The Kernel Deficit Dominates Twice the Hull Deficit: A Sharp Strengthening of Nakano's Inequality

A point lies in the kernel of a polygon if it can see the entire polygon. Thus the kernel measures how much of the polygon is available to a single guard, while the convex hull measures how far the polygon is from being convex. We prove that these two losses are linked by a sharp factor of two: the area lost between a polygon and its kernel dominates twice the kernel-weighted area missing from the polygon's convex hull. In terms of Sibley's guard-point ratio $G$ and exterior ratio $E$, which we denote by $A$, the result is $G \leq A/(2-A)$, which improves Nakano's inequality $G \leq A$ whenever $A < 1$. The proof passes through a convex-body cap union. From a compact convex body $K$ and finitely many points whose convex hull contains it, we join every point to $K$ and take the union $U$ of the resulting caps. Cyclically sorting the directed boundary edges of a polygonal $U$ produces a convex companion $H$. A boundary-reversal argument gives $|H| + |U| \geq 2|\mathrm{conv}\, U|$, while a support-function identity and Minkowski's mixed-area inequality give $|U|^2 \geq |K||H|$. Inner polygonal approximation handles every positive-area compact convex $K$, while a separate null-area branch covers points, segments, and all other lower-dimensional cases. Both main theorems have machine-checked Lean 4 proofs whose final statements were audited against the informal statements after kernel checking.

==> anc/P5-kernel-deficit-lean-v6/CITATION.cff <==
cff-version: 1.2.0
message: >-
  If you use this formalization or the accompanying preprint, please cite the
  evolving preprint through its Zenodo concept DOI.
title: >-
  The Kernel Deficit Dominates Twice the Hull Deficit: A sharp strengthening of
  Nakano's inequality
version: v6
date-released: 2026-08-24
abstract: >-
  Lean 4 formalization accompanying the preprint. For a simple polygon F, the
  kernel K(F) is the set of points that see all of F. The main theorem is the
  sharp inequality area(F)(area(F) - area(K)) >= 2 area(K)(area(C) - area(F)),
  where C is the convex hull, equivalently G <= A/(2 - A) in Sibley's
  guard-point and exterior-area ratios. This strictly improves Nakano's G <= A
  for every non-convex polygon, and the coefficient two is sharp. The
  paper-facing theorems MathLab.P5.c1, MathLab.P5.S_zero, and
  MathLab.P5.kernelDeficit_dominates_twice_hullDeficit are sorry-free and depend
  only on propext, Classical.choice, and Quot.sound. The separately packaged
  MathLab.Research aggregate is also admission-free and checks the more general
  ear-removal, triangulation, hull-certificate, and sorted-companion route.
authors:
  - family-names: Baker
    given-names: Dakota Charles
type: software
license: Apache-2.0
identifiers:
  - type: doi
    value: 10.5281/zenodo.22062707
    description: Concept DOI for the preprint, resolving to its latest version.
keywords:
  - convex geometry
  - discrete geometry
  - visibility kernel
  - star-shaped set
  - convex hull
  - Sibley's conjecture
  - mixed area
  - Minkowski inequality
  - formal verification
  - Lean 4
preferred-citation:
  type: article
  title: >-
    The Kernel Deficit Dominates Twice the Hull Deficit: A sharp strengthening
    of Nakano's inequality
  authors:
    - family-names: Baker
      given-names: Dakota Charles
  year: 2026
  doi: 10.5281/zenodo.22062707


==> anc/P5-kernel-deficit-lean-v6/LICENSE <==

                                 Apache License
                           Version 2.0, January 2004
                        http://www.apache.org/licenses/

   TERMS AND CONDITIONS FOR USE, REPRODUCTION, AND DISTRIBUTION

   1. Definitions.

      "License" shall mean the terms and conditions for use, reproduction,
      and distribution as defined by Sections 1 through 9 of this document.

      "Licensor" shall mean the copyright owner or entity authorized by
      the copyright owner that is granting the License.

      "Legal Entity" shall mean the union of the acting entity and all
      other entities that control, are controlled by, or are under common
      control with that entity. For the purposes of this definition,
      "control" means (i) the power, direct or indirect, to cause the
      direction or management of such entity, whether by contract or
      otherwise, or (ii) ownership of fifty percent (50%) or more of the
      outstanding shares, or (iii) beneficial ownership of such entity.

      "You" (or "Your") shall mean an individual or Legal Entity
      exercising permissions granted by this License.

      "Source" form shall mean the preferred form for making modifications,
      including but not limited to software source code, documentation
      source, and configuration files.

      "Object" form shall mean any form resulting from mechanical
      transformation or translation of a Source form, including but
      not limited to compiled object code, generated documentation,
      and conversions to other media types.

      "Work" shall mean the work of authorship, whether in Source or
      Object form, made available under the License, as indicated by a
      copyright notice that is included in or attached to the work
      (an example is provided in the Appendix below).

      "Derivative Works" shall mean any work, whether in Source or Object
      form, that is based on (or derived from) the Work and for which the
      editorial revisions, annotations, elaborations, or other modifications
      represent, as a whole, an original work of authorship. For the purposes
      of this License, Derivative Works shall not include works that remain
      separable from, or merely link (or bind by name) to the interfaces of,
      the Work and Derivative Works thereof.

      "Contribution" shall mean any work of authorship, including
      the original version of the Work and any modifications or additions
      to that Work or Derivative Works thereof, that is intentionally
      submitted to Licensor for inclusion in the Work by the copyright owner
      or by an individual or Legal Entity authorized to submit on behalf of
      the copyright owner. For the purposes of this definition, "submitted"
      means any form of electronic, verbal, or written communication sent
      to the Licensor or its representatives, including but not limited to
      communication on electronic mailing lists, source code control systems,
      and issue tracking systems that are managed by, or on behalf of, the
      Licensor for the purpose of discussing and improving the Work, but
      excluding communication that is conspicuously marked or otherwise
      designated in writing by the copyright owner as "Not a Contribution."

      "Contributor" shall mean Licensor and any individual or Legal Entity
      on behalf of whom a Contribution has been received by Licensor and
      subsequently incorporated within the Work.

   2. Grant of Copyright License. Subject to the terms and conditions of
      this License, each Contributor hereby grants to You a perpetual,
      worldwide, non-exclusive, no-charge, royalty-free, irrevocable
      copyright license to reproduce, prepare Derivative Works of,
      publicly display, publicly perform, sublicense, and distribute the
      Work and such Derivative Works in Source or Object form.

   3. Grant of Patent License. Subject to the terms and conditions of
      this License, each Contributor hereby grants to You a perpetual,
      worldwide, non-exclusive, no-charge, royalty-free, irrevocable
      (except as stated in this section) patent license to make, have made,
      use, offer to sell, sell, import, and otherwise transfer the Work,
      where such license applies only to those patent claims licensable
      by such Contributor that are necessarily infringed by their
      Contribution(s) alone or by combination of their Contribution(s)
      with the Work to which such Contribution(s) was submitted. If You
      institute patent litigation against any entity (including a
      cross-claim or counterclaim in a lawsuit) alleging that the Work
      or a Contribution incorporated within the Work constitutes direct
      or contributory patent infringement, then any patent licenses
      granted to You under this License for that Work shall terminate
      as of the date such litigation is filed.

   4. Redistribution. You may reproduce and distribute copies of the
      Work or Derivative Works thereof in any medium, with or without
      modifications, and in Source or Object form, provided that You
      meet the following conditions:

      (a) You must give any other recipients of the Work or
          Derivative Works a copy of this License; and

      (b) You must cause any modified files to carry prominent notices
          stating that You changed the files; and

      (c) You must retain, in the Source form of any Derivative Works
          that You distribute, all copyright, patent, trademark, and
          attribution notices from the Source form of the Work,
          excluding those notices that do not pertain to any part of
          the Derivative Works; and

      (d) If the Work includes a "NOTICE" text file as part of its
          distribution, then any Derivative Works that You distribute must
          include a readable copy of the attribution notices contained
          within such NOTICE file, excluding those notices that do not
          pertain to any part of the Derivative Works, in at least one
          of the following places: within a NOTICE text file distributed
          as part of the Derivative Works; within the Source form or
          documentation, if provided along with the Derivative Works; or,
          within a display generated by the Derivative Works, if and
          wherever such third-party notices normally appear. The contents
          of the NOTICE file are for informational purposes only and
          do not modify the License. You may add Your own attribution
          notices within Derivative Works that You distribute, alongside
          or as an addendum to the NOTICE text from the Work, provided
          that such additional attribution notices cannot be construed
          as modifying the License.

      You may add Your own copyright statement to Your modifications and
      may provide additional or different license terms and conditions
      for use, reproduction, or distribution of Your modifications, or
      for any such Derivative Works as a whole, provided Your use,
      reproduction, and distribution of the Work otherwise complies with
      the conditions stated in this License.

   5. Submission of Contributions. Unless You explicitly state otherwise,
      any Contribution intentionally submitted for inclusion in the Work
      by You to the Licensor shall be under the terms and conditions of
      this License, without any additional terms or conditions.
      Notwithstanding the above, nothing herein shall supersede or modify
      the terms of any separate license agreement you may have executed
      with Licensor regarding such Contributions.

   6. Trademarks. This License does not grant permission to use the trade
      names, trademarks, service marks, or product names of the Licensor,
      except as required for reasonable and customary use in describing the
      origin of the Work and reproducing the content of the NOTICE file.

   7. Disclaimer of Warranty. Unless required by applicable law or
      agreed to in writing, Licensor provides the Work (and each
      Contributor provides its Contributions) on an "AS IS" BASIS,
      WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or
      implied, including, without limitation, any warranties or conditions
      of TITLE, NON-INFRINGEMENT, MERCHANTABILITY, or FITNESS FOR A
      PARTICULAR PURPOSE. You are solely responsible for determining the
      appropriateness of using or redistributing the Work and assume any
      risks associated with Your exercise of permissions under this License.

   8. Limitation of Liability. In no event and under no legal theory,
      whether in tort (including negligence), contract, or otherwise,
      unless required by applicable law (such as deliberate and grossly
      negligent acts) or agreed to in writing, shall any Contributor be
      liable to You for damages, including any direct, indirect, special,
      incidental, or consequential damages of any character arising as a
      result of this License or out of the use or inability to use the
      Work (including but not limited to damages for loss of goodwill,
      work stoppage, computer failure or malfunction, or any and all
      other commercial damages or losses), even if such Contributor
      has been advised of the possibility of such damages.

   9. Accepting Warranty or Additional Liability. While redistributing
      the Work or Derivative Works thereof, You may choose to offer,
      and charge a fee for, acceptance of support, warranty, indemnity,
      or other liability obligations and/or rights consistent with this
      License. However, in accepting such obligations, You may act only
      on Your own behalf and on Your sole responsibility, not on behalf
      of any other Contributor, and only if You agree to indemnify,
      defend, and hold each Contributor harmless for any liability
      incurred by, or claims asserted against, such Contributor by reason
      of your accepting any such warranty or additional liability.

   END OF TERMS AND CONDITIONS

   APPENDIX: How to apply the Apache License to your work.

      To apply the Apache License to your work, attach the following
      boilerplate notice, with the fields enclosed by brackets "[]"
      replaced with your own identifying information. (Don't include
      the brackets!)  The text should be enclosed in the appropriate
      comment syntax for the file format. We also recommend that a
      file or class name and description of purpose be included on the
      same "printed page" as the copyright notice for easier
      identification within third-party archives.

   Copyright [yyyy] [name of copyright owner]

   Licensed under the Apache License, Version 2.0 (the "License");
   you may not use this file except in compliance with the License.
   You may obtain a copy of the License at

       http://www.apache.org/licenses/LICENSE-2.0

   Unless required by applicable law or agreed to in writing, software
   distributed under the License is distributed on an "AS IS" BASIS,
   WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
   See the License for the specific language governing permissions and
   limitations under the License.



==> anc/P5-kernel-deficit-lean-v6/MathLab.lean <==
import MathLab.Basic
import MathLab.Geometry.PlanarArea
import MathLab.Geometry.PolygonRearrangement
import MathLab.MeasureTheory.PlanarBrunnMinkowski
import MathLab.P5.N4Algebra
import MathLab.P5.CapUnion
import MathLab.P5.SKV
import MathLab.P5.C1
import MathLab.P5.KernelDeficit
import MathLab.P6.EQ3T2Algebra
import MathLab.P5.KernelDefinitionBridge


==> anc/P5-kernel-deficit-lean-v6/MathLab/Basic.lean <==
def hello := "world"


==> anc/P5-kernel-deficit-lean-v6/MathLab/External/HoBrunnMinkowski/Basic.lean <==
/-
Original development by Jonathan Ho (2025).
Licensed under the Apache License, Version 2.0; see the adjacent LICENSE file.

Source: https://github.com/hojonathanho/isoperimetric
Pinned commit: 29768f8beeaf17295cdf3853d37da35d7e2b0a5f

MODIFIED by Math Lab in 2026: relocated imports and wrapped declarations in the
collision-safe namespace MathLab.External.HoBrunnMinkowski for vendoring.
-/
import Mathlib.Analysis.SpecialFunctions.Pow.NNReal

namespace MathLab.External.HoBrunnMinkowski

lemma biSup_add_biSup
    {ι κ : Sort*}
    {p : ι → Prop} {q : κ → Prop} (hp : ∃ i, p i) (hq : ∃ j, q j)
    {f : ι → ENNReal} {g : κ → ENNReal} :
    (⨆ i, ⨆ _ : p i, f i) + (⨆ j, ⨆ _ : q j, g j) =
    (⨆ i, ⨆ j, ⨆ _ : p i, ⨆ _ : q j, f i + g j) := by
  apply le_antisymm
  · calc
      (⨆ x, ⨆ _ : p x, f x) + (⨆ y, ⨆ _ : q y, g y)
          = ⨆ x, ⨆ _ : p x, (f x + (⨆ y, ⨆ _ : q y, g y)) := by apply ENNReal.biSup_add' hp
      _ ≤ (⨆ x, ⨆ y, ⨆ _ : p x, ⨆ _ : q y, f x + g y) := by
        apply iSup₂_le
        intro x hx
        calc
          f x + (⨆ y, ⨆ _ : q y, g y) = ⨆ y, ⨆ _ : q y, (f x + g y) := by
            apply ENNReal.add_biSup' hq
          _ ≤ ⨆ x, ⨆ _ : p x, (⨆ y, ⨆ _ : q y, (f x + g y)) := by
            apply le_iSup₂ x hx
          _ = ⨆ x, ⨆ y, ⨆ _ : p x, ⨆ _ : q y, (f x + g y) := by
            apply iSup_congr; intro; exact iSup_comm
  simp only [iSup_le_iff]
  intro i j hi hj
  calc
    f i + g j ≤ (⨆ i, ⨆ (_ : p i), f i) + g j := by gcongr; apply le_iSup₂ i hi
    _ ≤ (⨆ i, ⨆ (_ : p i), f i) + ⨆ j, ⨆ (_ : q j), g j := by gcongr; apply le_iSup₂ j hj

lemma iSup_nonzero_of_nonzero {f : ℝ → ENNReal} (hf_nonzero : f ≠ 0) : iSup f ≠ 0 := by
  intro h
  apply hf_nonzero
  ext x
  simpa using le_iSup f x |>.trans_eq h

lemma iSup_min_nat (a : ENNReal) : ⨆ (n : ℕ), min a n = a := by
  apply iSup_eq_of_forall_le_of_forall_lt_exists_gt (by simp)
  intro w hw
  obtain ⟨n, hn⟩ := ENNReal.exists_nat_gt (hw.trans_le le_top).ne
  exact ⟨n, by simp_all⟩

lemma iSup_min_nat_ne_top {ι : Sort*} (n : ℕ) (f : ι → ENNReal) :
    iSup (fun x ↦ min (f x) n) ≠ ⊤ := by
  apply ne_of_lt
  rw [iSup_lt_iff]
  use n
  exact ⟨ENNReal.natCast_lt_top n, fun x ↦ min_le_right (f x) ↑n⟩

lemma iSup_rpow_of_pos {ι : Sort*} {r : ℝ} (hr : r > 0) (f : ι → ENNReal) :
    (⨆ (i : ι), f i) ^ r = ⨆ (i : ι), f i ^ r :=
  (ENNReal.orderIsoRpow r hr).map_iSup f

end MathLab.External.HoBrunnMinkowski


==> anc/P5-kernel-deficit-lean-v6/MathLab/External/HoBrunnMinkowski/BrunnMinkowski.lean <==
/-
Original development by Jonathan Ho (2025).
Licensed under the Apache License, Version 2.0; see the adjacent LICENSE file.

Source: https://github.com/hojonathanho/isoperimetric
Pinned commit: 29768f8beeaf17295cdf3853d37da35d7e2b0a5f

MODIFIED by Math Lab in 2026: relocated imports and wrapped declarations in the
collision-safe namespace MathLab.External.HoBrunnMinkowski for vendoring.
The theorem statements and proofs in this file are otherwise unchanged.
-/
import Mathlib.MeasureTheory.Measure.Haar.InnerProductSpace
import MathLab.External.HoBrunnMinkowski.PrekopaLeindler

open MeasureTheory Set
open scoped Pointwise

namespace MathLab.External.HoBrunnMinkowski

lemma brunn_minkowski_infinite
    {d : ℕ} {A B C : Set (Fin (d + 1) → ℝ)}
    (hA : volume A = ⊤) (hB : B.Nonempty) (hABC : A + B ⊆ C)
    : (volume A)^((d:ℝ)+1)⁻¹ + (volume B)^((d:ℝ)+1)⁻¹ ≤ (volume C)^((d:ℝ)+1)⁻¹ := by
  have h_top_pow : (⊤ : ENNReal) ^ ((d : ℝ) + 1)⁻¹ = ⊤ :=
    ENNReal.top_rpow_of_pos Nat.inv_pos_of_nat
  calc
    (volume A)^((d:ℝ)+1)⁻¹ + (volume B)^((d:ℝ)+1)⁻¹ =
        (volume (A + {hB.some}))^((d:ℝ)+1)⁻¹ := by
      simp [hA, h_top_pow]
    _ ≤ (volume (A + B))^((d:ℝ)+1)⁻¹ := by gcongr; exact singleton_subset_iff.mpr hB.some_mem
    _ ≤ (volume C)^((d:ℝ)+1)⁻¹ := by gcongr

lemma brunn_minkowski_zero
    {d : ℕ} {A B C : Set (Fin (d + 1) → ℝ)}
    (hA_zero : volume A = 0) (hA_nonempty : A.Nonempty) (hABC : A + B ⊆ C)
    : (volume A)^((d:ℝ)+1)⁻¹ + (volume B)^((d:ℝ)+1)⁻¹ ≤ (volume C)^((d:ℝ)+1)⁻¹ := by
  have h_zero_pow : (0 : ENNReal) ^ ((d : ℝ) + 1)⁻¹ = 0 :=
    ENNReal.zero_rpow_of_pos Nat.inv_pos_of_nat
  simp [hA_zero, h_zero_pow]
  gcongr 1
  calc
    volume B = volume ({hA_nonempty.some} + B) := by simp
    _ ≤ volume (A + B) := by gcongr; exact singleton_subset_iff.mpr hA_nonempty.some_mem
    _ ≤ volume C := by gcongr

-- Prekopa-Leindler for indicator functions
lemma prekopa_leindler_indicator
    {d : ℕ} {θ : ℝ} {A B : Set (Fin (d + 1) → ℝ)}
    (hθ0 : 0 < θ) (hθ1 : θ < 1)
    (hA_measurable : MeasurableSet A) (hB_measurable : MeasurableSet B)
    (hAB_measurable : MeasurableSet (A + B))
    : ENNReal.ofReal ((1-θ)^((d+1)*(1-θ))*θ^((d+1)*θ))⁻¹
      * volume A^(1-θ) * volume B^θ ≤ volume (A + B) := by
  have : ENNReal.ofReal ((1-θ)^((d+1)*(1-θ))*θ^((d+1)*θ))⁻¹
      * (∫⁻ x, (A.indicator fun _ ↦ (1 : ENNReal)) x)^(1-θ)
      * (∫⁻ x, (B.indicator fun _ ↦ (1 : ENNReal)) x)^θ
      ≤ ∫⁻ x, ((A + B).indicator fun _ ↦ (1 : ENNReal)) x := prekopa_leindler ⟨
    hθ0, hθ1, by measurability, by measurability, by measurability, by
    show ∀ (x y : Fin (d + 1) → ℝ),
      ((A.indicator fun _ ↦ (1 : ENNReal)) x) ^ (1 - θ)
      * ((B.indicator fun _ ↦ (1 : ENNReal)) y) ^ θ
      ≤ ((A + B).indicator fun _ ↦ (1 : ENNReal)) (x + y)
    intro x y
    unfold indicator
    simp_all only [ite_pow, ENNReal.one_rpow, sub_pos, ENNReal.zero_rpow_of_pos, mul_ite, mul_one,
      mul_zero]
    split
    · split
      · split
        · rfl
        · expose_names; exact False.elim (h_2 (add_mem_add h_1 h))
      · simp only [zero_le]
    simp only [zero_le]⟩
  simp_all  -- Rewrite the integrals of indicators as volumes

-- The Brunn-Minkowski inequality in arbitrary dimension.
theorem brunn_minkowski
    {d : ℕ} {A B : Set (Fin (d + 1) → ℝ)}
    (hA_nonempty : A.Nonempty) (hA_measurable : MeasurableSet A)
    (hB_nonempty : B.Nonempty) (hB_measurable : MeasurableSet B)
    (hAB_measurable : MeasurableSet (A + B))
    : volume A ^ ((d:ℝ)+1)⁻¹ + volume B ^ ((d:ℝ)+1)⁻¹ ≤ volume (A + B) ^ ((d:ℝ)+1)⁻¹ := by
  -- Handle the cases of 0 volume or infinite volume
  have hAB : A + B ⊆ A + B := by rfl
  by_cases hvolAinf : volume A = ⊤
  · exact brunn_minkowski_infinite hvolAinf hB_nonempty hAB
  by_cases hvolAzero : volume A = 0
  · exact brunn_minkowski_zero hvolAzero hA_nonempty hAB
  by_cases hvolBinf : volume B = ⊤
  · rw [add_comm]; nth_rw 1 [add_comm A B] at hAB
    exact brunn_minkowski_infinite hvolBinf hA_nonempty hAB
  by_cases hvolBzero : volume B = 0
  · rw [add_comm]; nth_rw 1 [add_comm A B] at hAB
    exact brunn_minkowski_zero hvolBzero hB_nonempty hAB

  -- Apply Prekopa-Leindler to the indicator functions for A, B, and A + B
  let f : (Fin (d + 1) → ℝ) → ENNReal := A.indicator fun _ ↦ 1
  let g : (Fin (d + 1) → ℝ) → ENNReal := B.indicator fun _ ↦ 1
  let h : (Fin (d + 1) → ℝ) → ENNReal := (A + B).indicator fun _ ↦ 1
  let D : ℝ := d + 1
  let va : ℝ := (volume A).toReal^D⁻¹
  let vb : ℝ := (volume B).toReal^D⁻¹
  let θ : ℝ := vb * (va + vb)⁻¹
  have h_va_pos : 0 < va := by
    apply Real.rpow_pos_of_pos; exact ENNReal.toReal_pos hvolAzero hvolAinf
  have h_vb_pos : 0 < vb := by
    apply Real.rpow_pos_of_pos; exact ENNReal.toReal_pos hvolBzero hvolBinf
  have h_va_plus_vb_pos : 0 < va + vb := by linarith
  -- We have θ ∈ (0, 1) since A and B both have nonzero and non-infinite volume.
  have hθ0 : 0 < θ := div_pos h_vb_pos (add_pos' h_va_pos h_vb_pos)
  have hθ1 : θ < 1 := (mul_inv_lt_iff₀ h_va_plus_vb_pos).mpr (by linarith)
  have h_result : ENNReal.ofReal ((1-θ)^(D*(1-θ))*θ^(D*θ))⁻¹
      * volume A^(1-θ) * volume B^θ ≤ volume (A + B) :=
    prekopa_leindler_indicator hθ0 hθ1 hA_measurable hB_measurable hAB_measurable

  -- Raise both sides to the 1/D power
  have h_result_simp : ENNReal.ofReal ((1-θ)^(1-θ)*θ^θ)⁻¹
      * (volume A^(1-θ))^D⁻¹ * (volume B^θ)^D⁻¹ ≤ volume (A + B)^D⁻¹ := by
    have h_D_θ_expr_pos : 0 < (1-θ)^(D*(1-θ))*θ^(D*θ) := by
      apply mul_pos
      · apply Real.rpow_pos_of_pos; linarith
      apply Real.rpow_pos_of_pos hθ0
    have h_Dinv_pos : 0 < D⁻¹ := Nat.inv_pos_of_nat
    have h_Dinv_nonneg : 0 ≤ D⁻¹ := le_of_lt h_Dinv_pos
    rw [← ENNReal.rpow_le_rpow_iff h_Dinv_pos,
      ENNReal.mul_rpow_of_nonneg _ _ h_Dinv_nonneg,
      ENNReal.mul_rpow_of_nonneg _ _ h_Dinv_nonneg,
      ENNReal.ofReal_rpow_of_pos (by rw [inv_pos]; exact h_D_θ_expr_pos)] at h_result
    have : ((1-θ)^(D*(1-θ))*θ^(D*θ))⁻¹^D⁻¹ = ((1-θ)^(1-θ)*θ^θ)⁻¹ := by
      rw [Real.inv_rpow (le_of_lt h_D_θ_expr_pos),
        Real.mul_rpow
          (Real.rpow_nonneg (by linarith) (D * (1 - θ))) (Real.rpow_nonneg (le_of_lt hθ0) (D * θ)),
        ← Real.rpow_mul (by linarith), ← Real.rpow_mul (le_of_lt hθ0)]
      congr 3
      · grind
      grind
    rw [this] at h_result
    exact h_result

  -- Simplify to get the desired result
  have h_result_simp_2 : ENNReal.ofReal (va + vb) ≤ volume (A + B) ^ D⁻¹ := by
    have h_cancel_D : D⁻¹ * D = 1 := by unfold D; field_simp
    have hva : volume A = (ENNReal.ofReal va)^D := by
      rw [ENNReal.ofReal_rpow_of_pos h_va_pos, ← Real.rpow_mul ENNReal.toReal_nonneg]
      simp [h_cancel_D, hvolAinf]
    have hvb : volume B = (ENNReal.ofReal vb)^D := by
      rw [ENNReal.ofReal_rpow_of_pos h_vb_pos, ← Real.rpow_mul ENNReal.toReal_nonneg]
      simp [h_cancel_D, hvolBinf]
    have h_va_vb : 1 - vb * (va + vb)⁻¹ = va * (va + vb)⁻¹ := by grind
    have h_vapvb_inv_pos: 0 < (va + vb)⁻¹ := inv_pos.mpr h_va_plus_vb_pos
    have h_expr_nonneg : 0 ≤
        ((va*(va + vb)⁻¹)^(va*(va + vb)⁻¹) * (vb*(va + vb)⁻¹)^(vb*(va + vb)⁻¹))⁻¹ := by
      rw [inv_nonneg]
      exact mul_nonneg
        (Real.rpow_nonneg
          (mul_nonneg (le_of_lt h_va_pos) (le_of_lt h_vapvb_inv_pos)) (va * (va + vb)⁻¹))
        (Real.rpow_nonneg
          (mul_nonneg (le_of_lt h_vb_pos) (le_of_lt h_vapvb_inv_pos)) (vb * (va + vb)⁻¹))
    have h_expr_2_nonneg : 0 ≤
        ((va*(va + vb)⁻¹)^(va*(va + vb)⁻¹) * (vb*(va + vb)⁻¹)^(vb*(va + vb)⁻¹))⁻¹
        * ((va^D)^(va*(va + vb)⁻¹))^D⁻¹ := by
      apply mul_nonneg h_expr_nonneg
      apply Real.rpow_nonneg; apply Real.rpow_nonneg; apply Real.rpow_nonneg (le_of_lt h_va_pos)
    rw [hva, hvb, h_va_vb,
      ENNReal.ofReal_rpow_of_pos h_va_pos,
      ENNReal.ofReal_rpow_of_pos (Real.rpow_pos_of_pos h_va_pos D),
      ENNReal.ofReal_rpow_of_pos
        (Real.rpow_pos_of_pos (Real.rpow_pos_of_pos h_va_pos D) (va * (va + vb)⁻¹)),
      ENNReal.ofReal_rpow_of_pos h_vb_pos,
      ENNReal.ofReal_rpow_of_pos (Real.rpow_pos_of_pos h_vb_pos D),
      ENNReal.ofReal_rpow_of_pos
        (Real.rpow_pos_of_pos (Real.rpow_pos_of_pos h_vb_pos D) (vb * (va + vb)⁻¹)),
      ← ENNReal.ofReal_mul h_expr_nonneg, ← ENNReal.ofReal_mul h_expr_2_nonneg,
      mul_inv] at h_result_simp
    have : ((va^D)^(va*(va + vb)⁻¹))^D⁻¹ = va^(va*(va + vb)⁻¹) := by
      rw [← Real.rpow_mul (Real.rpow_nonneg (le_of_lt h_va_pos) D),
        ← Real.rpow_mul (le_of_lt h_va_pos)]
      grind
    rw [this] at h_result_simp
    have : ((vb^D)^(vb*(va + vb)⁻¹))^D⁻¹ = vb^(vb*(va + vb)⁻¹) := by
      rw [← Real.rpow_mul (Real.rpow_nonneg (le_of_lt h_vb_pos) D),
        ← Real.rpow_mul (le_of_lt h_vb_pos)]
      congr 1; unfold D; field_simp
    rw [this] at h_result_simp
    have : ((va*(va+vb)⁻¹) ^ (va*(va+vb)⁻¹))⁻¹
        = (va^(va*(va+vb)⁻¹))⁻¹ * (va+vb)^(va*(va+vb)⁻¹) := by
      rw [← Real.inv_rpow ((le_mul_inv_iff₀ h_va_plus_vb_pos).mpr (by linarith)),
        mul_inv, inv_inv,
        Real.mul_rpow (inv_nonneg.mpr (le_of_lt h_va_pos)) (le_of_lt h_va_plus_vb_pos)]
      congr
      rw [Real.inv_rpow (le_of_lt h_va_pos)]
    rw [this] at h_result_simp
    have : ((vb*(va+vb)⁻¹) ^ (vb*(va+vb)⁻¹))⁻¹
        = (vb^(vb*(va+vb)⁻¹))⁻¹ * (va+vb)^(vb*(va+vb)⁻¹) := by
      rw [← Real.inv_rpow ((le_mul_inv_iff₀ h_va_plus_vb_pos).mpr (by linarith)),
        mul_inv, inv_inv,
        Real.mul_rpow (inv_nonneg.mpr (le_of_lt h_vb_pos)) (le_of_lt h_va_plus_vb_pos)]
      congr
      rw [Real.inv_rpow (le_of_lt h_vb_pos)]
    rw [this] at h_result_simp
    have : (va^(va*(va + vb)⁻¹))⁻¹ * (va + vb)^(va*(va + vb)⁻¹)
        * ((vb^(vb*(va + vb)⁻¹))⁻¹ * (va + vb)^(vb*(va + vb)⁻¹))
        * va^(va*(va + vb)⁻¹) * vb^(vb*(va + vb)⁻¹) = va + vb := calc
      _ = ((va^(va*(va + vb)⁻¹))⁻¹ * va^(va*(va + vb)⁻¹))
          * ((vb^(vb*(va + vb)⁻¹))⁻¹ * vb^(vb*(va + vb)⁻¹))
          * ((va + vb)^(va*(va + vb)⁻¹) * (va + vb)^(vb*(va + vb)⁻¹)) := by ring
      _ = ((va + vb)^(va*(va + vb)⁻¹) * (va + vb)^(vb*(va + vb)⁻¹)) := by
        field_simp
      _ = (va + vb)^(va*(va + vb)⁻¹ + vb*(va + vb)⁻¹) := by rw [Real.rpow_add h_va_plus_vb_pos]
      _ = va + vb := by field_simp; apply Real.rpow_one
    rw [this] at h_result_simp
    exact h_result_simp

  -- Final manipulation to remove ENNReal.ofReal and .toReal
  have h_result_simp_3 : volume A^D⁻¹ + volume B^D⁻¹ ≤ volume (A + B)^D⁻¹ := by
    rw [ENNReal.ofReal_add (le_of_lt h_va_pos) (le_of_lt h_vb_pos),
      ← ENNReal.ofReal_rpow_of_pos (ENNReal.toReal_pos hvolAzero hvolAinf),
      ← ENNReal.ofReal_rpow_of_pos (ENNReal.toReal_pos hvolBzero hvolBinf),
      ENNReal.ofReal_toReal hvolAinf, ENNReal.ofReal_toReal hvolBinf] at h_result_simp_2
    exact h_result_simp_2

  exact h_result_simp_3

-- This is a wrapper around brunn_minkowski for EuclideanSpace ℝ (Fin (d + 1)).
theorem brunn_minkowski_euclideanSpace
    {d : ℕ} {A B : Set (EuclideanSpace ℝ (Fin (d + 1)))}
    (hA_nonempty : A.Nonempty) (hA_measurable : MeasurableSet A)
    (hB_nonempty : B.Nonempty) (hB_measurable : MeasurableSet B)
    (hAB_measurable : MeasurableSet (A + B))
    : volume A ^ ((d:ℝ)+1)⁻¹ + volume B ^ ((d:ℝ)+1)⁻¹ ≤ volume (A + B) ^ ((d:ℝ)+1)⁻¹ := by
  let e : EuclideanSpace ℝ (Fin (d + 1)) ≃ᵐ (Fin (d + 1) → ℝ) :=
    (MeasurableEquiv.toLp 2 (Fin (d + 1) → ℝ)).symm
  have h_add : e '' A + e '' B = e '' (A + B) := by
    ext
    simp only [mem_image, mem_add, exists_exists_and_eq_and]
    constructor
    · rintro ⟨a, ha, b, hb, rfl⟩
      exact ⟨a + b, add_mem_add ha hb, rfl⟩
    · rintro ⟨_, ⟨a, ha, b, hb, rfl⟩, rfl⟩
      exact ⟨a, ha, b, hb, rfl⟩
  have h_vol : ∀ S, MeasurableSet S → volume (e '' S) = volume S := by
    intro S hS
    rw [← (EuclideanSpace.volume_preserving_symm_measurableEquiv_toLp (Fin (d + 1))).symm.map_eq,
      Measure.map_apply (by fun_prop) hS]
    congr
    aesop
  let h_bm : volume (e '' A) ^ ((d:ℝ)+1)⁻¹ + volume (e '' B) ^ ((d:ℝ)+1)⁻¹
      ≤ volume (e '' A + e '' B) ^ ((d:ℝ)+1)⁻¹ :=
    brunn_minkowski
      (hA_nonempty.image ⇑e) (e.measurableSet_image.mpr hA_measurable)
      (hB_nonempty.image ⇑e) (e.measurableSet_image.mpr hB_measurable)
      (by rw [h_add]; exact e.measurableSet_image.mpr hAB_measurable)
  rw [h_vol _ hA_measurable, h_vol _ hB_measurable, h_add, h_vol _ hAB_measurable] at h_bm
  exact h_bm

end MathLab.External.HoBrunnMinkowski


==> anc/P5-kernel-deficit-lean-v6/MathLab/External/HoBrunnMinkowski/LICENSE <==

                                 Apache License
                           Version 2.0, January 2004
                        http://www.apache.org/licenses/

   TERMS AND CONDITIONS FOR USE, REPRODUCTION, AND DISTRIBUTION

   1. Definitions.

      "License" shall mean the terms and conditions for use, reproduction,
      and distribution as defined by Sections 1 through 9 of this document.

      "Licensor" shall mean the copyright owner or entity authorized by
      the copyright owner that is granting the License.

      "Legal Entity" shall mean the union of the acting entity and all
      other entities that control, are controlled by, or are under common
      control with that entity. For the purposes of this definition,
      "control" means (i) the power, direct or indirect, to cause the
      direction or management of such entity, whether by contract or
      otherwise, or (ii) ownership of fifty percent (50%) or more of the
      outstanding shares, or (iii) beneficial ownership of such entity.

      "You" (or "Your") shall mean an individual or Legal Entity
      exercising permissions granted by this License.

      "Source" form shall mean the preferred form for making modifications,
      including but not limited to software source code, documentation
      source, and configuration files.

      "Object" form shall mean any form resulting from mechanical
      transformation or translation of a Source form, including but
      not limited to compiled object code, generated documentation,
      and conversions to other media types.

      "Work" shall mean the work of authorship, whether in Source or
      Object form, made available under the License, as indicated by a
      copyright notice that is included in or attached to the work
      (an example is provided in the Appendix below).

      "Derivative Works" shall mean any work, whether in Source or Object
      form, that is based on (or derived from) the Work and for which the
      editorial revisions, annotations, elaborations, or other modifications
      represent, as a whole, an original work of authorship. For the purposes
      of this License, Derivative Works shall not include works that remain
      separable from, or merely link (or bind by name) to the interfaces of,
      the Work and Derivative Works thereof.

      "Contribution" shall mean any work of authorship, including
      the original version of the Work and any modifications or additions
      to that Work or Derivative Works thereof, that is intentionally
      submitted to Licensor for inclusion in the Work by the copyright owner
      or by an individual or Legal Entity authorized to submit on behalf of
      the copyright owner. For the purposes of this definition, "submitted"
      means any form of electronic, verbal, or written communication sent
      to the Licensor or its representatives, including but not limited to
      communication on electronic mailing lists, source code control systems,
      and issue tracking systems that are managed by, or on behalf of, the
      Licensor for the purpose of discussing and improving the Work, but
      excluding communication that is conspicuously marked or otherwise
      designated in writing by the copyright owner as "Not a Contribution."

      "Contributor" shall mean Licensor and any individual or Legal Entity
      on behalf of whom a Contribution has been received by Licensor and
      subsequently incorporated within the Work.

   2. Grant of Copyright License. Subject to the terms and conditions of
      this License, each Contributor hereby grants to You a perpetual,
      worldwide, non-exclusive, no-charge, royalty-free, irrevocable
      copyright license to reproduce, prepare Derivative Works of,
      publicly display, publicly perform, sublicense, and distribute the
      Work and such Derivative Works in Source or Object form.

   3. Grant of Patent License. Subject to the terms and conditions of
      this License, each Contributor hereby grants to You a perpetual,
      worldwide, non-exclusive, no-charge, royalty-free, irrevocable
      (except as stated in this section) patent license to make, have made,
      use, offer to sell, sell, import, and otherwise transfer the Work,
      where such license applies only to those patent claims licensable
      by such Contributor that are necessarily infringed by their
      Contribution(s) alone or by combination of their Contribution(s)
      with the Work to which such Contribution(s) was submitted. If You
      institute patent litigation against any entity (including a
      cross-claim or counterclaim in a lawsuit) alleging that the Work
      or a Contribution incorporated within the Work constitutes direct
      or contributory patent infringement, then any patent licenses
      granted to You under this License for that Work shall terminate
      as of the date such litigation is filed.

   4. Redistribution. You may reproduce and distribute copies of the
      Work or Derivative Works thereof in any medium, with or without
      modifications, and in Source or Object form, provided that You
      meet the following conditions:

      (a) You must give any other recipients of the Work or
          Derivative Works a copy of this License; and

      (b) You must cause any modified files to carry prominent notices
          stating that You changed the files; and

      (c) You must retain, in the Source form of any Derivative Works
          that You distribute, all copyright, patent, trademark, and
          attribution notices from the Source form of the Work,
          excluding those notices that do not pertain to any part of
          the Derivative Works; and

      (d) If the Work includes a "NOTICE" text file as part of its
          distribution, then any Derivative Works that You distribute must
          include a readable copy of the attribution notices contained
          within such NOTICE file, excluding those notices that do not
          pertain to any part of the Derivative Works, in at least one
          of the following places: within a NOTICE text file distributed
          as part of the Derivative Works; within the Source form or
          documentation, if provided along with the Derivative Works; or,
          within a display generated by the Derivative Works, if and
          wherever such third-party notices normally appear. The contents
          of the NOTICE file are for informational purposes only and
          do not modify the License. You may add Your own attribution
          notices within Derivative Works that You distribute, alongside
          or as an addendum to the NOTICE text from the Work, provided
          that such additional attribution notices cannot be construed
          as modifying the License.

      You may add Your own copyright statement to Your modifications and
      may provide additional or different license terms and conditions
      for use, reproduction, or distribution of Your modifications, or
      for any such Derivative Works as a whole, provided Your use,
      reproduction, and distribution of the Work otherwise complies with
      the conditions stated in this License.

   5. Submission of Contributions. Unless You explicitly state otherwise,
      any Contribution intentionally submitted for inclusion in the Work
      by You to the Licensor shall be under the terms and conditions of
      this License, without any additional terms or conditions.
      Notwithstanding the above, nothing herein shall supersede or modify
      the terms of any separate license agreement you may have executed
      with Licensor regarding such Contributions.

   6. Trademarks. This License does not grant permission to use the trade
      names, trademarks, service marks, or product names of the Licensor,
      except as required for reasonable and customary use in describing the
      origin of the Work and reproducing the content of the NOTICE file.

   7. Disclaimer of Warranty. Unless required by applicable law or
      agreed to in writing, Licensor provides the Work (and each
      Contributor provides its Contributions) on an "AS IS" BASIS,
      WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or
      implied, including, without limitation, any warranties or conditions
      of TITLE, NON-INFRINGEMENT, MERCHANTABILITY, or FITNESS FOR A
      PARTICULAR PURPOSE. You are solely responsible for determining the
      appropriateness of using or redistributing the Work and assume any
      risks associated with Your exercise of permissions under this License.

   8. Limitation of Liability. In no event and under no legal theory,
      whether in tort (including negligence), contract, or otherwise,
      unless required by applicable law (such as deliberate and grossly
      negligent acts) or agreed to in writing, shall any Contributor be
      liable to You for damages, including any direct, indirect, special,
      incidental, or consequential damages of any character arising as a
      result of this License or out of the use or inability to use the
      Work (including but not limited to damages for loss of goodwill,
      work stoppage, computer failure or malfunction, or any and all
      other commercial damages or losses), even if such Contributor
      has been advised of the possibility of such damages.

   9. Accepting Warranty or Additional Liability. While redistributing
      the Work or Derivative Works thereof, You may choose to offer,
      and charge a fee for, acceptance of support, warranty, indemnity,
      or other liability obligations and/or rights consistent with this
      License. However, in accepting such obligations, You may act only
      on Your own behalf and on Your sole responsibility, not on behalf
      of any other Contributor, and only if You agree to indemnify,
      defend, and hold each Contributor harmless for any liability
      incurred by, or claims asserted against, such Contributor by reason
      of your accepting any such warranty or additional liability.

   END OF TERMS AND CONDITIONS

   APPENDIX: How to apply the Apache License to your work.

      To apply the Apache License to your work, attach the following
      boilerplate notice, with the fields enclosed by brackets "[]"
      replaced with your own identifying information. (Don't include
      the brackets!)  The text should be enclosed in the appropriate
      comment syntax for the file format. We also recommend that a
      file or class name and description of purpose be included on the
      same "printed page" as the copyright notice for easier
      identification within third-party archives.

   Copyright [yyyy] [name of copyright owner]

   Licensed under the Apache License, Version 2.0 (the "License");
   you may not use this file except in compliance with the License.
   You may obtain a copy of the License at

       http://www.apache.org/licenses/LICENSE-2.0

   Unless required by applicable law or agreed to in writing, software
   distributed under the License is distributed on an "AS IS" BASIS,
   WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
   See the License for the specific language governing permissions and
   limitations under the License.



==> anc/P5-kernel-deficit-lean-v6/MathLab/External/HoBrunnMinkowski/PrekopaLeindler.lean <==
/-
Original development by Jonathan Ho (2025).
Licensed under the Apache License, Version 2.0; see the adjacent LICENSE file.

Source: https://github.com/hojonathanho/isoperimetric
Pinned commit: 29768f8beeaf17295cdf3853d37da35d7e2b0a5f

MODIFIED by Math Lab in 2026: relocated imports, wrapped declarations in the
collision-safe namespace MathLab.External.HoBrunnMinkowski, and adapted three
Mathlib v4.33.0 API compatibility points without changing theorem content.
-/
import Mathlib.MeasureTheory.Measure.Lebesgue.Basic

import MathLab.External.HoBrunnMinkowski.Basic

open MeasureTheory Set
open scoped Pointwise

namespace MathLab.External.HoBrunnMinkowski

lemma brunn_minkowski_1d_compact
    {A B C : Set ℝ}
    (h : A + B ⊆ C)
    (hA_nonempty : A.Nonempty) (hA_compact : IsCompact A)
    (hB_nonempty : B.Nonempty) (hB_compact : IsCompact B)
    : volume A + volume B ≤ volume C := by
  -- Translate A, B to A', B' so that their intersection is {0}
  let A' := A + {-sSup A}
  let B' := B + {-sInf B}
  have h_inter_zero : A' ∩ B' = {0} := by
    ext x
    simp only [add_singleton, image_add_right, neg_neg, mem_inter_iff, mem_preimage,
      mem_singleton_iff, A', B']
    constructor
    · intro ⟨ha, hb⟩
      exact le_antisymm
        (nonpos_of_add_le_left (le_csSup hA_compact.bddAbove ha))
        (nonneg_of_le_add_left (csInf_le hB_compact.bddBelow hb))
    · intro hx
      simp only [hx, zero_add]
      exact ⟨hA_compact.sSup_mem hA_nonempty, hB_compact.sInf_mem hB_nonempty⟩
  calc
    volume C ≥ volume (A + B) := measure_mono h
    -- Replacing A+B with A'+B' preserves volume
    _ = volume (A + B + {-sSup A} + {-sInf B}) := by simp
    _ = volume (A' + B') := by
      congr 1; nth_rw 2 [add_assoc]; nth_rw 3 [add_comm]; rw [← add_assoc]; rw [add_assoc]
    -- The volume of A'+B' is at least that of A'∪B', since both A' and B' contain 0.
    _ ≥ volume (A' ∪ B') := by
      apply measure_mono
      rw [union_subset_iff]
      have h_zero_in_inter : 0 ∈ A' ∩ B' := by simp [h_inter_zero]
      exact ⟨subset_add_left A' h_zero_in_inter.2, subset_add_right B' h_zero_in_inter.1⟩
    -- Finish the proof using the fact that A' and B' have intersection {0}
    -- and using translation invariance of volume.
    _ = volume (A' ∪ B') + volume (A' ∩ B') := by simp [h_inter_zero]
    _ = volume A' + volume B' := by
      rw [measure_union_add_inter]
      exact (hB_compact.add isCompact_singleton).measurableSet
    _ = volume A + volume B := by simp [A', B']

lemma brunn_minkowski_1d_infinite
    {A B C : Set ℝ} (ha : volume A = ⊤) (hb : B.Nonempty) (hc : A + B ⊆ C) :
    volume A + volume B ≤ volume C := calc
  volume A + volume B = volume (A + {hb.some}) := by simp [ha]  -- since both sides = ⊤
  _ ≤ volume (A + B) := measure_mono (add_subset_add_left (singleton_subset_iff.mpr hb.some_mem))
  _ ≤ volume C := measure_mono hc

lemma brunn_minkowski_1d
    {A B C : Set ℝ}
    (h : A + B ⊆ C)
    (hA_nonempty : A.Nonempty) (hA_measurable : MeasurableSet A)
    (hB_nonempty : B.Nonempty) (hB_measurable : MeasurableSet B)
    : volume A + volume B ≤ volume C := by

  -- Deal with the cases when A or B have infinite volume.
  by_cases hvolAfinite : volume A = ⊤
  · exact brunn_minkowski_1d_infinite hvolAfinite hB_nonempty h
  by_cases hvolBfinite : volume B = ⊤
  · rw [add_comm] at ⊢ h
    exact brunn_minkowski_1d_infinite hvolBfinite hA_nonempty h

  -- Use inner regularity of Lebesgue measure to reduce to the case of compact A, B
  rw [hA_measurable.measure_eq_iSup_isCompact_of_ne_top hvolAfinite,
    hB_measurable.measure_eq_iSup_isCompact_of_ne_top hvolBfinite]

  -- Want to prove:
  --   (⨆ K, ⨆ (_ : K ⊆ A), ⨆ (_ : IsCompact K), volume K)
  --   + (⨆ K, ⨆ (_ : K ⊆ B), ⨆ (_ : IsCompact K), volume K)
  --   ≤ volume C
  -- We'll proceed by rewriting the LHS.
  have combine_sup_conditions {A : Set ℝ} :
      (⨆ K, ⨆ (_ : K ⊆ A), ⨆ (_ : IsCompact K), volume K) =
      (⨆ K, ⨆ (_ : K ⊆ A ∧ IsCompact K), volume K) := by
    simp only [iSup_and]
  simp only [combine_sup_conditions]

  -- First, add in a nonempty condition:
  -- e.g. sup_{K ⊆ A} vol(K) = sup_{K ⊆ A, K nonempty} vol(K).
  have sup_vol_eq_sup_nonempty_vol {A : Set ℝ} :
      ⨆ K, ⨆ (_ : K ⊆ A ∧ IsCompact K), volume K =
      ⨆ K, ⨆ (_ : K ⊆ A ∧ IsCompact K ∧ K.Nonempty), volume K := by
    apply le_antisymm
    · apply iSup_le; intro K
      apply iSup_le; intro hK
      by_cases h : K.Nonempty
      · apply le_iSup₂_of_le K (by simp [hK, h])
        exact le_refl (volume K)
      rw [not_nonempty_iff_eq_empty] at h
      simp [h]
    apply iSup_le; intro K
    apply iSup_le; intro hK
    apply le_iSup₂_of_le K
    · exact le_refl (volume K)
    simp [hK]
  simp only [sup_vol_eq_sup_nonempty_vol]

  -- Next, write the sum of sups as a sup of sums.
  -- sup_{K ⊆ A, K nonempty} vol(K) + sup_{L ⊆ B, L nonempty} vol(L)
  -- == sup_{K, L ⊆ A, K and L nonempty} vol(K) + vol(L).
  have combine_sups :
      (⨆ K, ⨆ (_ : K ⊆ A ∧ IsCompact K ∧ K.Nonempty), volume K)
      + (⨆ L, ⨆ (_ : L ⊆ B ∧ IsCompact L ∧ L.Nonempty), volume L)
      = ⨆ K, ⨆ L,
        ⨆ (_ : K ⊆ A ∧ IsCompact K ∧ K.Nonempty),
        ⨆ (_ : L ⊆ B ∧ IsCompact L ∧ L.Nonempty),
        volume K + volume L :=
    biSup_add_biSup
      (by use {hA_nonempty.some}; simp [hA_nonempty.some_mem])
      (by use {hB_nonempty.some}; simp [hB_nonempty.some_mem])
  rw [combine_sups]

  -- Finish using brunn_minkowski_1d_compact.
  apply iSup_le; intro K; apply iSup_le; intro L
  apply iSup_le; intro ⟨hKsubA, hKcompact, hKnonempty⟩
  apply iSup_le; intro ⟨hLsubA, hLcompact, hLnonempty⟩
  have hKplusLsubC : K + L ⊆ C := calc
    K + L ⊆ A + L := add_subset_add_right hKsubA
    _ ⊆ A + B := add_subset_add_left hLsubA
    _ ⊆ C := h
  exact brunn_minkowski_1d_compact hKplusLsubC hKnonempty hKcompact hLnonempty hLcompact

-- Utilities
lemma vol_superlevelset_measurable (f : ℝ → ENNReal)
    : Measurable (fun t : ℝ ↦ volume {x | ENNReal.ofReal t ≤ f x}) := by
  apply Antitone.measurable
  intro a b hab
  apply measure_mono
  simp only [setOf_subset_setOf]
  intro z hz
  calc
    ENNReal.ofReal a ≤ ENNReal.ofReal b := ENNReal.ofReal_le_ofReal hab
    _ ≤ f z := hz

-- This is the layer cake formula.
-- The version of this theorem in mathlib (MeasureTheory.lintegral_eq_lintegral_meas_lt)
-- is for a ℝ-valued function instead of ENNReal-valued function.
lemma layercake {f : ℝ → ENNReal} (hf_measurable : Measurable f) :
    ∫⁻ (x : ℝ), f x = ∫⁻ (t : ℝ) in Ioi 0, volume {x : ℝ | ENNReal.ofReal t ≤ f x} := by
  let ind (x t : ℝ) : ENNReal := if ENNReal.ofReal t ≤ f x then 1 else 0
  calc
    ∫⁻ (x : ℝ), f x = ∫⁻ (x : ℝ), ∫⁻ (t : ℝ) in Ioi 0, ind x t := by
      congr; ext x; symm
      calc
        ∫⁻ (t : ℝ) in Ioi 0, ind x t
            = ∫⁻ (t : ℝ) in Ioi 0, {t : ℝ | ENNReal.ofReal t ≤ f x}.indicator 1 t := by
          simp [ind, indicator]
        _ = ∫⁻ (t : ℝ) in {t : ℝ | ENNReal.ofReal t ≤ f x} ∩ (Ioi 0), 1 := by
          apply setLIntegral_indicator
          exact measurableSet_le ENNReal.measurable_ofReal measurable_const
        _ = volume {t : ℝ | ENNReal.ofReal t ≤ f x ∧ 0 < t} := by apply setLIntegral_one
        _ = f x := by
          by_cases hinf : f x = ⊤
          · simp only [hinf, le_top, true_and]; exact Real.volume_Ioi
          calc
            volume {t | ENNReal.ofReal t ≤ f x ∧ 0 < t}
                = volume {t | t ≤ (f x).toReal ∧ 0 < t} := by
              congr; ext t; simp only [and_congr_left_iff]; intro
              exact ENNReal.ofReal_le_iff_le_toReal hinf
            _ = volume (Ioc 0 (f x).toReal) := by congr; aesop
            _ = ENNReal.ofReal (f x).toReal := by simp
            _ = f x := ENNReal.ofReal_toReal_eq_iff.mpr hinf
    _ = ∫⁻ (t : ℝ) in Ioi 0, ∫⁻ (x : ℝ), ind x t := by
      apply lintegral_lintegral_swap
      exact Measurable.aemeasurable <|
        Measurable.ite (measurableSet_le (by fun_prop) (by fun_prop)) (by fun_prop) (by fun_prop)
    _ = ∫⁻ (t : ℝ) in Ioi 0, volume {x : ℝ | ENNReal.ofReal t ≤ f x} := by
      congr; ext t
      calc
        ∫⁻ (x : ℝ), ind x t = ∫⁻ (x : ℝ), {x : ℝ | ENNReal.ofReal t ≤ f x}.indicator 1 x := by
          simp [ind, indicator]
        _ = ∫⁻ (x : ℝ) in {x : ℝ | ENNReal.ofReal t ≤ f x}, 1 := by
          apply lintegral_indicator
          exact measurableSet_le measurable_const hf_measurable
        _ = volume {x | ENNReal.ofReal t ≤ f x} := by apply setLIntegral_one

lemma lintegral_eq_vol_superlevelset_lintegral_01
    {f : ℝ → ENNReal} (hf_bound : f ≤ 1) (hf_measurable : Measurable f)
    : ∫⁻ x, f x = ∫⁻ t in Ioo 0 1, (fun t ↦ volume {x | ENNReal.ofReal t ≤ f x}) t := by
  let vf := fun t : ℝ ↦ volume {x | ENNReal.ofReal t ≤ f x}
  calc
    ∫⁻ x, f x = ∫⁻ t in Ioi 0, vf t := layercake hf_measurable
    _ = ∫⁻ t in (Ioo 0 1 ∪ Ici 1), vf t := by simp
    _ = (∫⁻ t in Ioo 0 1, vf t) + (∫⁻ t in Ici 1, vf t) :=
      lintegral_union measurableSet_Ici (by simp [disjoint_left])
    _ = ∫⁻ t in Ioo 0 1, vf t := by
      suffices ∫⁻ t in Ici 1, vf t = 0 by simp [this]
      rw [setLIntegral_eq_zero_iff measurableSet_Ici (vol_superlevelset_measurable f)]
      suffices ∀ x : ℝ, x ∈ Ioi 1 → volume {x_1 | ENNReal.ofReal x ≤ f x_1} = 0 by
        apply ae_of_mem_of_ae_of_mem_inter_Ioo; intros; filter_upwards; intro c _
        simp_all only [mem_Ioi, mem_Ici, mem_inter_iff, mem_Ioo]
        exact this c (by linarith)
      intro a ha
      suffices {x | ENNReal.ofReal a ≤ f x} = ∅ by rw [this]; exact measure_empty
      apply eq_empty_of_forall_notMem
      intro x hx
      have : 1 < f x := calc
        1 < ENNReal.ofReal a := ENNReal.one_lt_ofReal.mpr ha
        _ ≤ f x := hx
      exact absurd this (not_lt.mpr (hf_bound x))

-- A form of the weighted AM-GM inequality
lemma weighted_amgm {θ a b : ℝ} (hθ : 0 < θ ∧ θ < 1) (ha : 0 ≤ a) (hb : 0 ≤ b)
    : ((1-θ)^(1-θ) * θ^θ)⁻¹ * a^(1-θ) * b^θ ≤ a + b := calc
  ((1-θ)^(1-θ) * θ^θ)⁻¹ * a^(1-θ) * b^θ = ((1-θ)^(1-θ))⁻¹ * a^(1-θ) * (θ^θ)⁻¹ * b^θ := by grind
  _ = ((1-θ)⁻¹)^(1-θ) * a^(1-θ) * (θ⁻¹)^θ * b^θ := by
    rw [Real.inv_rpow (by linarith), Real.inv_rpow (by linarith)]
  _ = ((1-θ)⁻¹*a)^(1-θ) * (θ⁻¹*b)^θ := by
    rw [Real.mul_rpow (by simp only [inv_nonneg, sub_nonneg]; linarith) ha,
      Real.mul_rpow (by simp only [inv_nonneg]; linarith) hb]
    ring
  _ ≤ (1-θ)*((1-θ)⁻¹*a) + θ*(θ⁻¹*b) :=
    Real.geom_mean_le_arith_mean2_weighted
      (by linarith) (by linarith) (by simp [hθ.2, ha]) (by simp [hθ.1, hb]) (by ring)
  _ = a + b := by grind

-- Prekopa-Leindler in 1 dimension assuming sup norm 1.
lemma prekopa_leindler_1d_normalized
    {θ : ℝ} {f g h : ℝ → ENNReal}
    (hθ : 0 < θ ∧ θ < 1)
    (hf_measurable : Measurable f) (hf_sup1 : iSup f = 1)
    (hg_measurable : Measurable g) (hg_sup1 : iSup g = 1)
    (hh_measurable : Measurable h)
    (hfgh : ∀ x y, (f x) ^ (1 - θ) * (g y) ^ θ ≤ h (x + y))
    : ENNReal.ofReal (((1-θ)^(1-θ) * θ^θ)⁻¹) * (∫⁻ x, f x)^(1-θ) * (∫⁻ x, g x)^θ ≤ (∫⁻ x, h x) := by

  -- {f>t} + {g>t} ⊆ {h>t}
  have h_superlevelset_incl : ∀ t : ℝ, 0 < t →
      {x | ENNReal.ofReal t ≤ f x} + {x | ENNReal.ofReal t ≤ g x}
      ⊆ {x | ENNReal.ofReal t ≤ h x} := by
    intro t ht
    rw [add_subset_iff]
    intro x hx y hy
    simp only [mem_setOf_eq] at hx hy ⊢
    calc
      ENNReal.ofReal t = (ENNReal.ofReal t) ^ (1 - θ) * (ENNReal.ofReal t) ^ θ := by
        rw [← ENNReal.rpow_add (1-θ) θ (ne_of_gt (ENNReal.ofReal_pos.mpr ht)) ENNReal.ofReal_ne_top]
        simp
      _ ≤ f x ^ (1 - θ) * g y ^ θ := by
        gcongr
        · linarith
        linarith
      _ ≤ h (x + y) := hfgh x y

  -- vol({f>t}) + vol({g>t}) ≤ vol({h>t})
  let vf : ℝ → ENNReal := fun t : ℝ ↦ volume {x | ENNReal.ofReal t ≤ f x}
  let vg : ℝ → ENNReal := fun t : ℝ ↦ volume {x | ENNReal.ofReal t ≤ g x}
  let vh : ℝ → ENNReal := fun t : ℝ ↦ volume {x | ENNReal.ofReal t ≤ h x}

  have h_vol_ineq : ∀ t : ℝ, 0 < t ∧ t < 1 → vf t + vg t ≤ vh t := by
    intro t ht
    have superlevelset_nonempty {f : ℝ → ENNReal} (hf_sup1 : iSup f = 1)
        : {x | ENNReal.ofReal t ≤ f x}.Nonempty := by
      apply nonempty_def.mpr
      suffices ∃ x, x ∈ {x | ENNReal.ofReal t < f x} by
        simp only [mem_setOf_eq] at this ⊢
        rcases this with ⟨x, hx⟩
        use x
        exact le_of_lt hx
      simp only [mem_setOf_eq]
      apply exists_lt_of_lt_ciSup
      simp only [hf_sup1, ENNReal.ofReal_lt_one, ht.2]
    exact brunn_minkowski_1d
      (h_superlevelset_incl t ht.1)
      (superlevelset_nonempty hf_sup1) (measurableSet_le measurable_const hf_measurable)
      (superlevelset_nonempty hg_sup1) (measurableSet_le measurable_const hg_measurable)

  -- integrate the volume inequality
  -- ∫_0^1 vol({f>t}) + vol({g>t}) dt ≤ ∫_0^1 vol({h>t}) dt ≤ ∫_0^∞ vol({h>t}) dt
  have h_vol_ineq_integral :
      (∫⁻ t in Ioo 0 1, vf t) + (∫⁻ t in Ioo 0 1, vg t) ≤ ∫⁻ t in Ioi 0, vh t := calc
    (∫⁻ t in Ioo 0 1, vf t) + (∫⁻ t in Ioo 0 1, vg t)
        = ∫⁻ t in Ioo 0 1, (vf t + vg t) := by
      rw [lintegral_add_left (vol_superlevelset_measurable f)]
    _ ≤ ∫⁻ t in Ioo 0 1, vh t := by
      apply lintegral_mono_ae
      -- Mathlib v4.33: use the measurable-domain form of `ae_restrict_iff`.
      rw [ae_restrict_iff' measurableSet_Ioo]
      filter_upwards
      exact h_vol_ineq
    _ ≤ ∫⁻ t in Ioi 0, vh t := by apply lintegral_mono_set; grind

  -- "layer cake" formulas
  -- ∫ h = ∫_0^∞ vol({h>t}) dt, ∫ f = ∫_0^1 vol({f>t}) dt, ∫ g = ∫_0^1 vol({g>t}) dt
  let fint : ENNReal := ∫⁻ x, f x
  let gint : ENNReal := ∫⁻ x, g x
  let hint : ENNReal := ∫⁻ x, h x
  have hfint : fint = ∫⁻ t in Ioo 0 1, vf t :=
    have hf_bound : f ≤ 1 := by
      intro x; simp only [Pi.one_apply]; rw [← hf_sup1]; exact le_iSup_iff.mpr fun _ a ↦ a x
    lintegral_eq_vol_superlevelset_lintegral_01 hf_bound hf_measurable
  have hgint : gint = ∫⁻ t in Ioo 0 1, vg t :=
    have hg_bound : g ≤ 1 := by
      intro x; simp only [Pi.one_apply]; rw [← hg_sup1]; exact le_iSup_iff.mpr fun _ a ↦ a x
    lintegral_eq_vol_superlevelset_lintegral_01 hg_bound hg_measurable
  have hhint : hint = ∫⁻ t in Ioi 0, vh t := layercake hh_measurable

  -- implies ∫ f + ∫ g ≤ ∫ h
  have h_ineq_integral : fint + gint ≤ hint := by
    rw [← hhint, ← hfint, ← hgint] at h_vol_ineq_integral
    exact h_vol_ineq_integral

  -- quickly prove the result in the case of fint = ⊤ or gint = ⊤
  by_cases h_fint_eq_top : fint = ⊤
  · simp only [h_fint_eq_top, top_add, top_le_iff] at h_ineq_integral
    unfold fint at h_fint_eq_top; unfold hint at h_ineq_integral
    simp [h_fint_eq_top, h_ineq_integral]
  by_cases h_gint_eq_top : gint = ⊤
  · simp only [h_gint_eq_top, add_top, top_le_iff] at h_ineq_integral
    unfold gint at h_gint_eq_top; unfold hint at h_ineq_integral
    simp [h_gint_eq_top, h_ineq_integral]

  -- now fint and gint are both finite
  have weighted_amgm_factor_nonneg : 0 ≤ ((1-θ)^(1-θ) * θ^θ)⁻¹ := by
    rw [inv_nonneg]
    exact mul_nonneg (Real.rpow_nonneg (by linarith) (1 - θ)) (Real.rpow_nonneg (by linarith) θ)

  calc
    ENNReal.ofReal (((1-θ)^(1-θ) * θ^θ)⁻¹) * fint^(1-θ) * gint^θ =
        ENNReal.ofReal (((1-θ)^(1-θ) * θ^θ)⁻¹) * ENNReal.ofReal ((fint^(1-θ)).toReal) * gint^θ := by
      congr; rw [ENNReal.ofReal_toReal]
      exact ENNReal.rpow_ne_top_of_nonneg (by linarith) h_fint_eq_top
    _ = ENNReal.ofReal (((1-θ)^(1-θ) * θ^θ)⁻¹) * ENNReal.ofReal (fint.toReal^(1-θ)) * gint^θ := by
      rw [← ENNReal.toReal_rpow]
    _ = ENNReal.ofReal (((1-θ)^(1-θ) * θ^θ)⁻¹ * fint.toReal^(1-θ)) * gint^θ := by
      rw [← ENNReal.ofReal_mul]; exact weighted_amgm_factor_nonneg
    _ = ENNReal.ofReal (((1-θ)^(1-θ) * θ^θ)⁻¹ * fint.toReal^(1-θ))
        * ENNReal.ofReal ((gint^θ).toReal) := by
      congr; rw [ENNReal.ofReal_toReal]
      exact ENNReal.rpow_ne_top_of_nonneg (by linarith) h_gint_eq_top
    _ = ENNReal.ofReal (((1-θ)^(1-θ) * θ^θ)⁻¹ * fint.toReal^(1-θ))
        * ENNReal.ofReal (gint.toReal^θ) := by
      rw [← ENNReal.toReal_rpow]
    _ = ENNReal.ofReal (((1-θ)^(1-θ) * θ^θ)⁻¹ * fint.toReal^(1-θ) * gint.toReal^θ) := by
      rw [← ENNReal.ofReal_mul]
      exact mul_nonneg weighted_amgm_factor_nonneg (Real.rpow_nonneg ENNReal.toReal_nonneg (1-θ))
    _ ≤ ENNReal.ofReal (fint.toReal + gint.toReal) :=
      ENNReal.ofReal_le_ofReal (weighted_amgm hθ ENNReal.toReal_nonneg ENNReal.toReal_nonneg)
    _ = ENNReal.ofReal (fint.toReal) + ENNReal.ofReal (gint.toReal) :=
      ENNReal.ofReal_add ENNReal.toReal_nonneg ENNReal.toReal_nonneg
    _ = fint + gint := by simp [h_fint_eq_top, h_gint_eq_top]
    _ ≤ hint := by exact h_ineq_integral


-- Prekopa-Leindler in 1 dimension assuming boundedness.
-- This removes the sup norm 1 assumption of prekopa_leindler_1d_normalized by scaling.
lemma prekopa_leindler_1d_bounded {θ : ℝ} {f g h : ℝ → ENNReal}
    (hθ : 0 < θ ∧ θ < 1)
    (hf_measurable : Measurable f) (hf_bounded : iSup f ≠ ⊤)
    (hg_measurable : Measurable g) (hg_bounded : iSup g ≠ ⊤)
    (hh_measurable : Measurable h)
    (hfgh : ∀ x y, (f x) ^ (1 - θ) * (g y) ^ θ ≤ h (x + y))
    : ENNReal.ofReal (((1-θ)^(1-θ) * θ^θ)⁻¹) * (∫⁻ x, f x)^(1-θ) * (∫⁻ x, g x)^θ ≤ ∫⁻ x, h x := by

  -- If f = 0 or g = 0, the conclusion follows easily.
  by_cases hf_zero : f = 0
  · aesop
  by_cases hg_zero : g = 0
  · aesop

  -- From here on, we have f ≠ 0 and g ≠ 0.
  let f' := fun x ↦ (f x) * (iSup f)⁻¹
  let g' := fun x ↦ (g x) * (iSup g)⁻¹
  let h' := fun x ↦ (h x) * ((iSup f)⁻¹)^(1-θ) * ((iSup g)⁻¹)^θ
  let fint := ∫⁻ x, f x
  let gint := ∫⁻ x, g x
  let hint := ∫⁻ x, h x
  let f'int := ∫⁻ x, f' x
  let g'int := ∫⁻ x, g' x
  let h'int := ∫⁻ x, h' x
  let factor : ENNReal := ENNReal.ofReal ((1-θ)^(1-θ) * θ^θ)⁻¹

  have iSupf_ne_zero : iSup f ≠ 0 := iSup_nonzero_of_nonzero hf_zero
  have iSupg_ne_zero : iSup g ≠ 0 := iSup_nonzero_of_nonzero hg_zero
  have iSupf_pos : 0 < iSup f := pos_of_ne_zero iSupf_ne_zero
  have iSupg_pos : 0 < iSup g := pos_of_ne_zero iSupg_ne_zero
  have iSupf_pow_ne_zero : (iSup f)^(1-θ) ≠ 0 :=
    (ne_of_lt (ENNReal.rpow_pos_of_nonneg iSupf_pos (by linarith))).symm
  have iSupg_pow_ne_zero : (iSup g)^θ ≠ 0 :=
    (ne_of_lt (ENNReal.rpow_pos_of_nonneg iSupg_pos (by linarith))).symm
  have iSupf_pow_ne_top : (iSup f)^(1-θ) ≠ ⊤ := ENNReal.rpow_ne_top_of_nonneg' iSupf_pos hf_bounded
  have iSupg_pow_ne_top : (iSup g)^θ ≠ ⊤ := ENNReal.rpow_ne_top_of_nonneg' iSupg_pos hg_bounded

  -- This is the result for the normalized functions f', g', h'.
  have normalized_result : factor * f'int^(1-θ) * g'int^θ ≤ h'int :=
    have f'_isup1 : iSup f' = 1 := by
      rw [← ENNReal.iSup_mul, ENNReal.mul_inv_cancel iSupf_ne_zero hf_bounded]
    have g'_isup1 : iSup g' = 1 := by
      rw [← ENNReal.iSup_mul, ENNReal.mul_inv_cancel iSupg_ne_zero hg_bounded]
    have hf'g'h' : ∀ x y, (f' x)^(1-θ) * (g' y)^θ ≤ h' (x + y) := by
      unfold f' g' h'
      intro x y
      calc
        (f x * (iSup f)⁻¹) ^ (1 - θ) * (g y * (iSup g)⁻¹) ^ θ
            = (f x)^(1 - θ) * ((iSup f)⁻¹) ^ (1 - θ) * (g y) ^ θ * ((iSup g)⁻¹)^θ := by
          rw [ENNReal.mul_rpow_of_nonneg, ENNReal.mul_rpow_of_nonneg]
          · ring
          · linarith
          linarith
        _ = (f x)^(1 - θ) * (g y) ^ θ * ((iSup f)⁻¹) ^ (1 - θ) * ((iSup g)⁻¹)^θ := by ring
        _ ≤ h' (x + y) :=
          mul_le_mul_of_nonneg_right
            (mul_le_mul_of_nonneg_right (hfgh x y) (by apply zero_le)) (by apply zero_le)
    prekopa_leindler_1d_normalized
      hθ
      (by fun_prop) f'_isup1
      (by fun_prop) g'_isup1
      (by fun_prop)
      hf'g'h'

  -- Manipulate the constant factors in normalized_result to obtain the final result for f, g, h.
  have f'int_to_fint : f'int = fint * (iSup f)⁻¹ := lintegral_mul_const (iSup f)⁻¹ hf_measurable
  have g'int_to_gint : g'int = gint * (iSup g)⁻¹ := lintegral_mul_const (iSup g)⁻¹ hg_measurable
  have h'int_to_hint : h'int = hint * (iSup f)⁻¹^(1-θ) * (iSup g)⁻¹^θ := calc
    h'int = ∫⁻ x, ((h x) * (iSup f)⁻¹^(1-θ) * (iSup g)⁻¹^θ) := by rfl
    _ = ∫⁻ x, ((h x) * ((iSup f)⁻¹^(1-θ) * (iSup g)⁻¹^θ)) := by congr; ext x; ring
    _ = hint * ((iSup f)⁻¹^(1-θ) * (iSup g)⁻¹^θ) := by rw [lintegral_mul_const]; exact hh_measurable
    _ = hint * (iSup f)⁻¹^(1-θ) * (iSup g)⁻¹^θ := by ring

  change factor * fint^(1-θ) * gint^θ ≤ hint
  calc
    factor * fint^(1-θ) * gint^θ = factor * (f'int * iSup f)^(1-θ) * (g'int * iSup g)^θ := by
      rw [f'int_to_fint, g'int_to_gint]
      congr
      · exact (ENNReal.inv_mul_cancel_right iSupf_ne_zero hf_bounded).symm
      exact (ENNReal.inv_mul_cancel_right iSupg_ne_zero hg_bounded).symm
    _ = (factor * f'int^(1-θ) * g'int^θ) * ((iSup f)^(1-θ) * (iSup g)^θ) := by
      rw [ENNReal.mul_rpow_of_nonneg, ENNReal.mul_rpow_of_nonneg]
      · ring
      · linarith
      linarith
    _ ≤ h'int * ((iSup f)^(1-θ) * (iSup g)^θ) := by
      rw [ENNReal.mul_le_mul_iff_left]
      · exact normalized_result
      · rw [← pos_iff_ne_zero]; exact ENNReal.mul_pos iSupf_pow_ne_zero iSupg_pow_ne_zero
      · exact ENNReal.mul_ne_top iSupf_pow_ne_top iSupg_pow_ne_top
    _ = (hint * (iSup f)⁻¹^(1-θ) * (iSup g)⁻¹^θ) * ((iSup f)^(1-θ) * (iSup g)^θ) := by
      rw [h'int_to_hint]
    _ = hint * ((iSup f)⁻¹^(1-θ) * (iSup f)^(1-θ)) * ((iSup g)⁻¹^θ * (iSup g)^θ) := by ring
    _ = hint * (((iSup f)^(1-θ))⁻¹ * (iSup f)^(1-θ)) * (((iSup g)^θ)⁻¹ * (iSup g)^θ) := by
      congr
      · rw [ENNReal.inv_rpow]
      rw [ENNReal.inv_rpow]
    _ = hint * 1 * 1 := by
      congr
      · exact ENNReal.inv_mul_cancel iSupf_pow_ne_zero iSupf_pow_ne_top
      exact ENNReal.inv_mul_cancel iSupg_pow_ne_zero iSupg_pow_ne_top
    _ = hint := by ring

-- Prekopa-Leindler in 1 dimension. This removes the boundedness assumption of
-- prekopa_leindler_1d_bounded using an approximation argument.
lemma prekopa_leindler_1d {θ : ℝ} {f g h : ℝ → ENNReal}
    (hθ : 0 < θ ∧ θ < 1)
    (hf_measurable : Measurable f)
    (hg_measurable : Measurable g)
    (hh_measurable : Measurable h)
    (hfgh : ∀ x y, (f x) ^ (1 - θ) * (g y) ^ θ ≤ h (x + y))
    : ENNReal.ofReal ((1-θ)^(1-θ) * θ^θ)⁻¹ * (∫⁻ x, f x)^(1-θ) * (∫⁻ x, g x)^θ ≤ ∫⁻ x, h x := by
  let c : ENNReal := ENNReal.ofReal ((1-θ)^(1-θ) * θ^θ)⁻¹
  let f_bounded (n : ℕ) : ℝ → ENNReal := fun x ↦ min (f x) n
  let g_bounded (n : ℕ) : ℝ → ENNReal := fun x ↦ min (g x) n

  have f_bounded_mono : Monotone f_bounded := by
    intro _ _ hab; rw [Pi.le_def]; intro x; exact min_le_min_left (f x) (by simp [hab])
  have g_bounded_mono : Monotone g_bounded := by
    intro _ _ hab; rw [Pi.le_def]; intro x; exact min_le_min_left (g x) (by simp [hab])

  have f_as_sup : ∫⁻ x, f x = ⨆ n, ∫⁻ x, f_bounded n x := calc
    _ = ∫⁻ x, ⨆ n, f_bounded n x := by congr; ext; symm; apply iSup_min_nat
    _ = _ := lintegral_iSup (by fun_prop) f_bounded_mono
  have g_as_sup : ∫⁻ x, g x = ⨆ n, ∫⁻ x, g_bounded n x := calc
    _ = ∫⁻ x, ⨆ n, g_bounded n x := by congr; ext; symm; apply iSup_min_nat
    _ = _ := lintegral_iSup (by fun_prop) g_bounded_mono

  have result_for_bounded : ∀ n m,
      c * (∫⁻ x, f_bounded n x)^(1-θ) * (∫⁻ x, g_bounded m x)^θ ≤ ∫⁻ x, h x := by
    intro n m
    apply prekopa_leindler_1d_bounded hθ (by fun_prop) (iSup_min_nat_ne_top n _)
      (by fun_prop) (iSup_min_nat_ne_top m _) hh_measurable
    intro x y
    calc
      (f_bounded n x)^(1-θ) * (g_bounded m y)^θ ≤ (f x)^(1-θ) * (g y)^θ := by
        gcongr
        · linarith
        · aesop
        · linarith
        aesop
      _ ≤ h (x + y) := hfgh x y

  calc
    c * (∫⁻ x, f x)^(1-θ) * (∫⁻ x, g x)^θ
        = c * (⨆ n, ∫⁻ x, f_bounded n x)^(1-θ) * (⨆ m, ∫⁻ x, g_bounded m x)^θ := by
      rw [f_as_sup, g_as_sup]
    _ = ⨆ n, c * (∫⁻ x, f_bounded n x)^(1-θ) * (⨆ m, ∫⁻ x, g_bounded m x)^θ := by
      rw [← ENNReal.iSup_mul, ← ENNReal.mul_iSup, iSup_rpow_of_pos (by linarith)]
    _ = ⨆ n, ⨆ m, c * (∫⁻ x, f_bounded n x)^(1-θ) * (∫⁻ x, g_bounded m x)^θ := by
      congr; ext; rw [← ENNReal.mul_iSup, iSup_rpow_of_pos hθ.1]
    _ ≤ ∫⁻ x, h x := by apply iSup₂_le; exact result_for_bounded

lemma lintegral_fin1 (F : (Fin 1 → ℝ) → ENNReal) :
    ∫⁻ v : (Fin 1 → ℝ), F v = ∫⁻ x : ℝ, F (fun _ ↦ x) := by
  -- Mathlib v4.33: transport the integral through the volume-preserving
  -- measurable equivalence directly, rather than rewriting its `map_eq`.
  calc
    ∫⁻ v : (Fin 1 → ℝ), F v =
        ∫⁻ x : ℝ, F ((MeasurableEquiv.funUnique (Fin 1) ℝ).symm x) :=
      ((volume_preserving_funUnique (Fin 1) ℝ).symm.lintegral_comp_emb
        (MeasurableEquiv.funUnique (Fin 1) ℝ).symm.measurableEmbedding F).symm
    _ = ∫⁻ x : ℝ, F (fun _ ↦ x) := by congr 1

-- Append to the end of a vector
def append {d : ℕ} (x : Fin d → ℝ) (t : Fin 1 → ℝ) : Fin (d + 1) → ℝ :=
  fun i ↦ if h : i.val < d then x ⟨i.val, h⟩ else t default

@[fun_prop]
lemma append_measurable {d : ℕ} (x : Fin d → ℝ) : Measurable (append x) := by
  unfold append
  apply measurable_pi_lambda
  intro
  split
  · fun_prop
  fun_prop

@[fun_prop]
lemma append_measurable' {d : ℕ} (t : Fin 1 → ℝ) : Measurable (fun x : Fin d → ℝ ↦ append x t) := by
  unfold append
  apply measurable_pi_lambda
  intro
  split
  · fun_prop
  fun_prop

lemma append_linear {d : ℕ} (x1 y1 : Fin (d + 1) → ℝ) (x y : Fin 1 → ℝ)
    : append x1 x + append y1 y = append (x1 + y1) (x + y) := by
  unfold append
  aesop

-- Turn a function F : R^(d+1) → R into a function R^1 → R by fixing the first d components to x.
def fix {d : ℕ} (F : (Fin (d + 1) → ℝ) → ENNReal) (x : Fin d → ℝ) : (Fin 1 → ℝ) → ENNReal :=
  F ∘ (append x)

@[fun_prop]
lemma fix_measurable {d : ℕ} {F : (Fin (d + 1) → ℝ) → ENNReal} (hF : Measurable F) (x : Fin d → ℝ)
    : Measurable (fix F x) := by
  unfold fix
  fun_prop

lemma fix_apply {d : ℕ} (F : (Fin (d + 1) → ℝ) → ENNReal) (x : Fin d → ℝ) (y : Fin 1 → ℝ)
    : fix F x y = F (append x y) := by
  rfl

lemma lintegral_fix_eq_lmarginal {d : ℕ}
    (F : (Fin (d + 2) → ℝ) → ENNReal) (x1 : Fin (d + 1) → ℝ)
    : ∫⁻ y : Fin 1 → ℝ, (fix F x1) y = (∫⋯∫⁻_{⟨d+1, by simp⟩}, F) (append x1 default) := by
  have h_lmarginal_singleton := lmarginal_singleton F ⟨d+1, by simp⟩ (μ := fun _ ↦ volume)
  suffices ∫⁻ (y : ℝ), F (Function.update (append x1 default) ⟨d + 1, by simp⟩ y)
      = ∫⁻ (y : Fin 1 → ℝ), fix F x1 y by
    rw [congrFun h_lmarginal_singleton (append x1 default), this]
  rw [lintegral_fin1]
  unfold fix append Function.update
  simp_all only [Pi.default_def, eq_rec_constant, Fin.default_eq_zero, Fin.isValue, dite_eq_ite,
    Function.comp_apply]
  congr; ext; congr; ext i; split
  -- Mathlib v4.33 changed the generated names for these `split` branches.
  case e_f.isTrue => simp_all
  case e_f.isFalse h => simp [Fin.val_lt_last h]

lemma lintegral_fix_lintegral_eq_lintegral
    {d : ℕ} {f : (Fin (d + 2) → ℝ) → ENNReal} (hf_measurable : Measurable f) :
    ∫⁻ (x : Fin (d + 1) → ℝ), ∫⁻ (t : Fin 1 → ℝ), (fix f x) t
    = ∫⁻ (x : Fin (d + 2) → ℝ), f x := by
  -- This proof works by rewriting the LHS until we can use the volume preserving
  -- measurable equivalence for piFinSuccAbove in mathlib.

  -- Rewrite the integral over Fin 1 → ℝ as an integral over ℝ
  have : ∫⁻ (x : Fin (d + 1) → ℝ), ∫⁻ (t : Fin 1 → ℝ), (fix f x) t
      = ∫⁻ (x : Fin (d + 1) → ℝ), ∫⁻ (t : ℝ), f (append x (fun _ ↦ t)) := by
    congr; ext; rw [lintegral_fin1]; rfl
  rw [this]

  -- Rewrite the iterated integral ∫⁻ (x : Fin (d + 1) → ℝ), ∫⁻ (t : ℝ) ...
  -- as a single integral over ℝ × (Fin (d + 1) → ℝ). The order is swapped for compatibility with
  -- MeasurableEquiv.piFinSuccAbove.
  let equiv : (Fin (d + 2) → ℝ) ≃ᵐ ℝ × (Fin (d + 1) → ℝ) :=
    MeasurableEquiv.piFinSuccAbove (fun _ : Fin (d + 2) ↦ ℝ) (Fin.last (d + 1))
  let g : ℝ × (Fin (d + 1) → ℝ) → (Fin (d + 2) → ℝ) := fun tx ↦ (append tx.2 fun _ ↦ tx.1)
  have hg_eq_equiv_invFun : g = equiv.invFun := by aesop
  have hg_measurable : Measurable g := by rw [hg_eq_equiv_invFun]; exact equiv.measurable_invFun
  let f' : (ℝ × (Fin (d + 1) → ℝ)) → ENNReal := fun tx ↦ f (append tx.2 fun x ↦ tx.1)
  have hf'_measurable : Measurable f' := by
    apply Measurable.comp hf_measurable; unfold g at hg_measurable; exact hg_measurable
  rw [← MeasureTheory.lintegral_prod_symm' f' hf'_measurable]

  -- Clean up ∂volume.prod volume from lintegral_prod_symm'
  have : ∫⁻ (z : ℝ × (Fin (d + 1) → ℝ)), f' z ∂volume.prod volume
    = ∫⁻ (z : ℝ × (Fin (d + 1) → ℝ)), f' z := by rfl
  rw [this]

  -- Rewrite the integral over ℝ × (Fin (d + 1) → ℝ as an integral over Fin (d + 2) → ℝ
  rw [← MeasureTheory.lintegral_map hf_measurable hg_measurable]
  -- Use the fact that the equivalence is volume preserving
  congr
  rw [hg_eq_equiv_invFun]
  exact (MeasureTheory.volume_preserving_piFinSuccAbove
    (fun _ : Fin (d + 2) ↦ ℝ) (Fin.last (d + 1))).symm.map_eq

def PLConditions (n : ℕ) (θ : ℝ) (f g h : (Fin n → ℝ) → ENNReal) : Prop :=
  0 < θ ∧ θ < 1 ∧
  Measurable f ∧ Measurable g ∧ Measurable h ∧
  (∀ x y, (f x)^(1-θ) * (g y)^θ ≤ h (x + y))

-- This is a small wrapper around prekopa_leindler_1d.
lemma prekopa_leindler_1d_fin1
    {θ : ℝ} {f g h : (Fin 1 → ℝ) → ENNReal} (hθfgh : PLConditions 1 θ f g h)
    : ENNReal.ofReal ((1-θ)^(1-θ) * θ^θ)⁻¹ * (∫⁻ x, f x)^(1-θ) * (∫⁻ x, g x)^θ ≤ ∫⁻ x, h x := by
  let ⟨hθ0, hθ1, hf_measurable, hg_measurable, hh_measurable, hfgh⟩ := hθfgh
  rw [lintegral_fin1 f, lintegral_fin1 g, lintegral_fin1 h]
  exact prekopa_leindler_1d
    ⟨hθ0, hθ1⟩
    (by fun_prop)
    (by fun_prop)
    (by fun_prop)
    (fun x y ↦ hfgh (fun _ ↦ x) (fun _ ↦ y))

-- The Prekopa-Leindler inequality in arbitrary dimension, proved using induction over dimension.
theorem prekopa_leindler
    {d : ℕ} {θ : ℝ} {f g h : (Fin (d + 1) → ℝ) → ENNReal} (hθfgh : PLConditions (d + 1) θ f g h)
    : ENNReal.ofReal ((1 - θ) ^ ((d + 1) * (1 - θ)) * θ ^ ((d + 1) * θ))⁻¹
      * (∫⁻ x, f x) ^ (1 - θ) * (∫⁻ x, g x) ^ θ ≤ ∫⁻ x, h x := by

  induction d using Nat.case_strong_induction_on with
  | hz => simpa using (prekopa_leindler_1d_fin1 hθfgh)
  | hi d hd =>

  -- The goal is to prove the result for Fin (d + 2) → ℝ.
  let ⟨hθ0, hθ1, hf_measurable, hg_measurable, hh_measurable, hfgh⟩ := hθfgh

  -- The inductive hypotheses for Fin 1 → ℝ and Fin (d + 1) → ℝ
  have hyp_0 : ∀ {f g h : (Fin 1 → ℝ) → ENNReal}, PLConditions 1 θ f g h →
      ENNReal.ofReal ((1-θ)^(1-θ) * θ^θ)⁻¹
      * (∫⁻ (x : Fin 1 → ℝ), f x)^(1-θ) * (∫⁻ (x : Fin 1 → ℝ), g x)^θ
      ≤ ∫⁻ (x : Fin 1 → ℝ), h x := by
    have := hd 0
    simp_all
  have hyp_d : ∀ {f g h : (Fin (d + 1) → ℝ) → ENNReal}, PLConditions (d + 1) θ f g h →
      ENNReal.ofReal ((1-θ)^((d+1)*(1-θ)) * θ^((d+1)*θ))⁻¹
      * (∫⁻ (x : Fin (d + 1) → ℝ), f x)^(1-θ) * (∫⁻ (x : Fin (d + 1) → ℝ), g x)^θ
      ≤ ∫⁻ (x : Fin (d + 1) → ℝ), h x := by
    have := hd d
    simp_all

  -- F, G, H are f, g, h with the last coordinate marginalized out
  let F : (Fin (d + 1) → ℝ) → ENNReal := fun x1 ↦ ∫⁻ x, (fix f x1) x
  let G : (Fin (d + 1) → ℝ) → ENNReal := fun x1 ↦ ∫⁻ x, (fix g x1) x
  let H : (Fin (d + 1) → ℝ) → ENNReal :=
    fun x1 ↦ ENNReal.ofReal ((1-θ)^(1-θ) * θ^θ) * ∫⁻ x, (fix h x1) x
  -- F', G', H' are F, G, H written using lmarginal, to use theorems written for lmarginal
  let F' : (Fin (d + 1) → ℝ) → ENNReal :=
    fun x1 ↦ (∫⋯∫⁻_{⟨d + 1, by simp⟩}, f ∂fun _ ↦ volume) (append x1 default)
  let G' : (Fin (d + 1) → ℝ) → ENNReal :=
    fun x1 ↦ (∫⋯∫⁻_{⟨d + 1, by simp⟩}, g ∂fun _ ↦ volume) (append x1 default)
  let H' : (Fin (d + 1) → ℝ) → ENNReal :=
    fun x1 ↦ ENNReal.ofReal ((1-θ)^(1-θ) * θ^θ)
      * (∫⋯∫⁻_{⟨d + 1, by simp⟩}, h ∂fun _ ↦ volume) (append x1 default)
  have h_F_eq_F' : F = F' := by unfold F F'; ext; rw [lintegral_fix_eq_lmarginal]
  have h_G_eq_G' : G = G' := by unfold G G'; ext; rw [lintegral_fix_eq_lmarginal]
  have h_H_eq_H' : H = H' := by unfold H H'; ext; rw [lintegral_fix_eq_lmarginal]
  -- Apply the inductive hypothesis to F, G, H
  have hF_measurable : Measurable F := by
    rw [h_F_eq_F']; unfold F'
    apply Measurable.comp'
    · apply Measurable.lmarginal; exact hf_measurable
    fun_prop
  have hG_measurable : Measurable G := by
    rw [h_G_eq_G']; unfold G'
    apply Measurable.comp'
    · apply Measurable.lmarginal; exact hg_measurable
    fun_prop
  have hH_measurable : Measurable H := by
    rw [h_H_eq_H']; unfold H'
    apply Measurable.comp'
    · fun_prop
    apply Measurable.comp'
    · apply Measurable.lmarginal; exact hh_measurable
    fun_prop
  have factor_pos : 0 < (1-θ)^(1-θ)*θ^θ :=
    mul_pos (Real.rpow_pos_of_pos (by linarith) (1-θ)) (Real.rpow_pos_of_pos (by linarith) θ)
  have fix_plconditions : ∀ x1 y1 : Fin (d + 1) → ℝ,
      PLConditions 1 θ (fix f x1) (fix g y1) (fix h (x1 + y1)) := by
    intro x1 y1
    exact ⟨
      hθ0, hθ1, by fun_prop, by fun_prop, by fun_prop, by
        intro x y
        rw [fix_apply, fix_apply, fix_apply]
        have h_result : f (append x1 x)^(1-θ) * g (append y1 y)^θ ≤ h (append x1 x + append y1 y) :=
          hfgh (append x1 x) (append y1 y)
        rw [append_linear x1 y1 x y] at h_result
        exact h_result
    ⟩
  have marginal_pl_condition : ∀ x1 y1 : Fin (d + 1) → ℝ,
      (F x1)^(1-θ) * (G y1)^θ ≤ H (x1 + y1) := by
    intro x1 y1
    calc
      (F x1)^(1-θ) * (G y1)^θ = 1 * (F x1)^(1-θ) * (G y1)^θ := by ring
      _ = (ENNReal.ofReal ((1-θ)^(1-θ)*θ^θ) * (ENNReal.ofReal ((1-θ)^(1-θ)*θ^θ))⁻¹)
          * (F x1)^(1-θ) * (G y1)^θ := by
        congr
        symm
        exact ENNReal.mul_inv_cancel
          (ENNReal.ofReal_ne_zero_iff.mpr factor_pos) (Ne.symm ENNReal.top_ne_ofReal)
      _ = (ENNReal.ofReal ((1-θ)^(1-θ)*θ^θ) * ENNReal.ofReal ((1 - θ)^(1-θ)*θ^θ)⁻¹)
          * (F x1)^(1-θ) * (G y1)^θ := by
        congr
        rw [ENNReal.ofReal_inv_of_pos (by linarith)]
      _ = ENNReal.ofReal ((1-θ)^(1-θ) * θ^θ)
          * (ENNReal.ofReal ((1 - θ)^(1-θ)*θ^θ)⁻¹ * (F x1)^(1-θ) * (G y1)^θ) := by
        ring
      _ ≤ H (x1 + y1) := by
        rw [ENNReal.mul_le_mul_iff_right
          (by simp only [ne_eq, ENNReal.ofReal_eq_zero, not_le]; linarith)
          (by simp only [ne_eq, ENNReal.ofReal_ne_top, not_false_eq_true])]
        exact hyp_0 (fix_plconditions x1 y1)
  have result_d : ENNReal.ofReal ((1-θ)^((d+1)*(1-θ))*θ^((d+1)*θ))⁻¹
      * (∫⁻ (x : Fin (d + 1) → ℝ), F x)^(1-θ)
      * (∫⁻ (x : Fin (d + 1) → ℝ), G x)^θ
      ≤ ∫⁻ (x : Fin (d + 1) → ℝ), H x :=
    hyp_d ⟨hθ0, hθ1, hF_measurable, hG_measurable, hH_measurable, marginal_pl_condition⟩

  -- Now perform manipulations and use Fubini-Tonelli to conclude the theorem for f, g, h.
  have result_d_2 : (ENNReal.ofReal ((1-θ)^(1-θ)*θ^θ))⁻¹ *
      (ENNReal.ofReal ((1-θ)^((d+1)*(1-θ))*θ^((d+1)*θ))⁻¹
      * (∫⁻ (x : Fin (d + 2) → ℝ), f x)^(1-θ) *
      (∫⁻ (x : Fin (d + 2) → ℝ), g x)^θ) ≤ ∫⁻ (x : Fin (d + 2) → ℝ), h x := by
    unfold F G H at result_d
    have extract_constant :
        ∫⁻ (x : Fin (d + 1) → ℝ), ENNReal.ofReal ((1-θ)^(1-θ)*θ^θ) * ∫⁻ t, (fix h x) t
        = ENNReal.ofReal ((1-θ)^(1-θ)*θ^θ) * ∫⁻ (x : Fin (d + 1) → ℝ), ∫⁻ t, (fix h x) t := by
      rw [lintegral_const_mul']
      exact Ne.symm ENNReal.top_ne_ofReal
    rw [lintegral_fix_lintegral_eq_lintegral hf_measurable,
      lintegral_fix_lintegral_eq_lintegral hg_measurable,
      extract_constant,
      lintegral_fix_lintegral_eq_lintegral hh_measurable,
      ← ENNReal.inv_mul_le_iff
        (ENNReal.ofReal_ne_zero_iff.mpr factor_pos) (Ne.symm ENNReal.top_ne_ofReal)] at result_d
    exact result_d
  have rewrite_lhs_of_result_d_2 :
      (ENNReal.ofReal ((1-θ)^(1-θ)*θ^θ))⁻¹ * (ENNReal.ofReal ((1-θ)^((d+1)*(1-θ))*θ^((d+1)*θ))⁻¹
      * (∫⁻ (x : Fin (d + 2) → ℝ), f x)^(1-θ) * (∫⁻ (x : Fin (d + 2) → ℝ), g x)^θ)
      = (ENNReal.ofReal ((1-θ)^(1-θ)*θ^θ))⁻¹ * ENNReal.ofReal ((1-θ)^((d+1)*(1-θ))*θ^((d+1)*θ))⁻¹
      * (∫⁻ (x : Fin (d + 2) → ℝ), f x)^(1-θ) * (∫⁻ (x : Fin (d + 2) → ℝ), g x)^θ := by ring
  have combine_consts_of_result_d_2 : (ENNReal.ofReal ((1-θ)^(1-θ)*θ^θ))⁻¹
      * ENNReal.ofReal ((1-θ)^((d+1)*(1-θ))*θ^((d+1)*θ))⁻¹ =
      ENNReal.ofReal ((1-θ)^((d+2)*(1-θ))*θ^((d+2)*θ))⁻¹ := calc
    _ = ENNReal.ofReal ((1-θ)^(1-θ)*θ^θ)⁻¹
        * ENNReal.ofReal ((1-θ)^((d+1)*(1-θ))*θ^((d+1)*θ))⁻¹ := by
      congr; exact Eq.symm (ENNReal.ofReal_inv_of_pos factor_pos)
    _ = ENNReal.ofReal (((1-θ)^(1-θ)*θ^θ)⁻¹ * ((1-θ)^((d+1)*(1-θ))*θ^((d+1)*θ))⁻¹) :=
      Eq.symm (ENNReal.ofReal_mul (inv_nonneg.mpr (le_of_lt factor_pos)))
    _ = ENNReal.ofReal (((1-θ)^(1-θ)*(1-θ)^((d+1)*(1-θ))) * (θ^θ * θ^((d+1)*θ)))⁻¹ := by grind
    _ = ENNReal.ofReal ((1-θ)^((d+2)*(1-θ))*θ^((d+2)*θ))⁻¹ := by
      congr
      · exact Eq.symm <| Real.rpow_of_add_eq
          (by linarith) (ne_of_gt <| mul_pos (by linarith) (by linarith)) (by grind)
      exact Eq.symm <| Real.rpow_of_add_eq
        (by linarith) (ne_of_gt <| mul_pos (by linarith) (by linarith)) (by grind)
  have result_d_3 : ENNReal.ofReal ((1-θ)^((d+2)*(1-θ))*θ^((d+2)*θ))⁻¹
      * (∫⁻ (x : Fin (d + 2) → ℝ), f x) ^ (1 - θ) * (∫⁻ (x : Fin (d + 2) → ℝ), g x) ^ θ ≤
      ∫⁻ (x : Fin (d + 2) → ℝ), h x := by
    rw [rewrite_lhs_of_result_d_2, combine_consts_of_result_d_2] at result_d_2
    exact result_d_2
  have rewrite_const_of_result_d_3 :
      ENNReal.ofReal ((1-θ)^((d+2)*(1-θ))*θ^((d+2)*θ))⁻¹ =
      ENNReal.ofReal ((1-θ)^((↑(d+1)+1)*(1-θ))*θ^((↑(d+1)+1)*θ))⁻¹ := by
    congr 5
    · simp only [Nat.cast_add, Nat.cast_one]
      ring
    simp only [Nat.cast_add, Nat.cast_one]
    ring
  change ENNReal.ofReal ((1-θ)^((↑(d+1)+1)*(1-θ))*θ^((↑(d+1)+1)*θ))⁻¹
    * (∫⁻ (x : Fin (d + 2) → ℝ), f x)^(1-θ) * (∫⁻ (x : Fin (d + 2) → ℝ), g x)^θ
    ≤ ∫⁻ (x : Fin (d + 2) → ℝ), h x
  rw [rewrite_const_of_result_d_3] at result_d_3
  exact result_d_3

end MathLab.External.HoBrunnMinkowski


==> anc/P5-kernel-deficit-lean-v6/MathLab/External/HoBrunnMinkowski/README.md <==
# Jonathan Ho Brunn–Minkowski port

This subtree vendors the minimum source dependency chain needed for the Math
Lab planar Brunn–Minkowski wrapper. The original development is Jonathan Ho’s
[isoperimetric](https://github.com/hojonathanho/isoperimetric) repository,
pinned exactly at commit `29768f8beeaf17295cdf3853d37da35d7e2b0a5f`.

The upstream work is licensed under Apache License 2.0; a verbatim copy is in
[LICENSE](LICENSE). This notice and license apply to the vendored files in this
subtree and do not relicense the rest of the Math Lab repository.

## Local modifications

- Imports were relocated from `Isoperimetric.*` to
  `MathLab.External.HoBrunnMinkowski.*`.
- All declarations were wrapped in the collision-safe namespace
  `MathLab.External.HoBrunnMinkowski`.
- `PrekopaLeindler.lean` was adapted to Mathlib v4.33.0 at three compatibility
  points only: the `ae_restrict_iff` API, the volume-preserving uniqueness
  rewrite used for a marginal integral, and stale induction case tags.
- `BrunnMinkowski.lean` is otherwise theorem-content preserving; the project’s
  planar theorem is a separate thin wrapper around its `d = 1` result.


==> anc/P5-kernel-deficit-lean-v6/MathLab/Geometry/B91Scratch.lean <==
/-
Copyright (c) 2026 Math Lab. All rights reserved.
Released under Apache 2.0 license as described in the file LICENSE.
Authors: Math Lab formalization track
-/
import MathLab.Geometry.PolygonRearrangement
import MathLab.Geometry.B99PackagingScratch

/-!
# B91 SUPPORT-ONLY hull-boundary scaffold

SUPPORT-ONLY (2026-08-24): this file retains the proved finite/extreme-index
scaffold developed for the audited B91 certificate.  The canonical research
admission now lives only in `PolygonRearrangementResearch`; this scratch file
contains neither a public B91 theorem nor an admission.

Scope fence: this certificate records only a cyclic boundary partition, the
corresponding block-resultant closed walk, cyclic CCW sorting of that walk, and
equality of companion-hull areas.  It does not assert nonempty blocks,
extreme-point endpoints, literal equality of hull sets, or structural
provenance of the eventual public permutation.
-/

open MeasureTheory Set

noncomputable section

namespace MathLab.PolygonRearrangement.B91Scratch

open B99PackagingScratch

/-- Public scratch twin of the exact audited private B91 certificate. -/
structure HullBoundaryBlockCertificate {n : ℕ} (F : Polygon E n) where
  blocks : List (List (Fin n))
  cut : ℕ
  flatten_eq : blocks.flatten = (List.finRange n).rotate cut
  hullWalk : ClosedWalk blocks.length
  hullEdges : List.ofFn hullWalk.edge =
    blocks.map (fun block => (block.map (edgeVec F)).sum)
  hullSort : hullWalk.IsCyclicCCWEdgeSort (Equiv.refl (Fin blocks.length))
  hullArea_eq :
    hullWalk.companionArea (Equiv.refl (Fin blocks.length)) = hullArea F

/-! ## B12-critical radial-fan specialization (statement freeze only) -/

/-- **AUDIT FREEZE — STRICT RADIAL FAN TO HULL BLOCKS.**
The exact B91 block certificate restricted to the radial-fan data produced on
the polygonal B12 path.  Strictly counterclockwise consecutive rays rule out
zero angular sectors, while pairwise a.e.-disjointness of the literal closed
fan triangles rules out a second angular turn.  The conclusion is the exact
audited block certificate consumed by the existing reversal algebra.

The fan-cover equality is intentionally absent: it is not needed for the
one-turn implication.  The simple-positive-cycle and `4 ≤ n` premises are
retained verbatim from B91 so that this is a genuine specialization, not a
change to the downstream certificate.  This proposition is statement-only
and must not be used before an independent statement audit. -/
def StrictRadialFanHullBoundaryBlockCertificateStatement : Prop :=
  ∀ {n : ℕ} (F : Polygon E n) (o : E),
    IsSimplePositiveCycle F → 4 ≤ n →
    (∀ i : Fin n,
      0 < PlanarArea.det2 (F i - o) (F (finRotate n i) - o)) →
    (Pairwise fun i j : Fin n => MeasureTheory.AEDisjoint volume
      (convexHull ℝ ({o, F i, F (finRotate n i)} : Set E))
      (convexHull ℝ ({o, F j, F (finRotate n j)} : Set E))) →
    Nonempty (HullBoundaryBlockCertificate F)

/-! ## Final B99 geometric input (statement freeze only) -/

/-- **AUDIT FREEZE — ONE-TURN EXTREME CHORD SUPPORT.**
An injective enumeration of every extreme point of its own finite planar hull,
listed in one strict cyclic radial turn about an interior point, has every
directed consecutive chord supporting all of its displayed vertices on the
closed left side.  The principal-argument cut is existential, matching the
already kernel-produced one-turn certificate; no Jordan, simplicity, fan
cover, general-position, or strict-convexity premise is added.

This is exactly the global support inequality consumed by the audited
strict-radial support-to-edge-order bridge.  It is statement-only and must not
be proved or used before an independent statement audit. -/
def ExtremeOneTurnChordSupportStatement : Prop :=
  ∀ {m : ℕ} (P : Polygon E m) (o : E),
    3 ≤ m →
    Function.Injective P.vertices →
    Set.range P.vertices =
      extremePoints ℝ (convexHull ℝ (Set.range P.vertices)) →
    o ∈ interior (convexHull ℝ (Set.range P.vertices)) →
    (let planeComplex : E ≃ₗᵢ[ℝ] ℂ :=
        Complex.orthonormalBasisOneI.repr.symm
      let radialArg : Fin m → ℝ := fun i =>
        Complex.arg (planeComplex (NormedSpace.normalize (P i - o)))
      ∃ cut : ℕ, ∀ p q : Fin m, p < q →
        radialArg (((finRotate m) ^ cut) p) <
          radialArg (((finRotate m) ^ cut) q)) →
    ∀ i r : Fin m,
      0 ≤ PlanarArea.det2 (edgeVec P i) (P r - P i)

#print axioms ExtremeOneTurnChordSupportStatement

/-! ## Trap-2 witness for the extreme one-turn helper at `m = 3` -/

private def supportTriA : E := !₂[(0 : ℝ), 0]
private def supportTriB : E := !₂[(2 : ℝ), 0]
private def supportTriC : E := !₂[(0 : ℝ), 2]
private def supportTriCenter : E := !₂[(1 / 2 : ℝ), 1 / 2]

private def supportTriangle : Polygon E 3 :=
  ⟨![supportTriA, supportTriB, supportTriC]⟩

private theorem supportTriangle_range :
    Set.range supportTriangle.vertices =
      ({supportTriA, supportTriB, supportTriC} : Set E) := by
  change Set.range ![supportTriA, supportTriB, supportTriC] = _
  ext x
  simp only [Matrix.range_cons, Matrix.range_empty, Set.mem_union,
    Set.mem_singleton_iff, Set.mem_empty_iff_false, Set.mem_insert_iff,
    or_false]

private theorem supportTriangle_vertices_injective :
    Function.Injective supportTriangle.vertices := by
  intro i j hij
  fin_cases i <;> fin_cases j <;>
    simp_all [supportTriangle, supportTriA, supportTriB, supportTriC]

private theorem supportTriangle_hull_x_nonneg {x : E}
    (hx : x ∈ convexHull ℝ
      ({supportTriA, supportTriB, supportTriC} : Set E)) :
    0 ≤ x 0 := by
  have h := PlanarArea.convexHull_triple_le_of_vertices
    (a := supportTriA) (b := supportTriB) (c := supportTriC)
    (α := 1) (β := 0) (γ := 0)
    (by norm_num [supportTriA]) (by norm_num [supportTriB])
    (by norm_num [supportTriC]) x hx
  norm_num at h ⊢
  exact h

private theorem supportTriangle_hull_y_nonneg {x : E}
    (hx : x ∈ convexHull ℝ
      ({supportTriA, supportTriB, supportTriC} : Set E)) :
    0 ≤ x 1 := by
  have h := PlanarArea.convexHull_triple_le_of_vertices
    (a := supportTriA) (b := supportTriB) (c := supportTriC)
    (α := 0) (β := 1) (γ := 0)
    (by norm_num [supportTriA]) (by norm_num [supportTriB])
    (by norm_num [supportTriC]) x hx
  norm_num at h ⊢
  exact h

private theorem supportTriangle_hull_sum_le {x : E}
    (hx : x ∈ convexHull ℝ
      ({supportTriA, supportTriB, supportTriC} : Set E)) :
    x 0 + x 1 ≤ 2 := by
  have h := PlanarArea.convexHull_triple_ge_of_vertices
    (a := supportTriA) (b := supportTriB) (c := supportTriC)
    (α := 1) (β := 1) (γ := 2)
    (by norm_num [supportTriA]) (by norm_num [supportTriB])
    (by norm_num [supportTriC]) x hx
  norm_num at h ⊢
  exact h

private theorem supportTriangle_range_eq_extremePoints :
    Set.range supportTriangle.vertices =
      extremePoints ℝ (convexHull ℝ (Set.range supportTriangle.vertices)) := by
  rw [supportTriangle_range]
  apply Set.Subset.antisymm
  · intro x hx
    simp only [Set.mem_insert_iff, Set.mem_singleton_iff] at hx
    rcases hx with rfl | rfl | rfl
    · apply exposedPoints_subset_extremePoints
      rw [exposed_point_def]
      refine ⟨subset_convexHull ℝ _ (by simp),
        innerSL ℝ (!₂[(-1 : ℝ), -1] : E), ?_⟩
      intro y hy
      have hy0 := supportTriangle_hull_x_nonneg hy
      have hy1 := supportTriangle_hull_y_nonneg hy
      simp only [innerSL_apply_apply, PiLp.inner_apply, Fin.sum_univ_two,
        Real.inner_apply]
      constructor
      · simp [supportTriA]
        linarith
      · intro hmax
        have hy0z : y 0 = 0 := by
          simp [supportTriA] at hmax
          linarith
        have hy1z : y 1 = 0 := by
          simp [supportTriA] at hmax
          linarith
        ext k
        fin_cases k <;> simp [supportTriA, hy0z, hy1z]
    · apply exposedPoints_subset_extremePoints
      rw [exposed_point_def]
      refine ⟨subset_convexHull ℝ _ (by simp),
        innerSL ℝ (!₂[(1 : ℝ), 0] : E), ?_⟩
      intro y hy
      have hy1 := supportTriangle_hull_y_nonneg hy
      have hysum := supportTriangle_hull_sum_le hy
      simp only [innerSL_apply_apply, PiLp.inner_apply, Fin.sum_univ_two,
        Real.inner_apply]
      constructor
      · simp [supportTriB]
        linarith
      · intro hmax
        have hy0z : y 0 = 2 := by
          simp [supportTriB] at hmax
          linarith
        have hy1z : y 1 = 0 := by linarith
        ext k
        fin_cases k <;> simp [supportTriB, hy0z, hy1z]
    · apply exposedPoints_subset_extremePoints
      rw [exposed_point_def]
      refine ⟨subset_convexHull ℝ _ (by simp),
        innerSL ℝ (!₂[(0 : ℝ), 1] : E), ?_⟩
      intro y hy
      have hy0 := supportTriangle_hull_x_nonneg hy
      have hysum := supportTriangle_hull_sum_le hy
      simp only [innerSL_apply_apply, PiLp.inner_apply, Fin.sum_univ_two,
        Real.inner_apply]
      constructor
      · simp [supportTriC]
        linarith
      · intro hmax
        have hy1z : y 1 = 2 := by
          simp [supportTriC] at hmax
          linarith
        have hy0z : y 0 = 0 := by linarith
        ext k
        fin_cases k <;> simp [supportTriC, hy0z, hy1z]
  · exact extremePoints_convexHull_subset

private theorem supportTriCenter_mem_interior :
    supportTriCenter ∈
      interior (convexHull ℝ (Set.range supportTriangle.vertices)) := by
  rw [supportTriangle_range]
  let U : Set E := {x | 0 < x 0 ∧ 0 < x 1 ∧ x 0 + x 1 < 2}
  have hUopen : IsOpen U := by
    dsimp only [U]
    have h0 : Continuous (fun x : E => x 0) := by fun_prop
    have h1 : Continuous (fun x : E => x 1) := by fun_prop
    exact (isOpen_lt continuous_const h0).inter
      ((isOpen_lt continuous_const h1).inter
        (isOpen_lt (h0.add h1) continuous_const))
  have hcenterU : supportTriCenter ∈ U := by
    norm_num [U, supportTriCenter]
  have hUK : U ⊆ convexHull ℝ
      ({supportTriA, supportTriB, supportTriC} : Set E) := by
    intro x hx
    rcases hx with ⟨hx0, hx1, hxsum⟩
    have hmem := PlanarArea.mem_convexHull_triple
      (a := supportTriA) (b := supportTriB) (c := supportTriC)
      (α := 1 - (x 0 + x 1) / 2) (β := x 0 / 2) (γ := x 1 / 2)
      (by linarith) (by positivity) (by positivity) (by ring)
    have heq :
        (1 - (x 0 + x 1) / 2) • supportTriA +
            (x 0 / 2) • supportTriB + (x 1 / 2) • supportTriC = x := by
      ext k
      fin_cases k <;>
        simp [supportTriA, supportTriB, supportTriC] <;> ring
    rwa [heq] at hmem
  exact mem_interior_iff_mem_nhds.2
    (Filter.mem_of_superset (hUopen.mem_nhds hcenterU) hUK)

private theorem supportTriangle_oneTurn :
    (let planeComplex : E ≃ₗᵢ[ℝ] ℂ :=
        Complex.orthonormalBasisOneI.repr.symm
      let radialArg : Fin 3 → ℝ := fun i =>
        Complex.arg (planeComplex
          (NormedSpace.normalize (supportTriangle i - supportTriCenter)))
      ∃ cut : ℕ, ∀ p q : Fin 3, p < q →
        radialArg (((finRotate 3) ^ cut) p) <
          radialArg (((finRotate 3) ^ cut) q)) := by
  let planeComplex : E ≃ₗᵢ[ℝ] ℂ :=
    Complex.orthonormalBasisOneI.repr.symm
  let ray : Fin 3 → E := fun i => supportTriangle i - supportTriCenter
  let z : Fin 3 → ℂ := fun i =>
    planeComplex (NormedSpace.normalize (ray i))
  have hray_ne (i : Fin 3) : ray i ≠ 0 := by
    fin_cases i <;>
      intro h <;>
      have h0 := congrArg (fun x : E => x 0) h <;>
      norm_num [ray, supportTriangle, supportTriA, supportTriB, supportTriC,
        supportTriCenter] at h0
  have hplane_re (x : E) : (planeComplex x).re = x 0 := by
    dsimp only [planeComplex]
    rw [Complex.orthonormalBasisOneI_repr_symm_apply]
    simp
  have hplane_im (x : E) : (planeComplex x).im = x 1 := by
    dsimp only [planeComplex]
    rw [Complex.orthonormalBasisOneI_repr_symm_apply]
    simp
  have hscale_pos (i : Fin 3) : 0 < ‖ray i‖⁻¹ :=
    inv_pos.mpr (norm_pos_iff.mpr (hray_ne i))
  have hz0re : (z 0).re < 0 := by
    rw [show (z 0).re = (NormedSpace.normalize (ray 0)) 0 by
      exact hplane_re _]
    simp only [NormedSpace.normalize, PiLp.smul_apply, smul_eq_mul]
    rw [show (ray 0) 0 = -(1 / 2 : ℝ) by
      norm_num [ray, supportTriangle, supportTriA, supportTriCenter]]
    exact mul_neg_of_pos_of_neg (hscale_pos 0) (by norm_num)
  have hz0im : (z 0).im < 0 := by
    rw [show (z 0).im = (NormedSpace.normalize (ray 0)) 1 by
      exact hplane_im _]
    simp only [NormedSpace.normalize, PiLp.smul_apply, smul_eq_mul]
    rw [show (ray 0) 1 = -(1 / 2 : ℝ) by
      norm_num [ray, supportTriangle, supportTriA, supportTriCenter]]
    exact mul_neg_of_pos_of_neg (hscale_pos 0) (by norm_num)
  have hz1re : 0 < (z 1).re := by
    rw [show (z 1).re = (NormedSpace.normalize (ray 1)) 0 by
      exact hplane_re _]
    simp only [NormedSpace.normalize, PiLp.smul_apply, smul_eq_mul]
    rw [show (ray 1) 0 = (3 / 2 : ℝ) by
      norm_num [ray, supportTriangle, supportTriB, supportTriCenter]]
    exact mul_pos (hscale_pos 1) (by norm_num)
  have hz2re : (z 2).re < 0 := by
    rw [show (z 2).re = (NormedSpace.normalize (ray 2)) 0 by
      exact hplane_re _]
    simp only [NormedSpace.normalize, PiLp.smul_apply, smul_eq_mul]
    rw [show (ray 2) 0 = -(1 / 2 : ℝ) by
      norm_num [ray, supportTriangle, supportTriC, supportTriCenter,
        Matrix.cons_val_two]]
    exact mul_neg_of_pos_of_neg (hscale_pos 2) (by norm_num)
  have hz2im : 0 < (z 2).im := by
    rw [show (z 2).im = (NormedSpace.normalize (ray 2)) 1 by
      exact hplane_im _]
    simp only [NormedSpace.normalize, PiLp.smul_apply, smul_eq_mul]
    rw [show (ray 2) 1 = (3 / 2 : ℝ) by
      norm_num [ray, supportTriangle, supportTriC, supportTriCenter,
        Matrix.cons_val_two]]
    exact mul_pos (hscale_pos 2) (by norm_num)
  have h01 : Complex.arg (z 0) < Complex.arg (z 1) := by
    have h0 : Complex.arg (z 0) < -(Real.pi / 2) := by
      apply lt_of_not_ge
      rw [Complex.neg_pi_div_two_le_arg_iff]
      exact not_or_intro (not_le_of_gt hz0re) (not_le_of_gt hz0im)
    have h1 : -(Real.pi / 2) < Complex.arg (z 1) :=
      Complex.neg_pi_div_two_lt_arg_iff.2 (Or.inl hz1re)
    exact h0.trans h1
  have h12 : Complex.arg (z 1) < Complex.arg (z 2) := by
    have h1 : Complex.arg (z 1) < Real.pi / 2 :=
      Complex.arg_lt_pi_div_two_iff.2 (Or.inl hz1re)
    have h2 : Real.pi / 2 < Complex.arg (z 2) := by
      apply lt_of_not_ge
      rw [Complex.arg_le_pi_div_two_iff]
      exact not_or_intro (not_le_of_gt hz2re) (not_lt_of_ge hz2im.le)
    exact h1.trans h2
  dsimp only
  refine ⟨0, ?_⟩
  intro p q hpq
  simp only [pow_zero, Equiv.Perm.one_apply]
  change Complex.arg (z p) < Complex.arg (z q)
  fin_cases p <;> fin_cases q
  all_goals norm_num at hpq
  · exact h01
  · exact h01.trans h12
  · exact h12

/-- Exact lower-cardinality nonvacuity witness for every premise of the
frozen extreme one-turn chord-support helper. -/
theorem extremeOneTurnChordSupport_hypotheses_nonempty :
    ∃ (P : Polygon E 3) (o : E),
      3 ≤ 3 ∧
      Function.Injective P.vertices ∧
      Set.range P.vertices =
        extremePoints ℝ (convexHull ℝ (Set.range P.vertices)) ∧
      o ∈ interior (convexHull ℝ (Set.range P.vertices)) ∧
      (let planeComplex : E ≃ₗᵢ[ℝ] ℂ :=
          Complex.orthonormalBasisOneI.repr.symm
        let radialArg : Fin 3 → ℝ := fun i =>
          Complex.arg (planeComplex (NormedSpace.normalize (P i - o)))
        ∃ cut : ℕ, ∀ p q : Fin 3, p < q →
          radialArg (((finRotate 3) ^ cut) p) <
            radialArg (((finRotate 3) ^ cut) q)) := by
  exact ⟨supportTriangle, supportTriCenter, by norm_num,
    supportTriangle_vertices_injective,
    supportTriangle_range_eq_extremePoints,
    supportTriCenter_mem_interior, supportTriangle_oneTurn⟩

#print axioms extremeOneTurnChordSupport_hypotheses_nonempty

/-- The exact audited extreme one-turn chord-support implication. -/
theorem extremeOneTurn_chordSupport :
    ExtremeOneTurnChordSupportStatement := by
  classical
  rw [ExtremeOneTurnChordSupportStatement]
  intro m P o hm hP_injective hExtremeRange hoKint hOneTurn
  let K : Set E := convexHull ℝ (Set.range P.vertices)
  let ray : Fin m → E := fun i => P i - o
  have hvertexK (i : Fin m) : P i ∈ K := by
    dsimp only [K]
    exact subset_convexHull ℝ _ ⟨i, rfl⟩
  have hvertexExtreme (i : Fin m) : P i ∈ extremePoints ℝ K := by
    dsimp only [K]
    rw [← hExtremeRange]
    exact ⟨i, rfl⟩
  have hray_ne (i : Fin m) : ray i ≠ 0 := by
    intro hi
    have hio : P i = o := sub_eq_zero.mp hi
    have hdisj := disjoint_interior_extremePoints K
    exact Set.disjoint_left.mp hdisj (hio ▸ hoKint) (hvertexExtreme i)
  let planeComplex : E ≃ₗᵢ[ℝ] ℂ :=
    Complex.orthonormalBasisOneI.repr.symm
  let direction (i : Fin m) : Circle :=
    ⟨planeComplex (NormedSpace.normalize (ray i)), by
      change planeComplex (NormedSpace.normalize (ray i)) ∈
        Metric.sphere (0 : ℂ) 1
      rw [mem_sphere_zero_iff_norm, LinearIsometryEquiv.norm_map]
      exact NormedSpace.norm_normalize (hray_ne i)⟩
  let rayArg : Fin m → ℝ := fun i =>
    Complex.arg (((direction i : Circle) : ℂ))
  have hOneTurn' : ∃ cut : ℕ, ∀ p q : Fin m, p < q →
      rayArg (((finRotate m) ^ cut) p) <
        rayArg (((finRotate m) ^ cut) q) := by
    simpa only [rayArg, direction, ray, planeComplex] using hOneTurn
  obtain ⟨cut, horder⟩ := hOneTurn'
  have hrayArg_injective : Function.Injective rayArg := by
    intro i j hij
    let ρ : Equiv.Perm (Fin m) := (finRotate m) ^ cut
    let p : Fin m := ρ.symm i
    let q : Fin m := ρ.symm j
    have hpmap : ρ p = i := ρ.apply_symm_apply i
    have hqmap : ρ q = j := ρ.apply_symm_apply j
    by_contra hijIndex
    have hpq : p ≠ q := by
      intro hpq
      apply hijIndex
      rw [← hpmap, ← hqmap, hpq]
    rcases lt_or_gt_of_ne hpq with hpq | hqp
    · have hlt := horder p q hpq
      rw [show ((finRotate m) ^ cut) p = i by exact hpmap,
        show ((finRotate m) ^ cut) q = j by exact hqmap] at hlt
      exact (ne_of_lt hlt) hij
    · have hlt := horder q p hqp
      rw [show ((finRotate m) ^ cut) q = j by exact hqmap,
        show ((finRotate m) ^ cut) p = i by exact hpmap] at hlt
      exact (ne_of_gt hlt) hij
  have hdirection_injective : Function.Injective direction := by
    intro i j hij
    apply hrayArg_injective
    exact congrArg (fun z : Circle => Complex.arg ((z : Circle) : ℂ)) hij
  have hplaneComplex_det (u v : E) :
      PlanarArea.det2 u v =
        (star (planeComplex u) * planeComplex v).im := by
    dsimp only [planeComplex]
    rw [Complex.orthonormalBasisOneI_repr_symm_apply,
      Complex.orthonormalBasisOneI_repr_symm_apply]
    simp only [PlanarArea.det2, Complex.mul_re, Complex.mul_im,
      Complex.star_def, Complex.conj_re, Complex.conj_im, Complex.add_re,
      Complex.add_im, Complex.ofReal_re, Complex.ofReal_im, Complex.I_re,
      Complex.I_im, mul_zero, mul_one, add_zero, zero_add, neg_mul]
    ring
  have hconj_mul_angleDiff (a b : Circle) :
      star (a : ℂ) * (b : ℂ) =
        ((Circle.exp (Circle.angleDiff a b) : Circle) : ℂ) := by
    have hab := congrArg Subtype.val
      (Circle.exp_angleDiff_mul (x := a) (y := b))
    rw [← hab]
    calc
      star (a : ℂ) *
          (((Circle.exp (Circle.angleDiff a b) : Circle) : ℂ) * (a : ℂ)) =
          (((Circle.exp (Circle.angleDiff a b) : Circle) : ℂ) *
            (star (a : ℂ) * (a : ℂ))) := by ring
      _ = ((Circle.exp (Circle.angleDiff a b) : Circle) : ℂ) := by
        rw [Complex.star_def, Complex.conj_mul', Circle.norm_coe]
        norm_num
  have hdet_direction (i j : Fin m) :
      PlanarArea.det2 (NormedSpace.normalize (ray i))
          (NormedSpace.normalize (ray j)) =
        Real.sin (Circle.angleDiff (direction i) (direction j)) := by
    rw [hplaneComplex_det]
    change
      (star (((direction i : Circle) : ℂ)) *
        (((direction j : Circle) : ℂ))).im = _
    rw [hconj_mul_angleDiff]
    simp only [Circle.coe_exp, Complex.exp_mul_I, Complex.add_im,
      Complex.mul_im, Complex.I_re, Complex.I_im, Complex.cos_ofReal_im,
      Complex.sin_ofReal_im, Complex.sin_ofReal_re, zero_mul, zero_add,
      add_zero, mul_one]
  have hdet_scale_left (r x : E) :
      PlanarArea.det2 r x =
        ‖r‖ * PlanarArea.det2 (NormedSpace.normalize r) x := by
    conv_lhs => rw [← NormedSpace.norm_smul_normalize r]
    simp only [PlanarArea.det2, PiLp.smul_apply, smul_eq_mul]
    ring
  have hdet_scale_right (x r : E) :
      PlanarArea.det2 x r =
        ‖r‖ * PlanarArea.det2 x (NormedSpace.normalize r) := by
    conv_lhs => rw [← NormedSpace.norm_smul_normalize r]
    simp only [PlanarArea.det2, PiLp.smul_apply, smul_eq_mul]
    ring
  have hcard : 3 ≤ m := hm
  have hinjective : Function.Injective P.vertices := hP_injective
  have hextreme : Set.range P.vertices =
      extremePoints ℝ (convexHull ℝ (Set.range P.vertices)) :=
    hExtremeRange
  have hinterior :
      o ∈ interior (convexHull ℝ (Set.range P.vertices)) := hoKint
  have honeTurn :=
    hOneTurn
  have hAngular :
      ∀ i : Fin m,
        0 < PlanarArea.det2 (P i - o) (P (finRotate m i) - o) ∧
        ∀ k : Fin m, k ≠ i → k ≠ finRotate m i →
          ¬(0 < PlanarArea.det2 (P i - o) (P k - o) ∧
            0 < PlanarArea.det2 (P k - o)
              (P (finRotate m i) - o)) := by
    classical
    letI : NeZero m := ⟨by omega⟩
    let K : Set E := convexHull ℝ (Set.range P.vertices)
    let ray : Fin m → E := fun i => P i - o
    have hray_ne (i : Fin m) : ray i ≠ 0 := by
      intro hi
      have hPi : P i = o := sub_eq_zero.mp hi
      have hiExtreme : P i ∈ extremePoints ℝ K := by
        dsimp only [K]
        rw [← hextreme]
        exact ⟨i, rfl⟩
      have hoExtreme : o ∈ extremePoints ℝ K := hPi ▸ hiExtreme
      exact Set.disjoint_left.mp (disjoint_interior_extremePoints K)
        hinterior hoExtreme
    let planeComplex : E ≃ₗᵢ[ℝ] ℂ :=
      Complex.orthonormalBasisOneI.repr.symm
    let direction (i : Fin m) : Circle :=
      ⟨planeComplex (NormedSpace.normalize (ray i)), by
        change planeComplex (NormedSpace.normalize (ray i)) ∈
          Metric.sphere (0 : ℂ) 1
        rw [mem_sphere_zero_iff_norm, LinearIsometryEquiv.norm_map]
        exact NormedSpace.norm_normalize (hray_ne i)⟩
    let radialArg : Fin m → ℝ := fun i =>
      Complex.arg ((direction i : Circle) : ℂ)
    change ∃ cut : ℕ, ∀ p q : Fin m, p < q →
      radialArg (((finRotate m) ^ cut) p) <
        radialArg (((finRotate m) ^ cut) q) at honeTurn
    obtain ⟨cut, hordered⟩ := honeTurn
    let ρ : Equiv.Perm (Fin m) := (finRotate m) ^ cut
    have harg_strict : StrictMono (fun p : Fin m => radialArg (ρ p)) := by
      intro p q hpq
      exact hordered p q hpq
    have hdir_rot_injective :
        Function.Injective (fun p : Fin m => direction (ρ p)) := by
      intro p q hpq
      apply harg_strict.injective
      exact congrArg (fun z : Circle => Complex.arg ((z : Circle) : ℂ)) hpq
    have hrotate_comm (p : Fin m) :
        ρ (finRotate m p) = finRotate m (ρ p) := by
      dsimp only [ρ]
      rw [← Equiv.Perm.mul_apply, ← Equiv.Perm.mul_apply,
        (Commute.self_pow (finRotate m) cut).eq]
    have hnegOneEqLast : (-1 : Fin m) = ⟨m - 1, by omega⟩ := by
      apply Fin.ext
      simp [Fin.val_neg', Nat.mod_eq_of_lt (by omega : 1 < m)]
    have hrotate_ne (p : Fin m) : finRotate m p ≠ p := by
      by_cases hp : p = -1
      · subst p
        have hzero : finRotate m (-1) = 0 := by
          rw [finRotate_apply]
          simp
        rw [hzero, hnegOneEqLast]
        intro h
        have hv := congrArg Fin.val h
        change 0 = m - 1 at hv
        omega
      · exact ne_of_gt ((lt_finRotate_iff_ne_neg_one p).2 hp)
    have hplaneComplex_det (u v : E) :
        PlanarArea.det2 u v =
          (star (planeComplex u) * planeComplex v).im := by
      dsimp only [planeComplex]
      rw [Complex.orthonormalBasisOneI_repr_symm_apply,
        Complex.orthonormalBasisOneI_repr_symm_apply]
      simp only [PlanarArea.det2, Complex.mul_re, Complex.mul_im,
        Complex.star_def, Complex.conj_re, Complex.conj_im, Complex.add_re,
        Complex.add_im, Complex.ofReal_re, Complex.ofReal_im, Complex.I_re,
        Complex.I_im, mul_zero, mul_one, add_zero, zero_add, neg_mul]
      ring
    have hconj_mul_angleDiff (a b : Circle) :
        star (a : ℂ) * (b : ℂ) =
          ((Circle.exp (Circle.angleDiff a b) : Circle) : ℂ) := by
      have hab := congrArg Subtype.val
        (Circle.exp_angleDiff_mul (x := a) (y := b))
      rw [← hab]
      calc
        star (a : ℂ) *
            (((Circle.exp (Circle.angleDiff a b) : Circle) : ℂ) * (a : ℂ)) =
            (((Circle.exp (Circle.angleDiff a b) : Circle) : ℂ) *
              (star (a : ℂ) * (a : ℂ))) := by ring
        _ = ((Circle.exp (Circle.angleDiff a b) : Circle) : ℂ) := by
          rw [Complex.star_def, Complex.conj_mul', Circle.norm_coe]
          norm_num
    have hdet_direction (i j : Fin m) :
        PlanarArea.det2 (NormedSpace.normalize (ray i))
            (NormedSpace.normalize (ray j)) =
          Real.sin (Circle.angleDiff (direction i) (direction j)) := by
      rw [hplaneComplex_det]
      change
        (star (((direction i : Circle) : ℂ)) *
          (((direction j : Circle) : ℂ))).im = _
      rw [hconj_mul_angleDiff]
      simp only [Circle.coe_exp, Complex.exp_mul_I, Complex.add_im,
        Complex.mul_im, Complex.I_re, Complex.I_im, Complex.cos_ofReal_im,
        Complex.sin_ofReal_im, Complex.sin_ofReal_re, zero_mul, zero_add,
        add_zero, mul_one]
    have hdet_ray (i j : Fin m) :
        PlanarArea.det2 (ray i) (ray j) =
          (‖ray i‖ * ‖ray j‖) *
            Real.sin (Circle.angleDiff (direction i) (direction j)) := by
      conv_lhs =>
        rw [← NormedSpace.norm_smul_normalize (ray i),
          ← NormedSpace.norm_smul_normalize (ray j)]
      rw [show PlanarArea.det2 (‖ray i‖ • NormedSpace.normalize (ray i))
            (‖ray j‖ • NormedSpace.normalize (ray j)) =
          (‖ray i‖ * ‖ray j‖) *
            PlanarArea.det2 (NormedSpace.normalize (ray i))
              (NormedSpace.normalize (ray j)) by
        simp only [PlanarArea.det2, PiLp.smul_apply, smul_eq_mul]
        ring]
      rw [hdet_direction]
    have hangle_lt_pi_of_det_pos (i j : Fin m)
        (hij : 0 < PlanarArea.det2 (ray i) (ray j)) :
        Circle.angleDiff (direction i) (direction j) < Real.pi := by
      have hnorms : 0 < ‖ray i‖ * ‖ray j‖ :=
        mul_pos (norm_pos_iff.mpr (hray_ne i))
          (norm_pos_iff.mpr (hray_ne j))
      have hmul : 0 < (‖ray i‖ * ‖ray j‖) *
          Real.sin (Circle.angleDiff (direction i) (direction j)) := by
        rwa [← hdet_ray]
      have hsin : 0 < Real.sin
          (Circle.angleDiff (direction i) (direction j)) := by
        rcases (mul_pos_iff.mp hmul) with hpos | hneg
        · exact hpos.2
        · exact (not_lt_of_ge hnorms.le hneg.1).elim
      have hlt2pi := Circle.angleDiff_lt_two_pi (direction i) (direction j)
      by_contra hpi
      have hnonpos : Real.sin
          (Circle.angleDiff (direction i) (direction j)) ≤ 0 := by
        have hsub_nonpos :
            Circle.angleDiff (direction i) (direction j) -
                2 * Real.pi ≤ 0 := by linarith
        have hnegpi_le :
            -Real.pi ≤ Circle.angleDiff (direction i) (direction j) -
              2 * Real.pi := by linarith [Real.pi_pos]
        rw [← Real.sin_periodic.sub_eq]
        exact Real.sin_nonpos_of_nonpos_of_neg_pi_le hsub_nonpos hnegpi_le
      exact (not_lt_of_ge hnonpos) hsin
    have hno_closed_halfplane (v : E) (hv : v ≠ 0)
        (hside : ∀ r : Fin m, 0 ≤ PlanarArea.det2 v (ray r)) : False := by
      let g : E →L[ℝ] ℝ :=
        v 0 • (PiLp.proj 2 (fun _ : Fin 2 => ℝ) 1) -
          v 1 • (PiLp.proj 2 (fun _ : Fin 2 => ℝ) 0)
      have hg_apply (x : E) : g x = PlanarArea.det2 v x := by
        simp [g, PlanarArea.det2]
      have hg_ne : g ≠ 0 := by
        intro hg
        have h0 := congrArg
          (fun f : E →L[ℝ] ℝ => f (!₂[(1 : ℝ), 0])) hg
        have h1 := congrArg
          (fun f : E →L[ℝ] ℝ => f (!₂[(0 : ℝ), 1])) hg
        have hv0 : v 0 = 0 := by simpa [g] using h1
        have hv1neg : -v 1 = 0 := by simpa [g] using h0
        have hv1 : v 1 = 0 := neg_eq_zero.mp hv1neg
        apply hv
        ext c
        fin_cases c
        · exact hv0
        · exact hv1
      have hgenerators : Set.range P.vertices ⊆ {x | g o ≤ g x} := by
        rintro x ⟨r, rfl⟩
        change g o ≤ g (P r)
        rw [← sub_nonneg, ← g.map_sub, hg_apply]
        exact hside r
      have hKside : K ⊆ {x | g o ≤ g x} := by
        dsimp only [K]
        exact convexHull_min hgenerators
          (convex_halfSpace_ge g.isLinear (g o))
      have hopen : IsOpen (g '' interior K) :=
        g.isOpenMap_of_ne_zero hg_ne _ isOpen_interior
      have himageSubset : g '' interior K ⊆ Set.Ici (g o) := by
        rintro y ⟨x, hx, rfl⟩
        exact hKside (interior_subset hx)
      have hgoImage : g o ∈ g '' interior K := ⟨o, hinterior, rfl⟩
      have hgoInterior : g o ∈ interior (Set.Ici (g o)) :=
        interior_maximal himageSubset hopen hgoImage
      rw [interior_Ici, Set.mem_Ioi] at hgoInterior
      exact (lt_irrefl _ hgoInterior)
    let a : Fin m → ℝ := fun p => radialArg (ρ p)
    have ha_strict : StrictMono a := harg_strict
    have ha_mono : Monotone a := ha_strict.monotone
    have hangleDiff_eq (p q : Fin m) :
        Circle.angleDiff (direction (ρ p)) (direction (ρ q)) =
          if a p ≤ a q then a q - a p else 2 * Real.pi + a q - a p := by
      rfl
    have hdir_adj_ne (p : Fin m) :
        direction (ρ p) ≠ direction (ρ (finRotate m p)) := by
      intro hp
      have hpidx : p = finRotate m p := hdir_rot_injective hp
      exact hrotate_ne p hpidx.symm
    have honeval : ((1 : Fin m) : ℕ) = 1 := by
      change 1 % m = 1
      rw [Nat.mod_eq_of_lt (by omega)]
    have hrotate_val_of_ne_neg_one (p : Fin m) (hp : p ≠ -1) :
        ((finRotate m p : Fin m) : ℕ) = (p : ℕ) + 1 := by
      have hpval_ne : (p : ℕ) ≠ m - 1 := by
        intro hpval
        apply hp
        rw [hnegOneEqLast]
        exact Fin.ext hpval
      have hpnext : (p : ℕ) + 1 < m := by omega
      rw [finRotate_apply]
      simp only [Fin.add_def, Fin.val_mk]
      rw [honeval, Nat.mod_eq_of_lt hpnext]
    have hgap_rot (p : Fin m) :
        0 < Circle.angleDiff (direction (ρ p))
            (direction (ρ (finRotate m p))) ∧
          Circle.angleDiff (direction (ρ p))
            (direction (ρ (finRotate m p))) < Real.pi := by
      constructor
      · exact Circle.angleDiff_pos (hdir_adj_ne p)
      · by_contra hgap
        have hgap_ge : Real.pi ≤ Circle.angleDiff (direction (ρ p))
            (direction (ρ (finRotate m p))) := le_of_not_gt hgap
        have hcomplement_le :
            Circle.angleDiff (direction (ρ (finRotate m p)))
                (direction (ρ p)) ≤ Real.pi := by
          have hsum := Circle.angleDiff_add_angleDiff (hdir_adj_ne p)
          linarith
        apply hno_closed_halfplane
          (ray (ρ (finRotate m p))) (hray_ne (ρ (finRotate m p)))
        intro r
        let q : Fin m := ρ.symm r
        have hrho : ρ q = r := ρ.apply_symm_apply r
        rw [← hrho]
        have hangle_le :
            Circle.angleDiff (direction (ρ (finRotate m p)))
                (direction (ρ q)) ≤ Real.pi := by
          apply le_trans _ hcomplement_le
          by_cases hp : p = -1
          · have hs0 : finRotate m p = 0 := by
              rw [hp, finRotate_apply]
              simp
            have hsq : a (finRotate m p) ≤ a q := by
              rw [hs0]
              exact ha_mono (Fin.zero_le q)
            have hqp : a q ≤ a p := by
              have hqLast : q ≤ (-1 : Fin m) := by
                rw [hnegOneEqLast]
                change (q : ℕ) ≤ m - 1
                omega
              rw [hp]
              exact ha_mono hqLast
            have hsp : a (finRotate m p) ≤ a p := hsq.trans hqp
            rw [hangleDiff_eq, if_pos hsq, hangleDiff_eq, if_pos hsp]
            linarith
          · have hps : p < finRotate m p :=
              (lt_finRotate_iff_ne_neg_one p).2 hp
            have haps : a p < a (finRotate m p) := ha_strict hps
            by_cases hqp : q ≤ p
            · have haq : a q ≤ a p := ha_mono hqp
              have haqs : a q < a (finRotate m p) := haq.trans_lt haps
              rw [hangleDiff_eq, if_neg (not_le.mpr haqs),
                hangleDiff_eq, if_neg (not_le.mpr haps)]
              linarith
            · have hpq : (p : ℕ) < (q : ℕ) := by
                exact_mod_cast lt_of_not_ge hqp
              have hsval := hrotate_val_of_ne_neg_one p hp
              have hsq : finRotate m p ≤ q := by
                change ((finRotate m p : Fin m) : ℕ) ≤ (q : ℕ)
                omega
              have hasq : a (finRotate m p) ≤ a q := ha_mono hsq
              have haqpi := Complex.arg_le_pi
                (((direction (ρ q) : Circle) : ℂ))
              have hapneg := Complex.neg_pi_lt_arg
                (((direction (ρ p) : Circle) : ℂ))
              change a q ≤ Real.pi at haqpi
              change -Real.pi < a p at hapneg
              rw [hangleDiff_eq, if_pos hasq,
                hangleDiff_eq, if_neg (not_le.mpr haps)]
              linarith
        rw [hdet_ray]
        exact mul_nonneg
          (mul_nonneg (norm_nonneg _) (norm_nonneg _))
          (Real.sin_nonneg_of_nonneg_of_le_pi
            (Circle.angleDiff_nonneg _ _) hangle_le)
    have hdet_pos_rot (p : Fin m) :
        0 < PlanarArea.det2 (ray (ρ p))
          (ray (ρ (finRotate m p))) := by
      rw [hdet_ray]
      exact mul_pos
        (mul_pos (norm_pos_iff.mpr (hray_ne (ρ p)))
          (norm_pos_iff.mpr (hray_ne (ρ (finRotate m p)))))
        (Real.sin_pos_of_pos_of_lt_pi (hgap_rot p).1 (hgap_rot p).2)
    have hno_third_rot (p k : Fin m) (hkp : k ≠ p)
        (hks : k ≠ finRotate m p) :
        ¬(0 < PlanarArea.det2 (ray (ρ p)) (ray (ρ k)) ∧
          0 < PlanarArea.det2 (ray (ρ k))
            (ray (ρ (finRotate m p)))) := by
      rintro ⟨hpk, hksDet⟩
      have hpk_lt_pi := hangle_lt_pi_of_det_pos (ρ p) (ρ k) hpk
      have hks_lt_pi :=
        hangle_lt_pi_of_det_pos (ρ k) (ρ (finRotate m p)) hksDet
      by_cases hp : p = -1
      · have hs0 : finRotate m p = 0 := by
          rw [hp, finRotate_apply]
          simp
        have hzero_lt_k : (0 : Fin m) < k := by
          apply lt_of_le_of_ne (Fin.zero_le k)
          intro hk0
          apply hks
          rw [hs0, hk0]
        have hk_lt_last : k < (-1 : Fin m) := by
          have hkLast : k ≤ (-1 : Fin m) := by
            rw [hnegOneEqLast]
            change (k : ℕ) ≤ m - 1
            omega
          have hkneLast : k ≠ (-1 : Fin m) := by simpa [hp] using hkp
          exact lt_of_le_of_ne hkLast hkneLast
        have hask : a (finRotate m p) < a k := by
          rw [hs0]
          exact ha_strict hzero_lt_k
        have hakp : a k < a p := by
          rw [hp]
          exact ha_strict hk_lt_last
        have hasp : a (finRotate m p) < a p := hask.trans hakp
        have hgap_pos := (hgap_rot p).1
        rw [hangleDiff_eq, if_neg (not_le.mpr hakp)] at hpk_lt_pi
        rw [hangleDiff_eq, if_neg (not_le.mpr hask)] at hks_lt_pi
        rw [hangleDiff_eq, if_neg (not_le.mpr hasp)] at hgap_pos
        linarith
      · have hps : p < finRotate m p :=
          (lt_finRotate_iff_ne_neg_one p).2 hp
        have haps : a p < a (finRotate m p) := ha_strict hps
        by_cases hkle : k ≤ p
        · have hkp_lt : k < p := lt_of_le_of_ne hkle hkp
          have hakp : a k < a p := ha_strict hkp_lt
          have haks : a k < a (finRotate m p) := hakp.trans haps
          rw [hangleDiff_eq, if_neg (not_le.mpr hakp)] at hpk_lt_pi
          rw [hangleDiff_eq, if_pos haks.le] at hks_lt_pi
          linarith
        · have hpkval : (p : ℕ) < (k : ℕ) := by
            exact_mod_cast lt_of_not_ge hkle
          have hsval := hrotate_val_of_ne_neg_one p hp
          have hsk : finRotate m p ≤ k := by
            change ((finRotate m p : Fin m) : ℕ) ≤ (k : ℕ)
            omega
          have hsk_lt : finRotate m p < k := lt_of_le_of_ne hsk hks.symm
          have hask : a (finRotate m p) < a k := ha_strict hsk_lt
          have hapk : a p < a k := haps.trans hask
          rw [hangleDiff_eq, if_pos hapk.le] at hpk_lt_pi
          rw [hangleDiff_eq, if_neg (not_le.mpr hask)] at hks_lt_pi
          linarith
    intro i
    change 0 < PlanarArea.det2 (ray i) (ray (finRotate m i)) ∧
      ∀ k : Fin m, k ≠ i → k ≠ finRotate m i →
        ¬(0 < PlanarArea.det2 (ray i) (ray k) ∧
          0 < PlanarArea.det2 (ray k) (ray (finRotate m i)))
    let p : Fin m := ρ.symm i
    have hpi : ρ p = i := ρ.apply_symm_apply i
    have hps : ρ (finRotate m p) = finRotate m i := by
      rw [hrotate_comm, hpi]
    constructor
    · simpa only [hpi, hps] using hdet_pos_rot p
    · intro k hki hks
      let q : Fin m := ρ.symm k
      have hqk : ρ q = k := ρ.apply_symm_apply k
      have hqp : q ≠ p := by
        intro hqp
        apply hki
        calc
          k = ρ q := hqk.symm
          _ = ρ p := congrArg ρ hqp
          _ = i := hpi
      have hqs : q ≠ finRotate m p := by
        intro hqs'
        apply hks
        calc
          k = ρ q := hqk.symm
          _ = ρ (finRotate m p) := congrArg ρ hqs'
          _ = finRotate m i := hps
      intro hcone
      apply hno_third_rot p q hqp hqs
      simpa only [hpi, hps, hqk] using hcone
  have hradial : ∀ i : Fin m,
      0 < PlanarArea.det2 (ray i) (ray (finRotate m i)) := by
    intro i
    simpa only [ray] using (hAngular i).1
  have hNoCone : ∀ i r : Fin m,
      ¬(0 < PlanarArea.det2 (ray i) (ray r) ∧
        0 < PlanarArea.det2 (ray r) (ray (finRotate m i))) := by
    intro i r
    by_cases hri : r = i
    · subst r
      intro hcone
      have hself : PlanarArea.det2 (ray i) (ray i) = 0 := by
        simp only [PlanarArea.det2]
        ring
      rw [hself] at hcone
      exact (lt_irrefl 0) hcone.1
    by_cases hrs : r = finRotate m i
    · subst r
      intro hcone
      have hself : PlanarArea.det2 (ray (finRotate m i))
          (ray (finRotate m i)) = 0 := by
        simp only [PlanarArea.det2]
        ring
      rw [hself] at hcone
      exact (lt_irrefl 0) hcone.2
    simpa only [ray] using (hAngular i).2 r hri hrs
  have hcramer (x u v : E) (hD : PlanarArea.det2 u v ≠ 0) :
      x = (PlanarArea.det2 x v / PlanarArea.det2 u v) • u +
        (PlanarArea.det2 u x / PlanarArea.det2 u v) • v := by
    ext c
    fin_cases c
    · change x 0 =
        (PlanarArea.det2 x v / PlanarArea.det2 u v) * u 0 +
          (PlanarArea.det2 u x / PlanarArea.det2 u v) * v 0
      field_simp [hD]
      simp only [PlanarArea.det2]
      ring
    · change x 1 =
        (PlanarArea.det2 x v / PlanarArea.det2 u v) * u 1 +
          (PlanarArea.det2 u x / PlanarArea.det2 u v) * v 1
      field_simp [hD]
      simp only [PlanarArea.det2]
      ring
  have hnot_coeff (C : Set E) (hCconvex : Convex ℝ C)
      {base x other endpoint : E}
      (hbaseC : base ∈ C) (hxC : x ∈ C) (hotherC : other ∈ C)
      (hendpoint : endpoint ∈ extremePoints ℝ C)
      (hbase_ne_endpoint : base ≠ endpoint)
      {a b : ℝ}
      (hxcomb : x - base =
        a • (other - base) + b • (endpoint - base))
      (hsum : 1 < a + b) (ha : a ≤ 0) : False := by
    have hdpos : 0 < 1 - a := by linarith
    have hbpos : 0 < b := by linarith
    have hdb : 1 - a < b := by linarith
    let y : E :=
      (1 / (1 - a)) • x + (-a / (1 - a)) • other
    have hyC : y ∈ C := by
      apply hCconvex hxC hotherC
      · exact div_nonneg zero_le_one hdpos.le
      · exact div_nonneg (neg_nonneg.mpr ha) hdpos.le
      · field_simp [ne_of_gt hdpos]
        ring
    let t : ℝ := (1 - a) / b
    have htpos : 0 < t := div_pos hdpos hbpos
    have htlt : t < 1 := (div_lt_one hbpos).2 hdb
    have hxcoord (c : Fin 2) :
        x c - base c =
          a * (other c - base c) + b * (endpoint c - base c) := by
      have h := congrArg (fun z : E => z c) hxcomb
      simpa only [PiLp.sub_apply, PiLp.add_apply, PiLp.smul_apply,
        smul_eq_mul] using h
    have hseg : endpoint ∈ openSegment ℝ base y := by
      refine ⟨1 - t, t, by linarith, htpos, by ring, ?_⟩
      ext c
      fin_cases c
      · change (1 - t) * base 0 + t *
          ((1 / (1 - a)) * x 0 +
            (-a / (1 - a)) * other 0) = endpoint 0
        have hc := hxcoord (0 : Fin 2)
        dsimp only [t, y]
        field_simp [ne_of_gt hdpos, ne_of_gt hbpos]
        nlinarith
      · change (1 - t) * base 1 + t *
          ((1 / (1 - a)) * x 1 +
            (-a / (1 - a)) * other 1) = endpoint 1
        have hc := hxcoord (1 : Fin 2)
        dsimp only [t, y]
        field_simp [ne_of_gt hdpos, ne_of_gt hbpos]
        nlinarith
    have hbase_eq : base = endpoint :=
      (mem_extremePoints.mp hendpoint).2 base hbaseC y hyC hseg |>.1
    exact hbase_ne_endpoint hbase_eq
  have hchord_det (base p q x : E) (A B : ℝ)
      (hxcomb : x - base =
        A • (p - base) + B • (q - base)) :
      PlanarArea.det2 (q - p) (x - p) =
        PlanarArea.det2 (p - base) (q - base) * (1 - A - B) := by
    rw [show q - p = (q - base) - (p - base) by abel,
      show x - p = (x - base) - (p - base) by abel, hxcomb]
    simp only [PlanarArea.det2, PiLp.sub_apply, PiLp.add_apply,
      PiLp.smul_apply, smul_eq_mul]
    ring
  intro i r
  let j : Fin m := finRotate m i
  let p : E := P i
  let q : E := P j
  let x : E := P r
  let u : E := p - o
  let v : E := q - o
  let D : ℝ := PlanarArea.det2 u v
  have hKconvex : Convex ℝ K := by
    dsimp only [K]
    exact convex_convexHull ℝ _
  have hpExtreme : p ∈ extremePoints ℝ K := by
    simpa only [p] using hvertexExtreme i
  have hqExtreme : q ∈ extremePoints ℝ K := by
    simpa only [q, j] using hvertexExtreme (finRotate m i)
  have hxExtreme : x ∈ extremePoints ℝ K := by
    simpa only [x] using hvertexExtreme r
  have hpK : p ∈ K := extremePoints_subset hpExtreme
  have hqK : q ∈ K := extremePoints_subset hqExtreme
  have hxK : x ∈ K := extremePoints_subset hxExtreme
  have hoK : o ∈ K := interior_subset hoKint
  have hDpos : 0 < D := by
    simpa only [D, u, v, p, q, j, ray] using hradial i
  have hDne : D ≠ 0 := ne_of_gt hDpos
  have ho_ne_p : o ≠ p := by
    intro hop
    have hu : u = 0 := by simp [u, hop]
    have hDz : D = 0 := by simp [D, hu, PlanarArea.det2]
    exact hDne hDz
  have ho_ne_q : o ≠ q := by
    intro hoq
    have hv : v = 0 := by simp [v, hoq]
    have hDz : D = 0 := by simp [D, hv, PlanarArea.det2]
    exact hDne hDz
  change 0 ≤ PlanarArea.det2 (q - p) (x - p)
  by_contra hsupport
  have hsneg : PlanarArea.det2 (q - p) (x - p) < 0 :=
    lt_of_not_ge hsupport
  let A : ℝ := PlanarArea.det2 (x - o) v / D
  let B : ℝ := PlanarArea.det2 u (x - o) / D
  have hxcomb : x - o = A • u + B • v := by
    simpa only [A, B, D] using hcramer (x - o) u v hDne
  have hsformula : PlanarArea.det2 (q - p) (x - p) =
      D * (1 - A - B) := by
    simpa only [D, u, v] using hchord_det o p q x A B hxcomb
  have hsum : 1 < A + B := by
    rw [hsformula] at hsneg
    nlinarith
  by_cases hApos : 0 < A
  · by_cases hBpos : 0 < B
    · apply hNoCone i r
      have hleft : PlanarArea.det2 u (x - o) = B * D := by
        rw [hxcomb]
        dsimp only [D]
        simp only [PlanarArea.det2, PiLp.add_apply, PiLp.smul_apply,
          smul_eq_mul]
        ring
      have hright : PlanarArea.det2 (x - o) v = A * D := by
        rw [hxcomb]
        dsimp only [D]
        simp only [PlanarArea.det2, PiLp.add_apply, PiLp.smul_apply,
          smul_eq_mul]
        ring
      constructor
      · simpa only [u, x, p, ray] using
          (show 0 < PlanarArea.det2 u (x - o) by
            rw [hleft]
            exact mul_pos hBpos hDpos)
      · simpa only [v, x, q, j, ray] using
          (show 0 < PlanarArea.det2 (x - o) v by
            rw [hright]
            exact mul_pos hApos hDpos)
    · have hBle : B ≤ 0 := le_of_not_gt hBpos
      have hxcomb' : x - o =
          B • (q - o) + A • (p - o) := by
        simpa only [u, v, add_comm] using hxcomb
      exact hnot_coeff K hKconvex hoK hxK hqK hpExtreme
        ho_ne_p hxcomb' (by linarith) hBle
  · have hAle : A ≤ 0 := le_of_not_gt hApos
    have hxcomb' : x - o =
        A • (p - o) + B • (q - o) := by
      simpa only [u, v] using hxcomb
    exact hnot_coeff K hKconvex hoK hxK hpK hqExtreme
      ho_ne_q hxcomb' hsum hAle

#print axioms extremeOneTurn_chordSupport

/-! ## Trap-2 witness for the strict radial-fan theorem at `n = 4` -/

def squareA : E := !₂[(0 : ℝ), 0]
def squareB : E := !₂[(1 : ℝ), 0]
def squareC : E := !₂[(1 : ℝ), 1]
def squareD : E := !₂[(0 : ℝ), 1]

def squareCenter : E := !₂[(1 / 2 : ℝ), 1 / 2]

def square : Polygon E 4 :=
  ⟨![squareA, squareB, squareC, squareD]⟩

private theorem square_linearIndependent_at_A :
    LinearIndependent ℝ ![squareB - squareA, squareD - squareA] := by
  rw [LinearIndependent.pair_iff]
  intro s t h
  have h0 := congrArg (fun z : E ↦ z 0) h
  have h1 := congrArg (fun z : E ↦ z 1) h
  constructor
  · simpa [squareA, squareB, squareD] using h0
  · simpa [squareA, squareB, squareD] using h1

private theorem square_linearIndependent_at_B :
    LinearIndependent ℝ ![squareA - squareB, squareC - squareB] := by
  rw [LinearIndependent.pair_iff]
  intro s t h
  have h0 := congrArg (fun z : E ↦ z 0) h
  have h1 := congrArg (fun z : E ↦ z 1) h
  constructor
  · simpa [squareA, squareB, squareC] using h0
  · simpa [squareA, squareB, squareC] using h1

private theorem square_linearIndependent_at_C :
    LinearIndependent ℝ ![squareB - squareC, squareD - squareC] := by
  rw [LinearIndependent.pair_iff]
  intro s t h
  have h0 := congrArg (fun z : E ↦ z 0) h
  have h1 := congrArg (fun z : E ↦ z 1) h
  constructor
  · simpa [squareB, squareC, squareD] using h1
  · simpa [squareB, squareC, squareD] using h0

private theorem square_linearIndependent_at_D :
    LinearIndependent ℝ ![squareC - squareD, squareA - squareD] := by
  rw [LinearIndependent.pair_iff]
  intro s t h
  have h0 := congrArg (fun z : E ↦ z 0) h
  have h1 := congrArg (fun z : E ↦ z 1) h
  constructor
  · simpa [squareA, squareC, squareD] using h0
  · simpa [squareA, squareC, squareD] using h1

@[simp] private theorem squareA_ne_squareB : squareA ≠ squareB := by
  intro h
  have := congrArg (fun z : E ↦ z 0) h
  norm_num [squareA, squareB] at this

@[simp] private theorem squareA_ne_squareC : squareA ≠ squareC := by
  intro h
  have := congrArg (fun z : E ↦ z 0) h
  norm_num [squareA, squareC] at this

@[simp] private theorem squareA_ne_squareD : squareA ≠ squareD := by
  intro h
  have := congrArg (fun z : E ↦ z 1) h
  norm_num [squareA, squareD] at this

@[simp] private theorem squareB_ne_squareC : squareB ≠ squareC := by
  intro h
  have := congrArg (fun z : E ↦ z 1) h
  norm_num [squareB, squareC] at this

@[simp] private theorem squareB_ne_squareD : squareB ≠ squareD := by
  intro h
  have := congrArg (fun z : E ↦ z 0) h
  norm_num [squareB, squareD] at this

@[simp] private theorem squareC_ne_squareD : squareC ≠ squareD := by
  intro h
  have := congrArg (fun z : E ↦ z 0) h
  norm_num [squareC, squareD] at this

@[simp] private theorem squareB_ne_squareA : squareB ≠ squareA :=
  squareA_ne_squareB.symm

@[simp] private theorem squareC_ne_squareA : squareC ≠ squareA :=
  squareA_ne_squareC.symm

@[simp] private theorem squareD_ne_squareA : squareD ≠ squareA :=
  squareA_ne_squareD.symm

@[simp] private theorem squareC_ne_squareB : squareC ≠ squareB :=
  squareB_ne_squareC.symm

@[simp] private theorem squareD_ne_squareB : squareD ≠ squareB :=
  squareB_ne_squareD.symm

@[simp] private theorem squareD_ne_squareC : squareD ≠ squareC :=
  squareC_ne_squareD.symm

private theorem square_edge_inter_01 :
    square.edgeSet ℝ 0 ∩ square.edgeSet ℝ 1 =
      edgeEndpoints square 0 ∩ edgeEndpoints square 1 := by
  change affineSegment ℝ squareA squareB ∩ affineSegment ℝ squareB squareC =
    {squareA, squareB} ∩ {squareB, squareC}
  simp_rw [affineSegment_eq_segment]
  rw [segment_symm ℝ squareA squareB,
    segment_inter_eq_endpoint_of_linearIndependent_sub ℝ
      square_linearIndependent_at_B]
  ext x
  aesop

private theorem square_edge_inter_12 :
    square.edgeSet ℝ 1 ∩ square.edgeSet ℝ 2 =
      edgeEndpoints square 1 ∩ edgeEndpoints square 2 := by
  change affineSegment ℝ squareB squareC ∩ affineSegment ℝ squareC squareD =
    {squareB, squareC} ∩ {squareC, squareD}
  simp_rw [affineSegment_eq_segment]
  rw [segment_symm ℝ squareB squareC,
    segment_inter_eq_endpoint_of_linearIndependent_sub ℝ
      square_linearIndependent_at_C]
  ext x
  aesop

private theorem square_edge_inter_23 :
    square.edgeSet ℝ 2 ∩ square.edgeSet ℝ 3 =
      edgeEndpoints square 2 ∩ edgeEndpoints square 3 := by
  change affineSegment ℝ squareC squareD ∩ affineSegment ℝ squareD squareA =
    {squareC, squareD} ∩ {squareD, squareA}
  simp_rw [affineSegment_eq_segment]
  rw [segment_symm ℝ squareC squareD,
    segment_inter_eq_endpoint_of_linearIndependent_sub ℝ
      square_linearIndependent_at_D]
  ext x
  aesop

private theorem square_edge_inter_03 :
    square.edgeSet ℝ 0 ∩ square.edgeSet ℝ 3 =
      edgeEndpoints square 0 ∩ edgeEndpoints square 3 := by
  change affineSegment ℝ squareA squareB ∩ affineSegment ℝ squareD squareA =
    {squareA, squareB} ∩ {squareD, squareA}
  simp_rw [affineSegment_eq_segment]
  rw [segment_symm ℝ squareD squareA,
    segment_inter_eq_endpoint_of_linearIndependent_sub ℝ
      square_linearIndependent_at_A]
  ext x
  aesop

private theorem square_segment_AB_inter_CD :
    affineSegment ℝ squareA squareB ∩ affineSegment ℝ squareC squareD = ∅ := by
  simp_rw [affineSegment_eq_segment]
  ext x
  constructor
  · rintro ⟨⟨a, b, ha, hb, hab, hx⟩, ⟨c, d, hc, hd, hcd, hy⟩⟩
    have hx1 := congrArg (fun z : E ↦ z 1) hx
    have hy1 := congrArg (fun z : E ↦ z 1) hy
    norm_num [squareA, squareB, squareC, squareD] at hx1 hy1
    linarith
  · simp

private theorem square_edge_inter_02 :
    square.edgeSet ℝ 0 ∩ square.edgeSet ℝ 2 =
      edgeEndpoints square 0 ∩ edgeEndpoints square 2 := by
  change affineSegment ℝ squareA squareB ∩ affineSegment ℝ squareC squareD =
    {squareA, squareB} ∩ {squareC, squareD}
  rw [square_segment_AB_inter_CD]
  ext x
  simp only [Set.mem_empty_iff_false, Set.mem_inter_iff, Set.mem_insert_iff,
    Set.mem_singleton_iff, false_iff]
  rintro ⟨hAB, hCD⟩
  rcases hAB with rfl | rfl <;> rcases hCD with h | h <;> simp_all

private theorem square_segment_BC_inter_DA :
    affineSegment ℝ squareB squareC ∩ affineSegment ℝ squareD squareA = ∅ := by
  simp_rw [affineSegment_eq_segment]
  ext x
  constructor
  · rintro ⟨⟨a, b, ha, hb, hab, hx⟩, ⟨c, d, hc, hd, hcd, hy⟩⟩
    have hx0 := congrArg (fun z : E ↦ z 0) hx
    have hy0 := congrArg (fun z : E ↦ z 0) hy
    norm_num [squareA, squareB, squareC, squareD] at hx0 hy0
    linarith
  · simp

private theorem square_edge_inter_13 :
    square.edgeSet ℝ 1 ∩ square.edgeSet ℝ 3 =
      edgeEndpoints square 1 ∩ edgeEndpoints square 3 := by
  change affineSegment ℝ squareB squareC ∩ affineSegment ℝ squareD squareA =
    {squareB, squareC} ∩ {squareD, squareA}
  rw [square_segment_BC_inter_DA]
  ext x
  simp only [Set.mem_empty_iff_false, Set.mem_inter_iff, Set.mem_insert_iff,
    Set.mem_singleton_iff, false_iff]
  rintro ⟨hBC, hDA⟩
  rcases hBC with rfl | rfl <;> rcases hDA with h | h <;> simp_all

private theorem square_edge_inter_10 :
    square.edgeSet ℝ 1 ∩ square.edgeSet ℝ 0 =
      edgeEndpoints square 1 ∩ edgeEndpoints square 0 := by
  rw [inter_comm (square.edgeSet ℝ 1) (square.edgeSet ℝ 0),
    inter_comm (edgeEndpoints square 1) (edgeEndpoints square 0)]
  exact square_edge_inter_01

private theorem square_edge_inter_20 :
    square.edgeSet ℝ 2 ∩ square.edgeSet ℝ 0 =
      edgeEndpoints square 2 ∩ edgeEndpoints square 0 := by
  rw [inter_comm (square.edgeSet ℝ 2) (square.edgeSet ℝ 0),
    inter_comm (edgeEndpoints square 2) (edgeEndpoints square 0)]
  exact square_edge_inter_02

private theorem square_edge_inter_30 :
    square.edgeSet ℝ 3 ∩ square.edgeSet ℝ 0 =
      edgeEndpoints square 3 ∩ edgeEndpoints square 0 := by
  rw [inter_comm (square.edgeSet ℝ 3) (square.edgeSet ℝ 0),
    inter_comm (edgeEndpoints square 3) (edgeEndpoints square 0)]
  exact square_edge_inter_03

private theorem square_edge_inter_21 :
    square.edgeSet ℝ 2 ∩ square.edgeSet ℝ 1 =
      edgeEndpoints square 2 ∩ edgeEndpoints square 1 := by
  rw [inter_comm (square.edgeSet ℝ 2) (square.edgeSet ℝ 1),
    inter_comm (edgeEndpoints square 2) (edgeEndpoints square 1)]
  exact square_edge_inter_12

private theorem square_edge_inter_31 :
    square.edgeSet ℝ 3 ∩ square.edgeSet ℝ 1 =
      edgeEndpoints square 3 ∩ edgeEndpoints square 1 := by
  rw [inter_comm (square.edgeSet ℝ 3) (square.edgeSet ℝ 1),
    inter_comm (edgeEndpoints square 3) (edgeEndpoints square 1)]
  exact square_edge_inter_13

private theorem square_edge_inter_32 :
    square.edgeSet ℝ 3 ∩ square.edgeSet ℝ 2 =
      edgeEndpoints square 3 ∩ edgeEndpoints square 2 := by
  rw [inter_comm (square.edgeSet ℝ 3) (square.edgeSet ℝ 2),
    inter_comm (edgeEndpoints square 3) (edgeEndpoints square 2)]
  exact square_edge_inter_23

private theorem square_vertices_injective : Function.Injective square.vertices := by
  intro i j hij
  fin_cases i <;> fin_cases j <;> simp_all [square]

private theorem square_hasNondegenerateEdges : square.HasNondegenerateEdges := by
  intro i
  fin_cases i <;>
    simp [square, finRotate_apply, Fin.add_def]

private theorem square_signedArea : signedArea square = 1 := by
  norm_num [signedArea, square, squareA, squareB, squareC, squareD,
    PlanarArea.det2, Fin.sum_univ_four, finRotate_apply, Fin.add_def]
  norm_num [Matrix.cons_val_two]

private theorem aeDisjoint_convexHull_triples_of_separating_line
    {a b c a' b' c' : E} {α β γ : ℝ} (hcoeff : α ≠ 0 ∨ β ≠ 0)
    (hleft : ∀ p ∈ convexHull ℝ ({a, b, c} : Set E),
      α * p 0 + β * p 1 ≤ γ)
    (hright : ∀ p ∈ convexHull ℝ ({a', b', c'} : Set E),
      γ ≤ α * p 0 + β * p 1) :
    MeasureTheory.AEDisjoint volume
      (convexHull ℝ ({a, b, c} : Set E))
      (convexHull ℝ ({a', b', c'} : Set E)) := by
  unfold MeasureTheory.AEDisjoint
  apply measure_mono_null
    (t := {p : E | α * p 0 + β * p 1 = γ})
  · rintro p ⟨hp, hp'⟩
    exact le_antisymm (hleft p hp) (hright p hp')
  · exact PlanarArea.volume_line hcoeff

private theorem square_strictRadial :
    ∀ i : Fin 4,
      0 < PlanarArea.det2 (square i - squareCenter)
        (square (finRotate 4 i) - squareCenter) := by
  intro i
  fin_cases i <;>
    norm_num [square, squareA, squareB, squareC, squareD, squareCenter,
      PlanarArea.det2, finRotate_apply, Fin.add_def]

private theorem square_fan_aeDisjoint :
    Pairwise fun i j : Fin 4 => MeasureTheory.AEDisjoint volume
      (convexHull ℝ
        ({squareCenter, square i, square (finRotate 4 i)} : Set E))
      (convexHull ℝ
        ({squareCenter, square j, square (finRotate 4 j)} : Set E)) := by
  have h01 : MeasureTheory.AEDisjoint volume
      (convexHull ℝ ({squareCenter, squareA, squareB} : Set E))
      (convexHull ℝ ({squareCenter, squareB, squareC} : Set E)) := by
    apply aeDisjoint_convexHull_triples_of_separating_line
      (α := 1) (β := 1) (γ := 1) (Or.inl one_ne_zero)
    · apply PlanarArea.convexHull_triple_ge_of_vertices <;>
        norm_num [squareCenter, squareA, squareB]
    · apply PlanarArea.convexHull_triple_le_of_vertices <;>
        norm_num [squareCenter, squareB, squareC]
  have h02 : MeasureTheory.AEDisjoint volume
      (convexHull ℝ ({squareCenter, squareA, squareB} : Set E))
      (convexHull ℝ ({squareCenter, squareC, squareD} : Set E)) := by
    apply aeDisjoint_convexHull_triples_of_separating_line
      (α := 0) (β := 1) (γ := 1 / 2) (Or.inr one_ne_zero)
    · apply PlanarArea.convexHull_triple_ge_of_vertices <;>
        norm_num [squareCenter, squareA, squareB]
    · apply PlanarArea.convexHull_triple_le_of_vertices <;>
        norm_num [squareCenter, squareC, squareD]
  have h03 : MeasureTheory.AEDisjoint volume
      (convexHull ℝ ({squareCenter, squareA, squareB} : Set E))
      (convexHull ℝ ({squareCenter, squareD, squareA} : Set E)) := by
    apply aeDisjoint_convexHull_triples_of_separating_line
      (α := -1) (β := 1) (γ := 0) (Or.inl (by norm_num))
    · apply PlanarArea.convexHull_triple_ge_of_vertices <;>
        norm_num [squareCenter, squareA, squareB]
    · apply PlanarArea.convexHull_triple_le_of_vertices <;>
        norm_num [squareCenter, squareD, squareA]
  have h12 : MeasureTheory.AEDisjoint volume
      (convexHull ℝ ({squareCenter, squareB, squareC} : Set E))
      (convexHull ℝ ({squareCenter, squareC, squareD} : Set E)) := by
    apply aeDisjoint_convexHull_triples_of_separating_line
      (α := -1) (β := 1) (γ := 0) (Or.inl (by norm_num))
    · apply PlanarArea.convexHull_triple_ge_of_vertices <;>
        norm_num [squareCenter, squareB, squareC]
    · apply PlanarArea.convexHull_triple_le_of_vertices <;>
        norm_num [squareCenter, squareC, squareD]
  have h13 : MeasureTheory.AEDisjoint volume
      (convexHull ℝ ({squareCenter, squareB, squareC} : Set E))
      (convexHull ℝ ({squareCenter, squareD, squareA} : Set E)) := by
    apply MeasureTheory.AEDisjoint.symm
    apply aeDisjoint_convexHull_triples_of_separating_line
      (α := 1) (β := 0) (γ := 1 / 2) (Or.inl one_ne_zero)
    · apply PlanarArea.convexHull_triple_ge_of_vertices <;>
        norm_num [squareCenter, squareD, squareA]
    · apply PlanarArea.convexHull_triple_le_of_vertices <;>
        norm_num [squareCenter, squareB, squareC]
  have h23 : MeasureTheory.AEDisjoint volume
      (convexHull ℝ ({squareCenter, squareC, squareD} : Set E))
      (convexHull ℝ ({squareCenter, squareD, squareA} : Set E)) := by
    apply MeasureTheory.AEDisjoint.symm
    apply aeDisjoint_convexHull_triples_of_separating_line
      (α := 1) (β := 1) (γ := 1) (Or.inl one_ne_zero)
    · apply PlanarArea.convexHull_triple_ge_of_vertices <;>
        norm_num [squareCenter, squareD, squareA]
    · apply PlanarArea.convexHull_triple_le_of_vertices <;>
        norm_num [squareCenter, squareC, squareD]
  intro i j hij
  fin_cases i <;> fin_cases j
  all_goals simp at hij
  all_goals first
    | simpa [square, finRotate_apply, Fin.add_def] using h01
    | simpa [square, finRotate_apply, Fin.add_def] using h01.symm
    | simpa [square, finRotate_apply, Fin.add_def] using h02
    | simpa [square, finRotate_apply, Fin.add_def] using h02.symm
    | simpa [square, finRotate_apply, Fin.add_def] using h03
    | simpa [square, finRotate_apply, Fin.add_def] using h03.symm
    | simpa [square, finRotate_apply, Fin.add_def] using h12
    | simpa [square, finRotate_apply, Fin.add_def] using h12.symm
    | simpa [square, finRotate_apply, Fin.add_def] using h13
    | simpa [square, finRotate_apply, Fin.add_def] using h13.symm
    | simpa [square, finRotate_apply, Fin.add_def] using h23
    | simpa [square, finRotate_apply, Fin.add_def] using h23.symm

/-- The exact `n = 4` hypotheses of the audited helper are inhabited. -/
theorem square_isSimplePositiveCycle : IsSimplePositiveCycle square := by
  refine ⟨by norm_num, square_vertices_injective,
    square_hasNondegenerateEdges, ?_, ?_⟩
  · intro i j hij
    fin_cases i <;> fin_cases j
    all_goals simp at hij
    · exact square_edge_inter_01
    · exact square_edge_inter_02
    · exact square_edge_inter_03
    · exact square_edge_inter_10
    · exact square_edge_inter_12
    · exact square_edge_inter_13
    · exact square_edge_inter_20
    · exact square_edge_inter_21
    · exact square_edge_inter_23
    · exact square_edge_inter_30
    · exact square_edge_inter_31
    · exact square_edge_inter_32
  · rw [square_signedArea]
    norm_num

/-- Trap-2 witness for the frozen radial-fan specialization: the four fan
triangles of the unit square about its center have strictly positive oriented
area and pairwise null intersections. -/
theorem strictRadialFan_hypotheses_nonempty :
    ∃ (n : ℕ) (F : Polygon E n) (o : E),
      IsSimplePositiveCycle F ∧ 4 ≤ n ∧
      (∀ i : Fin n,
        0 < PlanarArea.det2 (F i - o) (F (finRotate n i) - o)) ∧
      (Pairwise fun i j : Fin n => MeasureTheory.AEDisjoint volume
        (convexHull ℝ ({o, F i, F (finRotate n i)} : Set E))
        (convexHull ℝ ({o, F j, F (finRotate n j)} : Set E))) := by
  exact ⟨4, square, squareCenter, square_isSimplePositiveCycle, by norm_num,
    square_strictRadial, square_fan_aeDisjoint⟩

private theorem b99ExistsRotateSublistRotate {α : Type*}
    {l source : List α} (h : l.Sublist source) (cut : ℕ) :
    ∃ inducedCut : ℕ, (l.rotate inducedCut).Sublist (source.rotate cut) := by
  rw [List.rotate_eq_drop_append_take_mod]
  have hsource : source =
      source.take (cut % source.length) ++
        source.drop (cut % source.length) := by
    exact (List.take_append_drop (cut % source.length) source).symm
  rw [hsource] at h
  obtain ⟨l₁, l₂, rfl, hl₁, hl₂⟩ := List.sublist_append_iff.mp h
  refine ⟨l₁.length, ?_⟩
  rw [List.rotate_append_length_eq]
  exact hl₂.append hl₁

private theorem b99OfFnBlockHeadPolygonSublistFlattenMap {n : ℕ}
    (F : Polygon E n) (blocks : List (List (Fin n)))
    (hnil : [] ∉ blocks) :
    (List.ofFn (blockHeadPolygon F blocks hnil).vertices).Sublist
      (blocks.flatten.map F) := by
  induction blocks with
  | nil => simp [blockHeadPolygon]
  | cons block blocks ih =>
      have hblock : block ≠ [] := by
        intro hb
        exact hnil (by simp [hb])
      have hblocks : [] ∉ blocks := by
        intro hb
        exact hnil (by simp [hb])
      obtain ⟨head, tail, rfl⟩ := List.exists_cons_of_ne_nil hblock
      rw [List.flatten_cons, List.map_append]
      rw [List.ofFn_succ]
      have hhead : List.Sublist [F head] ((head :: tail).map F) := by simp
      simpa [blockHeadPolygon] using hhead.append (ih hblocks)

private theorem b99GetElemFinRangeRotateEqFinRotatePow {n : ℕ}
    (hn : 0 < n) (cut : ℕ) (p : Fin n) :
    ((List.finRange n).rotate cut)[p.val]'(by simp [p.isLt]) =
      ((finRotate n) ^ cut) p := by
  letI : NeZero n := ⟨Nat.ne_of_gt hn⟩
  apply Fin.ext
  simp only [List.getElem_rotate, List.length_finRange, List.getElem_finRange,
    Fin.val_cast]
  induction cut generalizing p with
  | zero =>
      simp only [pow_zero, Equiv.Perm.one_apply]
      exact Nat.mod_eq_of_lt p.isLt
  | succ cut ih =>
      rw [pow_succ, Equiv.Perm.mul_apply, ← ih (finRotate n p)]
      rw [finRotate_apply]
      simp only [Fin.val_add, Fin.val_one']
      rw [Nat.mod_add_mod]
      rw [← Nat.add_assoc p.val cut 1]
      rw [← Nat.add_mod_mod (p.val + cut) 1 n]
      congr 1
      omega

private theorem b99GetElemOfFnRotateEqFinRotatePow
    {α : Type*} {n : ℕ} (hn : 0 < n) (f : Fin n → α)
    (cut : ℕ) (p : Fin n) :
    ((List.ofFn f).rotate cut)[p.val]'(by simp [p.isLt]) =
      f (((finRotate n) ^ cut) p) := by
  have h := congrArg f (b99GetElemFinRangeRotateEqFinRotatePow hn cut p)
  simpa only [List.ofFn_eq_map, ← List.map_rotate, List.getElem_map] using h

/-- A cyclic subsequence obtained as the heads of consecutive blocks inherits
the strict one-turn order of the source cycle. -/
private theorem b99BlockHeadPolygonOneTurnOfSourceOneTurn {n : ℕ}
    (hn : 0 < n) (F : Polygon E n) (value : E → ℝ)
    (sourceCut : ℕ) (r : Fin n → Fin n → Bool)
    (hOneTurn : ∃ cut : ℕ, ∀ p q : Fin n, p < q →
      value (F (((finRotate n) ^ cut) p)) <
        value (F (((finRotate n) ^ cut) q))) :
    let blocks := ((List.finRange n).rotate sourceCut).splitBy r
    let hnil : [] ∉ blocks := List.nil_notMem_splitBy r _
    ∃ cut : ℕ, ∀ p q : Fin blocks.length, p < q →
      value ((blockHeadPolygon F blocks hnil)
        (((finRotate blocks.length) ^ cut) p)) <
      value ((blockHeadPolygon F blocks hnil)
        (((finRotate blocks.length) ^ cut) q)) := by
  dsimp only
  obtain ⟨turnCut, horder⟩ := hOneTurn
  let source : List (Fin n) := (List.finRange n).rotate sourceCut
  let orderedSource : List (Fin n) := (List.finRange n).rotate turnCut
  let blocks : List (List (Fin n)) := source.splitBy r
  have hnil : [] ∉ blocks := List.nil_notMem_splitBy r source
  let P : Polygon E blocks.length := blockHeadPolygon F blocks hnil
  have horderedPairwise :
      (orderedSource.map F).Pairwise (fun x y => value x < value y) := by
    rw [List.pairwise_iff_getElem]
    intro i j hi hj hij
    have hi' : i < n := by simpa [orderedSource] using hi
    have hj' : j < n := by simpa [orderedSource] using hj
    have h := horder ⟨i, hi'⟩ ⟨j, hj'⟩ hij
    simp only [orderedSource, List.getElem_map]
    rw [b99GetElemFinRangeRotateEqFinRotatePow hn turnCut ⟨i, hi'⟩,
      b99GetElemFinRangeRotateEqFinRotatePow hn turnCut ⟨j, hj'⟩]
    exact h
  let heads : List E := List.ofFn P.vertices
  have hheadsSource : heads.Sublist (source.map F) := by
    have h := b99OfFnBlockHeadPolygonSublistFlattenMap F blocks hnil
    simpa only [heads, P, blocks, List.flatten_splitBy] using h
  have hsourceRotated : source ~r orderedSource := by
    dsimp only [source, orderedSource]
    exact (List.IsRotated.forall (List.finRange n) sourceCut).trans
      (List.IsRotated.forall (List.finRange n) turnCut).symm
  have hsourceVerticesRotated : source.map F ~r orderedSource.map F :=
    hsourceRotated.map F
  obtain ⟨relativeCut, hrelativeCut⟩ := hsourceVerticesRotated
  obtain ⟨inducedCut, hheadsOrdered⟩ :=
    b99ExistsRotateSublistRotate hheadsSource relativeCut
  rw [hrelativeCut] at hheadsOrdered
  have hheadsPairwise := horderedPairwise.sublist hheadsOrdered
  have hsourceNe : source ≠ [] := by simp [source, Nat.ne_of_gt hn]
  have hblocksNe : blocks ≠ [] := List.splitBy_ne_nil.2 hsourceNe
  have hm : 0 < blocks.length :=
    Nat.pos_of_ne_zero (by simpa using hblocksNe)
  change ∃ cut : ℕ, ∀ p q : Fin blocks.length, p < q →
    value (P (((finRotate blocks.length) ^ cut) p)) <
      value (P (((finRotate blocks.length) ^ cut) q))
  refine ⟨inducedCut, ?_⟩
  intro p q hpq
  rw [List.pairwise_iff_getElem] at hheadsPairwise
  have hpLen : p.val < (heads.rotate inducedCut).length := by
    simpa [heads] using p.isLt
  have hqLen : q.val < (heads.rotate inducedCut).length := by
    simpa [heads] using q.isLt
  have h := hheadsPairwise p.val q.val hpLen hqLen hpq
  have hpGet : (heads.rotate inducedCut)[p.val]'hpLen =
      P (((finRotate blocks.length) ^ inducedCut) p) := by
    simpa only [heads] using
      b99GetElemOfFnRotateEqFinRotatePow hm P.vertices inducedCut p
  have hqGet : (heads.rotate inducedCut)[q.val]'hqLen =
      P (((finRotate blocks.length) ^ inducedCut) q) := by
    simpa only [heads] using
      b99GetElemOfFnRotateEqFinRotatePow hm P.vertices inducedCut q
  rw [hpGet, hqGet] at h
  exact h

/-- The exact audited B99 implication.  All geometric intermediates are kept
local to this proof so that the frozen public statement remains the sole
substantive signature under review. -/
theorem strictRadialFan_hullBoundaryBlockCertificate :
    StrictRadialFanHullBoundaryBlockCertificateStatement := by
  classical
  rw [StrictRadialFanHullBoundaryBlockCertificateStatement]
  intro n F o hF hcard hradial hfan
  let ray : Fin n → E := fun i => F i - o
  have hray_ne (i : Fin n) : ray i ≠ 0 := by
    intro hi
    have h := hradial i
    rw [show F i - o = ray i by rfl, hi] at h
    simp [PlanarArea.det2] at h
  let planeComplex : E ≃ₗᵢ[ℝ] ℂ :=
    Complex.orthonormalBasisOneI.repr.symm
  let direction (i : Fin n) : Circle :=
    ⟨planeComplex (NormedSpace.normalize (ray i)), by
      change planeComplex (NormedSpace.normalize (ray i)) ∈
        Metric.sphere (0 : ℂ) 1
      rw [mem_sphere_zero_iff_norm, LinearIsometryEquiv.norm_map]
      exact NormedSpace.norm_normalize (hray_ne i)⟩
  have hplaneComplex_det (u v : E) :
      PlanarArea.det2 u v =
        (star (planeComplex u) * planeComplex v).im := by
    dsimp only [planeComplex]
    rw [Complex.orthonormalBasisOneI_repr_symm_apply,
      Complex.orthonormalBasisOneI_repr_symm_apply]
    simp only [PlanarArea.det2, Complex.mul_re, Complex.mul_im,
      Complex.star_def, Complex.conj_re, Complex.conj_im, Complex.add_re,
      Complex.add_im, Complex.ofReal_re, Complex.ofReal_im, Complex.I_re,
      Complex.I_im, mul_zero, mul_one, add_zero, zero_add, neg_mul]
    ring
  have hconj_mul_angleDiff (a b : Circle) :
      star (a : ℂ) * (b : ℂ) =
        ((Circle.exp (Circle.angleDiff a b) : Circle) : ℂ) := by
    have hab := congrArg Subtype.val
      (Circle.exp_angleDiff_mul (x := a) (y := b))
    rw [← hab]
    calc
      star (a : ℂ) *
          (((Circle.exp (Circle.angleDiff a b) : Circle) : ℂ) * (a : ℂ)) =
          (((Circle.exp (Circle.angleDiff a b) : Circle) : ℂ) *
            (star (a : ℂ) * (a : ℂ))) := by ring
      _ = ((Circle.exp (Circle.angleDiff a b) : Circle) : ℂ) := by
        rw [Complex.star_def, Complex.conj_mul', Circle.norm_coe]
        norm_num
  have hdet_direction (i j : Fin n) :
      PlanarArea.det2 (NormedSpace.normalize (ray i))
          (NormedSpace.normalize (ray j)) =
        Real.sin (Circle.angleDiff (direction i) (direction j)) := by
    rw [hplaneComplex_det]
    change
      (star (((direction i : Circle) : ℂ)) *
        (((direction j : Circle) : ℂ))).im = _
    rw [hconj_mul_angleDiff]
    simp only [Circle.coe_exp, Complex.exp_mul_I, Complex.add_im,
      Complex.mul_im, Complex.I_re, Complex.I_im, Complex.cos_ofReal_im,
      Complex.sin_ofReal_im, Complex.sin_ofReal_re, zero_mul, zero_add,
      add_zero, mul_one]
  have hnormalize_pos (i : Fin n) :
      0 < PlanarArea.det2 (NormedSpace.normalize (ray i))
        (NormedSpace.normalize (ray (finRotate n i))) := by
    have h := hradial i
    change 0 < PlanarArea.det2 (ray i) (ray (finRotate n i)) at h
    have hiNorm : 0 < ‖ray i‖ := norm_pos_iff.mpr (hray_ne i)
    have hnNorm : 0 < ‖ray (finRotate n i)‖ :=
      norm_pos_iff.mpr (hray_ne (finRotate n i))
    have heq :
        PlanarArea.det2 (NormedSpace.normalize (ray i))
            (NormedSpace.normalize (ray (finRotate n i))) =
          ‖ray i‖⁻¹ * ‖ray (finRotate n i)‖⁻¹ *
            PlanarArea.det2 (ray i) (ray (finRotate n i)) := by
      simp only [NormedSpace.normalize, PlanarArea.det2, PiLp.smul_apply,
        smul_eq_mul]
      ring
    rw [heq]
    exact mul_pos (mul_pos (inv_pos.mpr hiNorm) (inv_pos.mpr hnNorm)) h
  have hsin_pos (i : Fin n) :
      0 < Real.sin (Circle.angleDiff (direction i)
        (direction (finRotate n i))) := by
    rw [← hdet_direction]
    exact hnormalize_pos i
  have hangle_pos (i : Fin n) :
      0 < Circle.angleDiff (direction i) (direction (finRotate n i)) := by
    apply Circle.angleDiff_pos
    intro hsame
    have hs := hsin_pos i
    rw [hsame] at hs
    have hz : Circle.angleDiff (direction (finRotate n i))
        (direction (finRotate n i)) = 0 := by
      simp [Circle.angleDiff]
    rw [hz, Real.sin_zero] at hs
    exact (lt_irrefl 0 hs)
  have hangle_lt_pi (i : Fin n) :
      Circle.angleDiff (direction i) (direction (finRotate n i)) < Real.pi := by
    have hlt2pi := Circle.angleDiff_lt_two_pi
      (direction i) (direction (finRotate n i))
    by_contra hpi
    have hnonpos : Real.sin
        (Circle.angleDiff (direction i) (direction (finRotate n i))) ≤ 0 := by
      have hsub_nonpos :
          Circle.angleDiff (direction i) (direction (finRotate n i)) -
              2 * Real.pi ≤ 0 := by linarith
      have hnegpi_le :
          -Real.pi ≤
            Circle.angleDiff (direction i) (direction (finRotate n i)) -
              2 * Real.pi := by linarith [Real.pi_pos]
      rw [← Real.sin_periodic.sub_eq]
      exact Real.sin_nonpos_of_nonpos_of_neg_pi_le hsub_nonpos hnegpi_le
    exact (not_lt_of_ge hnonpos) (hsin_pos i)
  have hstrictTriangle (u v : E) (hD : 0 < PlanarArea.det2 u v) :
      let a : E → ℝ := fun z =>
        PlanarArea.det2 (z - o) v / PlanarArea.det2 u v
      let b : E → ℝ := fun z =>
        PlanarArea.det2 u (z - o) / PlanarArea.det2 u v
      let S : Set E := {z | 0 < a z ∧ 0 < b z ∧ a z + b z < 1}
      IsOpen S ∧ S ⊆ convexHull ℝ ({o, o + u, o + v} : Set E) := by
    dsimp only
    constructor
    · have haCont : Continuous (fun z : E =>
          PlanarArea.det2 (z - o) v / PlanarArea.det2 u v) := by
        unfold PlanarArea.det2
        fun_prop
      have hbCont : Continuous (fun z : E =>
          PlanarArea.det2 u (z - o) / PlanarArea.det2 u v) := by
        unfold PlanarArea.det2
        fun_prop
      have hA : IsOpen {z : E |
          0 < PlanarArea.det2 (z - o) v / PlanarArea.det2 u v} :=
        isOpen_lt continuous_const haCont
      have hB : IsOpen {z : E |
          0 < PlanarArea.det2 u (z - o) / PlanarArea.det2 u v} :=
        isOpen_lt continuous_const hbCont
      have hAB : IsOpen {z : E |
          PlanarArea.det2 (z - o) v / PlanarArea.det2 u v +
            PlanarArea.det2 u (z - o) / PlanarArea.det2 u v < 1} :=
        isOpen_lt (haCont.add hbCont) continuous_const
      exact hA.inter (hB.inter hAB)
    · intro x hx
      rcases hx with ⟨ha, hb, hab⟩
      let z : E := x - o
      let d : ℝ := PlanarArea.det2 u v
      let a : ℝ := PlanarArea.det2 z v / d
      let b : ℝ := PlanarArea.det2 u z / d
      have hd : 0 < d := hD
      have ha' : 0 ≤ a := ha.le
      have hb' : 0 ≤ b := hb.le
      have hc' : 0 ≤ 1 - a - b := by linarith
      have hrepr : z = a • u + b • v := by
        ext c
        fin_cases c
        · change z 0 = a * u 0 + b * v 0
          dsimp only [a, b]
          field_simp [ne_of_gt hd]
          dsimp only [d]
          simp only [PlanarArea.det2]
          ring
        · change z 1 = a * u 1 + b * v 1
          dsimp only [a, b]
          field_simp [ne_of_gt hd]
          dsimp only [d]
          simp only [PlanarArea.det2]
          ring
      have hmem := PlanarArea.mem_convexHull_triple
        (a := o) (b := o + u) (c := o + v)
        (α := 1 - a - b) (β := a) (γ := b)
        hc' ha' hb' (by ring)
      have heq :
          (1 - a - b) • o + a • (o + u) + b • (o + v) = x := by
        calc
          _ = o + (a • u + b • v) := by module
          _ = o + z := by rw [hrepr]
          _ = x := by dsimp only [z]; module
      rw [heq] at hmem
      exact hmem
  have hsharedCone_impossible (ui vi uj vj x : E)
      (hDi : 0 < PlanarArea.det2 ui vi)
      (hDj : 0 < PlanarArea.det2 uj vj)
      (hxi : 0 < PlanarArea.det2 ui x ∧ 0 < PlanarArea.det2 x vi)
      (hxj : 0 < PlanarArea.det2 uj x ∧ 0 < PlanarArea.det2 x vj)
      (hae : AEDisjoint volume
        (convexHull ℝ ({o, o + ui, o + vi} : Set E))
        (convexHull ℝ ({o, o + uj, o + vj} : Set E))) : False := by
    let ai : ℝ := PlanarArea.det2 x vi / PlanarArea.det2 ui vi
    let bi : ℝ := PlanarArea.det2 ui x / PlanarArea.det2 ui vi
    let aj : ℝ := PlanarArea.det2 x vj / PlanarArea.det2 uj vj
    let bj : ℝ := PlanarArea.det2 uj x / PlanarArea.det2 uj vj
    have hai : 0 < ai := div_pos hxi.2 hDi
    have hbi : 0 < bi := div_pos hxi.1 hDi
    have haj : 0 < aj := div_pos hxj.2 hDj
    have hbj : 0 < bj := div_pos hxj.1 hDj
    let t : ℝ := (ai + bi + aj + bj + 1)⁻¹
    have hden : 0 < ai + bi + aj + bj + 1 := by positivity
    have ht : 0 < t := inv_pos.mpr hden
    have hti : t * (ai + bi) < 1 := by
      rw [show t = 1 / (ai + bi + aj + bj + 1) by simp [t]]
      rw [div_mul_eq_mul_div, div_lt_one hden]
      linarith
    have htj : t * (aj + bj) < 1 := by
      rw [show t = 1 / (ai + bi + aj + bj + 1) by simp [t]]
      rw [div_mul_eq_mul_div, div_lt_one hden]
      linarith
    let p : E := o + t • x
    let Si : Set E := {z |
      0 < PlanarArea.det2 (z - o) vi / PlanarArea.det2 ui vi ∧
      0 < PlanarArea.det2 ui (z - o) / PlanarArea.det2 ui vi ∧
      PlanarArea.det2 (z - o) vi / PlanarArea.det2 ui vi +
        PlanarArea.det2 ui (z - o) / PlanarArea.det2 ui vi < 1}
    let Sj : Set E := {z |
      0 < PlanarArea.det2 (z - o) vj / PlanarArea.det2 uj vj ∧
      0 < PlanarArea.det2 uj (z - o) / PlanarArea.det2 uj vj ∧
      PlanarArea.det2 (z - o) vj / PlanarArea.det2 uj vj +
        PlanarArea.det2 uj (z - o) / PlanarArea.det2 uj vj < 1}
    have hSi := hstrictTriangle ui vi hDi
    have hSj := hstrictTriangle uj vj hDj
    change IsOpen Si ∧ Si ⊆ _ at hSi
    change IsOpen Sj ∧ Sj ⊆ _ at hSj
    have hpSi : p ∈ Si := by
      change 0 < PlanarArea.det2 (p - o) vi / PlanarArea.det2 ui vi ∧
        0 < PlanarArea.det2 ui (p - o) / PlanarArea.det2 ui vi ∧
        PlanarArea.det2 (p - o) vi / PlanarArea.det2 ui vi +
          PlanarArea.det2 ui (p - o) / PlanarArea.det2 ui vi < 1
      have hpa : PlanarArea.det2 (p - o) vi / PlanarArea.det2 ui vi =
          t * ai := by
        dsimp only [p, ai]
        simp only [add_sub_cancel_left, PlanarArea.det2, PiLp.smul_apply,
          smul_eq_mul]
        field_simp [ne_of_gt hDi]
      have hpb : PlanarArea.det2 ui (p - o) / PlanarArea.det2 ui vi =
          t * bi := by
        dsimp only [p, bi]
        simp only [add_sub_cancel_left, PlanarArea.det2, PiLp.smul_apply,
          smul_eq_mul]
        field_simp [ne_of_gt hDi]
      rw [hpa, hpb]
      exact ⟨mul_pos ht hai, mul_pos ht hbi, by nlinarith⟩
    have hpSj : p ∈ Sj := by
      change 0 < PlanarArea.det2 (p - o) vj / PlanarArea.det2 uj vj ∧
        0 < PlanarArea.det2 uj (p - o) / PlanarArea.det2 uj vj ∧
        PlanarArea.det2 (p - o) vj / PlanarArea.det2 uj vj +
          PlanarArea.det2 uj (p - o) / PlanarArea.det2 uj vj < 1
      have hpa : PlanarArea.det2 (p - o) vj / PlanarArea.det2 uj vj =
          t * aj := by
        dsimp only [p, aj]
        simp only [add_sub_cancel_left, PlanarArea.det2, PiLp.smul_apply,
          smul_eq_mul]
        field_simp [ne_of_gt hDj]
      have hpb : PlanarArea.det2 uj (p - o) / PlanarArea.det2 uj vj =
          t * bj := by
        dsimp only [p, bj]
        simp only [add_sub_cancel_left, PlanarArea.det2, PiLp.smul_apply,
          smul_eq_mul]
        field_simp [ne_of_gt hDj]
      rw [hpa, hpb]
      exact ⟨mul_pos ht haj, mul_pos ht hbj, by nlinarith⟩
    have hpos : 0 < volume (Si ∩ Sj) :=
      (hSi.1.inter hSj.1).measure_pos volume ⟨p, hpSi, hpSj⟩
    have hnull : volume (Si ∩ Sj) = 0 :=
      measure_mono_null (inter_subset_inter hSi.2 hSj.2) hae.eq
    exact (ne_of_gt hpos) hnull
  have hcommonStartOverlap (u vi vj : E)
      (hui : 0 < PlanarArea.det2 u vi)
      (huj : 0 < PlanarArea.det2 u vj) :
      ∃ x : E,
        (0 < PlanarArea.det2 u x ∧ 0 < PlanarArea.det2 x vi) ∧
        (0 < PlanarArea.det2 u x ∧ 0 < PlanarArea.det2 x vj) := by
    let q : ℝ := PlanarArea.det2 vi vj
    by_cases hq : 0 ≤ q
    · refine ⟨u + vi, ?_⟩
      have hux : PlanarArea.det2 u (u + vi) =
          PlanarArea.det2 u vi := by
        simp only [PlanarArea.det2, PiLp.add_apply]
        ring
      have hxvi : PlanarArea.det2 (u + vi) vi =
          PlanarArea.det2 u vi := by
        simp only [PlanarArea.det2, PiLp.add_apply]
        ring
      have hxvj : PlanarArea.det2 (u + vi) vj =
          PlanarArea.det2 u vj + q := by
        dsimp only [q]
        simp only [PlanarArea.det2, PiLp.add_apply]
        ring
      rw [hux, hxvi, hxvj]
      exact ⟨⟨hui, hui⟩, hui, by linarith⟩
    · have hqneg : q < 0 := lt_of_not_ge hq
      let dj : ℝ := PlanarArea.det2 u vj
      let ε : ℝ := dj / (-2 * q)
      have hden : 0 < -2 * q :=
        mul_pos_of_neg_of_neg (by norm_num) hqneg
      have hdj : 0 < dj := huj
      have hε : 0 < ε := div_pos hdj hden
      refine ⟨u + ε • vi, ?_⟩
      have hux : PlanarArea.det2 u (u + ε • vi) =
          ε * PlanarArea.det2 u vi := by
        simp only [PlanarArea.det2, PiLp.add_apply, PiLp.smul_apply,
          smul_eq_mul]
        ring
      have hxvi : PlanarArea.det2 (u + ε • vi) vi =
          PlanarArea.det2 u vi := by
        simp only [PlanarArea.det2, PiLp.add_apply, PiLp.smul_apply,
          smul_eq_mul]
        ring
      have hxvj : PlanarArea.det2 (u + ε • vi) vj = dj / 2 := by
        have hq0 : q ≠ 0 := ne_of_lt hqneg
        rw [show PlanarArea.det2 (u + ε • vi) vj =
            PlanarArea.det2 u vj + ε * q by
          dsimp only [q]
          simp only [PlanarArea.det2, PiLp.add_apply, PiLp.smul_apply,
            smul_eq_mul]
          ring]
        dsimp only [ε, dj]
        field_simp
        ring
      rw [hux, hxvi, hxvj]
      exact ⟨⟨mul_pos hε hui, hui⟩, mul_pos hε hui, by positivity⟩
  have hdet_scale_left (r x : E) :
      PlanarArea.det2 r x =
        ‖r‖ * PlanarArea.det2 (NormedSpace.normalize r) x := by
    conv_lhs => rw [← NormedSpace.norm_smul_normalize r]
    simp only [PlanarArea.det2, PiLp.smul_apply, smul_eq_mul]
    ring
  have hdet_scale_right (x r : E) :
      PlanarArea.det2 x r =
        ‖r‖ * PlanarArea.det2 x (NormedSpace.normalize r) := by
    conv_lhs => rw [← NormedSpace.norm_smul_normalize r]
    simp only [PlanarArea.det2, PiLp.smul_apply, smul_eq_mul]
    ring
  let openCone (i : Fin n) : Set E := {x |
    0 < PlanarArea.det2 (ray i) x ∧
      0 < PlanarArea.det2 x (ray (finRotate n i))}
  have hopenCone_disjoint : Pairwise fun i j : Fin n =>
      Disjoint (openCone i) (openCone j) := by
    intro i j hij
    rw [Set.disjoint_left]
    intro x hxi hxj
    apply hsharedCone_impossible
      (ray i) (ray (finRotate n i))
      (ray j) (ray (finRotate n j)) x
      (by simpa only [ray] using hradial i)
      (by simpa only [ray] using hradial j)
      hxi hxj
    have hpoint (k : Fin n) : o + ray k = F k := by
      dsimp only [ray]
      module
    simpa only [hpoint] using hfan hij
  have hdirection_injective : Function.Injective direction := by
    intro i j hd
    by_contra hij
    have hcoe := congrArg Subtype.val hd
    change planeComplex (NormedSpace.normalize (ray i)) =
      planeComplex (NormedSpace.normalize (ray j)) at hcoe
    have hnormeq : NormedSpace.normalize (ray i) =
        NormedSpace.normalize (ray j) := planeComplex.injective hcoe
    have hjpos := hnormalize_pos j
    rw [← hnormeq] at hjpos
    obtain ⟨x, hxi, hxj⟩ := hcommonStartOverlap
      (NormedSpace.normalize (ray i))
      (NormedSpace.normalize (ray (finRotate n i)))
      (NormedSpace.normalize (ray (finRotate n j)))
      (hnormalize_pos i) hjpos
    have hxiRaw : x ∈ openCone i := by
      change 0 < PlanarArea.det2 (ray i) x ∧
        0 < PlanarArea.det2 x (ray (finRotate n i))
      constructor
      · rw [hdet_scale_left]
        exact mul_pos (norm_pos_iff.mpr (hray_ne i)) hxi.1
      · rw [hdet_scale_right]
        exact mul_pos (norm_pos_iff.mpr (hray_ne (finRotate n i))) hxi.2
    have hxjRaw : x ∈ openCone j := by
      change 0 < PlanarArea.det2 (ray j) x ∧
        0 < PlanarArea.det2 x (ray (finRotate n j))
      constructor
      · rw [hdet_scale_left, ← hnormeq]
        exact mul_pos (norm_pos_iff.mpr (hray_ne j)) hxj.1
      · rw [hdet_scale_right]
        exact mul_pos (norm_pos_iff.mpr (hray_ne (finRotate n j))) hxj.2
    exact Set.disjoint_left.mp (hopenCone_disjoint hij) hxiRaw hxjRaw
  have hsmallPerturb (a b p q : ℝ) (ha : 0 < a) (hb : 0 < b) :
      ∃ ε : ℝ, 0 < ε ∧ 0 < a + ε * p ∧ 0 < b + ε * q := by
    let ep : ℝ := if p < 0 then a / (-2 * p) else 1
    let eq : ℝ := if q < 0 then b / (-2 * q) else 1
    have hep : 0 < ep := by
      dsimp only [ep]
      split_ifs with hp
      · exact div_pos ha (mul_pos_of_neg_of_neg (by norm_num) hp)
      · norm_num
    have heq : 0 < eq := by
      dsimp only [eq]
      split_ifs with hq
      · exact div_pos hb (mul_pos_of_neg_of_neg (by norm_num) hq)
      · norm_num
    let ε := min ep eq
    have hε : 0 < ε := lt_min hep heq
    refine ⟨ε, hε, ?_, ?_⟩
    · by_cases hp : p < 0
      · have hεep : ε ≤ ep := min_le_left _ _
        have hpcalc : a + ep * p = a / 2 := by
          dsimp only [ep]
          rw [if_pos hp]
          field_simp [ne_of_lt hp]
          ring
        nlinarith
      · have hp0 : 0 ≤ p := le_of_not_gt hp
        nlinarith
    · by_cases hq : q < 0
      · have hεeq : ε ≤ eq := min_le_right _ _
        have hqcalc : b + eq * q = b / 2 := by
          dsimp only [eq]
          rw [if_pos hq]
          field_simp [ne_of_lt hq]
          ring
        nlinarith
      · have hq0 : 0 ≤ q := le_of_not_gt hq
        nlinarith
  have hno_ray_inside (i k : Fin n) (hik : i ≠ k) :
      NormedSpace.normalize (ray k) ∉ openCone i := by
    intro hk
    let u : E := NormedSpace.normalize (ray k)
    let w : E := NormedSpace.normalize (ray (finRotate n k))
    let a : ℝ := PlanarArea.det2 (ray i) u
    let b : ℝ := PlanarArea.det2 u (ray (finRotate n i))
    let p : ℝ := PlanarArea.det2 (ray i) w
    let q : ℝ := PlanarArea.det2 w (ray (finRotate n i))
    have ha : 0 < a := hk.1
    have hb : 0 < b := hk.2
    obtain ⟨ε, hε, hfirst, hsecond⟩ := hsmallPerturb a b p q ha hb
    let x : E := u + ε • w
    have hxi : x ∈ openCone i := by
      change 0 < PlanarArea.det2 (ray i) x ∧
        0 < PlanarArea.det2 x (ray (finRotate n i))
      have hleft : PlanarArea.det2 (ray i) x = a + ε * p := by
        dsimp only [x, a, p]
        simp only [PlanarArea.det2, PiLp.add_apply, PiLp.smul_apply,
          smul_eq_mul]
        ring
      have hright : PlanarArea.det2 x (ray (finRotate n i)) =
          b + ε * q := by
        dsimp only [x, b, q]
        simp only [PlanarArea.det2, PiLp.add_apply, PiLp.smul_apply,
          smul_eq_mul]
        ring
      rw [hleft, hright]
      exact ⟨hfirst, hsecond⟩
    have hxk : x ∈ openCone k := by
      change 0 < PlanarArea.det2 (ray k) x ∧
        0 < PlanarArea.det2 x (ray (finRotate n k))
      have hnorm := hnormalize_pos k
      have hux : PlanarArea.det2 u x =
          ε * PlanarArea.det2 u w := by
        dsimp only [x]
        simp only [PlanarArea.det2, PiLp.add_apply, PiLp.smul_apply,
          smul_eq_mul]
        ring
      have hxw : PlanarArea.det2 x w = PlanarArea.det2 u w := by
        dsimp only [x]
        simp only [PlanarArea.det2, PiLp.add_apply, PiLp.smul_apply,
          smul_eq_mul]
        ring
      constructor
      · rw [hdet_scale_left, hux]
        exact mul_pos (norm_pos_iff.mpr (hray_ne k)) (mul_pos hε hnorm)
      · rw [hdet_scale_right, hxw]
        exact mul_pos
          (norm_pos_iff.mpr (hray_ne (finRotate n k))) hnorm
    exact Set.disjoint_left.mp (hopenCone_disjoint hik) hxi hxk
  let rayArg : Fin n → ℝ := fun i => Complex.arg (direction i)
  have hrayArg_injective : Function.Injective rayArg := by
    intro i j hij
    apply hdirection_injective
    exact Circle.injective_arg hij
  have hinside_of_angleDiff (i k : Fin n)
      (hik_pos : 0 < Circle.angleDiff (direction i) (direction k))
      (hik_lt : Circle.angleDiff (direction i) (direction k) < Real.pi)
      (hkn_pos : 0 < Circle.angleDiff (direction k)
        (direction (finRotate n i)))
      (hkn_lt : Circle.angleDiff (direction k)
        (direction (finRotate n i)) < Real.pi) :
      NormedSpace.normalize (ray k) ∈ openCone i := by
    change 0 < PlanarArea.det2 (ray i) (NormedSpace.normalize (ray k)) ∧
      0 < PlanarArea.det2 (NormedSpace.normalize (ray k))
        (ray (finRotate n i))
    constructor
    · rw [hdet_scale_left, hdet_direction]
      exact mul_pos (norm_pos_iff.mpr (hray_ne i))
        (Real.sin_pos_of_pos_of_lt_pi hik_pos hik_lt)
    · rw [hdet_scale_right, hdet_direction]
      exact mul_pos (norm_pos_iff.mpr (hray_ne (finRotate n i)))
        (Real.sin_pos_of_pos_of_lt_pi hkn_pos hkn_lt)
  have hinside_of_circular_between (i k : Fin n)
      (hk : if rayArg i < rayArg (finRotate n i) then
          rayArg i < rayArg k ∧ rayArg k < rayArg (finRotate n i)
        else
          rayArg i < rayArg k ∨ rayArg k < rayArg (finRotate n i)) :
      NormedSpace.normalize (ray k) ∈ openCone i := by
    by_cases hnonwrap : rayArg i < rayArg (finRotate n i)
    · rw [if_pos hnonwrap] at hk
      have hδeq : Circle.angleDiff (direction i)
          (direction (finRotate n i)) =
          rayArg (finRotate n i) - rayArg i := by
        rw [Circle.angleDiff, if_pos (le_of_lt hnonwrap)]
      have hikeq : Circle.angleDiff (direction i) (direction k) =
          rayArg k - rayArg i := by
        rw [Circle.angleDiff, if_pos (le_of_lt hk.1)]
      have hkneq : Circle.angleDiff (direction k)
          (direction (finRotate n i)) =
          rayArg (finRotate n i) - rayArg k := by
        rw [Circle.angleDiff, if_pos (le_of_lt hk.2)]
      apply hinside_of_angleDiff
      · rw [hikeq]
        linarith
      · rw [hikeq]
        have hδlt := hangle_lt_pi i
        rw [hδeq] at hδlt
        linarith
      · rw [hkneq]
        linarith
      · rw [hkneq]
        have hδlt := hangle_lt_pi i
        rw [hδeq] at hδlt
        linarith
    · rw [if_neg hnonwrap] at hk
      have hne : direction i ≠ direction (finRotate n i) := by
        intro hsame
        have hs := hsin_pos i
        rw [hsame] at hs
        have hz : Circle.angleDiff (direction (finRotate n i))
            (direction (finRotate n i)) = 0 := by
          simp [Circle.angleDiff]
        rw [hz, Real.sin_zero] at hs
        exact (lt_irrefl 0 hs)
      have hargne : rayArg i ≠ rayArg (finRotate n i) :=
        fun h => hne (Circle.injective_arg h)
      have hwrap : rayArg (finRotate n i) < rayArg i :=
        lt_of_le_of_ne (le_of_not_gt hnonwrap) hargne.symm
      have hδeq : Circle.angleDiff (direction i)
          (direction (finRotate n i)) =
          2 * Real.pi + rayArg (finRotate n i) - rayArg i := by
        rw [Circle.angleDiff, if_neg (not_le.mpr hwrap)]
      rcases hk with htail | hhead
      · have hikeq : Circle.angleDiff (direction i) (direction k) =
            rayArg k - rayArg i := by
          rw [Circle.angleDiff, if_pos (le_of_lt htail)]
        have hkneq : Circle.angleDiff (direction k)
            (direction (finRotate n i)) =
            2 * Real.pi + rayArg (finRotate n i) - rayArg k := by
          rw [Circle.angleDiff, if_neg (not_le.mpr (lt_trans hwrap htail))]
        have hik : i ≠ k := fun h => by subst k; exact (lt_irrefl _ htail)
        have hkn : k ≠ finRotate n i := fun h => by
          subst k
          exact (lt_irrefl _ (lt_trans hwrap htail))
        have hki_ne : direction i ≠ direction k := fun h =>
          hik (hdirection_injective h)
        have hkn_ne : direction k ≠ direction (finRotate n i) := fun h =>
          hkn (hdirection_injective h)
        have hδlt := hangle_lt_pi i
        rw [hδeq] at hδlt
        apply hinside_of_angleDiff
        · exact Circle.angleDiff_pos hki_ne
        · rw [hikeq]
          have hkpi := Complex.arg_le_pi ((direction k : Circle) : ℂ)
          have hnpi := Complex.neg_pi_lt_arg
            ((direction (finRotate n i) : Circle) : ℂ)
          linarith
        · exact Circle.angleDiff_pos hkn_ne
        · rw [hkneq]
          linarith
      · have hikeq : Circle.angleDiff (direction i) (direction k) =
            2 * Real.pi + rayArg k - rayArg i := by
          rw [Circle.angleDiff, if_neg (not_le.mpr (lt_trans hhead hwrap))]
        have hkneq : Circle.angleDiff (direction k)
            (direction (finRotate n i)) =
            rayArg (finRotate n i) - rayArg k := by
          rw [Circle.angleDiff, if_pos (le_of_lt hhead)]
        have hik : i ≠ k := fun h => by
          subst k
          exact (lt_irrefl _ (lt_trans hhead hwrap))
        have hkn : k ≠ finRotate n i := fun h => by
          subst k
          exact (lt_irrefl _ hhead)
        have hki_ne : direction i ≠ direction k := fun h =>
          hik (hdirection_injective h)
        have hkn_ne : direction k ≠ direction (finRotate n i) := fun h =>
          hkn (hdirection_injective h)
        have hδlt := hangle_lt_pi i
        rw [hδeq] at hδlt
        apply hinside_of_angleDiff
        · exact Circle.angleDiff_pos hki_ne
        · rw [hikeq]
          linarith
        · exact Circle.angleDiff_pos hkn_ne
        · rw [hkneq]
          have hipi := Complex.arg_le_pi ((direction i : Circle) : ℂ)
          have hkpi := Complex.neg_pi_lt_arg ((direction k : Circle) : ℂ)
          linarith
  let bad : Fin n → Prop := fun i =>
    ¬rayArg i < rayArg (finRotate n i)
  have hbad_max (i : Fin n) (hi : bad i) (k : Fin n) :
      rayArg k ≤ rayArg i := by
    by_contra hle
    have hiklt : rayArg i < rayArg k := lt_of_not_ge hle
    have hik : i ≠ k := fun h => by subst k; exact (lt_irrefl _ hiklt)
    have hins := hinside_of_circular_between i k (by
      rw [if_neg hi]
      exact Or.inl hiklt)
    exact hno_ray_inside i k hik hins
  have hbad_min (i : Fin n) (hi : bad i) (k : Fin n) :
      rayArg (finRotate n i) ≤ rayArg k := by
    by_contra hle
    have hklt : rayArg k < rayArg (finRotate n i) := lt_of_not_ge hle
    have hik : i ≠ k := fun h => by
      subst k
      exact hi hklt
    have hins := hinside_of_circular_between i k (by
      rw [if_neg hi]
      exact Or.inr hklt)
    exact hno_ray_inside i k hik hins
  have hbad_unique (i j : Fin n) (hi : bad i) (hj : bad j) : i = j := by
    apply hrayArg_injective
    exact le_antisymm (hbad_max j hj i) (hbad_max i hi j)
  have hnpos : 0 < n := by omega
  letI : NeZero n := ⟨Nat.ne_of_gt hnpos⟩
  have honeval : ((1 : Fin n) : ℕ) = 1 := by
    change 1 % n = 1
    rw [Nat.mod_eq_of_lt (by omega)]
  have huniv_nonempty : (Finset.univ : Finset (Fin n)).Nonempty :=
    ⟨⟨0, hnpos⟩, Finset.mem_univ _⟩
  obtain ⟨r, hrmem, hrmax⟩ :=
    Finset.exists_max_image (Finset.univ : Finset (Fin n)) rayArg
      huniv_nonempty
  have hrbad : bad r := by
    intro hlt
    exact (not_lt_of_ge (hrmax (finRotate n r) (Finset.mem_univ _))) hlt
  let s : Fin n := finRotate n r
  let f : Fin n → Fin n := fun q => finCycle s q
  have hstep (q : ℕ) (hq : q + 1 < n) :
      f ⟨q + 1, hq⟩ = finRotate n (f ⟨q, by omega⟩) := by
    change (⟨q + 1, hq⟩ : Fin n) + s =
      finRotate n ((⟨q, by omega⟩ : Fin n) + s)
    rw [finRotate_apply]
    have hsucc : (⟨q + 1, hq⟩ : Fin n) =
        (⟨q, by omega⟩ : Fin n) + 1 := by
      apply Fin.ext
      simp only [Fin.add_def, Fin.val_mk]
      rw [honeval, Nat.mod_eq_of_lt hq]
    rw [hsucc]
    abel
  have hnobad (q : ℕ) (hq : q + 1 < n) :
      ¬bad (f ⟨q, by omega⟩) := by
    intro hqbad
    have heq : f ⟨q, by omega⟩ = r :=
      hbad_unique _ _ hqbad hrbad
    have hs : s = r + 1 := by
      simp only [s, finRotate_apply]
    have hcalc : ((⟨q, by omega⟩ : Fin n) + 1) + r = r := by
      calc
        ((⟨q, by omega⟩ : Fin n) + 1) + r =
            (⟨q, by omega⟩ : Fin n) + (r + 1) := by abel
        _ = (⟨q, by omega⟩ : Fin n) + s := by rw [← hs]
        _ = f ⟨q, by omega⟩ := rfl
        _ = r := heq
    have hzero : (⟨q, by omega⟩ : Fin n) + 1 = 0 := by
      apply add_right_cancel (b := r)
      simpa using hcalc
    have hval := congrArg Fin.val hzero
    simp only [Fin.add_def, Fin.val_mk, Fin.val_zero] at hval
    rw [honeval] at hval
    rw [Nat.mod_eq_of_lt hq] at hval
    omega
  have harg_step (q : ℕ) (hq : q + 1 < n) :
      rayArg (f ⟨q, by omega⟩) < rayArg (f ⟨q + 1, hq⟩) := by
    rw [hstep q hq]
    exact Classical.not_not.mp (hnobad q hq)
  have harg_linear (a b : ℕ) (ha : a < n) (hb : b < n) (hab : a < b) :
      rayArg (f ⟨a, ha⟩) < rayArg (f ⟨b, hb⟩) := by
    induction b generalizing a with
    | zero => omega
    | succ b ih =>
        by_cases heq : a = b
        · subst a
          exact harg_step b hb
        · have hab' : a < b := by omega
          exact lt_trans (ih a ha (by omega) hab') (harg_step b hb)
  have hfPow (p : Fin n) : ((finRotate n) ^ s.val) p = f p := by
    change ((finRotate n)^[s.val]) p = f p
    rw [← finCycle_eq_finRotate_iterate]
  have honeTurn : ∃ cut : ℕ, ∀ p q : Fin n, p < q →
      rayArg (((finRotate n) ^ cut) p) <
        rayArg (((finRotate n) ^ cut) q) := by
    refine ⟨s.val, ?_⟩
    intro p q hpq
    rw [hfPow p, hfPow q]
    exact harg_linear p.val q.val p.isLt q.isLt hpq
  let vectorDirection (x : E) (hx : x ≠ 0) : Circle :=
    ⟨planeComplex (NormedSpace.normalize x), by
      change planeComplex (NormedSpace.normalize x) ∈
        Metric.sphere (0 : ℂ) 1
      rw [mem_sphere_zero_iff_norm, LinearIsometryEquiv.norm_map]
      exact NormedSpace.norm_normalize hx⟩
  have hvectorDirection_ray (i : Fin n) :
      vectorDirection (ray i) (hray_ne i) = direction i := by
    rfl
  have hdet_vectorDirection (u v : E) (hu : u ≠ 0) (hv : v ≠ 0) :
      PlanarArea.det2 (NormedSpace.normalize u)
          (NormedSpace.normalize v) =
        Real.sin (Circle.angleDiff (vectorDirection u hu)
          (vectorDirection v hv)) := by
    rw [hplaneComplex_det]
    change
      (star ((((vectorDirection u hu : Circle) : ℂ))) *
        (((vectorDirection v hv : Circle) : ℂ))).im = _
    rw [hconj_mul_angleDiff]
    simp only [Circle.coe_exp, Complex.exp_mul_I, Complex.add_im,
      Complex.mul_im, Complex.I_re, Complex.I_im, Complex.cos_ofReal_im,
      Complex.sin_ofReal_im, Complex.sin_ofReal_re, zero_mul, zero_add,
      add_zero, mul_one]
  have hnormalized_in_openCone_of_angleDiff (i : Fin n) (x : E)
      (hx : x ≠ 0)
      (hix_pos : 0 < Circle.angleDiff (direction i)
        (vectorDirection x hx))
      (hix_lt : Circle.angleDiff (direction i)
        (vectorDirection x hx) < Real.pi)
      (hxn_pos : 0 < Circle.angleDiff (vectorDirection x hx)
        (direction (finRotate n i)))
      (hxn_lt : Circle.angleDiff (vectorDirection x hx)
        (direction (finRotate n i)) < Real.pi) :
      NormedSpace.normalize x ∈ openCone i := by
    change 0 < PlanarArea.det2 (ray i) (NormedSpace.normalize x) ∧
      0 < PlanarArea.det2 (NormedSpace.normalize x)
        (ray (finRotate n i))
    constructor
    · rw [hdet_scale_left,
        hdet_vectorDirection (ray i) x (hray_ne i) hx,
        hvectorDirection_ray]
      exact mul_pos (norm_pos_iff.mpr (hray_ne i))
        (Real.sin_pos_of_pos_of_lt_pi hix_pos hix_lt)
    · rw [hdet_scale_right,
        hdet_vectorDirection x (ray (finRotate n i)) hx
          (hray_ne (finRotate n i)),
        hvectorDirection_ray]
      exact mul_pos (norm_pos_iff.mpr (hray_ne (finRotate n i)))
        (Real.sin_pos_of_pos_of_lt_pi hxn_pos hxn_lt)
  have hnormalized_in_openCone_of_circular_between (i : Fin n) (x : E)
      (hx : x ≠ 0)
      (hbetween :
        let xArg := Complex.arg (((vectorDirection x hx : Circle) : ℂ))
        if rayArg i < rayArg (finRotate n i) then
          rayArg i < xArg ∧ xArg < rayArg (finRotate n i)
        else
          rayArg i < xArg ∨ xArg < rayArg (finRotate n i)) :
      NormedSpace.normalize x ∈ openCone i := by
    let xArg := Complex.arg (((vectorDirection x hx : Circle) : ℂ))
    change (if rayArg i < rayArg (finRotate n i) then
        rayArg i < xArg ∧ xArg < rayArg (finRotate n i)
      else rayArg i < xArg ∨ xArg < rayArg (finRotate n i)) at hbetween
    by_cases hnonwrap : rayArg i < rayArg (finRotate n i)
    · rw [if_pos hnonwrap] at hbetween
      have hδeq : Circle.angleDiff (direction i)
          (direction (finRotate n i)) =
          rayArg (finRotate n i) - rayArg i := by
        rw [Circle.angleDiff, if_pos (le_of_lt hnonwrap)]
      have hixeq : Circle.angleDiff (direction i)
          (vectorDirection x hx) = xArg - rayArg i := by
        rw [Circle.angleDiff, if_pos (le_of_lt hbetween.1)]
      have hxneq : Circle.angleDiff (vectorDirection x hx)
          (direction (finRotate n i)) =
          rayArg (finRotate n i) - xArg := by
        rw [Circle.angleDiff, if_pos (le_of_lt hbetween.2)]
      apply hnormalized_in_openCone_of_angleDiff i x hx
      · rw [hixeq]
        linarith
      · rw [hixeq]
        have hδlt := hangle_lt_pi i
        rw [hδeq] at hδlt
        linarith
      · rw [hxneq]
        linarith
      · rw [hxneq]
        have hδlt := hangle_lt_pi i
        rw [hδeq] at hδlt
        linarith
    · rw [if_neg hnonwrap] at hbetween
      have hne : direction i ≠ direction (finRotate n i) := by
        intro hsame
        have hs := hsin_pos i
        rw [hsame] at hs
        have hz : Circle.angleDiff (direction (finRotate n i))
            (direction (finRotate n i)) = 0 := by
          simp [Circle.angleDiff]
        rw [hz, Real.sin_zero] at hs
        exact (lt_irrefl 0 hs)
      have hargne : rayArg i ≠ rayArg (finRotate n i) :=
        fun h => hne (Circle.injective_arg h)
      have hwrap : rayArg (finRotate n i) < rayArg i :=
        lt_of_le_of_ne (le_of_not_gt hnonwrap) hargne.symm
      have hδeq : Circle.angleDiff (direction i)
          (direction (finRotate n i)) =
          2 * Real.pi + rayArg (finRotate n i) - rayArg i := by
        rw [Circle.angleDiff, if_neg (not_le.mpr hwrap)]
      rcases hbetween with htail | hhead
      · have hixeq : Circle.angleDiff (direction i)
            (vectorDirection x hx) = xArg - rayArg i := by
          rw [Circle.angleDiff, if_pos (le_of_lt htail)]
        have hxneq : Circle.angleDiff (vectorDirection x hx)
            (direction (finRotate n i)) =
            2 * Real.pi + rayArg (finRotate n i) - xArg := by
          rw [Circle.angleDiff,
            if_neg (not_le.mpr (lt_trans hwrap htail))]
        have hix_ne : direction i ≠ vectorDirection x hx := by
          intro heq
          have heqArg := congrArg
            (fun z : Circle => Complex.arg ((z : Circle) : ℂ)) heq
          change rayArg i = xArg at heqArg
          linarith
        have hxn_ne : vectorDirection x hx ≠
            direction (finRotate n i) := by
          intro heq
          have heqArg := congrArg
            (fun z : Circle => Complex.arg ((z : Circle) : ℂ)) heq
          change xArg = rayArg (finRotate n i) at heqArg
          linarith
        have hδlt := hangle_lt_pi i
        rw [hδeq] at hδlt
        apply hnormalized_in_openCone_of_angleDiff i x hx
        · exact Circle.angleDiff_pos hix_ne
        · rw [hixeq]
          have hxpi := Complex.arg_le_pi
            (((vectorDirection x hx : Circle) : ℂ))
          have hnpi := Complex.neg_pi_lt_arg
            (((direction (finRotate n i) : Circle) : ℂ))
          linarith
        · exact Circle.angleDiff_pos hxn_ne
        · rw [hxneq]
          linarith
      · have hixeq : Circle.angleDiff (direction i)
            (vectorDirection x hx) =
            2 * Real.pi + xArg - rayArg i := by
          rw [Circle.angleDiff,
            if_neg (not_le.mpr (lt_trans hhead hwrap))]
        have hxneq : Circle.angleDiff (vectorDirection x hx)
            (direction (finRotate n i)) =
            rayArg (finRotate n i) - xArg := by
          rw [Circle.angleDiff, if_pos (le_of_lt hhead)]
        have hix_ne : direction i ≠ vectorDirection x hx := by
          intro heq
          have heqArg := congrArg
            (fun z : Circle => Complex.arg ((z : Circle) : ℂ)) heq
          change rayArg i = xArg at heqArg
          linarith
        have hxn_ne : vectorDirection x hx ≠
            direction (finRotate n i) := by
          intro heq
          have heqArg := congrArg
            (fun z : Circle => Complex.arg ((z : Circle) : ℂ)) heq
          change xArg = rayArg (finRotate n i) at heqArg
          linarith
        have hδlt := hangle_lt_pi i
        rw [hδeq] at hδlt
        apply hnormalized_in_openCone_of_angleDiff i x hx
        · exact Circle.angleDiff_pos hix_ne
        · rw [hixeq]
          linarith
        · exact Circle.angleDiff_pos hxn_ne
        · rw [hxneq]
          have hipi := Complex.arg_le_pi
            (((direction i : Circle) : ℂ))
          have hxpi := Complex.neg_pi_lt_arg
            (((vectorDirection x hx : Circle) : ℂ))
          linarith
  have hdirection_cover (x : E) (hx : x ≠ 0) :
      (∃ i : Fin n, vectorDirection x hx = direction i) ∨
        ∃ i : Fin n, NormedSpace.normalize x ∈ openCone i := by
    let xArg := Complex.arg (((vectorDirection x hx : Circle) : ℂ))
    by_cases heq : ∃ i : Fin n, vectorDirection x hx = direction i
    · exact Or.inl heq
    · right
      have harg_ne (i : Fin n) : xArg ≠ rayArg i := by
        intro h
        apply heq
        refine ⟨i, Circle.injective_arg ?_⟩
        exact h
      by_cases hbelow : xArg < rayArg s
      · exact ⟨r, hnormalized_in_openCone_of_circular_between r x hx (by
          dsimp only
          rw [if_neg hrbad]
          exact Or.inr hbelow)⟩
      · by_cases habove : rayArg r < xArg
        · exact ⟨r, hnormalized_in_openCone_of_circular_between r x hx (by
            dsimp only
            rw [if_neg hrbad]
            exact Or.inl habove)⟩
        · have hsx : rayArg s < xArg :=
            lt_of_le_of_ne (le_of_not_gt hbelow) (harg_ne s).symm
          have hxr : xArg < rayArg r :=
            lt_of_le_of_ne (le_of_not_gt habove) (harg_ne r)
          have hex : ∃ q : ℕ, ∃ hq : q < n,
              xArg < rayArg (f ⟨q, hq⟩) := by
            let q : Fin n := (finCycle s).symm r
            refine ⟨q.val, q.isLt, ?_⟩
            have hq : f q = r := by
              dsimp only [f]
              exact (finCycle s).apply_symm_apply r
            rw [hq]
            exact hxr
          let q : ℕ := Nat.find hex
          obtain ⟨hq_lt, hqarg⟩ := Nat.find_spec hex
          have hqpos : 0 < q := by
            by_contra hq
            have hqzero : q = 0 := Nat.eq_zero_of_not_pos hq
            have hfzero : f ⟨q, hq_lt⟩ = s := by
              have hfin : (⟨q, hq_lt⟩ : Fin n) = ⟨0, hnpos⟩ :=
                Fin.ext hqzero
              rw [hfin]
              simp [f, finCycle]
            rw [hfzero] at hqarg
            exact (not_lt_of_ge hsx.le) hqarg
          let p : ℕ := q - 1
          have hp_lt_q : p < q := by
            dsimp only [p]
            omega
          have hp_lt_n : p < n := lt_trans hp_lt_q hq_lt
          have hprev_not :
              ¬xArg < rayArg (f ⟨p, hp_lt_n⟩) := by
            intro hp
            have hminFind := Nat.find_min hex hp_lt_q
            exact hminFind ⟨hp_lt_n, hp⟩
          have hprev_ne : rayArg (f ⟨p, hp_lt_n⟩) ≠ xArg := by
            intro hp
            apply heq
            refine ⟨f ⟨p, hp_lt_n⟩, ?_⟩
            apply Circle.injective_arg
            exact hp.symm
          have hprev : rayArg (f ⟨p, hp_lt_n⟩) < xArg :=
            lt_of_le_of_ne (le_of_not_gt hprev_not) hprev_ne
          have hp_succ : p + 1 = q := by
            dsimp only [p]
            omega
          have hp_succ_lt : p + 1 < n := by omega
          have hnext : f ⟨q, hq_lt⟩ =
              finRotate n (f ⟨p, hp_lt_n⟩) := by
            have hfin : (⟨q, hq_lt⟩ : Fin n) =
                ⟨p + 1, hp_succ_lt⟩ := Fin.ext hp_succ.symm
            rw [hfin]
            exact hstep p hp_succ_lt
          refine ⟨f ⟨p, hp_lt_n⟩,
            hnormalized_in_openCone_of_circular_between
              (f ⟨p, hp_lt_n⟩) x hx ?_⟩
          dsimp only
          have hnonwrap : rayArg (f ⟨p, hp_lt_n⟩) <
              rayArg (finRotate n (f ⟨p, hp_lt_n⟩)) :=
            Classical.not_not.mp (hnobad p hp_succ_lt)
          rw [if_pos hnonwrap]
          refine ⟨hprev, ?_⟩
          rw [← hnext]
          exact hqarg
  have hlinear_nonneg_of_rays (g : E →L[ℝ] ℝ)
      (hside : ∀ i : Fin n, 0 ≤ g (ray i)) (x : E) : 0 ≤ g x := by
    by_cases hx : x = 0
    · subst x
      simp
    · rcases hdirection_cover x hx with hray | hcone
      · obtain ⟨i, hi⟩ := hray
        have hcoe := congrArg Subtype.val hi
        change planeComplex (NormedSpace.normalize x) =
          planeComplex (NormedSpace.normalize (ray i)) at hcoe
        have hnormeq : NormedSpace.normalize x =
            NormedSpace.normalize (ray i) := planeComplex.injective hcoe
        have hgRay : g (ray i) =
            ‖ray i‖ * g (NormedSpace.normalize (ray i)) := by
          calc
            g (ray i) = g (‖ray i‖ • NormedSpace.normalize (ray i)) :=
              congrArg g (NormedSpace.norm_smul_normalize (ray i)).symm
            _ = ‖ray i‖ * g (NormedSpace.normalize (ray i)) := by
              simpa only [smul_eq_mul] using
                g.map_smul (‖ray i‖) (NormedSpace.normalize (ray i))
        have hgNorm : 0 ≤ g (NormedSpace.normalize (ray i)) := by
          have hnormpos : 0 < ‖ray i‖ := norm_pos_iff.mpr (hray_ne i)
          nlinarith [hside i]
        have hgX : g x = ‖x‖ * g (NormedSpace.normalize x) := by
          calc
            g x = g (‖x‖ • NormedSpace.normalize x) :=
              congrArg g (NormedSpace.norm_smul_normalize x).symm
            _ = ‖x‖ * g (NormedSpace.normalize x) := by
              simpa only [smul_eq_mul] using
                g.map_smul ‖x‖ (NormedSpace.normalize x)
        rw [hgX, hnormeq]
        exact mul_nonneg (norm_nonneg x) hgNorm
      · obtain ⟨i, hi⟩ := hcone
        let u : E := ray i
        let v : E := ray (finRotate n i)
        let z : E := NormedSpace.normalize x
        let d : ℝ := PlanarArea.det2 u v
        let a : ℝ := PlanarArea.det2 z v / d
        let b : ℝ := PlanarArea.det2 u z / d
        have hd : 0 < d := by
          simpa only [d, u, v, ray] using hradial i
        have ha : 0 < a := by
          dsimp only [a]
          exact div_pos hi.2 hd
        have hb : 0 < b := by
          dsimp only [b]
          exact div_pos hi.1 hd
        have hrepr : z = a • u + b • v := by
          ext c
          fin_cases c
          · change z 0 = a * u 0 + b * v 0
            dsimp only [a, b]
            field_simp [ne_of_gt hd]
            dsimp only [d]
            simp only [PlanarArea.det2]
            ring
          · change z 1 = a * u 1 + b * v 1
            dsimp only [a, b]
            field_simp [ne_of_gt hd]
            dsimp only [d]
            simp only [PlanarArea.det2]
            ring
        have hgZ : 0 ≤ g z := by
          rw [hrepr]
          simp only [map_add, map_smul]
          exact add_nonneg (mul_nonneg ha.le (hside i))
            (mul_nonneg hb.le (hside (finRotate n i)))
        have hgX : g x = ‖x‖ * g z := by
          calc
            g x = g (‖x‖ • NormedSpace.normalize x) :=
              congrArg g (NormedSpace.norm_smul_normalize x).symm
            _ = ‖x‖ * g z := by simp only [map_smul]; rfl
        rw [hgX]
        exact mul_nonneg (norm_nonneg x) hgZ
  have hno_linear_halfspace (g : E →L[ℝ] ℝ) (hg : g ≠ 0)
      (hside : ∀ i : Fin n, 0 ≤ g (ray i)) : False := by
    apply hg
    apply ContinuousLinearMap.ext
    intro x
    have hx := hlinear_nonneg_of_rays g hside x
    have hnx := hlinear_nonneg_of_rays g hside (-x)
    simp only [map_neg] at hnx
    simp only [zero_apply]
    linarith
  let K : Set E := convexHull ℝ (Set.range F.vertices)
  have hKconvex : Convex ℝ K := by
    exact convex_convexHull ℝ _
  have hKcompact : IsCompact K := by
    exact (Set.finite_range F.vertices).isCompact_convexHull ℝ
  have hKclosed : IsClosed K := hKcompact.isClosed
  have hvertexK (i : Fin n) : F i ∈ K := by
    exact subset_convexHull ℝ _ ⟨i, rfl⟩
  have hoK : o ∈ K := by
    by_contra ho
    obtain ⟨g, u, hgo, hsep⟩ :=
      geometric_hahn_banach_point_closed hKconvex hKclosed ho
    have hg : g ≠ 0 := by
      intro hg
      have hs := hsep (F ⟨0, hnpos⟩) (hvertexK ⟨0, hnpos⟩)
      rw [hg] at hgo hs
      simp only [zero_apply] at hgo hs
      linarith
    have hside (i : Fin n) : 0 ≤ g (ray i) := by
      have hs := hsep (F i) (hvertexK i)
      have hmap : g (ray i) = g (F i) - g o := by
        dsimp only [ray]
        simp
      rw [hmap]
      linarith
    exact hno_linear_halfspace g hg hside
  let i₀ : Fin n := ⟨0, hnpos⟩
  let i₁ : Fin n := finRotate n i₀
  have hnotcol : ¬Collinear ℝ ({o, F i₀, F i₁} : Set E) := by
    intro hcol
    rcases (collinear_iff_of_mem
      (by simp : o ∈ ({o, F i₀, F i₁} : Set E))).mp hcol with ⟨v, hv⟩
    obtain ⟨a, ha⟩ := hv (F i₀) (by simp)
    obtain ⟨b, hb⟩ := hv (F i₁) (by simp)
    have hai : F i₀ - o = a • v := by
      rw [ha]
      simp [vadd_eq_add]
    have hbi : F i₁ - o = b • v := by
      rw [hb]
      simp [vadd_eq_add]
    have hdet := hradial i₀
    change 0 < PlanarArea.det2 (F i₀ - o) (F i₁ - o) at hdet
    rw [hai, hbi] at hdet
    have hz : PlanarArea.det2 (a • v) (b • v) = 0 := by
      simp only [PlanarArea.det2, PiLp.smul_apply, smul_eq_mul]
      ring
    rw [hz] at hdet
    exact (lt_irrefl 0 hdet)
  have hAI : AffineIndependent ℝ ![o, F i₀, F i₁] :=
    affineIndependent_iff_not_collinear_set.mpr hnotcol
  have hspanTriple :
      affineSpan ℝ ({o, F i₀, F i₁} : Set E) = ⊤ := by
    have hspanRange : affineSpan ℝ (Set.range ![o, F i₀, F i₁]) = ⊤ :=
      (hAI.affineSpan_eq_top_iff_card_eq_finrank_add_one).2 (by
        simp [finrank_euclideanSpace])
    have hrange : Set.range ![o, F i₀, F i₁] =
        ({o, F i₀, F i₁} : Set E) := by
      ext x
      simp only [Matrix.range_cons, Matrix.range_empty, Set.mem_union,
        Set.mem_singleton_iff, Set.mem_empty_iff_false, Set.mem_insert_iff,
        or_false]
    rw [hrange] at hspanRange
    exact hspanRange
  have hspanRange : affineSpan ℝ (Set.range F.vertices) = ⊤ := by
    have hoAff : o ∈ affineSpan ℝ (Set.range F.vertices) :=
      convexHull_subset_affineSpan (Set.range F.vertices) hoK
    have hsubset : ({o, F i₀, F i₁} : Set E) ⊆
        affineSpan ℝ (Set.range F.vertices) := by
      intro x hx
      simp only [Set.mem_insert_iff, Set.mem_singleton_iff] at hx
      rcases hx with rfl | rfl | rfl
      · exact hoAff
      · exact subset_affineSpan ℝ _ ⟨i₀, rfl⟩
      · exact subset_affineSpan ℝ _ ⟨i₁, rfl⟩
    apply top_unique
    rw [← hspanTriple]
    exact affineSpan_le.2 hsubset
  have hKspan : affineSpan ℝ K = ⊤ := by
    dsimp only [K]
    rw [affineSpan_convexHull]
    exact hspanRange
  have hKint : (interior K).Nonempty :=
    (hKconvex.interior_nonempty_iff_affineSpan_eq_top).2 hKspan
  have hoKint : o ∈ interior K := by
    by_contra hoInt
    obtain ⟨g, hg, hsep⟩ :=
      geometric_hahn_banach_of_nonempty_interior_point
        hKconvex hoInt hKint
    apply hno_linear_halfspace (-g) (neg_ne_zero.mpr hg)
    intro i
    have hs := hsep (F i) (hvertexK i)
    have hmap : g (ray i) = g (F i) - g o := by
      dsimp only [ray]
      simp
    simp only [ContinuousLinearMap.neg_apply]
    rw [hmap]
    linarith
  obtain ⟨xExtreme, hxExtreme⟩ :=
    hKcompact.extremePoints_nonempty
      (show K.Nonempty from ⟨o, interior_subset hoKint⟩)
  obtain ⟨extremeIndex, hextremeIndex⟩ :
      ∃ i : Fin n, F i = xExtreme := by
    have hxExtreme' : xExtreme ∈ extremePoints ℝ
        (convexHull ℝ (Set.range F.vertices)) := by
      simpa only [K] using hxExtreme
    have hxRange : xExtreme ∈ Set.range F.vertices :=
      (extremePoints_convexHull_subset :
        extremePoints ℝ (convexHull ℝ (Set.range F.vertices)) ⊆
          Set.range F.vertices) hxExtreme'
    exact hxRange
  have hExtremeIndex :
      F extremeIndex ∈ extremePoints ℝ
        (convexHull ℝ (Set.range F.vertices)) := by
    rw [hextremeIndex]
    simpa only [K] using hxExtreme
  let blockCut : ℕ := extremeIndex.val
  let source : List (Fin n) := (List.finRange n).rotate blockCut
  have hsource_ne : source ≠ [] := by
    simp [source, Nat.ne_of_gt hnpos]
  have hsource_head : source.head hsource_ne = extremeIndex := by
    rw [List.head_eq_getElem_zero hsource_ne]
    apply Fin.ext
    simp only [source, blockCut, List.getElem_rotate, List.length_finRange,
      List.getElem_finRange, Fin.val_cast, Fin.val_zero, zero_add]
    exact Nat.mod_eq_of_lt extremeIndex.isLt
  let isExtreme : Fin n → Bool := fun i =>
    decide (F i ∈ extremePoints ℝ
      (convexHull ℝ (Set.range F.vertices)))
  have hmark (i : Fin n) : isExtreme i = true ↔
      F i ∈ extremePoints ℝ
        (convexHull ℝ (Set.range F.vertices)) := by
    simp only [isExtreme, decide_eq_true_eq]
  have hsource_cover (i : Fin n) : i ∈ source := by
    have hi : i ∈ List.finRange n := List.mem_finRange i
    exact (List.Perm.mem_iff (List.rotate_perm (List.finRange n) blockCut)).2 hi
  have hsource_marked : isExtreme (source.head hsource_ne) = true := by
    rw [hsource_head]
    exact (hmark extremeIndex).2 hExtremeIndex
  let blocks : List (List (Fin n)) :=
    source.splitBy (fun _ y => !isExtreme y)
  have hblocks_nil : [] ∉ blocks := by
    exact List.nil_notMem_splitBy (fun _ y => !isExtreme y) source
  let P : Polygon E blocks.length :=
    B99PackagingScratch.blockHeadPolygon F blocks hblocks_nil
  have hPRange : Set.range P.vertices =
      extremePoints ℝ (convexHull ℝ (Set.range F.vertices)) := by
    simpa only [P, blocks] using
      (B99PackagingScratch.range_blockHeadPolygon_splitBy_eq_extremePoints
        F isExtreme source hsource_ne hsource_cover hsource_marked hmark)
  have hPHull : convexHull ℝ (Set.range P.vertices) = K := by
    simpa only [K] using
      (B99PackagingScratch.convexHull_eq_of_range_eq_extremePoints F P hPRange)
  have hPInjective : Function.Injective P.vertices := by
    apply B99PackagingScratch.blockHeadPolygon_injective_of_flatten_nodup
      F blocks hblocks_nil hF.2.1
    simpa only [blocks, source] using
      (B99PackagingScratch.flatten_splitBy_finRange_rotate_nodup blockCut
        (fun _ y => !isExtreme y))
  have hPInterior : o ∈ interior (convexHull ℝ (Set.range P.vertices)) := by
    rw [hPHull]
    exact hoKint
  have hPExtremeSelf : Set.range P.vertices =
      extremePoints ℝ (convexHull ℝ (Set.range P.vertices)) := by
    rw [hPHull]
    simpa only [K] using hPRange
  have hPcard : 3 ≤ blocks.length := by
    apply B99PackagingScratch.three_le_of_interior_convexHull_range_nonempty P
    exact ⟨o, hPInterior⟩
  have hflatten : blocks.flatten = (List.finRange n).rotate blockCut := by
    simpa only [blocks, source] using
      (List.flatten_splitBy (fun _ y => !isExtreme y)
        ((List.finRange n).rotate blockCut))
  have hwithin : ∀ block ∈ blocks,
      block.IsChain fun i j => finRotate n i = j := by
    intro block hblock
    apply B99PackagingScratch.isChain_finRotate_of_mem_splitBy_finRange_rotate
      hnpos blockCut (fun _ y => !isExtreme y)
    simpa only [blocks, source] using hblock
  have hcyclic : ∀ i : Fin blocks.length,
      finRotate n ((blocks.get i).getLast
        (by
          intro hnil
          exact hblocks_nil (hnil ▸ List.get_mem blocks i))) =
        (blocks.get (finRotate blocks.length i)).head
          (by
            intro hnil
            exact hblocks_nil
              (hnil ▸ List.get_mem blocks (finRotate blocks.length i))) := by
    simpa only [blocks, source] using
      (B99PackagingScratch.splitBy_finRange_rotate_cyclicBoundary
        hnpos blockCut (fun _ y => !isExtreme y))
  have hPEdges : List.ofFn (edgeVec P) =
      blocks.map (fun block => (block.map (edgeVec F)).sum) := by
    simpa only [P] using
      (B99PackagingScratch.ofFn_edgeVec_blockHeadPolygon_eq_blockSums
        F blocks hblocks_nil hwithin hcyclic)
  have hPArea :
      (closedWalkOfPolygon P).companionArea
          (Equiv.refl (Fin blocks.length)) = hullArea F := by
    exact B99PackagingScratch.companionArea_closedWalkOfPolygon_refl_eq_hullArea
      F P (by omega) hPHull
  letI : NeZero blocks.length := ⟨by omega⟩
  have hPnext_ne (i : Fin blocks.length) :
      finRotate blocks.length i ≠ i := by
    have hnegOneEqLast : (-1 : Fin blocks.length) =
        ⟨blocks.length - 1, by omega⟩ := by
      apply Fin.ext
      simp [Fin.val_neg', Nat.mod_eq_of_lt (by omega : 1 < blocks.length)]
    by_cases hi : i = -1
    · subst i
      have hzero : finRotate blocks.length (-1) = 0 := by
        rw [finRotate_apply]
        simp
      rw [hzero, hnegOneEqLast]
      intro h
      have hv := congrArg Fin.val h
      change 0 = blocks.length - 1 at hv
      omega
    · exact ne_of_gt ((lt_finRotate_iff_ne_neg_one i).2 hi)
  have hPStrictRadial_of_support
      (hSupportP : ∀ i r : Fin blocks.length,
        0 ≤ PlanarArea.det2 (edgeVec P i) (P r - P i)) :
      ∀ i : Fin blocks.length,
        0 < PlanarArea.det2 (P i - o)
          (P (finRotate blocks.length i) - o) := by
    intro i
    let e : E := edgeVec P i
    let N : E := !₂[e 1, -e 0]
    let g : StrongDual ℝ E := innerSL ℝ N
    have hedge_ne : e ≠ 0 := by
      dsimp only [e, edgeVec]
      apply sub_ne_zero.mpr
      intro hEq
      exact hPnext_ne i (hPInjective hEq)
    have hNne : N ≠ 0 := by
      intro h
      have h0 := congrArg (fun z : E => z 0) h
      have h1 := congrArg (fun z : E => z 1) h
      simp only [N, Matrix.cons_val_zero, Matrix.cons_val_one,
        Matrix.head_cons, Matrix.tail_cons, Pi.zero_apply, neg_eq_zero] at h0 h1
      apply hedge_ne
      ext q
      fin_cases q
      · exact neg_eq_zero.mp h1
      · exact h0
    have hg (x : E) : g x = PlanarArea.det2 x e := by
      dsimp only [g]
      simp only [innerSL_apply_apply]
      simp only [N, PlanarArea.det2, PiLp.inner_apply, Fin.sum_univ_two,
        Matrix.cons_val_zero, Matrix.cons_val_one, Matrix.head_cons,
        Matrix.tail_cons, Real.inner_apply]
      ring
    have hvertexSide (r : Fin blocks.length) : g (P r) ≤ g (P i) := by
      have hs := hSupportP i r
      rw [hg, hg]
      dsimp only [e, edgeVec] at hs ⊢
      simp only [PlanarArea.det2, PiLp.sub_apply] at hs ⊢
      nlinarith
    have hside (x : E)
        (hx : x ∈ convexHull ℝ (Set.range P.vertices)) :
        g x ≤ g (P i) := by
      have hsubset : Set.range P.vertices ⊆ {y | g y ≤ g (P i)} := by
        rintro y ⟨r, rfl⟩
        exact hvertexSide r
      have hhalfspace : Convex ℝ {y : E | g y ≤ g (P i)} :=
        convex_halfSpace_le (.mk g.map_add g.map_smul) _
      exact (convexHull_min hsubset hhalfspace) hx
    have hstrict : g o < g (P i) := by
      have hoi := hside o (interior_subset hPInterior)
      apply lt_of_le_of_ne hoi
      intro heq
      obtain ⟨ε, hε, hball⟩ :=
        Metric.isOpen_iff.mp isOpen_interior o hPInterior
      have hNnorm : 0 < ‖N‖ := norm_pos_iff.mpr hNne
      let t : ℝ := ε / (2 * ‖N‖)
      have ht : 0 < t := by
        dsimp only [t]
        positivity
      let y : E := o + t • N
      have hyball : y ∈ Metric.ball o ε := by
        rw [Metric.mem_ball]
        change dist (o + t • N) o < ε
        rw [dist_eq_norm, add_sub_cancel_left, norm_smul,
          Real.norm_eq_abs, abs_of_pos ht]
        dsimp only [t]
        field_simp
        nlinarith
      have hyHull : y ∈ convexHull ℝ (Set.range P.vertices) :=
        interior_subset (hball hyball)
      have hySide := hside y hyHull
      have hgNpos : 0 < g N := by
        dsimp only [g]
        rw [innerSL_apply_apply]
        exact real_inner_self_pos.mpr hNne
      have hgy : g y = g o + t * g N := by
        dsimp only [y]
        simp only [map_add, map_smul]
        rfl
      rw [hgy] at hySide
      nlinarith
    have hdetPE : 0 < PlanarArea.det2 (P i - o) e := by
      rw [hg, hg] at hstrict
      simp only [PlanarArea.det2, PiLp.sub_apply] at hstrict ⊢
      nlinarith
    have heq :
        PlanarArea.det2 (P i - o)
            (P (finRotate blocks.length i) - o) =
          PlanarArea.det2 (P i - o) e := by
      dsimp only [e, edgeVec]
      simp only [PlanarArea.det2, PiLp.sub_apply]
      ring
    rw [heq]
    exact hdetPE
  let radialValue : E → ℝ := fun x =>
    Complex.arg
      (Complex.orthonormalBasisOneI.repr.symm
        (NormedSpace.normalize (x - o)))
  have hradialValue_F (i : Fin n) : radialValue (F i) = rayArg i := by
    rfl
  have hSourceOneTurn : ∃ cut : ℕ, ∀ p q : Fin n, p < q →
      radialValue (F (((finRotate n) ^ cut) p)) <
        radialValue (F (((finRotate n) ^ cut) q)) := by
    obtain ⟨turnCut, hturn⟩ := honeTurn
    refine ⟨turnCut, ?_⟩
    intro p q hpq
    simpa only [hradialValue_F] using hturn p q hpq
  have hPoneTurnValue : ∃ cut : ℕ,
      ∀ p q : Fin blocks.length, p < q →
        radialValue (P (((finRotate blocks.length) ^ cut) p)) <
          radialValue (P (((finRotate blocks.length) ^ cut) q)) := by
    simpa only [P, blocks, source] using
      (b99BlockHeadPolygonOneTurnOfSourceOneTurn hnpos F radialValue
        blockCut (fun _ y => !isExtreme y) hSourceOneTurn)
  have hPoneTurn :
      (let planeComplex : E ≃ₗᵢ[ℝ] ℂ :=
          Complex.orthonormalBasisOneI.repr.symm
        let radialArg : Fin blocks.length → ℝ := fun i =>
          Complex.arg
            (planeComplex (NormedSpace.normalize (P i - o)))
        ∃ cut : ℕ, ∀ p q : Fin blocks.length, p < q →
          radialArg (((finRotate blocks.length) ^ cut) p) <
            radialArg (((finRotate blocks.length) ^ cut) q)) := by
    simpa only [radialValue] using hPoneTurnValue
  have hPSupport : ∀ i r : Fin blocks.length,
      0 ≤ PlanarArea.det2 (edgeVec P i) (P r - P i) :=
    extremeOneTurn_chordSupport P o hPcard hPInjective hPExtremeSelf
      hPInterior hPoneTurn
  have hPStrictRadial : ∀ i : Fin blocks.length,
      0 < PlanarArea.det2 (P i - o)
        (P (finRotate blocks.length i) - o) :=
    hPStrictRadial_of_support hPSupport
  have hPSort :
      (closedWalkOfPolygon P).IsCyclicCCWEdgeSort
        (Equiv.refl (Fin blocks.length)) :=
    isCyclicCCWEdgeSort_refl_of_injective_strictRadial_support
      P o hPcard hPInjective hPStrictRadial hPSupport
  exact ⟨{
    blocks := blocks
    cut := blockCut
    flatten_eq := hflatten
    hullWalk := closedWalkOfPolygon P
    hullEdges := by
      change List.ofFn (edgeVec P) =
        blocks.map (fun block => (block.map (edgeVec F)).sum)
      exact hPEdges
    hullSort := hPSort
    hullArea_eq := hPArea }⟩

#print axioms strictRadialFan_hullBoundaryBlockCertificate

/-! ## Lower algebra for the specialized virtual reversal wrapper -/

private def b99ListPairDetSum : List E → ℝ
  | [] => 0
  | u :: l => (l.map (PlanarArea.det2 u)).sum + b99ListPairDetSum l

private theorem b99Det2AddLeft (u w v : E) :
    PlanarArea.det2 (u + w) v =
      PlanarArea.det2 u v + PlanarArea.det2 w v := by
  simp only [PlanarArea.det2, PiLp.add_apply]
  ring

private theorem b99Det2AddRight (u v w : E) :
    PlanarArea.det2 u (v + w) =
      PlanarArea.det2 u v + PlanarArea.det2 u w := by
  simp only [PlanarArea.det2, PiLp.add_apply]
  ring

private theorem b99Det2ListSumLeft (l : List E) (v : E) :
    PlanarArea.det2 l.sum v =
      (l.map (fun u => PlanarArea.det2 u v)).sum := by
  induction l with
  | nil => simp [PlanarArea.det2]
  | cons u l ih =>
      rw [List.sum_cons, b99Det2AddLeft, ih]
      rfl

private theorem b99Det2ListSumRight (u : E) (l : List E) :
    PlanarArea.det2 u l.sum = (l.map (PlanarArea.det2 u)).sum := by
  induction l with
  | nil => simp [PlanarArea.det2]
  | cons v l ih =>
      rw [List.sum_cons, b99Det2AddRight, ih]
      rfl

private theorem b99ListPairDetSumAppend (l m : List E) :
    b99ListPairDetSum (l ++ m) =
      b99ListPairDetSum l + b99ListPairDetSum m +
        PlanarArea.det2 l.sum m.sum := by
  induction l with
  | nil => simp [b99ListPairDetSum, PlanarArea.det2]
  | cons u l ih =>
      simp only [List.cons_append, b99ListPairDetSum, List.map_append,
        List.sum_append, List.sum_cons, ih]
      rw [← b99Det2ListSumRight u m, b99Det2AddLeft]
      ring

private theorem b99ListPairDetSumAppendCommOfSumEqZero (l m : List E)
    (h : (l ++ m).sum = 0) :
    b99ListPairDetSum (l ++ m) = b99ListPairDetSum (m ++ l) := by
  rw [b99ListPairDetSumAppend, b99ListPairDetSumAppend]
  have hsum : l.sum + m.sum = 0 := by
    simpa only [List.sum_append] using h
  have hm : m.sum = -l.sum := eq_neg_of_add_eq_zero_right hsum
  rw [hm]
  simp only [PlanarArea.det2, PiLp.neg_apply]
  ring

private theorem b99ListPairDetSumRotateOfSumEqZero (l : List E) (k : ℕ)
    (h : l.sum = 0) :
    b99ListPairDetSum (l.rotate k) = b99ListPairDetSum l := by
  rw [List.rotate_eq_drop_append_take_mod]
  let d := k % l.length
  have hsplit : l.take d ++ l.drop d = l := List.take_append_drop d l
  have hzero : (l.take d ++ l.drop d).sum = 0 := by
    rw [hsplit]
    exact h
  have hcomm := b99ListPairDetSumAppendCommOfSumEqZero
    (l.take d) (l.drop d) hzero
  rw [hsplit] at hcomm
  exact hcomm.symm

private theorem b99ListPairDetSumReverse (l : List E) :
    b99ListPairDetSum l.reverse = -b99ListPairDetSum l := by
  induction l with
  | nil => simp [b99ListPairDetSum]
  | cons u l ih =>
      rw [List.reverse_cons, b99ListPairDetSumAppend]
      simp only [ih, List.sum_reverse, List.sum_singleton, b99ListPairDetSum,
        List.map_nil, List.sum_nil, add_zero]
      have hanti : PlanarArea.det2 l.sum u =
          -PlanarArea.det2 u l.sum := by
        simp only [PlanarArea.det2]
        ring
      rw [hanti, b99Det2ListSumRight]
      ring

private theorem b99SumMapSumEqSumFlatten (blocks : List (List E)) :
    (blocks.map List.sum).sum = blocks.flatten.sum := by
  induction blocks with
  | nil => rfl
  | cons block blocks ih =>
      simp only [List.map_cons, List.sum_cons, List.flatten_cons,
        List.sum_append, ih]

private theorem b99SumFlatMapReverse (blocks : List (List E)) :
    (blocks.flatMap List.reverse).sum = blocks.flatten.sum := by
  induction blocks with
  | nil => rfl
  | cons block blocks ih =>
      simp only [List.flatMap_cons, List.sum_append, List.sum_reverse,
        List.flatten_cons, ih]

private theorem b99ListPairDetSumBlockReverse (blocks : List (List E)) :
    b99ListPairDetSum blocks.flatten +
        b99ListPairDetSum (blocks.flatMap List.reverse) =
      2 * b99ListPairDetSum (blocks.map List.sum) := by
  induction blocks with
  | nil => simp [b99ListPairDetSum]
  | cons block blocks ih =>
      simp only [List.flatten_cons, List.flatMap_cons, List.map_cons,
        b99ListPairDetSumAppend, b99ListPairDetSumReverse, List.sum_reverse]
      rw [b99SumFlatMapReverse]
      change b99ListPairDetSum block + b99ListPairDetSum blocks.flatten +
          PlanarArea.det2 block.sum blocks.flatten.sum +
          (-b99ListPairDetSum block +
            b99ListPairDetSum (blocks.flatMap List.reverse) +
            PlanarArea.det2 block.sum blocks.flatten.sum) =
        2 * ((List.map (PlanarArea.det2 block.sum)
          (List.map List.sum blocks)).sum +
          b99ListPairDetSum (List.map List.sum blocks))
      rw [← b99Det2ListSumRight block.sum (blocks.map List.sum),
        b99SumMapSumEqSumFlatten]
      linear_combination ih

private theorem b99FlatMapReversePermFlatten {X : Type*}
    (blocks : List (List X)) :
    List.Perm (blocks.flatMap List.reverse) blocks.flatten := by
  induction blocks with
  | nil => simp
  | cons block blocks ih =>
      simp only [List.flatMap_cons, List.flatten_cons]
      exact (List.reverse_perm block).append ih

private noncomputable def b99BlockReversePerm {n : ℕ}
    (blocks : List (List (Fin n)))
    (hflat : blocks.flatten.Perm (List.finRange n)) :
    Equiv.Perm (Fin n) := by
  let l : List (Fin n) := blocks.flatMap List.reverse
  have hp : l.Perm (List.finRange n) :=
    (b99FlatMapReversePermFlatten blocks).trans hflat
  have hlnd : l.Nodup := hp.nodup_iff.mpr (List.nodup_finRange n)
  have hlall : ∀ i : Fin n, i ∈ l := by
    intro i
    rw [hp.mem_iff]
    exact List.mem_finRange i
  have hllen : l.length = n := hp.length_eq.trans List.length_finRange
  let e : Fin n ≃ Fin l.length := finCongr hllen.symm
  exact e.trans (hlnd.getEquivOfForallMemList l hlall)

private theorem b99OfFnBlockReversePerm {n : ℕ}
    (blocks : List (List (Fin n)))
    (hflat : blocks.flatten.Perm (List.finRange n)) :
    List.ofFn (b99BlockReversePerm blocks hflat) =
      blocks.flatMap List.reverse := by
  let l : List (Fin n) := blocks.flatMap List.reverse
  have hp0 : l.Perm blocks.flatten := b99FlatMapReversePermFlatten blocks
  have hp : l.Perm (List.finRange n) := hp0.trans hflat
  have hlnd : l.Nodup := hp.nodup_iff.mpr (List.nodup_finRange n)
  have hlall : ∀ i : Fin n, i ∈ l := by
    intro i
    rw [hp.mem_iff]
    exact List.mem_finRange i
  have hllen : l.length = n := hp.length_eq.trans List.length_finRange
  let e : Fin n ≃ Fin l.length := finCongr hllen.symm
  change List.ofFn (e.trans (hlnd.getEquivOfForallMemList l hlall)) = l
  have he (i : Fin n) :
      e.trans (hlnd.getEquivOfForallMemList l hlall) i = l.get (e i) := rfl
  apply List.ext_get
  · simp [hllen]
  · intro k hk1 hk2
    rw [List.get_ofFn]
    simp only [he, List.Nodup.getEquivOfForallMemList_apply]
    congr

private theorem b99ListPairDetSumOfFn {n : ℕ} (f : Fin n → E) :
    b99ListPairDetSum (List.ofFn f) =
      ∑ j : Fin n, ∑ i ∈ Finset.Iio j,
        PlanarArea.det2 (f i) (f j) := by
  induction n with
  | zero => simp [b99ListPairDetSum]
  | succ n ih =>
      rw [List.ofFn_succ]
      simp only [b99ListPairDetSum]
      rw [Fin.sum_univ_succ]
      have hzero : (∑ i ∈ Finset.Iio (0 : Fin (n + 1)),
          PlanarArea.det2 (f i) (f 0)) = 0 := by
        apply Finset.sum_eq_zero
        intro i hi
        exact (Fin.not_lt_zero i (Finset.mem_Iio.mp hi)).elim
      simp only [hzero, zero_add]
      have hinner (j : Fin n) :
          (∑ i ∈ Finset.Iio j.succ,
              PlanarArea.det2 (f i) (f j.succ)) =
            PlanarArea.det2 (f 0) (f j.succ) +
              ∑ i ∈ Finset.Iio j,
                PlanarArea.det2 (f i.succ) (f j.succ) := by
        have hset : Finset.Iio j.succ =
            insert 0 ((Finset.Iio j).map (Fin.succEmb n)) := by
          ext i
          refine Fin.cases ?_ (fun k => ?_) i
          · simp
          · simp
        rw [hset, Finset.sum_insert (by simp), Finset.sum_map]
        congr 1
      simp_rw [hinner]
      simp only [List.map_ofFn, List.sum_ofFn, Function.comp_apply]
      rw [ih (fun i => f i.succ), Finset.sum_add_distrib]

private theorem b99ListPairDetSumEdges {m : ℕ} (Q : ClosedWalk m) :
    b99ListPairDetSum (List.ofFn Q.edge) = 2 * Q.signedArea := by
  rw [b99ListPairDetSumOfFn]
  simp only [ClosedWalk.signedArea]
  ring

private theorem b99VertexClosedWalkOfPolygonEqSubZero
    {m : ℕ} (G : Polygon E m) (hm : 0 < m) (i : Fin m) :
    (closedWalkOfPolygon G).vertex i = G i - G ⟨0, hm⟩ := by
  cases m with
  | zero => omega
  | succ m =>
      refine Fin.induction ?_ (fun i ih => ?_) i
      · simp only [ClosedWalk.vertex]
        have hidx : (0 : Fin (m + 1)) = ⟨0, hm⟩ := Fin.ext (by simp)
        rw [hidx, sub_self]
        apply Finset.sum_eq_zero
        intro j hj
        exact (Fin.not_lt_zero j (Finset.mem_Iio.mp hj)).elim
      · have hrotate : finRotate (m + 1) i.castSucc = i.succ := by
          apply Fin.ext
          simp
        calc
          (closedWalkOfPolygon G).vertex i.succ =
              (closedWalkOfPolygon G).vertex
                (finRotate (m + 1) i.castSucc) := by rw [hrotate]
          _ = (closedWalkOfPolygon G).vertex i.castSucc +
                (closedWalkOfPolygon G).edge i.castSucc :=
              (closedWalkOfPolygon G).vertex_finRotate i.castSucc
          _ = (G i.castSucc - G ⟨0, Nat.succ_pos m⟩) +
                (G i.succ - G i.castSucc) := by
              rw [ih]
              simp only [edge_closedWalkOfPolygon, edgeVec, hrotate]
          _ = G i.succ - G ⟨0, Nat.succ_pos m⟩ := by module

private theorem b99SignedAreaClosedWalkOfPolygon {m : ℕ} (G : Polygon E m) :
    (closedWalkOfPolygon G).signedArea = signedArea G := by
  cases m with
  | zero => simp [ClosedWalk.signedArea, signedArea]
  | succ m =>
      let z : Fin (m + 1) := 0
      have hv (i : Fin (m + 1)) :
          (closedWalkOfPolygon G).vertex i = G i - G z := by
        simpa [z] using
          b99VertexClosedWalkOfPolygonEqSubZero G (Nat.succ_pos m) i
      rw [← ClosedWalk.polygon_signedArea_toPolygon]
      simp only [signedArea, ClosedWalk.toPolygon, hv]
      have hterm (i : Fin (m + 1)) :
          PlanarArea.det2 (G i - G z)
              (G (finRotate (m + 1) i) - G z) =
            PlanarArea.det2 (G i) (G (finRotate (m + 1) i)) +
              PlanarArea.det2 (G z) (G i) -
                PlanarArea.det2 (G z) (G (finRotate (m + 1) i)) := by
        simp only [PlanarArea.det2, PiLp.sub_apply]
        ring
      simp_rw [hterm]
      rw [Finset.sum_sub_distrib, Finset.sum_add_distrib]
      have hrotate :
          (∑ i : Fin (m + 1),
            PlanarArea.det2 (G z) (G (finRotate (m + 1) i))) =
              ∑ i : Fin (m + 1), PlanarArea.det2 (G z) (G i) := by
        simpa using Equiv.sum_comp (finRotate (m + 1))
          (fun i : Fin (m + 1) => PlanarArea.det2 (G z) (G i))
      rw [hrotate]
      ring

/-- B12-facing virtual reversal obtained only from the strict radial-fan B99
certificate.  The triangular branch is independent of B99; four or more
vertices use the specialized certificate and the lower block-reversal algebra
above.  General B91 is deliberately not used. -/
theorem exists_virtualHullBlockReversal_of_strictRadialFan {n : ℕ}
    (F : Polygon E n) (o : E) (hF : IsSimplePositiveCycle F)
    (hRadial : ∀ i : Fin n,
      0 < PlanarArea.det2 (F i - o) (F (finRotate n i) - o))
    (hFanAED : Pairwise fun i j : Fin n => MeasureTheory.AEDisjoint volume
      (convexHull ℝ ({o, F i, F (finRotate n i)} : Set E))
      (convexHull ℝ ({o, F j, F (finRotate n j)} : Set E))) :
    ∃ τ : Equiv.Perm (Fin n),
      ((closedWalkOfPolygon F).permute τ).signedArea =
        2 * hullArea F - signedArea F := by
  classical
  by_cases hcard : 4 ≤ n
  · let B : HullBoundaryBlockCertificate F :=
      (strictRadialFan_hullBoundaryBlockCertificate
        F o hF hcard hRadial hFanAED).some
    have hflat : B.blocks.flatten.Perm (List.finRange n) := by
      rw [B.flatten_eq]
      exact List.rotate_perm _ _
    let τ : Equiv.Perm (Fin n) := b99BlockReversePerm B.blocks hflat
    let e : Fin n → E := edgeVec F
    let vecBlocks : List (List E) := B.blocks.map (List.map e)
    have heclose : (List.ofFn e).sum = 0 := by
      rw [List.sum_ofFn]
      exact sum_edgeVec_eq_zero F
    have hvecFlatten :
        vecBlocks.flatten = (List.ofFn e).rotate B.cut := by
      calc
        vecBlocks.flatten = B.blocks.flatten.map e := by
          simpa [vecBlocks] using
            (List.map_flatten (L := B.blocks) (f := e)).symm
        _ = ((List.finRange n).rotate B.cut).map e := by rw [B.flatten_eq]
        _ = ((List.finRange n).map e).rotate B.cut :=
          List.map_rotate _ _ _
        _ = (List.ofFn e).rotate B.cut := by rw [List.ofFn_eq_map]
    have hPsource :
        b99ListPairDetSum vecBlocks.flatten =
          2 * (closedWalkOfPolygon F).signedArea := by
      rw [hvecFlatten, b99ListPairDetSumRotateOfSumEqZero _ _ heclose]
      exact b99ListPairDetSumEdges (closedWalkOfPolygon F)
    have hrevMap (sourceBlocks : List (List (Fin n))) :
        (sourceBlocks.flatMap List.reverse).map e =
          (sourceBlocks.map (List.map e)).flatMap List.reverse := by
      induction sourceBlocks with
      | nil => rfl
      | cons block sourceBlocks ih =>
          simp only [List.flatMap_cons, List.map_append, List.map_cons,
            List.map_reverse, ih]
    have hrevEdges :
        List.ofFn ((closedWalkOfPolygon F).permute τ).edge =
          vecBlocks.flatMap List.reverse := by
      change List.ofFn (fun i => e (τ i)) = _
      calc
        List.ofFn (fun i => e (τ i)) = (List.ofFn τ).map e := by
          simpa [Function.comp_def] using
            (List.map_ofFn (f := τ) (g := e)).symm
        _ = (B.blocks.flatMap List.reverse).map e := by
          rw [b99OfFnBlockReversePerm B.blocks hflat]
        _ = vecBlocks.flatMap List.reverse := by
          simpa [vecBlocks] using hrevMap B.blocks
    have hPreverse :
        b99ListPairDetSum (vecBlocks.flatMap List.reverse) =
          2 * ((closedWalkOfPolygon F).permute τ).signedArea := by
      rw [← hrevEdges]
      exact b99ListPairDetSumEdges ((closedWalkOfPolygon F).permute τ)
    have hsumEdges :
        List.ofFn B.hullWalk.edge = vecBlocks.map List.sum := by
      simpa [vecBlocks, List.map_map, Function.comp_def] using B.hullEdges
    have hPsum :
        b99ListPairDetSum (vecBlocks.map List.sum) =
          2 * B.hullWalk.signedArea := by
      rw [← hsumEdges]
      exact b99ListPairDetSumEdges B.hullWalk
    have hReversalArea :
        ((closedWalkOfPolygon F).permute τ).signedArea + signedArea F =
          2 * B.hullWalk.signedArea := by
      have hblock := b99ListPairDetSumBlockReverse vecBlocks
      rw [hPsource, hPreverse, hPsum] at hblock
      rw [← b99SignedAreaClosedWalkOfPolygon F]
      linarith
    have hHullWalkArea :=
      signedArea_sortedCompanion_eq_companionArea B.hullWalk
        (Equiv.refl (Fin B.blocks.length)) B.hullSort
    have hident :
        B.hullWalk.sortedCompanion (Equiv.refl (Fin B.blocks.length)) =
          B.hullWalk := by
      cases B.hullWalk
      rfl
    rw [hident, B.hullArea_eq] at hHullWalkArea
    refine ⟨τ, ?_⟩
    linarith
  · have hn : n = 3 := by
      have hn3 := hF.1
      omega
    subst n
    let Q : ClosedWalk 3 := closedWalkOfPolygon F
    have hsigned : signedArea F =
        PlanarArea.det2 (F 1 - F 0) (F 2 - F 0) / 2 := by
      simp only [signedArea, Fin.sum_univ_three]
      rw [show finRotate 3 (0 : Fin 3) = 1 by decide,
        show finRotate 3 (1 : Fin 3) = 2 by decide,
        show finRotate 3 (2 : Fin 3) = 0 by decide]
      simp only [PlanarArea.det2, PiLp.sub_apply]
      ring
    have hrange : Set.range F.vertices = {F 0, F 1, F 2} := by
      ext x
      simp only [Set.mem_range, Set.mem_insert_iff, Set.mem_singleton_iff]
      constructor
      · rintro ⟨i, rfl⟩
        fin_cases i
        · exact Or.inl rfl
        · exact Or.inr (Or.inl rfl)
        · exact Or.inr (Or.inr rfl)
      · rintro (rfl | rfl | rfl)
        · exact ⟨0, rfl⟩
        · exact ⟨1, rfl⟩
        · exact ⟨2, rfl⟩
    have hhull : hullArea F = signedArea F := by
      rw [hullArea, hrange, PlanarArea.volume_convexHull_triangle_toReal,
        hsigned]
      have hdet : 0 < PlanarArea.det2 (F 1 - F 0) (F 2 - F 0) := by
        nlinarith [hF.2.2.2.2]
      rw [abs_of_pos hdet]
    have hQid : Q.permute (Equiv.refl (Fin 3)) = Q := by
      cases Q
      rfl
    refine ⟨Equiv.refl (Fin 3), ?_⟩
    change (Q.permute (Equiv.refl (Fin 3))).signedArea =
      2 * hullArea F - signedArea F
    rw [hQid, b99SignedAreaClosedWalkOfPolygon, hhull]
    ring

#print axioms exists_virtualHullBlockReversal_of_strictRadialFan

/-- Trap-2 nontriviality witness for the theorem's full hypothesis list. -/
example : ∃ (n : ℕ) (F : Polygon E n), IsSimplePositiveCycle F ∧ 4 ≤ n := by
  exact ⟨4, square, square_isSimplePositiveCycle, by norm_num⟩

/-! ## Frozen first geometric core (statement only; not yet used) -/

/-- The source indices whose listed vertices are extreme points of the finite
convex hull, retained in the polygon's literal linear source order. -/
noncomputable def extremeVertexIndices {n : ℕ} (F : Polygon E n) : List (Fin n) := by
  classical
  exact (List.finRange n).filter fun i =>
    F i ∈ extremePoints ℝ (convexHull ℝ (Set.range F.vertices))

/-- The polygon obtained by retaining exactly the extreme listed vertices in
their literal source order.  Its cyclic edge list includes the last-to-first
closing hull chord. -/
noncomputable def extremeBoundaryPolygon {n : ℕ} (F : Polygon E n) :
    Polygon E (extremeVertexIndices F).length :=
  ⟨fun i => F ((extremeVertexIndices F).get i)⟩

/-- Frozen statement of the only topological/geometric order input still
missing from Mathlib: on a positive simple polygonal Jordan boundary, the
extreme vertices retained in source order have cyclically CCW-sorted chord
directions.  The existential rotation inside `IsCyclicCCWEdgeSort` makes the
arbitrary source index `0` harmless.  Collinear non-extreme hull contacts are
discarded by `extremePoints`; no general-position or strict-convexity premise
is added.

This proposition is statement-only and is not used below pending an
independent statement audit. -/
def ExtremeBoundaryCyclicOrderStatement : Prop :=
  ∀ {n : ℕ} (F : Polygon E n),
    IsSimplePositiveCycle F → 4 ≤ n →
      (closedWalkOfPolygon (extremeBoundaryPolygon F)).IsCyclicCCWEdgeSort
        (Equiv.refl (Fin (extremeVertexIndices F).length))

@[simp] theorem mem_extremeVertexIndices_iff {n : ℕ} (F : Polygon E n)
    (i : Fin n) :
    i ∈ extremeVertexIndices F ↔
      F i ∈ extremePoints ℝ (convexHull ℝ (Set.range F.vertices)) := by
  classical
  simp [extremeVertexIndices]

theorem extremeVertexIndices_nodup {n : ℕ} (F : Polygon E n) :
    (extremeVertexIndices F).Nodup := by
  classical
  exact (List.nodup_finRange n).filter _

theorem range_extremeBoundaryPolygon {n : ℕ} (F : Polygon E n) :
    Set.range (extremeBoundaryPolygon F).vertices =
      extremePoints ℝ (convexHull ℝ (Set.range F.vertices)) := by
  classical
  ext x
  constructor
  · rintro ⟨i, rfl⟩
    change F ((extremeVertexIndices F).get i) ∈ _
    rw [← mem_extremeVertexIndices_iff]
    exact List.get_mem _ _
  · intro hx
    have hxrange : x ∈ Set.range F.vertices :=
      extremePoints_convexHull_subset hx
    rcases hxrange with ⟨i, rfl⟩
    have hi : i ∈ extremeVertexIndices F :=
      (mem_extremeVertexIndices_iff F i).2 hx
    rcases List.mem_iff_get.mp hi with ⟨k, hk⟩
    refine ⟨k, ?_⟩
    change F ((extremeVertexIndices F).get k) = F i
    rw [hk]

theorem convexHull_extremeBoundaryPolygon {n : ℕ} (F : Polygon E n) :
    convexHull ℝ (Set.range (extremeBoundaryPolygon F).vertices) =
      convexHull ℝ (Set.range F.vertices) := by
  rw [range_extremeBoundaryPolygon]
  let C : Set E := convexHull ℝ (Set.range F.vertices)
  have hCcompact : IsCompact C :=
    (Set.finite_range F.vertices).isCompact_convexHull ℝ
  have hCconvex : Convex ℝ C := convex_convexHull ℝ _
  have hextfinite : (extremePoints ℝ C).Finite :=
    (Set.finite_range F.vertices).subset extremePoints_convexHull_subset
  have hkm : closure (convexHull ℝ (extremePoints ℝ C)) = C :=
    closure_convexHull_extremePoints hCcompact hCconvex
  have hclosed : IsClosed (convexHull ℝ (extremePoints ℝ C)) :=
    hextfinite.isClosed_convexHull ℝ
  rw [hclosed.closure_eq] at hkm
  exact hkm

theorem extremeVertexIndices_ne_nil {n : ℕ} (F : Polygon E n) (hn : 0 < n) :
    extremeVertexIndices F ≠ [] := by
  classical
  have hrange : (Set.range F.vertices).Nonempty := by
    exact ⟨F ⟨0, hn⟩, ⟨⟨0, hn⟩, rfl⟩⟩
  have hCnonempty : (convexHull ℝ (Set.range F.vertices)).Nonempty :=
    hrange.mono (subset_convexHull ℝ _)
  have hCcompact : IsCompact (convexHull ℝ (Set.range F.vertices)) :=
    (Set.finite_range F.vertices).isCompact_convexHull ℝ
  obtain ⟨x, hx⟩ := hCcompact.extremePoints_nonempty hCnonempty
  have hxrange : x ∈ Set.range F.vertices :=
    extremePoints_convexHull_subset hx
  rcases hxrange with ⟨i, rfl⟩
  have hi : i ∈ extremeVertexIndices F :=
    (mem_extremeVertexIndices_iff F i).2 hx
  exact List.ne_nil_of_mem hi

end MathLab.PolygonRearrangement.B91Scratch


==> anc/P5-kernel-deficit-lean-v6/MathLab/Geometry/B99PackagingScratch.lean <==
import MathLab.Geometry.PolygonRearrangement

open MeasureTheory Set
open scoped Pointwise

noncomputable section

namespace MathLab.PolygonRearrangement.B99PackagingScratch

private theorem sum_map_sum_eq_sum_flatten (blocks : List (List E)) :
    (blocks.map List.sum).sum = blocks.flatten.sum := by
  induction blocks with
  | nil => rfl
  | cons block blocks ih =>
      simp only [List.map_cons, List.sum_cons, List.flatten_cons,
        List.sum_append, ih]

/-- A nonempty source-consecutive block of polygon edges telescopes to the
chord from its first vertex to the successor of its final source index. -/
theorem sum_edgeVec_of_sourceChain {n : ℕ} (F : Polygon E n)
    (a : Fin n) (l : List (Fin n))
    (hchain : (a :: l).IsChain fun i j => finRotate n i = j) :
    ((a :: l).map (edgeVec F)).sum =
      F (finRotate n ((a :: l).getLast (by simp))) - F a := by
  induction l generalizing a with
  | nil => simp [edgeVec]
  | cons b l ih =>
      have hab : finRotate n a = b := hchain.rel
      have htail : (b :: l).IsChain fun i j => finRotate n i = j := hchain.tail
      rw [List.map_cons, List.sum_cons, ih b htail]
      simp only [edgeVec]
      have hlast :
          (a :: b :: l).getLast (by simp) = (b :: l).getLast (by simp) := by
        simp
      rw [hlast, hab]
      module

/-- Every cyclic cut of the literal finite source order remains chained by
the cyclic-successor permutation. -/
theorem finRange_rotate_isChain_finRotate {n : ℕ} (hn : 0 < n) (cut : ℕ) :
    ((List.finRange n).rotate cut).IsChain fun i j => finRotate n i = j := by
  letI : NeZero n := ⟨Nat.ne_of_gt hn⟩
  rw [List.isChain_iff_getElem]
  intro i hi
  apply Fin.ext
  simp only [List.length_rotate, List.length_finRange] at hi
  simp [List.getElem_rotate, finRotate_apply, Fin.add_def, Nat.add_assoc,
    Nat.add_comm, Nat.add_left_comm]

/-- Every chunk produced by splitting a cyclic source cut is itself a
source-consecutive edge block. -/
theorem isChain_finRotate_of_mem_splitBy_finRange_rotate {n : ℕ}
    (hn : 0 < n) (cut : ℕ) (r : Fin n → Fin n → Bool)
    {block : List (Fin n)}
    (hblock : block ∈ ((List.finRange n).rotate cut).splitBy r) :
    block.IsChain fun i j => finRotate n i = j := by
  let source := (List.finRange n).rotate cut
  let blocks := source.splitBy r
  have hsource : source.IsChain fun i j => finRotate n i = j :=
    finRange_rotate_isChain_finRotate hn cut
  have hflat : blocks.flatten = source := List.flatten_splitBy r source
  have hnils : [] ∉ blocks := List.nil_notMem_splitBy r source
  have hall := (List.isChain_flatten hnils).mp (by simpa [hflat] using hsource) |>.1
  simpa [finRotate_apply] using
    hall block (by simpa [blocks, source] using hblock)

/-- Consecutive chunks of a split cyclic source cut meet at literal cyclic
successor indices. -/
theorem splitBy_finRange_rotate_boundaryChain {n : ℕ}
    (hn : 0 < n) (cut : ℕ) (r : Fin n → Fin n → Bool) :
    (((List.finRange n).rotate cut).splitBy r).IsChain fun b₁ b₂ =>
      ∀ (h₁ : b₁ ≠ []) (h₂ : b₂ ≠ []),
        finRotate n (b₁.getLast h₁) = b₂.head h₂ := by
  let source := (List.finRange n).rotate cut
  let blocks := source.splitBy r
  have hsource : source.IsChain fun i j => finRotate n i = j :=
    finRange_rotate_isChain_finRotate hn cut
  have hflat : blocks.flatten = source := List.flatten_splitBy r source
  have hnils : [] ∉ blocks := List.nil_notMem_splitBy r source
  have hbetween :=
    (List.isChain_flatten hnils).mp (by simpa [hflat] using hsource) |>.2
  have hout : blocks.IsChain (fun b₁ b₂ =>
      ∀ (h₁ : b₁ ≠ []) (h₂ : b₂ ≠ []),
        finRotate n (b₁.getLast h₁) = b₂.head h₂) := by
    refine hbetween.imp ?_
    intro b₁ b₂ hrel
    intro h₁ h₂
    simpa [finRotate_apply] using
      hrel _ (List.getLast_mem_getLast? h₁) _ (List.head_mem_head? h₂)
  simpa [blocks, source] using hout

/-- The final index of a full cyclic source cut advances to its first index. -/
theorem finRotate_getLast_finRange_rotate_eq_head {n : ℕ}
    (hn : 0 < n) (cut : ℕ) :
    let source := (List.finRange n).rotate cut
    let hs : source ≠ [] := by
      intro h
      have h' : (List.finRange n).rotate cut = [] := h
      simpa [Nat.ne_of_gt hn] using h'
    finRotate n (source.getLast hs) = source.head hs := by
  letI : NeZero n := ⟨Nat.ne_of_gt hn⟩
  dsimp only
  let source := (List.finRange n).rotate cut
  have hs : source ≠ [] := by simp [source, Nat.ne_of_gt hn]
  rw [List.getLast_eq_getElem hs, List.head_eq_getElem_zero hs]
  apply Fin.ext
  simp only [source, List.getElem_rotate, List.length_rotate,
    List.length_finRange, List.getElem_finRange, finRotate_apply, Fin.val_add,
    Fin.val_one, Fin.val_cast]
  by_cases hn1 : n = 1
  · subst n
    simp
  · have hone : 1 < n := by omega
    have h1mod : 1 % n = 1 := Nat.mod_eq_of_lt hone
    have h1val : (1 : Fin n).val = 1 := h1mod
    rw [h1val, Nat.zero_add]
    calc
      ((n - 1 + cut) % n + 1) % n = (n - 1 + cut + 1) % n := by
        simpa [h1mod] using (Nat.add_mod (n - 1 + cut) 1 n).symm
      _ = (cut + n) % n := by congr 1 <;> omega
      _ = cut % n := Nat.add_mod_right cut n

/-- An ordinary chain plus its closing relation yields the uniform cyclic
successor relation on `Fin l.length`. -/
theorem isChain_rel_get_finRotate_of_wrap {α : Type*}
    {R : α → α → Prop} {l : List α} (hl : l ≠ [])
    (hchain : l.IsChain R) (hwrap : R (l.getLast hl) (l.head hl))
    (i : Fin l.length) : R (l.get i) (l.get (finRotate l.length i)) := by
  have hlenpos : 0 < l.length := List.length_pos_iff.mpr hl
  letI : NeZero l.length := ⟨Nat.ne_of_gt hlenpos⟩
  by_cases hi : i.val + 1 < l.length
  · have h := hchain.getElem i.val hi
    have hrot : finRotate l.length i = ⟨i.val + 1, hi⟩ := by
      apply Fin.ext
      simp [finRotate_apply, Fin.add_def, Nat.mod_eq_of_lt hi]
    rw [hrot]
    exact h
  · have hilast : i.val = l.length - 1 := by omega
    have hget : l.get i = l.getLast hl := by
      rw [List.getLast_eq_getElem hl]
      apply congrArg l.get
      exact Fin.ext hilast
    have hrot : finRotate l.length i = ⟨0, hlenpos⟩ := by
      apply Fin.ext
      simp only [finRotate_apply, Fin.val_add, Fin.val_one, hilast]
      by_cases hlen1 : l.length = 1
      · simp [hlen1]
      · have hone : 1 < l.length := by omega
        have h1val : (1 : Fin l.length).val = 1 := Nat.mod_eq_of_lt hone
        rw [h1val, Nat.sub_add_cancel (by omega : 1 ≤ l.length), Nat.mod_self]
    have hzero : l.get ⟨0, hlenpos⟩ = l.head hl := by
      simpa using (List.head_eq_getElem_zero hl).symm
    rw [hget, hrot, hzero]
    exact hwrap

/-- Splitting preserves the two cyclic endpoints: the final element of the
final chunk and first element of the first chunk are the source endpoints. -/
theorem splitBy_last_getLast_first_head_rel {α : Type*}
    (r : α → α → Bool) (l : List α) (hl : l ≠ [])
    (R : α → α → Prop) (hwrap : R (l.getLast hl) (l.head hl))
    (hblocks : l.splitBy r ≠ [])
    (hlast : (l.splitBy r).getLast hblocks ≠ [])
    (hfirst : (l.splitBy r).head hblocks ≠ []) :
    R ((l.splitBy r).getLast hblocks |>.getLast hlast)
      ((l.splitBy r).head hblocks |>.head hfirst) := by
  rw [List.getLast_getLast_splitBy r hl, List.head_head_splitBy r hl]
  exact hwrap

private theorem get_ne_nil_of_nil_not_mem {α : Type*}
    (blocks : List (List α)) (hnil : [] ∉ blocks) (i : Fin blocks.length) :
    blocks.get i ≠ [] := by
  intro h
  exact hnil (h ▸ List.get_mem blocks i)

/-- Polygon whose vertices are the first source vertices of a nonempty cyclic
block partition. -/
def blockHeadPolygon {n : ℕ} (F : Polygon E n)
    (blocks : List (List (Fin n))) (hnil : [] ∉ blocks) :
    Polygon E blocks.length :=
  ⟨fun i => F ((blocks.get i).head (get_ne_nil_of_nil_not_mem blocks hnil i))⟩

/-- If each block is source-consecutive and its last source edge advances to
the next block head, the list of block resultants is exactly the cyclic edge
list of the block-head polygon. -/
theorem ofFn_edgeVec_blockHeadPolygon_eq_blockSums {n : ℕ}
    (F : Polygon E n) (blocks : List (List (Fin n))) (hnil : [] ∉ blocks)
    (hwithin : ∀ block ∈ blocks,
      block.IsChain fun i j => finRotate n i = j)
    (hcyclic : ∀ i : Fin blocks.length,
      finRotate n ((blocks.get i).getLast
        (get_ne_nil_of_nil_not_mem blocks hnil i)) =
      (blocks.get (finRotate blocks.length i)).head
        (get_ne_nil_of_nil_not_mem blocks hnil (finRotate blocks.length i))) :
    List.ofFn (edgeVec (blockHeadPolygon F blocks hnil)) =
      blocks.map (fun block => (block.map (edgeVec F)).sum) := by
  rw [← List.ofFn_getElem_eq_map blocks
    (fun block => (block.map (edgeVec F)).sum)]
  rw [List.ofFn_inj]
  funext i
  let block := blocks.get i
  have hbmem : block ∈ blocks := List.get_mem blocks i
  have hbne : block ≠ [] := get_ne_nil_of_nil_not_mem blocks hnil i
  have hbchain := hwithin block hbmem
  have htel := sum_edgeVec_of_sourceChain F (block.head hbne) block.tail (by
    rw [List.cons_head_tail hbne]
    exact hbchain)
  have hblock : block.head hbne :: block.tail = block := List.cons_head_tail hbne
  have htel' : (block.map (edgeVec F)).sum =
      F (finRotate n (block.getLast hbne)) - F (block.head hbne) := by
    simpa only [hblock] using htel
  change edgeVec (blockHeadPolygon F blocks hnil) i =
    (block.map (edgeVec F)).sum
  rw [htel']
  simp only [edgeVec, blockHeadPolygon]
  rw [hcyclic i]

/-- Uniform cyclic last-to-next-head relation for all chunks of a split full
source cut, including the final-to-first wrap. -/
theorem splitBy_finRange_rotate_cyclicBoundary {n : ℕ}
    (hn : 0 < n) (cut : ℕ) (r : Fin n → Fin n → Bool) :
    let blocks := ((List.finRange n).rotate cut).splitBy r
    let hnil : [] ∉ blocks := List.nil_notMem_splitBy r _
    ∀ i : Fin blocks.length,
      finRotate n ((blocks.get i).getLast
        (get_ne_nil_of_nil_not_mem blocks hnil i)) =
      (blocks.get (finRotate blocks.length i)).head
        (get_ne_nil_of_nil_not_mem blocks hnil (finRotate blocks.length i)) := by
  dsimp only
  let source := (List.finRange n).rotate cut
  let blocks := source.splitBy r
  have hs : source ≠ [] := by
    intro h
    have hlen := congrArg List.length h
    simp [source] at hlen
    omega
  have hblocks : blocks ≠ [] := List.splitBy_ne_nil.2 hs
  have hnil : [] ∉ blocks := List.nil_notMem_splitBy r source
  let R : List (Fin n) → List (Fin n) → Prop := fun b₁ b₂ =>
    ∀ (h₁ : b₁ ≠ []) (h₂ : b₂ ≠ []),
      finRotate n (b₁.getLast h₁) = b₂.head h₂
  have hchain : blocks.IsChain R := by
    simpa [blocks, source, R] using splitBy_finRange_rotate_boundaryChain hn cut r
  have hsourceWrap :
      finRotate n (source.getLast hs) = source.head hs := by
    simpa [source] using finRotate_getLast_finRange_rotate_eq_head hn cut
  have hwrap : R (blocks.getLast hblocks) (blocks.head hblocks) := by
    intro hlast hfirst
    exact splitBy_last_getLast_first_head_rel r source hs
      (fun x y => finRotate n x = y) hsourceWrap hblocks hlast hfirst
  intro i
  have hrel := isChain_rel_get_finRotate_of_wrap hblocks hchain hwrap i
  exact hrel
    (get_ne_nil_of_nil_not_mem blocks hnil i)
    (get_ne_nil_of_nil_not_mem blocks hnil (finRotate blocks.length i))

/-- The block-resultant edge family is automatically closed whenever the
blocks flatten to a cyclic cut of all source edge indices. -/
def blockResultantWalk {n : ℕ} (F : Polygon E n)
    (blocks : List (List (Fin n))) (cut : ℕ)
    (hflat : blocks.flatten = (List.finRange n).rotate cut) :
    ClosedWalk blocks.length where
  edge i := ((blocks.get i).map (edgeVec F)).sum
  sum_edge_eq_zero := by
    rw [← List.sum_ofFn]
    have hofn :
        List.ofFn (fun i : Fin blocks.length =>
          ((blocks.get i).map (edgeVec F)).sum) =
          blocks.map (fun block => (block.map (edgeVec F)).sum) := by
      simpa using List.ofFn_getElem_eq_map blocks
        (fun block => (block.map (edgeVec F)).sum)
    rw [hofn]
    calc
      (blocks.map fun block => (block.map (edgeVec F)).sum).sum =
          ((blocks.map fun block => block.map (edgeVec F)).map List.sum).sum := by
            simp only [List.map_map, Function.comp_def]
      _ = (blocks.map fun block => block.map (edgeVec F)).flatten.sum :=
        sum_map_sum_eq_sum_flatten _
      _ = (blocks.flatten.map (edgeVec F)).sum := by rw [List.map_flatten]
      _ = (((List.finRange n).rotate cut).map (edgeVec F)).sum := by rw [hflat]
      _ = ((List.finRange n).map (edgeVec F)).sum := by
        exact ((List.rotate_perm (List.finRange n) cut).map (edgeVec F)).sum_eq
      _ = 0 := by
        rw [← List.ofFn_eq_map, List.sum_ofFn]
        exact sum_edgeVec_eq_zero F

theorem ofFn_blockResultantWalk_edge {n : ℕ} (F : Polygon E n)
    (blocks : List (List (Fin n))) (cut : ℕ)
    (hflat : blocks.flatten = (List.finRange n).rotate cut) :
    List.ofFn (blockResultantWalk F blocks cut hflat).edge =
      blocks.map (fun block => (block.map (edgeVec F)).sum) := by
  simpa [blockResultantWalk] using List.ofFn_getElem_eq_map blocks
    (fun block => (block.map (edgeVec F)).sum)

private theorem vertex_closedWalkOfPolygon_eq_sub_zero
    {n : ℕ} (F : Polygon E n) (hn : 0 < n) (i : Fin n) :
    (closedWalkOfPolygon F).vertex i = F i - F ⟨0, hn⟩ := by
  cases n with
  | zero => omega
  | succ n =>
      refine Fin.induction ?_ (fun i ih => ?_) i
      · simp only [ClosedWalk.vertex]
        have hidx : (0 : Fin (n + 1)) = ⟨0, hn⟩ := Fin.ext (by simp)
        rw [hidx, sub_self]
        apply Finset.sum_eq_zero
        intro j hj
        exact (Fin.not_lt_zero j (Finset.mem_Iio.mp hj)).elim
      · have hrotate : finRotate (n + 1) i.castSucc = i.succ := by
          apply Fin.ext
          simp
        calc
          (closedWalkOfPolygon F).vertex i.succ =
              (closedWalkOfPolygon F).vertex (finRotate (n + 1) i.castSucc) := by
                rw [hrotate]
          _ = (closedWalkOfPolygon F).vertex i.castSucc +
                (closedWalkOfPolygon F).edge i.castSucc :=
              (closedWalkOfPolygon F).vertex_finRotate i.castSucc
          _ = (F i.castSucc - F ⟨0, Nat.succ_pos n⟩) +
                (F i.succ - F i.castSucc) := by
              rw [ih]
              simp only [edge_closedWalkOfPolygon, edgeVec, hrotate]
          _ = F i.succ - F ⟨0, Nat.succ_pos n⟩ := by module

/-- The identity companion of a positive-length polygon edge walk has exactly
the original polygon's hull area; its prefix-sum vertices are merely a
translation of the source vertices. -/
theorem companionArea_closedWalkOfPolygon_refl
    {n : ℕ} (F : Polygon E n) (hn : 0 < n) :
    (closedWalkOfPolygon F).companionArea (Equiv.refl (Fin n)) = hullArea F := by
  let Q := closedWalkOfPolygon F
  have hvertex (i : Fin n) :
      (Q.sortedCompanion (Equiv.refl (Fin n))).toPolygon.vertices i =
        F i - F ⟨0, hn⟩ := by
    simpa [Q, ClosedWalk.toPolygon, ClosedWalk.sortedCompanion,
      ClosedWalk.permute, ClosedWalk.vertex] using
        vertex_closedWalkOfPolygon_eq_sub_zero F hn i
  have hrange :
      range (Q.sortedCompanion (Equiv.refl (Fin n))).toPolygon.vertices =
        (-F ⟨0, hn⟩) +ᵥ range F.vertices := by
    rw [Set.vadd_set_range]
    congr 1
    funext i
    rw [hvertex]
    simp only [vadd_eq_add]
    abel
  unfold ClosedWalk.companionArea hullArea
  rw [show closedWalkOfPolygon F = Q by rfl, hrange, convexHull_vadd]
  congr 1
  change volume ((fun x : E => -F ⟨0, hn⟩ + x) ''
    convexHull ℝ (range F.vertices)) = volume (convexHull ℝ (range F.vertices))
  rw [Set.image_add_left, measure_preimage_add]

/-- Area transport used by the extreme-block packaging: once the block-head
polygon has the same vertex hull as `F`, its identity companion has `F`'s
hull area. -/
theorem companionArea_closedWalkOfPolygon_refl_eq_hullArea
    {n m : ℕ} (F : Polygon E n) (P : Polygon E m) (hm : 0 < m)
    (hhull : convexHull ℝ (range P.vertices) =
      convexHull ℝ (range F.vertices)) :
    (closedWalkOfPolygon P).companionArea (Equiv.refl (Fin m)) = hullArea F := by
  rw [companionArea_closedWalkOfPolygon_refl P hm]
  unfold hullArea
  rw [hhull]

/-- Splitting immediately before every `p`-marked element, provided the first
element is marked, makes the block heads exactly the marked source elements. -/
theorem exists_splitBy_block_head_iff {α : Type*} (p : α → Bool)
    (l : List α) (hl : l ≠ []) (hp0 : p (l.head hl) = true) (x : α) :
    (∃ b ∈ l.splitBy (fun _ y => !p y), ∃ hb : b ≠ [], b.head hb = x) ↔
      x ∈ l ∧ p x = true := by
  let r : α → α → Bool := fun _ y => !p y
  let bs : List (List α) := l.splitBy r
  have hbs : bs ≠ [] := List.splitBy_ne_nil.2 hl
  have hflat : bs.flatten = l := List.flatten_splitBy r l
  constructor
  · rintro ⟨b, hbbs, hb, rfl⟩
    have hheadmem : b.head hb ∈ b := List.head_mem hb
    have hmeml : b.head hb ∈ l := by
      rw [← hflat]
      exact List.mem_flatten.2 ⟨b, hbbs, hheadmem⟩
    refine ⟨hmeml, ?_⟩
    have hbbs' : b ∈ bs := by simpa [bs, r] using hbbs
    obtain ⟨b0, bt, hbsEq⟩ := List.exists_cons_of_ne_nil hbs
    have hbmem : b = b0 ∨ b ∈ bt := by
      rw [hbsEq] at hbbs'
      simpa using hbbs'
    rcases hbmem with rfl | hbmem
    · have hhead := List.head_head_splitBy r hl
      have hbsEq' : l.splitBy r = b :: bt := by simpa [bs] using hbsEq
      have hfirst : b.head hb = l.head hl := by
        simpa only [hbsEq', List.head_cons] using hhead
      rw [hfirst]
      exact hp0
    · let S : List α → List α → Prop := fun a b =>
        ∃ ha : a ≠ [], ∃ hb : b ≠ [], r (a.getLast ha) (b.head hb) = false
      letI : Trans S S S := ⟨by
        intro a b c hab hbc
        rcases hab with ⟨ha, hb, _⟩
        rcases hbc with ⟨_, hc, hbc⟩
        exact ⟨ha, hc, by simpa [r] using hbc⟩⟩
      have hchain : (b0 :: bt).IsChain S := by
        rw [← hbsEq]
        simpa only [S] using List.isChain_getLast_head_splitBy r l
      have hrel : S b0 b := hchain.rel_cons hbmem
      rcases hrel with ⟨_, _, hfalse⟩
      exact Bool.eq_true_of_not_eq_false' (by simpa [S, r] using hfalse)
  · rintro ⟨hxl, hpx⟩
    have hxflat : x ∈ bs.flatten := by simpa [hflat] using hxl
    obtain ⟨b, hbbs, hxb⟩ := List.mem_flatten.mp hxflat
    have hb : b ≠ [] := by
      apply List.ne_nil_of_mem_splitBy
      simpa [bs, r] using hbbs
    refine ⟨b, ?_, hb, ?_⟩
    · simpa [bs, r] using hbbs
    · by_contra hne
      have hxtail : x ∈ b.tail := by
        obtain ⟨a, t, rfl⟩ := List.exists_cons_of_ne_nil hb
        simp only [List.head_cons, List.tail_cons] at hne ⊢
        simp only [List.mem_cons] at hxb
        exact hxb.resolve_left (Ne.symm hne)
      let R : α → α → Prop := fun a b => r a b
      letI : Trans R R R := ⟨by
        intro a b c _ hbc
        simpa [R, r] using hbc⟩
      have hbchain : b.IsChain R := by
        simpa only [R] using List.isChain_of_mem_splitBy
          (r := r) (m := b) (by simpa [bs] using hbbs)
      have hrx : R (b.head hb) x := by
        rw [← List.cons_head_tail hb] at hbchain
        exact hbchain.rel_cons hxtail
      simp [R, r, hpx] at hrx

/-- Distinct blocks of a nodup flattened partition have distinct heads; an
injective source polygon therefore gives an injective block-head polygon. -/
theorem blockHeadPolygon_injective_of_flatten_nodup {n : ℕ}
    (F : Polygon E n) (blocks : List (List (Fin n)))
    (hnil : [] ∉ blocks) (hF : Function.Injective F.vertices)
    (hflat : blocks.flatten.Nodup) :
    Function.Injective (blockHeadPolygon F blocks hnil).vertices := by
  have hpw : blocks.Pairwise List.Disjoint := (List.nodup_flatten.mp hflat).2
  intro i j hij
  change F ((blocks.get i).head
      (get_ne_nil_of_nil_not_mem blocks hnil i)) =
    F ((blocks.get j).head
      (get_ne_nil_of_nil_not_mem blocks hnil j)) at hij
  have hhead := hF hij
  by_contra hne
  rcases lt_or_gt_of_ne hne with hijlt | hjilt
  · have hd : List.Disjoint (blocks.get i) (blocks.get j) :=
      hpw.rel_get_of_lt hijlt
    have hi : (blocks.get i).head
        (get_ne_nil_of_nil_not_mem blocks hnil i) ∈ blocks.get i :=
      List.head_mem _
    have hj : (blocks.get i).head
        (get_ne_nil_of_nil_not_mem blocks hnil i) ∈ blocks.get j := by
      rw [hhead]
      exact List.head_mem _
    exact (List.disjoint_left.mp hd hi) hj
  · have hd : List.Disjoint (blocks.get j) (blocks.get i) :=
      hpw.rel_get_of_lt hjilt
    have hj : (blocks.get j).head
        (get_ne_nil_of_nil_not_mem blocks hnil j) ∈ blocks.get j :=
      List.head_mem _
    have hi : (blocks.get j).head
        (get_ne_nil_of_nil_not_mem blocks hnil j) ∈ blocks.get i := by
      rw [← hhead]
      exact List.head_mem _
    exact (List.disjoint_left.mp hd hj) hi

/-- The heads of a split are precisely the marked source entries, provided
the first source entry is marked and the source covers the whole index type. -/
theorem range_blockHeadPolygon_splitBy_eq_markerImage {n : ℕ}
    (F : Polygon E n) (p : Fin n → Bool) (source : List (Fin n))
    (hs : source ≠ []) (hcover : ∀ i : Fin n, i ∈ source)
    (hp0 : p (source.head hs) = true) :
    let blocks := source.splitBy (fun _ y => !p y)
    let hnil : [] ∉ blocks := List.nil_notMem_splitBy _ _
    range (blockHeadPolygon F blocks hnil).vertices =
      F.vertices '' {i | p i = true} := by
  dsimp only
  let blocks := source.splitBy (fun _ y => !p y)
  have hnil : [] ∉ blocks := List.nil_notMem_splitBy _ _
  ext x
  constructor
  · rintro ⟨j, rfl⟩
    let block := blocks.get j
    have hbmem : block ∈ source.splitBy (fun _ y => !p y) := by
      simpa [blocks, block] using List.get_mem blocks j
    have hbne : block ≠ [] := by
      exact get_ne_nil_of_nil_not_mem blocks hnil j
    have hmarked : p (block.head hbne) = true :=
      (exists_splitBy_block_head_iff p source hs hp0 (block.head hbne)).mp
        ⟨block, hbmem, hbne, rfl⟩ |>.2
    refine ⟨block.head hbne, hmarked, ?_⟩
    rfl
  · rintro ⟨i, hi, rfl⟩
    obtain ⟨block, hbmem, hbne, hhead⟩ :=
      (exists_splitBy_block_head_iff p source hs hp0 i).mpr
        ⟨hcover i, hi⟩
    have hbmem' : block ∈ blocks := by simpa [blocks] using hbmem
    obtain ⟨j, rfl⟩ := List.mem_iff_get.mp hbmem'
    refine ⟨j, ?_⟩
    change F ((blocks.get j).head
      (get_ne_nil_of_nil_not_mem blocks hnil j)) = F i
    rw [hhead]

/-- Extreme-point specialization of the marker-image lemma.  This is purely
the finite split/head bookkeeping: all geometry is isolated in `hmark`. -/
theorem range_blockHeadPolygon_splitBy_eq_extremePoints {n : ℕ}
    (F : Polygon E n) (p : Fin n → Bool) (source : List (Fin n))
    (hs : source ≠ []) (hcover : ∀ i : Fin n, i ∈ source)
    (hp0 : p (source.head hs) = true)
    (hmark : ∀ i : Fin n, p i = true ↔
      F i ∈ extremePoints ℝ (convexHull ℝ (range F.vertices))) :
    let blocks := source.splitBy (fun _ y => !p y)
    let hnil : [] ∉ blocks := List.nil_notMem_splitBy _ _
    range (blockHeadPolygon F blocks hnil).vertices =
      extremePoints ℝ (convexHull ℝ (range F.vertices)) := by
  dsimp only
  rw [range_blockHeadPolygon_splitBy_eq_markerImage F p source hs hcover hp0]
  ext x
  constructor
  · rintro ⟨i, hi, rfl⟩
    exact (hmark i).mp hi
  · intro hx
    obtain ⟨i, rfl⟩ := extremePoints_convexHull_subset hx
    exact ⟨i, (hmark i).mpr hx, rfl⟩

/-- Krein--Milman transport for a finite polygon: a polygon whose vertex
range is exactly the extreme-point set has the same convex hull. -/
theorem convexHull_eq_of_range_eq_extremePoints {n m : ℕ}
    (F : Polygon E n) (P : Polygon E m)
    (hrange : range P.vertices =
      extremePoints ℝ (convexHull ℝ (range F.vertices))) :
    convexHull ℝ (range P.vertices) = convexHull ℝ (range F.vertices) := by
  rw [hrange]
  let C : Set E := convexHull ℝ (range F.vertices)
  have hCcompact : IsCompact C :=
    (Set.finite_range F.vertices).isCompact_convexHull ℝ
  have hCconvex : Convex ℝ C := convex_convexHull ℝ _
  have hextfinite : (extremePoints ℝ C).Finite :=
    (Set.finite_range F.vertices).subset extremePoints_convexHull_subset
  have hkm : closure (convexHull ℝ (extremePoints ℝ C)) = C :=
    closure_convexHull_extremePoints hCcompact hCconvex
  have hclosed : IsClosed (convexHull ℝ (extremePoints ℝ C)) :=
    hextfinite.isClosed_convexHull ℝ
  rw [hclosed.closure_eq] at hkm
  exact hkm

/-- A split of a rotated `finRange` has nodup flatten, so it can feed the
block-head injectivity lemma without further partition bookkeeping. -/
theorem flatten_splitBy_finRange_rotate_nodup {n : ℕ} (cut : ℕ)
    (r : Fin n → Fin n → Bool) :
    (((List.finRange n).rotate cut).splitBy r).flatten.Nodup := by
  rw [List.flatten_splitBy]
  exact List.nodup_rotate.mpr (List.nodup_finRange n)

/-- A finite family whose convex hull has nonempty planar interior contains
at least three entries.  No injectivity premise is needed for this count. -/
theorem three_le_of_interior_convexHull_range_nonempty {m : ℕ}
    (P : Polygon E m)
    (hint : (interior (convexHull ℝ (range P.vertices))).Nonempty) :
    3 ≤ m := by
  have hspan : affineSpan ℝ (range P.vertices) = ⊤ :=
    interior_convexHull_nonempty_iff_affineSpan_eq_top.mp hint
  have hm : 0 < m := by
    simpa using
      (AffineSubspace.card_pos_of_affineSpan_eq_top ℝ E E hspan)
  letI : Nonempty (Fin m) := ⟨⟨0, hm⟩⟩
  have hvspan : vectorSpan ℝ (range P.vertices) = ⊤ :=
    AffineSubspace.vectorSpan_eq_top_of_affineSpan_eq_top ℝ E E hspan
  have hle := finrank_vectorSpan_range_add_one_le ℝ P.vertices
  rw [hvspan, finrank_top, finrank_euclideanSpace, Fintype.card_fin,
    Fintype.card_fin] at hle
  simpa using hle

end MathLab.PolygonRearrangement.B99PackagingScratch


==> anc/P5-kernel-deficit-lean-v6/MathLab/Geometry/ConvexHullTwoArcCutpointsScratch.lean <==
/-
Copyright (c) 2026 Math Lab. All rights reserved.
Released under Apache 2.0 license as described in the file LICENSE.
Authors: Math Lab formalization track
-/
import MathLab.Geometry.PolygonGenericSupportDirectionScratch
import Mathlib.Analysis.Convex.Extreme

/-!
# Extreme cut points of two height-truncated arcs

If two sets have distinct respective unique minima for the same linear
height, at the same minimum value, then those two minima are the endpoints
of the exposed minimum face of the convex hull of their union.  In
particular, both are extreme points of that smaller convex hull.
-/

open Set

noncomputable section

namespace MathLab.PolygonRearrangement.ConvexHullTwoArcCutpointsScratch

private theorem hgt_affineCombination (u z w : E) (a b : ℝ) :
    Schoenflies.hgt u (a • z + b • w) =
      a * Schoenflies.hgt u z + b * Schoenflies.hgt u w := by
  simp only [Schoenflies.hgt_eq, PiLp.add_apply, PiLp.smul_apply,
    smul_eq_mul]
  ring

private theorem hgt_eq_of_mem_segment {u x y z : E} {c : ℝ}
    (hx : Schoenflies.hgt u x = c)
    (hy : Schoenflies.hgt u y = c)
    (hz : z ∈ segment ℝ x y) :
    Schoenflies.hgt u z = c := by
  obtain ⟨a, b, ha, hb, hab, rfl⟩ := hz
  rw [hgt_affineCombination, hx, hy]
  calc
    a * c + b * c = (a + b) * c := by ring
    _ = c := by rw [hab, one_mul]

/-- The union of the open upper halfspace with a segment in its boundary is
convex.  This is the elementary exposed-face carrier used below. -/
theorem convex_heightGt_union_segment {u x y : E} {c : ℝ}
    (hx : Schoenflies.hgt u x = c)
    (hy : Schoenflies.hgt u y = c) :
    Convex ℝ ({z : E | c < Schoenflies.hgt u z} ∪ segment ℝ x y) := by
  intro z hz w hw a b ha hb hab
  have hzLower : c ≤ Schoenflies.hgt u z := by
    rcases hz with hz | hz
    · exact hz.le
    · exact (hgt_eq_of_mem_segment hx hy hz).ge
  have hwLower : c ≤ Schoenflies.hgt u w := by
    rcases hw with hw | hw
    · exact hw.le
    · exact (hgt_eq_of_mem_segment hx hy hw).ge
  by_cases ha0 : a = 0
  · have hb1 : b = 1 := by linarith
    subst a
    subst b
    simpa using hw
  by_cases hb0 : b = 0
  · have ha1 : a = 1 := by linarith
    subst a
    subst b
    simpa using hz
  have haPos : 0 < a := lt_of_le_of_ne ha (Ne.symm ha0)
  have hbPos : 0 < b := lt_of_le_of_ne hb (Ne.symm hb0)
  rcases hz with hzStrict | hzSeg
  · apply Or.inl
    change c < Schoenflies.hgt u (a • z + b • w)
    rw [hgt_affineCombination]
    have hzMul : a * c < a * Schoenflies.hgt u z :=
      mul_lt_mul_of_pos_left hzStrict haPos
    have hwMul : b * c ≤ b * Schoenflies.hgt u w :=
      mul_le_mul_of_nonneg_left hwLower hb
    calc
      c = a * c + b * c := by rw [← add_mul, hab, one_mul]
      _ < a * Schoenflies.hgt u z + b * Schoenflies.hgt u w :=
        add_lt_add_of_lt_of_le hzMul hwMul
  rcases hw with hwStrict | hwSeg
  · apply Or.inl
    change c < Schoenflies.hgt u (a • z + b • w)
    rw [hgt_affineCombination]
    have hzMul : a * c ≤ a * Schoenflies.hgt u z :=
      mul_le_mul_of_nonneg_left hzLower ha
    have hwMul : b * c < b * Schoenflies.hgt u w :=
      mul_lt_mul_of_pos_left hwStrict hbPos
    calc
      c = a * c + b * c := by rw [← add_mul, hab, one_mul]
      _ < a * Schoenflies.hgt u z + b * Schoenflies.hgt u w :=
        add_lt_add_of_le_of_lt hzMul hwMul
  · apply Or.inr
    exact (convex_segment x y) hzSeg hwSeg ha hb hab

/-- Every point of the convex hull at the minimum height lies on the segment
between the two unique generators attaining that height. -/
theorem convexHull_union_minFace_subset_segment
    {A B : Set E} {u x y : E} {c : ℝ}
    (hx : Schoenflies.hgt u x = c)
    (hy : Schoenflies.hgt u y = c)
    (hA : ∀ z ∈ A, z ≠ x → c < Schoenflies.hgt u z)
    (hB : ∀ z ∈ B, z ≠ y → c < Schoenflies.hgt u z) :
    {z ∈ convexHull ℝ (A ∪ B) | Schoenflies.hgt u z = c} ⊆
      segment ℝ x y := by
  let H : Set E := {z : E | c < Schoenflies.hgt u z} ∪ segment ℝ x y
  have hUnion : A ∪ B ⊆ H := by
    rintro z (hzA | hzB)
    · by_cases hzx : z = x
      · subst z
        exact Or.inr (left_mem_segment ℝ x y)
      · exact Or.inl (hA z hzA hzx)
    · by_cases hzy : z = y
      · subst z
        exact Or.inr (right_mem_segment ℝ x y)
      · exact Or.inl (hB z hzB hzy)
  have hHull : convexHull ℝ (A ∪ B) ⊆ H :=
    convexHull_min hUnion (convex_heightGt_union_segment hx hy)
  rintro z ⟨hzHull, hzHeight⟩
  rcases hHull hzHull with hzStrict | hzSegment
  · exact False.elim ((ne_of_lt hzStrict) hzHeight.symm)
  · exact hzSegment

private theorem left_endpoint_extreme_of_minFace
    {K : Set E} {u x y : E} {c : ℝ}
    (hxK : x ∈ K)
    (hxHeight : Schoenflies.hgt u x = c)
    (hLower : ∀ z ∈ K, c ≤ Schoenflies.hgt u z)
    (hFace : {z ∈ K | Schoenflies.hgt u z = c} ⊆ segment ℝ x y) :
    x ∈ extremePoints ℝ K := by
  refine ⟨hxK, ?_⟩
  intro z hzK w hwK hxOpen
  by_cases hzxEq : z = x
  · exact hzxEq
  have hxwNe : x ≠ w := by
    intro hxw
    subst w
    exact hzxEq ((right_mem_openSegment_iff).mp hxOpen)
  have hzxw : Sbtw ℝ z x w := by
    refine ⟨mem_segment_iff_wbtw.mp
      (openSegment_subset_segment ℝ z w hxOpen), Ne.symm hzxEq, hxwNe⟩
  obtain ⟨a, b, ha, hb, hab, hxEq⟩ := hxOpen
  have haPos : 0 < a := ha
  have hbPos : 0 < b := hb
  have hHeightEq :
      Schoenflies.hgt u x =
        a * Schoenflies.hgt u z + b * Schoenflies.hgt u w := by
    rw [← hxEq, hgt_affineCombination]
  have hzHeight : Schoenflies.hgt u z = c := by
    have hzLower := hLower z hzK
    have hwLower := hLower w hwK
    rw [hxHeight] at hHeightEq
    apply le_antisymm (not_lt.mp ?_) hzLower
    intro hzStrict
    have hzMul : a * c < a * Schoenflies.hgt u z :=
      mul_lt_mul_of_pos_left hzStrict haPos
    have hwMul : b * c ≤ b * Schoenflies.hgt u w :=
      mul_le_mul_of_nonneg_left hwLower hbPos.le
    have hlt : c < a * Schoenflies.hgt u z +
        b * Schoenflies.hgt u w := by
      calc
        c = a * c + b * c := by rw [← add_mul, hab, one_mul]
        _ < _ := add_lt_add_of_lt_of_le hzMul hwMul
    linarith
  have hwHeight : Schoenflies.hgt u w = c := by
    have hzLower := hLower z hzK
    have hwLower := hLower w hwK
    rw [hxHeight] at hHeightEq
    apply le_antisymm (not_lt.mp ?_) hwLower
    intro hwStrict
    have hzMul : a * c ≤ a * Schoenflies.hgt u z :=
      mul_le_mul_of_nonneg_left hzLower haPos.le
    have hwMul : b * c < b * Schoenflies.hgt u w :=
      mul_lt_mul_of_pos_left hwStrict hbPos
    have hlt : c < a * Schoenflies.hgt u z +
        b * Schoenflies.hgt u w := by
      calc
        c = a * c + b * c := by rw [← add_mul, hab, one_mul]
        _ < _ := add_lt_add_of_le_of_lt hzMul hwMul
    linarith
  have hzSeg : z ∈ segment ℝ x y := hFace ⟨hzK, hzHeight⟩
  have hwSeg : w ∈ segment ℝ x y := hFace ⟨hwK, hwHeight⟩
  have hzx : Wbtw ℝ x z y := by
    exact mem_segment_iff_wbtw.mp hzSeg
  have hwx : Wbtw ℝ x w y := by
    exact mem_segment_iff_wbtw.mp hwSeg
  have hzy : Wbtw ℝ z x y :=
    hzxw.wbtw.trans_expand_left hwx hzxw.ne_right
  exact (wbtw_swap_left_iff ℝ y).mp ⟨hzy, hzx⟩

/-- The two unique equal-height minima are extreme points of the convex hull
of the union. -/
theorem cutpoints_mem_extremePoints_convexHull_union
    {A B : Set E} {u x y : E} {c : ℝ}
    (hxA : x ∈ A) (hyB : y ∈ B)
    (hx : Schoenflies.hgt u x = c)
    (hy : Schoenflies.hgt u y = c)
    (hA : ∀ z ∈ A, z ≠ x → c < Schoenflies.hgt u z)
    (hB : ∀ z ∈ B, z ≠ y → c < Schoenflies.hgt u z) :
    x ∈ extremePoints ℝ (convexHull ℝ (A ∪ B)) ∧
      y ∈ extremePoints ℝ (convexHull ℝ (A ∪ B)) := by
  let K : Set E := convexHull ℝ (A ∪ B)
  have hxK : x ∈ K := subset_convexHull ℝ _ (Or.inl hxA)
  have hyK : y ∈ K := subset_convexHull ℝ _ (Or.inr hyB)
  have hFace : {z ∈ K | Schoenflies.hgt u z = c} ⊆ segment ℝ x y := by
    simpa only [K] using
      (convexHull_union_minFace_subset_segment hx hy hA hB)
  have hLower : ∀ z ∈ K, c ≤ Schoenflies.hgt u z := by
    intro z hzK
    have hCarrier : A ∪ B ⊆ {z : E | c ≤ Schoenflies.hgt u z} := by
      rintro w (hwA | hwB)
      · by_cases hwx : w = x
        · subst w
          change c ≤ Schoenflies.hgt u x
          rw [hx]
        · exact (hA w hwA hwx).le
      · by_cases hwy : w = y
        · subst w
          change c ≤ Schoenflies.hgt u y
          rw [hy]
        · exact (hB w hwB hwy).le
    have hHalfConvex : Convex ℝ {w : E | c ≤ Schoenflies.hgt u w} := by
      intro p hp q hq a b ha hb hab
      change c ≤ Schoenflies.hgt u (a • p + b • q)
      rw [hgt_affineCombination]
      calc
        c = a * c + b * c := by rw [← add_mul, hab, one_mul]
        _ ≤ a * Schoenflies.hgt u p + b * Schoenflies.hgt u q :=
          add_le_add (mul_le_mul_of_nonneg_left hp ha)
            (mul_le_mul_of_nonneg_left hq hb)
    exact convexHull_min hCarrier hHalfConvex hzK
  refine ⟨left_endpoint_extreme_of_minFace hxK hx hLower hFace, ?_⟩
  have hFace' : {z ∈ K | Schoenflies.hgt u z = c} ⊆ segment ℝ y x := by
    simpa only [segment_symm] using hFace
  exact left_endpoint_extreme_of_minFace hyK hy hLower hFace'

#print axioms cutpoints_mem_extremePoints_convexHull_union

end MathLab.PolygonRearrangement.ConvexHullTwoArcCutpointsScratch


==> anc/P5-kernel-deficit-lean-v6/MathLab/Geometry/CoordinatePairBridgeScratch.lean <==
/-
Copyright (c) 2026 Math Lab. All rights reserved.
Released under Apache 2.0 license as described in the file LICENSE.
Authors: Math Lab formalization track
-/
import MathLab.Geometry.PolygonRearrangement
import Mathlib

/-!
# Coordinate bridge between `E` and `ℝ × ℝ`

The winding development uses ordinary pairs while the production polygon
development uses `EuclideanSpace ℝ (Fin 2)`.  This file records the exact
coordinate homeomorphism and the affine/determinant identities needed to move
segments, polygon boundaries, and shoelace sums between the two presentations.
-/

open Set

noncomputable section

namespace MathLab.PolygonRearrangement.CoordinatePairBridgeScratch

/-- Read the two coordinates of a production point as an ordinary pair. -/
def coords (x : E) : ℝ × ℝ := (x 0, x 1)

/-- Build a production point from an ordinary coordinate pair. -/
def ofCoords (p : ℝ × ℝ) : E := !₂[p.1, p.2]

@[simp] theorem coords_fst (x : E) : (coords x).1 = x 0 := rfl

@[simp] theorem coords_snd (x : E) : (coords x).2 = x 1 := rfl

@[simp] theorem ofCoords_zero (p : ℝ × ℝ) : ofCoords p 0 = p.1 := by
  simp [ofCoords]

@[simp] theorem ofCoords_one (p : ℝ × ℝ) : ofCoords p 1 = p.2 := by
  simp [ofCoords]

@[simp] theorem coords_ofCoords (p : ℝ × ℝ) : coords (ofCoords p) = p := by
  ext <;> simp [coords]

@[simp] theorem ofCoords_coords (x : E) : ofCoords (coords x) = x := by
  ext i
  fin_cases i <;> simp [coords]

/-- The coordinate identification as a linear equivalence. -/
def coordsLinearEquiv : E ≃ₗ[ℝ] ℝ × ℝ where
  toFun := coords
  invFun := ofCoords
  left_inv := ofCoords_coords
  right_inv := coords_ofCoords
  map_add' := by
    intro x y
    ext <;> rfl
  map_smul' := by
    intro t x
    ext <;> rfl

/-- The same identification as an affine equivalence. -/
def coordsAffineEquiv : E ≃ᵃ[ℝ] ℝ × ℝ := coordsLinearEquiv.toAffineEquiv

/-- The coordinate identification as a genuine homeomorphism. -/
def coordsHomeomorph : E ≃ₜ ℝ × ℝ where
  toFun := coords
  invFun := ofCoords
  left_inv := ofCoords_coords
  right_inv := coords_ofCoords
  continuous_toFun := by
    exact (PiLp.continuous_apply (p := 2)
      (β := fun _ : Fin 2 => ℝ) (0 : Fin 2)).prodMk
      (PiLp.continuous_apply (p := 2)
        (β := fun _ : Fin 2 => ℝ) (1 : Fin 2))
  continuous_invFun := by
    change Continuous (fun p : ℝ × ℝ =>
      WithLp.toLp 2 ![p.1, p.2])
    exact (PiLp.continuous_toLp 2 (fun _ : Fin 2 => ℝ)).comp (by
      apply continuous_pi
      intro i
      fin_cases i
      · exact continuous_fst
      · exact continuous_snd)

@[simp] theorem coords_zero : coords (0 : E) = 0 := by
  ext <;> rfl

@[simp] theorem coords_add (x y : E) : coords (x + y) = coords x + coords y := by
  ext <;> rfl

@[simp] theorem coords_sub (x y : E) : coords (x - y) = coords x - coords y := by
  ext <;> rfl

@[simp] theorem coords_smul (t : ℝ) (x : E) : coords (t • x) = t • coords x := by
  ext <;> rfl

@[simp] theorem ofCoords_zero' : ofCoords (0 : ℝ × ℝ) = 0 := by
  ext i
  fin_cases i <;> simp [ofCoords]

@[simp] theorem ofCoords_add (p q : ℝ × ℝ) :
    ofCoords (p + q) = ofCoords p + ofCoords q := by
  ext i
  fin_cases i <;> simp [ofCoords]

@[simp] theorem ofCoords_sub (p q : ℝ × ℝ) :
    ofCoords (p - q) = ofCoords p - ofCoords q := by
  ext i
  fin_cases i <;> simp [ofCoords]

@[simp] theorem ofCoords_smul (t : ℝ) (p : ℝ × ℝ) :
    ofCoords (t • p) = t • ofCoords p := by
  ext i
  fin_cases i <;> simp [ofCoords]

/-- The pair determinant is literally the production determinant in the
coordinate presentation. -/
theorem pairCross_eq_det2 (u v : E) :
    (coords u).1 * (coords v).2 - (coords u).2 * (coords v).1 =
      PlanarArea.det2 u v := by
  rfl

/-- Coordinate transport commutes with affine line parametrisation. -/
theorem coords_lineMap (a b : E) (t : ℝ) :
    coords (AffineMap.lineMap a b t) =
      AffineMap.lineMap (coords a) (coords b) t := by
  ext <;>
    simp [coords, AffineMap.lineMap_apply, vadd_eq_add, vsub_eq_sub]

/-- Coordinate transport maps each closed segment exactly to the
corresponding pair-coordinate segment. -/
theorem image_coords_segment (a b : E) :
    coords '' segment ℝ a b = segment ℝ (coords a) (coords b) := by
  simpa [coordsAffineEquiv, coordsLinearEquiv] using
    (image_segment ℝ coordsAffineEquiv.toAffineMap a b)

/-- Inverse coordinate transport maps each closed segment exactly back to
the production segment. -/
theorem image_ofCoords_segment (p q : ℝ × ℝ) :
    ofCoords '' segment ℝ p q = segment ℝ (ofCoords p) (ofCoords q) := by
  change (coordsAffineEquiv.symm : ℝ × ℝ → E) '' segment ℝ p q =
    segment ℝ (coordsAffineEquiv.symm p) (coordsAffineEquiv.symm q)
  exact image_segment ℝ coordsAffineEquiv.symm.toAffineMap p q

#print axioms coordsHomeomorph
#print axioms pairCross_eq_det2
#print axioms image_coords_segment
#print axioms image_ofCoords_segment

end MathLab.PolygonRearrangement.CoordinatePairBridgeScratch


==> anc/P5-kernel-deficit-lean-v6/MathLab/Geometry/ExtremeBlockHeadCyclicOrderProofScratch.lean <==
/-
Copyright (c) 2026 Math Lab. All rights reserved.
Released under Apache 2.0 license as described in the file LICENSE.
Authors: Math Lab formalization track
-/
import MathLab.Geometry.B91Scratch
import MathLab.Geometry.HullBoundaryBlockCertificateScratch

/-!
# B91 extreme-block-head cyclic order: proof workbench

This off-aggregate module attacks the sole geometric remainder in the general
virtual-hull certificate.  It contains no admission.  The finite split/head,
extreme-point, support, and angular-sort layers are discharged here or in the
imported scratch modules.  The remaining boundary-order input is isolated in
`ExtremeSourceHullOrderStatement`; it is a direct radial-coordinate form of
the audited informal hull-order theorem B116, not a replacement axiom for the
target.
-/

open MeasureTheory Set

noncomputable section

namespace MathLab.PolygonRearrangement.ExtremeBlockHeadCyclicOrderProofScratch

open B91Scratch B99PackagingScratch
open HullBoundaryBlockCertificateScratch

/-! ## Algebraic hull nondegeneracy from positive shoelace area -/

/-- Translating every listed vertex leaves signed shoelace area unchanged. -/
theorem signedArea_translate {n : ℕ} (F : Polygon E n) (a : E) :
    signedArea (⟨fun i => F i - a⟩ : Polygon E n) = signedArea F := by
  simp only [signedArea, PlanarArea.det2, PiLp.sub_apply]
  rw [show (∑ i : Fin n,
      ((F i 0 - a 0) * (F (finRotate n i) 1 - a 1) -
        (F i 1 - a 1) * (F (finRotate n i) 0 - a 0))) =
      (∑ i : Fin n, (F i 0 * F (finRotate n i) 1 -
        F i 1 * F (finRotate n i) 0)) by
    simp only [Finset.sum_sub_distrib]
    have hx : (∑ i : Fin n, F (finRotate n i) 0) = ∑ i : Fin n, F i 0 := by
      exact Equiv.sum_comp (finRotate n) (fun i => F i 0)
    have hy : (∑ i : Fin n, F (finRotate n i) 1) = ∑ i : Fin n, F i 1 := by
      exact Equiv.sum_comp (finRotate n) (fun i => F i 1)
    simp only [sub_mul, mul_sub, Finset.sum_sub_distrib]
    simp_rw [← Finset.mul_sum, ← Finset.sum_mul]
    simp only [Finset.sum_const, Finset.card_univ, Fintype.card_fin,
      nsmul_eq_mul]
    rw [hx, hy]
    ring]

/-- Positive shoelace area forces the finite vertex hull to be genuinely
two-dimensional.  This uses only finite determinant algebra; simplicity and
Jordan separation play no role. -/
theorem interior_convexHull_range_nonempty_of_signedArea_pos {n : ℕ}
    (F : Polygon E n) (hcard : 3 ≤ n) (hpos : 0 < signedArea F) :
    (interior (convexHull ℝ (Set.range F.vertices))).Nonempty := by
  let i₀ : Fin n := ⟨0, by omega⟩
  let G : Polygon E n := ⟨fun i => F i - F i₀⟩
  have hGpos : 0 < signedArea G := by
    rw [signedArea_translate F (F i₀)]
    exact hpos
  have hsumpos :
      0 < ∑ i : Fin n,
        PlanarArea.det2 (F i - F i₀)
          (F (finRotate n i) - F i₀) := by
    change 0 < (1 / 2 : ℝ) *
      ∑ i : Fin n,
        PlanarArea.det2 (F i - F i₀)
          (F (finRotate n i) - F i₀) at hGpos
    nlinarith
  obtain ⟨i, hdet⟩ : ∃ i : Fin n,
      0 < PlanarArea.det2 (F i - F i₀)
        (F (finRotate n i) - F i₀) := by
    by_contra h
    push Not at h
    have hnonpos :
        (∑ i : Fin n,
          PlanarArea.det2 (F i - F i₀)
            (F (finRotate n i) - F i₀)) ≤ 0 := by
      exact Finset.sum_nonpos fun i _ => h i
    exact (not_lt_of_ge hnonpos) hsumpos
  have hnotcol :
      ¬Collinear ℝ ({F i₀, F i, F (finRotate n i)} : Set E) := by
    intro hcol
    rcases (collinear_iff_of_mem
      (by simp : F i₀ ∈ ({F i₀, F i, F (finRotate n i)} : Set E))).mp hcol with
      ⟨v, hv⟩
    obtain ⟨a, ha⟩ := hv (F i) (by simp)
    obtain ⟨b, hb⟩ := hv (F (finRotate n i)) (by simp)
    have hai : F i - F i₀ = a • v := by
      rw [ha]
      simp [vadd_eq_add]
    have hbi : F (finRotate n i) - F i₀ = b • v := by
      rw [hb]
      simp [vadd_eq_add]
    rw [hai, hbi] at hdet
    have hz : PlanarArea.det2 (a • v) (b • v) = 0 := by
      simp only [PlanarArea.det2, PiLp.smul_apply, smul_eq_mul]
      ring
    rw [hz] at hdet
    exact (lt_irrefl 0 hdet)
  have hAI : AffineIndependent ℝ ![F i₀, F i, F (finRotate n i)] :=
    affineIndependent_iff_not_collinear_set.mpr hnotcol
  have hspanTriple :
      affineSpan ℝ ({F i₀, F i, F (finRotate n i)} : Set E) = ⊤ := by
    have hspanRange :
        affineSpan ℝ (Set.range ![F i₀, F i, F (finRotate n i)]) = ⊤ :=
      (hAI.affineSpan_eq_top_iff_card_eq_finrank_add_one).2 (by
        simp [finrank_euclideanSpace])
    have hrange :
        Set.range ![F i₀, F i, F (finRotate n i)] =
          ({F i₀, F i, F (finRotate n i)} : Set E) := by
      ext x
      simp only [Matrix.range_cons, Matrix.range_empty, Set.mem_union,
        Set.mem_singleton_iff, Set.mem_empty_iff_false, Set.mem_insert_iff,
        or_false]
    rwa [hrange] at hspanRange
  have hsubset : ({F i₀, F i, F (finRotate n i)} : Set E) ⊆
      Set.range F.vertices := by
    intro x hx
    simp only [Set.mem_insert_iff, Set.mem_singleton_iff] at hx
    rcases hx with rfl | rfl | rfl
    · exact ⟨i₀, rfl⟩
    · exact ⟨i, rfl⟩
    · exact ⟨finRotate n i, rfl⟩
  have hspan : affineSpan ℝ (Set.range F.vertices) = ⊤ := by
    apply top_unique
    rw [← hspanTriple]
    exact affineSpan_mono ℝ hsubset
  exact (interior_convexHull_nonempty_iff_affineSpan_eq_top).2 hspan

/-! ## Convex-extreme one-turn data imply cyclic chord-direction order -/

/-- If every displayed chord supports the vertex hull on its left and an
interior point exists, then every consecutive radial turn about that point is
strictly counterclockwise. -/
theorem strictRadial_of_support_of_interior {m : ℕ} (P : Polygon E m) (o : E)
    (hcard : 3 ≤ m) (hPInjective : Function.Injective P.vertices)
    (hPInterior : o ∈ interior (convexHull ℝ (Set.range P.vertices)))
    (hSupportP : ∀ i r : Fin m,
      0 ≤ PlanarArea.det2 (edgeVec P i) (P r - P i)) :
    ∀ i : Fin m,
      0 < PlanarArea.det2 (P i - o) (P (finRotate m i) - o) := by
  letI : NeZero m := ⟨by omega⟩
  have hPnext_ne (i : Fin m) : finRotate m i ≠ i := by
    have hnegOneEqLast : (-1 : Fin m) = ⟨m - 1, by omega⟩ := by
      apply Fin.ext
      simp [Fin.val_neg', Nat.mod_eq_of_lt (by omega : 1 < m)]
    by_cases hi : i = -1
    · subst i
      have hzero : finRotate m (-1) = 0 := by
        rw [finRotate_apply]
        simp
      rw [hzero, hnegOneEqLast]
      intro h
      have hv := congrArg Fin.val h
      change 0 = m - 1 at hv
      omega
    · exact ne_of_gt ((lt_finRotate_iff_ne_neg_one i).2 hi)
  intro i
  let e : E := edgeVec P i
  let N : E := !₂[e 1, -e 0]
  let g : StrongDual ℝ E := innerSL ℝ N
  have hedge_ne : e ≠ 0 := by
    dsimp only [e, edgeVec]
    apply sub_ne_zero.mpr
    intro hEq
    exact hPnext_ne i (hPInjective hEq)
  have hNne : N ≠ 0 := by
    intro h
    have h0 := congrArg (fun z : E => z 0) h
    have h1 := congrArg (fun z : E => z 1) h
    simp only [N, Matrix.cons_val_zero, Matrix.cons_val_one,
      Matrix.head_cons, Matrix.tail_cons, Pi.zero_apply, neg_eq_zero] at h0 h1
    apply hedge_ne
    ext q
    fin_cases q
    · exact neg_eq_zero.mp h1
    · exact h0
  have hg (x : E) : g x = PlanarArea.det2 x e := by
    dsimp only [g]
    simp only [innerSL_apply_apply]
    simp only [N, PlanarArea.det2, PiLp.inner_apply, Fin.sum_univ_two,
      Matrix.cons_val_zero, Matrix.cons_val_one, Matrix.head_cons,
      Matrix.tail_cons, Real.inner_apply]
    ring
  have hvertexSide (r : Fin m) : g (P r) ≤ g (P i) := by
    have hs := hSupportP i r
    rw [hg, hg]
    dsimp only [e, edgeVec] at hs ⊢
    simp only [PlanarArea.det2, PiLp.sub_apply] at hs ⊢
    nlinarith
  have hside (x : E) (hx : x ∈ convexHull ℝ (Set.range P.vertices)) :
      g x ≤ g (P i) := by
    have hsubset : Set.range P.vertices ⊆ {y | g y ≤ g (P i)} := by
      rintro y ⟨r, rfl⟩
      exact hvertexSide r
    have hhalfspace : Convex ℝ {y : E | g y ≤ g (P i)} :=
      convex_halfSpace_le (.mk g.map_add g.map_smul) _
    exact (convexHull_min hsubset hhalfspace) hx
  have hstrict : g o < g (P i) := by
    have hoi := hside o (interior_subset hPInterior)
    apply lt_of_le_of_ne hoi
    intro heq
    obtain ⟨ε, hε, hball⟩ :=
      Metric.isOpen_iff.mp isOpen_interior o hPInterior
    have hNnorm : 0 < ‖N‖ := norm_pos_iff.mpr hNne
    let t : ℝ := ε / (2 * ‖N‖)
    have ht : 0 < t := by
      dsimp only [t]
      positivity
    let y : E := o + t • N
    have hyball : y ∈ Metric.ball o ε := by
      rw [Metric.mem_ball]
      change dist (o + t • N) o < ε
      rw [dist_eq_norm, add_sub_cancel_left, norm_smul,
        Real.norm_eq_abs, abs_of_pos ht]
      dsimp only [t]
      field_simp
      nlinarith
    have hyHull : y ∈ convexHull ℝ (Set.range P.vertices) :=
      interior_subset (hball hyball)
    have hySide := hside y hyHull
    have hgNpos : 0 < g N := by
      dsimp only [g]
      rw [innerSL_apply_apply]
      exact real_inner_self_pos.mpr hNne
    have hgy : g y = g o + t * g N := by
      dsimp only [y]
      simp only [map_add, map_smul]
      rfl
    rw [hgy] at hySide
    nlinarith
  have hdetPE : 0 < PlanarArea.det2 (P i - o) e := by
    rw [hg, hg] at hstrict
    simp only [PlanarArea.det2, PiLp.sub_apply] at hstrict ⊢
    nlinarith
  have heq :
      PlanarArea.det2 (P i - o) (P (finRotate m i) - o) =
        PlanarArea.det2 (P i - o) e := by
    dsimp only [e, edgeVec]
    simp only [PlanarArea.det2, PiLp.sub_apply]
    ring
  rw [heq]
  exact hdetPE

/-- The already-kernel-proved B114/B110 algebra after the sole B116-style
one-turn input: extreme vertices in one radial turn have supporting chords,
hence their chord directions are cyclically counterclockwise-sorted. -/
theorem isCyclicCCWEdgeSort_of_extreme_oneTurn {m : ℕ}
    (P : Polygon E m) (o : E) (hcard : 3 ≤ m)
    (hPInjective : Function.Injective P.vertices)
    (hExtremeRange : Set.range P.vertices =
      extremePoints ℝ (convexHull ℝ (Set.range P.vertices)))
    (hPInterior : o ∈ interior (convexHull ℝ (Set.range P.vertices)))
    (hOneTurn :
      let planeComplex : E ≃ₗᵢ[ℝ] ℂ :=
        Complex.orthonormalBasisOneI.repr.symm
      let radialArg : Fin m → ℝ := fun i =>
        Complex.arg (planeComplex (NormedSpace.normalize (P i - o)))
      ∃ cut : ℕ, ∀ p q : Fin m, p < q →
        radialArg (((finRotate m) ^ cut) p) <
          radialArg (((finRotate m) ^ cut) q)) :
    (closedWalkOfPolygon P).IsCyclicCCWEdgeSort
      (Equiv.refl (Fin m)) := by
  have hSupport : ∀ i r : Fin m,
      0 ≤ PlanarArea.det2 (edgeVec P i) (P r - P i) :=
    B91Scratch.extremeOneTurn_chordSupport P o hcard hPInjective
      hExtremeRange hPInterior hOneTurn
  have hStrictRadial : ∀ i : Fin m,
      0 < PlanarArea.det2 (P i - o) (P (finRotate m i) - o) :=
    strictRadial_of_support_of_interior P o hcard hPInjective hPInterior hSupport
  exact isCyclicCCWEdgeSort_refl_of_injective_strictRadial_support
    P o hcard hPInjective hStrictRadial hSupport

/-! ## Exact finite infrastructure for the extracted extreme heads -/

theorem range_extremeBlockHeadPolygon {n : ℕ} (F : Polygon E n)
    (start : Fin n)
    (hstart : F start ∈
      extremePoints ℝ (convexHull ℝ (Set.range F.vertices))) :
    Set.range (extremeBlockHeadPolygon F start).vertices =
      extremePoints ℝ (convexHull ℝ (Set.range F.vertices)) := by
  classical
  have hnpos : 0 < n := start.pos
  let source : List (Fin n) := extremeSource start
  have hsource_ne : source ≠ [] := by
    simp [source, extremeSource, Nat.ne_of_gt hnpos]
  have hsource_head : source.head hsource_ne = start := by
    rw [List.head_eq_getElem_zero hsource_ne]
    apply Fin.ext
    simp only [source, extremeSource, List.getElem_rotate,
      List.length_finRange, List.getElem_finRange, Fin.val_cast, zero_add]
    exact Nat.mod_eq_of_lt start.isLt
  let isExtreme : Fin n → Bool := extremeMarker F
  have hmark (i : Fin n) : isExtreme i = true ↔
      F i ∈ extremePoints ℝ
        (convexHull ℝ (Set.range F.vertices)) := by
    change decide (F i ∈ extremePoints ℝ
      (convexHull ℝ (Set.range F.vertices))) = true ↔ _
    exact Bool.decide_iff _
  have hsource_cover (i : Fin n) : i ∈ source := by
    have hi : i ∈ List.finRange n := List.mem_finRange i
    exact (List.Perm.mem_iff
      (List.rotate_perm (List.finRange n) start.val)).2 hi
  have hsource_marked : isExtreme (source.head hsource_ne) = true := by
    rw [hsource_head]
    exact (hmark start).2 hstart
  simpa only [extremeBlockHeadPolygon, extremeBlocks, extremeSource,
    source, isExtreme, extremeMarker] using
    (range_blockHeadPolygon_splitBy_eq_extremePoints
      F isExtreme source hsource_ne hsource_cover hsource_marked hmark)

theorem extremeBlockHeadPolygon_injective {n : ℕ} (F : Polygon E n)
    (start : Fin n) (hFInjective : Function.Injective F.vertices) :
    Function.Injective (extremeBlockHeadPolygon F start).vertices := by
  classical
  let blocks : List (List (Fin n)) := extremeBlocks F start
  have hnil : [] ∉ blocks := by
    exact List.nil_notMem_splitBy
      (fun _ y => !(extremeMarker F y)) (extremeSource start)
  change Function.Injective (blockHeadPolygon F blocks hnil).vertices
  apply blockHeadPolygon_injective_of_flatten_nodup
    F blocks hnil hFInjective
  simpa only [blocks, extremeBlocks, extremeSource] using
    (flatten_splitBy_finRange_rotate_nodup start.val
      (fun _ y => !(extremeMarker F y)))

theorem convexHull_extremeBlockHeadPolygon {n : ℕ} (F : Polygon E n)
    (start : Fin n)
    (hstart : F start ∈
      extremePoints ℝ (convexHull ℝ (Set.range F.vertices))) :
    convexHull ℝ (Set.range (extremeBlockHeadPolygon F start).vertices) =
      convexHull ℝ (Set.range F.vertices) := by
  exact convexHull_eq_of_range_eq_extremePoints F
    (extremeBlockHeadPolygon F start)
    (range_extremeBlockHeadPolygon F start hstart)

/-- Every nonempty finite vertex hull has an extreme listed vertex. -/
theorem exists_extremeVertex {n : ℕ} (F : Polygon E n) (hn : 0 < n) :
    ∃ start : Fin n,
      F start ∈ extremePoints ℝ
        (convexHull ℝ (Set.range F.vertices)) := by
  have hrange : (Set.range F.vertices).Nonempty :=
    ⟨F ⟨0, hn⟩, ⟨⟨0, hn⟩, rfl⟩⟩
  have hCnonempty :
      (convexHull ℝ (Set.range F.vertices)).Nonempty :=
    hrange.mono (subset_convexHull ℝ _)
  have hCcompact :
      IsCompact (convexHull ℝ (Set.range F.vertices)) :=
    (Set.finite_range F.vertices).isCompact_convexHull ℝ
  obtain ⟨x, hx⟩ := hCcompact.extremePoints_nonempty hCnonempty
  have hxrange : x ∈ Set.range F.vertices :=
    extremePoints_convexHull_subset hx
  obtain ⟨start, rfl⟩ := hxrange
  exact ⟨start, hx⟩

/-! ## The precise remaining B116 bridge -/

/-- Strict cyclic radial order of a finite polygon about a point.  The
existential cut absorbs the branch cut of `Complex.arg`. -/
def IsOneRadialTurn {m : ℕ} (P : Polygon E m) (o : E) : Prop :=
  let planeComplex : E ≃ₗᵢ[ℝ] ℂ :=
    Complex.orthonormalBasisOneI.repr.symm
  let radialArg : Fin m → ℝ := fun i =>
    Complex.arg (planeComplex (NormedSpace.normalize (P i - o)))
  ∃ cut : ℕ, ∀ p q : Fin m, p < q →
    radialArg (((finRotate m) ^ cut) p) <
      radialArg (((finRotate m) ^ cut) q)

/-- The first irreducible proposition after finite convex-hull infrastructure:
the source order restricted to hull-extreme vertices agrees with their radial
order about an interior point.  This is precisely the common-boundary-order
content of B116. -/
def ExtremeBlockHeadOneTurnAtInteriorStatement : Prop :=
  ∀ {n : ℕ} (F : Polygon E n),
    IsSimplePositiveCycle F → 4 ≤ n →
    ∀ (start : Fin n),
      F start ∈ extremePoints ℝ
        (convexHull ℝ (Set.range F.vertices)) →
    ∀ (o : E), o ∈ interior (convexHull ℝ (Set.range F.vertices)) →
      IsOneRadialTurn (extremeBlockHeadPolygon F start) o

/-- Trap-2 witness: every premise at the remaining one-turn boundary is
simultaneously inhabited by the genuine counterclockwise unit square. -/
theorem extremeBlockHeadOneTurn_hypotheses_nonempty :
    ∃ (n : ℕ) (F : Polygon E n) (start : Fin n) (o : E),
      IsSimplePositiveCycle F ∧ 4 ≤ n ∧
      F start ∈ extremePoints ℝ
        (convexHull ℝ (Set.range F.vertices)) ∧
      o ∈ interior (convexHull ℝ (Set.range F.vertices)) := by
  let F : Polygon E 4 := B91Scratch.square
  have hF : IsSimplePositiveCycle F := B91Scratch.square_isSimplePositiveCycle
  obtain ⟨start, hstart⟩ := exists_extremeVertex F (by norm_num)
  obtain ⟨o, ho⟩ :=
    interior_convexHull_range_nonempty_of_signedArea_pos
      F hF.1 hF.2.2.2.2
  exact ⟨4, F, start, o, hF, by norm_num, hstart, ho⟩

/-- Radial-coordinate form of the one missing common-boundary-order theorem.
The order is imposed only on the extracted extreme vertices, not on all source
vertices (the latter would falsely assume star-shapedness).  B114 supplies the
interior point and identifies the extreme set; B116 supplies its source cyclic
order. -/
def ExtremeBlockHeadRadialOrderStatement : Prop :=
  ∀ {n : ℕ} (F : Polygon E n),
    IsSimplePositiveCycle F → 4 ≤ n →
      ∃ (start : Fin n) (o : E),
        F start ∈ extremePoints ℝ
          (convexHull ℝ (Set.range F.vertices)) ∧
        o ∈ interior (convexHull ℝ (Set.range F.vertices)) ∧
        (let P := extremeBlockHeadPolygon F start
         let planeComplex : E ≃ₗᵢ[ℝ] ℂ :=
           Complex.orthonormalBasisOneI.repr.symm
         let radialArg : Fin (extremeBlocks F start).length → ℝ := fun i =>
           Complex.arg (planeComplex (NormedSpace.normalize (P i - o)))
         ∃ cut : ℕ, ∀ p q : Fin (extremeBlocks F start).length, p < q →
           radialArg (((finRotate (extremeBlocks F start).length) ^ cut) p) <
             radialArg (((finRotate (extremeBlocks F start).length) ^ cut) q))

/-- Hull nondegeneracy and extreme-vertex existence are not part of the
topological obstruction: they turn the pure one-turn statement into the
existential radial-order interface by finite algebra alone. -/
theorem radialOrder_of_oneTurnAtInterior
    (hOneTurn : ExtremeBlockHeadOneTurnAtInteriorStatement) :
    ExtremeBlockHeadRadialOrderStatement := by
  intro n F hF hcard
  obtain ⟨start, hstart⟩ := exists_extremeVertex F (by omega)
  obtain ⟨o, ho⟩ :=
    interior_convexHull_range_nonempty_of_signedArea_pos
      F hF.1 hF.2.2.2.2
  refine ⟨start, o, hstart, ho, ?_⟩
  exact hOneTurn F hF hcard start hstart o ho

/-- All finite convex/extreme geometry after B116: its radial order form
implies the exact audited B91 residual statement. -/
theorem extremeBlockHeadCyclicOrder_of_radialOrder
    (hOrder : ExtremeBlockHeadRadialOrderStatement) :
    ExtremeBlockHeadCyclicOrderStatement := by
  intro n F hF hcard
  obtain ⟨start, o, hstart, ho, hOneTurn⟩ := hOrder F hF hcard
  refine ⟨start, hstart, ?_⟩
  let P := extremeBlockHeadPolygon F start
  have hPRange : Set.range P.vertices =
      extremePoints ℝ (convexHull ℝ (Set.range F.vertices)) := by
    simpa only [P] using range_extremeBlockHeadPolygon F start hstart
  have hPHull : convexHull ℝ (Set.range P.vertices) =
      convexHull ℝ (Set.range F.vertices) := by
    simpa only [P] using convexHull_extremeBlockHeadPolygon F start hstart
  have hPInjective : Function.Injective P.vertices := by
    simpa only [P] using extremeBlockHeadPolygon_injective F start hF.2.1
  have hPInterior : o ∈ interior (convexHull ℝ (Set.range P.vertices)) := by
    rw [hPHull]
    exact ho
  have hPcard : 3 ≤ (extremeBlocks F start).length := by
    apply three_le_of_interior_convexHull_range_nonempty P
    exact ⟨o, hPInterior⟩
  have hPExtremeSelf : Set.range P.vertices =
      extremePoints ℝ (convexHull ℝ (Set.range P.vertices)) := by
    rw [hPHull]
    exact hPRange
  have hPSort := isCyclicCCWEdgeSort_of_extreme_oneTurn
    P o hPcard hPInjective hPExtremeSelf hPInterior
    (by simpa only [P] using hOneTurn)
  simpa only [P] using hPSort

/-- End-to-end integration term for the exact private B91 certificate.  The
only parameter is the explicit B116 radial-order bridge above; every later
list, support, edge-sort, block-sum, hull-area, and reversal-package step is
kernel checked. -/
theorem exists_hullBoundaryBlockCertificate_of_radialOrder
    (hOrder : ExtremeBlockHeadRadialOrderStatement) {n : ℕ}
    (F : Polygon E n) (hF : IsSimplePositiveCycle F) (hcard : 4 ≤ n) :
    Nonempty (HullBoundaryBlockCertificate F) := by
  exact exists_hullBoundaryBlockCertificate_of_extremeBlockHeadCyclicOrder
    (extremeBlockHeadCyclicOrder_of_radialOrder hOrder) F hF hcard

/-- Final conditional integration with the obstruction reduced to B116's
pure common-boundary one-turn proposition. -/
theorem exists_hullBoundaryBlockCertificate_of_oneTurnAtInterior
    (hOneTurn : ExtremeBlockHeadOneTurnAtInteriorStatement) {n : ℕ}
    (F : Polygon E n) (hF : IsSimplePositiveCycle F) (hcard : 4 ≤ n) :
    Nonempty (HullBoundaryBlockCertificate F) := by
  exact exists_hullBoundaryBlockCertificate_of_radialOrder
    (radialOrder_of_oneTurnAtInterior hOneTurn) F hF hcard

#print axioms signedArea_translate
#print axioms interior_convexHull_range_nonempty_of_signedArea_pos
#print axioms strictRadial_of_support_of_interior
#print axioms isCyclicCCWEdgeSort_of_extreme_oneTurn
#print axioms range_extremeBlockHeadPolygon
#print axioms extremeBlockHeadPolygon_injective
#print axioms convexHull_extremeBlockHeadPolygon
#print axioms exists_extremeVertex
#print axioms extremeBlockHeadOneTurn_hypotheses_nonempty
#print axioms radialOrder_of_oneTurnAtInterior
#print axioms extremeBlockHeadCyclicOrder_of_radialOrder
#print axioms exists_hullBoundaryBlockCertificate_of_radialOrder
#print axioms exists_hullBoundaryBlockCertificate_of_oneTurnAtInterior

end MathLab.PolygonRearrangement.ExtremeBlockHeadCyclicOrderProofScratch


==> anc/P5-kernel-deficit-lean-v6/MathLab/Geometry/ExtremeBlockHeadRadialAdjacencyProofScratch.lean <==
/-
Copyright (c) 2026 Math Lab. All rights reserved.
Released under Apache 2.0 license as described in the file LICENSE.
Authors: Math Lab formalization track
-/
import MathLab.Geometry.PolygonRadialCrosscutNoAlternationScratch

/-!
# Radial adjacency from disjoint source-successor arcs

This module combines the geometric no-alternation theorem with the finite
cyclic obstruction.  The only polygon-specific input left abstract here is
the finite source-split packaging which realizes two nonincident successor
pairs of `H` as disjoint proper arcs of the original source polygon.
-/

open Set

noncomputable section

namespace MathLab.PolygonRearrangement.ExtremeBlockHeadRadialAdjacencyProofScratch

open PolygonHullRadialSpokeScratch
open PolygonJordanBridgeScratch
open ModelCurveRadialCutPairScratch
open PolygonCrosscutCyclicAdjacencyScratch
open PolygonRadialCrosscutNoAlternationScratch
open FiniteCyclicAdjacencyRigidityScratch

/-- Disjoint proper source arcs for every pair of nonincident successor pairs
force local adjacency between the source order of `H` and any strictly
argument-sorted radial enumeration. -/
theorem local_adjacency_of_disjoint_successor_source_arcs
    {n r : ℕ} (hr : 3 ≤ r)
    (F : Polygon E (n + 3))
    (hInjective : Function.Injective F.vertices)
    (hEdges : ∀ i j : Fin (n + 3), i ≠ j →
      F.edgeSet ℝ i ∩ F.edgeSet ℝ j =
        edgeEndpoints F i ∩ edgeEndpoints F j)
    (H : Polygon E r)
    (hHInjective : Function.Injective H.vertices)
    (K : Set E) (hK : K = convexHull ℝ (Set.range F.vertices))
    (hExtreme : ∀ i : Fin r, H i ∈ extremePoints ℝ K)
    (o : E) (ho : o ∈ interior K)
    (direction : Fin r → Circle)
    (hDirectionInjective : Function.Injective direction)
    (hDirectionModel : ∀ i : Fin r,
      circleToModel (direction i) = squareRadialPoint (H i - o))
    (enum : Fin r ≃ Fin r)
    (hEnum : StrictMono (fun t : Fin r =>
      Complex.arg (direction (enum.symm t))))
    (hArcPackage : ∀ i j : Fin r,
      j ≠ i → j ≠ finRotate r i →
      finRotate r j ≠ i →
      finRotate r j ≠ finRotate r i →
      ∃ (a b : ZMod (n + 3)) (k l : ℕ),
        1 ≤ k ∧ k ≤ n + 2 ∧ 1 ≤ l ∧ l ≤ n + 2 ∧
        (toPrePolygon F hInjective hEdges).vertex a = H i ∧
        (toPrePolygon F hInjective hEdges).vertex (a + k) =
          H (finRotate r i) ∧
        (toPrePolygon F hInjective hEdges).vertex b = H j ∧
        (toPrePolygon F hInjective hEdges).vertex (b + l) =
          H (finRotate r j) ∧
        Disjoint ((toPrePolygon F hInjective hEdges).arc a k)
          ((toPrePolygon F hInjective hEdges).arc b l)) :
    ∀ i : Fin r,
      finRotate r i = conjugateFinRotate enum i ∨
        finRotate r i = (conjugateFinRotate enum).symm i := by
  subst K
  let P := toPrePolygon F hInjective hEdges
  let R := hullShrinkScale F o
  have hoK : o ∈ convexHull ℝ (Set.range F.vertices) :=
    interior_subset ho
  have hoH (i : Fin r) : o ≠ H i := by
    intro hoi
    exact Set.disjoint_left.mp
      (disjoint_interior_extremePoints
        (convexHull ℝ (Set.range F.vertices)))
      ho (by simpa only [hoi] using hExtreme i)
  have hScale (i : Fin r) :
      Schoenflies.Plane.supNorm (H i - o) < R := by
    have hOpen := shrinkFrom_convexHull_subset_openSquare F o (hExtreme i).1
    rw [Schoenflies.mem_openSquare_zero_one] at hOpen
    change Schoenflies.Plane.supNorm (R⁻¹ • (H i - o)) < 1 at hOpen
    rw [Schoenflies.Plane.supNorm_smul,
      abs_of_pos (inv_pos.mpr (hullShrinkScale_pos F o))] at hOpen
    exact (inv_mul_lt_one₀ (hullShrinkScale_pos F o)).mp hOpen
  apply local_adjacency_of_no_finCyclicAlternates hr enum
  intro i j hji hjnext hnextji hnextjnexti
  obtain ⟨a, b, k, l, hk1, hk2, hl1, hl2,
      ha, haq, hb, hbs, hAB⟩ :=
    hArcPackage i j hji hjnext hnextji hnextjnexti
  let A : Set E := P.arc a k
  let B : Set E := P.arc b l
  have hA : Schoenflies.IsArcBetween A (H i) (H (finRotate r i)) := by
    have h := P.isArcBetween_arc a hk1 hk2
    simpa only [A, P, ha, haq] using h
  have hB : Schoenflies.IsArcBetween B (H j) (H (finRotate r j)) := by
    have h := P.isArcBetween_arc b hl1 hl2
    simpa only [B, P, hb, hbs] using h
  have hAK : A ⊆ convexHull ℝ (Set.range F.vertices) := by
    intro x hx
    apply boundary_subset_convexHull_range F
    rw [← toPrePolygon_carrier_eq_boundary F hInjective hEdges]
    exact P.arc_subset_carrier a k hx
  have hBK : B ⊆ convexHull ℝ (Set.range F.vertices) := by
    intro x hx
    apply boundary_subset_convexHull_range F
    rw [← toPrePolygon_carrier_eq_boundary F hInjective hEdges]
    exact P.arc_subset_carrier b l hx
  have hi_ne_j : H i ≠ H j := fun hij => hji (hHInjective hij).symm
  have hi_ne_s : H i ≠ H (finRotate r j) := fun hij =>
    hnextji (hHInjective hij).symm
  have hq_ne_j : H (finRotate r i) ≠ H j := fun hij =>
    hjnext (hHInjective hij).symm
  have hq_ne_s : H (finRotate r i) ≠ H (finRotate r j) := fun hij =>
    hnextjnexti (hHInjective hij).symm
  have hCrossA : Schoenflies.IsCrosscut Schoenflies.modelCurve
      (radialCrosscutSet A o R (H i) (H (finRotate r i)))
      (circleToModel (direction i))
      (circleToModel (direction (finRotate r i))) := by
    have h := toPrePolygon_arc_radialCrosscut_isCrosscut
      F hInjective hEdges o ho a hk1 hk2
      (by simpa only [ha] using hExtreme i)
      (by simpa only [haq] using hExtreme (finRotate r i))
    simpa only [A, P, R, ha, haq, hDirectionModel] using h
  have hCrossB : Schoenflies.IsCrosscut Schoenflies.modelCurve
      (radialCrosscutSet B o R (H j) (H (finRotate r j)))
      (circleToModel (direction j))
      (circleToModel (direction (finRotate r j))) := by
    have h := toPrePolygon_arc_radialCrosscut_isCrosscut
      F hInjective hEdges o ho b hl1 hl2
      (by simpa only [hb] using hExtreme j)
      (by simpa only [hbs] using hExtreme (finRotate r j))
    simpa only [B, P, R, hb, hbs, hDirectionModel] using h
  have hRadialDisjoint :
      Disjoint (radialCrosscutSet A o R (H i) (H (finRotate r i)))
        (radialCrosscutSet B o R (H j) (H (finRotate r j))) := by
    apply disjoint_radialCrosscutSet_of_disjoint_arcs
      hoK (hExtreme i) (hExtreme (finRotate r i))
      (hExtreme j) (hExtreme (finRotate r j))
      (hoH i) (hoH (finRotate r i)) (hoH j) (hoH (finRotate r j))
      hi_ne_j hi_ne_s hq_ne_j hq_ne_s hA hB hAK hBK
    · simpa only [A, B, P] using hAB
    · exact hScale i
    · exact hScale (finRotate r i)
    · exact hScale j
    · exact hScale (finRotate r j)
  have hnext_ne : finRotate r i ≠ i := by
    intro h
    have hr0 : 0 < r := by omega
    obtain ⟨t, rfl⟩ := Nat.exists_eq_succ_of_ne_zero (Nat.ne_of_gt hr0)
    by_cases hilast : i = Fin.last t
    · subst i
      have hval := congrArg Fin.val h
      simp only [finRotate_last, Fin.val_zero, Fin.val_last] at hval
      omega
    · have hval := congrArg Fin.val h
      rw [coe_finRotate_of_ne_last hilast] at hval
      omega
  have hdirection_ne : direction i ≠ direction (finRotate r i) := by
    intro h
    exact hnext_ne (hDirectionInjective h).symm
  apply not_finCyclicAlternates_of_disjoint_crosscuts
    direction enum hEnum hdirection_ne hCrossA hCrossB hRadialDisjoint

#print axioms local_adjacency_of_disjoint_successor_source_arcs

end MathLab.PolygonRearrangement.ExtremeBlockHeadRadialAdjacencyProofScratch


==> anc/P5-kernel-deficit-lean-v6/MathLab/Geometry/ExtremeBlockHeadRadialOrderDichotomyScratch.lean <==
/-
Copyright (c) 2026 Math Lab. All rights reserved.
Released under Apache 2.0 license as described in the file LICENSE.
Authors: Math Lab formalization track
-/
import MathLab.Geometry.ExtremeBlockHeadRadialAdjacencyProofScratch
import MathLab.Geometry.PolygonExtremeSuccessorArcPackagingScratch
import MathLab.Geometry.ExtremeRadialArgInjectiveScratch
import MathLab.Geometry.FiniteStrictKeyEnumerationScratch
import MathLab.Geometry.ExtremeBlockHeadCyclicOrderProofScratch

/-!
# The two possible radial orders of the extreme block heads

For a simple source polygon, its extreme block heads and their radial angular
order agree up to global reversal.  Unlike a four-point interleaving argument,
the proof also handles exactly three extreme points: local adjacency is then
automatic and the finite rigidity theorem still gives the same dichotomy.
-/

open Set

noncomputable section

namespace MathLab.PolygonRearrangement.ExtremeBlockHeadRadialOrderDichotomyScratch

open HullBoundaryBlockCertificateScratch
open ExtremeBlockHeadCyclicOrderProofScratch
open ExtremeBlockHeadRadialAdjacencyProofScratch
open PolygonExtremeSuccessorArcPackagingScratch
open ModelCurveRadialCutPairScratch
open PolygonHullRadialSpokeScratch
open FiniteCyclicAdjacencyRigidityScratch

/-- The source order of the extracted extreme heads is either the strictly
increasing principal-argument order or its global reverse. -/
theorem exists_radial_enum_orientation_dichotomy {m : ℕ}
    (F : Polygon E (m + 3)) (hF : IsSimplePositiveCycle F)
    (start : Fin (m + 3))
    (hstart : F start ∈ extremePoints ℝ
      (convexHull ℝ (Set.range F.vertices)))
    (o : E) (ho : o ∈ interior
      (convexHull ℝ (Set.range F.vertices))) :
    let H := extremeBlockHeadPolygon F start
    let key : Fin (extremeBlocks F start).length → ℝ := fun i =>
      Complex.arg
        (Complex.orthonormalBasisOneI.repr.symm
          (NormedSpace.normalize (H i - o)))
    ∃ enum : Fin (extremeBlocks F start).length ≃
        Fin (extremeBlocks F start).length,
      StrictMono (fun t => key (enum.symm t)) ∧
      ((∀ i, finRotate (extremeBlocks F start).length i =
          conjugateFinRotate enum i) ∨
        (∀ i, finRotate (extremeBlocks F start).length i =
          (conjugateFinRotate enum).symm i)) := by
  dsimp only
  let H := extremeBlockHeadPolygon F start
  let K : Set E := convexHull ℝ (Set.range F.vertices)
  let r := (extremeBlocks F start).length
  let key : Fin r → ℝ := fun i =>
    Complex.arg
      (Complex.orthonormalBasisOneI.repr.symm
        (NormedSpace.normalize (H i - o)))
  have hHRange : Set.range H.vertices = extremePoints ℝ K := by
    simpa only [H, K] using
      ExtremeBlockHeadCyclicOrderProofScratch.range_extremeBlockHeadPolygon
        F start hstart
  have hExtreme (i : Fin r) : H i ∈ extremePoints ℝ K := by
    rw [← hHRange]
    exact ⟨i, rfl⟩
  have hHInjective : Function.Injective H.vertices := by
    simpa only [H] using
      ExtremeBlockHeadCyclicOrderProofScratch.extremeBlockHeadPolygon_injective
        F start hF.2.1
  have hHull : convexHull ℝ (Set.range H.vertices) = K := by
    simpa only [H, K] using
      ExtremeBlockHeadCyclicOrderProofScratch.convexHull_extremeBlockHeadPolygon
        F start hstart
  have hoHInterior : o ∈ interior
      (convexHull ℝ (Set.range H.vertices)) := by
    rw [hHull]
    exact ho
  have hr : 3 ≤ r := by
    apply B99PackagingScratch.three_le_of_interior_convexHull_range_nonempty H
    exact ⟨o, hoHInterior⟩
  have hoK : o ∈ K := interior_subset ho
  have hoH (i : Fin r) : o ≠ H i := by
    intro hoi
    exact Set.disjoint_left.mp (disjoint_interior_extremePoints K)
      ho (by simpa only [hoi] using hExtreme i)
  have hKeyInjective : Function.Injective key := by
    simpa only [key, H, K,
      ExtremeRadialArgInjectiveScratch.planeComplex] using
      ExtremeRadialArgInjectiveScratch.radialArg_injective_of_extreme
        H o hoK hExtreme hoH hHInjective
  obtain ⟨enum, hEnum⟩ :=
    FiniteStrictKeyEnumerationScratch.exists_equiv_strictMono_key
      key hKeyInjective
  let direction : Fin r → Circle := fun i =>
    vectorDirection (H i - o)
      (sub_ne_zero.mpr (Ne.symm (hoH i)))
  have hDirectionArg (i : Fin r) :
      Complex.arg (direction i) = key i := by
    rfl
  have hDirectionInjective : Function.Injective direction := by
    intro i j hij
    apply hKeyInjective
    rw [← hDirectionArg, ← hDirectionArg]
    exact congrArg (fun z : Circle => Complex.arg (z : ℂ)) hij
  have hDirectionModel (i : Fin r) :
      circleToModel (direction i) = squareRadialPoint (H i - o) := by
    exact circleToModel_vectorDirection (H i - o)
      (sub_ne_zero.mpr (Ne.symm (hoH i)))
  have hEnumDirection : StrictMono (fun t : Fin r =>
      Complex.arg (direction (enum.symm t))) := by
    simpa only [hDirectionArg] using hEnum
  have hAdjacent : ∀ i : Fin r,
      finRotate r i = conjugateFinRotate enum i ∨
        finRotate r i = (conjugateFinRotate enum).symm i := by
    apply local_adjacency_of_disjoint_successor_source_arcs
      hr F hF.2.1 hF.2.2.2.1 H hHInjective K rfl hExtreme o ho
      direction hDirectionInjective hDirectionModel enum hEnumDirection
    intro i j hji hjnext hnextji hnextjnexti
    exact exists_disjoint_extremeBlock_successorArcs
      F hF.2.1 hF.2.2.2.1 start i j
      hji hjnext hnextji hnextjnexti
  refine ⟨enum, hEnum, ?_⟩
  exact conjugateFinRotate_orientation_uniform hr enum hAdjacent

#print axioms exists_radial_enum_orientation_dichotomy

end MathLab.PolygonRearrangement.ExtremeBlockHeadRadialOrderDichotomyScratch


==> anc/P5-kernel-deficit-lean-v6/MathLab/Geometry/ExtremeBlockHeadSourcePositiveScratch.lean <==
/-
Copyright (c) 2026 Math Lab. All rights reserved.
Released under Apache 2.0 license as described in the file LICENSE.
Authors: Math Lab formalization track
-/
import MathLab.Geometry.ExtremeBlockHeadRadialOrderDichotomyScratch
import MathLab.Geometry.PolygonGenericSupportDirectionScratch
import MathLab.Geometry.PolygonSupportCornerProofScratch
import MathLab.Geometry.ConvexHullTwoArcCutpointsScratch
import MathLab.Geometry.PolygonHullOrientationAnchorScratch
import MathLab.Geometry.PolygonSupportTruncatedArcsScratch
import MathLab.Geometry.SupportReversedDiagonalOrientationScratch
import MathLab.Geometry.FourPointCrossingInteriorScratch

/-!
# A positive source chord among the extreme block heads

This module attacks the sole orientation-sensitive residue after radial
adjacency: a positively oriented simple source cycle must have at least one
successive extreme-head chord which turns positively about a hull-interior
point.  The first declarations build the strict-support anchor used by the
crosscut proof without presupposing either cyclic orientation.
-/

open Set

noncomputable section

namespace MathLab.PolygonRearrangement.ExtremeBlockHeadSourcePositiveScratch

open HullBoundaryBlockCertificateScratch
open ExtremeBlockHeadCyclicOrderProofScratch
open PolygonFinZModBridgeScratch
open PolygonJordanBridgeScratch
open PolygonEarSelectorGeometryScratch
open PolygonDirectionCoordinateScratch
open PolygonDirectionalLocalLeftScratch
open PolygonDiagonalSplitScratch
open PolygonSupportCornerProofScratch
open PolygonGenericSupportDirectionScratch
open ConvexHullTwoArcCutpointsScratch
open PolygonHullRadialSpokeScratch
open ModelCurveRadialCutPairScratch
open PolygonHullOrientationAnchorScratch
open PolygonExtremeSuccessorArcPackagingScratch
open B99PackagingScratch
open PolygonSupportTruncatedArcsScratch
open SupportReversedDiagonalOrientationScratch
open FourPointOpenSegmentCrossingScratch
open FourPointCrossingInteriorScratch
open FiniteCyclicAdjacencyRigidityScratch
open ExtremeBlockHeadRadialOrderDichotomyScratch

private theorem hgt_affineCombination (u z w : E) (a b : ℝ) :
    Schoenflies.hgt u (a • z + b • w) =
      a * Schoenflies.hgt u z + b * Schoenflies.hgt u w := by
  simp only [Schoenflies.hgt_eq, PiLp.add_apply, PiLp.smul_apply,
    smul_eq_mul]
  ring

/-- The lengths of two distinct entries of a list of lists are bounded by
the length of the full flattening. -/
theorem length_get_add_length_get_le_length_flatten {n : ℕ}
    (blocks : List (List (Fin n))) (i j : Fin blocks.length) (hij : i ≠ j) :
    (blocks.get i).length + (blocks.get j).length ≤
      blocks.flatten.length := by
  classical
  have hsum :
      ∑ t ∈ ({i, j} : Finset (Fin blocks.length)),
          (blocks.get t).length ≤
        ∑ t : Fin blocks.length, (blocks.get t).length := by
    exact Finset.sum_le_univ_sum_of_nonneg fun _ => Nat.zero_le _
  have hleft :
      ∑ t ∈ ({i, j} : Finset (Fin blocks.length)),
          (blocks.get t).length =
        (blocks.get i).length + (blocks.get j).length := by
    simp [hij]
  have hright :
      ∑ t : Fin blocks.length, (blocks.get t).length =
        blocks.flatten.length := by
    rw [← List.sum_ofFn]
    rw [List.ofFn_comp']
    rw [List.ofFn_get]
    simp
  rwa [hleft, hright] at hsum

/-- Three pairwise distinct entries likewise contribute at most the full
flattened length. -/
theorem length_get_add_length_get_add_length_get_le_length_flatten {n : ℕ}
    (blocks : List (List (Fin n)))
    (i j k : Fin blocks.length)
    (hij : i ≠ j) (hik : i ≠ k) (hjk : j ≠ k) :
    (blocks.get i).length + (blocks.get j).length +
        (blocks.get k).length ≤ blocks.flatten.length := by
  classical
  have hsum :
      ∑ t ∈ ({i, j, k} : Finset (Fin blocks.length)),
          (blocks.get t).length ≤
        ∑ t : Fin blocks.length, (blocks.get t).length := by
    exact Finset.sum_le_univ_sum_of_nonneg fun _ => Nat.zero_le _
  have hleft :
      ∑ t ∈ ({i, j, k} : Finset (Fin blocks.length)),
          (blocks.get t).length =
        (blocks.get i).length + (blocks.get j).length +
          (blocks.get k).length := by
    simp [hij, hik, hjk]
    omega
  have hright :
      ∑ t : Fin blocks.length, (blocks.get t).length =
        blocks.flatten.length := by
    rw [← List.sum_ofFn]
    rw [List.ofFn_comp']
    rw [List.ofFn_get]
    simp
  rwa [hleft, hright] at hsum

/-- The predecessor and successor source blocks at an extreme head give two
adjacent proper arc lengths whose combined run still omits a source edge.
The three endpoint equalities are stated in the `PrePolygon` index model used
by support truncation. -/
theorem exists_adjacent_extremeBlock_arc_indices {m : ℕ}
    (F : Polygon E (m + 3))
    (hInjective : Function.Injective F.vertices)
    (hEdges : ∀ i j : Fin (m + 3), i ≠ j →
      F.edgeSet ℝ i ∩ F.edgeSet ℝ j =
        edgeEndpoints F i ∩ edgeEndpoints F j)
    (start : Fin (m + 3))
    (hr : 3 ≤ (extremeBlocks F start).length)
    (i : Fin (extremeBlocks F start).length) :
    ∃ (b : ZMod (m + 3)) (l k : ℕ),
      1 ≤ l ∧ 1 ≤ k ∧ l + k ≤ m + 2 ∧
      (toPrePolygon F hInjective hEdges).vertex b =
        extremeBlockHeadPolygon F start
          ((finRotate (extremeBlocks F start).length).symm i) ∧
      (toPrePolygon F hInjective hEdges).vertex (b + l) =
        extremeBlockHeadPolygon F start i ∧
      (toPrePolygon F hInjective hEdges).vertex (b + l + k) =
        extremeBlockHeadPolygon F start
          (finRotate (extremeBlocks F start).length i) := by
  classical
  let blocks : List (List (Fin (m + 3))) := extremeBlocks F start
  let iPrev : Fin blocks.length := (finRotate blocks.length).symm i
  let iNext : Fin blocks.length := finRotate blocks.length i
  have hnil : [] ∉ blocks := by
    exact List.nil_notMem_splitBy
      (fun _ y => !(extremeMarker F y)) (extremeSource start)
  let blockPrev := blocks.get iPrev
  let blockCur := blocks.get i
  let blockNext := blocks.get iNext
  have hblockPrev : blockPrev ≠ [] := by
    intro h
    exact hnil (h ▸ List.get_mem blocks iPrev)
  have hblockCur : blockCur ≠ [] := by
    intro h
    exact hnil (h ▸ List.get_mem blocks i)
  have hblockNext : blockNext ≠ [] := by
    intro h
    exact hnil (h ▸ List.get_mem blocks iNext)
  letI : NeZero (m + 3) := ⟨by omega⟩
  have hchainPrev : blockPrev.IsChain
      (fun x y => finRotate (m + 3) x = y) := by
    apply isChain_finRotate_of_mem_splitBy_finRange_rotate
      (by omega) start.val (fun _ y => !(extremeMarker F y))
    simpa only [blockPrev, blocks, extremeBlocks, extremeSource] using
      (List.get_mem blocks iPrev)
  have hchainCur : blockCur.IsChain
      (fun x y => finRotate (m + 3) x = y) := by
    apply isChain_finRotate_of_mem_splitBy_finRange_rotate
      (by omega) start.val (fun _ y => !(extremeMarker F y))
    simpa only [blockCur, blocks, extremeBlocks, extremeSource] using
      (List.get_mem blocks i)
  have hboundaryPrev :
      finRotate (m + 3) (blockPrev.getLast hblockPrev) =
        blockCur.head hblockCur := by
    have h := splitBy_finRange_rotate_cyclicBoundary
      (by omega : 0 < m + 3) start.val
      (fun _ y => !(extremeMarker F y)) iPrev
    have hindex :
        finRotate (extremeBlocks F start).length iPrev = i := by
      simpa only [blocks, iPrev] using
        (Equiv.apply_symm_apply (finRotate blocks.length) i)
    have hindex' :
        finRotate
          (List.splitBy (fun _ y => !(extremeMarker F y))
            ((List.finRange (m + 3)).rotate start.val)).length iPrev = i := by
      apply Fin.ext
      exact congrArg Fin.val hindex
    rw [hindex'] at h
    simpa only [blockPrev, blockCur, blocks, extremeBlocks,
      extremeSource] using h
  have hboundaryCur :
      finRotate (m + 3) (blockCur.getLast hblockCur) =
        blockNext.head hblockNext := by
    have h := splitBy_finRange_rotate_cyclicBoundary
      (by omega : 0 < m + 3) start.val
      (fun _ y => !(extremeMarker F y)) i
    dsimp only [blockCur, blockNext, iNext, blocks, extremeBlocks,
      extremeSource] at h ⊢
    exact h
  let b : ZMod (m + 3) := ((blockPrev.head hblockPrev).val : ℕ)
  let l : ℕ := blockPrev.length
  let k : ℕ := blockCur.length
  have hl : 1 ≤ l := by
    dsimp only [l]
    exact List.length_pos_iff.mpr hblockPrev
  have hk : 1 ≤ k := by
    dsimp only [k]
    exact List.length_pos_iff.mpr hblockCur
  have hrotateNe (t : Fin blocks.length) : finRotate blocks.length t ≠ t := by
    intro hfix
    apply FiniteCyclicAdjacencyRigidityScratch.finRotate_sq_ne_of_three_le
      (by simpa only [blocks] using hr) t
    calc
      finRotate blocks.length (finRotate blocks.length t) =
          finRotate blocks.length t := congrArg (finRotate blocks.length) hfix
      _ = t := hfix
  have hPrevCur : iPrev ≠ i := by
    intro h
    apply hrotateNe i
    calc
      finRotate blocks.length i = finRotate blocks.length iPrev :=
        congrArg (finRotate blocks.length) h.symm
      _ = i := Equiv.apply_symm_apply (finRotate blocks.length) i
  have hCurNext : i ≠ iNext := by
    exact Ne.symm (hrotateNe i)
  have hPrevNext : iPrev ≠ iNext := by
    intro h
    apply FiniteCyclicAdjacencyRigidityScratch.finRotate_sq_ne_of_three_le
      (by simpa only [blocks] using hr) i
    calc
      finRotate blocks.length (finRotate blocks.length i) =
          finRotate blocks.length iPrev := congrArg (finRotate blocks.length) h.symm
      _ = i := Equiv.apply_symm_apply (finRotate blocks.length) i
  have hthree :=
    length_get_add_length_get_add_length_get_le_length_flatten
      blocks iPrev i iNext hPrevCur hPrevNext hCurNext
  have hflat : blocks.flatten = extremeSource start := by
    simpa only [blocks, extremeBlocks] using
      (List.flatten_splitBy
        (fun _ y => !(extremeMarker F y)) (extremeSource start))
  have hflatLen : blocks.flatten.length = m + 3 := by
    rw [hflat]
    simp [extremeSource]
  have hnextPos : 1 ≤ (blocks.get iNext).length := by
    exact List.length_pos_iff.mpr (by
      simpa only [blockNext] using hblockNext)
  have hlk : l + k ≤ m + 2 := by
    dsimp only [l, k, blockPrev, blockCur]
    rw [hflatLen] at hthree
    omega
  have hendPrev : b + l =
      (((blockCur.head hblockCur).val : ℕ) : ZMod (m + 3)) := by
    simpa only [b, l] using
      natCast_head_add_length_eq_next_head
        blockPrev blockCur hblockPrev hblockCur hchainPrev hboundaryPrev
  have hendCur :
      (((blockCur.head hblockCur).val : ℕ) : ZMod (m + 3)) + k =
        (((blockNext.head hblockNext).val : ℕ) : ZMod (m + 3)) := by
    simpa only [k] using
      natCast_head_add_length_eq_next_head
        blockCur blockNext hblockCur hblockNext hchainCur hboundaryCur
  refine ⟨b, l, k, hl, hk, hlk, ?_, ?_, ?_⟩
  · have hvertex := toPrePolygon_vertex_natCast
      F hInjective hEdges (blockPrev.head hblockPrev)
    simpa only [b, blockPrev, iPrev, blocks, extremeBlockHeadPolygon,
      blockHeadPolygon, extremeBlocks] using hvertex
  · rw [hendPrev]
    have hvertex := toPrePolygon_vertex_natCast
      F hInjective hEdges (blockCur.head hblockCur)
    simpa only [blockCur, blocks, extremeBlockHeadPolygon,
      blockHeadPolygon, extremeBlocks] using hvertex
  · rw [hendPrev, hendCur]
    have hvertex := toPrePolygon_vertex_natCast
      F hInjective hEdges (blockNext.head hblockNext)
    simpa only [blockNext, iNext, blocks, extremeBlockHeadPolygon,
      blockHeadPolygon, extremeBlocks] using hvertex

/-- A listed vertex which is the unique minimum of a determinant-height
functional is an extreme point of the finite vertex hull. -/
theorem mem_extremePoints_convexHull_range_of_unique_hgt_min {n : ℕ}
    (F : Polygon E n) (u : E) (p : Fin n)
    (hmin : ∀ j : Fin n, j ≠ p →
      Schoenflies.hgt u (F p) < Schoenflies.hgt u (F j)) :
    F p ∈ extremePoints ℝ (convexHull ℝ (Set.range F.vertices)) := by
  let c : ℝ := Schoenflies.hgt u (F p)
  let K : Set E := convexHull ℝ (Set.range F.vertices)
  have hpK : F p ∈ K := subset_convexHull ℝ _ ⟨p, rfl⟩
  have hRangeLower : Set.range F.vertices ⊆
      {z : E | c ≤ Schoenflies.hgt u z} := by
    rintro z ⟨j, rfl⟩
    by_cases hjp : j = p
    · subst j
      change Schoenflies.hgt u (F p) ≤ Schoenflies.hgt u (F p)
      exact le_rfl
    · exact (hmin j hjp).le
  have hLower : ∀ z ∈ K, c ≤ Schoenflies.hgt u z := by
    intro z hz
    exact convexHull_min hRangeLower (convex_halfSpace_ge
      (f := fun x : E => Schoenflies.hgt u x) ⟨by
      intro a b
      simp only [Schoenflies.hgt_eq, PiLp.add_apply]
      ring, by
      intro a b
      simp only [Schoenflies.hgt_eq, PiLp.smul_apply, smul_eq_mul]
      ring⟩ c) hz
  have hFace : {z ∈ K | Schoenflies.hgt u z = c} ⊆ {F p} := by
    have hFace' := convexHull_union_minFace_subset_segment
      (A := Set.range F.vertices) (B := (∅ : Set E))
      (u := u) (x := F p) (y := F p) (c := c)
      (by rfl) (by rfl)
      (by
        intro z hz hzp
        obtain ⟨j, rfl⟩ := hz
        apply hmin j
        intro hjp
        subst j
        exact hzp rfl)
      (by simp)
    simpa only [Set.union_empty, K, segment_same] using hFace'
  rw [mem_extremePoints]
  refine ⟨hpK, ?_⟩
  intro z hzK w hwK hpOpen
  obtain ⟨a, b, ha, hb, hab, hpEq⟩ := hpOpen
  have hHeightEq :
      Schoenflies.hgt u (F p) =
        a * Schoenflies.hgt u z + b * Schoenflies.hgt u w := by
    rw [← hpEq, hgt_affineCombination]
  have hzHeight : Schoenflies.hgt u z = c := by
    have hzLower := hLower z hzK
    have hwLower := hLower w hwK
    dsimp only [c] at hzLower hwLower hHeightEq ⊢
    apply le_antisymm
    · by_contra hnot
      have hzStrict : Schoenflies.hgt u (F p) < Schoenflies.hgt u z :=
        lt_of_not_ge hnot
      have haStrict := mul_lt_mul_of_pos_left hzStrict ha
      have hbWeak := mul_le_mul_of_nonneg_left hwLower hb.le
      have hsum :
          (a + b) * Schoenflies.hgt u (F p) <
            a * Schoenflies.hgt u z + b * Schoenflies.hgt u w := by
        calc
          (a + b) * Schoenflies.hgt u (F p) =
              a * Schoenflies.hgt u (F p) +
                b * Schoenflies.hgt u (F p) := by ring
          _ < a * Schoenflies.hgt u z +
                b * Schoenflies.hgt u w :=
            add_lt_add_of_lt_of_le haStrict hbWeak
      rw [hab, one_mul, ← hHeightEq] at hsum
      exact (lt_irrefl _ hsum)
    · exact hzLower
  have hwHeight : Schoenflies.hgt u w = c := by
    have hzLower := hLower z hzK
    have hwLower := hLower w hwK
    dsimp only [c] at hzLower hwLower hHeightEq hzHeight ⊢
    apply le_antisymm
    · by_contra hnot
      have hwStrict : Schoenflies.hgt u (F p) < Schoenflies.hgt u w :=
        lt_of_not_ge hnot
      have haWeak := mul_le_mul_of_nonneg_left hzLower ha.le
      have hbStrict := mul_lt_mul_of_pos_left hwStrict hb
      have hsum :
          (a + b) * Schoenflies.hgt u (F p) <
            a * Schoenflies.hgt u z + b * Schoenflies.hgt u w := by
        calc
          (a + b) * Schoenflies.hgt u (F p) =
              a * Schoenflies.hgt u (F p) +
                b * Schoenflies.hgt u (F p) := by ring
          _ < a * Schoenflies.hgt u z +
                b * Schoenflies.hgt u w :=
            add_lt_add_of_le_of_lt haWeak hbStrict
      rw [hab, one_mul, ← hHeightEq] at hsum
      exact (lt_irrefl _ hsum)
    · exact hwLower
  have hzSingleton : z ∈ ({F p} : Set E) := hFace ⟨hzK, hzHeight⟩
  have hwSingleton : w ∈ ({F p} : Set E) := hFace ⟨hwK, hwHeight⟩
  exact ⟨Set.mem_singleton_iff.mp hzSingleton,
    Set.mem_singleton_iff.mp hwSingleton⟩

/-- A positive simple cycle has a listed strict support minimum which is an
extreme block head and whose source corner is strictly left-turning.  This is
the exact noncircular geometric anchor before the two incident source arcs
are paired with the two radial hull neighbours. -/
theorem exists_strictSupport_extremeBlockHead_positiveCorner {m : ℕ}
    (F : Polygon E (m + 3)) (hF : IsSimplePositiveCycle F) :
    ∃ (u : E) (p : Fin (m + 3))
      (i : Fin (extremeBlocks F p).length),
      Schoenflies.Plane.IsDirection u ∧
      F p ∈ extremePoints ℝ
        (convexHull ℝ (Set.range F.vertices)) ∧
      extremeBlockHeadPolygon F p i = F p ∧
      (∀ j : Fin (m + 3), j ≠ p →
        Schoenflies.hgt u (F p) < Schoenflies.hgt u (F j)) ∧
      0 < cornerDet
        (toPrePolygon F hF.2.1 hF.2.2.2.1) (finToZMod p) := by
  obtain ⟨u, p, hu, hle, hstrict⟩ :=
    exists_direction_strictGlobalMinimum F (by omega) hF.2.1
  have hpExtreme : F p ∈ extremePoints ℝ
      (convexHull ℝ (Set.range F.vertices)) :=
    mem_extremePoints_convexHull_range_of_unique_hgt_min F u p hstrict
  let H := extremeBlockHeadPolygon F p
  have hHRange : Set.range H.vertices =
      extremePoints ℝ (convexHull ℝ (Set.range F.vertices)) := by
    simpa only [H] using range_extremeBlockHeadPolygon F p hpExtreme
  obtain ⟨i, hi⟩ : ∃ i : Fin (extremeBlocks F p).length, H i = F p := by
    rw [← hHRange] at hpExtreme
    exact hpExtreme
  let P := toPrePolygon F hF.2.1 hF.2.2.2.1
  have hPreArea : 0 < prePolygonShoelace P := by
    dsimp only [P]
    rw [prePolygonShoelace_toPrePolygon]
    exact hF.2.2.2.2
  have hLeft : BoundaryInsideLocallyLeft P :=
    boundaryInsideLocallyLeft_of_shoelace_pos P hPreArea
  letI : Fact (1 < m + 3) := ⟨by omega⟩
  have hStrictZ : IsStrictPreSupportMinimum P u (finToZMod p) := by
    refine ⟨?_, ?_, ?_⟩
    · intro z
      have hz := hle (zmodToFin z)
      simpa only [P, toPrePolygon_vertex_zmod,
        zmodToFin_finToZMod] using hz
    · have hne : zmodToFin (finToZMod p - 1) ≠ p := by
        intro h
        have h' : zmodToFin (finToZMod p - 1) =
            zmodToFin (finToZMod p) := by
          simpa only [zmodToFin_finToZMod] using h
        exact pred_ne_self (finToZMod p)
          ((finZModEquiv m).symm.injective h')
      have h := hstrict (zmodToFin (finToZMod p - 1)) hne
      simpa only [P, toPrePolygon_vertex_zmod,
        zmodToFin_finToZMod] using h
    · have hne : zmodToFin (finToZMod p + 1) ≠ p := by
        intro h
        have h' : zmodToFin (finToZMod p + 1) =
            zmodToFin (finToZMod p) := by
          simpa only [zmodToFin_finToZMod] using h
        exact Schoenflies.ClosedPolygon.succ_ne_self (finToZMod p)
          ((finZModEquiv m).symm.injective h')
      have h := hstrict (zmodToFin (finToZMod p + 1)) hne
      simpa only [P, toPrePolygon_vertex_zmod,
        zmodToFin_finToZMod] using h
  refine ⟨u, p, i, hu, hpExtreme, ?_, hstrict, ?_⟩
  · simpa only [H] using hi
  · exact cornerDet_pos_of_strictPreSupportMinimum P hLeft u
      (finToZMod p) hStrictZ

/-! ## Orientation at the crossing of the reverse-pairing diagonals -/

/-- Moving the base point into the open segment from `A` to `C` turns the
strict right-side sign of `B` into a positive radial determinant from `A` to
`B`. -/
theorem det2_sub_pos_of_mem_openSegment_of_det2_neg
    (A B C o : E) (ho : o ∈ openSegment ℝ A C)
    (hACB : PlanarArea.det2 (C - A) (B - A) < 0) :
    0 < PlanarArea.det2 (A - o) (B - o) := by
  obtain ⟨a, b, ha, hb, hab, hoeq⟩ := ho
  have hdet :
      PlanarArea.det2 (A - o) (B - o) =
        -b * PlanarArea.det2 (C - A) (B - A) := by
    rw [← hoeq]
    have haeq : a = 1 - b := by linarith
    rw [haeq]
    simp only [PlanarArea.det2, PiLp.sub_apply, PiLp.add_apply,
      PiLp.smul_apply, smul_eq_mul]
    ring
  rw [hdet]
  exact mul_pos_of_neg_of_neg (neg_neg_of_pos hb) hACB

/-- Positive orientation is unchanged when two nonzero rays are normalized.
The nonzeroness is forced by the strict determinant hypothesis itself. -/
theorem det2_normalize_pos_of_det2_pos (v w : E)
    (hvw : 0 < PlanarArea.det2 v w) :
    0 < PlanarArea.det2
      (NormedSpace.normalize v) (NormedSpace.normalize w) := by
  have hv : v ≠ 0 := by
    intro h
    subst v
    have hz : PlanarArea.det2 (0 : E) w = 0 := by
      simp [PlanarArea.det2]
    rw [hz] at hvw
    exact (lt_irrefl (0 : ℝ)) hvw
  have hw : w ≠ 0 := by
    intro h
    subst w
    have hz : PlanarArea.det2 v (0 : E) = 0 := by
      simp [PlanarArea.det2]
    rw [hz] at hvw
    exact (lt_irrefl (0 : ℝ)) hvw
  have hvNorm : 0 < ‖v‖ := norm_pos_iff.mpr hv
  have hwNorm : 0 < ‖w‖ := norm_pos_iff.mpr hw
  rw [NormedSpace.normalize, NormedSpace.normalize]
  have hscale :
      PlanarArea.det2 (‖v‖⁻¹ • v) (‖w‖⁻¹ • w) =
        ‖v‖⁻¹ * ‖w‖⁻¹ * PlanarArea.det2 v w := by
    simp only [PlanarArea.det2, PiLp.smul_apply, smul_eq_mul]
    ring
  rw [hscale]
  exact mul_pos (mul_pos (inv_pos.mpr hvNorm) (inv_pos.mpr hwNorm)) hvw

/-- Every point of the finite vertex hull has translated sup norm below the
canonical outer-square shrink scale. -/
theorem supNorm_sub_lt_hullShrinkScale_of_mem_convexHull {n : ℕ}
    (F : Polygon E n) (o x : E)
    (hx : x ∈ convexHull ℝ (Set.range F.vertices)) :
    Schoenflies.Plane.supNorm (x - o) < hullShrinkScale F o := by
  have hOpen := shrinkFrom_convexHull_subset_openSquare F o hx
  rw [Schoenflies.mem_openSquare_zero_one] at hOpen
  change Schoenflies.Plane.supNorm
    ((hullShrinkScale F o)⁻¹ • (x - o)) < 1 at hOpen
  rw [Schoenflies.Plane.supNorm_smul,
    abs_of_pos (inv_pos.mpr (hullShrinkScale_pos F o))] at hOpen
  exact (inv_mul_lt_one₀ (hullShrinkScale_pos F o)).mp hOpen

/-- Reindexing a strict radial enumeration turns the audited one-turn chord
support theorem into support inequalities for the conjugated successor in
the original indexing. -/
theorem conjugateFinRotate_chordSupport_of_strictRadialEnum {r : ℕ}
    (H : Polygon E r) (o : E) (hr : 3 ≤ r)
    (hHInjective : Function.Injective H.vertices)
    (hHExtremeSelf : Set.range H.vertices =
      extremePoints ℝ (convexHull ℝ (Set.range H.vertices)))
    (ho : o ∈ interior (convexHull ℝ (Set.range H.vertices)))
    (key : Fin r → ℝ)
    (hkey : key = fun i =>
      Complex.arg
        (Complex.orthonormalBasisOneI.repr.symm
          (NormedSpace.normalize (H i - o))))
    (enum : Fin r ≃ Fin r)
    (hEnum : StrictMono (fun t => key (enum.symm t))) :
    ∀ i j : Fin r,
      0 ≤ PlanarArea.det2
        (H (conjugateFinRotate enum i) - H i) (H j - H i) := by
  let G : Polygon E r := ⟨fun t => H (enum.symm t)⟩
  have hGInjective : Function.Injective G.vertices := by
    intro a b hab
    exact enum.symm.injective (hHInjective hab)
  have hGRange : Set.range G.vertices = Set.range H.vertices := by
    ext x
    constructor
    · rintro ⟨t, rfl⟩
      exact ⟨enum.symm t, rfl⟩
    · rintro ⟨t, rfl⟩
      exact ⟨enum t, by simp only [G, Equiv.symm_apply_apply]⟩
  have hGExtremeSelf : Set.range G.vertices =
      extremePoints ℝ (convexHull ℝ (Set.range G.vertices)) := by
    rw [hGRange]
    exact hHExtremeSelf
  have hoG : o ∈ interior (convexHull ℝ (Set.range G.vertices)) := by
    rw [hGRange]
    exact ho
  have hGOneTurn : IsOneRadialTurn G o := by
    dsimp only [IsOneRadialTurn]
    refine ⟨0, ?_⟩
    intro a b hab
    simp only [pow_zero, Equiv.Perm.one_apply]
    rw [hkey] at hEnum
    simpa only [G] using hEnum hab
  have hSupport : ∀ a b : Fin r,
      0 ≤ PlanarArea.det2 (edgeVec G a) (G b - G a) :=
    B91Scratch.extremeOneTurn_chordSupport G o hr hGInjective
      hGExtremeSelf hoG hGOneTurn
  intro i j
  simpa only [G, edgeVec, conjugateFinRotate_apply,
    Equiv.apply_symm_apply, Equiv.symm_apply_apply] using
    hSupport (enum i) (enum j)

/-- The same radial-successor chord supports every point of the finite hull,
not only its displayed extreme vertices. -/
theorem conjugateFinRotate_chordSupport_convexHull_of_strictRadialEnum
    {r : ℕ} (H : Polygon E r) (o : E) (hr : 3 ≤ r)
    (hHInjective : Function.Injective H.vertices)
    (hHExtremeSelf : Set.range H.vertices =
      extremePoints ℝ (convexHull ℝ (Set.range H.vertices)))
    (ho : o ∈ interior (convexHull ℝ (Set.range H.vertices)))
    (key : Fin r → ℝ)
    (hkey : key = fun i =>
      Complex.arg
        (Complex.orthonormalBasisOneI.repr.symm
          (NormedSpace.normalize (H i - o))))
    (enum : Fin r ≃ Fin r)
    (hEnum : StrictMono (fun t => key (enum.symm t))) :
    ∀ (i : Fin r) {x : E},
      x ∈ convexHull ℝ (Set.range H.vertices) →
      0 ≤ PlanarArea.det2
        (H (conjugateFinRotate enum i) - H i) (x - H i) := by
  have hVertex := conjugateFinRotate_chordSupport_of_strictRadialEnum
    H o hr hHInjective hHExtremeSelf ho key hkey enum hEnum
  intro i x hx
  let v : E := H (conjugateFinRotate enum i) - H i
  have hRange : Set.range H.vertices ⊆
      {z : E | 0 ≤ PlanarArea.det2 v (z - H i)} := by
    rintro z ⟨j, rfl⟩
    change 0 ≤ PlanarArea.det2 v (H j - H i)
    simpa only [v] using hVertex i j
  have hHalfPlane : Convex ℝ
      {z : E | 0 ≤ PlanarArea.det2 v (z - H i)} := by
    intro a ha b hb s t hs ht hst
    change 0 ≤ PlanarArea.det2 v
      (s • a + t • b - H i)
    have hdet : PlanarArea.det2 v (s • a + t • b - H i) =
        s * PlanarArea.det2 v (a - H i) +
          t * PlanarArea.det2 v (b - H i) := by
      simp only [PlanarArea.det2, PiLp.add_apply, PiLp.smul_apply,
        PiLp.sub_apply, smul_eq_mul]
      have htEq : t = 1 - s := by linarith
      rw [htEq]
      ring
    rw [hdet]
    exact add_nonneg (mul_nonneg hs ha) (mul_nonneg ht hb)
  exact convexHull_min hRange hHalfPlane hx

/-- The complete geometric reverse-branch contradiction after support
truncation.  The only branch-specific input is the pair of support
inequalities forced when the source successor is assigned to the radial
predecessor. -/
theorem forward_at_of_reverse_support_truncatedArcs
    {n r : ℕ} (F : Polygon E n)
    (enum : Fin r ≃ Fin r) (i : Fin r)
    {u p xPrev xNext qPrev qNext : E} {c : ℝ}
    {Qin Qout : Set E}
    (hAdjacentAt :
      finRotate r i = conjugateFinRotate enum i ∨
        finRotate r i = (conjugateFinRotate enum).symm i)
    (hu : Schoenflies.Plane.IsDirection u)
    (hpc : Schoenflies.hgt u p < c)
    (hxPrevHeight : Schoenflies.hgt u xPrev = c)
    (hxNextHeight : Schoenflies.hgt u xNext = c)
    (hqPrevHeight : c < Schoenflies.hgt u qPrev)
    (hqNextHeight : c < Schoenflies.hgt u qNext)
    (hcut : PlanarArea.det2 (xPrev - p) (xNext - p) < 0)
    (hReverseSupport :
      finRotate r i = (conjugateFinRotate enum).symm i →
        0 ≤ PlanarArea.det2 (qPrev - p) (xNext - p) ∧
          PlanarArea.det2 (qNext - p) (xPrev - p) ≤ 0)
    (hQin : Schoenflies.IsArcBetween Qin qPrev xPrev)
    (hQout : Schoenflies.IsArcBetween Qout xNext qNext)
    (hQinPoly : Schoenflies.IsPolygonal Qin)
    (hQoutPoly : Schoenflies.IsPolygonal Qout)
    (hArcsDisjoint : Disjoint Qin Qout)
    (hQinGt : Qin \ {xPrev} ⊆
      {z : E | c < Schoenflies.hgt u z})
    (hQoutGt : Qout \ {xNext} ⊆
      {z : E | c < Schoenflies.hgt u z})
    (hUnionF : Qin ∪ Qout ⊆
      convexHull ℝ (Set.range F.vertices))
    (hqPrevExtreme : qPrev ∈ extremePoints ℝ
      (convexHull ℝ (Set.range F.vertices)))
    (hqNextExtreme : qNext ∈ extremePoints ℝ
      (convexHull ℝ (Set.range F.vertices))) :
    finRotate r i = conjugateFinRotate enum i := by
  rcases hAdjacentAt with hForward | hReverse
  · exact hForward
  have hSupport := hReverseSupport hReverse
  obtain ⟨hACB, hACD, hBDA, hBDC⟩ :=
    reversedSupport_diagonal_orientations
      u p xPrev xNext qPrev qNext c hu hpc
      hxPrevHeight hxNextHeight hqPrevHeight hqNextHeight
      hcut hSupport.1 hSupport.2
  have hCrossAC :
      PlanarArea.det2 (qPrev - xPrev) (xNext - xPrev) *
          PlanarArea.det2 (qPrev - xPrev) (qNext - xPrev) < 0 :=
    mul_neg_of_neg_of_pos hACB hACD
  have hCrossBD :
      PlanarArea.det2 (qNext - xNext) (xPrev - xNext) *
          PlanarArea.det2 (qNext - xNext) (qPrev - xNext) < 0 :=
    mul_neg_of_pos_of_neg hBDA hBDC
  obtain ⟨o, hoPrev, hoNext⟩ :=
    exists_mem_openSegments_of_opposite_det2
      xPrev xNext qPrev qNext hCrossAC hCrossBD
  let K₀ : Set E := convexHull ℝ (Qin ∪ Qout)
  have hQinStrict : ∀ z ∈ Qin, z ≠ xPrev →
      c < Schoenflies.hgt u z := by
    intro z hz hzne
    exact hQinGt ⟨hz, by simpa only [Set.mem_singleton_iff] using hzne⟩
  have hQoutStrict : ∀ z ∈ Qout, z ≠ xNext →
      c < Schoenflies.hgt u z := by
    intro z hz hzne
    exact hQoutGt ⟨hz, by simpa only [Set.mem_singleton_iff] using hzne⟩
  have hCutExtreme :
      xPrev ∈ extremePoints ℝ K₀ ∧
        xNext ∈ extremePoints ℝ K₀ := by
    simpa only [K₀] using
      cutpoints_mem_extremePoints_convexHull_union
        hQin.right_mem hQout.left_mem hxPrevHeight hxNextHeight
        hQinStrict hQoutStrict
  have hK₀F : K₀ ⊆ convexHull ℝ (Set.range F.vertices) := by
    exact convexHull_min hUnionF
      (convex_convexHull ℝ (Set.range F.vertices))
  have hqPrevK₀ : qPrev ∈ K₀ := by
    exact subset_convexHull ℝ _ (Or.inl hQin.left_mem)
  have hqNextK₀ : qNext ∈ K₀ := by
    exact subset_convexHull ℝ _ (Or.inr hQout.right_mem)
  have hqPrevExtreme₀ : qPrev ∈ extremePoints ℝ K₀ := by
    exact inter_extremePoints_subset_extremePoints_of_subset hK₀F
      ⟨hqPrevK₀, hqPrevExtreme⟩
  have hqNextExtreme₀ : qNext ∈ extremePoints ℝ K₀ := by
    exact inter_extremePoints_subset_extremePoints_of_subset hK₀F
      ⟨hqNextK₀, hqNextExtreme⟩
  have hFourSubset :
      ({xPrev, xNext, qPrev, qNext} : Set E) ⊆ Qin ∪ Qout := by
    intro z hz
    simp only [Set.mem_insert_iff, Set.mem_singleton_iff] at hz
    rcases hz with rfl | rfl | rfl | rfl
    · exact Or.inl hQin.right_mem
    · exact Or.inr hQout.left_mem
    · exact Or.inl hQin.left_mem
    · exact Or.inr hQout.right_mem
  have hoInteriorFour : o ∈ interior
      (convexHull ℝ ({xPrev, xNext, qPrev, qNext} : Set E)) :=
    mem_interior_convexHull_four_of_crossing
      xPrev xNext qPrev qNext o hoPrev hoNext hACB
  have hoK₀ : o ∈ interior K₀ := by
    exact interior_mono (by
      simpa only [K₀] using convexHull_mono hFourSubset) hoInteriorFour
  have hQinK₀ : Qin ⊆ K₀ := by
    intro z hz
    exact subset_convexHull ℝ _ (Or.inl hz)
  have hQoutK₀ : Qout ⊆ K₀ := by
    intro z hz
    exact subset_convexHull ℝ _ (Or.inr hz)
  let R : ℝ := hullShrinkScale F o
  have hRxPrev : Schoenflies.Plane.supNorm (xPrev - o) < R :=
    supNorm_sub_lt_hullShrinkScale_of_mem_convexHull F o xPrev
      (hK₀F (extremePoints_subset hCutExtreme.1))
  have hRqPrev : Schoenflies.Plane.supNorm (qPrev - o) < R :=
    supNorm_sub_lt_hullShrinkScale_of_mem_convexHull F o qPrev
      (hK₀F hqPrevK₀)
  have hRxNext : Schoenflies.Plane.supNorm (xNext - o) < R :=
    supNorm_sub_lt_hullShrinkScale_of_mem_convexHull F o xNext
      (hK₀F (extremePoints_subset hCutExtreme.2))
  have hRqNext : Schoenflies.Plane.supNorm (qNext - o) < R :=
    supNorm_sub_lt_hullShrinkScale_of_mem_convexHull F o qNext
      (hK₀F hqNextK₀)
  have hShrinkK₀ : shrinkFrom o R '' K₀ ⊆
      Schoenflies.Plane.openSquare 0 1 := by
    rintro z ⟨x, hx, rfl⟩
    exact shrinkFrom_convexHull_subset_openSquare F o (hK₀F hx)
  have hoxPrev : o ≠ xPrev := by
    intro h
    exact Set.disjoint_left.mp (disjoint_interior_extremePoints K₀)
      hoK₀ (h ▸ hCutExtreme.1)
  have hoxNext : o ≠ xNext := by
    intro h
    exact Set.disjoint_left.mp (disjoint_interior_extremePoints K₀)
      hoK₀ (h ▸ hCutExtreme.2)
  have hoqPrev : o ≠ qPrev := by
    intro h
    exact Set.disjoint_left.mp (disjoint_interior_extremePoints K₀)
      hoK₀ (h ▸ hqPrevExtreme₀)
  have hoqNext : o ≠ qNext := by
    intro h
    exact Set.disjoint_left.mp (disjoint_interior_extremePoints K₀)
      hoK₀ (h ▸ hqNextExtreme₀)
  let z₁ : Circle := vectorDirection (xPrev - o)
    (sub_ne_zero.mpr (Ne.symm hoxPrev))
  let z₂ : Circle := vectorDirection (qPrev - o)
    (sub_ne_zero.mpr (Ne.symm hoqPrev))
  let w₁ : Circle := vectorDirection (xNext - o)
    (sub_ne_zero.mpr (Ne.symm hoxNext))
  let w₂ : Circle := vectorDirection (qNext - o)
    (sub_ne_zero.mpr (Ne.symm hoqNext))
  have hzAnti : z₂ = -z₁ := by
    exact vectorDirection_sub_eq_neg_of_mem_openSegment hoPrev
      (sub_ne_zero.mpr (Ne.symm hoqPrev))
      (sub_ne_zero.mpr (Ne.symm hoxPrev))
  have hwAnti : w₂ = -w₁ := by
    exact vectorDirection_sub_eq_neg_of_mem_openSegment hoNext
      (sub_ne_zero.mpr (Ne.symm hoqNext))
      (sub_ne_zero.mpr (Ne.symm hoxNext))
  have hRadialRaw :
      0 < PlanarArea.det2 (xPrev - o) (xNext - o) :=
    det2_sub_pos_of_mem_openSegment_of_det2_neg
      xPrev xNext qPrev o hoPrev hACB
  have hRadialNorm : 0 < PlanarArea.det2
      (NormedSpace.normalize (xPrev - o))
      (NormedSpace.normalize (xNext - o)) :=
    det2_normalize_pos_of_det2_pos _ _ hRadialRaw
  have hCircleDet :
      0 < PlanarArea.det2 (circleVector z₁) (circleVector w₁) := by
    simpa only [z₁, w₁, circleVector_vectorDirection] using hRadialNorm
  have hBetween :
      CircleStrictlyBetween z₁ z₂ w₁ ∧
        CircleStrictlyBetween z₂ z₁ w₂ :=
    antipodal_circleStrictlyBetween_of_det2_pos hzAnti hwAnti hCircleDet
  apply conjugateFinRotate_forward_at_of_reverse_radialArc_alternation
    enum i (Or.inr hReverse) hoK₀ hCutExtreme.1 hqPrevExtreme₀
      hCutExtreme.2 hqNextExtreme₀ hQin.reverse hQout
      hQinPoly hQoutPoly hQinK₀ hQoutK₀ hArcsDisjoint
      hRxPrev hRqPrev hRxNext hRqNext hShrinkK₀
  intro _
  simpa only [z₁, z₂, w₁, w₂] using hBetween

/-- The positive source orientation selects the forward branch of the radial
order dichotomy.  This is the complete provider for the audited radial-order
interface used by the extreme-block cyclic-order theorem. -/
theorem extremeBlockHeadRadialOrder_proof :
    ExtremeBlockHeadRadialOrderStatement := by
  classical
  intro n F hF hn
  obtain ⟨m, rfl⟩ : ∃ m : ℕ, n = m + 3 := ⟨n - 3, by omega⟩
  obtain ⟨u, p, i, hu, hpExtreme, hi, hmin, hcorner⟩ :=
    exists_strictSupport_extremeBlockHead_positiveCorner F hF
  obtain ⟨o, ho⟩ :=
    interior_convexHull_range_nonempty_of_signedArea_pos
      F hF.1 hF.2.2.2.2
  refine ⟨p, o, hpExtreme, ho, ?_⟩
  let H := extremeBlockHeadPolygon F p
  let r := (extremeBlocks F p).length
  let key : Fin r → ℝ := fun j =>
    Complex.arg
      (Complex.orthonormalBasisOneI.repr.symm
        (NormedSpace.normalize (H j - o)))
  have hHRange : Set.range H.vertices =
      extremePoints ℝ (convexHull ℝ (Set.range F.vertices)) := by
    simpa only [H] using range_extremeBlockHeadPolygon F p hpExtreme
  have hHHull : convexHull ℝ (Set.range H.vertices) =
      convexHull ℝ (Set.range F.vertices) := by
    simpa only [H] using convexHull_extremeBlockHeadPolygon F p hpExtreme
  have hHInjective : Function.Injective H.vertices := by
    simpa only [H] using
      extremeBlockHeadPolygon_injective F p hF.2.1
  have hHExtremeSelf : Set.range H.vertices =
      extremePoints ℝ (convexHull ℝ (Set.range H.vertices)) := by
    rw [hHHull]
    exact hHRange
  have hoH : o ∈ interior (convexHull ℝ (Set.range H.vertices)) := by
    rw [hHHull]
    exact ho
  have hr : 3 ≤ r := by
    apply B99PackagingScratch.three_le_of_interior_convexHull_range_nonempty H
    exact ⟨o, hoH⟩
  obtain ⟨enum, hEnum, hOrientation⟩ :=
    exists_radial_enum_orientation_dichotomy F hF p hpExtreme o ho
  have hRadialHull :=
    conjugateFinRotate_chordSupport_convexHull_of_strictRadialEnum
      H o hr hHInjective hHExtremeSelf hoH key rfl enum hEnum
  have hForward : ∀ j : Fin r,
      finRotate r j = conjugateFinRotate enum j := by
    rcases hOrientation with hAlreadyForward | hReverse
    · exact hAlreadyForward
    · let P := toPrePolygon F hF.2.1 hF.2.2.2.1
      obtain ⟨b, l, k, hl, hk, hlk, hPrev, hMid, hNext⟩ :=
        exists_adjacent_extremeBlock_arc_indices F hF.2.1
          hF.2.2.2.1 p (by simpa only [r] using hr) i
      have hMidEq : P.vertex (b + (l : ZMod (m + 3))) = H i := by
        simpa only [P, H] using hMid
      have hMidIndex : b + (l : ZMod (m + 3)) = finToZMod p := by
        apply P.vertex_inj
        calc
          P.vertex (b + (l : ZMod (m + 3))) = H i := hMidEq
          _ = F p := by simpa only [H] using hi
          _ = P.vertex (finToZMod p) := by
            simp only [P, toPrePolygon_vertex_finToZMod]
      have hminZ : ∀ j : ZMod (m + 3),
          j ≠ b + (l : ZMod (m + 3)) →
          Schoenflies.hgt u (P.vertex (b + (l : ZMod (m + 3)))) <
            Schoenflies.hgt u (P.vertex j) := by
        intro j hj
        have hjp : zmodToFin j ≠ p := by
          intro heq
          apply hj
          apply (finZModEquiv m).symm.injective
          change zmodToFin j = zmodToFin (b + (l : ZMod (m + 3)))
          rw [heq, hMidIndex, zmodToFin_finToZMod]
        calc
          Schoenflies.hgt u
              (P.vertex (b + (l : ZMod (m + 3)))) =
              Schoenflies.hgt u (F p) := by
                rw [hMidIndex]
                simp only [P, toPrePolygon_vertex_finToZMod]
          _ < Schoenflies.hgt u (F (zmodToFin j)) := hmin _ hjp
          _ = Schoenflies.hgt u (P.vertex j) := by
            simp only [P, toPrePolygon_vertex_zmod]
      obtain ⟨c, xPrev, xNext, Qin, Qout, hpc, hc, hxPrevMeet,
          hxNextMeet, hxPrevOpen, hxNextOpen, _hxPrevNext,
          hQin, hQout, hQinPoly, hQoutPoly, _hQinSub, _hQoutSub,
          hArcsDisjoint, hQinGt, hQoutGt, hUnion⟩ :=
        exists_supportLevel_truncatedAdjacentArcs P u b l k
          hl hk hlk hminZ
      have hPrevIndexNe :
          b + (l : ZMod (m + 3)) - 1 ≠
            b + (l : ZMod (m + 3)) := by
        intro heq
        exact Schoenflies.ClosedPolygon.one_ne_zero' (m := m)
          (by linear_combination -heq)
      have hNextIndexNe :
          b + (l : ZMod (m + 3)) + 1 ≠
            b + (l : ZMod (m + 3)) :=
        Schoenflies.ClosedPolygon.succ_ne_self _
      have hxPrevHeight : Schoenflies.hgt u xPrev = c := by
        rw [hxPrevMeet]
        exact Schoenflies.hgt_meet
          (hminZ _ hPrevIndexNe).ne c
      have hxNextHeight : Schoenflies.hgt u xNext = c := by
        rw [hxNextMeet]
        exact Schoenflies.hgt_meet
          (hminZ _ hNextIndexNe).ne c
      have hlCastNe : (l : ZMod (m + 3)) ≠ 0 := by
        intro heq
        have hval := congrArg ZMod.val heq
        rw [ZMod.val_cast_of_lt (by omega), ZMod.val_zero] at hval
        omega
      have hkCastNe : (k : ZMod (m + 3)) ≠ 0 := by
        intro heq
        have hval := congrArg ZMod.val heq
        rw [ZMod.val_cast_of_lt (by omega), ZMod.val_zero] at hval
        omega
      have hbNeMid : b ≠ b + (l : ZMod (m + 3)) := by
        intro heq
        apply hlCastNe
        apply add_left_cancel (a := b)
        simpa only [add_zero] using heq.symm
      have hNextNeMid :
          b + (l : ZMod (m + 3)) + (k : ZMod (m + 3)) ≠
            b + (l : ZMod (m + 3)) := by
        intro heq
        apply hkCastNe
        apply add_left_cancel (a := b + (l : ZMod (m + 3)))
        simpa only [add_zero] using heq
      have hqPrevHeight : c < Schoenflies.hgt u (P.vertex b) :=
        hc b hbNeMid
      have hqNextHeight : c < Schoenflies.hgt u
          (P.vertex (b + (l : ZMod (m + 3)) +
            (k : ZMod (m + 3)))) :=
        hc _ hNextNeMid
      have hcornerMid : 0 < PlanarArea.det2
          (P.vertex (b + (l : ZMod (m + 3))) -
            P.vertex (b + (l : ZMod (m + 3)) - 1))
          (P.vertex (b + (l : ZMod (m + 3)) + 1) -
            P.vertex (b + (l : ZMod (m + 3)))) := by
        have hcorner' := hcorner
        rw [← hMidIndex] at hcorner'
        simpa only [P, cornerDet] using hcorner'
      have hcut : PlanarArea.det2
          (xPrev - P.vertex (b + (l : ZMod (m + 3))))
          (xNext - P.vertex (b + (l : ZMod (m + 3)))) < 0 :=
        cutpointDet_neg_of_positiveCorner
          (P.vertex (b + (l : ZMod (m + 3)) - 1))
          (P.vertex (b + (l : ZMod (m + 3))))
          (P.vertex (b + (l : ZMod (m + 3)) + 1))
          xPrev xNext hxPrevOpen hxNextOpen hcornerMid
      have hRangeP : Set.range P.vertex = Set.range F.vertices := by
        ext x
        constructor
        · rintro ⟨j, rfl⟩
          exact ⟨zmodToFin j, by
            simp only [P, toPrePolygon_vertex_zmod]⟩
        · rintro ⟨j, rfl⟩
          exact ⟨finToZMod j, by
            simp only [P, toPrePolygon_vertex_finToZMod]⟩
      have hUnionF : Qin ∪ Qout ⊆
          convexHull ℝ (Set.range F.vertices) := by
        intro x hx
        have hx' := (hUnion hx).1
        rwa [hRangeP] at hx'
      have hxPrevHull : xPrev ∈ convexHull ℝ (Set.range H.vertices) := by
        rw [hHHull]
        exact hUnionF (Or.inl hQin.right_mem)
      have hxNextHull : xNext ∈ convexHull ℝ (Set.range H.vertices) := by
        rw [hHHull]
        exact hUnionF (Or.inr hQout.left_mem)
      have hPrevSourceIndex :
          (finRotate r).symm i = conjugateFinRotate enum i := by
        apply (finRotate r).injective
        rw [Equiv.apply_symm_apply]
        symm
        calc
          finRotate r (conjugateFinRotate enum i) =
              (conjugateFinRotate enum).symm
                (conjugateFinRotate enum i) :=
            hReverse (conjugateFinRotate enum i)
          _ = i := Equiv.symm_apply_apply _ i
      have hqPrevEq : P.vertex b =
          H (conjugateFinRotate enum i) := by
        calc
          P.vertex b = H ((finRotate r).symm i) := by
            simpa only [P, H, r] using hPrev
          _ = H (conjugateFinRotate enum i) :=
            congrArg H hPrevSourceIndex
      have hqNextEq :
          P.vertex (b + (l : ZMod (m + 3)) +
            (k : ZMod (m + 3))) =
            H ((conjugateFinRotate enum).symm i) := by
        calc
          P.vertex (b + (l : ZMod (m + 3)) +
              (k : ZMod (m + 3))) = H (finRotate r i) := by
            simpa only [P, H, r] using hNext
          _ = H ((conjugateFinRotate enum).symm i) :=
            congrArg H (hReverse i)
      have hqPrevExtreme : P.vertex b ∈ extremePoints ℝ
          (convexHull ℝ (Set.range F.vertices)) := by
        rw [hqPrevEq, ← hHRange]
        exact ⟨conjugateFinRotate enum i, rfl⟩
      have hqNextExtreme :
          P.vertex (b + (l : ZMod (m + 3)) +
            (k : ZMod (m + 3))) ∈ extremePoints ℝ
              (convexHull ℝ (Set.range F.vertices)) := by
        rw [hqNextEq, ← hHRange]
        exact ⟨(conjugateFinRotate enum).symm i, rfl⟩
      have hRight : 0 ≤ PlanarArea.det2
          (P.vertex b - P.vertex (b + (l : ZMod (m + 3))))
          (xNext - P.vertex (b + (l : ZMod (m + 3)))) := by
        simpa only [hqPrevEq, hMidEq] using
          hRadialHull i hxNextHull
      have hLeftRaw : 0 ≤ PlanarArea.det2
          (P.vertex (b + (l : ZMod (m + 3))) -
            P.vertex (b + (l : ZMod (m + 3)) +
              (k : ZMod (m + 3))))
          (xPrev - P.vertex (b + (l : ZMod (m + 3)) +
            (k : ZMod (m + 3)))) := by
        simpa only [Equiv.apply_symm_apply, hqNextEq, hMidEq] using
          hRadialHull ((conjugateFinRotate enum).symm i) hxPrevHull
      have hLeft : PlanarArea.det2
          (P.vertex (b + (l : ZMod (m + 3)) +
              (k : ZMod (m + 3))) -
            P.vertex (b + (l : ZMod (m + 3))))
          (xPrev - P.vertex (b + (l : ZMod (m + 3)))) ≤ 0 := by
        have hident : PlanarArea.det2
            (P.vertex (b + (l : ZMod (m + 3))) -
              P.vertex (b + (l : ZMod (m + 3)) +
                (k : ZMod (m + 3))))
            (xPrev - P.vertex (b + (l : ZMod (m + 3)) +
              (k : ZMod (m + 3)))) =
            -PlanarArea.det2
              (P.vertex (b + (l : ZMod (m + 3)) +
                  (k : ZMod (m + 3))) -
                P.vertex (b + (l : ZMod (m + 3))))
              (xPrev - P.vertex (b + (l : ZMod (m + 3)))) := by
          simp only [PlanarArea.det2, PiLp.sub_apply]
          ring
        rw [hident] at hLeftRaw
        linarith
      have hAnchor : finRotate r i = conjugateFinRotate enum i :=
        forward_at_of_reverse_support_truncatedArcs F enum i
          (u := u)
          (p := P.vertex (b + (l : ZMod (m + 3))))
          (xPrev := xPrev) (xNext := xNext)
          (qPrev := P.vertex b)
          (qNext := P.vertex (b + (l : ZMod (m + 3)) +
            (k : ZMod (m + 3))))
          (c := c) (Qin := Qin) (Qout := Qout)
          (Or.inr (hReverse i)) hu hpc hxPrevHeight hxNextHeight
          hqPrevHeight hqNextHeight hcut (fun _ => ⟨hRight, hLeft⟩)
          hQin hQout hQinPoly hQoutPoly hArcsDisjoint hQinGt hQoutGt
          hUnionF hqPrevExtreme hqNextExtreme
      exact conjugateFinRotate_forward_of_anchor hr enum
        (fun j => Or.inr (hReverse j)) ⟨i, hAnchor⟩
  have hOneTurn := exists_oneTurn_of_forward_conjugateFinRotate
    (by omega : 0 < r) key enum hEnum hForward
  simpa only [H, r, key] using hOneTurn

/-- Exact provider for the audited extreme-block cyclic-order statement. -/
theorem extremeBlockHeadCyclicOrder_proof :
    ExtremeBlockHeadCyclicOrderStatement :=
  extremeBlockHeadCyclicOrder_of_radialOrder
    extremeBlockHeadRadialOrder_proof

/-- Exact certificate wrapper consumed by the research rearrangement engine. -/
theorem exists_hullBoundaryBlockCertificate_proof {n : ℕ}
    (F : Polygon E n) (hF : IsSimplePositiveCycle F) (hcard : 4 ≤ n) :
    Nonempty (HullBoundaryBlockCertificate F) :=
  exists_hullBoundaryBlockCertificate_of_extremeBlockHeadCyclicOrder
    extremeBlockHeadCyclicOrder_proof F hF hcard

/-! ## House-trap audit

1. **Strong law of small numbers:** every step is symbolic.  The earlier finite
   experiments are corroboration only and are not used by this module.
2. **Vacuity and triviality:** the counterclockwise unit square with vertices
   `(0,0), (1,0), (1,1), (0,1)` satisfies the public hypotheses; the reverse
   traversal is the orientation-negative control.  The certificate conclusion
   contains a genuine existential permutation and an exact area identity.
3. **Hypothesis drift:** the public wrapper has exactly the audited
   `IsSimplePositiveCycle` and `4 ≤ n` inputs.  The radial and cyclic providers
   have exactly their named audited statement types; no hidden general-position
   or strict-convexity hypothesis is introduced.
4. **Junk values:** all normalization denominators are proved nonzero before
   use, all `Fin`/`ZMod` sizes are proved positive, and every natural-number
   subtraction or cast used in the finite packaging is discharged by explicit
   bounds and `omega`.
5. **Degenerate cases:** `4 ≤ n` excludes empty and sub-triangular source
   cycles, while the extreme-point enumeration may have its minimum size
   `r = 3`; that case goes through the same support-truncation and crossing
   contradiction and is not inferred from a two-order slogan.  Collinear
   non-extreme source vertices and repeated edge directions remain admitted.
6. **Quantifier order:** the support direction, source corner, truncation
   height, cutpoints, and final permutation are all chosen after the input
   polygon.  No polygon-independent witness is claimed.
7. **Definition drift:** the exported conclusion is the repository's exact
   `HullBoundaryBlockCertificate`, hence only the downstream existential
   permutation/area certificate.  It does not claim that the permuted walk is
   simple or expose a structural hull-chain block reversal.
8. **Induction anchoring:** the proof uses finite enumeration and arithmetic,
   not an unstated induction.  The `m + 3` extreme-point base is handled by the
   same theorem, including `m = 0`.
9. **WLOG and false symmetry:** the source/radial orientation dichotomy is
   explicit.  The reverse branch is contradicted by constructed truncated
   arcs; it is not discarded by WLOG or reflection.
10. **Circular dependency:** the proof imports only the statement/reduction and
    lower geometric helpers.  The public research wrapper imports this module;
    no provider here imports or invokes that downstream wrapper.  The import
    closure therefore remains a DAG.
-/

#print axioms mem_extremePoints_convexHull_range_of_unique_hgt_min
#print axioms exists_strictSupport_extremeBlockHead_positiveCorner
#print axioms det2_sub_pos_of_mem_openSegment_of_det2_neg
#print axioms det2_normalize_pos_of_det2_pos
#print axioms conjugateFinRotate_chordSupport_of_strictRadialEnum
#print axioms conjugateFinRotate_chordSupport_convexHull_of_strictRadialEnum
#print axioms forward_at_of_reverse_support_truncatedArcs
#print axioms extremeBlockHeadRadialOrder_proof
#print axioms extremeBlockHeadCyclicOrder_proof
#print axioms exists_hullBoundaryBlockCertificate_proof

end MathLab.PolygonRearrangement.ExtremeBlockHeadSourcePositiveScratch


==> anc/P5-kernel-deficit-lean-v6/MathLab/Geometry/ExtremeRadialArgInjectiveScratch.lean <==
/-
Copyright (c) 2026 Math Lab. All rights reserved.
Released under Apache 2.0 license as described in the file LICENSE.
Authors: Math Lab formalization track
-/
import MathLab.Geometry.PolygonHullRadialSpokeScratch

/-!
# Injectivity of polar argument on finite hull-extreme rays

Two distinct extreme points of a convex set cannot lie on the same positive
ray from a point of that set.  Normalization and `Circle.argEquiv` therefore
make polar argument an injective key on any injective family of extremes.
-/

noncomputable section

namespace MathLab.PolygonRearrangement.ExtremeRadialArgInjectiveScratch

open PolygonHullRadialSpokeScratch
open Set

def planeComplex : E ≃ₗᵢ[ℝ] ℂ :=
  Complex.orthonormalBasisOneI.repr.symm

/-- Polar argument is injective on an injectively indexed family of extreme
points viewed from a point of their convex set. -/
theorem radialArg_injective_of_extreme {m : ℕ} {K : Set E}
    (P : Polygon E m) (o : E) (ho : o ∈ K)
    (hExtreme : ∀ i : Fin m, P i ∈ extremePoints ℝ K)
    (hoVertex : ∀ i : Fin m, o ≠ P i)
    (hPInjective : Function.Injective P.vertices) :
    Function.Injective (fun i : Fin m =>
      Complex.arg (planeComplex (NormedSpace.normalize (P i - o)))) := by
  let ray : Fin m → E := fun i => P i - o
  have hray_ne (i : Fin m) : ray i ≠ 0 :=
    sub_ne_zero.mpr (Ne.symm (hoVertex i))
  let direction : Fin m → Circle := fun i =>
    ⟨planeComplex (NormedSpace.normalize (ray i)), by
      change planeComplex (NormedSpace.normalize (ray i)) ∈
        Metric.sphere (0 : ℂ) 1
      rw [mem_sphere_zero_iff_norm, LinearIsometryEquiv.norm_map]
      exact NormedSpace.norm_normalize (hray_ne i)⟩
  have hdirection : Function.Injective direction := by
    intro i j hij
    have hnormalize : NormedSpace.normalize (ray i) =
        NormedSpace.normalize (ray j) := by
      apply planeComplex.injective
      exact congrArg Subtype.val hij
    have hscaled : ‖ray i‖⁻¹ • ray i = ‖ray j‖⁻¹ • ray j := by
      simpa only [NormedSpace.normalize] using hnormalize
    have hvertex : P i = P j := by
      apply extreme_eq_of_positive_smul_sub_eq_smul_sub
        ho (hExtreme i) (hExtreme j) (hoVertex i) (hoVertex j)
        (inv_pos.mpr (norm_pos_iff.mpr (hray_ne i)))
        (inv_pos.mpr (norm_pos_iff.mpr (hray_ne j)))
      simpa only [ray] using hscaled
    exact hPInjective hvertex
  intro i j hij
  apply hdirection
  apply Circle.argEquiv.injective
  apply Subtype.ext
  change Complex.arg ((direction i : Circle) : ℂ) =
    Complex.arg ((direction j : Circle) : ℂ)
  simpa only [direction, ray] using hij

#print axioms radialArg_injective_of_extreme

end MathLab.PolygonRearrangement.ExtremeRadialArgInjectiveScratch


==> anc/P5-kernel-deficit-lean-v6/MathLab/Geometry/FiniteCyclicAdjacencyRigidityScratch.lean <==
/-
Copyright (c) 2026 Math Lab. All rights reserved.
Released under Apache 2.0 license as described in the file LICENSE.
Authors: Math Lab formalization track
-/
import MathLab.Geometry.PolygonRearrangement

/-!
# Rigidity of local adjacency between finite cyclic orders

For cycles of length at least three, a Hamiltonian traversal of a cycle graph
cannot change direction: doing so would immediately backtrack to the preceding
vertex.  This file packages that elementary fact for the hull-boundary-order
proof and converts the uniform forward branch into the exact rotated strict
one-turn statement used downstream.
-/

noncomputable section

namespace MathLab.PolygonRearrangement.FiniteCyclicAdjacencyRigidityScratch

/-- Reindex the standard cyclic successor through an enumeration.  Here
`enum` sends an index in the first cyclic order to its rank in the second. -/
def conjugateFinRotate {m : ℕ} (enum : Fin m ≃ Fin m) :
    Equiv.Perm (Fin m) :=
  enum.trans ((finRotate m).trans enum.symm)

@[simp] theorem conjugateFinRotate_apply {m : ℕ}
    (enum : Fin m ≃ Fin m) (i : Fin m) :
    conjugateFinRotate enum i =
      enum.symm (finRotate m (enum i)) := rfl

/-- Two applications of the standard cyclic successor cannot return to the
starting point when the cycle has at least three vertices. -/
theorem finRotate_sq_ne_of_three_le {m : ℕ} (hm : 3 ≤ m)
    (i : Fin m) : finRotate m (finRotate m i) ≠ i := by
  cases m with
  | zero => omega
  | succ n =>
      have hn : 2 ≤ n := by omega
      by_cases hi : i = Fin.last n
      · rw [hi, finRotate_last, finRotate_apply_zero]
        intro h
        have hval := congrArg Fin.val h
        rw [Fin.val_one', Nat.mod_eq_of_lt (by omega), Fin.val_last] at hval
        omega
      · have hfirst :
            (finRotate (n + 1) i : ℕ) = i + 1 :=
          coe_finRotate_of_ne_last hi
        by_cases hnext : finRotate (n + 1) i = Fin.last n
        · rw [hnext, finRotate_last]
          intro h
          have hval := congrArg Fin.val h
          have hnextVal := congrArg Fin.val hnext
          simp only [Fin.val_zero, Fin.val_last] at hval hnextVal
          omega
        · have hsecond :
              (finRotate (n + 1) (finRotate (n + 1) i) : ℕ) =
                (finRotate (n + 1) i : ℕ) + 1 :=
            coe_finRotate_of_ne_last hnext
          intro h
          have hval := congrArg Fin.val h
          omega

/-- Every finite index is reached from zero by its value-many standard cyclic
successor steps. -/
theorem finRotate_pow_zero {m : ℕ} (hm : 0 < m) (i : Fin m) :
    ((finRotate m) ^ i.val) (⟨0, hm⟩ : Fin m) = i := by
  let _ : NeZero m := ⟨Nat.ne_of_gt hm⟩
  rw [Equiv.Perm.coe_pow,
    ← finCycle_eq_finRotate_iterate (k := i)]
  simp

/-- Local adjacency between two cyclic successors has one uniform direction.
The second successor need not be presented as a conjugate here; only its
invertibility is used. -/
theorem cyclic_orientation_uniform_of_local_adjacency {m : ℕ}
    (hm : 3 ≤ m) (rho : Equiv.Perm (Fin m))
    (hAdjacent : ∀ i : Fin m,
      finRotate m i = rho i ∨ finRotate m i = rho.symm i) :
    (∀ i : Fin m, finRotate m i = rho i) ∨
      (∀ i : Fin m, finRotate m i = rho.symm i) := by
  let _ : NeZero m := ⟨by omega⟩
  let s : Equiv.Perm (Fin m) := finRotate m
  have hsquare (i : Fin m) : s (s i) ≠ i := by
    exact finRotate_sq_ne_of_three_le hm i
  have hforwardStep (i : Fin m) (hi : s i = rho i) :
      s (s i) = rho (s i) := by
    rcases hAdjacent (s i) with hnext | hnext
    · exact hnext
    · exfalso
      apply hsquare i
      calc
        s (s i) = rho.symm (s i) := hnext
        _ = rho.symm (rho i) := by rw [hi]
        _ = i := rho.symm_apply_apply i
  have hbackwardStep (i : Fin m) (hi : s i = rho.symm i) :
      s (s i) = rho.symm (s i) := by
    rcases hAdjacent (s i) with hnext | hnext
    · exfalso
      apply hsquare i
      calc
        s (s i) = rho (s i) := hnext
        _ = rho (rho.symm i) := by rw [hi]
        _ = i := rho.apply_symm_apply i
    · exact hnext
  rcases hAdjacent (0 : Fin m) with hzero | hzero
  · left
    have hpow : ∀ k : ℕ,
        s ((s ^ k) (0 : Fin m)) = rho ((s ^ k) (0 : Fin m)) := by
      intro k
      induction k with
      | zero => simpa only [pow_zero, Equiv.Perm.one_apply] using hzero
      | succ k ih =>
          simpa only [pow_succ', Equiv.Perm.mul_apply] using
            hforwardStep ((s ^ k) (0 : Fin m)) ih
    intro i
    have h := hpow i.val
    rw [show (s ^ i.val) (0 : Fin m) = i by
      exact finRotate_pow_zero (by omega) i] at h
    exact h
  · right
    have hpow : ∀ k : ℕ,
        s ((s ^ k) (0 : Fin m)) = rho.symm ((s ^ k) (0 : Fin m)) := by
      intro k
      induction k with
      | zero => simpa only [pow_zero, Equiv.Perm.one_apply] using hzero
      | succ k ih =>
          simpa only [pow_succ', Equiv.Perm.mul_apply] using
            hbackwardStep ((s ^ k) (0 : Fin m)) ih
    intro i
    have h := hpow i.val
    rw [show (s ^ i.val) (0 : Fin m) = i by
      exact finRotate_pow_zero (by omega) i] at h
    exact h

/-- Exact specialization used by the hull proof: local radial adjacency is
globally either the conjugated forward order or its reverse. -/
theorem conjugateFinRotate_orientation_uniform {m : ℕ}
    (hm : 3 ≤ m) (enum : Fin m ≃ Fin m)
    (hAdjacent : ∀ i : Fin m,
      finRotate m i = conjugateFinRotate enum i ∨
        finRotate m i = (conjugateFinRotate enum).symm i) :
    (∀ i : Fin m, finRotate m i = conjugateFinRotate enum i) ∨
      (∀ i : Fin m,
        finRotate m i = (conjugateFinRotate enum).symm i) :=
  cyclic_orientation_uniform_of_local_adjacency hm
    (conjugateFinRotate enum) hAdjacent

/-- One positively matched successor selects the forward side of the uniform
orientation dichotomy.  Thus the geometric argument need only orient one
annular spoke interval after proving adjacency everywhere. -/
theorem conjugateFinRotate_forward_of_anchor {m : ℕ}
    (hm : 3 ≤ m) (enum : Fin m ≃ Fin m)
    (hAdjacent : ∀ i : Fin m,
      finRotate m i = conjugateFinRotate enum i ∨
        finRotate m i = (conjugateFinRotate enum).symm i)
    (hAnchor : ∃ i : Fin m,
      finRotate m i = conjugateFinRotate enum i) :
    ∀ i : Fin m, finRotate m i = conjugateFinRotate enum i := by
  rcases conjugateFinRotate_orientation_uniform hm enum hAdjacent with
      hForward | hReverse
  · exact hForward
  · obtain ⟨i, hi⟩ := hAnchor
    exfalso
    let rho := conjugateFinRotate enum
    have hrhoSq : rho (rho i) ≠ i := by
      intro h
      have h' := congrArg enum h
      simp only [rho, conjugateFinRotate_apply,
        Equiv.apply_symm_apply] at h'
      exact finRotate_sq_ne_of_three_le hm (enum i) h'
    have heq : rho i = rho.symm i := by
      exact hi.symm.trans (hReverse i)
    apply hrhoSq
    calc
      rho (rho i) = rho (rho.symm i) := by rw [heq]
      _ = i := rho.apply_symm_apply i

/-- If source successor agrees with the successor conjugated through a
strictly key-increasing enumeration, some cyclic source cut is strictly
key-increasing.  This is the exact finite body of `IsOneRadialTurn`. -/
theorem exists_oneTurn_of_forward_conjugateFinRotate {m : ℕ}
    (hm : 0 < m) (key : Fin m → ℝ) (enum : Fin m ≃ Fin m)
    (hEnum : StrictMono (fun r : Fin m => key (enum.symm r)))
    (hForward : ∀ i : Fin m,
      finRotate m i = conjugateFinRotate enum i) :
    ∃ cut : ℕ, ∀ p q : Fin m, p < q →
      key (((finRotate m) ^ cut) p) <
        key (((finRotate m) ^ cut) q) := by
  let _ : NeZero m := ⟨Nat.ne_of_gt hm⟩
  let s : Equiv.Perm (Fin m) := finRotate m
  let cut : ℕ := (enum.symm (0 : Fin m)).val
  have hconjugacy (r : Fin m) :
      enum.symm (s r) = s (enum.symm r) := by
    simpa only [s, conjugateFinRotate_apply,
      Equiv.apply_symm_apply] using (hForward (enum.symm r)).symm
  have hconjugacyPow (k : ℕ) (r : Fin m) :
      enum.symm ((s ^ k) r) = (s ^ k) (enum.symm r) := by
    induction k with
    | zero => simp only [pow_zero, Equiv.Perm.one_apply]
    | succ k ih =>
        simp only [pow_succ', Equiv.Perm.mul_apply]
        rw [hconjugacy, ih]
  have hbase : (s ^ cut) (0 : Fin m) = enum.symm 0 := by
    exact finRotate_pow_zero hm (enum.symm 0)
  have hreach (p : Fin m) : (s ^ p.val) (0 : Fin m) = p := by
    have hzero : (0 : Fin m) = (⟨0, hm⟩ : Fin m) := by
      apply Fin.ext
      rfl
    rw [hzero]
    simpa only [s] using finRotate_pow_zero hm p
  have halign (p : Fin m) : (s ^ cut) p = enum.symm p := by
    calc
      (s ^ cut) p = (s ^ cut) ((s ^ p.val) (0 : Fin m)) := by
        rw [hreach]
      _ = (s ^ p.val) ((s ^ cut) (0 : Fin m)) := by
        rw [← Equiv.Perm.mul_apply,
          (Commute.pow_pow_self s cut p.val).eq,
          Equiv.Perm.mul_apply]
      _ = (s ^ p.val) (enum.symm 0) := by rw [hbase]
      _ = enum.symm ((s ^ p.val) (0 : Fin m)) :=
        (hconjugacyPow p.val 0).symm
      _ = enum.symm p := by rw [hreach]
  refine ⟨cut, ?_⟩
  intro p q hpq
  rw [halign, halign]
  exact hEnum hpq

#print axioms finRotate_sq_ne_of_three_le
#print axioms finRotate_pow_zero
#print axioms cyclic_orientation_uniform_of_local_adjacency
#print axioms conjugateFinRotate_orientation_uniform
#print axioms conjugateFinRotate_forward_of_anchor
#print axioms exists_oneTurn_of_forward_conjugateFinRotate

end MathLab.PolygonRearrangement.FiniteCyclicAdjacencyRigidityScratch


==> anc/P5-kernel-deficit-lean-v6/MathLab/Geometry/FiniteStrictKeyEnumerationScratch.lean <==
/-
Copyright (c) 2026 Math Lab. All rights reserved.
Released under Apache 2.0 license as described in the file LICENSE.
Authors: Math Lab formalization track
-/
import MathLab.Geometry.FiniteCyclicAdjacencyRigidityScratch
import Mathlib.Data.Finset.Sort

/-!
# Strict enumeration of a finite family by an injective real key

This small order-theoretic bridge isolates the sorting step used by the
hull-boundary cyclic-order proof.  It contains no planar topology.
-/

noncomputable section

namespace MathLab.PolygonRearrangement.FiniteStrictKeyEnumerationScratch

/-- An injective real-valued key on `Fin m` admits an enumeration whose keys
are strictly increasing in the standard order on the enumeration ranks. -/
theorem exists_equiv_strictMono_key {m : ℕ} (key : Fin m → ℝ)
    (hkey : Function.Injective key) :
    ∃ enum : Fin m ≃ Fin m,
      StrictMono (fun r : Fin m => key (enum.symm r)) := by
  classical
  let keyEquiv : Fin m ≃ Set.range key := Equiv.ofInjective key hkey
  let rangeFintype : Fintype (Set.range key) :=
    Fintype.ofFinite (Set.range key)
  have hcard : @Fintype.card (Set.range key) rangeFintype = m := by
    exact (@Fintype.card_congr (Fin m) (Set.range key) inferInstance
      rangeFintype keyEquiv).symm.trans (Fintype.card_fin m)
  let rankToValue : Fin m ≃o Set.range key :=
    @Fintype.orderIsoFinOfCardEq (Set.range key) inferInstance
      rangeFintype m hcard
  let rankToSource : Fin m ≃ Fin m :=
    rankToValue.toEquiv.trans keyEquiv.symm
  let enum : Fin m ≃ Fin m := rankToSource.symm
  refine ⟨enum, ?_⟩
  intro i j hij
  have hlt : rankToValue i < rankToValue j := rankToValue.strictMono hij
  change key (keyEquiv.symm (rankToValue i)) <
    key (keyEquiv.symm (rankToValue j))
  rw [show key (keyEquiv.symm (rankToValue i)) = (rankToValue i).val by
        exact Equiv.apply_ofInjective_symm hkey (rankToValue i),
      show key (keyEquiv.symm (rankToValue j)) = (rankToValue j).val by
        exact Equiv.apply_ofInjective_symm hkey (rankToValue j)]
  exact hlt

#print axioms exists_equiv_strictMono_key

end MathLab.PolygonRearrangement.FiniteStrictKeyEnumerationScratch


==> anc/P5-kernel-deficit-lean-v6/MathLab/Geometry/FourPointCrossingInteriorScratch.lean <==
/-
Copyright (c) 2026 Math Lab. All rights reserved.
Released under Apache 2.0 license as described in the file LICENSE.
Authors: Math Lab formalization track
-/
import MathLab.Geometry.FourPointOpenSegmentCrossingScratch
import MathLab.Geometry.ExtremeBlockHeadCyclicOrderProofScratch

/-!
# A proper diagonal crossing lies in the interior of the four-point hull

This is the finite-convex bridge needed when the crossing point of two
strictly crossing diagonals is chosen as a radial center.  Noncollinearity is
explicit: without it, four collinear points can satisfy both open-segment
membership hypotheses while their ambient planar convex hull has empty
interior.
-/

open Set

noncomputable section

namespace MathLab.PolygonRearrangement.FourPointCrossingInteriorScratch

open ExtremeBlockHeadCyclicOrderProofScratch

private theorem endpoint_values_eq_of_openSegment_max
    (f : E →L[ℝ] ℝ) (A C o : E)
    (ho : o ∈ openSegment ℝ A C)
    (hA : f A ≤ f o) (hC : f C ≤ f o) :
    f A = f o ∧ f C = f o := by
  obtain ⟨a, b, ha, hb, hab, hoEq⟩ := ho
  have hfo : f o = a * f A + b * f C := by
    rw [← hoEq]
    simp only [map_add, map_smul, smul_eq_mul]
  have hgapA : 0 ≤ f o - f A := sub_nonneg.mpr hA
  have hgapC : 0 ≤ f o - f C := sub_nonneg.mpr hC
  have hweightedA : 0 ≤ a * (f o - f A) :=
    mul_nonneg ha.le hgapA
  have hweightedC : 0 ≤ b * (f o - f C) :=
    mul_nonneg hb.le hgapC
  have hsum : a * (f o - f A) + b * (f o - f C) = 0 := by
    calc
      a * (f o - f A) + b * (f o - f C) =
          (a + b) * f o - (a * f A + b * f C) := by ring
      _ = f o - f o := by rw [hab, one_mul, ← hfo]
      _ = 0 := sub_self _
  have hzA : a * (f o - f A) = 0 := by linarith
  have hzC : b * (f o - f C) = 0 := by linarith
  have hgapAz : f o - f A = 0 :=
    (mul_eq_zero.mp hzA).resolve_left ha.ne'
  have hgapCz : f o - f C = 0 :=
    (mul_eq_zero.mp hzC).resolve_left hb.ne'
  exact ⟨by linarith, by linarith⟩

private theorem cramer_decomp (v w x : E)
    (hdet : PlanarArea.det2 v w ≠ 0) :
    x = (PlanarArea.det2 x w / PlanarArea.det2 v w) • v +
      (PlanarArea.det2 v x / PlanarArea.det2 v w) • w := by
  ext i
  fin_cases i
  · change x 0 =
      (PlanarArea.det2 x w / PlanarArea.det2 v w) * v 0 +
        (PlanarArea.det2 v x / PlanarArea.det2 v w) * w 0
    rw [show
      (PlanarArea.det2 x w / PlanarArea.det2 v w) * v 0 +
          (PlanarArea.det2 v x / PlanarArea.det2 v w) * w 0 =
        (PlanarArea.det2 x w * v 0 + PlanarArea.det2 v x * w 0) /
          PlanarArea.det2 v w by ring]
    apply (eq_div_iff hdet).2
    simp only [PlanarArea.det2]
    ring
  · change x 1 =
      (PlanarArea.det2 x w / PlanarArea.det2 v w) * v 1 +
        (PlanarArea.det2 v x / PlanarArea.det2 v w) * w 1
    rw [show
      (PlanarArea.det2 x w / PlanarArea.det2 v w) * v 1 +
          (PlanarArea.det2 v x / PlanarArea.det2 v w) * w 1 =
        (PlanarArea.det2 x w * v 1 + PlanarArea.det2 v x * w 1) /
          PlanarArea.det2 v w by ring]
    apply (eq_div_iff hdet).2
    simp only [PlanarArea.det2]
    ring

/-- If two diagonals with the displayed strict orientation meet in both of
their open segments, their meeting point belongs to the ordinary
(two-dimensional) interior of the convex hull of the four endpoints. -/
theorem mem_interior_convexHull_four_of_crossing
    (A B C D o : E)
    (hoAC : o ∈ openSegment ℝ A C)
    (hoBD : o ∈ openSegment ℝ B D)
    (hACB : PlanarArea.det2 (C - A) (B - A) < 0) :
    o ∈ interior (convexHull ℝ ({A, B, C, D} : Set E)) := by
  let T : Polygon E 3 := ⟨![A, B, C]⟩
  have hTArea : 0 < signedArea T := by
    dsimp only [T]
    simp only [signedArea, Fin.sum_univ_three]
    rw [show finRotate 3 (0 : Fin 3) = 1 by decide,
      show finRotate 3 (1 : Fin 3) = 2 by decide,
      show finRotate 3 (2 : Fin 3) = 0 by decide]
    change 0 < (1 / 2 : ℝ) * (PlanarArea.det2 A B +
      PlanarArea.det2 B C + PlanarArea.det2 C A)
    have hrewrite :
        PlanarArea.det2 A B + PlanarArea.det2 B C +
            PlanarArea.det2 C A =
          -PlanarArea.det2 (C - A) (B - A) := by
      simp only [PlanarArea.det2, PiLp.sub_apply]
      ring
    rw [hrewrite]
    linarith
  have hTInterior :
      (interior (convexHull ℝ (Set.range T.vertices))).Nonempty :=
    interior_convexHull_range_nonempty_of_signedArea_pos T (by omega) hTArea
  have hTRange : Set.range T.vertices = ({A, B, C} : Set E) := by
    dsimp only [T]
    change Set.range ![A, B, C] = _
    ext x
    simp only [Matrix.range_cons, Matrix.range_empty, Set.mem_union,
      Set.mem_singleton_iff, Set.mem_empty_iff_false, Set.mem_insert_iff,
      or_false]
  let K : Set E := convexHull ℝ ({A, B, C, D} : Set E)
  have hTripleSubset : ({A, B, C} : Set E) ⊆ ({A, B, C, D} : Set E) := by
    intro x hx
    simp only [Set.mem_insert_iff, Set.mem_singleton_iff] at hx ⊢
    tauto
  have hKInterior : (interior K).Nonempty := by
    rw [hTRange] at hTInterior
    exact hTInterior.mono
      (interior_mono (convexHull_mono hTripleSubset))
  have hKConvex : Convex ℝ K := convex_convexHull ℝ _
  have hEndpoint (X : E) (hX : X ∈ ({A, B, C, D} : Set E)) : X ∈ K :=
    subset_convexHull ℝ _ hX
  have hAK : A ∈ K := hEndpoint A (by simp)
  have hBK : B ∈ K := hEndpoint B (by simp)
  have hCK : C ∈ K := hEndpoint C (by simp)
  have hDK : D ∈ K := hEndpoint D (by simp)
  by_contra hoNot
  obtain ⟨f, hfne, hmax⟩ :=
    geometric_hahn_banach_of_nonempty_interior_point
      hKConvex hoNot hKInterior
  have hAmax : f A ≤ f o := hmax A hAK
  have hBmax : f B ≤ f o := hmax B hBK
  have hCmax : f C ≤ f o := hmax C hCK
  have hDmax : f D ≤ f o := hmax D hDK
  obtain ⟨hAf, hCf⟩ :=
    endpoint_values_eq_of_openSegment_max f A C o hoAC hAmax hCmax
  obtain ⟨hBf, hDf⟩ :=
    endpoint_values_eq_of_openSegment_max f B D o hoBD hBmax hDmax
  let v : E := C - A
  let w : E := B - A
  let delta : ℝ := PlanarArea.det2 v w
  have hdelta : delta ≠ 0 := by
    exact ne_of_lt (by simpa only [delta, v, w] using hACB)
  have hfv : f v = 0 := by
    dsimp only [v]
    rw [map_sub, hCf, hAf, sub_self]
  have hfw : f w = 0 := by
    dsimp only [w]
    rw [map_sub, hBf, hAf, sub_self]
  apply hfne
  ext x
  rw [show x = (PlanarArea.det2 x w / delta) • v +
      (PlanarArea.det2 v x / delta) • w by
    simpa only [delta] using cramer_decomp v w x hdelta]
  simp only [map_add, map_smul, hfv, hfw, smul_zero, add_zero,
    zero_apply]

/-! ## House-trap audit

1. **Strong law of small numbers:** the proof is symbolic; the square below is
   only a nonvacuity witness and supplies no inductive evidence.
2. **Vacuity and triviality:** the unit-square diagonals inhabit all three
   hypotheses; an independent `simp?` probe makes no progress on the headline.
3. **Hypothesis drift:** both open-segment hypotheses and the strict determinant
   sign are used. The sign-specialized `det2 < 0` scope, stronger than bare
   noncollinearity, is stated explicitly and is exactly the B91 orientation.
4. **Junk values:** the statement contains no division, inverse, square root,
   logarithm, natural subtraction, predecessor, or empty supremum/infimum;
   vector subtraction in `E` is total.
5. **Degenerate cases:** the strict determinant excludes collinearity and
   coincidences among `A`, `B`, and `C`; together with the two strict
   open-segment memberships it excludes a collapsed second diagonal and
   endpoint contact.
6. **Quantifier order:** `A`, `B`, `C`, `D`, and `o` are fixed before the three
   hypotheses; the theorem is pointwise in a supplied common point and chooses
   no uniform data.
7. **Definition drift:** `E` is ordinary `ℝ²`, `det2` is the coordinate
   determinant, `openSegment` uses strictly positive affine coefficients,
   `convexHull` is the literal four-point hull, and `interior` is ambient
   two-dimensional interior rather than relative interior.
8. **Induction anchoring:** no induction or recursion occurs.
9. **WLOG and false symmetry:** no relabelling or reflection is performed; the
   negative orientation is consumed exactly as stated, while the positive
   labelled case is outside this helper's scope.
10. **Circular dependency:** the proof path ends in finite convex separation
    and coordinate linear algebra; B91, CVX, B12/C1, and every `sorryAx`
    descendant are absent from the axiom closure.
-/

/-- The hypotheses are inhabited by the two diagonals of the unit square. -/
example :
    ∃ (A B C D o : E),
      o ∈ openSegment ℝ A C ∧
      o ∈ openSegment ℝ B D ∧
      PlanarArea.det2 (C - A) (B - A) < 0 := by
  refine ⟨!₂[(0 : ℝ), 0], !₂[(1 : ℝ), 0], !₂[(1 : ℝ), 1],
    !₂[(0 : ℝ), 1], !₂[(1 / 2 : ℝ), 1 / 2], ?_, ?_, ?_⟩
  · refine ⟨1 / 2, 1 / 2, by norm_num, by norm_num, by norm_num, ?_⟩
    ext i
    fin_cases i <;> norm_num
  · refine ⟨1 / 2, 1 / 2, by norm_num, by norm_num, by norm_num, ?_⟩
    ext i
    fin_cases i <;> norm_num
  · norm_num [PlanarArea.det2]

#print axioms mem_interior_convexHull_four_of_crossing

end MathLab.PolygonRearrangement.FourPointCrossingInteriorScratch


==> anc/P5-kernel-deficit-lean-v6/MathLab/Geometry/FourPointOpenSegmentCrossingScratch.lean <==
/-
Copyright (c) 2026 Math Lab. All rights reserved.
Released under Apache 2.0 license as described in the file LICENSE.
Authors: Math Lab formalization track
-/
import MathLab.Geometry.PlanarArea

/-!
# Crossing open segments from strict orientation signs

This file isolates the elementary planar crossing criterion used by the B91
orientation argument.  Each pair of endpoints lies strictly on opposite
sides of the line through the other segment; the two open segments therefore
meet.
-/

open Set

noncomputable section

namespace MathLab.PolygonRearrangement.FourPointOpenSegmentCrossingScratch

abbrev E := PlanarArea.E

/-- If `x` and `x - d` have strict opposite signs, then `x / d` is a
strict affine parameter. -/
private theorem div_mem_Ioo_of_mul_sub_neg {x d : ℝ}
    (h : x * (x - d) < 0) : x / d ∈ Ioo (0 : ℝ) 1 := by
  rcases (mul_neg_iff.mp h) with ⟨hx, hxd⟩ | ⟨hx, hxd⟩
  · have hd : 0 < d := by linarith
    exact ⟨div_pos hx hd, (div_lt_one hd).2 (by linarith)⟩
  · have hd : d < 0 := by linarith
    exact ⟨div_pos_of_neg_of_neg hx hd,
      (div_lt_iff_of_neg hd).2 (by linarith)⟩

/-- If each segment's endpoints have strictly opposite determinant signs
with respect to the other segment's oriented line, then the two open
segments have a common point. -/
theorem exists_mem_openSegments_of_opposite_det2
    (A B C D : E)
    (hAC :
      PlanarArea.det2 (C - A) (B - A) *
          PlanarArea.det2 (C - A) (D - A) < 0)
    (hBD :
      PlanarArea.det2 (D - B) (A - B) *
          PlanarArea.det2 (D - B) (C - B) < 0) :
    ∃ o : E,
      o ∈ openSegment ℝ A C ∧
        o ∈ openSegment ℝ B D := by
  let u : E := C - A
  let v : E := D - B
  let d : ℝ := PlanarArea.det2 u v
  let tNum : ℝ := PlanarArea.det2 (B - A) v
  let sNum : ℝ := PlanarArea.det2 (B - A) u
  have htProd : tNum * (tNum - d) < 0 := by
    have heq :
        PlanarArea.det2 (D - B) (A - B) *
            PlanarArea.det2 (D - B) (C - B) =
          tNum * (tNum - d) := by
      dsimp only [tNum, d, u, v]
      simp only [PlanarArea.det2, PiLp.sub_apply]
      ring
    rw [← heq]
    exact hBD
  have hsProd : sNum * (sNum - d) < 0 := by
    have heq :
        PlanarArea.det2 (C - A) (B - A) *
            PlanarArea.det2 (C - A) (D - A) =
          sNum * (sNum - d) := by
      dsimp only [sNum, d, u, v]
      simp only [PlanarArea.det2, PiLp.sub_apply]
      ring
    rw [← heq]
    exact hAC
  have ht : tNum / d ∈ Ioo (0 : ℝ) 1 :=
    div_mem_Ioo_of_mul_sub_neg htProd
  have hs : sNum / d ∈ Ioo (0 : ℝ) 1 :=
    div_mem_Ioo_of_mul_sub_neg hsProd
  have hd : d ≠ 0 := by
    intro hd
    rw [hd, sub_zero] at htProd
    nlinarith [sq_nonneg tNum]
  have hline :
      AffineMap.lineMap A C (tNum / d) =
        AffineMap.lineMap B D (sNum / d) := by
    ext i
    fin_cases i
    · change
        (tNum / d) * (C 0 - A 0) + A 0 =
          (sNum / d) * (D 0 - B 0) + B 0
      field_simp [hd]
      dsimp only [tNum, sNum, d, u, v]
      simp only [PlanarArea.det2, PiLp.sub_apply]
      ring
    · change
        (tNum / d) * (C 1 - A 1) + A 1 =
          (sNum / d) * (D 1 - B 1) + B 1
      field_simp [hd]
      dsimp only [tNum, sNum, d, u, v]
      simp only [PlanarArea.det2, PiLp.sub_apply]
      ring
  refine ⟨AffineMap.lineMap A C (tNum / d),
    lineMap_mem_openSegment ℝ A C ht, ?_⟩
  rw [hline]
  exact lineMap_mem_openSegment ℝ B D hs

/-- Set-theoretic form of `exists_mem_openSegments_of_opposite_det2`. -/
theorem openSegment_inter_openSegment_nonempty_of_opposite_det2
    (A B C D : E)
    (hAC :
      PlanarArea.det2 (C - A) (B - A) *
          PlanarArea.det2 (C - A) (D - A) < 0)
    (hBD :
      PlanarArea.det2 (D - B) (A - B) *
          PlanarArea.det2 (D - B) (C - B) < 0) :
    (openSegment ℝ A C ∩ openSegment ℝ B D).Nonempty := by
  obtain ⟨o, hoAC, hoBD⟩ :=
    exists_mem_openSegments_of_opposite_det2 A B C D hAC hBD
  exact ⟨o, hoAC, hoBD⟩

/-! ## Trap-2 witness -/

/-- The two diagonals of the unit square satisfy both strict opposite-sign
hypotheses. -/
example :
    let A : E := !₂[(0 : ℝ), 0]
    let B : E := !₂[(0 : ℝ), 1]
    let C : E := !₂[(1 : ℝ), 1]
    let D : E := !₂[(1 : ℝ), 0]
    PlanarArea.det2 (C - A) (B - A) *
          PlanarArea.det2 (C - A) (D - A) < 0 ∧
      PlanarArea.det2 (D - B) (A - B) *
          PlanarArea.det2 (D - B) (C - B) < 0 := by
  norm_num [PlanarArea.det2]

/-! ## House-trap audit

1. Strong law of small numbers: the proof is symbolic; the square is only a
   nontriviality witness.
2. Vacuity and triviality: the unit-square diagonals satisfy both strict
   hypotheses.
3. Hypothesis drift: both negative-product hypotheses are used, one for each
   affine parameter; no additional geometric hypothesis is introduced.
4. Junk values: division by the line determinant is justified by `hd`, which
   follows from the strict product hypothesis.
5. Degenerate cases: collinearity, endpoint contact, and parallel coincident
   lines make a strict product impossible, so they are correctly excluded.
6. Quantifier order: the four points and both sign certificates precede the
   constructed intersection point.
7. Definition drift: `openSegment` is Mathlib's strict positive-coefficient
   affine segment and `PlanarArea.det2` is the project's coordinate determinant.
8. Induction anchoring: no induction or recursion occurs.
9. WLOG and false symmetry: the proof makes no orientation normalization and
   handles either determinant sign through `mul_neg_iff`.
10. Circular dependency: the file imports only `PlanarArea`; the headline is
    proved from scalar order algebra and Mathlib's line-map segment API.
-/

#print axioms exists_mem_openSegments_of_opposite_det2
#print axioms openSegment_inter_openSegment_nonempty_of_opposite_det2

end MathLab.PolygonRearrangement.FourPointOpenSegmentCrossingScratch


==> anc/P5-kernel-deficit-lean-v6/MathLab/Geometry/HullBoundaryBlockCertificateScratch.lean <==
/-
Copyright (c) 2026 Math Lab. All rights reserved.
Released under Apache 2.0 license as described in the file LICENSE.
Authors: Math Lab formalization track
-/
import MathLab.Geometry.B99PackagingScratch

/-!
# Conditional finite packaging for the general hull-boundary certificate

This off-aggregate scratch module isolates the topology-free part of B91.
Given one extreme source index and cyclic CCW order of the polygon formed by
the corresponding extreme-block heads, it constructs the exact weaker
`HullBoundaryBlockCertificate` consumed by the production reversal engine.
-/

open MeasureTheory Set

noncomputable section

namespace MathLab.PolygonRearrangement.HullBoundaryBlockCertificateScratch

open B99PackagingScratch

/-! ## Order-preserving head extraction from a split source list -/

/-- The first entry of every nonempty list, skipping empty lists.  This
nondependent presentation is convenient for comparing a split source list
with `List.filter`. -/
def listHeads {α : Type*} : List (List α) → List α
  | [] => []
  | [] :: blocks => listHeads blocks
  | (x :: _) :: blocks => x :: listHeads blocks

@[simp] theorem length_listHeads_of_nil_notMem {α : Type*}
    (blocks : List (List α)) (hnil : [] ∉ blocks) :
    (listHeads blocks).length = blocks.length := by
  induction blocks with
  | nil => rfl
  | cons block blocks ih =>
      have hblock : block ≠ [] := by
        intro h
        exact hnil (h ▸ List.mem_cons_self)
      have htail : [] ∉ blocks := by
        intro h
        exact hnil (List.mem_cons_of_mem block h)
      obtain ⟨x, block, rfl⟩ := List.exists_cons_of_ne_nil hblock
      simp [listHeads, ih htail]

theorem listHeads_sublist_flatten {α : Type*}
    (blocks : List (List α)) :
    List.Sublist (listHeads blocks) blocks.flatten := by
  induction blocks with
  | nil => exact .slnil
  | cons block blocks ih =>
      cases block with
      | nil => simpa [listHeads]
      | cons x block =>
          simp only [listHeads, List.flatten_cons, List.cons_append]
          exact (ih.trans (List.sublist_append_right block blocks.flatten)).cons_cons x

/-- Two sublists of the same nodup source are equal when they have the same
members.  The nodup source fixes the order as well as the underlying set. -/
theorem eq_of_sublist_of_nodup_of_mem_iff {α : Type*}
    {left right source : List α} (hsource : source.Nodup)
    (hleft : left.Sublist source) (hright : right.Sublist source)
    (hmem : ∀ x, x ∈ left ↔ x ∈ right) : left = right := by
  induction hsource generalizing left right with
  | nil =>
      cases hleft
      cases hright
      rfl
  | @cons x source hx hsource ih =>
      cases hleft with
      | cons _ hleft =>
          cases hright with
          | cons _ hright =>
              exact ih hleft hright hmem
          | cons_cons _ hright =>
              exfalso
              exact (hx x
                (hleft.subset ((hmem x).mpr List.mem_cons_self))) rfl
      | cons_cons _ hleft =>
          cases hright with
          | cons _ hright =>
              exfalso
              exact (hx x
                (hright.subset ((hmem x).mp List.mem_cons_self))) rfl
          | cons_cons _ hright =>
              congr 1
              apply ih hleft hright
              intro y
              have hy := hmem y
              simp only [List.mem_cons] at hy
              by_cases hyx : y = x
              · subst y
                exact iff_of_false
                  (fun h => (hx x (hleft.subset h)) rfl)
                  (fun h => (hx x (hright.subset h)) rfl)
              · simpa only [hyx, false_or] using hy

theorem mem_listHeads_iff {α : Type*} {x : α}
    (blocks : List (List α)) (hnil : [] ∉ blocks) :
    x ∈ listHeads blocks ↔
      ∃ block ∈ blocks, ∃ hblock : block ≠ [], block.head hblock = x := by
  induction blocks with
  | nil => simp [listHeads]
  | cons block blocks ih =>
      cases block with
      | nil => exact absurd List.mem_cons_self hnil
      | cons y block =>
          have htail : [] ∉ blocks := by
            intro h
            exact hnil (List.mem_cons_of_mem (y :: block) h)
          simp only [listHeads, List.mem_cons]
          constructor
          · rintro (rfl | hx)
            · exact ⟨x :: block, Or.inl rfl,
                List.cons_ne_nil x block, rfl⟩
            · obtain ⟨b, hb, hbne, hbhead⟩ := (ih htail).mp hx
              exact ⟨b, Or.inr hb, hbne, hbhead⟩
          · rintro ⟨b, hb, hbne, hbhead⟩
            rcases hb with rfl | hb
            · exact Or.inl hbhead.symm
            · exact Or.inr ((ih htail).mpr ⟨b, hb, hbne, hbhead⟩)

/-- Splitting immediately before each marked entry preserves their source
order: the block heads are exactly the filtered marked source. -/
theorem listHeads_splitBy_eq_filter {α : Type*} (p : α → Bool)
    (source : List α) (hsource : source ≠ [])
    (hsourceNodup : source.Nodup)
    (hhead : p (source.head hsource) = true) :
    listHeads (source.splitBy (fun _ y => !p y)) = source.filter p := by
  let blocks := source.splitBy (fun _ y => !p y)
  have hnil : [] ∉ blocks := by
    exact List.nil_notMem_splitBy (fun _ y => !p y) source
  apply eq_of_sublist_of_nodup_of_mem_iff hsourceNodup
  · simpa only [blocks, List.flatten_splitBy] using
      (listHeads_sublist_flatten blocks)
  · exact List.filter_sublist
  · intro x
    rw [mem_listHeads_iff blocks hnil]
    simpa only [blocks, List.mem_filter, Bool.coe_iff_coe] using
      (exists_splitBy_block_head_iff p source hsource hhead x)

#print axioms length_listHeads_of_nil_notMem
#print axioms listHeads_sublist_flatten
#print axioms eq_of_sublist_of_nodup_of_mem_iff
#print axioms mem_listHeads_iff
#print axioms listHeads_splitBy_eq_filter

/-- Boolean marker for the listed vertices that are extreme in the finite
vertex hull. -/
def extremeMarker {n : ℕ} (F : Polygon E n) : Fin n → Bool := fun i =>
  by
    classical
    exact decide (F i ∈
      extremePoints ℝ (convexHull ℝ (Set.range F.vertices)))

/-- One cyclic source cut beginning at the selected extreme index. -/
def extremeSource {n : ℕ} (start : Fin n) : List (Fin n) :=
  (List.finRange n).rotate start.val

/-- Split the cyclic source cut immediately before every extreme vertex. -/
def extremeBlocks {n : ℕ} (F : Polygon E n) (start : Fin n) :
    List (List (Fin n)) :=
  (extremeSource start).splitBy fun _ y => !(extremeMarker F y)

/-- The polygon whose vertices are the heads of the extreme source blocks. -/
def extremeBlockHeadPolygon {n : ℕ} (F : Polygon E n) (start : Fin n) :
    Polygon E (extremeBlocks F start).length :=
  blockHeadPolygon F (extremeBlocks F start)
    (List.nil_notMem_splitBy (fun _ y => !(extremeMarker F y))
      (extremeSource start))

/-- Once the extreme block-head polygon is already known to run in cyclic
CCW order, all remaining list, telescoping, closure, and hull-area packaging
for the exact B91 certificate is topology-free. -/
theorem hullBoundaryBlockCertificate_of_extremeBlockHeadSort {n : ℕ}
    (F : Polygon E n) (start : Fin n)
    (hstart : F start ∈
      extremePoints ℝ (convexHull ℝ (Set.range F.vertices)))
    (hSort :
      (closedWalkOfPolygon (extremeBlockHeadPolygon F start)).IsCyclicCCWEdgeSort
        (Equiv.refl (Fin (extremeBlocks F start).length))) :
    Nonempty (HullBoundaryBlockCertificate F) := by
  classical
  have hnpos : 0 < n := start.pos
  let source : List (Fin n) := (List.finRange n).rotate start.val
  have hsource_ne : source ≠ [] := by
    simp [source, Nat.ne_of_gt hnpos]
  have hsource_head : source.head hsource_ne = start := by
    rw [List.head_eq_getElem_zero hsource_ne]
    apply Fin.ext
    simp only [source, List.getElem_rotate,
      List.length_finRange, List.getElem_finRange, Fin.val_cast, zero_add]
    exact Nat.mod_eq_of_lt start.isLt
  let isExtreme : Fin n → Bool := extremeMarker F
  have hmark (i : Fin n) : isExtreme i = true ↔
      F i ∈ extremePoints ℝ
        (convexHull ℝ (Set.range F.vertices)) := by
    change decide (F i ∈ extremePoints ℝ
      (convexHull ℝ (Set.range F.vertices))) = true ↔ _
    exact Bool.decide_iff _
  have hsource_cover (i : Fin n) : i ∈ source := by
    have hi : i ∈ List.finRange n := List.mem_finRange i
    exact (List.Perm.mem_iff
      (List.rotate_perm (List.finRange n) start.val)).2 hi
  have hsource_marked : isExtreme (source.head hsource_ne) = true := by
    rw [hsource_head]
    exact (hmark start).2 hstart
  let blocks : List (List (Fin n)) :=
    source.splitBy (fun _ y => !isExtreme y)
  have hblocks_nil : [] ∉ blocks := by
    exact List.nil_notMem_splitBy (fun _ y => !isExtreme y) source
  let P : Polygon E blocks.length :=
    blockHeadPolygon F blocks hblocks_nil
  have hPRange : Set.range P.vertices =
      extremePoints ℝ (convexHull ℝ (Set.range F.vertices)) := by
    simpa only [P, blocks] using
      (range_blockHeadPolygon_splitBy_eq_extremePoints
        F isExtreme source hsource_ne hsource_cover hsource_marked hmark)
  have hPHull : convexHull ℝ (Set.range P.vertices) =
      convexHull ℝ (Set.range F.vertices) :=
    convexHull_eq_of_range_eq_extremePoints F P hPRange
  have hflatten : blocks.flatten = (List.finRange n).rotate start.val := by
    simpa only [blocks, source] using
      (List.flatten_splitBy (fun _ y => !isExtreme y)
        ((List.finRange n).rotate start.val))
  have hwithin : ∀ block ∈ blocks,
      block.IsChain fun i j => finRotate n i = j := by
    intro block hblock
    apply isChain_finRotate_of_mem_splitBy_finRange_rotate
      hnpos start.val (fun _ y => !isExtreme y)
    simpa only [blocks, source] using hblock
  have hcyclic : ∀ i : Fin blocks.length,
      finRotate n ((blocks.get i).getLast
        (by
          intro hnil
          exact hblocks_nil (hnil ▸ List.get_mem blocks i))) =
        (blocks.get (finRotate blocks.length i)).head
          (by
            intro hnil
            exact hblocks_nil
              (hnil ▸ List.get_mem blocks (finRotate blocks.length i))) := by
    simpa only [blocks, source] using
      (splitBy_finRange_rotate_cyclicBoundary
        hnpos start.val (fun _ y => !isExtreme y))
  have hPEdges : List.ofFn (edgeVec P) =
      blocks.map (fun block => (block.map (edgeVec F)).sum) := by
    simpa only [P] using
      (ofFn_edgeVec_blockHeadPolygon_eq_blockSums
        F blocks hblocks_nil hwithin hcyclic)
  have hblocks_ne : blocks ≠ [] := by
    simpa only [blocks] using
      (List.splitBy_ne_nil.2 hsource_ne :
        source.splitBy (fun _ y => !isExtreme y) ≠ [])
  have hblocks_pos : 0 < blocks.length := List.length_pos_iff.mpr hblocks_ne
  have hPArea :
      (closedWalkOfPolygon P).companionArea
          (Equiv.refl (Fin blocks.length)) = hullArea F :=
    companionArea_closedWalkOfPolygon_refl_eq_hullArea
      F P hblocks_pos hPHull
  have hPSort :
      (closedWalkOfPolygon P).IsCyclicCCWEdgeSort
        (Equiv.refl (Fin blocks.length)) := by
    simpa only [P, blocks, extremeBlockHeadPolygon, extremeBlocks, source,
      extremeSource, isExtreme, extremeMarker] using hSort
  exact ⟨{
    blocks := blocks
    cut := start.val
    flatten_eq := hflatten
    hullWalk := closedWalkOfPolygon P
    hullEdges := hPEdges
    hullSort := hPSort
    hullArea_eq := hPArea }⟩

#print axioms hullBoundaryBlockCertificate_of_extremeBlockHeadSort

/-- Exact residual order interface after all certificate packaging has been
removed: a positive simple polygon with at least four listed vertices has a
cyclic cut at an extreme vertex whose successive extreme block heads form a
cyclically CCW-sorted chord walk.  This is the specialized indexed-polygon
translation target for B114 + B116 + B110; it asserts none of B91's
downstream area or reversal conclusions. -/
def ExtremeBlockHeadCyclicOrderStatement : Prop :=
  ∀ {n : ℕ} (F : Polygon E n),
    IsSimplePositiveCycle F → 4 ≤ n →
      ∃ start : Fin n,
        F start ∈ extremePoints ℝ
          (convexHull ℝ (Set.range F.vertices)) ∧
        (closedWalkOfPolygon (extremeBlockHeadPolygon F start)).IsCyclicCCWEdgeSort
          (Equiv.refl (Fin (extremeBlocks F start).length))

/-- The exact audited B91 private certificate follows from only the residual
extreme-block-head cyclic-order statement. -/
theorem exists_hullBoundaryBlockCertificate_of_extremeBlockHeadCyclicOrder
    (hOrder : ExtremeBlockHeadCyclicOrderStatement) {n : ℕ}
    (F : Polygon E n) (hF : IsSimplePositiveCycle F) (hcard : 4 ≤ n) :
    Nonempty (HullBoundaryBlockCertificate F) := by
  obtain ⟨start, hstart, hSort⟩ := hOrder F hF hcard
  exact hullBoundaryBlockCertificate_of_extremeBlockHeadSort
    F start hstart hSort

#print axioms
  exists_hullBoundaryBlockCertificate_of_extremeBlockHeadCyclicOrder

end MathLab.PolygonRearrangement.HullBoundaryBlockCertificateScratch


==> anc/P5-kernel-deficit-lean-v6/MathLab/Geometry/ModelCurveRadialCutPairScratch.lean <==
/-
Copyright (c) 2026 Math Lab. All rights reserved.
Released under Apache 2.0 license as described in the file LICENSE.
Authors: Math Lab formalization track
-/
import MathLab.Geometry.PolygonHullRadialSpokeScratch
import MathLab.Geometry.PolygonCrosscutCyclicAdjacencyScratch

/-!
# Radial angular cut pairs on the model square

The unit circle and the sup-norm model square carry the same radial
directions.  This module maps Mathlib's explicit counterclockwise circle
paths to the model square and packages the two complementary path images as
an exact `Schoenflies.IsCutPair`.  The construction is independent of any
polygon or hull-order theorem.
-/

open Set

noncomputable section

namespace MathLab.PolygonRearrangement.ModelCurveRadialCutPairScratch

open PolygonHullRadialSpokeScratch
open PolygonCrosscutCyclicAdjacencyScratch

/-- The fixed orientation-preserving coordinate isometry used by the radial
angle definitions elsewhere in the project. -/
def planeComplex : E ≃ₗᵢ[ℝ] ℂ :=
  Complex.orthonormalBasisOneI.repr.symm

/-- Regard a point of the complex unit circle as a real planar unit vector. -/
def circleVector (z : Circle) : E :=
  planeComplex.symm z

/-- Radially carry the Euclidean unit circle to the sup-norm unit square. -/
def circleToModel (z : Circle) : E :=
  squareRadialPoint (circleVector z)

theorem norm_circleVector (z : Circle) : ‖circleVector z‖ = 1 := by
  rw [circleVector, LinearIsometryEquiv.norm_map]
  exact Circle.norm_coe z

theorem circleVector_ne_zero (z : Circle) : circleVector z ≠ 0 := by
  exact norm_ne_zero_iff.mp (by rw [norm_circleVector]; norm_num)

theorem continuous_circleVector : Continuous circleVector := by
  exact planeComplex.symm.continuous.comp continuous_subtype_val

theorem continuous_circleToModel : Continuous circleToModel := by
  have hsupBase : Continuous Schoenflies.Plane.supNorm := by
    exact
      (continuous_abs.comp (Schoenflies.Plane.continuous_coord 0)).max
        (continuous_abs.comp (Schoenflies.Plane.continuous_coord 1))
  have hsup : Continuous (fun z : Circle =>
      Schoenflies.Plane.supNorm (circleVector z)) :=
    hsupBase.comp continuous_circleVector
  have hsup_ne : ∀ z : Circle,
      Schoenflies.Plane.supNorm (circleVector z) ≠ 0 := fun z =>
    ne_of_gt (supNorm_pos_of_ne_zero (circleVector_ne_zero z))
  exact (hsup.inv₀ hsup_ne).smul continuous_circleVector

theorem circleToModel_mem_modelCurve (z : Circle) :
    circleToModel z ∈ Schoenflies.modelCurve := by
  exact squareRadialPoint_mem_modelCurve (circleVector_ne_zero z)

/-- Positive rescaling does not change the radial model-square point. -/
theorem squareRadialPoint_pos_smul (v : E) {c : ℝ} (hc : 0 < c) :
    squareRadialPoint (c • v) = squareRadialPoint v := by
  simp only [squareRadialPoint, Schoenflies.Plane.supNorm_smul,
    abs_of_pos hc, mul_inv_rev, smul_smul]
  rw [mul_assoc, inv_mul_cancel₀ (ne_of_gt hc), mul_one]

/-- The unit-circle direction determined by a nonzero planar vector. -/
def vectorDirection (v : E) (hv : v ≠ 0) : Circle :=
  ⟨planeComplex (NormedSpace.normalize v), by
    exact mem_sphere_zero_iff_norm.mpr (by
      rw [LinearIsometryEquiv.norm_map, NormedSpace.norm_normalize hv])⟩

@[simp] theorem circleVector_vectorDirection (v : E) (hv : v ≠ 0) :
    circleVector (vectorDirection v hv) = NormedSpace.normalize v := by
  simp only [circleVector, vectorDirection, LinearIsometryEquiv.symm_apply_apply]

/-- The model endpoint associated to a vector is exactly the square radial
projection used by the polygonal crosscut construction. -/
theorem circleToModel_vectorDirection (v : E) (hv : v ≠ 0) :
    circleToModel (vectorDirection v hv) = squareRadialPoint v := by
  rw [circleToModel, circleVector_vectorDirection]
  rw [NormedSpace.normalize]
  exact squareRadialPoint_pos_smul v (inv_pos.mpr (norm_pos_iff.mpr hv))

/-- Sup-norm radial projection is injective on the Euclidean unit circle. -/
theorem circleToModel_injective : Function.Injective circleToModel := by
  intro z w hzw
  let a : ℝ := Schoenflies.Plane.supNorm (circleVector z)
  let b : ℝ := Schoenflies.Plane.supNorm (circleVector w)
  have ha : 0 < a := supNorm_pos_of_ne_zero (circleVector_ne_zero z)
  have hb : 0 < b := supNorm_pos_of_ne_zero (circleVector_ne_zero w)
  have hnorm := congrArg norm hzw
  have habInv : a⁻¹ = b⁻¹ := by
    change ‖a⁻¹ • circleVector z‖ =
      ‖b⁻¹ • circleVector w‖ at hnorm
    rw [norm_smul, norm_smul, Real.norm_eq_abs, Real.norm_eq_abs,
      abs_of_pos (inv_pos.mpr ha), abs_of_pos (inv_pos.mpr hb),
      norm_circleVector, norm_circleVector, mul_one, mul_one] at hnorm
    exact hnorm
  have hab : a = b := inv_injective habInv
  have hvec : circleVector z = circleVector w := by
    have hsameInv : a⁻¹ • circleVector z = a⁻¹ • circleVector w := by
      change a⁻¹ • circleVector z = b⁻¹ • circleVector w at hzw
      simpa only [hab] using hzw
    have hscaled := congrArg (fun v : E => a • v) hsameInv
    simpa only [smul_smul, mul_inv_cancel₀ (ne_of_gt ha), one_smul] using hscaled
  apply Subtype.ext
  apply planeComplex.symm.injective
  exact hvec

/-- Every point of the model square boundary is the radial image of a unique
unit-circle direction. -/
theorem range_circleToModel :
    Set.range circleToModel = Schoenflies.modelCurve := by
  apply Set.Subset.antisymm
  · rintro x ⟨z, rfl⟩
    exact circleToModel_mem_modelCurve z
  · intro x hx
    have hxSup : Schoenflies.Plane.supNorm x = 1 := hx
    have hx0 : x ≠ 0 := by
      intro hzero
      subst x
      norm_num [Schoenflies.Plane.supNorm] at hxSup
    let u : E := NormedSpace.normalize x
    have huNorm : ‖u‖ = 1 := NormedSpace.norm_normalize hx0
    let z : Circle :=
      ⟨planeComplex u, by
        exact mem_sphere_zero_iff_norm.mpr (by
          rw [LinearIsometryEquiv.norm_map, huNorm])⟩
    refine ⟨z, ?_⟩
    have hnormPos : 0 < ‖x‖ := norm_pos_iff.mpr hx0
    have huSup : Schoenflies.Plane.supNorm u = ‖x‖⁻¹ := by
      simp only [u, NormedSpace.normalize,
        Schoenflies.Plane.supNorm_smul,
        Real.norm_eq_abs, abs_of_pos (inv_pos.mpr hnormPos), hxSup,
        mul_one]
    change squareRadialPoint (planeComplex.symm (planeComplex u)) = x
    rw [LinearIsometryEquiv.symm_apply_apply]
    change squareRadialPoint u = x
    rw [squareRadialPoint, huSup, inv_inv]
    dsimp only [u, NormedSpace.normalize]
    rw [smul_smul, mul_inv_cancel₀ (ne_of_gt hnormPos), one_smul]

/-- The model-square image of the counterclockwise circle path from `z` to
`w`. -/
def modelArc (z w : Circle) : Set E :=
  circleToModel '' Set.range (Circle.path z w)

/-- When the principal arguments do not cross the branch cut, membership in
the closed argument interval places a direction on the corresponding
counterclockwise model arc. -/
theorem circleToModel_mem_modelArc_of_arg_mem {z w u : Circle}
    (hzw : Complex.arg z ≤ Complex.arg w)
    (hu : Complex.arg u ∈ Set.Icc (Complex.arg z) (Complex.arg w)) :
    circleToModel u ∈ modelArc z w := by
  refine ⟨u, ?_, rfl⟩
  rw [Circle.range_path]
  have hangle : Circle.angleDiff z w + Complex.arg z = Complex.arg w := by
    rw [Circle.angleDiff, if_pos hzw]
    ring
  rw [hangle]
  exact ⟨Complex.arg u, hu, Circle.exp_arg u⟩

/-- A branch-cut-free formulation of strict counterclockwise betweenness on
the circle. -/
def CircleStrictlyBetween (z w u : Circle) : Prop :=
  0 < Circle.angleDiff z u ∧
    Circle.angleDiff z u < Circle.angleDiff z w

/-- The usual principal-argument description of circular betweenness agrees
with `Circle.angleDiff`.  This is the explicit order bridge between the
finite increasing-argument enumeration and the model-curve cut pair. -/
theorem circleStrictlyBetween_of_principalArg_cyclic
    {z w u : Circle} (hzw : z ≠ w)
    (hbetween :
      if Complex.arg z < Complex.arg w then
        Complex.arg z < Complex.arg u ∧
          Complex.arg u < Complex.arg w
      else
        Complex.arg z < Complex.arg u ∨
          Complex.arg u < Complex.arg w) :
    CircleStrictlyBetween z w u := by
  have hargNe : Complex.arg z ≠ Complex.arg w := by
    intro h
    exact hzw (Circle.injective_arg h)
  change 0 < Circle.angleDiff z u ∧
    Circle.angleDiff z u < Circle.angleDiff z w
  by_cases hnonwrap : Complex.arg z < Complex.arg w
  · rw [if_pos hnonwrap] at hbetween
    have hzu : Circle.angleDiff z u =
        Complex.arg u - Complex.arg z := by
      rw [Circle.angleDiff, if_pos (le_of_lt hbetween.1)]
    have hzwAngle : Circle.angleDiff z w =
        Complex.arg w - Complex.arg z := by
      rw [Circle.angleDiff, if_pos (le_of_lt hnonwrap)]
    rw [hzu, hzwAngle]
    constructor <;> linarith
  · rw [if_neg hnonwrap] at hbetween
    have hwrap : Complex.arg w < Complex.arg z :=
      lt_of_le_of_ne (le_of_not_gt hnonwrap) hargNe.symm
    have hzwAngle : Circle.angleDiff z w =
        2 * Real.pi + Complex.arg w - Complex.arg z := by
      rw [Circle.angleDiff, if_neg (not_le.mpr hwrap)]
    rw [hzwAngle]
    rcases hbetween with htail | hhead
    · have hzu : Circle.angleDiff z u =
          Complex.arg u - Complex.arg z := by
        rw [Circle.angleDiff, if_pos (le_of_lt htail)]
      rw [hzu]
      constructor
      · linarith

      · have huPi := Complex.arg_le_pi (u : ℂ)
        have hwNegPi := Complex.neg_pi_lt_arg (w : ℂ)
        have hpi := Real.pi_pos
        linarith
    · have huzu : Complex.arg u < Complex.arg z :=
        lt_trans hhead hwrap
      have hzu : Circle.angleDiff z u =
          2 * Real.pi + Complex.arg u - Complex.arg z := by
        rw [Circle.angleDiff, if_neg (not_le.mpr huzu)]
      rw [hzu]
      constructor
      · have huNegPi := Complex.neg_pi_lt_arg (u : ℂ)
        have hzPi := Complex.arg_le_pi (z : ℂ)
        linarith
      · linarith

/-- A strict enumeration by principal argument transports literal cyclic
rank betweenness to geometric counterclockwise betweenness on the circle. -/
theorem circleStrictlyBetween_of_finCyclicBetween {m : ℕ}
    (direction : Fin m → Circle) (enum : Fin m ≃ Fin m)
    (hEnum : StrictMono (fun r : Fin m =>
      Complex.arg (direction (enum.symm r))))
    {i j k : Fin m} (hij : direction i ≠ direction j)
    (hbetween : finCyclicBetween (enum i) (enum j) (enum k)) :
    CircleStrictlyBetween (direction i) (direction j) (direction k) := by
  have harg_of_rank {a b : Fin m} (hab : enum a < enum b) :
      Complex.arg (direction a) < Complex.arg (direction b) := by
    have h := hEnum hab
    simpa only [Equiv.symm_apply_apply] using h
  apply circleStrictlyBetween_of_principalArg_cyclic hij
  rcases hbetween with hlinear | hwrap
  · have hijArg := harg_of_rank hlinear.1
    rw [if_pos hijArg]
    exact ⟨harg_of_rank hlinear.2.1, harg_of_rank hlinear.2.2⟩
  · have hjiArg := harg_of_rank hwrap.1
    rw [if_neg (not_lt_of_ge hjiArg.le)]
    rcases hwrap.2 with h | h
    · exact Or.inl (harg_of_rank h)
    · exact Or.inr (harg_of_rank h)

/-- Angular betweenness, expressed by `Circle.angleDiff`, puts a direction
on the corresponding counterclockwise model arc without any principal-arg
case split. -/
theorem circleToModel_mem_modelArc_of_angleDiff_le {z w u : Circle}
    (h : Circle.angleDiff z u ≤ Circle.angleDiff z w) :
    circleToModel u ∈ modelArc z w := by
  refine ⟨u, ?_, rfl⟩
  rw [Circle.range_path]
  refine ⟨Circle.angleDiff z u + Complex.arg z, ?_, ?_⟩
  · constructor
    · linarith [Circle.angleDiff_nonneg z u]
    · linarith
  · rw [Circle.exp_add, Circle.exp_arg, Circle.exp_angleDiff_mul]

/-- A nontrivial circle path maps to a simple arc between the corresponding
model-square endpoints. -/
theorem isArcBetween_modelArc {z w : Circle} (hzw : z ≠ w) :
    Schoenflies.IsArcBetween (modelArc z w)
      (circleToModel z) (circleToModel w) := by
  let gamma : Path z w := Circle.path z w
  let f : ℝ → E := fun t => circleToModel (gamma.extend t)
  refine ⟨f, ?_, ?_, ?_, ?_, ?_⟩
  · exact (continuous_circleToModel.comp gamma.continuous_extend).continuousOn
  · intro s hs t ht hst
    have hCircle : gamma.extend s = gamma.extend t :=
      circleToModel_injective hst
    have hPath : gamma ⟨s, hs⟩ = gamma ⟨t, ht⟩ := by
      simpa only [Path.extend_apply gamma hs, Path.extend_apply gamma ht] using hCircle
    have hSubtype : (⟨s, hs⟩ : Set.Icc (0 : ℝ) 1) = ⟨t, ht⟩ :=
      Circle.path_injective_of_ne hzw hPath
    exact congrArg Subtype.val hSubtype
  · change f '' Set.Icc (0 : ℝ) 1 =
      circleToModel '' Set.range gamma
    change (circleToModel ∘ gamma.extend) '' Set.Icc (0 : ℝ) 1 =
      circleToModel '' Set.range gamma
    rw [Set.image_comp]
    rw [gamma.image_extend_of_subset (Set.Subset.rfl)]
  · simp only [f, gamma, Path.extend_zero, Path.source]
  · simp only [f, gamma, Path.extend_one, Path.target]

/-- The two counterclockwise model arcs between distinct radial directions
form the exact cut pair required by the crosscut theorem. -/
theorem isCutPair_modelArc {z w : Circle} (hzw : z ≠ w) :
    Schoenflies.IsCutPair Schoenflies.modelCurve
      (circleToModel z) (circleToModel w)
      (modelArc z w) (modelArc w z) := by
  refine {
    fst := isArcBetween_modelArc hzw
    snd := (isArcBetween_modelArc hzw.symm).reverse
    union_eq := ?_
    inter_eq := ?_
  }
  · rw [modelArc, modelArc, ← Set.image_union,
      Circle.range_path_union_range_path hzw,
      Set.image_univ, range_circleToModel]
  · rw [modelArc, modelArc, ← Set.image_inter circleToModel_injective,
      Circle.range_path_inter_range_path hzw]
    simp only [Set.image_insert_eq, Set.image_singleton]

/-- A direction strictly between `z` and `w` lies on the first complementary
model arc and not on the reverse one. -/
theorem circleToModel_mem_diff_modelArc_of_strictlyBetween
    {z w u : Circle} (hzw : z ≠ w)
    (hu : CircleStrictlyBetween z w u) :
    circleToModel u ∈ modelArc z w \ modelArc w z := by
  have hmem : circleToModel u ∈ modelArc z w :=
    circleToModel_mem_modelArc_of_angleDiff_le hu.2.le
  refine ⟨hmem, ?_⟩
  intro hrev
  have hinter : circleToModel u ∈
      modelArc z w ∩ modelArc w z := ⟨hmem, hrev⟩
  rw [(isCutPair_modelArc hzw).inter_eq] at hinter
  simp only [Set.mem_insert_iff, Set.mem_singleton_iff] at hinter
  rcases hinter with hEq | hEq
  · have huz : u = z := circleToModel_injective hEq
    subst u
    simpa [CircleStrictlyBetween, Circle.angleDiff] using hu.1
  · have huw : u = w := circleToModel_injective hEq
    subst u
    exact (lt_irrefl (Circle.angleDiff z w)) hu.2

#print axioms circleToModel_injective
#print axioms range_circleToModel
#print axioms isArcBetween_modelArc
#print axioms isCutPair_modelArc
#print axioms circleToModel_mem_diff_modelArc_of_strictlyBetween

end MathLab.PolygonRearrangement.ModelCurveRadialCutPairScratch


==> anc/P5-kernel-deficit-lean-v6/MathLab/Geometry/PlanarArea.lean <==
/-
Copyright (c) 2026 Math Lab. All rights reserved.
Released under Apache 2.0 license as described in the file LICENSE.
Authors: Math Lab formalization track
-/
import Mathlib

/-!
# Planar area: the triangle formula, and a fan triangulation

Mathlib (v4.33.0) has **no** planar-area API: no shoelace formula, no triangle
area, nothing that evaluates `volume (convexHull ℝ {p₁, …, p_k})` in
`EuclideanSpace ℝ (Fin 2)`.  This file builds the missing base case.
-/

open MeasureTheory Set Pointwise

noncomputable section

namespace MathLab.PlanarArea

/-- The ambient plane.  `volume` here is 2-dimensional Lebesgue measure. -/
abbrev E := EuclideanSpace ℝ (Fin 2)

/-- Determinant of the 2×2 matrix whose columns are `u` and `v`. -/
def det2 (u v : E) : ℝ := u 0 * v 1 - u 1 * v 0

/-- The linear endomorphism of the plane attached to a 2×2 matrix. -/
def linOf (M : Matrix (Fin 2) (Fin 2) ℝ) : E →ₗ[ℝ] E :=
  Matrix.toLin (PiLp.basisFun 2 ℝ (Fin 2)) (PiLp.basisFun 2 ℝ (Fin 2)) M

@[simp] theorem linOf_apply (M : Matrix (Fin 2) (Fin 2) ℝ) (p : E) (i : Fin 2) :
    linOf M p i = ∑ j, M i j * p j := rfl

@[simp] theorem det_linOf (M : Matrix (Fin 2) (Fin 2) ℝ) :
    LinearMap.det (linOf M) = M.det := LinearMap.det_toLin _ _

/-- Coordinatewise description of a convex combination in the plane. -/
theorem smul_add_smul_apply (s t : ℝ) (x y : E) (i : Fin 2) :
    (s • x + t • y) i = s * x i + t * y i := by simp

/-! ## The unit square -/

/-- The closed unit square `[0,1]²`. -/
def sq : Set E := {p | 0 ≤ p 0 ∧ p 0 ≤ 1 ∧ 0 ≤ p 1 ∧ p 1 ≤ 1}

theorem convex_sq : Convex ℝ sq := by
  rintro x ⟨hx0, hx1, hx2, hx3⟩ y ⟨hy0, hy1, hy2, hy3⟩ s t hs ht hst
  refine ⟨?_, ?_, ?_, ?_⟩ <;> simp only [smul_add_smul_apply] <;> nlinarith

theorem volume_sq : volume sq = 1 := by
  have hpre : (WithLp.toLp 2 : (Fin 2 → ℝ) → E) ⁻¹' sq = Set.Icc 0 1 := by
    ext x
    simp only [Set.mem_preimage, sq, Set.mem_ofPred_eq, Set.mem_Icc, Pi.le_def,
      Pi.zero_apply, Pi.one_apply, Fin.forall_fin_two]
    tauto
  rw [← (PiLp.volume_preserving_toLp (Fin 2)).measure_preimage
    (convex_sq.nullMeasurableSet _), hpre, Real.volume_Icc_pi]
  simp

/-! ## The diagonal is null -/

/-- The diagonal `{p | p 0 = p 1}`, as a submodule, so that
`Measure.addHaar_submodule` applies to it. -/
def diagSub : Submodule ℝ E where
  carrier := {p : E | p 0 = p 1}
  zero_mem' := by simp
  add_mem' := by
    intro a b ha hb
    have ha' : a 0 = a 1 := ha
    have hb' : b 0 = b 1 := hb
    change (a + b) 0 = (a + b) 1
    simp [ha', hb']
  smul_mem' := by
    intro c a ha
    have ha' : a 0 = a 1 := ha
    change (c • a) 0 = (c • a) 1
    simp [ha']

theorem volume_diag : volume {p : E | p 0 = p 1} = 0 := by
  have hne : diagSub ≠ ⊤ := by
    intro h
    have hm : (!₂[(1 : ℝ), 0] : E) ∈ diagSub := by rw [h]; trivial
    have : (1 : ℝ) = 0 := hm
    norm_num at this
  exact Measure.addHaar_submodule volume diagSub hne

/-! ## The base triangle: half of the unit square -/

/-- The lower triangle of the unit square, i.e. `conv {(0,0), (1,0), (1,1)}`. -/
def tri : Set E := {p | 0 ≤ p 1 ∧ p 1 ≤ p 0 ∧ p 0 ≤ 1}

/-- Its mirror image in the diagonal, i.e. `conv {(0,0), (0,1), (1,1)}`. -/
def tri' : Set E := {p | 0 ≤ p 0 ∧ p 0 ≤ p 1 ∧ p 1 ≤ 1}

theorem convex_tri : Convex ℝ tri := by
  rintro x ⟨hx0, hx1, hx2⟩ y ⟨hy0, hy1, hy2⟩ s t hs ht hst
  refine ⟨?_, ?_, ?_⟩ <;> simp only [smul_add_smul_apply] <;> nlinarith

theorem convex_tri' : Convex ℝ tri' := by
  rintro x ⟨hx0, hx1, hx2⟩ y ⟨hy0, hy1, hy2⟩ s t hs ht hst
  refine ⟨?_, ?_, ?_⟩ <;> simp only [smul_add_smul_apply] <;> nlinarith

theorem tri_union_tri' : tri ∪ tri' = sq := by
  ext p
  constructor
  · rintro (⟨h0, h1, h2⟩ | ⟨h0, h1, h2⟩)
    · exact ⟨by linarith, h2, h0, by linarith⟩
    · exact ⟨h0, by linarith, by linarith, h2⟩
  · rintro ⟨h0, h1, h2, h3⟩
    rcases le_total (p 1) (p 0) with h | h
    · exact Or.inl ⟨h2, h, h1⟩
    · exact Or.inr ⟨h0, h, h3⟩

theorem tri_inter_tri'_subset_diag : tri ∩ tri' ⊆ {p : E | p 0 = p 1} := by
  rintro p ⟨⟨-, h1, -⟩, ⟨-, h2, -⟩⟩
  exact le_antisymm h2 h1

/-- The coordinate swap has determinant `-1`, hence preserves area. -/
theorem swap_preimage_tri : (linOf !![0, 1; 1, 0] : E → E) ⁻¹' tri = tri' := by
  ext p
  have e0 : (linOf !![(0 : ℝ), 1; 1, 0] p) 0 = p 1 := by
    simp [linOf_apply, Fin.sum_univ_two]
  have e1 : (linOf !![(0 : ℝ), 1; 1, 0] p) 1 = p 0 := by
    simp [linOf_apply, Fin.sum_univ_two]
  simp only [Set.mem_preimage, tri, tri', Set.mem_ofPred_eq, e0, e1]

theorem volume_tri' : volume tri' = volume tri := by
  have hdet : LinearMap.det (linOf !![(0 : ℝ), 1; 1, 0]) ≠ 0 := by
    rw [det_linOf, Matrix.det_fin_two]; norm_num
  rw [← swap_preimage_tri, Measure.addHaar_preimage_linearMap volume hdet, det_linOf,
    Matrix.det_fin_two]
  norm_num

theorem tri_subset_sq : tri ⊆ sq := by
  rw [← tri_union_tri']; exact Set.subset_union_left

theorem volume_tri_ne_top : volume tri ≠ ⊤ :=
  ne_top_of_le_ne_top (by rw [volume_sq]; exact ENNReal.one_ne_top)
    (measure_mono tri_subset_sq)

/-- **The base triangle has area `1/2`.**  Proof: it and its mirror image in the
diagonal cover the unit square and meet in a null set. -/
theorem volume_tri : volume tri = ENNReal.ofReal (1 / 2) := by
  have hinter : volume (tri ∩ tri') = 0 :=
    measure_mono_null tri_inter_tri'_subset_diag volume_diag
  have hsum : volume (tri ∪ tri') + volume (tri ∩ tri') = volume tri + volume tri' :=
    measure_union_add_inter₀ tri (convex_tri'.nullMeasurableSet volume)
  rw [tri_union_tri', hinter, volume_sq, volume_tri', add_zero] at hsum
  have hfin := volume_tri_ne_top
  have h2 : (volume tri).toReal + (volume tri).toReal = 1 := by
    have := congrArg ENNReal.toReal hsum.symm
    rwa [ENNReal.toReal_add hfin hfin, ENNReal.toReal_one] at this
  have h3 : (volume tri).toReal = 1 / 2 := by linarith
  rw [← ENNReal.ofReal_toReal hfin, h3]

/-! ## The base triangle is a convex hull -/

theorem convexHull_base : convexHull ℝ ({0, !₂[1, 0], !₂[1, 1]} : Set E) = tri := by
  refine subset_antisymm (convexHull_min ?_ convex_tri) ?_
  · rintro x (rfl | rfl | rfl)
    · exact ⟨le_refl 0, le_refl 0, zero_le_one⟩
    · exact ⟨by norm_num, by norm_num, by norm_num⟩
    · exact ⟨by norm_num, by norm_num, by norm_num⟩
  · rintro p ⟨h0, h1, h2⟩
    have hsum : ∑ i : Fin 3, (![1 - p 0, p 0 - p 1, p 1] : Fin 3 → ℝ) i •
        (![0, !₂[1, 0], !₂[1, 1]] : Fin 3 → E) i = p := by
      ext i
      fin_cases i <;> simp [Fin.sum_univ_three]
    refine hsum ▸ (convex_convexHull ℝ _).sum_mem ?_ ?_ ?_
    · intro i _
      fin_cases i <;> simp <;> linarith
    · simp [Fin.sum_univ_three]
    · intro i _
      fin_cases i <;> exact subset_convexHull ℝ _ (by simp)

/-! ## The triangle area formula -/

/-- **Area of a triangle with one vertex at the origin.** -/
theorem volume_convexHull_zero (u v : E) :
    volume (convexHull ℝ ({0, u, v} : Set E)) = ENNReal.ofReal (|det2 u v| / 2) := by
  set M : Matrix (Fin 2) (Fin 2) ℝ := !![u 0, v 0 - u 0; u 1, v 1 - u 1] with hM
  have hL0 : linOf M 0 = 0 := map_zero _
  have hL1 : linOf M !₂[1, 0] = u := by
    ext i; fin_cases i <;> simp [hM, linOf_apply, Fin.sum_univ_two]
  have hL2 : linOf M !₂[1, 1] = v := by
    ext i; fin_cases i <;> simp [hM, linOf_apply, Fin.sum_univ_two]
  have himg : (linOf M) '' ({0, !₂[1, 0], !₂[1, 1]} : Set E) = {0, u, v} := by
    rw [Set.image_insert_eq, Set.image_insert_eq, Set.image_singleton, hL0, hL1, hL2]
  have hdet : LinearMap.det (linOf M) = det2 u v := by
    rw [det_linOf, hM, Matrix.det_fin_two_of, det2]
    ring
  rw [← himg, ← LinearMap.image_convexHull, convexHull_base,
    Measure.addHaar_image_linearMap, volume_tri, hdet,
    ← ENNReal.ofReal_mul (abs_nonneg _)]
  congr 1
  ring

/-- **The triangle area formula.**  For any three points of the plane,

  `|conv {a, b, c}| = |det (b − a, c − a)| / 2`.

No nondegeneracy hypothesis: for collinear `a, b, c` the determinant vanishes
and both sides are `0` (see `volume_convexHull_triangle_degenerate`). -/
theorem volume_convexHull_triangle (a b c : E) :
    volume (convexHull ℝ ({a, b, c} : Set E)) = ENNReal.ofReal (|det2 (b - a) (c - a)| / 2) := by
  have hset : ({a, b, c} : Set E) = a +ᵥ ({0, b - a, c - a} : Set E) := by
    rw [← Set.image_vadd]; simp [Set.image_insert_eq]
  rw [hset, convexHull_vadd, measure_vadd, volume_convexHull_zero]

/-- The same, with the determinant written out in coordinates. -/
theorem volume_convexHull_triangle_coord (a b c : E) :
    volume (convexHull ℝ ({a, b, c} : Set E)) =
      ENNReal.ofReal (|(b 0 - a 0) * (c 1 - a 1) - (b 1 - a 1) * (c 0 - a 0)| / 2) := by
  rw [volume_convexHull_triangle]
  simp [det2]

/-- The real-valued form.  `.toReal` is harmless here: the area is finite. -/
theorem volume_convexHull_triangle_toReal (a b c : E) :
    (volume (convexHull ℝ ({a, b, c} : Set E))).toReal = |det2 (b - a) (c - a)| / 2 := by
  rw [volume_convexHull_triangle, ENNReal.toReal_ofReal (by positivity)]

/-- Every triangle has finite area. -/
theorem volume_convexHull_triangle_ne_top (a b c : E) :
    volume (convexHull ℝ ({a, b, c} : Set E)) ≠ ⊤ := by
  rw [volume_convexHull_triangle]; exact ENNReal.ofReal_ne_top

/-- **Trap 5 / trap 4 check.**  The formula is not restricted to nondegenerate
triangles: three collinear points get area `0`, and this comes out *true*
rather than being excluded by a hypothesis. -/
theorem volume_convexHull_triangle_degenerate (a b c : E)
    (h : det2 (b - a) (c - a) = 0) : volume (convexHull ℝ ({a, b, c} : Set E)) = 0 := by
  rw [volume_convexHull_triangle, h]; simp

example : volume (convexHull ℝ ({0, !₂[1, 0], !₂[2, 0]} : Set E)) = 0 := by
  rw [volume_convexHull_triangle]
  norm_num [det2]

/-! ## Coordinate helpers -/

theorem add_apply' (x y : E) (i : Fin 2) : (x + y) i = x i + y i := rfl

theorem sub_apply' (x y : E) (i : Fin 2) : (x - y) i = x i - y i := rfl

theorem smul_apply' (t : ℝ) (x : E) (i : Fin 2) : (t • x) i = t * x i := rfl

/-! ## Splitting a region along a line

Two regions on opposite sides of a line meet in a null set, so their measures
add.  This is the only decomposition tool used below; it is what turns the
triangle formula into a polygon formula, one diagonal at a time. -/

/-- The line `α x + β y = c`, as an affine subspace of the plane. -/
def lineAff (α β c : ℝ) : AffineSubspace ℝ E where
  carrier := {p : E | α * p 0 + β * p 1 = c}
  smul_vsub_vadd_mem' := by
    intro t p₁ p₂ p₃ h₁ h₂ h₃
    have e₁ : α * p₁ 0 + β * p₁ 1 = c := h₁
    have e₂ : α * p₂ 0 + β * p₂ 1 = c := h₂
    have e₃ : α * p₃ 0 + β * p₃ 1 = c := h₃
    change α * (t • (p₁ -ᵥ p₂) +ᵥ p₃) 0 + β * (t • (p₁ -ᵥ p₂) +ᵥ p₃) 1 = c
    simp only [vsub_eq_sub, vadd_eq_add, add_apply', sub_apply', smul_apply']
    linear_combination t * e₁ - t * e₂ + e₃

/-- **A line is null.**  (`α`, `β`) must not both vanish, else the "line" is the
whole plane or empty. -/
theorem volume_line {α β c : ℝ} (h : α ≠ 0 ∨ β ≠ 0) :
    volume {p : E | α * p 0 + β * p 1 = c} = 0 := by
  have hq : ∃ q : E, α * q 0 + β * q 1 = c := by
    rcases h with hα | hβ
    · exact ⟨!₂[c / α, 0], by simp; field_simp⟩
    · exact ⟨!₂[0, c / β], by simp; field_simp⟩
  obtain ⟨q, hq⟩ := hq
  have hne : lineAff α β c ≠ ⊤ := by
    intro htop
    have hmem : (q + !₂[α, β] : E) ∈ lineAff α β c := by rw [htop]; trivial
    have hval : α * ((q + !₂[α, β] : E) 0) + β * ((q + !₂[α, β] : E) 1) = c := hmem
    rw [add_apply', add_apply'] at hval
    simp only [Matrix.cons_val_zero, Matrix.cons_val_one] at hval
    rcases h with hα | hβ
    · have h2 : 0 < α ^ 2 := by positivity
      nlinarith [sq_nonneg β]
    · have h2 : 0 < β ^ 2 := by positivity
      nlinarith [sq_nonneg α]
  exact Measure.addHaar_affineSubspace volume (lineAff α β c) hne

/-- **Additivity across a line.**  If `s` lies in the closed half-plane
`α x + β y ≥ c` and `t` in `α x + β y ≤ c`, their measures add. -/
theorem volume_union_of_line_split {s t : Set E} {α β c : ℝ} (h : α ≠ 0 ∨ β ≠ 0)
    (hs : ∀ p ∈ s, c ≤ α * p 0 + β * p 1) (ht : ∀ p ∈ t, α * p 0 + β * p 1 ≤ c)
    (htm : NullMeasurableSet t volume) :
    volume (s ∪ t) = volume s + volume t := by
  have hinter : volume (s ∩ t) = 0 := by
    refine measure_mono_null (fun p hp => ?_) (volume_line (c := c) h)
    exact le_antisymm (ht p hp.2) (hs p hp.1)
  have := measure_union_add_inter₀ (μ := volume) s htm
  rwa [hinter, add_zero] at this

/-! ## Membership in the hull of three points -/

/-- An explicit convex combination of three points lies in their hull.  This is
the "exhibit the barycentric coordinates" direction, which is the one needed to
show that an inequality description of a triangle is contained in the hull. -/
theorem mem_convexHull_triple {a b c : E} {α β γ : ℝ} (hα : 0 ≤ α) (hβ : 0 ≤ β)
    (hγ : 0 ≤ γ) (hsum : α + β + γ = 1) :
    α • a + β • b + γ • c ∈ convexHull ℝ ({a, b, c} : Set E) := by
  have hs : ∑ i : Fin 3, (![α, β, γ] : Fin 3 → ℝ) i • (![a, b, c] : Fin 3 → E) i
      = α • a + β • b + γ • c := by simp [Fin.sum_univ_three]
  refine hs ▸ (convex_convexHull ℝ _).sum_mem ?_ ?_ ?_
  · intro i _; fin_cases i <;> assumption
  · simp only [Fin.sum_univ_three, Matrix.cons_val_zero, Matrix.cons_val_one,
      Matrix.head_cons, Matrix.cons_val_two, Matrix.tail_cons]
    exact hsum
  · intro i _; fin_cases i <;> exact subset_convexHull ℝ _ (by simp)

/-- Adding a point already in the hull changes nothing. -/
theorem convexHull_insert_of_mem {s : Set E} {x : E} (hx : x ∈ convexHull ℝ s) :
    convexHull ℝ (insert x s) = convexHull ℝ s :=
  subset_antisymm
    (convexHull_min (Set.insert_subset hx (subset_convexHull ℝ s)) (convex_convexHull ℝ s))
    (convexHull_mono (Set.subset_insert _ _))

/-! ## Half-planes -/

theorem convex_halfplane_ge (α β γ : ℝ) :
    Convex ℝ {p : E | γ ≤ α * p 0 + β * p 1} := by
  rintro x hx y hy s t hs ht hst
  have hx' : γ ≤ α * x 0 + β * x 1 := hx
  have hy' : γ ≤ α * y 0 + β * y 1 := hy
  change γ ≤ α * (s • x + t • y) 0 + β * (s • x + t • y) 1
  simp only [smul_add_smul_apply]
  have h1 := mul_le_mul_of_nonneg_left hx' hs
  have h2 := mul_le_mul_of_nonneg_left hy' ht
  have h3 : s * γ + t * γ = γ := by rw [← add_mul, hst, one_mul]
  nlinarith [h1, h2, h3]

theorem convex_halfplane_le (α β γ : ℝ) :
    Convex ℝ {p : E | α * p 0 + β * p 1 ≤ γ} := by
  rintro x hx y hy s t hs ht hst
  have hx' : α * x 0 + β * x 1 ≤ γ := hx
  have hy' : α * y 0 + β * y 1 ≤ γ := hy
  change α * (s • x + t • y) 0 + β * (s • x + t • y) 1 ≤ γ
  simp only [smul_add_smul_apply]
  have h1 := mul_le_mul_of_nonneg_left hx' hs
  have h2 := mul_le_mul_of_nonneg_left hy' ht
  have h3 : s * γ + t * γ = γ := by rw [← add_mul, hst, one_mul]
  nlinarith [h1, h2, h3]

/-- A triangle lies in a half-plane as soon as its three vertices do. -/
theorem convexHull_triple_le_of_vertices {a b c : E} {α β γ : ℝ}
    (ha : γ ≤ α * a 0 + β * a 1) (hb : γ ≤ α * b 0 + β * b 1)
    (hc : γ ≤ α * c 0 + β * c 1) :
    ∀ p ∈ convexHull ℝ ({a, b, c} : Set E), γ ≤ α * p 0 + β * p 1 :=
  convexHull_min (by rintro x (rfl | rfl | rfl) <;> assumption) (convex_halfplane_ge α β γ)

theorem convexHull_triple_ge_of_vertices {a b c : E} {α β γ : ℝ}
    (ha : α * a 0 + β * a 1 ≤ γ) (hb : α * b 0 + β * b 1 ≤ γ)
    (hc : α * c 0 + β * c 1 ≤ γ) :
    ∀ p ∈ convexHull ℝ ({a, b, c} : Set E), α * p 0 + β * p 1 ≤ γ :=
  convexHull_min (by rintro x (rfl | rfl | rfl) <;> assumption) (convex_halfplane_le α β γ)

/-- A quadrilateral lies in a half-plane as soon as its four vertices do. -/
theorem convexHull_quad_le_of_vertices {a b c d : E} {α β γ : ℝ}
    (ha : γ ≤ α * a 0 + β * a 1) (hb : γ ≤ α * b 0 + β * b 1)
    (hc : γ ≤ α * c 0 + β * c 1) (hd : γ ≤ α * d 0 + β * d 1) :
    ∀ p ∈ convexHull ℝ ({a, b, c, d} : Set E), γ ≤ α * p 0 + β * p 1 :=
  convexHull_min (by rintro x (rfl | rfl | rfl | rfl) <;> assumption)
    (convex_halfplane_ge α β γ)

theorem convexHull_quad_ge_of_vertices {a b c d : E} {α β γ : ℝ}
    (ha : α * a 0 + β * a 1 ≤ γ) (hb : α * b 0 + β * b 1 ≤ γ)
    (hc : α * c 0 + β * c 1 ≤ γ) (hd : α * d 0 + β * d 1 ≤ γ) :
    ∀ p ∈ convexHull ℝ ({a, b, c, d} : Set E), α * p 0 + β * p 1 ≤ γ :=
  convexHull_min (by rintro x (rfl | rfl | rfl | rfl) <;> assumption)
    (convex_halfplane_le α β γ)

/-- Cover a region by two pieces, one on each side of a line. -/
theorem subset_union_of_halfplanes {Q s t : Set E} {α β γ : ℝ}
    (h1 : ∀ p ∈ Q, γ ≤ α * p 0 + β * p 1 → p ∈ s)
    (h2 : ∀ p ∈ Q, α * p 0 + β * p 1 ≤ γ → p ∈ t) : Q ⊆ s ∪ t := by
  intro p hp
  rcases le_total γ (α * p 0 + β * p 1) with h | h
  · exact Or.inl (h1 p hp h)
  · exact Or.inr (h2 p hp h)

/-- **Area of a union of two triangles separated by a line.**  This is the fan
step: it turns the triangle formula into a polygon formula, one diagonal at a
time. -/
theorem volume_union_triangles {a b c a' b' c' : E} {α β γ : ℝ} (h : α ≠ 0 ∨ β ≠ 0)
    (hs : ∀ p ∈ convexHull ℝ ({a, b, c} : Set E), γ ≤ α * p 0 + β * p 1)
    (ht : ∀ p ∈ convexHull ℝ ({a', b', c'} : Set E), α * p 0 + β * p 1 ≤ γ) :
    volume (convexHull ℝ ({a, b, c} : Set E) ∪ convexHull ℝ ({a', b', c'} : Set E))
      = ENNReal.ofReal (|det2 (b - a) (c - a)| / 2 + |det2 (b' - a') (c' - a')| / 2) := by
  rw [volume_union_of_line_split h hs ht ((convex_convexHull ℝ _).nullMeasurableSet volume),
    volume_convexHull_triangle, volume_convexHull_triangle,
    ← ENNReal.ofReal_add (by positivity) (by positivity)]

/-! ## Nontriviality witnesses (conventions.md §5.3, house trap 2)

`volume_convexHull_triangle` has no hypotheses, so the trap-2 question for it is
whether the conclusion is nonvacuous — i.e. whether it computes a *nonzero*
area on an actual triangle, not just `0` on degenerate input.  It does. -/

/-- Trap 2 for `volume_convexHull_triangle`: a genuine, nondegenerate instance
with nonzero area. -/
example : volume (convexHull ℝ ({0, !₂[1, 0], !₂[0, 1]} : Set E))
    = ENNReal.ofReal (1/2) := by
  rw [volume_convexHull_triangle]
  congr 1
  norm_num [det2, sub_apply']

/-- Trap 2 for `volume_union_triangles`: its hypotheses are simultaneously
satisfiable by a nondegenerate configuration — the two halves of the unit
square, separated by the diagonal `y = x`, total area `1`. -/
example :
    volume (convexHull ℝ ({0, !₂[1, 0], !₂[1, 1]} : Set E)
        ∪ convexHull ℝ ({0, !₂[1, 1], !₂[0, 1]} : Set E))
      = ENNReal.ofReal (1/2 + 1/2) := by
  refine volume_union_triangles (α := 1) (β := -1) (γ := 0) (Or.inl one_ne_zero)
    (convexHull_triple_le_of_vertices (by norm_num) (by norm_num) (by norm_num))
    (convexHull_triple_ge_of_vertices (by norm_num) (by norm_num) (by norm_num))
    |>.trans ?_
  congr 1
  norm_num [det2, sub_apply']

/-! ## Axiom report (conventions.md §5.6)

Expected on every declaration: `propext, Classical.choice, Quot.sound`.  No
`sorry` anywhere in this file. -/

#print axioms volume_tri
#print axioms convexHull_base
#print axioms volume_convexHull_zero
#print axioms volume_convexHull_triangle
#print axioms volume_convexHull_triangle_toReal
#print axioms volume_convexHull_triangle_degenerate
#print axioms volume_line
#print axioms volume_union_of_line_split
#print axioms mem_convexHull_triple
#print axioms volume_union_triangles

end MathLab.PlanarArea


==> anc/P5-kernel-deficit-lean-v6/MathLab/Geometry/PolygonAlternatingCrosscutScratch.lean <==
/-
Copyright (c) 2026 Math Lab. All rights reserved.
Released under Apache 2.0 license as described in the file LICENSE.
Authors: Math Lab formalization track
-/
import Schoenflies.JordanClosed

/-!
# Alternating arcs through a Jordan crosscut

The vendored polygonal-crosscut corollary is phrased using three explicit
closed polygons.  For hull-order work the first crosscut is more naturally
available through the set-level `IsCrosscut` interface.  This module records
the corresponding set-level alternating-arcs consequence of the general
crosscut theorem.
-/

open Set

noncomputable section

namespace MathLab.PolygonRearrangement.PolygonAlternatingCrosscutScratch

/-- A second arc in the same Jordan domain, with endpoints in the interiors
of opposite boundary arcs cut out by the first crosscut, must meet the first
crosscut. -/
theorem Schoenflies.IsCrosscut.arc_inter_nonempty_of_alternating
    {C P A₁ A₂ Q : Set Schoenflies.Plane}
    {p q w₁ w₂ : Schoenflies.Plane}
    (h : Schoenflies.IsCrosscut C P p q)
    (hcut : Schoenflies.IsCutPair C p q A₁ A₂)
    (hQ : Schoenflies.IsArcBetween Q w₁ w₂)
    (hside : Q \ {w₁, w₂} ⊆ Schoenflies.inside C)
    (hw₁A₁ : w₁ ∈ A₁) (hw₁A₂ : w₁ ∉ A₂)
    (hw₂A₂ : w₂ ∈ A₂) (hw₂A₁ : w₂ ∉ A₁) :
    (Q ∩ P).Nonempty := by
  by_contra hempty
  rw [Set.not_nonempty_iff_eq_empty,
    Set.eq_empty_iff_forall_notMem] at hempty
  let Qint : Set Schoenflies.Plane := Q \ {w₁, w₂}
  have hQintSub : Qint ⊆ Schoenflies.inside C \ P := by
    intro z hz
    refine ⟨hside hz, ?_⟩
    intro hzP
    exact hempty z ⟨hz.1, hzP⟩
  obtain ⟨z, hz⟩ := hQ.nonempty_diff
  have hzSplit : z ∈ Schoenflies.inside (A₁ ∪ P) ∪
      Schoenflies.inside (A₂ ∪ P) := by
    have hsplit := (Schoenflies.crosscut_theorem h hcut).1
    rw [← hsplit]
    exact hQintSub hz
  rcases hzSplit with hz₁ | hz₂
  · have hQint₁ : Qint ⊆ Schoenflies.inside (A₁ ∪ P) := by
      have hcomponent := hQ.isPreconnected_diff.subset_connectedComponentIn
        hz hQintSub
      have hzComponent :=
        (Schoenflies.crosscut_theorem h hcut).2.2.2.2.2.1 z hz₁
      rwa [hzComponent] at hcomponent
    have hw₂Closure : w₂ ∈ closure (Schoenflies.inside (A₁ ∪ P)) :=
      closure_mono hQint₁ hQ.right_mem_closure_diff
    have hw₂Inter : w₂ ∈
        closure (Schoenflies.inside (A₁ ∪ P)) ∩ C :=
      ⟨hw₂Closure, hcut.snd_subset hw₂A₂⟩
    have hclosure := (Schoenflies.crosscut_theorem h hcut).2.2.2.2.2.2.2.2.1
    exact hw₂A₁ (hclosure ▸ hw₂Inter)
  · have hQint₂ : Qint ⊆ Schoenflies.inside (A₂ ∪ P) := by
      have hcomponent := hQ.isPreconnected_diff.subset_connectedComponentIn
        hz hQintSub
      have hzComponent :=
        (Schoenflies.crosscut_theorem h hcut).2.2.2.2.2.2.1 z hz₂
      rwa [hzComponent] at hcomponent
    have hw₁Closure : w₁ ∈ closure (Schoenflies.inside (A₂ ∪ P)) :=
      closure_mono hQint₂ hQ.left_mem_closure_diff
    have hw₁Inter : w₁ ∈
        closure (Schoenflies.inside (A₂ ∪ P)) ∩ C :=
      ⟨hw₁Closure, hcut.fst_subset hw₁A₁⟩
    have hclosure := (Schoenflies.crosscut_theorem h hcut).2.2.2.2.2.2.2.2.2
    exact hw₁A₂ (hclosure ▸ hw₁Inter)

#print axioms Schoenflies.IsCrosscut.arc_inter_nonempty_of_alternating

end MathLab.PolygonRearrangement.PolygonAlternatingCrosscutScratch


==> anc/P5-kernel-deficit-lean-v6/MathLab/Geometry/PolygonArcDisjointByIndexScratch.lean <==
/-
Copyright (c) 2026 Math Lab. All rights reserved.
Released under Apache 2.0 license as described in the file LICENSE.
Authors: Math Lab formalization track
-/
import MathLab.Geometry.PolygonSourceArcDisjointScratch

/-!
# Disjoint polygon arcs from edge-endpoint index separation

This is the index-invariant form of separated-source-arc disjointness.  It
avoids choosing a numerical cut: if every edge used by one arc has both
endpoint indices distinct from both endpoint indices of every edge used by
the other arc, simplicity makes the two arc carriers disjoint.
-/

open Set

noncomputable section

namespace MathLab.PolygonRearrangement.PolygonArcDisjointByIndexScratch

/-- Distinct chunks of a nested list with nodup flatten are disjoint.  This
is the convenient indexed form of `List.nodup_flatten`. -/
theorem listDisjoint_get_of_nodup_flatten {α : Type*}
    (blocks : List (List α)) (hflat : blocks.flatten.Nodup)
    {i j : Fin blocks.length} (hij : i ≠ j) :
    (blocks.get i).Disjoint (blocks.get j) := by
  have hp : blocks.Pairwise List.Disjoint :=
    (List.nodup_flatten.mp hflat).2
  rcases lt_or_gt_of_ne hij with hijlt | hjilt
  · exact hp.rel_get_of_lt hijlt
  · exact (hp.rel_get_of_lt hjilt).symm

/-- Two arcs of a `PrePolygon` are disjoint when all four endpoint-index
comparisons are distinct for every pair of their constituent edges. -/
theorem disjoint_arc_of_endpointIndices_ne {m k l : ℕ}
    (P : Schoenflies.PrePolygon m) (a b : ZMod (m + 3))
    (hsep : ∀ (s : ℕ), s < k → ∀ (t : ℕ), t < l →
      a + (s : ZMod (m + 3)) ≠ b + (t : ZMod (m + 3)) ∧
      a + (s : ZMod (m + 3)) ≠ b + (t : ZMod (m + 3)) + 1 ∧
      a + (s : ZMod (m + 3)) + 1 ≠ b + (t : ZMod (m + 3)) ∧
      a + (s : ZMod (m + 3)) + 1 ≠
        b + (t : ZMod (m + 3)) + 1) :
    Disjoint (P.arc a k) (P.arc b l) := by
  rw [Set.disjoint_left]
  intro z hzA hzB
  obtain ⟨s, hs, hzs⟩ := Schoenflies.PrePolygon.mem_arc_iff.mp hzA
  obtain ⟨t, ht, hzt⟩ := Schoenflies.PrePolygon.mem_arc_iff.mp hzB
  let i : ZMod (m + 3) := a + (s : ZMod (m + 3))
  let j : ZMod (m + 3) := b + (t : ZMod (m + 3))
  have hindices := hsep s hs t ht
  have hij : i ≠ j := by
    simpa only [i, j] using hindices.1
  have hA := P.edges_meet i j hij (Set.mem_inter hzs hzt)
  have hB := P.edges_meet j i hij.symm (Set.mem_inter hzt hzs)
  simp only [Set.mem_insert_iff, Set.mem_singleton_iff] at hA hB
  rcases hA with hA | hA <;> rcases hB with hB | hB
  · exact hij (P.vertex_inj (hA.symm.trans hB))
  · apply hindices.2.1
    exact P.vertex_inj (hA.symm.trans hB)
  · apply hindices.2.2.1
    exact P.vertex_inj (hA.symm.trans hB)
  · apply hindices.2.2.2
    exact P.vertex_inj (hA.symm.trans hB)

#print axioms disjoint_arc_of_endpointIndices_ne
#print axioms listDisjoint_get_of_nodup_flatten

end MathLab.PolygonRearrangement.PolygonArcDisjointByIndexScratch


==> anc/P5-kernel-deficit-lean-v6/MathLab/Geometry/PolygonCrosscutClosureScratch.lean <==
/-
Copyright (c) 2026 Math Lab. All rights reserved.
Released under Apache 2.0 license as described in the file LICENSE.
Authors: Math Lab formalization track
-/
import Schoenflies.JordanClosed

/-!
# Closed-region consequences of the polygonal crosscut theorem

`Schoenflies.crosscut_theorem` describes the two *open* sides of a
crosscut.  Positive-ear removal consumes the corresponding literal closed
regions.  The lemmas here perform that closure bookkeeping once and for all:
the original closed Jordan domain is the union of the two closed sides, and
their intersection is exactly the crosscut.
-/

open Set

noncomputable section

namespace MathLab.PolygonRearrangement.PolygonCrosscutClosureScratch

open Schoenflies

private theorem crosscut_subset_inside_union_curve
    {C P : Set Plane} {p q : Plane} (h : IsCrosscut C P p q) :
    P ⊆ inside C ∪ C := by
  intro x hx
  by_cases hxp : x = p
  · exact Or.inr (hxp ▸ h.left_mem)
  by_cases hxq : x = q
  · exact Or.inr (hxq ▸ h.right_mem)
  exact Or.inl (h.sdiff_subset ⟨hx, by simp [hxp, hxq]⟩)

/-- The closure of the original bounded Jordan side is the union of the
closures of the two bounded sides made by a polygonal crosscut. -/
theorem closure_inside_eq_union_closure_sides
    {C P A₁ A₂ : Set Plane} {p q : Plane}
    (h : IsCrosscut C P p q) (hcut : IsCutPair C p q A₁ A₂) :
    closure (inside C) =
      closure (inside (A₁ ∪ P)) ∪ closure (inside (A₂ ∪ P)) := by
  let jordan : ∀ S : Set Plane, IsJordanCurve S → IsSeparating S :=
    fun _ hS => jordan_curve_theorem hS
  have hsepC : IsSeparating C := jordan C h.curve
  have hclC : closure (inside C) = inside C ∪ C :=
    (IsRegionOf.inside C).closure_eq hsepC
  have hcl₁ : closure (inside (A₁ ∪ P)) =
      inside (A₁ ∪ P) ∪ (A₁ ∪ P) :=
    h.closure_side jordan hcut
  have hcl₂ : closure (inside (A₂ ∪ P)) =
      inside (A₂ ∪ P) ∪ (A₂ ∪ P) :=
    h.closure_side jordan hcut.symm
  obtain ⟨hsplit, -, -, -, -, -, -, -, -, -⟩ := crosscut_theorem h hcut
  rw [hclC, hcl₁, hcl₂]
  apply Set.Subset.antisymm
  · rintro x (hxI | hxC)
    · by_cases hxP : x ∈ P
      · exact Or.inl (Or.inr (Or.inr hxP))
      · have hxsplit : x ∈ inside C \ P := ⟨hxI, hxP⟩
        rw [hsplit] at hxsplit
        rcases hxsplit with hx₁ | hx₂
        · exact Or.inl (Or.inl hx₁)
        · exact Or.inr (Or.inl hx₂)
    · have hxarcs : x ∈ A₁ ∪ A₂ := by
        rw [hcut.union_eq]
        exact hxC
      rcases hxarcs with hx₁ | hx₂
      · exact Or.inl (Or.inr (Or.inl hx₁))
      · exact Or.inr (Or.inr (Or.inl hx₂))
  · rintro x (hx₁ | hx₂)
    · rcases hx₁ with hxside | hxcurve
      · exact Or.inl (h.side_subset jordan hcut hxside).1
      · rcases hxcurve with hxarc | hxP
        · exact Or.inr (hcut.fst_subset hxarc)
        · exact crosscut_subset_inside_union_curve h hxP
    · rcases hx₂ with hxside | hxcurve
      · exact Or.inl (h.side_subset jordan hcut.symm hxside).1
      · rcases hxcurve with hxarc | hxP
        · exact Or.inr (hcut.snd_subset hxarc)
        · exact crosscut_subset_inside_union_curve h hxP

/-- The two closed crosscut sides meet exactly in the crosscut itself. -/
theorem closure_sides_inter_eq_crosscut
    {C P A₁ A₂ : Set Plane} {p q : Plane}
    (h : IsCrosscut C P p q) (hcut : IsCutPair C p q A₁ A₂) :
    closure (inside (A₁ ∪ P)) ∩ closure (inside (A₂ ∪ P)) = P := by
  let jordan : ∀ S : Set Plane, IsJordanCurve S → IsSeparating S :=
    fun _ hS => jordan_curve_theorem hS
  have hcl₁ : closure (inside (A₁ ∪ P)) =
      inside (A₁ ∪ P) ∪ (A₁ ∪ P) :=
    h.closure_side jordan hcut
  have hcl₂ : closure (inside (A₂ ∪ P)) =
      inside (A₂ ∪ P) ∪ (A₂ ∪ P) :=
    h.closure_side jordan hcut.symm
  have hside₁ := h.side_subset jordan hcut
  have hside₂ := h.side_subset jordan hcut.symm
  have hdisj := h.disjoint_sides jordan hcut
  rw [hcl₁, hcl₂]
  apply Set.Subset.antisymm
  · rintro x ⟨hx₁, hx₂⟩
    rcases hx₁ with hxside₁ | hxcurve₁
    · rcases hx₂ with hxside₂ | hxcurve₂
      · exact False.elim (Set.disjoint_left.mp hdisj hxside₁ hxside₂)
      · rcases hxcurve₂ with hxarc₂ | hxP
        · exact False.elim ((hside₁ hxside₁).1.1
            (hcut.snd_subset hxarc₂))
        · exact False.elim ((hside₁ hxside₁).2 hxP)
    · rcases hxcurve₁ with hxarc₁ | hxP
      · rcases hx₂ with hxside₂ | hxcurve₂
        · exact False.elim ((hside₂ hxside₂).1.1
            (hcut.fst_subset hxarc₁))
        · rcases hxcurve₂ with hxarc₂ | hxP
          · have hxends : x ∈ ({p, q} : Set Plane) := by
              rw [← hcut.inter_eq]
              exact ⟨hxarc₁, hxarc₂⟩
            rcases hxends with (rfl | rfl)
            · exact h.arc.left_mem
            · exact h.arc.right_mem
          · exact hxP
      · exact hxP
  · intro x hxP
    exact ⟨Or.inr (Or.inr hxP), Or.inr (Or.inr hxP)⟩

#print axioms closure_inside_eq_union_closure_sides
#print axioms closure_sides_inter_eq_crosscut

end MathLab.PolygonRearrangement.PolygonCrosscutClosureScratch


==> anc/P5-kernel-deficit-lean-v6/MathLab/Geometry/PolygonCrosscutCyclicAdjacencyScratch.lean <==
/-
Copyright (c) 2026 Math Lab. All rights reserved.
Released under Apache 2.0 license as described in the file LICENSE.
Authors: Math Lab formalization track
-/
import MathLab.Geometry.FiniteCyclicAdjacencyRigidityScratch
import Mathlib.Data.ZMod.Basic

/-!
# The finite crossing obstruction behind cyclic crosscut adjacency

If an edge of one Hamiltonian cyclic order is not an edge of a second cyclic
order on the same finite set, another edge of the first order alternates with
it in the second order.  This is the finite combinatorial step needed before
applying the Jordan-crosscut alternating-arcs theorem.

The proof is stated first for `ZMod`, where cyclic intervals are literal
modular differences, and then transported to the `Fin`/`finRotate` interface
used by `FiniteCyclicAdjacencyRigidityScratch`.
-/

noncomputable section

namespace MathLab.PolygonRearrangement.PolygonCrosscutCyclicAdjacencyScratch

/-- `x` lies strictly on the positively oriented cyclic interval from `a` to
`b`.  The endpoints are excluded. -/
def zmodCyclicBetween {m : ℕ} [NeZero m]
    (a b x : ZMod m) : Prop :=
  0 < (x - a).val ∧ (x - a).val < (b - a).val

/-- The pairs `(a,b)` and `(c,d)` alternate in a cyclic order. -/
def zmodCyclicAlternates {m : ℕ} [NeZero m]
    (a b c d : ZMod m) : Prop :=
  (zmodCyclicBetween a b c ∧ zmodCyclicBetween b a d) ∨
    (zmodCyclicBetween a b d ∧ zmodCyclicBetween b a c)

/-- Literal rank-inequality presentation of strict cyclic betweenness on
`Fin`.  This is the interface consumed by a strictly increasing key
enumeration: the first branch is non-wrapping and the second crosses the
rank-zero cut. -/
def finCyclicBetween {m : ℕ} (a b x : Fin m) : Prop :=
  (a < b ∧ a < x ∧ x < b) ∨
    (b < a ∧ (a < x ∨ x < b))

/-- Literal rank-inequality presentation of alternating endpoint pairs. -/
def finCyclicAlternates {m : ℕ} (a b c d : Fin m) : Prop :=
  (finCyclicBetween a b c ∧ finCyclicBetween b a d) ∨
    (finCyclicBetween a b d ∧ finCyclicBetween b a c)

/-- Conjugate a source-to-rank enumeration across the standard
`Fin m ≃ ZMod m` equivalence. -/
def finEnumZMod {m : ℕ} [NeZero m] (enum : Fin m ≃ Fin m) :
    ZMod m ≃ ZMod m :=
  (ZMod.finEquiv m).symm.toEquiv.trans
    (enum.trans (ZMod.finEquiv m).toEquiv)

@[simp] theorem finEnumZMod_apply {m : ℕ} [NeZero m]
    (enum : Fin m ≃ Fin m) (i : Fin m) :
    finEnumZMod enum (ZMod.finEquiv m i) =
      ZMod.finEquiv m (enum i) := by
  simp [finEnumZMod]

@[simp] theorem zmod_finEquiv_val {m : ℕ} [NeZero m]
    (i : Fin m) : (ZMod.finEquiv m i).val = i.val := by
  obtain ⟨m, rfl⟩ := Nat.exists_eq_succ_of_ne_zero (NeZero.ne m)
  rfl

@[simp] theorem zmod_finEquiv_finRotate {m : ℕ} [NeZero m]
    (i : Fin m) :
    ZMod.finEquiv m (finRotate m i) = ZMod.finEquiv m i + 1 := by
  rw [finRotate_apply]
  simp

@[simp] theorem zmod_finEquiv_finRotate_symm {m : ℕ} [NeZero m]
    (i : Fin m) :
    ZMod.finEquiv m ((finRotate m).symm i) =
      ZMod.finEquiv m i - 1 := by
  rw [finRotate_symm_apply]
  simp

private theorem zmod_finEquiv_sub_val {m : ℕ} [NeZero m]
    (a b : Fin m) :
    (ZMod.finEquiv m a - ZMod.finEquiv m b).val =
      if b ≤ a then a.val - b.val else m + a.val - b.val := by
  by_cases hba : b ≤ a
  · rw [if_pos hba, ZMod.val_sub]
    · simp only [zmod_finEquiv_val]
    · simpa only [zmod_finEquiv_val] using (show b.val ≤ a.val from hba)
  · rw [if_neg hba]
    have hab : a.val < b.val := by
      omega
    have hsub :
        (ZMod.finEquiv m b - ZMod.finEquiv m a).val =
          b.val - a.val := by
      rw [ZMod.val_sub]
      · simp only [zmod_finEquiv_val]
      · simpa only [zmod_finEquiv_val] using
          (show a.val ≤ b.val from hab.le)
    have hsub0 : ZMod.finEquiv m b - ZMod.finEquiv m a ≠ 0 := by
      intro hzero
      apply Fin.ne_of_lt hab
      apply (ZMod.finEquiv m).injective
      exact (sub_eq_zero.mp hzero).symm
    have hneg :
        ZMod.finEquiv m a - ZMod.finEquiv m b =
          -(ZMod.finEquiv m b - ZMod.finEquiv m a) := by ring
    rw [hneg, ZMod.neg_val, if_neg hsub0, hsub]
    have hbLt := b.isLt
    omega

/-- The modular and literal rank-inequality presentations of cyclic
betweenness agree. -/
theorem zmodCyclicBetween_finEquiv_iff {m : ℕ} [NeZero m]
    (a b x : Fin m) :
    zmodCyclicBetween (ZMod.finEquiv m a) (ZMod.finEquiv m b)
        (ZMod.finEquiv m x) ↔
      finCyclicBetween a b x := by
  rw [zmodCyclicBetween, finCyclicBetween,
    zmod_finEquiv_sub_val, zmod_finEquiv_sub_val]
  by_cases hab : a < b
  · rw [if_pos hab.le]
    by_cases hax : a ≤ x
    · rw [if_pos hax]
      omega
    · rw [if_neg hax]
      omega
  · have hba : b ≤ a := by simpa only [Fin.not_lt] using hab
    rcases hba.eq_or_lt with hEq | hbaLt
    · subst b
      simp
    · have hnab : ¬ a ≤ b := not_le_of_gt hbaLt
      rw [if_neg hnab]
      by_cases hax : a ≤ x
      · rw [if_pos hax]
        omega
      · rw [if_neg hax]
        omega

theorem zmodCyclicAlternates_finEquiv_iff {m : ℕ} [NeZero m]
    (a b c d : Fin m) :
    zmodCyclicAlternates
        (ZMod.finEquiv m a) (ZMod.finEquiv m b)
        (ZMod.finEquiv m c) (ZMod.finEquiv m d) ↔
      finCyclicAlternates a b c d := by
  simp only [zmodCyclicAlternates, finCyclicAlternates,
    zmodCyclicBetween_finEquiv_iff]

private theorem exists_adjacent_change_nat (P : ℕ → Prop)
    {a b : ℕ} (hab : a < b)
    (hchange : (P a ∧ ¬ P b) ∨ (¬ P a ∧ P b)) :
    ∃ k : ℕ, a ≤ k ∧ k + 1 ≤ b ∧
      ((P k ∧ ¬ P (k + 1)) ∨ (¬ P k ∧ P (k + 1))) := by
  classical
  induction b generalizing a with
  | zero => omega
  | succ b ih =>
      have habLe : a ≤ b := Nat.lt_succ_iff.mp hab
      by_cases habEq : a = b
      · subst a
        exact ⟨b, le_rfl, le_rfl, hchange⟩
      · have habLt : a < b := lt_of_le_of_ne habLe habEq
        by_cases hlast :
            (P b ∧ ¬ P (b + 1)) ∨ (¬ P b ∧ P (b + 1))
        · exact ⟨b, habLe, le_rfl, hlast⟩
        · have hsame : P b ↔ P (b + 1) := by
            tauto
          have hchange' : (P a ∧ ¬ P b) ∨ (¬ P a ∧ P b) := by
            rcases hchange with h | h
            · exact Or.inl ⟨h.1, fun hb => h.2 (hsame.mp hb)⟩
            · exact Or.inr ⟨fun ha => h.1 ha, hsame.mpr h.2⟩
          obtain ⟨k, hak, hkb, hk⟩ := ih habLt hchange'
          exact ⟨k, hak, hkb.trans (Nat.le_succ b), hk⟩

private theorem two_le_zmod_val_of_ne_zero_one {m : ℕ} [NeZero m]
    (x : ZMod m) (hzero : x ≠ 0) (hone : x ≠ 1) :
    2 ≤ x.val := by
  have hvzero : x.val ≠ 0 := by
    rwa [ne_eq, ZMod.val_eq_zero]
  have hvone : x.val ≠ 1 := by
    intro h
    apply hone
    have hx : ((x.val : ℕ) : ZMod m) = x := ZMod.natCast_zmod_val x
    rw [h] at hx
    simpa using hx.symm
  omega

private theorem zmod_val_add_neg {m : ℕ} [NeZero m]
    (x : ZMod m) (hx : x ≠ 0) :
    x.val + (-x).val = m := by
  rw [ZMod.neg_val, if_neg hx]
  have hxlt := ZMod.val_lt x
  omega

theorem zmodCyclicBetween_ne_left {m : ℕ} [NeZero m]
    {a b x : ZMod m} (h : zmodCyclicBetween a b x) :
    x ≠ a := by
  intro hxa
  subst x
  simpa [zmodCyclicBetween] using h.1

theorem zmodCyclicBetween_ne_right {m : ℕ} [NeZero m]
    {a b x : ZMod m} (h : zmodCyclicBetween a b x) :
    x ≠ b := by
  intro hxb
  subst x
  exact (lt_irrefl (b - a).val) h.2

/-- Every third point belongs to exactly one of the two strict cyclic
intervals cut out by distinct endpoints. -/
theorem zmodCyclicBetween_or_reverse {m : ℕ} [NeZero m]
    {a b x : ZMod m} (hab : a ≠ b) (hxa : x ≠ a) (hxb : x ≠ b) :
    zmodCyclicBetween a b x ∨ zmodCyclicBetween b a x := by
  have hd0 : b - a ≠ 0 := sub_ne_zero.mpr (Ne.symm hab)
  have ht0 : x - a ≠ 0 := sub_ne_zero.mpr hxa
  have htd : x - a ≠ b - a := by
    intro h
    apply hxb
    linear_combination h
  have htval0 : 0 < (x - a).val := by
    have : (x - a).val ≠ 0 := by rwa [ne_eq, ZMod.val_eq_zero]
    omega
  by_cases hforward : (x - a).val < (b - a).val
  · exact Or.inl ⟨htval0, hforward⟩
  · right
    have hvalne : (x - a).val ≠ (b - a).val := by
      intro h
      exact htd ((ZMod.val_injective m) h)
    have hreverseOrder : (b - a).val < (x - a).val := by omega
    have hpoint : x - b = (x - a) - (b - a) := by ring
    have hsubval : ((x - a) - (b - a)).val =
        (x - a).val - (b - a).val :=
      ZMod.val_sub hreverseOrder.le
    have hrev : a - b = -(b - a) := by ring
    have hsum := zmod_val_add_neg (b - a) hd0
    have hxlt := ZMod.val_lt (x - a)
    rw [zmodCyclicBetween, hpoint, hrev, hsubval]
    constructor <;> omega

theorem zmodCyclicBetween_disjoint_reverse {m : ℕ} [NeZero m]
    {a b x : ZMod m} (hab : a ≠ b)
    (hforward : zmodCyclicBetween a b x) :
    ¬ zmodCyclicBetween b a x := by
  intro hreverse
  let d : ZMod m := b - a
  let t : ZMod m := x - a
  have hd0 : d ≠ 0 := by
    dsimp only [d]
    exact sub_ne_zero.mpr (Ne.symm hab)
  have ht0 : t ≠ 0 := by
    dsimp only [t]
    exact sub_ne_zero.mpr
      (zmodCyclicBetween_ne_left (a := a) (b := b) (x := x) hforward)
  have hpoint : x - b = t - d := by
    dsimp only [t, d]
    ring
  have hrev : a - b = -d := by
    dsimp only [d]
    ring
  have htd : t.val < d.val := hforward.2
  have hdtSubVal : (d - t).val = d.val - t.val :=
    ZMod.val_sub htd.le
  have hdt0 : d - t ≠ 0 := by
    intro hzero
    have hval := congrArg ZMod.val hzero
    rw [hdtSubVal, ZMod.val_zero] at hval
    omega
  have htSubNeg : t - d = -(d - t) := by ring
  have htSub : (t - d).val = m + t.val - d.val := by
    rw [htSubNeg, ZMod.neg_val, if_neg hdt0, hdtSubVal]
    have hdlt := ZMod.val_lt d
    omega
  rw [zmodCyclicBetween, hpoint, hrev, htSub] at hreverse
  have hsumD := zmod_val_add_neg d hd0
  dsimp only [t, d] at htd hsumD hreverse
  omega

/-- If a source-successor edge is not adjacent in a second cyclic order,
then a nonincident source-successor edge alternates with it in that second
order.  The four inequalities state explicitly that the two source edges
share no endpoint, which is the form needed by the radial-crosscut
disjointness lemma. -/
theorem exists_source_successor_zmodCyclicAlternates_of_not_adjacent
    {m : ℕ} [NeZero m] (hm : 4 ≤ m)
    (enum : ZMod m ≃ ZMod m) (i : ZMod m)
    (hForward : enum (i + 1) ≠ enum i + 1)
    (hBackward : enum (i + 1) ≠ enum i - 1) :
    ∃ j : ZMod m,
      j ≠ i ∧ j ≠ i + 1 ∧
      j + 1 ≠ i ∧ j + 1 ≠ i + 1 ∧
      zmodCyclicAlternates
        (enum i) (enum (i + 1)) (enum j) (enum (j + 1)) := by
  classical
  let _ : Fact (1 < m) := ⟨by omega⟩
  let a : ZMod m := enum i
  let b : ZMod m := enum (i + 1)
  let d : ZMod m := b - a
  have hone0 : (1 : ZMod m) ≠ 0 := one_ne_zero
  have hiSucc : i + 1 ≠ i := by
    intro h
    apply hone0
    apply add_left_cancel (a := i)
    simpa only [add_zero] using h
  have hab : a ≠ b := by
    intro h
    apply hiSucc
    exact enum.injective (by simpa only [a, b] using h.symm)
  have hd0 : d ≠ 0 := by
    dsimp only [d]
    exact sub_ne_zero.mpr (Ne.symm hab)
  have hd1 : d ≠ 1 := by
    intro h
    apply hForward
    change b = a + 1
    calc
      b = a + d := by dsimp only [d]; ring
      _ = a + 1 := by rw [h]
  have hnegd1 : -d ≠ 1 := by
    intro h
    apply hBackward
    change b = a - 1
    calc
      b = a - (-d) := by dsimp only [d]; ring
      _ = a - 1 := by rw [h]
  have hd2 : 2 ≤ d.val :=
    two_le_zmod_val_of_ne_zero_one d hd0 hd1
  have hnegd0 : -d ≠ 0 := neg_ne_zero.mpr hd0
  have hnegd2 : 2 ≤ (-d).val :=
    two_le_zmod_val_of_ne_zero_one (-d) hnegd0 hnegd1
  let u : ZMod m := enum.symm (a + 1)
  let v : ZMod m := enum.symm (b + 1)
  have hEnumU : enum u = a + 1 := enum.apply_symm_apply (a + 1)
  have hEnumV : enum v = b + 1 := enum.apply_symm_apply (b + 1)
  have huI : u ≠ i := by
    intro h
    have heq : a + 1 = a := by
      rw [← hEnumU, h]
    apply hone0
    apply add_left_cancel (a := a)
    simpa only [add_zero] using heq
  have huSucc : u ≠ i + 1 := by
    intro h
    apply hForward
    calc
      enum (i + 1) = enum u := by rw [h]
      _ = a + 1 := hEnumU
      _ = enum i + 1 := rfl
  have hvI : v ≠ i := by
    intro h
    apply hBackward
    have heq : a = b + 1 := by
      calc
        a = enum i := rfl
        _ = enum v := by rw [h]
        _ = b + 1 := hEnumV
    change b = a - 1
    rw [heq]
    ring
  have hvSucc : v ≠ i + 1 := by
    intro h
    have heq : b + 1 = b := by
      rw [← hEnumV, h]
    apply hone0
    apply add_left_cancel (a := b)
    simpa only [add_zero] using heq
  let ku : ℕ := (u - i).val
  let kv : ℕ := (v - i).val
  have hku2 : 2 ≤ ku := by
    apply two_le_zmod_val_of_ne_zero_one (u - i)
    · exact sub_ne_zero.mpr huI
    · intro h
      apply huSucc
      linear_combination h
  have hkv2 : 2 ≤ kv := by
    apply two_le_zmod_val_of_ne_zero_one (v - i)
    · exact sub_ne_zero.mpr hvI
    · intro h
      apply hvSucc
      linear_combination h
  have hkuLt : ku < m := ZMod.val_lt (u - i)
  have hkvLt : kv < m := ZMod.val_lt (v - i)
  have huCoord : i + (ku : ZMod m) = u := by
    rw [show (ku : ZMod m) = u - i by
      exact ZMod.natCast_zmod_val (u - i)]
    ring
  have hvCoord : i + (kv : ZMod m) = v := by
    rw [show (kv : ZMod m) = v - i by
      exact ZMod.natCast_zmod_val (v - i)]
    ring
  let P : ℕ → Prop := fun k =>
    zmodCyclicBetween a b (enum (i + (k : ZMod m)))
  have hPku : P ku := by
    dsimp only [P]
    rw [huCoord, hEnumU, zmodCyclicBetween]
    have hdiff : a + 1 - a = (1 : ZMod m) := by ring
    rw [hdiff, ZMod.val_one]
    dsimp only [d] at hd2
    omega
  have hReverseV : zmodCyclicBetween b a (enum (i + (kv : ZMod m))) := by
    rw [hvCoord, hEnumV, zmodCyclicBetween]
    have hdiff : b + 1 - b = (1 : ZMod m) := by ring
    have hrev : a - b = -d := by
      dsimp only [d]
      ring
    rw [hdiff, hrev, ZMod.val_one]
    omega
  have hNotPkv : ¬ P kv := by
    dsimp only [P]
    exact zmodCyclicBetween_disjoint_reverse
      (a := b) (b := a) (x := enum (i + (kv : ZMod m)))
      hab.symm hReverseV
  have hkuNeKv : ku ≠ kv := by
    intro h
    apply hNotPkv
    simpa only [h] using hPku
  have hfinish (q : ℕ) (hq2 : 2 ≤ q) (hqTop : q + 1 < m)
      (hqChange :
        (P q ∧ ¬ P (q + 1)) ∨ (¬ P q ∧ P (q + 1))) :
      ∃ j : ZMod m,
        j ≠ i ∧ j ≠ i + 1 ∧
        j + 1 ≠ i ∧ j + 1 ≠ i + 1 ∧
        zmodCyclicAlternates
          (enum i) (enum (i + 1)) (enum j) (enum (j + 1)) := by
    let j : ZMod m := i + (q : ZMod m)
    have hqLt : q < m := by omega
    have hjI : j ≠ i := by
      intro h
      have hcast : (q : ZMod m) = 0 := by
        apply add_left_cancel (a := i)
        simpa only [j, add_zero] using h
      have hval := congrArg ZMod.val hcast
      rw [ZMod.val_cast_of_lt hqLt, ZMod.val_zero] at hval
      omega
    have hjSucc : j ≠ i + 1 := by
      intro h
      have hcast : (q : ZMod m) = 1 := by
        apply add_left_cancel (a := i)
        simpa only [j] using h
      have hval := congrArg ZMod.val hcast
      rw [ZMod.val_cast_of_lt hqLt, ZMod.val_one] at hval
      omega
    have hjNext : j + 1 = i + ((q + 1 : ℕ) : ZMod m) := by
      dsimp only [j]
      push_cast
      ring
    have hjNextI : j + 1 ≠ i := by
      intro h
      have hcast : ((q + 1 : ℕ) : ZMod m) = 0 := by
        apply add_left_cancel (a := i)
        calc
          i + ((q + 1 : ℕ) : ZMod m) = j + 1 := hjNext.symm
          _ = i := h
          _ = i + 0 := by rw [add_zero]
      have hval := congrArg ZMod.val hcast
      rw [ZMod.val_cast_of_lt hqTop, ZMod.val_zero] at hval
      omega
    have hjNextSucc : j + 1 ≠ i + 1 := by
      intro h
      apply hjI
      exact add_right_cancel h
    have hEnumJI : enum j ≠ a := by
      intro h
      apply hjI
      apply enum.injective
      simpa only [a] using h
    have hEnumJSucc : enum j ≠ b := by
      intro h
      apply hjSucc
      apply enum.injective
      simpa only [b] using h
    have hEnumNextI : enum (j + 1) ≠ a := by
      intro h
      apply hjNextI
      apply enum.injective
      simpa only [a] using h
    have hEnumNextSucc : enum (j + 1) ≠ b := by
      intro h
      apply hjNextSucc
      apply enum.injective
      simpa only [b] using h
    have hPj : P q ↔ zmodCyclicBetween a b (enum j) := by
      rfl
    have hPnext : P (q + 1) ↔
        zmodCyclicBetween a b (enum (j + 1)) := by
      dsimp only [P]
      rw [← hjNext]
    refine ⟨j, hjI, hjSucc, hjNextI, hjNextSucc, ?_⟩
    change zmodCyclicAlternates a b (enum j) (enum (j + 1))
    rcases hqChange with hchange | hchange
    · left
      refine ⟨hPj.mp hchange.1, ?_⟩
      rcases zmodCyclicBetween_or_reverse hab
          hEnumNextI hEnumNextSucc with hforward | hreverse
      · exact False.elim (hchange.2 (hPnext.mpr hforward))
      · exact hreverse
    · right
      refine ⟨hPnext.mp hchange.2, ?_⟩
      rcases zmodCyclicBetween_or_reverse hab
          hEnumJI hEnumJSucc with hforward | hreverse
      · exact False.elim (hchange.1 (hPj.mpr hforward))
      · exact hreverse
  rcases lt_or_gt_of_ne hkuNeKv with hkuKv | hkvKu
  · obtain ⟨q, hkuq, hqkv, hqChange⟩ :=
      exists_adjacent_change_nat P hkuKv (Or.inl ⟨hPku, hNotPkv⟩)
    exact hfinish q (hku2.trans hkuq)
      (lt_of_le_of_lt hqkv hkvLt) hqChange
  · obtain ⟨q, hkvq, hqku, hqChange⟩ :=
      exists_adjacent_change_nat P hkvKu (Or.inr ⟨hNotPkv, hPku⟩)
    exact hfinish q (hkv2.trans hkvq)
      (lt_of_le_of_lt hqku hkuLt) hqChange

/-- `Fin`/`finRotate` form of the crossing obstruction.  The equivalence
`enum` follows the convention of `exists_equiv_strictMono_key`: it sends a
source index to its rank in the second cyclic order. -/
theorem exists_source_successor_finCyclicAlternates_of_not_adjacent
    {m : ℕ} (hm : 4 ≤ m) (enum : Fin m ≃ Fin m) (i : Fin m)
    (hForward : enum (finRotate m i) ≠ finRotate m (enum i))
    (hBackward : enum (finRotate m i) ≠
      (finRotate m).symm (enum i)) :
    ∃ j : Fin m,
      j ≠ i ∧ j ≠ finRotate m i ∧
      finRotate m j ≠ i ∧
      finRotate m j ≠ finRotate m i ∧
      finCyclicAlternates
        (enum i) (enum (finRotate m i))
        (enum j) (enum (finRotate m j)) := by
  let _ : NeZero m := ⟨by omega⟩
  let zf : Fin m ≃+* ZMod m := ZMod.finEquiv m
  let enumZ : ZMod m ≃ ZMod m := finEnumZMod enum
  have hForwardZ :
      enumZ (zf i + 1) ≠ enumZ (zf i) + 1 := by
    intro h
    apply hForward
    apply zf.injective
    calc
      zf (enum (finRotate m i)) =
          enumZ (zf (finRotate m i)) := by
            rw [finEnumZMod_apply]
      _ = enumZ (zf i + 1) := by rw [zmod_finEquiv_finRotate]
      _ = enumZ (zf i) + 1 := h
      _ = zf (enum i) + 1 := by rw [finEnumZMod_apply]
      _ = zf (finRotate m (enum i)) := by
        rw [zmod_finEquiv_finRotate]
  have hBackwardZ :
      enumZ (zf i + 1) ≠ enumZ (zf i) - 1 := by
    intro h
    apply hBackward
    apply zf.injective
    calc
      zf (enum (finRotate m i)) =
          enumZ (zf (finRotate m i)) := by
            rw [finEnumZMod_apply]
      _ = enumZ (zf i + 1) := by rw [zmod_finEquiv_finRotate]
      _ = enumZ (zf i) - 1 := h
      _ = zf (enum i) - 1 := by rw [finEnumZMod_apply]
      _ = zf ((finRotate m).symm (enum i)) := by
        rw [zmod_finEquiv_finRotate_symm]
  obtain ⟨jz, hjI, hjSucc, hjNextI, hjNextSucc, hAlt⟩ :=
    exists_source_successor_zmodCyclicAlternates_of_not_adjacent
      hm enumZ (zf i) hForwardZ hBackwardZ
  let j : Fin m := zf.symm jz
  have hjz : zf j = jz := zf.apply_symm_apply jz
  have hiNextZ : zf (finRotate m i) = zf i + 1 :=
    zmod_finEquiv_finRotate i
  have hjNextZ : zf (finRotate m j) = jz + 1 := by
    rw [zmod_finEquiv_finRotate, hjz]
  have hjNeI : j ≠ i := by
    intro h
    apply hjI
    rw [← hjz, h]
  have hjNeSucc : j ≠ finRotate m i := by
    intro h
    apply hjSucc
    rw [← hjz, h, hiNextZ]
  have hjNextNeI : finRotate m j ≠ i := by
    intro h
    apply hjNextI
    rw [← hjNextZ, h]
  have hjNextNeSucc : finRotate m j ≠ finRotate m i := by
    intro h
    apply hjNextSucc
    rw [← hjNextZ, h, hiNextZ]
  have hAltZ : zmodCyclicAlternates
      (zf (enum i)) (zf (enum (finRotate m i)))
      (zf (enum j)) (zf (enum (finRotate m j))) := by
    rw [show jz + 1 = zf (finRotate m j) from hjNextZ.symm,
      show jz = zf j from hjz.symm,
      show zf i + 1 = zf (finRotate m i) from hiNextZ.symm] at hAlt
    simpa only [enumZ, zf, finEnumZMod_apply] using hAlt
  refine ⟨j, hjNeI, hjNeSucc, hjNextNeI, hjNextNeSucc, ?_⟩
  exact (zmodCyclicAlternates_finEquiv_iff
    (enum i) (enum (finRotate m i))
    (enum j) (enum (finRotate m j))).mp hAltZ

/-- On three points every point distinct from `a` is one of its two cyclic
neighbors. -/
theorem fin_three_eq_finRotate_or_symm_of_ne (a b : Fin 3) (hba : b ≠ a) :
    b = finRotate 3 a ∨ b = (finRotate 3).symm a := by
  fin_cases a <;> fin_cases b <;>
    first | exact False.elim (hba rfl) | decide

/-- The three-point case of local rank adjacency is automatic, independently
of any crosscut argument. -/
theorem source_successor_rank_adjacent_of_card_eq_three {m : ℕ}
    (hm : m = 3) (enum : Fin m ≃ Fin m) (i : Fin m) :
    enum (finRotate m i) = finRotate m (enum i) ∨
      enum (finRotate m i) = (finRotate m).symm (enum i) := by
  subst m
  apply fin_three_eq_finRotate_or_symm_of_ne
  apply enum.injective.ne
  fin_cases i <;> decide

/-- Complete finite dichotomy for every cycle of length at least three:
either the chosen source edge is already locally adjacent in rank order, or
for lengths at least four there is a nonincident alternating source edge. -/
theorem source_successor_rank_adjacent_or_finCyclicAlternates
    {m : ℕ} (hm : 3 ≤ m) (enum : Fin m ≃ Fin m) (i : Fin m) :
    (enum (finRotate m i) = finRotate m (enum i) ∨
      enum (finRotate m i) = (finRotate m).symm (enum i)) ∨
      ∃ j : Fin m,
        j ≠ i ∧ j ≠ finRotate m i ∧
        finRotate m j ≠ i ∧
        finRotate m j ≠ finRotate m i ∧
        finCyclicAlternates
          (enum i) (enum (finRotate m i))
          (enum j) (enum (finRotate m j)) := by
  by_cases hm3 : m = 3
  · exact Or.inl (source_successor_rank_adjacent_of_card_eq_three
      hm3 enum i)
  · have hm4 : 4 ≤ m := by omega
    by_cases hForward : enum (finRotate m i) = finRotate m (enum i)
    · exact Or.inl (Or.inl hForward)
    · by_cases hBackward :
          enum (finRotate m i) = (finRotate m).symm (enum i)
      · exact Or.inl (Or.inr hBackward)
      · exact Or.inr
          (exists_source_successor_finCyclicAlternates_of_not_adjacent
            hm4 enum i hForward hBackward)

@[simp] theorem conjugateFinRotate_symm_apply {m : ℕ}
    (enum : Fin m ≃ Fin m) (i : Fin m) :
    (FiniteCyclicAdjacencyRigidityScratch.conjugateFinRotate enum).symm i =
      enum.symm ((finRotate m).symm (enum i)) := by
  rfl

/-- Exact `conjugateFinRotate` form of the complete finite dichotomy. -/
theorem source_successor_local_adjacency_or_finCyclicAlternates
    {m : ℕ} (hm : 3 ≤ m) (enum : Fin m ≃ Fin m) (i : Fin m) :
    (finRotate m i =
        FiniteCyclicAdjacencyRigidityScratch.conjugateFinRotate enum i ∨
      finRotate m i =
        (FiniteCyclicAdjacencyRigidityScratch.conjugateFinRotate enum).symm i) ∨
      ∃ j : Fin m,
        j ≠ i ∧ j ≠ finRotate m i ∧
        finRotate m j ≠ i ∧
        finRotate m j ≠ finRotate m i ∧
        finCyclicAlternates
          (enum i) (enum (finRotate m i))
          (enum j) (enum (finRotate m j)) := by
  rcases source_successor_rank_adjacent_or_finCyclicAlternates
      hm enum i with (hForward | hBackward) | hAlt
  · left
    left
    apply enum.injective
    simpa only [FiniteCyclicAdjacencyRigidityScratch.conjugateFinRotate_apply,
      Equiv.apply_symm_apply] using hForward
  · left
    right
    apply enum.injective
    simpa only [conjugateFinRotate_symm_apply,
      Equiv.apply_symm_apply] using hBackward
  · exact Or.inr hAlt

/-- Pairwise exclusion of alternating nonincident source edges gives exactly
the local-adjacency hypothesis consumed by
`conjugateFinRotate_forward_of_anchor`.  The `m = 3` case is discharged by
the automatic-neighbor lemma above; the alternating obstruction is used only
when `m ≥ 4`. -/
theorem local_adjacency_of_no_finCyclicAlternates
    {m : ℕ} (hm : 3 ≤ m) (enum : Fin m ≃ Fin m)
    (hNoAlternating : ∀ i j : Fin m,
      j ≠ i → j ≠ finRotate m i →
      finRotate m j ≠ i →
      finRotate m j ≠ finRotate m i →
      ¬ finCyclicAlternates
        (enum i) (enum (finRotate m i))
        (enum j) (enum (finRotate m j))) :
    ∀ i : Fin m,
      finRotate m i =
          FiniteCyclicAdjacencyRigidityScratch.conjugateFinRotate enum i ∨
        finRotate m i =
          (FiniteCyclicAdjacencyRigidityScratch.conjugateFinRotate enum).symm i := by
  intro i
  rcases source_successor_local_adjacency_or_finCyclicAlternates
      hm enum i with hAdjacent | ⟨j, hjI, hjSucc, hjNextI, hjNextSucc, hAlt⟩
  · exact hAdjacent
  · exact False.elim
      (hNoAlternating i j hjI hjSucc hjNextI hjNextSucc hAlt)

/-- Trap-2 witness for the nonadjacent-edge hypotheses: swapping ranks one
and two in a four-cycle makes the source edge `0 → 1` a genuine rank
diagonal. -/
theorem not_adjacent_edge_hypotheses_nonempty :
    ∃ (enum : Fin 4 ≃ Fin 4) (i : Fin 4),
      enum (finRotate 4 i) ≠ finRotate 4 (enum i) ∧
      enum (finRotate 4 i) ≠ (finRotate 4).symm (enum i) := by
  refine ⟨Equiv.swap (1 : Fin 4) 2, 0, ?_, ?_⟩ <;> decide

#print axioms exists_source_successor_zmodCyclicAlternates_of_not_adjacent
#print axioms exists_source_successor_finCyclicAlternates_of_not_adjacent
#print axioms source_successor_rank_adjacent_or_finCyclicAlternates
#print axioms source_successor_local_adjacency_or_finCyclicAlternates
#print axioms local_adjacency_of_no_finCyclicAlternates
#print axioms not_adjacent_edge_hypotheses_nonempty

end MathLab.PolygonRearrangement.PolygonCrosscutCyclicAdjacencyScratch


==> anc/P5-kernel-deficit-lean-v6/MathLab/Geometry/PolygonDiagonalSplitScratch.lean <==
/-
Copyright (c) 2026 Math Lab. All rights reserved.
Released under Apache 2.0 license as described in the file LICENSE.
Authors: Math Lab formalization track
-/
import MathLab.Geometry.PolygonEarSelectorGeometryScratch
import Schoenflies.PrePolygonArc
import Schoenflies.GeneralCrosscut
import MathLab.Geometry.PolygonCrosscutClosureScratch

/-!
# Splitting a simple polygon along an internal diagonal

This off-aggregate module constructs the forward cyclic child of a
`Schoenflies.PrePolygon` along a diagonal.  Its vertices are the forward arc
`i, i+1, ..., j`; its closing edge is the diagonal `j → i`.  The construction
retains redundant collinear vertices and proves structural simplicity using
only `PrePolygon.edges_meet` and the open-diagonal disjointness certificate.
-/

open Set

noncomputable section

namespace MathLab.PolygonRearrangement.PolygonDiagonalSplitScratch

open PolygonEarSelectorGeometryScratch

private theorem two_le_val_of_ne_zero_one {N : ℕ} [NeZero N]
    (x : ZMod N) (h₀ : x ≠ 0) (h₁ : x ≠ 1) : 2 ≤ x.val := by
  have hv₀ : x.val ≠ 0 := by
    rw [Ne, ZMod.val_eq_zero]
    exact h₀
  have hv₁ : x.val ≠ 1 := by
    intro h
    apply h₁
    have hx : ((x.val : ℕ) : ZMod N) = x := ZMod.natCast_zmod_val x
    rw [h] at hx
    simpa using hx.symm
  omega

/-- The forward difference of nonadjacent diagonal endpoints has value at
least two. -/
theorem diagonal_span_two_le {m : ℕ} (P : Schoenflies.PrePolygon m)
    {i j : ZMod (m + 3)} (hdiag : IsDiagonal P i j) :
    2 ≤ (j - i).val := by
  have h₀ : j - i ≠ 0 := sub_ne_zero.mpr (Ne.symm hdiag.1)
  have h₁ : j - i ≠ 1 := by
    intro h
    apply hdiag.2.1
    rw [← h]
    ring
  exact two_le_val_of_ne_zero_one (j - i) h₀ h₁

private theorem val_add_val_neg {N : ℕ} [NeZero N]
    (x : ZMod N) (hx : x ≠ 0) : x.val + (-x).val = N := by
  rw [ZMod.neg_val, if_neg hx]
  have hxlt := ZMod.val_lt x
  omega

/-- Reversing an internal diagonal preserves its certificate. -/
theorem isDiagonal_symm {m : ℕ} {P : Schoenflies.PrePolygon m}
    {i j : ZMod (m + 3)} (hdiag : IsDiagonal P i j) :
    IsDiagonal P j i := by
  refine ⟨Ne.symm hdiag.1, hdiag.2.2.1, hdiag.2.1, ?_⟩
  intro k
  rw [openSegment_symm]
  exact hdiag.2.2.2 k

/-- The number of vertices in the forward child. -/
def splitCount {m : ℕ} (i j : ZMod (m + 3)) : ℕ :=
  (j - i).val + 1

/-- The `PrePolygon` parameter whose vertex count is `splitCount`. -/
def splitParameter {m : ℕ} (i j : ZMod (m + 3)) : ℕ :=
  (j - i).val - 2

theorem splitParameter_add_three {m : ℕ} {i j : ZMod (m + 3)}
    (hd₂ : 2 ≤ (j - i).val) :
    splitParameter i j + 3 = splitCount i j := by
  simp only [splitParameter, splitCount]
  omega

/-- Both endpoints being nonadjacent on the opposite side makes the forward
child strictly smaller than its parent. -/
theorem split_card_lt {m : ℕ} (P : Schoenflies.PrePolygon m)
    {i j : ZMod (m + 3)} (hdiag : IsDiagonal P i j) :
    splitParameter i j + 3 < m + 3 := by
  let x : ZMod (m + 3) := j - i
  have hx₀ : x ≠ 0 := sub_ne_zero.mpr (Ne.symm hdiag.1)
  have hnx₀ : -x ≠ 0 := neg_ne_zero.mpr hx₀
  have hnx₁ : -x ≠ 1 := by
    intro h
    apply hdiag.2.2.1
    have hx : j - i = -1 := by
      rw [show j - i = x by rfl, ← neg_neg x, h]
    linear_combination hx
  have hneg₂ : 2 ≤ (-x).val :=
    two_le_val_of_ne_zero_one (-x) hnx₀ hnx₁
  have hsum : x.val + (-x).val = m + 3 := val_add_val_neg x hx₀
  have hd₂ := diagonal_span_two_le P hdiag
  have hcount := splitParameter_add_three hd₂
  simp only [splitCount] at hcount
  change splitParameter i j + 3 < m + 3
  have hxval : x.val = (j - i).val := rfl
  omega

/-- The two original boundary arcs cut out by a diagonal's endpoints form the
literal cut pair consumed by the polygonal crosscut theorem. -/
theorem diagonal_isCutPair {m : ℕ} (P : Schoenflies.PrePolygon m)
    {i j : ZMod (m + 3)} (hdiag : IsDiagonal P i j) :
    Schoenflies.IsCutPair P.carrier (P.vertex i) (P.vertex j)
      (P.arc i (j - i).val)
      (P.arc j (m + 3 - (j - i).val)) := by
  have hd₂ := diagonal_span_two_le P hdiag
  have hcardlt := split_card_lt P hdiag
  have hdle : (j - i).val ≤ m + 1 := by
    simp only [splitParameter] at hcardlt
    omega
  have hijeq : i + ((j - i).val : ZMod (m + 3)) = j := by
    rw [ZMod.natCast_zmod_val]
    ring
  have hrest : 1 ≤ m + 3 - (j - i).val := by omega
  have hrestcast :
      ((m + 3 - (j - i).val : ℕ) : ZMod (m + 3)) = -(j - i) := by
    rw [Nat.cast_sub (by have := ZMod.val_lt (j - i); omega),
      ZMod.natCast_zmod_val, ZMod.natCast_self]
    ring
  have hwrap :
      j + ((m + 3 - (j - i).val : ℕ) : ZMod (m + 3)) = i := by
    rw [hrestcast]
    ring
  refine ⟨?_, ?_, ?_, ?_⟩
  · simpa only [hijeq] using
      P.isArcBetween_arc i (k := (j - i).val) (by omega) (by omega)
  · have h := P.isArcBetween_arc j
        (k := m + 3 - (j - i).val) hrest (by omega)
    rw [hwrap] at h
    exact h.reverse
  · simpa only [hijeq] using
      P.arc_union i (k := (j - i).val) (by omega)
  · simpa only [hijeq] using
      P.arc_inter i (k := (j - i).val) (by omega) (by omega)

/-- The reverse cyclic span is the complementary number of old edges. -/
theorem reverse_span_val {m : ℕ} {i j : ZMod (m + 3)} (hij : i ≠ j) :
    (i - j).val = m + 3 - (j - i).val := by
  have hx : j - i ≠ 0 := sub_ne_zero.mpr (Ne.symm hij)
  rw [show i - j = -(j - i) by ring, ZMod.neg_val, if_neg hx]

/-- A diagonal whose open chord lies in the bounded side is a straight
polygonal crosscut of the old carrier. -/
theorem diagonal_isCrosscut_of_inside {m : ℕ}
    (P : Schoenflies.PrePolygon m) {i j : ZMod (m + 3)}
    (hdiag : IsDiagonal P i j)
    (hinside : openSegment ℝ (P.vertex i) (P.vertex j) ⊆
      Schoenflies.inside P.carrier) :
    Schoenflies.IsCrosscut P.carrier
      (segment ℝ (P.vertex i) (P.vertex j)) (P.vertex i) (P.vertex j) := by
  refine {
    curve := P.isJordanCurve_carrier
    arc := Schoenflies.isArcBetween_segment (fun h => hdiag.1 (P.vertex_inj h))
    polygonal := Schoenflies.isPolygonal_segment _ _
    left_mem := P.vertex_mem_carrier i
    right_mem := P.vertex_mem_carrier j
    sdiff_subset := ?_
  }
  intro x hx
  have hxne : x ≠ P.vertex i ∧ x ≠ P.vertex j := by
    simpa only [Set.mem_insert_iff, Set.mem_singleton_iff, not_or] using hx.2
  apply hinside
  exact mem_openSegment_of_ne_left_right
    (fun h => hxne.1 h.symm) (fun h => hxne.2 h.symm) hx.1

/-- Vertex `k` of the forward child is old vertex `i + k`. -/
def splitVertex {m : ℕ} (P : Schoenflies.PrePolygon m)
    (i j : ZMod (m + 3))
    (k : ZMod (splitParameter i j + 3)) : E :=
  P.vertex (i + ((k.val : ℕ) : ZMod (m + 3)))

@[simp] theorem splitVertex_zero {m : ℕ} (P : Schoenflies.PrePolygon m)
    (i j : ZMod (m + 3)) :
    splitVertex P i j 0 = P.vertex i := by
  simp [splitVertex]

theorem split_index_dichotomy {m : ℕ} {P : Schoenflies.PrePolygon m}
    {i j : ZMod (m + 3)} (hdiag : IsDiagonal P i j)
    (k : ZMod (splitParameter i j + 3)) :
    k.val < (j - i).val ∨ k.val = (j - i).val := by
  have hd₂ := diagonal_span_two_le P hdiag
  have hk := ZMod.val_lt k
  have hcount : splitParameter i j + 3 = (j - i).val + 1 := by
    simpa only [splitCount] using splitParameter_add_three hd₂
  omega

/-- Below the final child index, cyclic successor is ordinary successor. -/
theorem split_succ_val {m : ℕ} {P : Schoenflies.PrePolygon m}
    {i j : ZMod (m + 3)} (hdiag : IsDiagonal P i j)
    (k : ZMod (splitParameter i j + 3))
    (hk : k.val < (j - i).val) :
    (k + 1).val = k.val + 1 := by
  have hd₂ := diagonal_span_two_le P hdiag
  have hcount := splitParameter_add_three hd₂
  have hcast : k + 1 =
      ((k.val + 1 : ℕ) : ZMod (splitParameter i j + 3)) := by
    rw [Nat.cast_add, Nat.cast_one, ZMod.natCast_zmod_val]
  rw [hcast, ZMod.val_natCast, Nat.mod_eq_of_lt]
  have hcount' : splitParameter i j + 3 = (j - i).val + 1 := by
    simpa only [splitCount] using hcount
  omega

/-- The successor of the final child index wraps to zero. -/
theorem split_last_succ_val {m : ℕ} {P : Schoenflies.PrePolygon m}
    {i j : ZMod (m + 3)} (hdiag : IsDiagonal P i j)
    (k : ZMod (splitParameter i j + 3))
    (hk : k.val = (j - i).val) :
    (k + 1).val = 0 := by
  have hd₂ := diagonal_span_two_le P hdiag
  have hcount := splitParameter_add_three hd₂
  have hcast : k + 1 =
      ((k.val + 1 : ℕ) : ZMod (splitParameter i j + 3)) := by
    rw [Nat.cast_add, Nat.cast_one, ZMod.natCast_zmod_val]
  rw [hcast, hk, ← splitCount, ← hcount, ZMod.natCast_self, ZMod.val_zero]

/-- Child vertex indices inject into the old forward arc. -/
theorem splitVertex_injective {m : ℕ} (P : Schoenflies.PrePolygon m)
    {i j : ZMod (m + 3)} (hdiag : IsDiagonal P i j) :
    Function.Injective (splitVertex P i j) := by
  intro a b hab
  apply ZMod.val_injective (splitParameter i j + 3)
  have hidx := P.vertex_inj hab
  have hcast : ((a.val : ℕ) : ZMod (m + 3)) =
      ((b.val : ℕ) : ZMod (m + 3)) := add_left_cancel hidx
  have hd₂ := diagonal_span_two_le P hdiag
  have hcount := splitParameter_add_three hd₂
  have had : a.val < m + 3 := by
    have ha := ZMod.val_lt a
    have hdlt := ZMod.val_lt (j - i)
    have hcount' : splitParameter i j + 3 = (j - i).val + 1 := by
      simpa only [splitCount] using hcount
    omega
  have hbd : b.val < m + 3 := by
    have hb := ZMod.val_lt b
    have hdlt := ZMod.val_lt (j - i)
    have hcount' : splitParameter i j + 3 = (j - i).val + 1 := by
      simpa only [splitCount] using hcount
    omega
  have hv := congrArg ZMod.val hcast
  simpa only [ZMod.val_natCast, Nat.mod_eq_of_lt had,
    Nat.mod_eq_of_lt hbd] using hv

/-- The edge set of the forward child before bundling it as a `PrePolygon`. -/
def splitEdge {m : ℕ} (P : Schoenflies.PrePolygon m)
    (i j : ZMod (m + 3))
    (k : ZMod (splitParameter i j + 3)) : Set E :=
  segment ℝ (splitVertex P i j k) (splitVertex P i j (k + 1))

theorem splitVertex_succ_of_kept {m : ℕ} (P : Schoenflies.PrePolygon m)
    {i j : ZMod (m + 3)} (hdiag : IsDiagonal P i j)
    (k : ZMod (splitParameter i j + 3))
    (hk : k.val < (j - i).val) :
    splitVertex P i j (k + 1) =
      P.vertex ((i + ((k.val : ℕ) : ZMod (m + 3))) + 1) := by
  simp only [splitVertex]
  rw [split_succ_val hdiag k hk]
  congr 1
  push_cast
  ring

theorem splitEdge_kept {m : ℕ} (P : Schoenflies.PrePolygon m)
    {i j : ZMod (m + 3)} (hdiag : IsDiagonal P i j)
    (k : ZMod (splitParameter i j + 3))
    (hk : k.val < (j - i).val) :
    splitEdge P i j k =
      P.edge (i + ((k.val : ℕ) : ZMod (m + 3))) := by
  rw [splitEdge, Schoenflies.PrePolygon.edge,
    splitVertex_succ_of_kept P hdiag k hk]
  rfl

theorem splitVertex_last {m : ℕ} (P : Schoenflies.PrePolygon m)
    {i j : ZMod (m + 3)}
    (k : ZMod (splitParameter i j + 3))
    (hk : k.val = (j - i).val) :
    splitVertex P i j k = P.vertex j := by
  simp only [splitVertex]
  rw [hk, ZMod.natCast_zmod_val]
  congr 1
  ring

theorem splitVertex_last_succ {m : ℕ} (P : Schoenflies.PrePolygon m)
    {i j : ZMod (m + 3)} (hdiag : IsDiagonal P i j)
    (k : ZMod (splitParameter i j + 3))
    (hk : k.val = (j - i).val) :
    splitVertex P i j (k + 1) = P.vertex i := by
  simp only [splitVertex]
  rw [split_last_succ_val hdiag k hk]
  simp

theorem splitEdge_last {m : ℕ} (P : Schoenflies.PrePolygon m)
    {i j : ZMod (m + 3)} (hdiag : IsDiagonal P i j)
    (k : ZMod (splitParameter i j + 3))
    (hk : k.val = (j - i).val) :
    splitEdge P i j k = segment ℝ (P.vertex j) (P.vertex i) := by
  rw [splitEdge, splitVertex_last P k hk,
    splitVertex_last_succ P hdiag k hk]

private theorem segment_inter_subset_endpoints_of_open_disjoint
    {a b : E} {S : Set E}
    (hopen : Disjoint (openSegment ℝ a b) S) :
    segment ℝ a b ∩ S ⊆ {a, b} := by
  intro x hx
  by_cases hxa : x = a
  · exact Or.inl hxa
  by_cases hxb : x = b
  · exact Or.inr hxb
  have hxopen : x ∈ openSegment ℝ a b :=
    mem_openSegment_of_ne_left_right (fun h => hxa h.symm)
      (fun h => hxb h.symm) hx.1
  exact (Set.disjoint_left.mp hopen hxopen hx.2).elim

private theorem vertex_mem_edge_endpoints {m : ℕ}
    (P : Schoenflies.PrePolygon m) {c e : ZMod (m + 3)}
    (hc : P.vertex c ∈ P.edge e) :
    P.vertex c ∈ ({P.vertex e, P.vertex (e + 1)} : Set E) := by
  by_cases hce : c = e
  · exact Or.inl (by rw [hce])
  · exact P.edges_meet e c (Ne.symm hce)
      ⟨hc, left_mem_segment ℝ (P.vertex c) (P.vertex (c + 1))⟩

private theorem split_endpoints_kept {m : ℕ}
    (P : Schoenflies.PrePolygon m) {i j : ZMod (m + 3)}
    (hdiag : IsDiagonal P i j)
    (k : ZMod (splitParameter i j + 3))
    (hk : k.val < (j - i).val) :
    ({splitVertex P i j k, splitVertex P i j (k + 1)} : Set E) =
      {P.vertex (i + ((k.val : ℕ) : ZMod (m + 3))),
        P.vertex ((i + ((k.val : ℕ) : ZMod (m + 3))) + 1)} := by
  rw [splitVertex_succ_of_kept P hdiag k hk]
  rfl

private theorem split_endpoints_last {m : ℕ}
    (P : Schoenflies.PrePolygon m) {i j : ZMod (m + 3)}
    (hdiag : IsDiagonal P i j)
    (k : ZMod (splitParameter i j + 3))
    (hk : k.val = (j - i).val) :
    ({splitVertex P i j k, splitVertex P i j (k + 1)} : Set E) =
      {P.vertex j, P.vertex i} := by
  rw [splitVertex_last P k hk, splitVertex_last_succ P hdiag k hk]

/-- Any two distinct child edges meet only at endpoints of the first. -/
theorem split_edges_meet {m : ℕ} (P : Schoenflies.PrePolygon m)
    {i j : ZMod (m + 3)} (hdiag : IsDiagonal P i j) :
    ∀ a b : ZMod (splitParameter i j + 3), a ≠ b →
      splitEdge P i j a ∩ splitEdge P i j b ⊆
        {splitVertex P i j a, splitVertex P i j (a + 1)} := by
  intro a b hab x hx
  rcases split_index_dichotomy hdiag a with ha | ha <;>
    rcases split_index_dichotomy hdiag b with hb | hb
  · -- Both edges are inherited from the old forward arc.
    have holdne :
        i + ((a.val : ℕ) : ZMod (m + 3)) ≠
          i + ((b.val : ℕ) : ZMod (m + 3)) := by
      intro he
      apply hab
      apply splitVertex_injective P hdiag
      simp only [splitVertex, he]
    have hold := P.edges_meet
      (i + ((a.val : ℕ) : ZMod (m + 3)))
      (i + ((b.val : ℕ) : ZMod (m + 3))) holdne
      (by
        change x ∈
          P.edge (i + ((a.val : ℕ) : ZMod (m + 3))) ∩
            P.edge (i + ((b.val : ℕ) : ZMod (m + 3)))
        simpa only [splitEdge_kept P hdiag a ha,
          splitEdge_kept P hdiag b hb] using hx)
    rw [split_endpoints_kept P hdiag a ha]
    exact hold
  · -- An old edge against the closing diagonal.
    have hx' : x ∈
        P.edge (i + ((a.val : ℕ) : ZMod (m + 3))) ∩
          segment ℝ (P.vertex j) (P.vertex i) := by
      rw [← splitEdge_kept P hdiag a ha,
        ← splitEdge_last P hdiag b hb]
      exact hx
    have hopen : Disjoint
        (openSegment ℝ (P.vertex j) (P.vertex i))
        (P.edge (i + ((a.val : ℕ) : ZMod (m + 3)))) := by
      rw [openSegment_symm]
      exact hdiag.2.2.2 _
    have hpair := segment_inter_subset_endpoints_of_open_disjoint hopen
      ⟨hx'.2, hx'.1⟩
    have hxold : x ∈
        ({P.vertex (i + ((a.val : ℕ) : ZMod (m + 3))),
          P.vertex ((i + ((a.val : ℕ) : ZMod (m + 3))) + 1)} : Set E) := by
      rcases hpair with hpair | hpair
      · rw [hpair]
        exact vertex_mem_edge_endpoints P (by rw [← hpair]; exact hx'.1)
      · rw [hpair]
        exact vertex_mem_edge_endpoints P (by rw [← hpair]; exact hx'.1)
    rw [split_endpoints_kept P hdiag a ha]
    exact hxold
  · -- The closing diagonal against an old edge.
    have hx' : x ∈ segment ℝ (P.vertex j) (P.vertex i) ∩
        P.edge (i + ((b.val : ℕ) : ZMod (m + 3))) := by
      rw [← splitEdge_last P hdiag a ha,
        ← splitEdge_kept P hdiag b hb]
      exact hx
    have hopen : Disjoint
        (openSegment ℝ (P.vertex j) (P.vertex i))
        (P.edge (i + ((b.val : ℕ) : ZMod (m + 3)))) := by
      rw [openSegment_symm]
      exact hdiag.2.2.2 _
    have hpair := segment_inter_subset_endpoints_of_open_disjoint hopen hx'
    rw [split_endpoints_last P hdiag a ha]
    exact hpair
  · exact absurd (ZMod.val_injective _ (ha.trans hb.symm)) hab

/-- The forward arc closed by an internal diagonal is again a simple
`PrePolygon`. -/
def splitPrePolygon {m : ℕ} (P : Schoenflies.PrePolygon m)
    {i j : ZMod (m + 3)} (hdiag : IsDiagonal P i j) :
    Schoenflies.PrePolygon (splitParameter i j) where
  vertex := splitVertex P i j
  vertex_inj := splitVertex_injective P hdiag
  edges_meet := split_edges_meet P hdiag

@[simp] theorem splitPrePolygon_vertex {m : ℕ}
    (P : Schoenflies.PrePolygon m) {i j : ZMod (m + 3)}
    (hdiag : IsDiagonal P i j) (k : ZMod (splitParameter i j + 3)) :
    (splitPrePolygon P hdiag).vertex k = splitVertex P i j k := rfl

@[simp] theorem splitPrePolygon_edge {m : ℕ}
    (P : Schoenflies.PrePolygon m) {i j : ZMod (m + 3)}
    (hdiag : IsDiagonal P i j) (k : ZMod (splitParameter i j + 3)) :
    (splitPrePolygon P hdiag).edge k = splitEdge P i j k := rfl

/-- The child carrier is literally the forward old boundary arc together
with the closing diagonal. -/
theorem splitPrePolygon_carrier {m : ℕ}
    (P : Schoenflies.PrePolygon m) {i j : ZMod (m + 3)}
    (hdiag : IsDiagonal P i j) :
    (splitPrePolygon P hdiag).carrier =
      P.arc i (j - i).val ∪ segment ℝ (P.vertex j) (P.vertex i) := by
  apply Set.Subset.antisymm
  · intro x hx
    rcases Set.mem_iUnion.mp hx with ⟨k, hk⟩
    change x ∈ splitEdge P i j k at hk
    rcases split_index_dichotomy hdiag k with hkept | hlast
    · left
      apply Schoenflies.PrePolygon.mem_arc_iff.mpr
      refine ⟨k.val, hkept, ?_⟩
      rw [← splitEdge_kept P hdiag k hkept]
      exact hk
    · right
      rw [← splitEdge_last P hdiag k hlast]
      exact hk
  · rintro x (hxarc | hxdiag)
    · rcases Schoenflies.PrePolygon.mem_arc_iff.mp hxarc with ⟨t, ht, hxt⟩
      let k : ZMod (splitParameter i j + 3) :=
        ((t : ℕ) : ZMod (splitParameter i j + 3))
      have hd₂ := diagonal_span_two_le P hdiag
      have hcount : splitParameter i j + 3 = (j - i).val + 1 := by
        simpa only [splitCount] using splitParameter_add_three hd₂
      have hkval : k.val = t := by
        dsimp only [k]
        rw [ZMod.val_natCast, Nat.mod_eq_of_lt]
        omega
      apply Set.mem_iUnion_of_mem k
      change x ∈ splitEdge P i j k
      rw [splitEdge_kept P hdiag k (by rw [hkval]; exact ht), hkval]
      exact hxt
    · let k : ZMod (splitParameter i j + 3) :=
        (((j - i).val : ℕ) : ZMod (splitParameter i j + 3))
      have hd₂ := diagonal_span_two_le P hdiag
      have hcount : splitParameter i j + 3 = (j - i).val + 1 := by
        simpa only [splitCount] using splitParameter_add_three hd₂
      have hkval : k.val = (j - i).val := by
        dsimp only [k]
        rw [ZMod.val_natCast, Nat.mod_eq_of_lt]
        omega
      apply Set.mem_iUnion_of_mem k
      change x ∈ splitEdge P i j k
      rw [splitEdge_last P hdiag k hkval]
      exact hxdiag

theorem first_child_carrier_eq_side {m : ℕ}
    (P : Schoenflies.PrePolygon m) {i j : ZMod (m + 3)}
    (hdiag : IsDiagonal P i j) :
    (splitPrePolygon P hdiag).carrier =
      P.arc i (j - i).val ∪ segment ℝ (P.vertex i) (P.vertex j) := by
  rw [splitPrePolygon_carrier, segment_symm]

theorem second_child_carrier_eq_side {m : ℕ}
    (P : Schoenflies.PrePolygon m) {i j : ZMod (m + 3)}
    (hdiag : IsDiagonal P i j) :
    (splitPrePolygon P (isDiagonal_symm hdiag)).carrier =
      P.arc j (m + 3 - (j - i).val) ∪
        segment ℝ (P.vertex i) (P.vertex j) := by
  rw [splitPrePolygon_carrier, reverse_span_val hdiag.1]

/-- The old closed bounded side is the union of the two child closed bounded
sides produced by an internal diagonal. -/
theorem closure_inside_eq_union_child_closures {m : ℕ}
    (P : Schoenflies.PrePolygon m) {i j : ZMod (m + 3)}
    (hdiag : IsDiagonal P i j)
    (hinside : openSegment ℝ (P.vertex i) (P.vertex j) ⊆
      Schoenflies.inside P.carrier) :
    closure (Schoenflies.inside P.carrier) =
      closure (Schoenflies.inside (splitPrePolygon P hdiag).carrier) ∪
        closure (Schoenflies.inside
          (splitPrePolygon P (isDiagonal_symm hdiag)).carrier) := by
  have hcross := diagonal_isCrosscut_of_inside P hdiag hinside
  have hcut := diagonal_isCutPair P hdiag
  have h :=
    PolygonCrosscutClosureScratch.closure_inside_eq_union_closure_sides hcross hcut
  rw [← first_child_carrier_eq_side P hdiag,
    ← second_child_carrier_eq_side P hdiag] at h
  exact h

/-- The two child closed bounded sides overlap exactly in their shared
diagonal. -/
theorem child_closures_inter_eq_diagonal {m : ℕ}
    (P : Schoenflies.PrePolygon m) {i j : ZMod (m + 3)}
    (hdiag : IsDiagonal P i j)
    (hinside : openSegment ℝ (P.vertex i) (P.vertex j) ⊆
      Schoenflies.inside P.carrier) :
    closure (Schoenflies.inside (splitPrePolygon P hdiag).carrier) ∩
        closure (Schoenflies.inside
          (splitPrePolygon P (isDiagonal_symm hdiag)).carrier) =
      segment ℝ (P.vertex i) (P.vertex j) := by
  have hcross := diagonal_isCrosscut_of_inside P hdiag hinside
  have hcut := diagonal_isCutPair P hdiag
  have h := PolygonCrosscutClosureScratch.closure_sides_inter_eq_crosscut
    hcross hcut
  rw [← first_child_carrier_eq_side P hdiag,
    ← second_child_carrier_eq_side P hdiag] at h
  exact h

/-! ## Local clearance at a polygon vertex

The diagonal-interiority argument needs only a finite metric fact, not a
vertex-local form of Jordan--Schoenflies: a sufficiently small ball about a
listed vertex meets no nonincident edge.  Inside that ball, two strict
determinant inequalities exclude the two incident edges as well.
-/

/-- A listed vertex lies on no nonincident edge. -/
theorem vertex_not_mem_edge_of_nonincident {m : ℕ}
    (P : Schoenflies.PrePolygon m) {i k : ZMod (m + 3)}
    (hki : k ≠ i) (hkip : k ≠ i - 1) :
    P.vertex i ∉ P.edge k := by
  intro hmem
  have hends := vertex_mem_edge_endpoints P hmem
  simp only [Set.mem_insert_iff, Set.mem_singleton_iff] at hends
  rcases hends with hends | hends
  · exact hki (P.vertex_inj hends.symm)
  · apply hkip
    have hik : i = k + 1 := P.vertex_inj hends
    linear_combination -hik

/-- A vertex has positive metric distance from any fixed nonincident edge. -/
theorem vertex_infDist_edge_pos {m : ℕ}
    (P : Schoenflies.PrePolygon m) {i k : ZMod (m + 3)}
    (hki : k ≠ i) (hkip : k ≠ i - 1) :
    0 < Metric.infDist (P.vertex i) (P.edge k) := by
  have hclosed : IsClosed (P.edge k) :=
    (Schoenflies.isCompact_segment _ _).isClosed
  have hne : (P.edge k).Nonempty :=
    ⟨P.vertex k, left_mem_segment ℝ _ _⟩
  rw [← hclosed.notMem_iff_infDist_pos hne]
  exact vertex_not_mem_edge_of_nonincident P hki hkip

/-- A finite isolating ball at a vertex misses every nonincident polygon
edge.  The radius is chosen as the minimum of the positive vertex--edge
distances, with a harmless unit fallback when there are no such edges. -/
theorem exists_vertex_isolating_ball {m : ℕ}
    (P : Schoenflies.PrePolygon m) (i : ZMod (m + 3)) :
    ∃ r : ℝ, 0 < r ∧ ∀ k : ZMod (m + 3), k ≠ i → k ≠ i - 1 →
      Disjoint (Metric.ball (P.vertex i) r) (P.edge k) := by
  classical
  let S : Finset (ZMod (m + 3)) :=
    Finset.univ.filter (fun k => k ≠ i ∧ k ≠ i - 1)
  have hpos : ∀ k ∈ S, 0 < Metric.infDist (P.vertex i) (P.edge k) := by
    intro k hk
    simp only [S, Finset.mem_filter, Finset.mem_univ, true_and] at hk
    exact vertex_infDist_edge_pos P hk.1 hk.2
  by_cases hSne : S.Nonempty
  · let r : ℝ := S.inf' hSne (fun k => Metric.infDist (P.vertex i) (P.edge k))
    refine ⟨r, Finset.lt_inf'_iff hSne |>.mpr hpos, ?_⟩
    intro k hki hkip
    have hkS : k ∈ S := by
      simp only [S, Finset.mem_filter, Finset.mem_univ, true_and]
      exact ⟨hki, hkip⟩
    rw [Set.disjoint_left]
    intro x hxball hxedge
    have hrle : r ≤ Metric.infDist (P.vertex i) (P.edge k) :=
      Finset.inf'_le _ hkS
    have hinfle : Metric.infDist (P.vertex i) (P.edge k) ≤
        dist x (P.vertex i) := by
      rw [dist_comm]
      exact Metric.infDist_le_dist_of_mem hxedge
    exact (not_lt_of_ge (hrle.trans hinfle)) (Metric.mem_ball.mp hxball)
  · refine ⟨1, one_pos, ?_⟩
    intro k hki hkip
    exfalso
    apply hSne
    exact ⟨k, by
      simp only [S, Finset.mem_filter, Finset.mem_univ, true_and]
      exact ⟨hki, hkip⟩⟩

private theorem det2_segment_zero (a b x : E)
    (hx : x ∈ segment ℝ a b) :
    PlanarArea.det2 (b - a) (x - a) = 0 := by
  obtain ⟨u, v, hu, hv, huv, rfl⟩ := hx
  have hv' : v = 1 - u := by linarith
  subst v
  simp only [PlanarArea.det2, PiLp.sub_apply, PiLp.add_apply,
    PiLp.smul_apply, smul_eq_mul]
  ring

/-- In an isolating ball at `i`, the strict open wedge between the incoming
and outgoing directed edges misses the entire polygon carrier. -/
theorem open_corner_wedge_off_carrier {m : ℕ}
    (P : Schoenflies.PrePolygon m) (i : ZMod (m + 3))
    {r : ℝ}
    (hsep : ∀ k : ZMod (m + 3), k ≠ i → k ≠ i - 1 →
      Disjoint (Metric.ball (P.vertex i) r) (P.edge k))
    {q : E}
    (hin : 0 < PlanarArea.det2
      (P.vertex i - P.vertex (i - 1)) (q - P.vertex i))
    (hout : 0 < PlanarArea.det2
      (P.vertex (i + 1) - P.vertex i) (q - P.vertex i))
    (hqball : q ∈ Metric.ball (P.vertex i) r) :
    q ∉ P.carrier := by
  intro hq
  rcases Set.mem_iUnion.mp hq with ⟨k, hqk⟩
  by_cases hki : k = i
  · subst k
    have hz := det2_segment_zero (P.vertex i) (P.vertex (i + 1)) q hqk
    linarith
  by_cases hkip : k = i - 1
  · subst k
    rw [Schoenflies.PrePolygon.edge,
      show (i - 1 : ZMod (m + 3)) + 1 = i by ring] at hqk
    have hz := det2_segment_zero (P.vertex (i - 1)) (P.vertex i) q hqk
    have hz' : PlanarArea.det2
        (P.vertex i - P.vertex (i - 1)) (q - P.vertex i) = 0 := by
      simp only [PlanarArea.det2, PiLp.sub_apply] at hz ⊢
      linear_combination hz
    linarith
  exact Set.disjoint_left.mp (hsep k hki hkip) hqball hqk

/-- A nonadjacent listed vertex in a strict corner triangle lies in the
*open* corner wedge.  Equality in either triangle half-plane would put that
vertex on one of the two incident polygon edges, contradicting simplicity. -/
theorem diagonal_endpoint_mem_open_corner_wedge {m : ℕ}
    (P : Schoenflies.PrePolygon m) (i w : ZMod (m + 3))
    (hdiag : IsDiagonal P i w)
    (hconv : 0 < cornerDet P i)
    (hwT : inTriangle (P.vertex (i - 1)) (P.vertex i)
      (P.vertex (i + 1)) (P.vertex w)) :
    0 < PlanarArea.det2
        (P.vertex i - P.vertex (i - 1)) (P.vertex w - P.vertex i) ∧
      0 < PlanarArea.det2
        (P.vertex (i + 1) - P.vertex i) (P.vertex w - P.vertex i) := by
  let a := P.vertex (i - 1)
  let b := P.vertex i
  let c := P.vertex (i + 1)
  let z := P.vertex w
  have hbase : 0 < PlanarArea.det2 (b - a) (c - a) := by
    rw [show PlanarArea.det2 (b - a) (c - a) = cornerDet P i by
      simpa only [a, b, c] using (cornerDet_eq_baseDet P i).symm]
    exact hconv
  have hwnePred : w ≠ i - 1 := by
    intro h
    apply hdiag.2.2.1
    rw [h]
    ring
  have hwne : w ≠ i := Ne.symm hdiag.1
  have hwneSucc : w ≠ i + 1 := Ne.symm hdiag.2.1
  have hfirst_nonneg : 0 ≤ PlanarArea.det2 (b - a) (z - b) := by
    have hshift : PlanarArea.det2 (b - a) (z - b) =
        PlanarArea.det2 (b - a) (z - a) := by
      simp only [PlanarArea.det2, PiLp.sub_apply]
      ring
    rw [hshift]
    simpa only [a, b, c, z] using hwT.1
  have hsecond_nonneg : 0 ≤ PlanarArea.det2 (c - b) (z - b) := by
    simpa only [a, b, c, z] using hwT.2.1
  constructor
  · apply lt_of_le_of_ne hfirst_nonneg
    intro hz
    have hz' : PlanarArea.det2 (b - a) (z - a) = 0 := by
      have hshift : PlanarArea.det2 (b - a) (z - b) =
          PlanarArea.det2 (b - a) (z - a) := by
        simp only [PlanarArea.det2, PiLp.sub_apply]
        ring
      rw [← hshift]
      exact hz.symm
    have hmem : P.vertex w ∈ P.edge (i - 1) := by
      rw [Schoenflies.PrePolygon.edge,
        show (i - 1 : ZMod (m + 3)) + 1 = i by ring]
      exact mem_segment_ab_of_inTriangle_fst_zero a b c z hbase
        (by simpa only [a, b, c, z] using hwT) hz'
    have hends := vertex_mem_edge_endpoints P hmem
    simp only [Set.mem_insert_iff, Set.mem_singleton_iff,
      show (i - 1 : ZMod (m + 3)) + 1 = i by ring] at hends
    rcases hends with hends | hends
    · exact hwnePred (P.vertex_inj hends)
    · exact hwne (P.vertex_inj hends)
  · apply lt_of_le_of_ne hsecond_nonneg
    intro hz
    have hmem : P.vertex w ∈ P.edge i := by
      rw [Schoenflies.PrePolygon.edge]
      exact mem_segment_bc_of_inTriangle_snd_zero a b c z hbase
        (by simpa only [a, b, c, z] using hwT) hz.symm
    have hends := vertex_mem_edge_endpoints P hmem
    simp only [Set.mem_insert_iff, Set.mem_singleton_iff] at hends
    rcases hends with hends | hends
    · exact hwne (P.vertex_inj hends)
    · exact hwneSucc (P.vertex_inj hends)

private theorem det2_affine_combo (d base p q : E) (u v : ℝ)
    (huv : u + v = 1) :
    PlanarArea.det2 d ((u • p + v • q) - base) =
      u * PlanarArea.det2 d (p - base) +
        v * PlanarArea.det2 d (q - base) := by
  have hv : v = 1 - u := by linarith
  subst v
  simp only [PlanarArea.det2, PiLp.sub_apply, PiLp.add_apply,
    PiLp.smul_apply, smul_eq_mul]
  ring

private theorem positive_combo {u v A B : ℝ}
    (hu : 0 ≤ u) (hv : 0 ≤ v) (huv : u + v = 1)
    (hA : 0 < A) (hB : 0 < B) :
    0 < u * A + v * B := by
  by_cases hu0 : u = 0
  · subst u
    have hv1 : v = 1 := by linarith
    simpa only [zero_mul, zero_add, hv1, one_mul] using hB
  · have hupos : 0 < u := lt_of_le_of_ne hu (Ne.symm hu0)
    exact add_pos_of_pos_of_nonneg (mul_pos hupos hA) (mul_nonneg hv hB.le)

/-- The open strict corner wedge is convex: a segment between two of its
points remains strictly between both incident edge rays. -/
theorem corner_wedge_segment_strict {m : ℕ}
    (P : Schoenflies.PrePolygon m) (i : ZMod (m + 3))
    {p q z : E}
    (hpIn : 0 < PlanarArea.det2
      (P.vertex i - P.vertex (i - 1)) (p - P.vertex i))
    (hpOut : 0 < PlanarArea.det2
      (P.vertex (i + 1) - P.vertex i) (p - P.vertex i))
    (hqIn : 0 < PlanarArea.det2
      (P.vertex i - P.vertex (i - 1)) (q - P.vertex i))
    (hqOut : 0 < PlanarArea.det2
      (P.vertex (i + 1) - P.vertex i) (q - P.vertex i))
    (hz : z ∈ segment ℝ p q) :
    0 < PlanarArea.det2
        (P.vertex i - P.vertex (i - 1)) (z - P.vertex i) ∧
      0 < PlanarArea.det2
        (P.vertex (i + 1) - P.vertex i) (z - P.vertex i) := by
  obtain ⟨u, v, hu, hv, huv, rfl⟩ := hz
  constructor
  · rw [det2_affine_combo _ _ _ _ _ _ huv]
    exact positive_combo hu hv huv hpIn hqIn
  · rw [det2_affine_combo _ _ _ _ _ _ huv]
    exact positive_combo hu hv huv hpOut hqOut

/-- Joining two strict-wedge points inside the isolating ball gives a path
in the complement of the polygon carrier. -/
theorem corner_wedge_segment_off_carrier {m : ℕ}
    (P : Schoenflies.PrePolygon m) (i : ZMod (m + 3))
    {r : ℝ}
    (hsep : ∀ k : ZMod (m + 3), k ≠ i → k ≠ i - 1 →
      Disjoint (Metric.ball (P.vertex i) r) (P.edge k))
    {p q : E}
    (hpIn : 0 < PlanarArea.det2
      (P.vertex i - P.vertex (i - 1)) (p - P.vertex i))
    (hpOut : 0 < PlanarArea.det2
      (P.vertex (i + 1) - P.vertex i) (p - P.vertex i))
    (hqIn : 0 < PlanarArea.det2
      (P.vertex i - P.vertex (i - 1)) (q - P.vertex i))
    (hqOut : 0 < PlanarArea.det2
      (P.vertex (i + 1) - P.vertex i) (q - P.vertex i))
    (hpball : p ∈ Metric.ball (P.vertex i) r)
    (hqball : q ∈ Metric.ball (P.vertex i) r) :
    segment ℝ p q ⊆ P.carrierᶜ := by
  intro z hz
  have hstrict := corner_wedge_segment_strict P i
    hpIn hpOut hqIn hqOut hz
  have hzball := (convex_ball (P.vertex i) r).segment_subset
    hpball hqball hz
  exact open_corner_wedge_off_carrier P i hsep hstrict.1 hstrict.2 hzball

/-- Every positive-radius ball at the apex contains a point of the open
diagonal, and a diagonal endpoint in the strict corner triangle transfers
both strict wedge inequalities to that point. -/
theorem exists_near_diagonal_wedge_point {m : ℕ}
    (P : Schoenflies.PrePolygon m) (i w : ZMod (m + 3))
    (hdiag : IsDiagonal P i w)
    (hconv : 0 < cornerDet P i)
    (hwT : inTriangle (P.vertex (i - 1)) (P.vertex i)
      (P.vertex (i + 1)) (P.vertex w))
    {r : ℝ} (hr : 0 < r) :
    ∃ q ∈ openSegment ℝ (P.vertex i) (P.vertex w),
      q ∈ Metric.ball (P.vertex i) r ∧
        0 < PlanarArea.det2
          (P.vertex i - P.vertex (i - 1)) (q - P.vertex i) ∧
        0 < PlanarArea.det2
          (P.vertex (i + 1) - P.vertex i) (q - P.vertex i) := by
  have hcl : P.vertex i ∈
      closure (openSegment ℝ (P.vertex i) (P.vertex w)) :=
    segment_subset_closure_openSegment
      (left_mem_segment ℝ (P.vertex i) (P.vertex w))
  rw [Metric.mem_closure_iff] at hcl
  obtain ⟨q, hqD, hqdist⟩ := hcl r hr
  have hqball : q ∈ Metric.ball (P.vertex i) r := by
    rw [Metric.mem_ball, dist_comm]
    exact hqdist
  obtain ⟨u, v, hu, hv, huv, hqeq⟩ := hqD
  have hqsub : q - P.vertex i = v • (P.vertex w - P.vertex i) := by
    rw [← hqeq]
    have hu' : u = 1 - v := by linarith
    rw [hu']
    module
  have hend := diagonal_endpoint_mem_open_corner_wedge P i w hdiag hconv hwT
  have hscale (d : E) (hd : 0 < PlanarArea.det2 d
      (P.vertex w - P.vertex i)) :
      0 < PlanarArea.det2 d (q - P.vertex i) := by
    rw [hqsub]
    have heq : PlanarArea.det2 d
        (v • (P.vertex w - P.vertex i)) =
        v * PlanarArea.det2 d (P.vertex w - P.vertex i) := by
      simp only [PlanarArea.det2, PiLp.smul_apply, smul_eq_mul]
      ring
    rw [heq]
    exact mul_pos hv hd
  exact ⟨q, ⟨u, v, hu, hv, huv, hqeq⟩, hqball,
    hscale _ hend.1, hscale _ hend.2⟩

/-! ## Local-left orientation implies diagonal interiority -/

/-- The exact local orientation interface needed by the diagonal proof,
stated on the redundant-vertex-tolerant `PrePolygon` representation. -/
def BoundaryInsideLocallyLeft {m : ℕ}
    (P : Schoenflies.PrePolygon m) : Prop :=
  ∀ (i : ZMod (m + 3)) (x : E),
    x ∈ openSegment ℝ (P.vertex i) (P.vertex (i + 1)) →
      ∃ ε : ℝ, 0 < ε ∧ ∀ y ∈ Metric.ball x ε,
        (y ∈ Schoenflies.inside P.carrier ↔
          0 < PlanarArea.det2
            (P.vertex (i + 1) - P.vertex i) (y - x))

/-- At a strict left corner, local-left orientation on the outgoing edge
produces a point of the bounded component lying strictly inside both corner
half-planes and in any prescribed ball about the apex. -/
theorem exists_inside_corner_wedge_point {m : ℕ}
    (P : Schoenflies.PrePolygon m) (i : ZMod (m + 3))
    (hconv : 0 < cornerDet P i)
    (hleft : BoundaryInsideLocallyLeft P)
    {r : ℝ} (hr : 0 < r) :
    ∃ p ∈ Schoenflies.inside P.carrier,
      p ∈ Metric.ball (P.vertex i) r ∧
        0 < PlanarArea.det2
          (P.vertex i - P.vertex (i - 1)) (p - P.vertex i) ∧
        0 < PlanarArea.det2
          (P.vertex (i + 1) - P.vertex i) (p - P.vertex i) := by
  let a := P.vertex (i - 1)
  let b := P.vertex i
  let c := P.vertex (i + 1)
  let d := c - b
  have hbcl : b ∈ closure (openSegment ℝ b c) :=
    segment_subset_closure_openSegment (left_mem_segment ℝ b c)
  rw [Metric.mem_closure_iff] at hbcl
  obtain ⟨x, hxedge, hxbdist⟩ := hbcl r hr
  have hxball : x ∈ Metric.ball b r := by
    rw [Metric.mem_ball, dist_comm]
    exact hxbdist
  obtain ⟨u, v, hu, hv, huv, hxeq⟩ := hxedge
  have hxsub : x - b = v • (c - b) := by
    rw [← hxeq]
    have hu' : u = 1 - v := by linarith
    rw [hu']
    module
  have hxIn : 0 < PlanarArea.det2 (b - a) (x - b) := by
    rw [hxsub]
    have heq : PlanarArea.det2 (b - a) (v • (c - b)) =
        v * PlanarArea.det2 (b - a) (c - b) := by
      simp only [PlanarArea.det2, PiLp.smul_apply, smul_eq_mul]
      ring
    rw [heq]
    exact mul_pos hv (by simpa only [cornerDet, a, b, c] using hconv)
  obtain ⟨ε, hε, hlocal⟩ := hleft i x (by
    simpa only [b, c] using
      (show x ∈ openSegment ℝ b c from ⟨u, v, hu, hv, huv, hxeq⟩))
  let ν : E := Schoenflies.Plane.perp d
  let probe : ℝ → E := fun t => x + t • ν
  have hprobe0 : probe 0 = x := by simp [probe]
  have hcont : Continuous probe := by
    dsimp only [probe]
    fun_prop
  have hlim : Filter.Tendsto probe (nhds 0) (nhds x) := by
    have hca : ContinuousAt probe 0 := hcont.continuousAt
    rw [← hprobe0]
    exact hca
  have hεev : ∀ᶠ t in nhds (0 : ℝ),
      probe t ∈ Metric.ball x ε :=
    hlim (Metric.isOpen_ball.mem_nhds (Metric.mem_ball_self hε))
  have hrev : ∀ᶠ t in nhds (0 : ℝ),
      probe t ∈ Metric.ball b r :=
    hlim (Metric.isOpen_ball.mem_nhds hxball)
  have hdetCont : Continuous (fun y : E =>
      PlanarArea.det2 (b - a) (y - b)) := by
    unfold PlanarArea.det2
    fun_prop
  have hopenIn : IsOpen {y : E |
      0 < PlanarArea.det2 (b - a) (y - b)} :=
    isOpen_lt continuous_const hdetCont
  have hinev : ∀ᶠ t in nhds (0 : ℝ),
      0 < PlanarArea.det2 (b - a) (probe t - b) :=
    hlim (hopenIn.mem_nhds hxIn)
  have hev : ∀ᶠ t in nhds (0 : ℝ),
      probe t ∈ Metric.ball x ε ∧
        probe t ∈ Metric.ball b r ∧
        0 < PlanarArea.det2 (b - a) (probe t - b) :=
    hεev.and (hrev.and hinev)
  rw [Metric.eventually_nhds_iff] at hev
  obtain ⟨η, hη, hηball⟩ := hev
  let t := η / 2
  have ht : 0 < t := by
    dsimp only [t]
    linarith
  have htball : t ∈ Metric.ball (0 : ℝ) η := by
    rw [Metric.mem_ball, Real.dist_eq]
    simp only [sub_zero, abs_of_pos ht]
    dsimp only [t]
    linarith
  have hpall := hηball htball
  let p := probe t
  have hpOutAtX : 0 < PlanarArea.det2 d (p - x) := by
    have hpsub : p - x = t • ν := by
      simp only [p, probe]
      module
    rw [hpsub]
    have hscale : PlanarArea.det2 d (t • ν) =
        t * PlanarArea.det2 d ν := by
      simp only [PlanarArea.det2, PiLp.smul_apply, smul_eq_mul]
      ring
    rw [hscale]
    have hperp : PlanarArea.det2 d ν = ‖d‖ ^ 2 := by
      change Schoenflies.Plane.det d (Schoenflies.Plane.perp d) = ‖d‖ ^ 2
      exact Schoenflies.Plane.det_perp_self d
    rw [hperp]
    have hdne : d ≠ 0 := by
      apply sub_ne_zero.mpr
      intro hcb
      apply Schoenflies.ClosedPolygon.succ_ne_self i
      exact P.vertex_inj hcb
    exact mul_pos ht (sq_pos_of_pos (norm_pos_iff.mpr hdne))
  have hpInside : p ∈ Schoenflies.inside P.carrier := by
    apply (hlocal p hpall.1).mpr
    simpa only [d] using hpOutAtX
  have hpOutAtB : 0 < PlanarArea.det2 d (p - b) := by
    have hsplit : p - b = (p - x) + (x - b) := by module
    rw [hsplit]
    have hadd : PlanarArea.det2 d ((p - x) + (x - b)) =
        PlanarArea.det2 d (p - x) + PlanarArea.det2 d (x - b) := by
      simp only [PlanarArea.det2, PiLp.add_apply]
      ring
    rw [hadd]
    have hzero : PlanarArea.det2 d (x - b) = 0 := by
      rw [hxsub]
      simp only [PlanarArea.det2, PiLp.smul_apply, smul_eq_mul, d]
      ring
    rw [hzero, add_zero]
    exact hpOutAtX
  exact ⟨p, hpInside, by simpa only [b] using hpall.2.1,
    by simpa only [a, b] using hpall.2.2,
    by simpa only [d, b, c] using hpOutAtB⟩

/-- A diagonal from a strict corner to a vertex in its closed corner
triangle lies wholly in the bounded Jordan component once the traversal is
locally left-oriented. -/
theorem openDiagonal_subset_inside_of_localLeft {m : ℕ}
    (P : Schoenflies.PrePolygon m) (i w : ZMod (m + 3))
    (hdiag : IsDiagonal P i w)
    (hconv : 0 < cornerDet P i)
    (hwT : inTriangle (P.vertex (i - 1)) (P.vertex i)
      (P.vertex (i + 1)) (P.vertex w))
    (hleft : BoundaryInsideLocallyLeft P) :
    openSegment ℝ (P.vertex i) (P.vertex w) ⊆
      Schoenflies.inside P.carrier := by
  obtain ⟨r, hr, hsep⟩ := exists_vertex_isolating_ball P i
  obtain ⟨pL, hpLinside, hpLball, hpLIn, hpLOut⟩ :=
    exists_inside_corner_wedge_point P i hconv hleft hr
  obtain ⟨q, hqD, hqball, hqIn, hqOut⟩ :=
    exists_near_diagonal_wedge_point P i w hdiag hconv hwT hr
  have hseg : segment ℝ pL q ⊆ P.carrierᶜ :=
    corner_wedge_segment_off_carrier P i hsep
      hpLIn hpLOut hqIn hqOut hpLball hqball
  have hsegComp : segment ℝ pL q ⊆
      connectedComponentIn P.carrierᶜ pL :=
    (convex_segment pL q).isPreconnected.subset_connectedComponentIn
      (left_mem_segment ℝ pL q) hseg
  have hpLcomp : connectedComponentIn P.carrierᶜ pL =
      Schoenflies.inside P.carrier :=
    P.isSeparating_carrier.connectedComponentIn_eq_inside hpLinside
  have hqInside : q ∈ Schoenflies.inside P.carrier := by
    rw [← hpLcomp]
    exact hsegComp (right_mem_segment ℝ pL q)
  have hDsub : openSegment ℝ (P.vertex i) (P.vertex w) ⊆ P.carrierᶜ := by
    intro z hz
    rw [Set.mem_compl_iff]
    intro hzC
    rcases Set.mem_iUnion.mp hzC with ⟨k, hzk⟩
    exact Set.disjoint_left.mp (hdiag.2.2.2 k) hz hzk
  have hDcomp : openSegment ℝ (P.vertex i) (P.vertex w) ⊆
      connectedComponentIn P.carrierᶜ q :=
    (convex_openSegment (P.vertex i) (P.vertex w)).isPreconnected
      |>.subset_connectedComponentIn hqD hDsub
  have hqcomp : connectedComponentIn P.carrierᶜ q =
      Schoenflies.inside P.carrier :=
    P.isSeparating_carrier.connectedComponentIn_eq_inside hqInside
  rw [← hqcomp]
  exact hDcomp

#print axioms diagonal_span_two_le
#print axioms splitVertex_injective
#print axioms splitEdge_kept
#print axioms splitEdge_last
#print axioms split_edges_meet
#print axioms splitPrePolygon
#print axioms splitPrePolygon_carrier
#print axioms closure_inside_eq_union_child_closures
#print axioms child_closures_inter_eq_diagonal
#print axioms exists_vertex_isolating_ball
#print axioms open_corner_wedge_off_carrier
#print axioms diagonal_endpoint_mem_open_corner_wedge
#print axioms corner_wedge_segment_off_carrier
#print axioms exists_near_diagonal_wedge_point
#print axioms exists_inside_corner_wedge_point
#print axioms openDiagonal_subset_inside_of_localLeft

end MathLab.PolygonRearrangement.PolygonDiagonalSplitScratch


==> anc/P5-kernel-deficit-lean-v6/MathLab/Geometry/PolygonDirectionCoordinateScratch.lean <==
/-
Copyright (c) 2026 Math Lab. All rights reserved.
Released under Apache 2.0 license as described in the file LICENSE.
Authors: Math Lab formalization track
-/
import MathLab.Geometry.PolygonWindingOrientationScratch
import MathLab.Geometry.PolygonJordanBridgeScratch
import Schoenflies.PrePolygonSep

/-!
# An oriented coordinate frame adapted to a polygon

For a unit direction `u`, the coordinates
`x ↦ (⟪u, x⟫, det u x)` form an orientation-preserving orthonormal frame.
The second coordinate is exactly Schoenflies' `hgt u x`.  Thus a direction
chosen by `PrePolygon.exists_direction_pieces` makes every polygon edge
nonhorizontal in this frame while preserving determinants and distances.
-/

open Set

noncomputable section

namespace MathLab.PolygonRearrangement.PolygonDirectionCoordinateScratch

open PolygonWindingOrientationScratch
open PolygonWindingOrientationScratch.RealCycle

/-- Coordinates in the positively oriented orthonormal frame `(u, perp u)`. -/
def directionCoords (u x : E) : ℝ × ℝ :=
  (inner ℝ u x, Schoenflies.Plane.det u x)

/-- Reconstruction from coordinates in the frame `(u, perp u)`. -/
def directionOfCoords (u : E) (p : ℝ × ℝ) : E :=
  p.1 • u + p.2 • Schoenflies.Plane.perp u

@[simp] theorem directionCoords_fst (u x : E) :
    (directionCoords u x).1 = inner ℝ u x := rfl

@[simp] theorem directionCoords_snd (u x : E) :
    (directionCoords u x).2 = Schoenflies.hgt u x := rfl

@[simp] theorem directionOfCoords_directionCoords (u : E)
    (hu : Schoenflies.Plane.IsDirection u) (x : E) :
    directionOfCoords u (directionCoords u x) = x := by
  simpa [directionOfCoords, directionCoords, Schoenflies.Plane.coordAlong,
    Schoenflies.Plane.coordAcross] using
      (Schoenflies.Plane.frame_decomp hu (0 : E) x).symm

@[simp] theorem directionCoords_directionOfCoords (u : E)
    (hu : Schoenflies.Plane.IsDirection u) (p : ℝ × ℝ) :
    directionCoords u (directionOfCoords u p) = p := by
  ext
  · simp [directionCoords, directionOfCoords, inner_add_right,
      real_inner_smul_right, hu.norm]
  · simp [directionCoords, directionOfCoords,
      Schoenflies.Plane.det_add_right, hu.norm]

/-- The oriented frame as a linear equivalence. -/
def directionLinearEquiv (u : E) (hu : Schoenflies.Plane.IsDirection u) :
    E ≃ₗ[ℝ] ℝ × ℝ where
  toFun := directionCoords u
  invFun := directionOfCoords u
  left_inv := directionOfCoords_directionCoords u hu
  right_inv := directionCoords_directionOfCoords u hu
  map_add' := by
    intro x y
    ext
    · simp [directionCoords, inner_add_right]
    · simp [directionCoords, Schoenflies.Plane.det_add_right]
  map_smul' := by
    intro t x
    ext
    · simp [directionCoords, real_inner_smul_right]
    · simp [directionCoords]

/-- The oriented frame as a homeomorphism. -/
def directionHomeomorph (u : E) (hu : Schoenflies.Plane.IsDirection u) :
    E ≃ₜ ℝ × ℝ :=
  (directionLinearEquiv u hu).toContinuousLinearEquiv.toHomeomorph

/-- The same frame as an affine equivalence, for segment transport. -/
def directionAffineEquiv (u : E) (hu : Schoenflies.Plane.IsDirection u) :
    E ≃ᵃ[ℝ] ℝ × ℝ :=
  (directionLinearEquiv u hu).toAffineEquiv

@[simp] theorem directionCoords_zero (u : E) :
    directionCoords u 0 = 0 := by
  ext <;> simp [directionCoords, Schoenflies.Plane.det]

@[simp] theorem directionCoords_add (u x y : E) :
    directionCoords u (x + y) = directionCoords u x + directionCoords u y := by
  ext
  · simp [directionCoords, inner_add_right]
  · simp [directionCoords, Schoenflies.Plane.det_add_right]

@[simp] theorem directionCoords_sub (u x y : E) :
    directionCoords u (x - y) = directionCoords u x - directionCoords u y := by
  ext
  · simp [directionCoords, inner_sub_right]
  · simp [directionCoords, Schoenflies.Plane.det, sub_eq_add_neg]
    ring

@[simp] theorem directionCoords_smul (u : E) (t : ℝ) (x : E) :
    directionCoords u (t • x) = t • directionCoords u x := by
  ext
  · simp [directionCoords, real_inner_smul_right]
  · simp [directionCoords, Schoenflies.Plane.det]
    ring

/-- The adapted frame preserves the positive orientation form. -/
theorem directionCoords_cross (u : E)
    (hu : Schoenflies.Plane.IsDirection u) (x y : E) :
    PolygonWindingOrientationScratch.RealCycle.cross
        (directionCoords u x) (directionCoords u y) =
      PlanarArea.det2 x y := by
  have hnorm : u 0 * u 0 + u 1 * u 1 = 1 := by
    have h := hu.norm
    rw [EuclideanSpace.norm_eq] at h
    have h2 : Real.sqrt (∑ i, ‖u i‖ ^ 2) ^ 2 = (1 : ℝ) ^ 2 := by
      rw [h]
    rw [Real.sq_sqrt (Finset.sum_nonneg fun i _ => by positivity)] at h2
    simpa [Fin.sum_univ_two, sq_abs, pow_two] using h2
  simp only [PolygonWindingOrientationScratch.RealCycle.cross,
    directionCoords, Schoenflies.Plane.det, PlanarArea.det2,
    Schoenflies.Plane.inner_eq]
  linear_combination (x 0 * y 1 - x 1 * y 0) * hnorm

/-- The image of a closed segment is the corresponding pair-coordinate
segment. -/
theorem image_directionCoords_segment (u : E)
    (hu : Schoenflies.Plane.IsDirection u) (a b : E) :
    directionCoords u '' segment ℝ a b =
      segment ℝ (directionCoords u a) (directionCoords u b) := by
  simpa [directionAffineEquiv, directionLinearEquiv] using
    (image_segment ℝ (directionAffineEquiv u hu).toAffineMap a b)

/-- The image of an open segment is the corresponding pair-coordinate open
segment. -/
theorem image_directionCoords_openSegment (u : E)
    (hu : Schoenflies.Plane.IsDirection u) (a b : E) :
    directionCoords u '' openSegment ℝ a b =
      openSegment ℝ (directionCoords u a) (directionCoords u b) := by
  simpa [directionAffineEquiv, directionLinearEquiv] using
    (image_openSegment ℝ (directionAffineEquiv u hu).toAffineMap a b)

/-- The inverse frame maps pair-coordinate segments back to the original
segments. -/
theorem image_directionOfCoords_segment (u : E)
    (hu : Schoenflies.Plane.IsDirection u) (p q : ℝ × ℝ) :
    directionOfCoords u '' segment ℝ p q =
      segment ℝ (directionOfCoords u p) (directionOfCoords u q) := by
  change ((directionAffineEquiv u hu).symm : ℝ × ℝ → E) ''
      segment ℝ p q =
    segment ℝ ((directionAffineEquiv u hu).symm p)
      ((directionAffineEquiv u hu).symm q)
  exact image_segment ℝ (directionAffineEquiv u hu).symm.toAffineMap p q

/-! ## Direction-adapted winding cycles -/

/-- A pre-polygon read in a positively oriented frame whose vertical axis is
Schoenflies' chosen crossing-height direction. -/
def ofPrePolygonDirection {m : ℕ} (P : Schoenflies.PrePolygon m)
    (u : E) : RealCycle where
  n := m + 3
  pos := by omega
  vert i := directionCoords u (P.vertex i)

@[simp] theorem ofPrePolygonDirection_n {m : ℕ}
    (P : Schoenflies.PrePolygon m) (u : E) :
    (ofPrePolygonDirection P u).n = m + 3 := rfl

@[simp] theorem ofPrePolygonDirection_vert {m : ℕ}
    (P : Schoenflies.PrePolygon m) (u : E) (i : ZMod (m + 3)) :
    (ofPrePolygonDirection P u).vert i = directionCoords u (P.vertex i) := rfl

/-- The direction-adapted winding boundary is exactly the frame image of the
pre-polygon carrier. -/
theorem ofPrePolygonDirection_boundary_eq_image {m : ℕ}
    (P : Schoenflies.PrePolygon m) (u : E)
    (hu : Schoenflies.Plane.IsDirection u) :
    (ofPrePolygonDirection P u).boundary =
      directionCoords u '' P.carrier := by
  change (⋃ i : ZMod (m + 3),
      segment ℝ (directionCoords u (P.vertex i))
        (directionCoords u (P.vertex (i + 1)))) =
    directionCoords u '' P.carrier
  apply Set.Subset.antisymm
  · intro q hq
    rcases Set.mem_iUnion.mp hq with ⟨i, hi⟩
    have hi' : q ∈ directionCoords u ''
        segment ℝ (P.vertex i) (P.vertex (i + 1)) := by
      rw [image_directionCoords_segment u hu]
      exact hi
    rcases hi' with ⟨x, hx, rfl⟩
    exact ⟨x, Set.mem_iUnion_of_mem i hx, rfl⟩
  · rintro q ⟨x, hx, rfl⟩
    rcases Set.mem_iUnion.mp hx with ⟨i, hi⟩
    apply Set.mem_iUnion_of_mem i
    rw [← image_directionCoords_segment u hu]
    exact ⟨x, hi, rfl⟩

/-- The pre-polygon's shoelace sum before choosing coordinates. -/
def prePolygonShoelace {m : ℕ} (P : Schoenflies.PrePolygon m) : ℝ :=
  (∑ i : ZMod (m + 3),
    PlanarArea.det2 (P.vertex i) (P.vertex (i + 1))) / 2

/-- An oriented unit-frame change preserves the pre-polygon shoelace. -/
theorem ofPrePolygonDirection_shoelace {m : ℕ}
    (P : Schoenflies.PrePolygon m) (u : E)
    (hu : Schoenflies.Plane.IsDirection u) :
    (ofPrePolygonDirection P u).shoelace = prePolygonShoelace P := by
  unfold RealCycle.shoelace prePolygonShoelace
  congr 1
  apply Finset.sum_congr rfl
  intro i _
  exact directionCoords_cross u hu _ _

/-- The chosen height direction makes every edge of the adapted real cycle
nonhorizontal. -/
theorem ofPrePolygonDirection_snd_ne {m : ℕ}
    (P : Schoenflies.PrePolygon m) (u : E)
    (hL : ∀ Q ∈ P.pieces, Schoenflies.hgt u Q.1 ≠ Schoenflies.hgt u Q.2) :
    ∀ i : ZMod (m + 3),
      ((ofPrePolygonDirection P u).vert i).2 ≠
        ((ofPrePolygonDirection P u).vert
          ((i + 1 : ZMod (m + 3)))).2 := by
  intro i
  simpa only [ofPrePolygonDirection_vert, directionCoords_snd] using
    hL (P.vertex i, P.vertex (i + 1)) (P.mem_pieces i)

/-- Every pre-polygon admits one positive unit frame in which all of its
edges are nonhorizontal. -/
theorem exists_direction_nonhorizontal {m : ℕ}
    (P : Schoenflies.PrePolygon m) :
    ∃ u : E, Schoenflies.Plane.IsDirection u ∧
      ∀ i : ZMod (m + 3),
        ((ofPrePolygonDirection P u).vert i).2 ≠
          ((ofPrePolygonDirection P u).vert
            ((i + 1 : ZMod (m + 3)))).2 := by
  obtain ⟨u, hu, hL⟩ := P.exists_direction_pieces
  exact ⟨u, hu, ofPrePolygonDirection_snd_ne P u hL⟩

/-! ## Production-polygon specialization -/

private def directionZmodFin {N : ℕ} [NeZero N] (i : ZMod N) : Fin N :=
  ⟨i.val, ZMod.val_lt i⟩

private def directionZmodFinEquiv {N : ℕ} [NeZero N] : ZMod N ≃ Fin N where
  toFun := directionZmodFin
  invFun := fun i => ((i.val : ℕ) : ZMod N)
  left_inv i := by
    apply ZMod.val_injective N
    simp [directionZmodFin]
  right_inv i := by
    apply Fin.ext
    exact ZMod.val_cast_of_lt i.isLt

@[simp] private theorem directionZmodFin_add_one {m : ℕ}
    (i : ZMod (m + 3)) :
    directionZmodFin (i + 1) =
      finRotate (m + 3) (directionZmodFin i) := by
  letI : Fact (1 < m + 3) := ⟨by omega⟩
  apply Fin.ext
  simp only [directionZmodFin, ZMod.val_add, ZMod.val_one,
    finRotate_apply, Fin.val_add, Fin.val_one]

@[simp] private theorem toPrePolygon_vertex_directionZmodFin {m : ℕ}
    (F : Polygon E (m + 3)) (hInjective hEdges)
    (i : ZMod (m + 3)) :
    (PolygonJordanBridgeScratch.toPrePolygon F hInjective hEdges).vertex i =
      F (directionZmodFin i) := by
  rfl

/-- The abstract pre-polygon shoelace is exactly the production signed area
for the canonical `Fin`/`ZMod` presentation. -/
theorem prePolygonShoelace_toPrePolygon {m : ℕ}
    (F : Polygon E (m + 3))
    (hInjective : Function.Injective F.vertices)
    (hEdges : ∀ i j : Fin (m + 3), i ≠ j →
      F.edgeSet ℝ i ∩ F.edgeSet ℝ j =
        edgeEndpoints F i ∩ edgeEndpoints F j) :
    prePolygonShoelace
        (PolygonJordanBridgeScratch.toPrePolygon F hInjective hEdges) =
      signedArea F := by
  have hreindex :
      (∑ i : ZMod (m + 3),
        PlanarArea.det2 (F (directionZmodFin i))
          (F (finRotate (m + 3) (directionZmodFin i)))) =
      ∑ j : Fin (m + 3),
        PlanarArea.det2 (F j) (F (finRotate (m + 3) j)) := by
    exact Equiv.sum_comp directionZmodFinEquiv
      (fun j : Fin (m + 3) =>
        PlanarArea.det2 (F j) (F (finRotate (m + 3) j)))
  unfold prePolygonShoelace signedArea
  rw [show (∑ i : ZMod (m + 3),
      PlanarArea.det2
        ((PolygonJordanBridgeScratch.toPrePolygon F hInjective hEdges).vertex i)
        ((PolygonJordanBridgeScratch.toPrePolygon F hInjective hEdges).vertex (i + 1))) =
      ∑ i : ZMod (m + 3),
        PlanarArea.det2 (F (directionZmodFin i))
          (F (finRotate (m + 3) (directionZmodFin i))) by
    apply Finset.sum_congr rfl
    intro i _
    rw [toPrePolygon_vertex_directionZmodFin F hInjective hEdges i,
      toPrePolygon_vertex_directionZmodFin F hInjective hEdges (i + 1),
      directionZmodFin_add_one]]
  rw [hreindex]
  ring

/-- In every adapted positive frame, the project polygon's real-cycle
shoelace remains its literal production signed area. -/
theorem ofToPrePolygonDirection_shoelace {m : ℕ}
    (F : Polygon E (m + 3))
    (hInjective : Function.Injective F.vertices)
    (hEdges : ∀ i j : Fin (m + 3), i ≠ j →
      F.edgeSet ℝ i ∩ F.edgeSet ℝ j =
        edgeEndpoints F i ∩ edgeEndpoints F j)
    (u : E) (hu : Schoenflies.Plane.IsDirection u) :
    (ofPrePolygonDirection
      (PolygonJordanBridgeScratch.toPrePolygon F hInjective hEdges) u).shoelace =
      signedArea F := by
  rw [ofPrePolygonDirection_shoelace _ u hu,
    prePolygonShoelace_toPrePolygon F hInjective hEdges]

#print axioms directionHomeomorph
#print axioms directionCoords_cross
#print axioms image_directionCoords_segment
#print axioms image_directionCoords_openSegment
#print axioms ofPrePolygonDirection_boundary_eq_image
#print axioms ofPrePolygonDirection_shoelace
#print axioms exists_direction_nonhorizontal
#print axioms prePolygonShoelace_toPrePolygon
#print axioms ofToPrePolygonDirection_shoelace

end MathLab.PolygonRearrangement.PolygonDirectionCoordinateScratch


==> anc/P5-kernel-deficit-lean-v6/MathLab/Geometry/PolygonDirectionalLocalLeftScratch.lean <==
/-
Copyright (c) 2026 Math Lab. All rights reserved.
Released under Apache 2.0 license as described in the file LICENSE.
Authors: Math Lab formalization track
-/
import MathLab.Geometry.PolygonDirectionalWindingComponentScratch
import MathLab.Geometry.PolygonLocalEdgeGeometryScratch
import MathLab.Geometry.PolygonWindingEdgeIsolationScratch
import MathLab.Geometry.PolygonDiagonalSplitScratch
import MathLab.Geometry.PolygonLocalLeftBridgeScratch

/-!
# Positive shoelace selects the locally-left Jordan side

This module joins the coordinate-free Green/component selector, the signed
local winding jump, and the exact local carrier equation.  The resulting
`PrePolygon` theorem is the local-orientation input used by the diagonal
split development; its production specialization proves the audited forward
orientation statement without a Jordan--Schoenflies orientation axiom.
-/

open Metric Set

noncomputable section

namespace MathLab.PolygonRearrangement.PolygonDirectionalLocalLeftScratch

open PolygonDirectionCoordinateScratch
open PolygonDirectionalWindingComponentScratch
open PolygonWindingOrientationScratch
open PolygonWindingOrientationScratch.RealCycle
open PolygonWindingComponentSelectionScratch
open PolygonWindingEdgeIsolationScratch
open PolygonLocalEdgeGeometryScratch
open PolygonOrientationTopologyScratch
open PolygonDiagonalSplitScratch
open PolygonJordanBridgeScratch
open PolygonFinZModBridgeScratch

/-- Membership in the transported bounded component reflects membership in
the original bounded component. -/
theorem directionCoords_mem_directionInside_iff (u : E)
    (hu : Schoenflies.Plane.IsDirection u) (C : Set E) (x : E) :
    directionCoords u x ∈ directionInside u C ↔
      x ∈ Schoenflies.inside C := by
  constructor
  · rintro ⟨y, hy, hxy⟩
    have : y = x := (directionHomeomorph u hu).injective hxy
    simpa only [this] using hy
  · intro hx
    exact ⟨x, hx, rfl⟩

/-- Membership in the transported unbounded component reflects membership in
the original unbounded component. -/
theorem directionCoords_mem_directionOutside_iff (u : E)
    (hu : Schoenflies.Plane.IsDirection u) (C : Set E) (x : E) :
    directionCoords u x ∈ directionOutside u C ↔
      x ∈ Schoenflies.outside C := by
  constructor
  · rintro ⟨y, hy, hxy⟩
    have : y = x := (directionHomeomorph u hu).injective hxy
    simpa only [this] using hy
  · intro hx
    exact ⟨x, hx, rfl⟩

/-- An open edge remains an open edge in the direction-adapted real cycle. -/
theorem directionCoords_mem_cycle_openEdge {m : ℕ}
    (P : Schoenflies.PrePolygon m) (u : E)
    (hu : Schoenflies.Plane.IsDirection u) (i : ZMod (m + 3)) (x : E)
    (hx : x ∈ openSegment ℝ (P.vertex i) (P.vertex (i + 1))) :
    directionCoords u x ∈
      openSegment ℝ (directionCoords u (P.vertex i))
        (directionCoords u (P.vertex (i + 1))) := by
  rw [← image_directionCoords_openSegment u hu]
  exact ⟨x, hx, rfl⟩

/-- At the image of an open edge point, no other adapted-cycle edge occurs. -/
theorem directionCoords_openEdge_not_mem_other_cycle_edge {m : ℕ}
    (P : Schoenflies.PrePolygon m) (u : E)
    (hu : Schoenflies.Plane.IsDirection u) (i : ZMod (m + 3)) (x : E)
    (hx : x ∈ openSegment ℝ (P.vertex i) (P.vertex (i + 1)))
    (j : ZMod (m + 3)) (hji : j ≠ i) :
    directionCoords u x ∉ (ofPrePolygonDirection P u).edgeSeg j := by
  intro hmem
  have himage : directionCoords u x ∈
      directionCoords u '' segment ℝ (P.vertex j) (P.vertex (j + 1)) := by
    rw [image_directionCoords_segment u hu]
    exact hmem
  rcases himage with ⟨y, hy, hxy⟩
  have hyx : y = x := (directionHomeomorph u hu).injective hxy
  subst y
  exact P.notMem_edge_of_mem_openSegment hji hx hy

/-- The adapted boundary reflects membership in the original carrier. -/
theorem directionCoords_mem_cycle_boundary_iff {m : ℕ}
    (P : Schoenflies.PrePolygon m) (u : E)
    (hu : Schoenflies.Plane.IsDirection u) (x : E) :
    directionCoords u x ∈ (ofPrePolygonDirection P u).boundary ↔
      x ∈ P.carrier := by
  rw [ofPrePolygonDirection_boundary_eq_image P u hu]
  constructor
  · rintro ⟨y, hy, hxy⟩
    have : y = x := (directionHomeomorph u hu).injective hxy
    simpa only [this] using hy
  · intro hx
    exact ⟨x, hx, rfl⟩

/-- The adapted frame converts the winding cross product based at an edge
point into the original geometric determinant. -/
theorem directionCoords_edge_cross {m : ℕ}
    (P : Schoenflies.PrePolygon m) (u : E)
    (hu : Schoenflies.Plane.IsDirection u) (i : ZMod (m + 3))
    (x y : E) :
    cross
        (directionCoords u (P.vertex (i + 1)) -
          directionCoords u (P.vertex i))
        (directionCoords u y - directionCoords u x) =
      PlanarArea.det2 (P.vertex (i + 1) - P.vertex i) (y - x) := by
  rw [← directionCoords_sub, ← directionCoords_sub]
  exact directionCoords_cross u hu _ _

/-- Positive shoelace globally calibrates the adapted-cycle winding to one on
the bounded component and zero on the unbounded component. -/
theorem directional_winding_labels_of_shoelace_pos {m : ℕ}
    (P : Schoenflies.PrePolygon m) (u : E)
    (hu : Schoenflies.Plane.IsDirection u)
    (hne : ∀ i : ZMod (m + 3),
      (directionCoords u (P.vertex i)).2 ≠
        (directionCoords u (P.vertex (i + 1))).2)
    (hArea : 0 < prePolygonShoelace P) :
    (∀ q ∈ directionInside u P.carrier,
        (ofPrePolygonDirection P u).winding q = 1) ∧
      (∀ q ∈ directionOutside u P.carrier,
        (ofPrePolygonDirection P u).winding q = 0) := by
  let e : ZMod (m + 3) := 0
  let x : E := midpoint ℝ (P.vertex e) (P.vertex (e + 1))
  have hx : x ∈ openSegment ℝ (P.vertex e) (P.vertex (e + 1)) := by
    exact midpoint_mem_openSegment _ _
  have hqx : directionCoords u x ∈
      openSegment ℝ ((ofPrePolygonDirection P u).vert e)
        ((ofPrePolygonDirection P u).vert
          (e + 1 : ZMod (m + 3))) := by
    simpa only [ofPrePolygonDirection_vert] using
      directionCoords_mem_cycle_openEdge P u hu e x hx
  have hoff : ∀ j, j ≠ e →
      directionCoords u x ∉ (ofPrePolygonDirection P u).edgeSeg j := by
    intro j hje
    exact directionCoords_openEdge_not_mem_other_cycle_edge
      P u hu e x hx j hje
  obtain ⟨pL, hpLball, pR, hpRball, hcrossL, hcrossR,
      hpLoff, hpRoff, hjump⟩ :=
    exists_winding_jump_pair_near_openEdge
      (ofPrePolygonDirection P u) e (directionCoords u x)
      hqx hoff (hne e) 1 (by norm_num)
  apply winding_eq_one_on_inside_of_exists_jump
    (ofPrePolygonDirection P u)
    (ofPrePolygonDirection_componentData P u hu)
  · rw [ofPrePolygonDirection_shoelace P u hu]
    exact hArea
  · exact ⟨pL, pR, hpLoff, hpRoff, hjump⟩

/-- In a fixed positive adapted frame, positive shoelace puts the bounded
Jordan component locally on the strict-left side of every directed edge. -/
theorem boundaryInsideLocallyLeft_of_direction {m : ℕ}
    (P : Schoenflies.PrePolygon m) (u : E)
    (hu : Schoenflies.Plane.IsDirection u)
    (hL : ∀ Q ∈ P.pieces,
      Schoenflies.hgt u Q.1 ≠ Schoenflies.hgt u Q.2)
    (hArea : 0 < prePolygonShoelace P) :
    BoundaryInsideLocallyLeft P := by
  have hData := ofPrePolygonDirection_componentData P u hu
  have hneDirect : ∀ i : ZMod (m + 3),
      (directionCoords u (P.vertex i)).2 ≠
        (directionCoords u (P.vertex (i + 1))).2 := by
    intro i
    simpa only [directionCoords_snd] using
      hL (P.vertex i, P.vertex (i + 1)) (P.mem_pieces i)
  have hneCycle := ofPrePolygonDirection_snd_ne P u hL
  obtain ⟨hInsideWind, hOutsideWind⟩ :=
    directional_winding_labels_of_shoelace_pos P u hu hneDirect hArea
  intro i x hx
  have hqx : directionCoords u x ∈
      openSegment ℝ ((ofPrePolygonDirection P u).vert i)
        ((ofPrePolygonDirection P u).vert
          (i + 1 : ZMod (m + 3))) := by
    simpa only [ofPrePolygonDirection_vert] using
      directionCoords_mem_cycle_openEdge P u hu i x hx
  have hoff : ∀ j, j ≠ i →
      directionCoords u x ∉ (ofPrePolygonDirection P u).edgeSeg j := by
    intro j hji
    exact directionCoords_openEdge_not_mem_other_cycle_edge
      P u hu i x hx j hji
  obtain ⟨ρ, hρ, hjumpNear⟩ :=
    winding_jump_near_openEdge
      (ofPrePolygonDirection P u) i (directionCoords u x)
      hqx hoff (hneCycle i)
  obtain ⟨pL, hpLball, pR, hpRball, hcrossL, hcrossR,
      hpLoff, hpRoff, hjumpLR⟩ :=
    exists_winding_jump_pair_near_openEdge
      (ofPrePolygonDirection P u) i (directionCoords u x)
      hqx hoff (hneCycle i)
      ρ hρ
  obtain ⟨rLine, hrLine, hCarrier⟩ :=
    exists_ball_mem_carrier_iff_det_eq_zero P i x hx
  have hpreOpen : IsOpen
      ((directionCoords u) ⁻¹' Metric.ball (directionCoords u x) ρ) :=
    Metric.isOpen_ball.preimage (directionHomeomorph u hu).continuous
  have hxpre : x ∈
      (directionCoords u) ⁻¹' Metric.ball (directionCoords u x) ρ :=
    Metric.mem_ball_self hρ
  obtain ⟨rMap, hrMap, hMap⟩ :=
    Metric.isOpen_iff.mp hpreOpen x hxpre
  let ε := min rMap rLine
  have hε : 0 < ε := lt_min hrMap hrLine
  refine ⟨ε, hε, ?_⟩
  intro y hy
  have hyMap : directionCoords u y ∈
      Metric.ball (directionCoords u x) ρ := by
    exact hMap (ball_subset_ball (min_le_left rMap rLine) hy)
  have hyLine : y ∈ Metric.ball x rLine :=
    ball_subset_ball (min_le_right rMap rLine) hy
  have hcrossEq :
      cross
          ((ofPrePolygonDirection P u).vert
              (i + 1 : ZMod (m + 3)) -
            (ofPrePolygonDirection P u).vert i)
          (directionCoords u y - directionCoords u x) =
        PlanarArea.det2 (P.vertex (i + 1) - P.vertex i) (y - x) := by
    simpa only [ofPrePolygonDirection_vert] using
      directionCoords_edge_cross P u hu i x y
  constructor
  · intro hyInside
    have hyMappedInside : directionCoords u y ∈
        directionInside u P.carrier :=
      (directionCoords_mem_directionInside_iff u hu P.carrier y).2 hyInside
    rcases lt_trichotomy
        (PlanarArea.det2 (P.vertex (i + 1) - P.vertex i) (y - x)) 0 with
      hneg | hzero | hpos
    · have hcrossY :
          cross
              ((ofPrePolygonDirection P u).vert
                  (i + 1 : ZMod (m + 3)) -
                (ofPrePolygonDirection P u).vert i)
              (directionCoords u y - directionCoords u x) < 0 := by
        rw [hcrossEq]
        exact hneg
      have hJump := hjumpNear pL hpLball (directionCoords u y) hyMap
        hcrossL hcrossY
      have hClass := componentWinding_eq_one_of_jump
        (ofPrePolygonDirection P u) hData hInsideWind hOutsideWind
        (by norm_num : (0 : ℤ) < 1) hJump.1 hJump.2.1 hJump.2.2
      exact (Set.disjoint_left.mp hData.disjoint
        hyMappedInside hClass.2.2).elim
    · have hyCarrier : y ∈ P.carrier :=
        (hCarrier y hyLine).2 hzero
      exact (Schoenflies.inside_subset_compl hyInside hyCarrier).elim
    · exact hpos
  · intro hpos
    have hcrossY :
        0 < cross
            ((ofPrePolygonDirection P u).vert
                (i + 1 : ZMod (m + 3)) -
              (ofPrePolygonDirection P u).vert i)
            (directionCoords u y - directionCoords u x) := by
      rw [hcrossEq]
      exact hpos
    have hyNotCarrier : y ∉ P.carrier := by
      intro hyCarrier
      have hzero := (hCarrier y hyLine).1 hyCarrier
      have hzero' :
          PlanarArea.det2 (P.vertex (i + 1) - P.vertex i) (y - x) = 0 := by
        simpa only [PlanarArea.det2, Schoenflies.Plane.det] using hzero
      exact (ne_of_gt hpos) hzero'
    have hyOff : directionCoords u y ∉
        (ofPrePolygonDirection P u).boundary := by
      simpa only [directionCoords_mem_cycle_boundary_iff P u hu y] using
        hyNotCarrier
    have hJump := hjumpNear (directionCoords u y) hyMap pR hpRball
      hcrossY hcrossR
    have hClass := componentWinding_eq_one_of_jump
      (ofPrePolygonDirection P u) hData hInsideWind hOutsideWind
      (by norm_num : (0 : ℤ) < 1) hJump.1 hJump.2.1 hJump.2.2
    exact (directionCoords_mem_directionInside_iff u hu P.carrier y).1
      hClass.2.1

/-- Every pre-polygon with positive shoelace has its bounded Jordan side
locally on the strict-left side of every directed open edge. -/
theorem boundaryInsideLocallyLeft_of_shoelace_pos {m : ℕ}
    (P : Schoenflies.PrePolygon m) (hArea : 0 < prePolygonShoelace P) :
    BoundaryInsideLocallyLeft P := by
  obtain ⟨u, hu, hnonhorizontal⟩ := P.exists_direction_pieces
  exact boundaryInsideLocallyLeft_of_direction P u hu hnonhorizontal hArea

/-- Reverse transport of the local-left interface from the public
`PrePolygon` representation back to the production `Fin` presentation. -/
theorem boundaryInteriorLocallyLeft_of_toPrePolygon {m : ℕ}
    (F : Polygon E (m + 3))
    (hInjective : Function.Injective F.vertices)
    (hEdges : ∀ i j : Fin (m + 3), i ≠ j →
      F.edgeSet ℝ i ∩ F.edgeSet ℝ j =
        edgeEndpoints F i ∩ edgeEndpoints F j)
    (hLeft : BoundaryInsideLocallyLeft
      (toPrePolygon F hInjective hEdges)) :
    BoundaryInteriorLocallyLeft F := by
  intro i x hx
  have hxZ : x ∈ openSegment ℝ
      ((toPrePolygon F hInjective hEdges).vertex (finToZMod i))
      ((toPrePolygon F hInjective hEdges).vertex (finToZMod i + 1)) := by
    simpa only [← finToZMod_finRotate,
      toPrePolygon_vertex_finToZMod] using hx
  obtain ⟨ε, hε, hlocal⟩ := hLeft (finToZMod i) x hxZ
  refine ⟨ε, hε, ?_⟩
  intro y hy
  rw [PolygonJordanBridgeScratch.enclosedRegion_diff_boundary_eq_inside,
    ← toPrePolygon_carrier_eq_boundary F hInjective hEdges]
  simpa only [← finToZMod_finRotate,
    toPrePolygon_vertex_finToZMod, edgeVec] using hlocal y hy

/-- Kernel proof of the audited forward orientation interface: structural
simplicity plus positive signed area puts the open bounded side locally left
along every directed edge. -/
theorem positiveSignedAreaImpliesBoundaryInteriorLocallyLeft :
    PositiveSignedAreaImpliesBoundaryInteriorLocallyLeftStatement := by
  intro n F hSimple hArea
  have hn : 3 ≤ n := hSimple.1
  obtain ⟨m, rfl⟩ : ∃ m : ℕ, n = m + 3 :=
    ⟨n - 3, by omega⟩
  let P := toPrePolygon F hSimple.2.1 hSimple.2.2.2
  have hPreArea : 0 < prePolygonShoelace P := by
    dsimp only [P]
    rw [prePolygonShoelace_toPrePolygon]
    exact hArea
  have hPreLeft : BoundaryInsideLocallyLeft P :=
    boundaryInsideLocallyLeft_of_shoelace_pos P hPreArea
  exact boundaryInteriorLocallyLeft_of_toPrePolygon
    F hSimple.2.1 hSimple.2.2.2 hPreLeft

#print axioms directionCoords_mem_directionInside_iff
#print axioms directionCoords_openEdge_not_mem_other_cycle_edge
#print axioms directional_winding_labels_of_shoelace_pos
#print axioms boundaryInsideLocallyLeft_of_direction
#print axioms boundaryInsideLocallyLeft_of_shoelace_pos
#print axioms boundaryInteriorLocallyLeft_of_toPrePolygon
#print axioms positiveSignedAreaImpliesBoundaryInteriorLocallyLeft

end MathLab.PolygonRearrangement.PolygonDirectionalLocalLeftScratch


==> anc/P5-kernel-deficit-lean-v6/MathLab/Geometry/PolygonDirectionalWindingComponentScratch.lean <==
/-
Copyright (c) 2026 Math Lab. All rights reserved.
Released under Apache 2.0 license as described in the file LICENSE.
Authors: Math Lab formalization track
-/
import MathLab.Geometry.PolygonDirectionCoordinateScratch
import MathLab.Geometry.PolygonWindingComponentSelectionScratch

/-!
# Jordan components in a direction-adapted winding frame

This module transports the bounded and unbounded complementary components
through `directionHomeomorph` and packages them for the coordinate-independent
Green/sign selector.
-/

open Bornology Set

noncomputable section

namespace MathLab.PolygonRearrangement.PolygonDirectionalWindingComponentScratch

open PolygonDirectionCoordinateScratch
open PolygonWindingOrientationScratch
open PolygonWindingComponentSelectionScratch

/-- The bounded Jordan component in a direction-adapted pair frame. -/
def directionInside (u : E) (C : Set E) : Set (ℝ × ℝ) :=
  directionCoords u '' Schoenflies.inside C

/-- The unbounded Jordan component in a direction-adapted pair frame. -/
def directionOutside (u : E) (C : Set E) : Set (ℝ × ℝ) :=
  directionCoords u '' Schoenflies.outside C

theorem directionInside_union_directionOutside (u : E)
    (hu : Schoenflies.Plane.IsDirection u) (C : Set E) :
    directionInside u C ∪ directionOutside u C =
      (directionCoords u '' C)ᶜ := by
  rw [directionInside, directionOutside, ← Set.image_union,
    Schoenflies.inside_union_outside]
  apply Set.image_compl_eq
  exact (directionHomeomorph u hu).bijective

theorem disjoint_directionInside_directionOutside (u : E)
    (hu : Schoenflies.Plane.IsDirection u) (C : Set E) :
    Disjoint (directionInside u C) (directionOutside u C) := by
  exact Set.disjoint_image_of_injective
    (directionHomeomorph u hu).injective
    Schoenflies.disjoint_inside_outside

theorem isConnected_directionInside {u : E} {C : Set E}
    (hu : Schoenflies.Plane.IsDirection u)
    (hSep : Schoenflies.IsSeparating C) :
    IsConnected (directionInside u C) := by
  exact hSep.isConnected_inside.image (directionCoords u)
    (directionHomeomorph u hu).continuous.continuousOn

theorem isConnected_directionOutside {u : E} {C : Set E}
    (hu : Schoenflies.Plane.IsDirection u)
    (hSep : Schoenflies.IsSeparating C) :
    IsConnected (directionOutside u C) := by
  exact hSep.isConnected_outside.image (directionCoords u)
    (directionHomeomorph u hu).continuous.continuousOn

theorem isOpen_directionInside {u : E} {C : Set E}
    (hu : Schoenflies.Plane.IsDirection u)
    (hSep : Schoenflies.IsSeparating C) :
    IsOpen (directionInside u C) := by
  exact (directionHomeomorph u hu).isOpenMap _ hSep.isOpen_inside

theorem isBounded_directionInside {u : E} {C : Set E}
    (hu : Schoenflies.Plane.IsDirection u)
    (hSep : Schoenflies.IsSeparating C) :
    IsBounded (directionInside u C) := by
  exact (directionLinearEquiv u hu).toContinuousLinearEquiv.lipschitz.isBounded_image
    hSep.isBounded_inside

theorem not_isBounded_directionOutside {u : E} {C : Set E}
    (hu : Schoenflies.Plane.IsDirection u)
    (hSep : Schoenflies.IsSeparating C) :
    ¬ IsBounded (directionOutside u C) := by
  intro hbounded
  have hinv :=
    (directionLinearEquiv u hu).toContinuousLinearEquiv.symm.lipschitz.isBounded_image
      hbounded
  have hrecover : directionOfCoords u '' directionOutside u C =
      Schoenflies.outside C := by
    ext x
    constructor
    · rintro ⟨p, ⟨y, hy, rfl⟩, rfl⟩
      simpa only [directionOfCoords_directionCoords u hu] using hy
    · intro hx
      exact ⟨directionCoords u x, ⟨x, hx, rfl⟩,
        directionOfCoords_directionCoords u hu x⟩
  exact hSep.not_isBounded_outside (hrecover ▸ hinv)

/-- Directional Jordan components satisfy the exact abstract interface for
the Green/sign selector. -/
theorem directionComponentData (P : RealCycle) (u : E)
    (hu : Schoenflies.Plane.IsDirection u) (C : Set E)
    (hBoundary : P.boundary = directionCoords u '' C)
    (hSep : Schoenflies.IsSeparating C) :
    WindingComponentData P (directionInside u C) (directionOutside u C) where
  union_eq := by
    rw [directionInside_union_directionOutside u hu C, ← hBoundary]
  disjoint := disjoint_directionInside_directionOutside u hu C
  inside_connected := isConnected_directionInside hu hSep
  outside_connected := isConnected_directionOutside hu hSep
  inside_open := isOpen_directionInside hu hSep
  inside_bounded := isBounded_directionInside hu hSep
  outside_unbounded := not_isBounded_directionOutside hu hSep

/-- The canonical direction-adapted cycle of a pre-polygon carries the
directional Jordan component package. -/
theorem ofPrePolygonDirection_componentData {m : ℕ}
    (P : Schoenflies.PrePolygon m) (u : E)
    (hu : Schoenflies.Plane.IsDirection u) :
    WindingComponentData (ofPrePolygonDirection P u)
      (directionInside u P.carrier) (directionOutside u P.carrier) := by
  exact directionComponentData (ofPrePolygonDirection P u) u hu P.carrier
    (ofPrePolygonDirection_boundary_eq_image P u hu)
    P.isSeparating_carrier

#print axioms directionInside_union_directionOutside
#print axioms isBounded_directionInside
#print axioms not_isBounded_directionOutside
#print axioms directionComponentData
#print axioms ofPrePolygonDirection_componentData

end MathLab.PolygonRearrangement.PolygonDirectionalWindingComponentScratch


==> anc/P5-kernel-deficit-lean-v6/MathLab/Geometry/PolygonEarBaseDiagonalScratch.lean <==
/-
Copyright (c) 2026 Math Lab. All rights reserved.
Released under Apache 2.0 license as described in the file LICENSE.
Authors: Math Lab formalization track
-/
import MathLab.Geometry.PolygonSplitEarLiftScratch
import MathLab.Geometry.PolygonFinZModBridgeScratch
import MathLab.Geometry.B91Scratch

/-!
# The base of an empty polygon ear is a diagonal

For a simple polygon with at least four vertices, the chord joining the two
neighbours of a strict empty ear is nonadjacent and its open segment misses
every boundary edge.  The cardinality hypothesis is essential: for a
three-vertex polygon the same chord is the third boundary edge.
-/

open Set

noncomputable section

namespace MathLab.PolygonRearrangement.PolygonEarBaseDiagonalScratch

open PolygonEarSelectorGeometryScratch
open PolygonSplitEarLiftScratch
open PolygonFinZModBridgeScratch
open B91Scratch

/-! ## Elementary segment and determinant helpers -/

/-- Two segments sharing an endpoint meet only there unless their other
endpoints point along the same ray. -/
private theorem segment_inter_eq_endpoint_of_not_sameRay {V : Type*}
    [AddCommGroup V] [Module ℝ V] (c x y : V)
    (h : ¬ SameRay ℝ (x - c) (y - c)) :
    segment ℝ c x ∩ segment ℝ c y = {c} := by
  apply Set.Subset.antisymm
  · rintro z ⟨hzx, hzy⟩
    by_cases hzc : z = c
    · simp [hzc]
    · exfalso
      apply h
      have h₁ : SameRay ℝ (z - c) (x - z) := mem_segment_iff_sameRay.mp hzx
      have h₂ : SameRay ℝ (z - c) (y - z) := mem_segment_iff_sameRay.mp hzy
      have hzc' : z - c ≠ 0 := sub_ne_zero.mpr hzc
      have hx : SameRay ℝ (z - c) (x - c) := by
        have hs := (SameRay.rfl : SameRay ℝ (z - c) (z - c)).add_right h₁
        rwa [show (z - c) + (x - z) = x - c by abel] at hs
      have hy : SameRay ℝ (z - c) (y - c) := by
        have hs := (SameRay.rfl : SameRay ℝ (z - c) (z - c)).add_right h₂
        rwa [show (z - c) + (y - z) = y - c by abel] at hs
      exact (hx.symm).trans hy (fun hz => absurd hz hzc')
  · simp [Set.singleton_subset_iff, left_mem_segment]

/-- Membership in a segment from an affine representation. -/
private theorem mem_segment_of_affine {x y z : E} {t : ℝ}
    (ht₀ : 0 ≤ t) (ht₁ : t ≤ 1)
    (hy : y = (1 - t) • x + t • z) :
    y ∈ segment ℝ x z :=
  ⟨1 - t, t, by linarith, ht₀, by ring, by rw [hy]⟩

/-- A determinant functional is affine along a segment. -/
private theorem det2_affine_seg (u w e₀ e₁ : E) (s : ℝ) :
    PlanarArea.det2 u (((1 - s) • e₀ + s • e₁) - w) =
      (1 - s) * PlanarArea.det2 u (e₀ - w) +
        s * PlanarArea.det2 u (e₁ - w) := by
  simp only [PlanarArea.det2, PiLp.sub_apply, PiLp.add_apply,
    PiLp.smul_apply, smul_eq_mul]
  ring

/-- The three oriented subtriangle determinants sum to the total one. -/
private theorem det2_bary_sum (a b c z : E) :
    PlanarArea.det2 (b - a) (z - a) +
        PlanarArea.det2 (c - b) (z - b) +
        PlanarArea.det2 (a - c) (z - c) =
      PlanarArea.det2 (b - a) (c - a) := by
  simp only [PlanarArea.det2, PiLp.sub_apply]
  ring

/-- The direction determinant vanishes on its own segment. -/
private theorem det2_segment_zero (a b x : E)
    (hx : x ∈ segment ℝ a b) :
    PlanarArea.det2 (b - a) (x - a) = 0 := by
  obtain ⟨u, v, hu, hv, huv, hxeq⟩ := hx
  rw [← hxeq]
  have hu' : u = 1 - v := by linarith
  rw [hu']
  simp only [PlanarArea.det2, PiLp.sub_apply, PiLp.add_apply,
    PiLp.smul_apply, smul_eq_mul]
  ring

/-- First exit from two positive affine inequalities. -/
private theorem first_exit_two_affine (α₁ β₁ α₂ β₂ : ℝ)
    (hα₁ : 0 < α₁) (hα₂ : 0 < α₂)
    (hβ : β₁ < 0 ∨ β₂ < 0) :
    ∃ u : ℝ, 0 < u ∧ u ≤ 1 ∧
      0 ≤ (1 - u) * α₁ + u * β₁ ∧
      0 ≤ (1 - u) * α₂ + u * β₂ := by
  let u₁ : ℝ := if β₁ < 0 then α₁ / (α₁ - β₁) else 1
  let u₂ : ℝ := if β₂ < 0 then α₂ / (α₂ - β₂) else 1
  have hu₁pos : 0 < u₁ := by
    dsimp [u₁]
    split_ifs with h
    · exact div_pos hα₁ (by linarith)
    · norm_num
  have hu₂pos : 0 < u₂ := by
    dsimp [u₂]
    split_ifs with h
    · exact div_pos hα₂ (by linarith)
    · norm_num
  have hu₁le : u₁ ≤ 1 := by
    dsimp [u₁]
    split_ifs with h
    · rw [div_le_one (by linarith)]
      linarith
    · exact le_rfl
  have hu₂le : u₂ ≤ 1 := by
    dsimp [u₂]
    split_ifs with h
    · rw [div_le_one (by linarith)]
      linarith
    · exact le_rfl
  have hval₁ : ∀ u, 0 ≤ u → u ≤ u₁ →
      0 ≤ (1 - u) * α₁ + u * β₁ := by
    intro u hu₀ huu
    rcases le_or_gt (0 : ℝ) β₁ with hnonneg | hneg
    · nlinarith
    · dsimp [u₁] at huu
      rw [if_pos hneg, le_div_iff₀ (by linarith)] at huu
      nlinarith
  have hval₂ : ∀ u, 0 ≤ u → u ≤ u₂ →
      0 ≤ (1 - u) * α₂ + u * β₂ := by
    intro u hu₀ huu
    rcases le_or_gt (0 : ℝ) β₂ with hnonneg | hneg
    · nlinarith
    · dsimp [u₂] at huu
      rw [if_pos hneg, le_div_iff₀ (by linarith)] at huu
      nlinarith
  rcases le_total u₁ u₂ with hle | hle
  · rcases le_or_gt (0 : ℝ) β₁ with hnonneg | hneg
    · have h₂neg : β₂ < 0 := hβ.resolve_left (by simpa using hnonneg)
      have hu₁one : u₁ = 1 := by
        dsimp [u₁]
        rw [if_neg (by simpa using hnonneg)]
      have hu₂one : u₂ = 1 := le_antisymm hu₂le (hu₁one ▸ hle)
      exact ⟨u₂, hu₂pos, hu₂le,
        hval₁ u₂ hu₂pos.le (by rw [hu₂one, hu₁one]),
        hval₂ u₂ hu₂pos.le le_rfl⟩
    · exact ⟨u₁, hu₁pos, hu₁le,
        hval₁ u₁ hu₁pos.le le_rfl,
        hval₂ u₁ hu₁pos.le hle⟩
  · rcases le_or_gt (0 : ℝ) β₂ with hnonneg | hneg
    · have h₁neg : β₁ < 0 := hβ.resolve_right (by simpa using hnonneg)
      have hu₂one : u₂ = 1 := by
        dsimp [u₂]
        rw [if_neg (by simpa using hnonneg)]
      have hu₁one : u₁ = 1 := le_antisymm hu₁le (hu₂one ▸ hle)
      exact ⟨u₁, hu₁pos, hu₁le,
        hval₁ u₁ hu₁pos.le le_rfl,
        hval₂ u₁ hu₁pos.le (by rw [hu₁one, hu₂one])⟩
    · exact ⟨u₂, hu₂pos, hu₂le,
        hval₁ u₂ hu₂pos.le hle,
        hval₂ u₂ hu₂pos.le le_rfl⟩

/-- Two planar vectors parallel to the same nonzero vector are parallel. -/
private theorem det2_eq_zero_of_common_parallel (d u v : E)
    (hu : PlanarArea.det2 d u = 0)
    (hv : PlanarArea.det2 d v = 0) (hd : d ≠ 0) :
    PlanarArea.det2 u v = 0 := by
  have hcoord : d 0 ≠ 0 ∨ d 1 ≠ 0 := by
    by_contra h
    push Not at h
    apply hd
    ext i
    fin_cases i
    · exact h.1
    · exact h.2
  rcases hcoord with hd₀ | hd₁
  · have hident :
        PlanarArea.det2 u v * d 0 =
          u 0 * PlanarArea.det2 d v - v 0 * PlanarArea.det2 d u := by
      simp only [PlanarArea.det2]
      ring
    rw [hu, hv] at hident
    exact (mul_eq_zero.mp (by simpa using hident)).resolve_right hd₀
  · have hident :
        PlanarArea.det2 u v * d 1 =
          u 1 * PlanarArea.det2 d v - v 1 * PlanarArea.det2 d u := by
      simp only [PlanarArea.det2]
      ring
    rw [hu, hv] at hident
    exact (mul_eq_zero.mp (by simpa using hident)).resolve_right hd₁

/-- Collinearity plus a strictly sign-changing determinant coordinate puts
the zero point between the two endpoints. -/
private theorem mem_segment_of_collinear_between (u e₀ e₁ w : E)
    (hcol : PlanarArea.det2 (e₁ - e₀) (w - e₀) = 0)
    (hg₀ : PlanarArea.det2 u (e₀ - w) < 0)
    (hg₁ : 0 < PlanarArea.det2 u (e₁ - w)) :
    w ∈ segment ℝ e₀ e₁ := by
  let g₀ := PlanarArea.det2 u (e₀ - w)
  let g₁ := PlanarArea.det2 u (e₁ - w)
  let den := g₁ - g₀
  have hden : 0 < den := by
    dsimp [den, g₀, g₁]
    linarith
  have hdeneq : PlanarArea.det2 u (e₁ - e₀) = den := by
    dsimp [den, g₀, g₁]
    simp only [PlanarArea.det2, PiLp.sub_apply]
    ring
  have hdne : den ≠ 0 := ne_of_gt hden
  refine ⟨g₁ / den, -g₀ / den, by positivity,
    by
      rw [div_nonneg_iff]
      exact Or.inl ⟨by dsimp [g₀]; linarith, hden.le⟩,
    ?_, ?_⟩
  · field_simp
    dsimp [den]
    ring
  · have hx :
        w 0 * PlanarArea.det2 u (e₁ - e₀) =
          PlanarArea.det2 u (e₁ - w) * e₀ 0 -
            PlanarArea.det2 u (e₀ - w) * e₁ 0 := by
      simp only [PlanarArea.det2, PiLp.sub_apply] at hcol ⊢
      linear_combination -(u 0) * hcol
    have hy :
        w 1 * PlanarArea.det2 u (e₁ - e₀) =
          PlanarArea.det2 u (e₁ - w) * e₀ 1 -
            PlanarArea.det2 u (e₀ - w) * e₁ 1 := by
      simp only [PlanarArea.det2, PiLp.sub_apply] at hcol ⊢
      linear_combination -(u 1) * hcol
    rw [hdeneq] at hx hy
    ext i
    fin_cases i
    · simp only [PiLp.add_apply, PiLp.smul_apply, smul_eq_mul]
      dsimp [g₀, g₁]
      field_simp
      linarith [hx]
    · simp only [PiLp.add_apply, PiLp.smul_apply, smul_eq_mul]
      dsimp [g₀, g₁]
      field_simp
      linarith [hy]

/-- In a cyclic type of size at least four, three is nonzero. -/
private theorem three_ne_zero_of_one_le {m : ℕ} (hm : 1 ≤ m) :
    (3 : ZMod (m + 3)) ≠ 0 := by
  intro h
  rw [show (3 : ZMod (m + 3)) = ((3 : ℕ) : ZMod (m + 3)) by norm_num,
    ZMod.natCast_eq_zero_iff] at h
  have hle := Nat.le_of_dvd (by omega : 0 < 3) h
  omega

/-- The base misses the edge immediately before its first endpoint. -/
private theorem openBase_disjoint_prevEdge {m : ℕ}
    (P : Schoenflies.PrePolygon m) (k : ZMod (m + 3))
    (hm : 1 ≤ m) (hear : IsEarVertex P k) :
    Disjoint
      (openSegment ℝ (P.vertex (k - 1)) (P.vertex (k + 1)))
      (P.edge (k - 2)) := by
  let a := P.vertex (k - 1)
  let b := P.vertex k
  let c := P.vertex (k + 1)
  let d := P.vertex (k - 2)
  have hthree : (3 : ZMod (m + 3)) ≠ 0 :=
    three_ne_zero_of_one_le hm
  have hbase : 0 < PlanarArea.det2 (b - a) (c - a) := by
    have h := hear.1
    rw [cornerDet_eq_baseDet] at h
    simpa only [a, b, c] using h
  have hac : a ≠ c := by
    exact fun h => Schoenflies.PrePolygon.pred_ne_succ k (P.vertex_inj h)
  have had : a ≠ d := by
    intro h
    exact Schoenflies.ClosedPolygon.one_ne_zero' (m := m) (by
      have hi : k - 1 = k - 2 := P.vertex_inj h
      linear_combination hi)
  have hinter : segment ℝ a c ∩ P.edge (k - 2) = {a} := by
    rw [Schoenflies.PrePolygon.edge,
      show (k - 2 : ZMod (m + 3)) + 1 = k - 1 by ring,
      show P.vertex (k - 2) = d by rfl,
      show P.vertex (k - 1) = a by rfl,
      segment_symm ℝ d a]
    apply segment_inter_eq_endpoint_of_not_sameRay
    intro hsr
    have hca : c - a ≠ 0 := sub_ne_zero.mpr hac.symm
    have hda : d - a ≠ 0 := sub_ne_zero.mpr had.symm
    obtain ⟨r, hr₀, hreq⟩ := hsr.exists_pos_left hca hda
    rcases le_total r 1 with hr₁ | hr₁
    · have hdseg : d ∈ segment ℝ a c := by
        apply mem_segment_of_affine hr₀.le hr₁
        have hh : d - a = r • (c - a) := hreq.symm
        rw [smul_sub] at hh
        have hd' : d = a + (r • c - r • a) := by
          rw [← hh]
          abel
        rw [hd', sub_smul, one_smul]
        abel
      have hdtri : inTriangle a b c d :=
        inTriangle_of_mem_segment_fst_thd a b c d hbase.le hdseg
      have hdprev : (k - 2 : ZMod (m + 3)) ≠ k - 1 := by
        intro h
        exact Schoenflies.ClosedPolygon.one_ne_zero' (m := m) (by
          linear_combination -h)
      have hdcur : (k - 2 : ZMod (m + 3)) ≠ k := by
        intro h
        exact Schoenflies.PrePolygon.two_ne_zero' (m := m) (by
          linear_combination -h)
      have hdnext : (k - 2 : ZMod (m + 3)) ≠ k + 1 := by
        intro h
        exact hthree (by linear_combination -h)
      exact hear.2 (k - 2) hdprev hdcur hdnext (by
        simpa only [a, b, c, d] using hdtri)
    · have hrpos : (0 : ℝ) < r := hr₀
      have hinv₀ : (0 : ℝ) ≤ 1 / r := by positivity
      have hinv₁ : 1 / r ≤ 1 := by
        rw [div_le_one hrpos]
        exact hr₁
      have hcseg : c ∈ segment ℝ a d := by
        apply mem_segment_of_affine hinv₀ hinv₁
        have hca' : c - a = (1 / r) • (d - a) := by
          have hh : r • (c - a) = d - a := hreq
          rw [← hh, smul_smul, one_div, inv_mul_cancel₀ hr₀.ne', one_smul]
        rw [smul_sub] at hca'
        have hc' : c = a + ((1 / r) • d - (1 / r) • a) := by
          rw [← hca']
          abel
        rw [hc', sub_smul, one_smul]
        abel
      have hcEdge : c ∈ P.edge (k - 2) := by
        rw [Schoenflies.PrePolygon.edge,
          show (k - 2 : ZMod (m + 3)) + 1 = k - 1 by ring,
          show P.vertex (k - 2) = d by rfl,
          show P.vertex (k - 1) = a by rfl, segment_symm]
        exact hcseg
      apply (PolygonDiagonalSplitScratch.vertex_not_mem_edge_of_nonincident P
        (i := k + 1) (k := k - 2))
      · intro h
        exact hthree (by linear_combination -h)
      · intro h
        exact Schoenflies.PrePolygon.two_ne_zero' (m := m) (by
          linear_combination -h)
      · simpa only [c] using hcEdge
  rw [Set.disjoint_left]
  intro x hxbase hxedge
  have hxclosed : x ∈ segment ℝ a c := by
    exact openSegment_subset_segment ℝ a c (by simpa only [a, c] using hxbase)
  have hxa : x = a := by
    have hx : x ∈ segment ℝ a c ∩ P.edge (k - 2) := ⟨hxclosed, hxedge⟩
    rw [hinter, Set.mem_singleton_iff] at hx
    exact hx
  subst x
  rw [show P.vertex (k - 1) = a by rfl] at hxbase
  exact hac ((left_mem_openSegment_iff (𝕜 := ℝ)).mp hxbase)

/-- The base misses the edge immediately after its second endpoint. -/
private theorem openBase_disjoint_nextEdge {m : ℕ}
    (P : Schoenflies.PrePolygon m) (k : ZMod (m + 3))
    (hm : 1 ≤ m) (hear : IsEarVertex P k) :
    Disjoint
      (openSegment ℝ (P.vertex (k - 1)) (P.vertex (k + 1)))
      (P.edge (k + 1)) := by
  let a := P.vertex (k - 1)
  let b := P.vertex k
  let c := P.vertex (k + 1)
  let d := P.vertex (k + 2)
  have hthree : (3 : ZMod (m + 3)) ≠ 0 :=
    three_ne_zero_of_one_le hm
  have hbase : 0 < PlanarArea.det2 (b - a) (c - a) := by
    have h := hear.1
    rw [cornerDet_eq_baseDet] at h
    simpa only [a, b, c] using h
  have hca : c ≠ a := by
    exact fun h => Schoenflies.PrePolygon.pred_ne_succ k (P.vertex_inj h.symm)
  have hcd : c ≠ d := by
    intro h
    exact Schoenflies.ClosedPolygon.one_ne_zero' (m := m) (by
      have hi : k + 1 = k + 2 := P.vertex_inj h
      linear_combination -hi)
  have hinter : segment ℝ a c ∩ P.edge (k + 1) = {c} := by
    rw [segment_symm ℝ a c, Schoenflies.PrePolygon.edge,
      show (k + 1 : ZMod (m + 3)) + 1 = k + 2 by ring,
      show P.vertex (k + 1) = c by rfl,
      show P.vertex (k + 2) = d by rfl]
    apply segment_inter_eq_endpoint_of_not_sameRay
    intro hsr
    have hac : a - c ≠ 0 := sub_ne_zero.mpr hca.symm
    have hdc : d - c ≠ 0 := sub_ne_zero.mpr hcd.symm
    obtain ⟨r, hr₀, hreq⟩ := hsr.exists_pos_left hac hdc
    rcases le_total r 1 with hr₁ | hr₁
    · have hdseg : d ∈ segment ℝ c a := by
        apply mem_segment_of_affine hr₀.le hr₁
        have hh : d - c = r • (a - c) := hreq.symm
        rw [smul_sub] at hh
        have hd' : d = c + (r • a - r • c) := by
          rw [← hh]
          abel
        rw [hd', sub_smul, one_smul]
        abel
      have hdtri : inTriangle a b c d :=
        inTriangle_of_mem_segment_fst_thd a b c d hbase.le (by
          rwa [segment_symm] at hdseg)
      have hdprev : (k + 2 : ZMod (m + 3)) ≠ k - 1 := by
        intro h
        exact hthree (by linear_combination h)
      have hdcur : (k + 2 : ZMod (m + 3)) ≠ k := by
        intro h
        exact Schoenflies.PrePolygon.two_ne_zero' (m := m) (by
          linear_combination h)
      have hdnext : (k + 2 : ZMod (m + 3)) ≠ k + 1 := by
        intro h
        exact Schoenflies.ClosedPolygon.one_ne_zero' (m := m) (by
          linear_combination h)
      exact hear.2 (k + 2) hdprev hdcur hdnext (by
        simpa only [a, b, c, d] using hdtri)
    · have hrpos : (0 : ℝ) < r := hr₀
      have hinv₀ : (0 : ℝ) ≤ 1 / r := by positivity
      have hinv₁ : 1 / r ≤ 1 := by
        rw [div_le_one hrpos]
        exact hr₁
      have haseg : a ∈ segment ℝ c d := by
        apply mem_segment_of_affine hinv₀ hinv₁
        have hac' : a - c = (1 / r) • (d - c) := by
          have hh : r • (a - c) = d - c := hreq
          rw [← hh, smul_smul, one_div, inv_mul_cancel₀ hr₀.ne', one_smul]
        rw [smul_sub] at hac'
        have ha' : a = c + ((1 / r) • d - (1 / r) • c) := by
          rw [← hac']
          abel
        rw [ha', sub_smul, one_smul]
        abel
      have haEdge : a ∈ P.edge (k + 1) := by
        rw [Schoenflies.PrePolygon.edge,
          show (k + 1 : ZMod (m + 3)) + 1 = k + 2 by ring,
          show P.vertex (k + 1) = c by rfl,
          show P.vertex (k + 2) = d by rfl]
        exact haseg
      apply (PolygonDiagonalSplitScratch.vertex_not_mem_edge_of_nonincident P
        (i := k - 1) (k := k + 1))
      · intro h
        exact Schoenflies.PrePolygon.two_ne_zero' (m := m) (by
          linear_combination h)
      · intro h
        exact hthree (by linear_combination h)
      · simpa only [a] using haEdge
  rw [Set.disjoint_left]
  intro x hxbase hxedge
  have hxclosed : x ∈ segment ℝ a c := by
    exact openSegment_subset_segment ℝ a c (by simpa only [a, c] using hxbase)
  have hxc : x = c := by
    have hx : x ∈ segment ℝ a c ∩ P.edge (k + 1) := ⟨hxclosed, hxedge⟩
    rw [hinter, Set.mem_singleton_iff] at hx
    exact hx
  subst x
  rw [show P.vertex (k + 1) = c by rfl] at hxbase
  have hac : a = c := by
    apply (right_mem_openSegment_iff (𝕜 := ℝ) (x := a) (y := c)).mp
    simpa only [a, c] using hxbase
  exact hca hac.symm

/-- The open ear base misses an edge having neither an ear vertex nor a base
endpoint as an endpoint.  The proof is a first-exit argument.  A transverse
crossing would put a point of that polygon edge in the strict ear triangle;
in the collinear case the edge would contain a base endpoint. -/
private theorem openBase_disjoint_foreignEdge {m : ℕ}
    (P : Schoenflies.PrePolygon m) (k e : ZMod (m + 3))
    (hear : IsEarVertex P k)
    (heprev : e ≠ k - 2) (heleg₁ : e ≠ k - 1)
    (heleg₂ : e ≠ k) (henext : e ≠ k + 1) :
    Disjoint
      (openSegment ℝ (P.vertex (k - 1)) (P.vertex (k + 1)))
      (P.edge e) := by
  let a := P.vertex (k - 1)
  let b := P.vertex k
  let c := P.vertex (k + 1)
  let e₀ := P.vertex e
  let e₁ := P.vertex (e + 1)
  have hbase : 0 < PlanarArea.det2 (b - a) (c - a) := by
    have h := hear.1
    rw [cornerDet_eq_baseDet] at h
    simpa only [a, b, c] using h
  have he₀not : ¬ inTriangle a b c e₀ := by
    apply hear.2 e heleg₁ heleg₂ henext
  have he₁prev : e + 1 ≠ k - 1 := by
    intro h
    apply heprev
    linear_combination h
  have he₁cur : e + 1 ≠ k := by
    intro h
    apply heleg₁
    linear_combination h
  have he₁next : e + 1 ≠ k + 1 := by
    intro h
    apply heleg₂
    linear_combination h
  have he₁not : ¬ inTriangle a b c e₁ := by
    apply hear.2 (e + 1) he₁prev he₁cur he₁next
  rw [Set.disjoint_left]
  intro p hpbase hpedge
  have hpTri : inTriangle a b c p :=
    inTriangle_of_mem_segment_fst_thd a b c p hbase.le
      (openSegment_subset_segment ℝ a c (by simpa only [a, c] using hpbase))
  rw [openSegment_eq_image] at hpbase
  obtain ⟨t, ⟨ht₀, ht₁⟩, hpt⟩ := hpbase
  have hpaff : p = (1 - t) • a + t • c := by rw [← hpt]
  have hf₁p :
      PlanarArea.det2 (b - a) (p - a) =
        t * PlanarArea.det2 (b - a) (c - a) := by
    rw [hpaff]
    simp only [PlanarArea.det2, PiLp.sub_apply, PiLp.add_apply,
      PiLp.smul_apply, smul_eq_mul]
    ring
  have hf₂p :
      PlanarArea.det2 (c - b) (p - b) =
        (1 - t) * PlanarArea.det2 (b - a) (c - a) := by
    rw [hpaff]
    simp only [PlanarArea.det2, PiLp.sub_apply, PiLp.add_apply,
      PiLp.smul_apply, smul_eq_mul]
    ring
  have hf₃p : PlanarArea.det2 (a - c) (p - c) = 0 := by
    rw [hpaff]
    simp only [PlanarArea.det2, PiLp.sub_apply, PiLp.add_apply,
      PiLp.smul_apply, smul_eq_mul]
    ring
  have hf₁p_pos : 0 < PlanarArea.det2 (b - a) (p - a) := by
    rw [hf₁p]
    exact mul_pos ht₀ hbase
  have hf₂p_pos : 0 < PlanarArea.det2 (c - b) (p - b) := by
    rw [hf₂p]
    exact mul_pos (by linarith) hbase
  have hpedge' : p ∈ segment ℝ e₀ e₁ := by
    simpa only [e₀, e₁, Schoenflies.PrePolygon.edge] using hpedge
  rw [segment_eq_image] at hpedge'
  obtain ⟨s, ⟨hs₀, hs₁⟩, hps⟩ := hpedge'
  have hps' : p = (1 - s) • e₀ + s • e₁ := by rw [← hps]
  have hsne₀ : s ≠ 0 := by
    rintro rfl
    apply he₀not
    simpa [hps'] using hpTri
  have hsne₁ : s ≠ 1 := by
    rintro rfl
    apply he₁not
    simpa [hps'] using hpTri
  have hs₀' : 0 < s := lt_of_le_of_ne hs₀ (Ne.symm hsne₀)
  have hs₁' : s < 1 := lt_of_le_of_ne hs₁ hsne₁
  have hpseg : p ∈ segment ℝ e₀ e₁ :=
    ⟨1 - s, s, by linarith, hs₀, by ring, by rw [← hps']⟩
  have hf₁s :
      PlanarArea.det2 (b - a) (p - a) =
        (1 - s) * PlanarArea.det2 (b - a) (e₀ - a) +
          s * PlanarArea.det2 (b - a) (e₁ - a) := by
    rw [hps']
    exact det2_affine_seg (b - a) a e₀ e₁ s
  have hf₃s :
      PlanarArea.det2 (a - c) (p - c) =
        (1 - s) * PlanarArea.det2 (a - c) (e₀ - c) +
          s * PlanarArea.det2 (a - c) (e₁ - c) := by
    rw [hps']
    exact det2_affine_seg (a - c) c e₀ e₁ s
  have hf₃sum :
      (1 - s) * PlanarArea.det2 (a - c) (e₀ - c) +
          s * PlanarArea.det2 (a - c) (e₁ - c) = 0 := by
    rw [← hf₃s, hf₃p]
  have apexContra : ∀ z : E,
      z ∈ segment ℝ e₀ e₁ →
      0 < PlanarArea.det2 (a - c) (z - c) →
      ¬ inTriangle a b c z → False := by
    intro z hzseg hf₃z hznot
    have hneg :
        PlanarArea.det2 (b - a) (z - a) < 0 ∨
          PlanarArea.det2 (c - b) (z - b) < 0 := by
      by_contra h
      push Not at h
      exact hznot ⟨h.1, h.2, hf₃z.le⟩
    obtain ⟨u, hu₀, hu₁, hval₁, hval₂⟩ :=
      first_exit_two_affine
        (PlanarArea.det2 (b - a) (p - a))
        (PlanarArea.det2 (b - a) (z - a))
        (PlanarArea.det2 (c - b) (p - b))
        (PlanarArea.det2 (c - b) (z - b))
        hf₁p_pos hf₂p_pos hneg
    let v : ℝ := u / 2
    let q : E := (1 - v) • p + v • z
    have hv₀ : 0 < v := by dsimp [v]; linarith
    have hv₁ : v < 1 := by dsimp [v]; linarith
    have hqseg : q ∈ segment ℝ e₀ e₁ := by
      exact convex_segment e₀ e₁ hpseg hzseg
        (by linarith) hv₀.le (by ring)
    have hq₁ : 0 < PlanarArea.det2 (b - a) (q - a) := by
      have heq := det2_affine_seg (b - a) a p z v
      rw [show (1 - v) • p + v • z = q by rfl] at heq
      rw [heq]
      dsimp [v] at ⊢
      nlinarith
    have hq₂ : 0 < PlanarArea.det2 (c - b) (q - b) := by
      have heq := det2_affine_seg (c - b) b p z v
      rw [show (1 - v) • p + v • z = q by rfl] at heq
      rw [heq]
      dsimp [v] at ⊢
      nlinarith
    have hq₃ : 0 < PlanarArea.det2 (a - c) (q - c) := by
      have heq := det2_affine_seg (a - c) c p z v
      rw [show (1 - v) • p + v • z = q by rfl] at heq
      rw [heq, hf₃p]
      simpa only [mul_zero, zero_add] using mul_pos hv₀ hf₃z
    have hqOpen : q ∈ openCornerTriangle P k := by
      simpa only [openCornerTriangle, a, b, c] using ⟨hq₁, hq₂, hq₃⟩
    have hqCarrier : q ∈ P.carrier :=
      Schoenflies.PrePolygon.edge_subset_carrier e (by
        simpa only [Schoenflies.PrePolygon.edge, e₀, e₁] using hqseg)
    exact (openCornerTriangle_subset_compl_of_isEarVertex P k hear hqOpen) hqCarrier
  rcases lt_trichotomy (PlanarArea.det2 (a - c) (e₀ - c)) 0 with
      he₀neg | he₀zero | he₀pos
  · have he₁pos : 0 < PlanarArea.det2 (a - c) (e₁ - c) := by
      nlinarith
    exact apexContra e₁ (right_mem_segment ℝ e₀ e₁) he₁pos he₁not
  · have he₁zero : PlanarArea.det2 (a - c) (e₁ - c) = 0 := by
      nlinarith
    have hbary₀ := det2_bary_sum a b c e₀
    have hbary₁ := det2_bary_sum a b c e₁
    have hf₂e₀ :
        PlanarArea.det2 (c - b) (e₀ - b) =
          PlanarArea.det2 (b - a) (c - a) -
            PlanarArea.det2 (b - a) (e₀ - a) := by
      linarith
    have hf₂e₁ :
        PlanarArea.det2 (c - b) (e₁ - b) =
          PlanarArea.det2 (b - a) (c - a) -
            PlanarArea.det2 (b - a) (e₁ - a) := by
      linarith
    have hout₀ :
        PlanarArea.det2 (b - a) (e₀ - a) < 0 ∨
          PlanarArea.det2 (b - a) (c - a) <
            PlanarArea.det2 (b - a) (e₀ - a) := by
      rcases lt_or_ge (PlanarArea.det2 (b - a) (e₀ - a)) 0 with h | h
      · exact Or.inl h
      · right
        by_contra hle
        push Not at hle
        exact he₀not ⟨h, by rw [hf₂e₀]; linarith, le_of_eq he₀zero.symm⟩
    have hout₁ :
        PlanarArea.det2 (b - a) (e₁ - a) < 0 ∨
          PlanarArea.det2 (b - a) (c - a) <
            PlanarArea.det2 (b - a) (e₁ - a) := by
      rcases lt_or_ge (PlanarArea.det2 (b - a) (e₁ - a)) 0 with h | h
      · exact Or.inl h
      · right
        by_contra hle
        push Not at hle
        exact he₁not ⟨h, by rw [hf₂e₁]; linarith, le_of_eq he₁zero.symm⟩
    have hf₁plt :
        PlanarArea.det2 (b - a) (p - a) <
          PlanarArea.det2 (b - a) (c - a) := by
      rw [hf₁p]
      nlinarith
    have hac : a - c ≠ 0 := by
      intro h
      rw [sub_eq_zero] at h
      rw [h] at hbase
      simp [PlanarArea.det2] at hbase
    have hpar₁ : PlanarArea.det2 (a - c) (e₁ - e₀) = 0 := by
      simp only [PlanarArea.det2, PiLp.sub_apply] at he₀zero he₁zero ⊢
      linear_combination he₁zero - he₀zero
    have hpar₂ : PlanarArea.det2 (a - c) (a - e₀) = 0 := by
      simp only [PlanarArea.det2, PiLp.sub_apply] at he₀zero ⊢
      linear_combination -he₀zero
    have hcolA : PlanarArea.det2 (e₁ - e₀) (a - e₀) = 0 :=
      det2_eq_zero_of_common_parallel (a - c) (e₁ - e₀) (a - e₀)
        hpar₁ hpar₂ hac
    have haEdge : a ∈ segment ℝ e₀ e₁ := by
      rcases hout₀ with hlt₀ | hgt₀
      · have hgt₁ :
            PlanarArea.det2 (b - a) (c - a) <
              PlanarArea.det2 (b - a) (e₁ - a) := by
          rcases hout₁ with hlt₁ | hgt₁
          · exfalso
            nlinarith only [hf₁s, hf₁p_pos, hlt₀, hlt₁,
              hs₀, hs₁]
          · exact hgt₁
        exact mem_segment_of_collinear_between (b - a) e₀ e₁ a hcolA hlt₀
          (by linarith only [hbase, hgt₁])
      · have hlt₁ : PlanarArea.det2 (b - a) (e₁ - a) < 0 := by
          rcases hout₁ with hlt₁ | hgt₁
          · exact hlt₁
          · exfalso
            nlinarith only [hf₁s, hf₁plt, hgt₀, hgt₁,
              hs₀, hs₁]
        rw [segment_symm]
        apply mem_segment_of_collinear_between (b - a) e₁ e₀ a
        · simp only [PlanarArea.det2, PiLp.sub_apply] at hcolA ⊢
          linear_combination -hcolA
        · exact hlt₁
        · linarith only [hbase, hgt₀]
    have haOldEdge : a ∈ P.edge e := by
      simpa only [Schoenflies.PrePolygon.edge, e₀, e₁] using haEdge
    exact (PolygonDiagonalSplitScratch.vertex_not_mem_edge_of_nonincident P
      (i := k - 1) (k := e) heleg₁ (by
        simpa only [show (k - 1 : ZMod (m + 3)) - 1 = k - 2 by ring] using heprev))
      (by simpa only [a] using haOldEdge)
  · exact apexContra e₀ (left_mem_segment ℝ e₀ e₁) he₀pos he₀not

/-- The base chord of a strict empty ear is a genuine polygon diagonal.
The hypothesis `1 ≤ m` says that the `PrePolygon m` has at least four
vertices; it cannot be removed, since at `m = 0` the base is an old edge. -/
theorem isDiagonal_pred_succ_of_isEarVertex {m : ℕ}
    (P : Schoenflies.PrePolygon m) (k : ZMod (m + 3))
    (hm : 1 ≤ m) (hear : IsEarVertex P k) :
    IsDiagonal P (k - 1) (k + 1) := by
  have hthree : (3 : ZMod (m + 3)) ≠ 0 :=
    three_ne_zero_of_one_le hm
  refine ⟨Schoenflies.PrePolygon.pred_ne_succ k, ?_, ?_, ?_⟩
  · intro h
    exact Schoenflies.ClosedPolygon.succ_ne_self k (by
      linear_combination -h)
  · intro h
    exact hthree (by linear_combination h)
  · intro e
    by_cases heleg₁ : e = k - 1
    · subst e
      rw [Set.disjoint_left]
      intro x hxbase hxedge
      rw [openSegment_eq_image] at hxbase
      obtain ⟨t, ⟨ht₀, ht₁⟩, hxt⟩ := hxbase
      have hbase :
          0 < PlanarArea.det2
            (P.vertex k - P.vertex (k - 1))
            (P.vertex (k + 1) - P.vertex (k - 1)) := by
        simpa only [cornerDet_eq_baseDet] using hear.1
      have hpos :
          0 < PlanarArea.det2
            (P.vertex k - P.vertex (k - 1))
            (x - P.vertex (k - 1)) := by
        have heq :
            PlanarArea.det2
                (P.vertex k - P.vertex (k - 1))
                (x - P.vertex (k - 1)) =
              t * PlanarArea.det2
                (P.vertex k - P.vertex (k - 1))
                (P.vertex (k + 1) - P.vertex (k - 1)) := by
          rw [← hxt]
          simp only [PlanarArea.det2, PiLp.sub_apply, PiLp.add_apply,
            PiLp.smul_apply, smul_eq_mul]
          ring
        rw [heq]
        exact mul_pos ht₀ hbase
      have hzero := det2_segment_zero
        (P.vertex (k - 1)) (P.vertex k) x (by
          simpa only [Schoenflies.PrePolygon.edge,
            show (k - 1 : ZMod (m + 3)) + 1 = k by ring] using hxedge)
      exact (ne_of_gt hpos) hzero
    by_cases heleg₂ : e = k
    · subst e
      rw [Set.disjoint_left]
      intro x hxbase hxedge
      rw [openSegment_eq_image] at hxbase
      obtain ⟨t, ⟨ht₀, ht₁⟩, hxt⟩ := hxbase
      have hbase :
          0 < PlanarArea.det2
            (P.vertex k - P.vertex (k - 1))
            (P.vertex (k + 1) - P.vertex (k - 1)) := by
        simpa only [cornerDet_eq_baseDet] using hear.1
      have hpos :
          0 < PlanarArea.det2
            (P.vertex (k + 1) - P.vertex k)
            (x - P.vertex k) := by
        have heq :
            PlanarArea.det2
                (P.vertex (k + 1) - P.vertex k)
                (x - P.vertex k) =
              (1 - t) * PlanarArea.det2
                (P.vertex k - P.vertex (k - 1))
                (P.vertex (k + 1) - P.vertex (k - 1)) := by
          rw [← hxt]
          simp only [PlanarArea.det2, PiLp.sub_apply, PiLp.add_apply,
            PiLp.smul_apply, smul_eq_mul]
          ring
        rw [heq]
        exact mul_pos (by linarith) hbase
      have hzero := det2_segment_zero
        (P.vertex k) (P.vertex (k + 1)) x (by
          simpa only [Schoenflies.PrePolygon.edge] using hxedge)
      exact (ne_of_gt hpos) hzero
    by_cases heprev : e = k - 2
    · subst e
      exact openBase_disjoint_prevEdge P k hm hear
    by_cases henext : e = k + 1
    · subst e
      exact openBase_disjoint_nextEdge P k hm hear
    exact openBase_disjoint_foreignEdge P k e hear
      heprev heleg₁ heleg₂ henext

/-! ## Nontriviality witness and axiom report -/

/-- Trap-2 witness: a corner of the standard nondegenerate square satisfies
the theorem's hypotheses. -/
example :
    ∃ (P : Schoenflies.PrePolygon 1) (k : ZMod 4), IsEarVertex P k := by
  let hInjective : Function.Injective square.vertices :=
    square_isSimplePositiveCycle.2.1
  let hEdges : ∀ i j : Fin 4, i ≠ j →
      square.edgeSet ℝ i ∩ square.edgeSet ℝ j =
        edgeEndpoints square i ∩ edgeEndpoints square j :=
    square_isSimplePositiveCycle.2.2.2.1
  let P : Schoenflies.PrePolygon 1 :=
    PolygonJordanBridgeScratch.toPrePolygon square hInjective hEdges
  let i : Fin 4 := 1
  refine ⟨P, finToZMod i, ?_⟩
  apply (isEarVertex_toPrePolygon_iff square hInjective hEdges i).mpr
  refine ⟨?_, ?_⟩
  · dsimp [i]
    norm_num [triangleFaceDet, earTriple, square, squareA, squareB, squareC,
      squareD, finRotate_apply, Fin.add_def, PlanarArea.det2]
  · intro j hjprev hji hjnext
    fin_cases j
    · exact (hjprev (by decide)).elim
    · exact (hji rfl).elim
    · exact (hjnext (by decide)).elim
    · dsimp [i] at ⊢
      change ¬ inTriangle squareA squareB squareC squareD
      norm_num [inTriangle, squareA, squareB, squareC, squareD,
        PlanarArea.det2]

#print axioms isDiagonal_pred_succ_of_isEarVertex

end MathLab.PolygonRearrangement.PolygonEarBaseDiagonalScratch


==> anc/P5-kernel-deficit-lean-v6/MathLab/Geometry/PolygonEarInductionProofScratch.lean <==
/-
Copyright (c) 2026 Math Lab. All rights reserved.
Released under Apache 2.0 license as described in the file LICENSE.
Authors: Math Lab formalization track
-/
import MathLab.Geometry.PolygonSupportCornerProofScratch
import MathLab.Geometry.PositiveEarStrictSelectorScratch
import MathLab.Geometry.PolygonSplitEarLiftScratch
import MathLab.Geometry.PolygonSplitOrientationScratch
import MathLab.Geometry.PolygonFinZModBridgeScratch

/-!
# Edge-avoiding ear induction

Every positively oriented `PrePolygon` has an ear avoiding the endpoints of
any prescribed boundary edge.  The induction cuts at an internal diagonal and
recurses on the child not containing the prescribed edge.  Avoiding the
child's closing diagonal makes the recursive ear an interior child vertex, so
the exact split-ear lemmas lift it back to the parent.
-/

open Set

noncomputable section

namespace MathLab.PolygonRearrangement.PolygonEarInductionProofScratch

open PolygonDiagonalSplitScratch
open PolygonDirectionCoordinateScratch
open PolygonDirectionalLocalLeftScratch
open PolygonEarSelectorGeometryScratch
open PolygonFinZModBridgeScratch
open PolygonJordanBridgeScratch
open PolygonSplitEarLiftScratch
open PolygonSplitOrientationScratch
open PolygonSupportCornerProofScratch
open PositiveEarStrictSelectorScratch

/-- Every positive, locally-left polygon has an ear away from both endpoints
of any prescribed boundary edge. -/
theorem ear_avoiding :
    ∀ (m : ℕ) (P : Schoenflies.PrePolygon m),
      0 < prePolygonShoelace P →
      BoundaryInsideLocallyLeft P →
      ∀ e : ZMod (m + 3),
        ∃ i : ZMod (m + 3), IsEarVertex P i ∧ i ≠ e ∧ i ≠ e + 1 := by
  intro m
  induction m using Nat.strong_induction_on with
  | _ m IH =>
      intro P hArea hLeft e
      let _ : NeZero (m + 3) := ⟨by omega⟩
      let _ : Fact (1 < m + 3) := ⟨by omega⟩
      obtain ⟨w, hwconv, hwe, hwe1⟩ :=
        exists_strictConvexCorner_avoiding_edge P hArea hLeft e
      rcases ear_or_internalDiagonal_at P w hwconv hLeft with hear |
          ⟨v, hdiag, _hvTriangle, hinside⟩
      · exact ⟨w, hear, hwe, hwe1⟩
      · have hdiag' := isDiagonal_symm hdiag
        obtain ⟨hAreaL, hAreaR⟩ :=
          splitPrePolygon_shoelace_pos P hdiag hinside hArea
        obtain ⟨hLeftL, hLeftR⟩ :=
          splitPrePolygon_boundaryInsideLocallyLeft P hdiag hinside hArea
        have hnLlt : splitParameter w v < m := by
          have hcard := split_card_lt P hdiag
          omega
        have hnRlt : splitParameter v w < m := by
          have hcard := split_card_lt P hdiag'
          omega
        have hwv : w ≠ v := hdiag.1
        have hwv0 : v - w ≠ 0 :=
          sub_ne_zero.mpr (Ne.symm hwv)
        have hsum : (v - w).val + (w - v).val = m + 3 := by
          rw [show w - v = -(v - w) by ring, ZMod.neg_val, if_neg hwv0]
          have hlt := ZMod.val_lt (v - w)
          omega
        have hpe1eq : (e + 1 - w).val = (e - w).val + 1 := by
          have hpene : (e - w).val ≠ m + 3 - 1 := by
            intro h
            apply hwe1
            have hsucc0 : (((m + 3 - 1 : ℕ) : ZMod (m + 3)) + 1) = 0 := by
              calc
                (((m + 3 - 1 : ℕ) : ZMod (m + 3)) + 1) =
                    ((m + 3 - 1 + 1 : ℕ) : ZMod (m + 3)) := by
                      push_cast
                      ring
                _ = ((m + 3 : ℕ) : ZMod (m + 3)) := by rfl
                _ = 0 := ZMod.natCast_self (m + 3)
            have hew : e - w = ((m + 3 - 1 : ℕ) : ZMod (m + 3)) := by
              rw [← ZMod.natCast_zmod_val (e - w), h]
            have hez : (e - w) + 1 = 0 := by
              rw [hew]
              exact hsucc0
            linear_combination -hez
          rw [show e + 1 - w = (e - w) + 1 by ring, ZMod.val_add,
            ZMod.val_one,
            Nat.mod_eq_of_lt (by
              have hlt := ZMod.val_lt (e - w)
              omega)]
        by_cases hcase : (e - w).val < (v - w).val
        · let closingR : ZMod (splitParameter v w + 3) :=
            ((splitParameter v w + 3 - 1 : ℕ) :
              ZMod (splitParameter v w + 3))
          obtain ⟨iR, hearR, hiRa, hiRb⟩ :=
            IH (splitParameter v w) hnRlt
              (splitPrePolygon P hdiag') hAreaR hLeftR closingR
          obtain ⟨hloR, hhiR⟩ :=
            zmod_val_interior_of_avoiding_closingEdge
              (N := splitParameter v w + 3) (by omega) iR hiRa hiRb
          have hP_ear :
              IsEarVertex P (liftSplitIndex (i := v) (j := w) iR) :=
            isEarVertex_of_reverseSplitInterior_of_localLeft
              P hdiag hinside iR hloR hhiR hearR hLeftR
          have hparamR := splitParameter_add_three
            (diagonal_span_two_le P hdiag')
          simp only [splitCount] at hparamR
          have hiRn : iR.val < m + 3 := by
            have hval := ZMod.val_lt iR
            have hcard := split_card_lt P hdiag'
            omega
          have hiRlt : iR.val < (w - v).val := by omega
          have hsumlt : (v - w).val + iR.val < m + 3 := by omega
          have hposR :
              (liftSplitIndex (i := v) (j := w) iR - w).val =
                (v - w).val + iR.val := by
            simp only [liftSplitIndex]
            rw [show v + ((iR.val : ℕ) : ZMod (m + 3)) - w =
                (v - w) + ((iR.val : ℕ) : ZMod (m + 3)) by ring,
              ZMod.val_add, ZMod.val_natCast, Nat.mod_eq_of_lt hiRn,
              Nat.mod_eq_of_lt hsumlt]
          refine ⟨liftSplitIndex (i := v) (j := w) iR, hP_ear, ?_, ?_⟩
          · intro hc
            have h :
                (liftSplitIndex (i := v) (j := w) iR - w).val =
                  (e - w).val := by rw [hc]
            rw [hposR] at h
            omega
          · intro hc
            have h :
                (liftSplitIndex (i := v) (j := w) iR - w).val =
                  (e + 1 - w).val := by rw [hc]
            rw [hposR, hpe1eq] at h
            omega
        · push Not at hcase
          let closingL : ZMod (splitParameter w v + 3) :=
            ((splitParameter w v + 3 - 1 : ℕ) :
              ZMod (splitParameter w v + 3))
          obtain ⟨iL, hearL, hiLa, hiLb⟩ :=
            IH (splitParameter w v) hnLlt
              (splitPrePolygon P hdiag) hAreaL hLeftL closingL
          obtain ⟨hloL, hhiL⟩ :=
            zmod_val_interior_of_avoiding_closingEdge
              (N := splitParameter w v + 3) (by omega) iL hiLa hiLb
          have hP_ear : IsEarVertex P (liftSplitIndex (i := w) (j := v) iL) :=
            isEarVertex_of_splitInterior_of_localLeft
              P hdiag hinside iL hloL hhiL hearL hLeftL
          have hparamL := splitParameter_add_three
            (diagonal_span_two_le P hdiag)
          simp only [splitCount] at hparamL
          have hiLn : iL.val < m + 3 := by
            have hval := ZMod.val_lt iL
            have hcard := split_card_lt P hdiag
            omega
          have hposL :
              (liftSplitIndex (i := w) (j := v) iL - w).val = iL.val := by
            simp only [liftSplitIndex]
            rw [show w + ((iL.val : ℕ) : ZMod (m + 3)) - w =
                ((iL.val : ℕ) : ZMod (m + 3)) by ring,
              ZMod.val_natCast, Nat.mod_eq_of_lt hiLn]
          refine ⟨liftSplitIndex (i := w) (j := v) iL, hP_ear, ?_, ?_⟩
          · intro hc
            have h :
                (liftSplitIndex (i := w) (j := v) iL - w).val =
                  (e - w).val := by rw [hc]
            rw [hposL] at h
            omega
          · intro hc
            have h :
                (liftSplitIndex (i := w) (j := v) iL - w).val =
                  (e + 1 - w).val := by rw [hc]
            rw [hposL, hpe1eq] at h
            omega

/-- Dropping the edge-avoidance witnesses gives an ordinary ear. -/
theorem exists_ear {m : ℕ} (P : Schoenflies.PrePolygon m)
    (hArea : 0 < prePolygonShoelace P)
    (hLeft : BoundaryInsideLocallyLeft P) :
    ∃ i : ZMod (m + 3), IsEarVertex P i := by
  obtain ⟨i, hi, _, _⟩ := ear_avoiding m P hArea hLeft 0
  exact ⟨i, hi⟩

/-- Production-index form of ear existence for a polygon whose cardinality is
written as `m + 3`.  This is an exact representation bridge, not a weakened
replacement for the subsequent `PositiveEarRemoval` packaging. -/
theorem exists_finEarVertex_of_isSimplePositiveCycle {m : ℕ}
    (F : Polygon E (m + 3)) (hF : IsSimplePositiveCycle F) :
    ∃ i : Fin (m + 3), IsFinEarVertex F i := by
  let P := toPrePolygon F hF.2.1 hF.2.2.2.1
  have hPreArea : 0 < prePolygonShoelace P := by
    dsimp only [P]
    rw [prePolygonShoelace_toPrePolygon]
    exact hF.2.2.2.2
  have hPreLeft : BoundaryInsideLocallyLeft P :=
    boundaryInsideLocallyLeft_of_shoelace_pos P hPreArea
  obtain ⟨k, hk⟩ := exists_ear P hPreArea hPreLeft
  refine ⟨zmodToFin k, ?_⟩
  apply (isEarVertex_toPrePolygon_iff
    F hF.2.1 hF.2.2.2.1 (zmodToFin k)).mp
  simpa only [finToZMod_zmodToFin] using hk

#print axioms ear_avoiding
#print axioms exists_ear
#print axioms exists_finEarVertex_of_isSimplePositiveCycle

end MathLab.PolygonRearrangement.PolygonEarInductionProofScratch


==> anc/P5-kernel-deficit-lean-v6/MathLab/Geometry/PolygonEarRemovalPackagingScratch.lean <==
/-
Copyright (c) 2026 Math Lab. All rights reserved.
Released under Apache 2.0 license as described in the file LICENSE.
Authors: Math Lab formalization track
-/
import MathLab.Geometry.PolygonEarInductionProofScratch
import MathLab.Geometry.PolygonEarBaseDiagonalScratch
import MathLab.Geometry.PolygonSplitOrientationScratch
import MathLab.Geometry.PositiveEarRemovalProofScratch

/-!
# Packaging a finite empty ear as a production ear removal

This off-aggregate module identifies the forward diagonal child with the
literal `Fin.succAbove` deletion used by `PositiveEarRemoval`.  The child is
read from the old successor of the deleted vertex, while `eraseVertex` is
read from its least surviving linear index; the two presentations differ by
one cyclic rotation.
-/

open MeasureTheory Set

noncomputable section

namespace MathLab.PolygonRearrangement.PolygonEarRemovalPackagingScratch

open PolygonDiagonalSplitScratch
open PolygonDirectionCoordinateScratch
open PolygonEarInductionProofScratch
open PolygonEarBaseDiagonalScratch
open PolygonEarSelectorGeometryScratch
open PolygonFinZModBridgeScratch
open PolygonJordanBridgeScratch
open PolygonSplitEarLiftScratch
open PolygonSplitOrientationScratch
open PositiveEarRemovalProofScratch

/-! ## The cyclic index bridge for literal deletion -/

/-- Reading the surviving linear list from the old successor, cyclically,
recovers the forward old cyclic order with the deleted index skipped. -/
theorem succAbove_shift_eq_cyclic_succ {m : ℕ}
    (i : Fin (m + 4)) (t : ZMod (m + 3)) :
    i.succAbove
        (zmodToFin (((i.val : ℕ) : ZMod (m + 3)) + t)) =
      zmodToFin
        (finToZMod i + 1 + ((t.val : ℕ) : ZMod (m + 4))) := by
  have hi_lt : i.val < m + 4 := i.isLt
  have ht_lt : t.val < m + 3 := ZMod.val_lt t
  have ht_lt' : t.val < m + 4 := by omega
  have hq :
      (i.val % (m + 3) + t.val) % (m + 3) =
        (i.val + t.val) % (m + 3) := by
    calc
      (i.val % (m + 3) + t.val) % (m + 3) =
          (i.val % (m + 3) + t.val % (m + 3)) % (m + 3) := by
            rw [Nat.mod_eq_of_lt ht_lt]
      _ = (i.val + t.val) % (m + 3) :=
        (Nat.add_mod i.val t.val (m + 3)).symm
  have hr :
      ((i.val % (m + 4) + 1) % (m + 4) +
          t.val % (m + 4)) % (m + 4) =
        (i.val + 1 + t.val) % (m + 4) := by
    calc
      ((i.val % (m + 4) + 1) % (m + 4) +
          t.val % (m + 4)) % (m + 4) =
          ((i.val + 1) % (m + 4) +
            t.val % (m + 4)) % (m + 4) := by
              rw [Nat.mod_eq_of_lt hi_lt]
      _ = (i.val + 1 + t.val) % (m + 4) :=
        (Nat.add_mod (i.val + 1) t.val (m + 4)).symm
  apply Fin.ext
  simp only [Fin.succAbove, zmodToFin, finToZMod, ZMod.val_add,
    ZMod.val_natCast, show m + 1 + 3 = m + 4 by omega,
    ZMod.val_one'' (by omega : m + 4 ≠ 1)]
  split_ifs with h
  · simp only [Fin.val_castSucc]
    rw [hq, hr]
    change (i.val % (m + 3) + t.val) % (m + 3) < i.val at h
    rw [hq] at h
    have hsum_ge : m + 3 ≤ i.val + t.val := by
      by_contra hnot
      have hsum_lt : i.val + t.val < m + 3 := by omega
      rw [Nat.mod_eq_of_lt hsum_lt] at h
      exact (not_lt_of_ge (Nat.le_add_right i.val t.val)) h
    have hq_rem_lt : i.val + t.val - (m + 3) < m + 3 := by omega
    have hr_rem_lt : i.val + 1 + t.val - (m + 4) < m + 4 := by omega
    rw [Nat.mod_eq_sub_mod hsum_ge, Nat.mod_eq_of_lt hq_rem_lt,
      Nat.mod_eq_sub_mod (by omega : m + 4 ≤ i.val + 1 + t.val),
      Nat.mod_eq_of_lt hr_rem_lt]
    omega
  · simp only [Fin.val_succ]
    rw [hq, hr]
    change ¬(i.val % (m + 3) + t.val) % (m + 3) < i.val at h
    rw [hq] at h
    have hsum_lt : i.val + t.val < m + 3 := by
      by_contra hnot
      have hsum_ge : m + 3 ≤ i.val + t.val := by omega
      have hq_rem_lt : i.val + t.val - (m + 3) < m + 3 := by omega
      have hq_val :
          (i.val + t.val) % (m + 3) =
            i.val + t.val - (m + 3) := by
        rw [Nat.mod_eq_sub_mod hsum_ge, Nat.mod_eq_of_lt hq_rem_lt]
      rw [hq_val] at h
      apply h
      omega
    rw [Nat.mod_eq_of_lt hsum_lt,
      Nat.mod_eq_of_lt (by omega : i.val + 1 + t.val < m + 4)]
    omega

/-! ## Structural deletion before orientation is known -/

/-- A genuine internal predecessor--successor chord supplies the entire
edge-intersection field of the literal deletion.  Positivity is deliberately
absent: it is obtained later from the positively oriented diagonal child. -/
theorem eraseVertex_edges_meet_of_diagonal {n : ℕ}
    (F : Polygon E (n + 2)) (hF : IsSimplePositiveCycle F)
    (i : Fin (n + 2))
    (hdiag : ∀ k : Fin (n + 2),
      Disjoint
        (openSegment ℝ (F ((finRotate (n + 2)).symm i))
          (F (finRotate (n + 2) i)))
        (F.edgeSet ℝ k)) :
    ∀ j k : Fin (n + 1), j ≠ k →
      (eraseVertex F i).edgeSet ℝ j ∩
          (eraseVertex F i).edgeSet ℝ k =
        edgeEndpoints (eraseVertex F i) j ∩
          edgeEndpoints (eraseVertex F i) k := by
  by_cases hi0 : i = 0
  · subst i
    have hpred : (finRotate (n + 2)).symm (0 : Fin (n + 2)) =
        Fin.last (n + 1) := by
      apply (finRotate (n + 2)).injective
      simp
    have hdiag0 : ∀ k : Fin (n + 2),
        Disjoint
          (openSegment ℝ (F (Fin.last (n + 1))) (F 1))
          (F.edgeSet ℝ k) := by
      simpa only [hpred, finRotate_apply_zero] using hdiag
    intro j k hjk
    by_cases hj : j = Fin.last n
    · subst j
      exact edgeSet_eraseVertex_zero_last_inter_of_diagonal
        F hF hdiag0 k hjk.symm
    by_cases hk : k = Fin.last n
    · subst k
      rw [Set.inter_comm ((eraseVertex F 0).edgeSet ℝ j),
        Set.inter_comm (edgeEndpoints (eraseVertex F 0) j)]
      exact edgeSet_eraseVertex_zero_last_inter_of_diagonal
        F hF hdiag0 j hj
    exact edgeSet_eraseVertex_zero_inter_of_ne_last
      F hF j k hj hk hjk
  by_cases hilast : i = Fin.last (n + 1)
  · subst i
    have hpred :
        (finRotate (n + 2)).symm (Fin.last (n + 1)) =
          (Fin.last n).castSucc := by
      apply (finRotate (n + 2)).injective
      simp
    have hdiagLast : ∀ k : Fin (n + 2),
        Disjoint
          (openSegment ℝ (F (Fin.last n).castSucc) (F 0))
          (F.edgeSet ℝ k) := by
      simpa only [hpred, finRotate_last] using hdiag
    intro j k hjk
    by_cases hj : j = Fin.last n
    · subst j
      exact edgeSet_eraseVertex_last_last_inter_of_diagonal
        F hF hdiagLast k hjk.symm
    by_cases hk : k = Fin.last n
    · subst k
      rw [Set.inter_comm
          ((eraseVertex F (Fin.last (n + 1))).edgeSet ℝ j),
        Set.inter_comm
          (edgeEndpoints (eraseVertex F (Fin.last (n + 1))) j)]
      exact edgeSet_eraseVertex_last_last_inter_of_diagonal
        F hF hdiagLast j hj
    exact edgeSet_eraseVertex_last_inter_of_ne_last
      F hF j k hj hk hjk
  · intro j k hjk
    by_cases hj : j = i.pred hi0
    · subst j
      exact edgeSet_eraseVertex_interior_pred_inter_of_diagonal
        F hF i hi0 hilast hdiag k hjk.symm
    by_cases hk : k = i.pred hi0
    · subst k
      rw [Set.inter_comm ((eraseVertex F i).edgeSet ℝ j),
        Set.inter_comm (edgeEndpoints (eraseVertex F i) j)]
      exact edgeSet_eraseVertex_interior_pred_inter_of_diagonal
        F hF i hi0 hilast hdiag j hj
    exact edgeSet_eraseVertex_interior_inter_of_ne_pred
      F hF i hi0 hilast j k hj hk hjk

/-! ## The two special child cardinalities of an ear-base split -/

@[simp] theorem succ_sub_pred_val {m : ℕ} (k : ZMod (m + 4)) :
    ((k + 1) - (k - 1)).val = 2 := by
  rw [show (k + 1) - (k - 1) = (2 : ZMod (m + 4)) by ring,
    ZMod.val_two_eq_two_mod, Nat.mod_eq_of_lt (by omega)]

@[simp] theorem pred_sub_succ_val {m : ℕ} (k : ZMod (m + 4)) :
    ((k - 1) - (k + 1)).val = m + 2 := by
  have h2lt : 2 < m + 4 := by omega
  have h2val : (2 : ZMod (m + 4)).val = 2 := by
    rw [ZMod.val_two_eq_two_mod, Nat.mod_eq_of_lt h2lt]
  have htwo : (2 : ZMod (m + 4)) ≠ 0 := by
    intro h
    have := congrArg ZMod.val h
    rw [h2val, ZMod.val_zero] at this
    omega
  rw [show (k - 1) - (k + 1) = -(2 : ZMod (m + 4)) by ring,
    ZMod.neg_val, if_neg htwo, h2val]
  omega

@[simp] theorem splitParameter_pred_succ {m : ℕ}
    (k : ZMod (m + 4)) :
    splitParameter (k - 1) (k + 1) = 0 := by
  simp only [splitParameter, succ_sub_pred_val]

@[simp] theorem splitParameter_succ_pred {m : ℕ}
    (k : ZMod (m + 4)) :
    splitParameter (k + 1) (k - 1) = m := by
  simp only [splitParameter, pred_sub_succ_val]
  omega

/-! ## Index equivalences for the two children -/

/-- Reindex the reverse (remainder) child by the literal deletion count. -/
def remainderIndexEquiv {m : ℕ} (k : ZMod (m + 4)) :
    ZMod (splitParameter (k + 1) (k - 1) + 3) ≃+* ZMod (m + 3) :=
  ZMod.ringEquivCongr
    (congrArg (fun r : ℕ => r + 3) (splitParameter_succ_pred k))

/-- Reindex the forward ear child by `ZMod 3`. -/
def triangleIndexEquiv {m : ℕ} (k : ZMod (m + 4)) :
    ZMod (splitParameter (k - 1) (k + 1) + 3) ≃+* ZMod 3 :=
  ZMod.ringEquivCongr
    (congrArg (fun r : ℕ => r + 3) (splitParameter_pred_succ k))

@[simp] theorem remainderIndexEquiv_val {m : ℕ} (k : ZMod (m + 4))
    (t : ZMod (splitParameter (k + 1) (k - 1) + 3)) :
    (remainderIndexEquiv k t).val = t.val := by
  exact ZMod.ringEquivCongr_val _ t

@[simp] theorem triangleIndexEquiv_val {m : ℕ} (k : ZMod (m + 4))
    (t : ZMod (splitParameter (k - 1) (k + 1) + 3)) :
    (triangleIndexEquiv k t).val = t.val := by
  exact ZMod.ringEquivCongr_val _ t

/-! ## The remainder child is the rotated literal deletion -/

/-- Vertexwise identification of the diagonal remainder child with the
canonical pre-polygon of `eraseVertex`, after the single cyclic shift forced
by `Fin.succAbove`'s linearly ordered presentation. -/
theorem remainderChild_vertex_eq_rotatedErase {m : ℕ}
    (F : Polygon E (m + 4))
    (hInjective : Function.Injective F.vertices)
    (hEdges : ∀ a b : Fin (m + 4), a ≠ b →
      F.edgeSet ℝ a ∩ F.edgeSet ℝ b =
        edgeEndpoints F a ∩ edgeEndpoints F b)
    (i : Fin (m + 4))
    (hEraseInjective : Function.Injective (eraseVertex F i).vertices)
    (hEraseEdges : ∀ a b : Fin (m + 3), a ≠ b →
      (eraseVertex F i).edgeSet ℝ a ∩
          (eraseVertex F i).edgeSet ℝ b =
        edgeEndpoints (eraseVertex F i) a ∩
          edgeEndpoints (eraseVertex F i) b)
    (hbase : IsDiagonal (toPrePolygon F hInjective hEdges)
      (finToZMod i - 1) (finToZMod i + 1))
    (t : ZMod (splitParameter (finToZMod i + 1)
      (finToZMod i - 1) + 3)) :
    (splitPrePolygon (toPrePolygon F hInjective hEdges)
        (isDiagonal_symm hbase)).vertex t =
      ((toPrePolygon (eraseVertex F i) hEraseInjective hEraseEdges).rotate
          ((i.val : ℕ) : ZMod (m + 3))).vertex
        (remainderIndexEquiv (finToZMod i) t) := by
  simp only [splitPrePolygon_vertex, splitVertex,
    Schoenflies.PrePolygon.rotate_vertex, toPrePolygon_vertex_zmod,
    eraseVertex_apply]
  exact congrArg F
    (succAbove_shift_eq_cyclic_succ i
      (remainderIndexEquiv (finToZMod i) t)).symm

/-! ## Reindexing invariance for pre-polygons -/

/-- A cyclic ring equivalence carrying every listed vertex to the
corresponding listed vertex preserves the literal carrier. -/
theorem prePolygon_carrier_eq_of_ringEquiv_vertices {a b : ℕ}
    (P : Schoenflies.PrePolygon a) (Q : Schoenflies.PrePolygon b)
    (e : ZMod (a + 3) ≃+* ZMod (b + 3))
    (hvertex : ∀ t, P.vertex t = Q.vertex (e t)) :
    P.carrier = Q.carrier := by
  apply Set.Subset.antisymm
  · intro x hx
    rcases Set.mem_iUnion.mp hx with ⟨t, ht⟩
    apply Set.mem_iUnion_of_mem (e t)
    simpa only [Schoenflies.PrePolygon.edge, hvertex, map_add, map_one]
      using ht
  · intro x hx
    rcases Set.mem_iUnion.mp hx with ⟨u, hu⟩
    apply Set.mem_iUnion_of_mem (e.symm u)
    have hv₀ := hvertex (e.symm u)
    have hv₁ := hvertex (e.symm u + 1)
    simp only [e.apply_symm_apply] at hv₀
    rw [map_add, map_one, e.apply_symm_apply] at hv₁
    simpa only [Schoenflies.PrePolygon.edge, hv₀, hv₁] using hu

/-- The same vertexwise cyclic equivalence preserves the oriented shoelace
sum, not merely its absolute value. -/
theorem prePolygonShoelace_eq_of_ringEquiv_vertices {a b : ℕ}
    (P : Schoenflies.PrePolygon a) (Q : Schoenflies.PrePolygon b)
    (e : ZMod (a + 3) ≃+* ZMod (b + 3))
    (hvertex : ∀ t, P.vertex t = Q.vertex (e t)) :
    prePolygonShoelace P = prePolygonShoelace Q := by
  unfold prePolygonShoelace
  congr 1
  calc
    (∑ t : ZMod (a + 3),
        PlanarArea.det2 (P.vertex t) (P.vertex (t + 1))) =
        ∑ t : ZMod (a + 3),
          PlanarArea.det2 (Q.vertex (e t)) (Q.vertex (e t + 1)) := by
            apply Finset.sum_congr rfl
            intro t _
            rw [hvertex t, hvertex (t + 1), map_add, map_one]
    _ = ∑ u : ZMod (b + 3),
          PlanarArea.det2 (Q.vertex u) (Q.vertex (u + 1)) := by
      exact Equiv.sum_comp e.toEquiv
        (fun u : ZMod (b + 3) =>
          PlanarArea.det2 (Q.vertex u) (Q.vertex (u + 1)))

/-- Cyclically rotating the starting index of a pre-polygon preserves its
oriented shoelace sum. -/
theorem prePolygonShoelace_rotate {m : ℕ}
    (P : Schoenflies.PrePolygon m) (s : ZMod (m + 3)) :
    prePolygonShoelace (P.rotate s) = prePolygonShoelace P := by
  unfold prePolygonShoelace
  congr 1
  calc
    (∑ t : ZMod (m + 3),
        PlanarArea.det2 ((P.rotate s).vertex t)
          ((P.rotate s).vertex (t + 1))) =
        ∑ t : ZMod (m + 3),
          PlanarArea.det2 (P.vertex (s + t))
            (P.vertex (s + t + 1)) := by
      apply Finset.sum_congr rfl
      intro t _
      simp only [Schoenflies.PrePolygon.rotate_vertex]
      congr 2
      ring
    _ = ∑ u : ZMod (m + 3),
          PlanarArea.det2 (P.vertex u) (P.vertex (u + 1)) := by
      exact Equiv.sum_comp (Equiv.addLeft s)
        (fun u : ZMod (m + 3) =>
          PlanarArea.det2 (P.vertex u) (P.vertex (u + 1)))

/-! ## Literal deletion as the reverse diagonal child -/

/-- The reverse child cut off by an ear base has exactly the literal
`eraseVertex` boundary and signed area.  Both identities use the same cyclic
reindexing, preventing a carrier/area propagation mismatch. -/
theorem remainderChild_carrier_shoelace_eq_eraseVertex {m : ℕ}
    (F : Polygon E (m + 4)) (hF : IsSimplePositiveCycle F)
    (i : Fin (m + 4))
    (hbase : IsDiagonal (toPrePolygon F hF.2.1 hF.2.2.2.1)
      (finToZMod i - 1) (finToZMod i + 1)) :
    let R := splitPrePolygon (toPrePolygon F hF.2.1 hF.2.2.2.1)
      (isDiagonal_symm hbase)
    R.carrier = (eraseVertex F i).boundary ℝ ∧
      prePolygonShoelace R = signedArea (eraseVertex F i) := by
  let pred : Fin (m + 4) := (finRotate (m + 4)).symm i
  let succ : Fin (m + 4) := finRotate (m + 4) i
  have hFinBase : IsFinDiagonal F pred succ := by
    apply (isDiagonal_toPrePolygon_iff
      F hF.2.1 hF.2.2.2.1 pred succ).mp
    simpa only [pred, succ, finToZMod_finRotate_symm,
      finToZMod_finRotate] using hbase
  have hEraseInjective :
      Function.Injective (eraseVertex F i).vertices :=
    hF.2.1.comp Fin.succAbove_right_injective
  have hEraseEdges : ∀ a b : Fin (m + 3), a ≠ b →
      (eraseVertex F i).edgeSet ℝ a ∩
          (eraseVertex F i).edgeSet ℝ b =
        edgeEndpoints (eraseVertex F i) a ∩
          edgeEndpoints (eraseVertex F i) b :=
    eraseVertex_edges_meet_of_diagonal F hF i hFinBase.2.2.2
  let P := toPrePolygon F hF.2.1 hF.2.2.2.1
  let Q := toPrePolygon (eraseVertex F i) hEraseInjective hEraseEdges
  let R := splitPrePolygon P (isDiagonal_symm hbase)
  let s : ZMod (m + 3) := ((i.val : ℕ) : ZMod (m + 3))
  let e := remainderIndexEquiv (finToZMod i)
  have hvertex : ∀ t, R.vertex t = (Q.rotate s).vertex (e t) := by
    intro t
    simpa only [P, Q, R, s, e] using
      remainderChild_vertex_eq_rotatedErase
        F hF.2.1 hF.2.2.2.1 i hEraseInjective hEraseEdges hbase t
  have hcarrier : R.carrier = (Q.rotate s).carrier :=
    prePolygon_carrier_eq_of_ringEquiv_vertices R (Q.rotate s) e hvertex
  have hshoe : prePolygonShoelace R =
      prePolygonShoelace (Q.rotate s) :=
    prePolygonShoelace_eq_of_ringEquiv_vertices R (Q.rotate s) e hvertex
  refine ⟨?_, ?_⟩
  · calc
      R.carrier = (Q.rotate s).carrier := hcarrier
      _ = Q.carrier := Q.carrier_rotate s
      _ = (eraseVertex F i).boundary ℝ := by
        exact toPrePolygon_carrier_eq_boundary
          (eraseVertex F i) hEraseInjective hEraseEdges
  · calc
      prePolygonShoelace R = prePolygonShoelace (Q.rotate s) := hshoe
      _ = prePolygonShoelace Q := prePolygonShoelace_rotate Q s
      _ = signedArea (eraseVertex F i) := by
        exact prePolygonShoelace_toPrePolygon
          (eraseVertex F i) hEraseInjective hEraseEdges

/-! ## Reverse bridge from a pre-polygon to the production representation -/

/-- The literal production polygon obtained by reading a pre-polygon through
the public `Fin`/`ZMod` equivalence. -/
def productionPolygon {m : ℕ} (P : Schoenflies.PrePolygon m) :
    Polygon E (m + 3) :=
  ⟨fun i => P.vertex (finToZMod i)⟩

@[simp] theorem productionPolygon_apply {m : ℕ}
    (P : Schoenflies.PrePolygon m) (i : Fin (m + 3)) :
    productionPolygon P i = P.vertex (finToZMod i) := rfl

theorem productionPolygon_edgeSet {m : ℕ}
    (P : Schoenflies.PrePolygon m) (i : Fin (m + 3)) :
    (productionPolygon P).edgeSet ℝ i = P.edge (finToZMod i) := by
  simp only [Polygon.edgeSet, affineSegment_eq_segment,
    Schoenflies.PrePolygon.edge, productionPolygon_apply,
    ← finToZMod_finRotate]

/-- The reverse bridge preserves the literal finite union of closed edges. -/
theorem productionPolygon_boundary {m : ℕ}
    (P : Schoenflies.PrePolygon m) :
    (productionPolygon P).boundary ℝ = P.carrier := by
  apply Set.Subset.antisymm
  · intro x hx
    rcases Set.mem_iUnion.mp hx with ⟨i, hi⟩
    rw [productionPolygon_edgeSet] at hi
    exact Set.mem_iUnion_of_mem (finToZMod i) hi
  · intro x hx
    rcases Set.mem_iUnion.mp hx with ⟨t, ht⟩
    apply Set.mem_iUnion_of_mem (zmodToFin t)
    rw [productionPolygon_edgeSet, finToZMod_zmodToFin]
    exact ht

/-- The reverse bridge preserves the oriented shoelace, including sign. -/
theorem signedArea_productionPolygon {m : ℕ}
    (P : Schoenflies.PrePolygon m) :
    signedArea (productionPolygon P) = prePolygonShoelace P := by
  unfold signedArea prePolygonShoelace
  have hsum :
      (∑ i : Fin (m + 3),
        PlanarArea.det2 (productionPolygon P i)
          (productionPolygon P (finRotate (m + 3) i))) =
        ∑ i : Fin (m + 3),
          PlanarArea.det2 (P.vertex (finToZMod i))
            (P.vertex (finToZMod i + 1)) := by
    apply Finset.sum_congr rfl
    intro i _
    simp only [productionPolygon_apply, finToZMod_finRotate]
  rw [hsum]
  have hreindex :
      (∑ i : Fin (m + 3),
          PlanarArea.det2 (P.vertex (finToZMod i))
            (P.vertex (finToZMod i + 1))) =
        ∑ t : ZMod (m + 3),
          PlanarArea.det2 (P.vertex t) (P.vertex (t + 1)) := by
    exact Equiv.sum_comp (finZModEquiv m)
      (fun t : ZMod (m + 3) =>
        PlanarArea.det2 (P.vertex t) (P.vertex (t + 1)))
  rw [hreindex]
  ring

/-- A positively oriented pre-polygon gives the exact production simple
positive-cycle package, with no loss of its redundant-vertex convention. -/
theorem productionPolygon_isSimplePositiveCycle {m : ℕ}
    (P : Schoenflies.PrePolygon m)
    (hArea : 0 < prePolygonShoelace P) :
    IsSimplePositiveCycle (productionPolygon P) := by
  have hInjective : Function.Injective (productionPolygon P).vertices := by
    intro i j hij
    exact (finZModEquiv m).injective (P.vertex_inj hij)
  refine ⟨by omega, hInjective,
    hasNondegenerateEdges_of_injective _ (by omega) hInjective, ?_, ?_⟩
  · apply edge_inter_eq_endpoints_inter_of_subset
    intro i j hij x hx
    have hz : finToZMod i ≠ finToZMod j :=
      (finZModEquiv m).injective.ne hij
    have hxi : x ∈
        ({P.vertex (finToZMod i), P.vertex (finToZMod i + 1)} : Set E) :=
      P.edges_meet (finToZMod i) (finToZMod j) hz (by
        simpa only [Polygon.edgeSet, affineSegment_eq_segment,
          productionPolygon_apply, ← finToZMod_finRotate,
          Schoenflies.PrePolygon.edge] using hx)
    have hxj : x ∈
        ({P.vertex (finToZMod j), P.vertex (finToZMod j + 1)} : Set E) :=
      P.edges_meet (finToZMod j) (finToZMod i) hz.symm (by
        simpa only [Polygon.edgeSet, affineSegment_eq_segment,
          productionPolygon_apply, ← finToZMod_finRotate,
          Schoenflies.PrePolygon.edge, Set.mem_inter_iff] using
            And.intro hx.2 hx.1)
    simpa only [Set.mem_inter_iff, edgeEndpoints, productionPolygon_apply,
      finToZMod_finRotate] using And.intro hxi hxj
  · rw [signedArea_productionPolygon]
    exact hArea

/-! ## Cardinality-normalized cyclic reindexing -/

/-- Rebuild a pre-polygon on an equal-cardinality `ZMod` presentation.  A
ring equivalence is used because it preserves cyclic successor exactly. -/
def reindexPrePolygon {a b : ℕ} (P : Schoenflies.PrePolygon a)
    (e : ZMod (b + 3) ≃+* ZMod (a + 3)) :
    Schoenflies.PrePolygon b where
  vertex i := P.vertex (e i)
  vertex_inj i j hij := e.injective (P.vertex_inj hij)
  edges_meet i j hij := by
    simpa only [map_add, map_one] using
      P.edges_meet (e i) (e j) (e.injective.ne hij)

@[simp] theorem reindexPrePolygon_vertex {a b : ℕ}
    (P : Schoenflies.PrePolygon a)
    (e : ZMod (b + 3) ≃+* ZMod (a + 3)) (i : ZMod (b + 3)) :
    (reindexPrePolygon P e).vertex i = P.vertex (e i) := rfl

theorem reindexPrePolygon_carrier {a b : ℕ}
    (P : Schoenflies.PrePolygon a)
    (e : ZMod (b + 3) ≃+* ZMod (a + 3)) :
    (reindexPrePolygon P e).carrier = P.carrier := by
  exact prePolygon_carrier_eq_of_ringEquiv_vertices
    (reindexPrePolygon P e) P e fun _ => rfl

theorem prePolygonShoelace_reindexPrePolygon {a b : ℕ}
    (P : Schoenflies.PrePolygon a)
    (e : ZMod (b + 3) ≃+* ZMod (a + 3)) :
    prePolygonShoelace (reindexPrePolygon P e) =
      prePolygonShoelace P := by
  exact prePolygonShoelace_eq_of_ringEquiv_vertices
    (reindexPrePolygon P e) P e fun _ => rfl

/-! ## The normalized three-vertex ear child -/

def normalizedEarChild {m : ℕ}
    (P : Schoenflies.PrePolygon (m + 1)) (k : ZMod (m + 4))
    (hbase : IsDiagonal P (k - 1) (k + 1)) :
    Schoenflies.PrePolygon 0 :=
  reindexPrePolygon (splitPrePolygon P hbase) (triangleIndexEquiv k).symm

@[simp] theorem normalizedEarChild_vertex {m : ℕ}
    (P : Schoenflies.PrePolygon (m + 1)) (k : ZMod (m + 4))
    (hbase : IsDiagonal P (k - 1) (k + 1)) (r : ZMod 3) :
    (normalizedEarChild P k hbase).vertex r =
      P.vertex (k - 1 + ((r.val : ℕ) : ZMod (m + 4))) := by
  simp only [normalizedEarChild, reindexPrePolygon_vertex,
    splitPrePolygon_vertex, splitVertex]
  have hv : ((triangleIndexEquiv k).symm r).val = r.val := by
    rw [triangleIndexEquiv, ZMod.ringEquivCongr_symm]
    exact ZMod.ringEquivCongr_val _ r
  rw [hv]

/-- The closed bounded side of the three-vertex diagonal child is exactly
the production ear face selected by predecessor, ear, and successor. -/
theorem earChild_closure_inside_eq_triangleFace {m : ℕ}
    (F : Polygon E (m + 4)) (hF : IsSimplePositiveCycle F)
    (i : Fin (m + 4))
    (hbase : IsDiagonal (toPrePolygon F hF.2.1 hF.2.2.2.1)
      (finToZMod i - 1) (finToZMod i + 1))
    (hinside : openSegment ℝ
        ((toPrePolygon F hF.2.1 hF.2.2.2.1).vertex (finToZMod i - 1))
        ((toPrePolygon F hF.2.1 hF.2.2.2.1).vertex (finToZMod i + 1)) ⊆
      Schoenflies.inside
        (toPrePolygon F hF.2.1 hF.2.2.2.1).carrier) :
    closure (Schoenflies.inside
        (splitPrePolygon (toPrePolygon F hF.2.1 hF.2.2.2.1)
          hbase).carrier) =
      triangleFace F (earTriple i) := by
  let P := toPrePolygon F hF.2.1 hF.2.2.2.1
  let k : ZMod (m + 4) := finToZMod i
  let T := splitPrePolygon P hbase
  let T0 := normalizedEarChild P k hbase
  let G := productionPolygon T0
  have hPArea : 0 < prePolygonShoelace P := by
    dsimp only [P]
    rw [prePolygonShoelace_toPrePolygon]
    exact hF.2.2.2.2
  have hTArea : 0 < prePolygonShoelace T := by
    exact (splitPrePolygon_shoelace_pos P hbase hinside hPArea).1
  have hT0Area : 0 < prePolygonShoelace T0 := by
    dsimp only [T0]
    rw [normalizedEarChild,
      prePolygonShoelace_reindexPrePolygon]
    exact hTArea
  have hG : IsSimplePositiveCycle G :=
    productionPolygon_isSimplePositiveCycle T0 hT0Area
  have hboundary : G.boundary ℝ = T.carrier := by
    calc
      G.boundary ℝ = T0.carrier := productionPolygon_boundary T0
      _ = T.carrier := by
        exact reindexPrePolygon_carrier T (triangleIndexEquiv k).symm
  have hzero : G 0 = F ((finRotate (m + 4)).symm i) := by
    change T0.vertex (finToZMod (0 : Fin 3)) = _
    dsimp only [T0]
    rw [normalizedEarChild_vertex]
    have hval : (finToZMod (0 : Fin 3)).val = 0 := by
      exact ZMod.val_cast_of_lt (by omega)
    rw [hval]
    simp only [Nat.cast_zero, add_zero]
    dsimp only [P]
    rw [toPrePolygon_vertex_zmod, zmodToFin_sub_one]
    dsimp only [k]
    rw [zmodToFin_finToZMod]
  have hone : G 1 = F i := by
    change T0.vertex (finToZMod (1 : Fin 3)) = _
    dsimp only [T0]
    rw [normalizedEarChild_vertex]
    have hval : (finToZMod (1 : Fin 3)).val = 1 := by
      exact ZMod.val_cast_of_lt (by omega)
    rw [hval]
    simp only [Nat.cast_one]
    rw [show k - 1 + (1 : ZMod (m + 4)) = k by ring]
    dsimp only [P, k]
    rw [toPrePolygon_vertex_zmod, zmodToFin_finToZMod]
  have htwo : G 2 = F (finRotate (m + 4) i) := by
    change T0.vertex (finToZMod (2 : Fin 3)) = _
    dsimp only [T0]
    rw [normalizedEarChild_vertex]
    have hval : (finToZMod (2 : Fin 3)).val = 2 := by
      exact ZMod.val_cast_of_lt (by omega)
    rw [hval]
    rw [show k - 1 + ((2 : ℕ) : ZMod (m + 4)) = k + 1 by
      push_cast
      ring]
    dsimp only [P, k]
    rw [toPrePolygon_vertex_zmod, zmodToFin_add_one,
      zmodToFin_finToZMod]
  calc
    closure (Schoenflies.inside T.carrier) =
        closure (Schoenflies.inside (G.boundary ℝ)) := by rw [hboundary]
    _ = enclosedRegion G :=
      (enclosedRegion_eq_closure_inside_of_isSimplePositiveCycle G hG).symm
    _ = triangleFace G (0, 1, 2) :=
      enclosedRegion_eq_triangleFace_of_three G hG
    _ = triangleFace F (earTriple i) := by
      simp only [triangleFace, earTriple, hzero, hone, htwo]

/-! ## Final positive-ear packaging -/

/-- A finite empty strict ear of a genuine four-or-more-vertex polygon
supplies every field of the production `PositiveEarRemoval` certificate. -/
theorem positiveEarRemoval_of_finEarVertex {m : ℕ}
    (F : Polygon E (m + 4)) (hF : IsSimplePositiveCycle F)
    (i : Fin (m + 4)) (hear : IsFinEarVertex F i) :
    Nonempty (PositiveEarRemoval F) := by
  let P := toPrePolygon F hF.2.1 hF.2.2.2.1
  let k : ZMod (m + 4) := finToZMod i
  have hearP : IsEarVertex P k := by
    apply (isEarVertex_toPrePolygon_iff
      F hF.2.1 hF.2.2.2.1 i).mpr
    exact hear
  have hPArea : 0 < prePolygonShoelace P := by
    dsimp only [P]
    rw [prePolygonShoelace_toPrePolygon]
    exact hF.2.2.2.2
  have hLeft : BoundaryInsideLocallyLeft P :=
    PolygonDirectionalLocalLeftScratch.boundaryInsideLocallyLeft_of_shoelace_pos
      P hPArea
  have hbase : IsDiagonal P (k - 1) (k + 1) :=
    isDiagonal_pred_succ_of_isEarVertex P k (by omega) hearP
  have hEarClosure :=
    earTriangleInClosure_of_isEarVertex_of_localLeft P k hearP hLeft
  have hinside : openSegment ℝ (P.vertex (k - 1)) (P.vertex (k + 1)) ⊆
      Schoenflies.inside P.carrier := by
    intro x hx
    have hdetBase : 0 ≤ PlanarArea.det2
        (P.vertex k - P.vertex (k - 1))
        (P.vertex (k + 1) - P.vertex (k - 1)) := by
      rw [← cornerDet_eq_baseDet]
      exact hearP.1.le
    have hxTriangle : inTriangle (P.vertex (k - 1)) (P.vertex k)
        (P.vertex (k + 1)) x :=
      inTriangle_of_mem_segment_fst_thd _ _ _ _ hdetBase
        (openSegment_subset_segment ℝ _ _ hx)
    have hxClosure := hEarClosure x hxTriangle
    rw [(Schoenflies.IsRegionOf.inside P.carrier).closure_eq
      P.isSeparating_carrier] at hxClosure
    rcases hxClosure with hxInside | hxCarrier
    · exact hxInside
    · rcases Set.mem_iUnion.mp hxCarrier with ⟨e, he⟩
      exact (Set.disjoint_left.mp (hbase.2.2.2 e) hx he).elim
  let pred : Fin (m + 4) := (finRotate (m + 4)).symm i
  let succ : Fin (m + 4) := finRotate (m + 4) i
  have hFinBase : IsFinDiagonal F pred succ := by
    apply (isDiagonal_toPrePolygon_iff
      F hF.2.1 hF.2.2.2.1 pred succ).mp
    simpa only [P, k, pred, succ, finToZMod_finRotate_symm,
      finToZMod_finRotate] using hbase
  let T := splitPrePolygon P hbase
  let R := splitPrePolygon P (isDiagonal_symm hbase)
  obtain ⟨hTArea, hRArea⟩ :=
    splitPrePolygon_shoelace_pos P hbase hinside hPArea
  have hremData := remainderChild_carrier_shoelace_eq_eraseVertex
    F hF i (by simpa only [P, k] using hbase)
  have hEraseArea : 0 < signedArea (eraseVertex F i) := by
    rw [← hremData.2]
    exact hRArea
  have hremain : IsSimplePositiveCycle (eraseVertex F i) :=
    eraseVertex_isSimplePositiveCycle_of_diagonal
      F (by omega) hF i hFinBase.2.2.2 hEraseArea
  have hEarClosed : closure (Schoenflies.inside T.carrier) =
      triangleFace F (earTriple i) := by
    exact earChild_closure_inside_eq_triangleFace F hF i
      (by simpa only [P, k] using hbase)
      (by simpa only [P, k] using hinside)
  have hRemClosed : closure (Schoenflies.inside R.carrier) =
      enclosedRegion (eraseVertex F i) := by
    calc
      closure (Schoenflies.inside R.carrier) =
          closure (Schoenflies.inside ((eraseVertex F i).boundary ℝ)) := by
            rw [hremData.1]
      _ = enclosedRegion (eraseVertex F i) :=
        (enclosedRegion_eq_closure_inside_of_isSimplePositiveCycle
          (eraseVertex F i) hremain).symm
  have hParentClosed : enclosedRegion F =
      closure (Schoenflies.inside P.carrier) := by
    calc
      enclosedRegion F =
          closure (Schoenflies.inside (F.boundary ℝ)) :=
        enclosedRegion_eq_closure_inside_of_isSimplePositiveCycle F hF
      _ = closure (Schoenflies.inside P.carrier) := by
        dsimp only [P]
        rw [toPrePolygon_carrier_eq_boundary]
  have hsplit := closure_inside_eq_union_child_closures P hbase hinside
  have hcover : enclosedRegion F =
      enclosedRegion (eraseVertex F i) ∪ triangleFace F (earTriple i) := by
    calc
      enclosedRegion F = closure (Schoenflies.inside P.carrier) :=
        hParentClosed
      _ = closure (Schoenflies.inside T.carrier) ∪
          closure (Schoenflies.inside R.carrier) := hsplit
      _ = triangleFace F (earTriple i) ∪
          enclosedRegion (eraseVertex F i) := by rw [hEarClosed, hRemClosed]
      _ = enclosedRegion (eraseVertex F i) ∪
          triangleFace F (earTriple i) := Set.union_comm _ _
  have hinter := child_closures_inter_eq_diagonal P hbase hinside
  rw [hEarClosed, hRemClosed] at hinter
  have hpredVertex : P.vertex (k - 1) = F pred := by
    rw [show k - 1 = finToZMod pred by
      simp only [k, pred, finToZMod_finRotate_symm]]
    dsimp only [P]
    rw [toPrePolygon_vertex_finToZMod]
  have hsuccVertex : P.vertex (k + 1) = F succ := by
    rw [show k + 1 = finToZMod succ by
      simp only [k, succ, finToZMod_finRotate]]
    dsimp only [P]
    rw [toPrePolygon_vertex_finToZMod]
  apply positiveEarRemoval_of_topology F i hremain hear.1.le hcover
  intro x hx
  have hx' : x ∈ triangleFace F (earTriple i) ∩
      enclosedRegion (eraseVertex F i) := ⟨hx.2, hx.1⟩
  rw [hinter, hpredVertex, hsuccVertex] at hx'
  simpa only [pred, succ] using hx'

/-- Every genuine simple positive cycle with at least four vertices admits
the exact literal `Fin.succAbove` positive-ear removal requested by B95. -/
theorem exists_positiveEarRemoval {n : ℕ} (F : Polygon E (n + 1))
    (hcard : 4 ≤ n + 1) (hF : IsSimplePositiveCycle F) :
    Nonempty (PositiveEarRemoval F) := by
  obtain ⟨m, hm⟩ : ∃ m : ℕ, n = m + 3 :=
    ⟨n - 3, by omega⟩
  subst n
  obtain ⟨i, hi⟩ :=
    exists_finEarVertex_of_isSimplePositiveCycle F hF
  exact positiveEarRemoval_of_finEarVertex F hF i hi

/-! ## Trap-2 witness -/

example :
    ∃ (n : ℕ) (F : Polygon E (n + 1)),
      4 ≤ n + 1 ∧ IsSimplePositiveCycle F := by
  exact ⟨3, B91Scratch.square, by norm_num,
    B91Scratch.square_isSimplePositiveCycle⟩

end MathLab.PolygonRearrangement.PolygonEarRemovalPackagingScratch

open MathLab.PolygonRearrangement.PolygonEarRemovalPackagingScratch

#print axioms succAbove_shift_eq_cyclic_succ
#print axioms remainderChild_carrier_shoelace_eq_eraseVertex
#print axioms earChild_closure_inside_eq_triangleFace
#print axioms positiveEarRemoval_of_finEarVertex
#print axioms exists_positiveEarRemoval


==> anc/P5-kernel-deficit-lean-v6/MathLab/Geometry/PolygonEarSelectorGeometryScratch.lean <==
/-
Copyright (c) 2026 Math Lab. All rights reserved.
Released under Apache 2.0 license as described in the file LICENSE.
Authors: Math Lab formalization track
-/
import MathLab.Geometry.PolygonJordanBridgeScratch
import Mathlib

/-!
# Finite geometry for a strict polygon-ear selector

This off-aggregate module is the finite front half of the de Berg/Meisters
ear construction, stated directly for the redundant-vertex-tolerant
`Schoenflies.PrePolygon` representation already produced from MathLab
polygons.  From a strict convex corner it either obtains an empty ear
triangle or chooses, among the other vertices in that triangle, one of
maximal depth toward the apex.  No ear theorem, triangulation, area theorem,
or admitted project declaration is imported.
-/

open Set
open scoped BigOperators

noncomputable section

namespace MathLab.PolygonRearrangement.PolygonEarSelectorGeometryScratch

/-- Closed counterclockwise triangle, expressed by its three oriented
half-plane inequalities. -/
def inTriangle (a b c x : E) : Prop :=
  0 ≤ PlanarArea.det2 (b - a) (x - a) ∧
  0 ≤ PlanarArea.det2 (c - b) (x - b) ∧
  0 ≤ PlanarArea.det2 (a - c) (x - c)

/-- Strict left-turn determinant at a cyclic polygon vertex. -/
def cornerDet {m : ℕ} (P : Schoenflies.PrePolygon m)
    (i : ZMod (m + 3)) : ℝ :=
  PlanarArea.det2 (P.vertex i - P.vertex (i - 1))
    (P.vertex (i + 1) - P.vertex i)

/-- Depth below the base of the corner triangle, measured toward its apex. -/
def cornerDepth {m : ℕ} (P : Schoenflies.PrePolygon m)
    (i : ZMod (m + 3)) (x : E) : ℝ :=
  PlanarArea.det2 (P.vertex (i - 1) - P.vertex (i + 1))
    (x - P.vertex (i + 1))

/-- A strict geometric ear: the corner is a strict left turn and no other
listed vertex belongs to its closed corner triangle. -/
def IsEarVertex {m : ℕ} (P : Schoenflies.PrePolygon m)
    (i : ZMod (m + 3)) : Prop :=
  0 < cornerDet P i ∧
    ∀ j, j ≠ i - 1 → j ≠ i → j ≠ i + 1 →
      ¬ inTriangle (P.vertex (i - 1)) (P.vertex i)
        (P.vertex (i + 1)) (P.vertex j)

/-- An internal diagonal candidate: nonadjacent endpoints and open chord
disjoint from every old boundary edge. -/
def IsDiagonal {m : ℕ} (P : Schoenflies.PrePolygon m)
    (i j : ZMod (m + 3)) : Prop :=
  i ≠ j ∧ i + 1 ≠ j ∧ j + 1 ≠ i ∧
    ∀ k : ZMod (m + 3),
      Disjoint (openSegment ℝ (P.vertex i) (P.vertex j)) (P.edge k)

/-- The determinant on the first corner leg is positive at the apex and
zero on its endpoints, in the forms used by the deep-chord argument. -/
theorem cornerDet_eq_baseDet {m : ℕ} (P : Schoenflies.PrePolygon m)
    (i : ZMod (m + 3)) :
    cornerDet P i =
      PlanarArea.det2 (P.vertex i - P.vertex (i - 1))
        (P.vertex (i + 1) - P.vertex (i - 1)) := by
  simp only [cornerDet, PlanarArea.det2, PiLp.sub_apply]
  ring

/-- The base chord of a weakly counterclockwise triangle lies in all three
closed half-planes. -/
theorem inTriangle_of_mem_segment_fst_thd (a b c x : E)
    (hdet : 0 ≤ PlanarArea.det2 (b - a) (c - a))
    (hx : x ∈ segment ℝ a c) :
    inTriangle a b c x := by
  rw [segment_eq_image] at hx
  obtain ⟨t, ⟨ht0, ht1⟩, rfl⟩ := hx
  simp only [inTriangle, PlanarArea.det2, PiLp.sub_apply,
    PiLp.add_apply, PiLp.smul_apply, smul_eq_mul] at hdet ⊢
  constructor
  · nlinarith [mul_nonneg ht0 hdet]
  constructor
  · nlinarith [mul_nonneg (sub_nonneg.mpr ht1) hdet]
  · nlinarith [mul_nonneg (sub_nonneg.mpr ht1) hdet]

/-- If the strict corner triangle contains no other listed vertex, the
corner is already an ear by definition. -/
theorem isEarVertex_of_empty {m : ℕ} (P : Schoenflies.PrePolygon m)
    (i : ZMod (m + 3)) (hconv : 0 < cornerDet P i)
    (hempty : ∀ j, j ≠ i - 1 → j ≠ i → j ≠ i + 1 →
      ¬ inTriangle (P.vertex (i - 1)) (P.vertex i)
        (P.vertex (i + 1)) (P.vertex j)) :
    IsEarVertex P i :=
  ⟨hconv, hempty⟩

/-- A nonempty finite set of non-corner vertices contained in the corner
triangle has a member of maximal depth toward the apex. -/
theorem exists_deepest_contained {m : ℕ} (P : Schoenflies.PrePolygon m)
    (i : ZMod (m + 3))
    (hne : ∃ j : ZMod (m + 3),
      j ≠ i - 1 ∧ j ≠ i ∧ j ≠ i + 1 ∧
        inTriangle (P.vertex (i - 1)) (P.vertex i)
          (P.vertex (i + 1)) (P.vertex j)) :
    ∃ w : ZMod (m + 3),
      (w ≠ i - 1 ∧ w ≠ i ∧ w ≠ i + 1 ∧
        inTriangle (P.vertex (i - 1)) (P.vertex i)
          (P.vertex (i + 1)) (P.vertex w)) ∧
      ∀ j : ZMod (m + 3),
        j ≠ i - 1 → j ≠ i → j ≠ i + 1 →
        inTriangle (P.vertex (i - 1)) (P.vertex i)
          (P.vertex (i + 1)) (P.vertex j) →
        cornerDepth P i (P.vertex j) ≤
          cornerDepth P i (P.vertex w) := by
  classical
  let S : Finset (ZMod (m + 3)) :=
    Finset.univ.filter (fun j =>
      j ≠ i - 1 ∧ j ≠ i ∧ j ≠ i + 1 ∧
        inTriangle (P.vertex (i - 1)) (P.vertex i)
          (P.vertex (i + 1)) (P.vertex j))
  have hSne : S.Nonempty := by
    obtain ⟨j, hj⟩ := hne
    exact ⟨j, by simp only [S, Finset.mem_filter, Finset.mem_univ, true_and]; exact hj⟩
  obtain ⟨w, hwS, hwmax⟩ :=
    Finset.exists_max_image S (fun j => cornerDepth P i (P.vertex j)) hSne
  have hw : w ≠ i - 1 ∧ w ≠ i ∧ w ≠ i + 1 ∧
      inTriangle (P.vertex (i - 1)) (P.vertex i)
        (P.vertex (i + 1)) (P.vertex w) := by
    simpa only [S, Finset.mem_filter, Finset.mem_univ, true_and] using hwS
  refine ⟨w, hw, ?_⟩
  intro j hj₁ hj₂ hj₃ hjT
  apply hwmax j
  simp only [S, Finset.mem_filter, Finset.mem_univ, true_and]
  exact ⟨hj₁, hj₂, hj₃, hjT⟩

/-- At any supplied strict convex corner, either the corner itself is an ear
or the construction chooses a deepest contained vertex. -/
theorem ear_or_deepest_at {m : ℕ} (P : Schoenflies.PrePolygon m)
    (i : ZMod (m + 3)) (hconv : 0 < cornerDet P i) :
    IsEarVertex P i ∨
      ∃ w : ZMod (m + 3),
        (w ≠ i - 1 ∧ w ≠ i ∧ w ≠ i + 1 ∧
          inTriangle (P.vertex (i - 1)) (P.vertex i)
            (P.vertex (i + 1)) (P.vertex w)) ∧
        ∀ j : ZMod (m + 3),
          j ≠ i - 1 → j ≠ i → j ≠ i + 1 →
          inTriangle (P.vertex (i - 1)) (P.vertex i)
            (P.vertex (i + 1)) (P.vertex j) →
          cornerDepth P i (P.vertex j) ≤
            cornerDepth P i (P.vertex w) := by
  classical
  by_cases hne : ∃ j : ZMod (m + 3),
      j ≠ i - 1 ∧ j ≠ i ∧ j ≠ i + 1 ∧
        inTriangle (P.vertex (i - 1)) (P.vertex i)
          (P.vertex (i + 1)) (P.vertex j)
  · exact Or.inr (exists_deepest_contained P i hne)
  · left
    push Not at hne
    exact isEarVertex_of_empty P i hconv hne

/-! ## Affine triangle-boundary helpers for the deep chord -/

private theorem det2_affine_seg (u w e₀ e₁ : E) (s : ℝ) :
    PlanarArea.det2 u (((1 - s) • e₀ + s • e₁) - w) =
      (1 - s) * PlanarArea.det2 u (e₀ - w) +
        s * PlanarArea.det2 u (e₁ - w) := by
  simp only [PlanarArea.det2, PiLp.sub_apply, PiLp.add_apply,
    PiLp.smul_apply, smul_eq_mul]
  ring

private theorem det2_bary_sum (a b c z : E) :
    PlanarArea.det2 (b - a) (z - a) +
        PlanarArea.det2 (c - b) (z - b) +
        PlanarArea.det2 (a - c) (z - c) =
      PlanarArea.det2 (b - a) (c - a) := by
  simp only [PlanarArea.det2, PiLp.sub_apply]
  ring

/-- A point in the closed triangle whose first half-plane functional
vanishes lies on the first triangle side. -/
theorem mem_segment_ab_of_inTriangle_fst_zero (a b c z : E)
    (hD : 0 < PlanarArea.det2 (b - a) (c - a))
    (hz : inTriangle a b c z)
    (hf₁ : PlanarArea.det2 (b - a) (z - a) = 0) :
    z ∈ segment ℝ a b := by
  obtain ⟨_, hf₂, hf₃⟩ := hz
  let D := PlanarArea.det2 (b - a) (c - a)
  let r := PlanarArea.det2 (a - c) (z - c) / D
  have hr₀ : 0 ≤ r := div_nonneg hf₃ hD.le
  have hsum := det2_bary_sum a b c z
  rw [hf₁] at hsum
  have hr₁ : r ≤ 1 := by
    dsimp [r, D]
    rw [div_le_one hD]
    linarith
  refine ⟨1 - r, r, by linarith, hr₀, by ring, ?_⟩
  have heq₀ : (z 0 - a 0) * D =
      PlanarArea.det2 (a - c) (z - c) * (b 0 - a 0) := by
    dsimp [D]
    simp only [PlanarArea.det2, PiLp.sub_apply] at hf₁ ⊢
    linear_combination (c 0 - a 0) * hf₁
  have heq₁ : (z 1 - a 1) * D =
      PlanarArea.det2 (a - c) (z - c) * (b 1 - a 1) := by
    dsimp [D]
    simp only [PlanarArea.det2, PiLp.sub_apply] at hf₁ ⊢
    linear_combination (c 1 - a 1) * hf₁
  have hDne : D ≠ 0 := ne_of_gt hD
  ext i
  fin_cases i
  · simp only [PiLp.add_apply, PiLp.smul_apply, smul_eq_mul]
    dsimp [r]
    field_simp
    linarith
  · simp only [PiLp.add_apply, PiLp.smul_apply, smul_eq_mul]
    dsimp [r]
    field_simp
    linarith

/-- A point in the closed triangle whose second half-plane functional
vanishes lies on the second triangle side. -/
theorem mem_segment_bc_of_inTriangle_snd_zero (a b c z : E)
    (hD : 0 < PlanarArea.det2 (b - a) (c - a))
    (hz : inTriangle a b c z)
    (hf₂ : PlanarArea.det2 (c - b) (z - b) = 0) :
    z ∈ segment ℝ b c := by
  obtain ⟨hf₁, _, hf₃⟩ := hz
  let D := PlanarArea.det2 (b - a) (c - a)
  let r := PlanarArea.det2 (b - a) (z - a) / D
  have hr₀ : 0 ≤ r := div_nonneg hf₁ hD.le
  have hsum := det2_bary_sum a b c z
  rw [hf₂] at hsum
  have hr₁ : r ≤ 1 := by
    dsimp [r, D]
    rw [div_le_one hD]
    linarith
  refine ⟨1 - r, r, by linarith, hr₀, by ring, ?_⟩
  have heq₀ : (z 0 - b 0) * D =
      PlanarArea.det2 (b - a) (z - a) * (c 0 - b 0) := by
    dsimp [D]
    simp only [PlanarArea.det2, PiLp.sub_apply] at hf₂ ⊢
    linear_combination (a 0 - b 0) * hf₂
  have heq₁ : (z 1 - b 1) * D =
      PlanarArea.det2 (b - a) (z - a) * (c 1 - b 1) := by
    dsimp [D]
    simp only [PlanarArea.det2, PiLp.sub_apply] at hf₂ ⊢
    linear_combination (a 1 - b 1) * hf₂
  have hDne : D ≠ 0 := ne_of_gt hD
  ext i
  fin_cases i
  · simp only [PiLp.add_apply, PiLp.smul_apply, smul_eq_mul]
    dsimp [r]
    field_simp
    linarith
  · simp only [PiLp.add_apply, PiLp.smul_apply, smul_eq_mul]
    dsimp [r]
    field_simp
    linarith

private theorem first_exit_two_affine (α₁ β₁ α₂ β₂ : ℝ)
    (hα₁ : 0 < α₁) (hα₂ : 0 < α₂) (hβ : β₁ < 0 ∨ β₂ < 0) :
    ∃ u : ℝ, 0 < u ∧ u ≤ 1 ∧
      0 ≤ (1 - u) * α₁ + u * β₁ ∧
      0 ≤ (1 - u) * α₂ + u * β₂ ∧
      ((1 - u) * α₁ + u * β₁ = 0 ∨
        (1 - u) * α₂ + u * β₂ = 0) := by
  let u₁ : ℝ := if β₁ < 0 then α₁ / (α₁ - β₁) else 1
  let u₂ : ℝ := if β₂ < 0 then α₂ / (α₂ - β₂) else 1
  have hu₁pos : 0 < u₁ := by
    dsimp [u₁]
    split_ifs with h
    · exact div_pos hα₁ (by linarith)
    · norm_num
  have hu₂pos : 0 < u₂ := by
    dsimp [u₂]
    split_ifs with h
    · exact div_pos hα₂ (by linarith)
    · norm_num
  have hu₁le : u₁ ≤ 1 := by
    dsimp [u₁]
    split_ifs with h
    · rw [div_le_one (by linarith)]
      linarith
    · exact le_rfl
  have hu₂le : u₂ ≤ 1 := by
    dsimp [u₂]
    split_ifs with h
    · rw [div_le_one (by linarith)]
      linarith
    · exact le_rfl
  have hval₁ : ∀ u, 0 ≤ u → u ≤ u₁ →
      0 ≤ (1 - u) * α₁ + u * β₁ := by
    intro u hu₀ huu
    rcases le_or_gt (0 : ℝ) β₁ with hnonneg | hneg
    · nlinarith
    · dsimp [u₁] at huu
      rw [if_pos hneg, le_div_iff₀ (by linarith)] at huu
      nlinarith
  have hval₂ : ∀ u, 0 ≤ u → u ≤ u₂ →
      0 ≤ (1 - u) * α₂ + u * β₂ := by
    intro u hu₀ huu
    rcases le_or_gt (0 : ℝ) β₂ with hnonneg | hneg
    · nlinarith
    · dsimp [u₂] at huu
      rw [if_pos hneg, le_div_iff₀ (by linarith)] at huu
      nlinarith
  have hz₁ : β₁ < 0 → (1 - u₁) * α₁ + u₁ * β₁ = 0 := by
    intro hneg
    have hden : α₁ - β₁ ≠ 0 := ne_of_gt (by linarith)
    dsimp [u₁]
    rw [if_pos hneg]
    field_simp [hden]
    ring
  have hz₂ : β₂ < 0 → (1 - u₂) * α₂ + u₂ * β₂ = 0 := by
    intro hneg
    have hden : α₂ - β₂ ≠ 0 := ne_of_gt (by linarith)
    dsimp [u₂]
    rw [if_pos hneg]
    field_simp [hden]
    ring
  rcases le_total u₁ u₂ with hle | hle
  · rcases le_or_gt (0 : ℝ) β₁ with hnonneg | hneg
    · have h₂neg : β₂ < 0 := hβ.resolve_left (by simpa using hnonneg)
      have hu₁one : u₁ = 1 := by
        dsimp [u₁]
        rw [if_neg (by simpa using hnonneg)]
      have hu₂one : u₂ = 1 := le_antisymm hu₂le (hu₁one ▸ hle)
      refine ⟨u₂, hu₂pos, hu₂le, ?_, ?_, Or.inr (hz₂ h₂neg)⟩
      · exact hval₁ u₂ hu₂pos.le (by rw [hu₂one, hu₁one])
      · exact hval₂ u₂ hu₂pos.le le_rfl
    · exact ⟨u₁, hu₁pos, hu₁le,
        le_of_eq (hz₁ hneg).symm,
        hval₂ u₁ hu₁pos.le hle, Or.inl (hz₁ hneg)⟩
  · rcases le_or_gt (0 : ℝ) β₂ with hnonneg | hneg
    · have h₁neg : β₁ < 0 := hβ.resolve_right (by simpa using hnonneg)
      have hu₂one : u₂ = 1 := by
        dsimp [u₂]
        rw [if_neg (by simpa using hnonneg)]
      have hu₁one : u₁ = 1 := le_antisymm hu₁le (hu₂one ▸ hle)
      refine ⟨u₁, hu₁pos, hu₁le, ?_, ?_, Or.inl (hz₁ h₁neg)⟩
      · exact hval₁ u₁ hu₁pos.le le_rfl
      · exact hval₂ u₁ hu₁pos.le (by rw [hu₁one, hu₂one])
    · exact ⟨u₂, hu₂pos, hu₂le,
        hval₁ u₂ hu₂pos.le hle,
        le_of_eq (hz₂ hneg).symm, Or.inr (hz₂ hneg)⟩

/-- If an edge contains a point strictly inside the two leg half-planes and
strictly deeper than level `d`, then either the edge exits through a leg at
depth `> d`, or one of its endpoints is a deeper point of the closed
triangle. -/
theorem deep_segment_exit (a b c : E) (d : ℝ) (hd : 0 ≤ d)
    (hbase : 0 < PlanarArea.det2 (b - a) (c - a))
    (e₀ e₁ p : E)
    (hf₁p : 0 < PlanarArea.det2 (b - a) (p - a))
    (hf₂p : 0 < PlanarArea.det2 (c - b) (p - b))
    (hf₃p : d < PlanarArea.det2 (a - c) (p - c))
    (hpseg : p ∈ segment ℝ e₀ e₁) :
    (∃ q ∈ segment ℝ e₀ e₁,
      q ∈ segment ℝ a b ∧ d < PlanarArea.det2 (a - c) (q - c)) ∨
    (∃ q ∈ segment ℝ e₀ e₁,
      q ∈ segment ℝ b c ∧ d < PlanarArea.det2 (a - c) (q - c)) ∨
    (∃ e, (e = e₀ ∨ e = e₁) ∧ inTriangle a b c e ∧
      d < PlanarArea.det2 (a - c) (e - c)) := by
  let f₁ : E → ℝ := fun x => PlanarArea.det2 (b - a) (x - a)
  let f₂ : E → ℝ := fun x => PlanarArea.det2 (c - b) (x - b)
  let f₃ : E → ℝ := fun x => PlanarArea.det2 (a - c) (x - c)
  have hinTri : ∀ x, inTriangle a b c x ↔
      0 ≤ f₁ x ∧ 0 ≤ f₂ x ∧ 0 ≤ f₃ x := fun _ => Iff.rfl
  rw [segment_eq_image] at hpseg
  obtain ⟨s, ⟨hs₀, hs₁⟩, hps⟩ := hpseg
  have hps' : p = (1 - s) • e₀ + s • e₁ := by rw [← hps]
  have hf₃s : f₃ p = (1 - s) * f₃ e₀ + s * f₃ e₁ := by
    simpa only [f₃, hps'] using det2_affine_seg (a - c) c e₀ e₁ s
  have hdeep : d < f₃ e₀ ∨ d < f₃ e₁ := by
    by_contra hnot
    push Not at hnot
    have hle : f₃ p ≤ d := by
      rw [hf₃s]
      nlinarith [mul_le_mul_of_nonneg_left hnot.1 (by linarith : 0 ≤ 1 - s),
        mul_le_mul_of_nonneg_left hnot.2 hs₀]
    exact (not_lt_of_ge hle) hf₃p
  have he₀seg : e₀ ∈ segment ℝ e₀ e₁ := left_mem_segment ℝ e₀ e₁
  have he₁seg : e₁ ∈ segment ℝ e₀ e₁ := right_mem_segment ℝ e₀ e₁
  have key : ∀ e : E, (e = e₀ ∨ e = e₁) → e ∈ segment ℝ e₀ e₁ →
      d < f₃ e →
      (∃ q ∈ segment ℝ e₀ e₁,
        q ∈ segment ℝ a b ∧ d < PlanarArea.det2 (a - c) (q - c)) ∨
      (∃ q ∈ segment ℝ e₀ e₁,
        q ∈ segment ℝ b c ∧ d < PlanarArea.det2 (a - c) (q - c)) ∨
      (∃ e', (e' = e₀ ∨ e' = e₁) ∧ inTriangle a b c e' ∧
        d < PlanarArea.det2 (a - c) (e' - c)) := by
    intro e heEnds heseg hf₃e
    have hf₃nonneg : 0 ≤ f₃ e := le_trans hd hf₃e.le
    by_cases heTri : inTriangle a b c e
    · exact Or.inr (Or.inr ⟨e, heEnds, heTri, by simpa [f₃] using hf₃e⟩)
    · have hneg : f₁ e < 0 ∨ f₂ e < 0 := by
        by_contra hnot
        push Not at hnot
        exact heTri ((hinTri e).mpr ⟨hnot.1, hnot.2, hf₃nonneg⟩)
      obtain ⟨u, hu₀, hu₁, hv₁, hv₂, hzero⟩ :=
        first_exit_two_affine (f₁ p) (f₁ e) (f₂ p) (f₂ e)
          hf₁p hf₂p hneg
      let z := (1 - u) • p + u • e
      have hpseg' : p ∈ segment ℝ e₀ e₁ :=
        ⟨1 - s, s, by linarith, hs₀, by ring, by rw [← hps']⟩
      have hzseg : z ∈ segment ℝ e₀ e₁ :=
        convex_segment e₀ e₁ hpseg' heseg (by linarith) hu₀.le (by ring)
      have hf₁z : f₁ z = (1 - u) * f₁ p + u * f₁ e := by
        simpa only [f₁, z] using det2_affine_seg (b - a) a p e u
      have hf₂z : f₂ z = (1 - u) * f₂ p + u * f₂ e := by
        simpa only [f₂, z] using det2_affine_seg (c - b) b p e u
      have hf₃z : f₃ z = (1 - u) * f₃ p + u * f₃ e := by
        simpa only [f₃, z] using det2_affine_seg (a - c) c p e u
      have hf₃zd : d < f₃ z := by
        rw [hf₃z]
        nlinarith [mul_pos hu₀ (by linarith : 0 < f₃ e - d),
          mul_nonneg (by linarith : 0 ≤ 1 - u)
            (by linarith : 0 ≤ f₃ p - d)]
      have hzTri : inTriangle a b c z :=
        (hinTri z).mpr ⟨by simpa [hf₁z] using hv₁,
          by simpa [hf₂z] using hv₂, le_trans hd hf₃zd.le⟩
      rcases hzero with hzero | hzero
      · exact Or.inl ⟨z, hzseg,
          mem_segment_ab_of_inTriangle_fst_zero a b c z hbase hzTri
            (by rw [← hf₁z] at hzero; exact hzero),
          by simpa [f₃] using hf₃zd⟩
      · exact Or.inr (Or.inl ⟨z, hzseg,
          mem_segment_bc_of_inTriangle_snd_zero a b c z hbase hzTri
            (by rw [← hf₂z] at hzero; exact hzero),
          by simpa [f₃] using hf₃zd⟩)
  rcases hdeep with hdeep | hdeep
  · exact key e₀ (Or.inl rfl) he₀seg hdeep
  · exact key e₁ (Or.inr rfl) he₁seg hdeep

/-! ## Edge-incidence consequences of `PrePolygon.edges_meet` -/

private theorem vertex_not_mem_edge_of_ne {m : ℕ}
    (P : Schoenflies.PrePolygon m) {c i : ZMod (m + 3)}
    (hci : c ≠ i) (hci₁ : c ≠ i + 1) :
    P.vertex c ∉ P.edge i := by
  intro hc
  have h := P.edges_meet i c (Ne.symm hci)
    ⟨hc, left_mem_segment ℝ (P.vertex c) (P.vertex (c + 1))⟩
  simp only [Set.mem_insert_iff, Set.mem_singleton_iff] at h
  rcases h with h | h
  · exact hci (P.vertex_inj h)
  · exact hci₁ (P.vertex_inj h)

/-- Edges whose two endpoint pairs are disjoint are disjoint as sets.  The
fourth endpoint inequality follows by cancelling the common successor. -/
private theorem edges_disjoint_of_indices {m : ℕ}
    (P : Schoenflies.PrePolygon m) {i j : ZMod (m + 3)}
    (hij : i ≠ j) (hi₁j : i + 1 ≠ j) (hij₁ : i ≠ j + 1) :
    Disjoint (P.edge i) (P.edge j) := by
  rw [Set.disjoint_left]
  intro z hzi hzj
  have hA := P.edges_meet i j hij ⟨hzi, hzj⟩
  have hB := P.edges_meet j i (Ne.symm hij) ⟨hzj, hzi⟩
  simp only [Set.mem_insert_iff, Set.mem_singleton_iff] at hA hB
  rcases hA with hA | hA <;> rcases hB with hB | hB
  · exact hij (P.vertex_inj (hA.symm.trans hB))
  · exact hij₁ (P.vertex_inj (hA.symm.trans hB))
  · exact hi₁j (P.vertex_inj (hA.symm.trans hB))
  · exact hij (add_right_cancel (P.vertex_inj (hA.symm.trans hB)))

/-- Consecutive polygon edges meet only at their shared vertex. -/
private theorem edge_inter_succ_subset {m : ℕ}
    (P : Schoenflies.PrePolygon m) (i : ZMod (m + 3)) :
    P.edge i ∩ P.edge (i + 1) ⊆ {P.vertex (i + 1)} := by
  intro z hz
  have hij : i ≠ i + 1 := Ne.symm (Schoenflies.ClosedPolygon.succ_ne_self i)
  have hA := P.edges_meet i (i + 1) hij hz
  have hB := P.edges_meet (i + 1) i (Ne.symm hij) ⟨hz.2, hz.1⟩
  simp only [Set.mem_insert_iff, Set.mem_singleton_iff] at hA hB ⊢
  rcases hA with hA | hA
  · rcases hB with hB | hB
    · exact absurd (P.vertex_inj (hA.symm.trans hB)) hij
    · exact absurd (P.vertex_inj (hA.symm.trans hB))
        (fun he => Schoenflies.PrePolygon.two_ne_zero' (m := m) (by linear_combination -he))
  · exact hA

/-- **The deepest-contained-vertex diagonal.**  At a strict convex corner,
join the apex to a vertex of maximal depth among the other vertices in the
closed corner triangle.  The open chord is nonadjacent and meets no polygon
edge.  This is the geometric core of the strict ear selector. -/
theorem deepest_contained_isDiagonal {m : ℕ}
    (P : Schoenflies.PrePolygon m) (i w : ZMod (m + 3))
    (hconv : 0 < cornerDet P i)
    (hw₁ : w ≠ i - 1) (hw₂ : w ≠ i) (hw₃ : w ≠ i + 1)
    (hwT : inTriangle (P.vertex (i - 1)) (P.vertex i)
      (P.vertex (i + 1)) (P.vertex w))
    (hwmax : ∀ j : ZMod (m + 3),
      j ≠ i - 1 → j ≠ i → j ≠ i + 1 →
      inTriangle (P.vertex (i - 1)) (P.vertex i)
        (P.vertex (i + 1)) (P.vertex j) →
      cornerDepth P i (P.vertex j) ≤ cornerDepth P i (P.vertex w)) :
    IsDiagonal P i w := by
  classical
  set a := P.vertex (i - 1) with ha
  set b := P.vertex i with hb
  set c := P.vertex (i + 1) with hc
  set vw := P.vertex w with hvw
  set d := cornerDepth P i vw with hd_def
  have hbase : 0 < PlanarArea.det2 (b - a) (c - a) := by
    have h := hconv
    rw [cornerDet_eq_baseDet] at h
    rw [← ha, ← hb, ← hc] at h
    exact h
  have hd : d = PlanarArea.det2 (a - c) (vw - c) := by
    rw [hd_def]
    simp only [cornerDepth]
    rw [← ha, ← hc]
  obtain ⟨hw₁nn, hw₂nn, hw₃nn⟩ := hwT
  have hdnn : 0 ≤ d := by rw [hd]; exact hw₃nn
  have hf₁w : 0 < PlanarArea.det2 (b - a) (vw - a) := by
    rcases lt_or_eq_of_le hw₁nn with h | h
    · exact h
    · exfalso
      have hmem : vw ∈ segment ℝ a b :=
        mem_segment_ab_of_inTriangle_fst_zero a b c vw hbase
          ⟨hw₁nn, hw₂nn, hw₃nn⟩ h.symm
      have hmem' : P.vertex w ∈ P.edge (i - 1) := by
        rw [Schoenflies.PrePolygon.edge,
          show (i - 1 : ZMod (m + 3)) + 1 = i by ring,
          ← ha, ← hb, ← hvw]
        exact hmem
      exact (vertex_not_mem_edge_of_ne P hw₁
        (by rw [show (i - 1 : ZMod (m + 3)) + 1 = i by ring]; exact hw₂)) hmem'
  have hf₂w : 0 < PlanarArea.det2 (c - b) (vw - b) := by
    rcases lt_or_eq_of_le hw₂nn with h | h
    · exact h
    · exfalso
      have hmem : vw ∈ segment ℝ b c :=
        mem_segment_bc_of_inTriangle_snd_zero a b c vw hbase
          ⟨hw₁nn, hw₂nn, hw₃nn⟩ h.symm
      have hmem' : P.vertex w ∈ P.edge i := by
        rw [Schoenflies.PrePolygon.edge, ← hb, ← hc, ← hvw]
        exact hmem
      exact (vertex_not_mem_edge_of_ne P hw₂ hw₃) hmem'
  have hbary :
      PlanarArea.det2 (b - a) (vw - a) +
          PlanarArea.det2 (c - b) (vw - b) +
          PlanarArea.det2 (a - c) (vw - c) =
        PlanarArea.det2 (b - a) (c - a) :=
    det2_bary_sum a b c vw
  have hdBase : d < PlanarArea.det2 (b - a) (c - a) := by
    rw [hd]
    linarith
  have hmaxcone : ∀ j : ZMod (m + 3),
      inTriangle a b c (P.vertex j) →
      d < PlanarArea.det2 (a - c) (P.vertex j - c) →
      P.vertex j = b := by
    intro j hjT hjdeep
    by_cases hj₁ : j = i - 1
    · exfalso
      have hz : PlanarArea.det2 (a - c) (a - c) = 0 := by
        simp only [PlanarArea.det2, PiLp.sub_apply]
        ring
      rw [hj₁, ← ha, hz] at hjdeep
      linarith
    by_cases hj₂ : j = i
    · rw [hj₂, ← hb]
    by_cases hj₃ : j = i + 1
    · exfalso
      have hz : PlanarArea.det2 (a - c) (c - c) = 0 := by
        simp [PlanarArea.det2]
      rw [hj₃, ← hc, hz] at hjdeep
      linarith
    · exfalso
      have hmax := hwmax j hj₁ hj₂ hj₃ hjT
      have hcd : cornerDepth P i (P.vertex j) =
          PlanarArea.det2 (a - c) (P.vertex j - c) := by
        simp only [cornerDepth]
        rw [← ha, ← hc]
      rw [hcd] at hmax
      linarith
  refine ⟨Ne.symm hw₂, Ne.symm hw₃, ?_, ?_⟩
  · intro he
    exact hw₁ (by linear_combination he)
  intro k
  rw [Set.disjoint_left]
  intro p hpD hpk
  rw [openSegment_eq_image] at hpD
  obtain ⟨t, ⟨ht₀, ht₁⟩, hpt⟩ := hpD
  have hpb : p = (1 - t) • b + t • vw := by rw [← hpt]
  have hf₁pe : PlanarArea.det2 (b - a) (p - a) =
      t * PlanarArea.det2 (b - a) (vw - a) := by
    rw [hpb]
    simp only [PlanarArea.det2, PiLp.sub_apply, PiLp.add_apply,
      PiLp.smul_apply, smul_eq_mul]
    ring
  have hf₂pe : PlanarArea.det2 (c - b) (p - b) =
      t * PlanarArea.det2 (c - b) (vw - b) := by
    rw [hpb]
    simp only [PlanarArea.det2, PiLp.sub_apply, PiLp.add_apply,
      PiLp.smul_apply, smul_eq_mul]
    ring
  have hf₃pe : PlanarArea.det2 (a - c) (p - c) =
      (1 - t) * PlanarArea.det2 (a - c) (b - c) +
        t * PlanarArea.det2 (a - c) (vw - c) := by
    rw [hpb]
    simp only [PlanarArea.det2, PiLp.sub_apply, PiLp.add_apply,
      PiLp.smul_apply, smul_eq_mul]
    ring
  have hf₃b : PlanarArea.det2 (a - c) (b - c) =
      PlanarArea.det2 (b - a) (c - a) := by
    simp only [PlanarArea.det2, PiLp.sub_apply]
    ring
  have hf₁p : 0 < PlanarArea.det2 (b - a) (p - a) := by
    rw [hf₁pe]
    exact mul_pos ht₀ hf₁w
  have hf₂p : 0 < PlanarArea.det2 (c - b) (p - b) := by
    rw [hf₂pe]
    exact mul_pos ht₀ hf₂w
  have hf₃p : d < PlanarArea.det2 (a - c) (p - c) := by
    rw [hf₃pe, hf₃b, ← hd]
    nlinarith [mul_pos (by linarith : (0 : ℝ) < 1 - t)
      (by linarith : (0 : ℝ) < PlanarArea.det2 (b - a) (c - a) - d)]
  by_cases hki₁ : k = i - 1
  · subst hki₁
    rw [Schoenflies.PrePolygon.edge,
      show (i - 1 : ZMod (m + 3)) + 1 = i by ring,
      ← ha, ← hb] at hpk
    obtain ⟨x, y, hx, hy, hxy, hp⟩ := hpk
    have hx₁ : x = 1 - y := by linarith
    have hzero : PlanarArea.det2 (b - a) (p - a) = 0 := by
      rw [← hp, hx₁]
      simp only [PlanarArea.det2, PiLp.sub_apply, PiLp.add_apply,
        PiLp.smul_apply, smul_eq_mul]
      ring
    linarith
  by_cases hki : k = i
  · subst hki
    rw [Schoenflies.PrePolygon.edge, ← hb, ← hc] at hpk
    obtain ⟨x, y, hx, hy, hxy, hp⟩ := hpk
    have hx₁ : x = 1 - y := by linarith
    have hzero : PlanarArea.det2 (c - b) (p - b) = 0 := by
      rw [← hp, hx₁]
      simp only [PlanarArea.det2, PiLp.sub_apply, PiLp.add_apply,
        PiLp.smul_apply, smul_eq_mul]
      ring
    linarith
  · have hpkseg : p ∈ segment ℝ (P.vertex k) (P.vertex (k + 1)) := by
      simpa only [Schoenflies.PrePolygon.edge] using hpk
    have hcross := deep_segment_exit a b c d hdnn hbase
      (P.vertex k) (P.vertex (k + 1)) p hf₁p hf₂p hf₃p hpkseg
    rcases hcross with ⟨q, hqseg, hqab, hqdeep⟩ |
        ⟨q, hqseg, hqbc, hqdeep⟩ | ⟨e, heEnds, heT, hedeep⟩
    · have hqk : q ∈ P.edge k := by
        simpa only [Schoenflies.PrePolygon.edge] using hqseg
      have hqleg : q ∈ P.edge (i - 1) := by
        rw [Schoenflies.PrePolygon.edge,
          show (i - 1 : ZMod (m + 3)) + 1 = i by ring,
          ← ha, ← hb]
        exact hqab
      by_cases hadj : k = i - 2
      · subst hadj
        have hqmem : q ∈ P.edge (i - 2) ∩ P.edge ((i - 2) + 1) := by
          refine ⟨hqk, ?_⟩
          simpa only [show (i - 2 : ZMod (m + 3)) + 1 = i - 1 by ring] using hqleg
        have hs := edge_inter_succ_subset P (i - 2) hqmem
        have hqa : q = a := by
          rw [Set.mem_singleton_iff,
            show (i - 2 : ZMod (m + 3)) + 1 = i - 1 by ring,
            ← ha] at hs
          exact hs
        have hz : PlanarArea.det2 (a - c) (a - c) = 0 := by
          simp only [PlanarArea.det2, PiLp.sub_apply]
          ring
        rw [hqa, hz] at hqdeep
        linarith
      · have hdisj : Disjoint (P.edge (i - 1)) (P.edge k) :=
          edges_disjoint_of_indices P
            (fun h => hki₁ h.symm)
            (by rw [show (i - 1 : ZMod (m + 3)) + 1 = i by ring]; exact Ne.symm hki)
            (fun he => hadj (by
              calc
                k = (k + 1) - 1 := by ring
                _ = (i - 1) - 1 := by rw [← he]
                _ = i - 2 := by ring))
        exact Set.disjoint_left.mp hdisj hqleg hqk
    · have hqk : q ∈ P.edge k := by
        simpa only [Schoenflies.PrePolygon.edge] using hqseg
      have hqleg : q ∈ P.edge i := by
        rw [Schoenflies.PrePolygon.edge, ← hb, ← hc]
        exact hqbc
      by_cases hadj : k = i + 1
      · subst hadj
        have hqmem : q ∈ P.edge i ∩ P.edge (i + 1) := ⟨hqleg, hqk⟩
        have hs := edge_inter_succ_subset P i hqmem
        have hqc : q = c := by
          rw [Set.mem_singleton_iff, ← hc] at hs
          exact hs
        have hz : PlanarArea.det2 (a - c) (c - c) = 0 := by
          simp [PlanarArea.det2]
        rw [hqc, hz] at hqdeep
        linarith
      · have hdisj : Disjoint (P.edge i) (P.edge k) :=
          edges_disjoint_of_indices P (Ne.symm hki)
            (fun h => hadj h.symm)
            (fun he => hki₁ (by
              calc
                k = (k + 1) - 1 := by ring
                _ = i - 1 := by rw [← he]))
        exact Set.disjoint_left.mp hdisj hqleg hqk
    · rcases heEnds with he | he
      · have hbe : P.vertex k = b :=
          hmaxcone k (by rw [← he]; exact heT) (by rw [← he]; exact hedeep)
        exact hki (P.vertex_inj (by rw [hbe, hb]))
      · have hbe : P.vertex (k + 1) = b :=
          hmaxcone (k + 1) (by rw [← he]; exact heT) (by rw [← he]; exact hedeep)
        have hk₁i : k + 1 = i := P.vertex_inj (by rw [hbe, hb])
        exact hki₁ (by linear_combination hk₁i)

/-- Front half of the ear theorem at a supplied strict convex corner: either
its corner triangle is already empty, or the deepest contained vertex gives
a genuine internal diagonal. -/
theorem ear_or_diagonal_at {m : ℕ} (P : Schoenflies.PrePolygon m)
    (i : ZMod (m + 3)) (hconv : 0 < cornerDet P i) :
    IsEarVertex P i ∨
      ∃ w : ZMod (m + 3), IsDiagonal P i w ∧ 0 < cornerDet P i := by
  rcases ear_or_deepest_at P i hconv with hear |
      ⟨w, ⟨hw₁, hw₂, hw₃, hwT⟩, hwmax⟩
  · exact Or.inl hear
  · exact Or.inr ⟨w,
      deepest_contained_isDiagonal P i w hconv hw₁ hw₂ hw₃ hwT hwmax,
      hconv⟩

#print axioms cornerDet_eq_baseDet
#print axioms inTriangle_of_mem_segment_fst_thd
#print axioms exists_deepest_contained
#print axioms ear_or_deepest_at
#print axioms mem_segment_ab_of_inTriangle_fst_zero
#print axioms mem_segment_bc_of_inTriangle_snd_zero
#print axioms deep_segment_exit
#print axioms deepest_contained_isDiagonal
#print axioms ear_or_diagonal_at

end MathLab.PolygonRearrangement.PolygonEarSelectorGeometryScratch


==> anc/P5-kernel-deficit-lean-v6/MathLab/Geometry/PolygonExtremeSuccessorArcPackagingScratch.lean <==
/-
Copyright (c) 2026 Math Lab. All rights reserved.
Released under Apache 2.0 license as described in the file LICENSE.
Authors: Math Lab formalization track
-/
import MathLab.Geometry.HullBoundaryBlockCertificateScratch
import MathLab.Geometry.PolygonArcDisjointByIndexScratch

/-!
# Source arcs between successive extreme blocks

This module packages the literal polygon subarc represented by one block of
the cyclic split at hull-extreme vertices.  Its final theorem selects the two
proper, disjoint source arcs needed by the alternating-crosscut proof.
-/

open Set

noncomputable section

namespace MathLab.PolygonRearrangement.PolygonExtremeSuccessorArcPackagingScratch

open B99PackagingScratch
open HullBoundaryBlockCertificateScratch
open PolygonJordanBridgeScratch
open PolygonArcDisjointByIndexScratch

/-- Casting a `Fin` source index through the `ZMod` presentation recovers the
same MathLab polygon vertex. -/
@[simp] theorem toPrePolygon_vertex_natCast {m : ℕ}
    (F : Polygon E (m + 3)) (hInjective hEdges) (i : Fin (m + 3)) :
    (toPrePolygon F hInjective hEdges).vertex
        ((i.val : ℕ) : ZMod (m + 3)) = F i := by
  simp [toPrePolygon_vertex]

/-- `finRotate` is addition by one after transporting `Fin` indices to
`ZMod`. -/
theorem natCast_finRotate {n : ℕ} [NeZero n] (i : Fin n) :
    (((finRotate n i).val : ℕ) : ZMod n) =
      ((i.val : ℕ) : ZMod n) + 1 := by
  apply ZMod.val_injective n
  simp [finRotate_apply, Fin.add_def]

/-- Along a literal cyclic-successor chain, the `s`th entry is obtained from
the head by adding `s` in `ZMod`. -/
theorem natCast_get_eq_head_add_of_isChain {n : ℕ} [NeZero n]
    (block : List (Fin n)) (hblock : block ≠ [])
    (hchain : block.IsChain fun i j => finRotate n i = j)
    (s : ℕ) (hs : s < block.length) :
    (((block.get ⟨s, hs⟩).val : ℕ) : ZMod n) =
      (((block.head hblock).val : ℕ) : ZMod n) + s := by
  induction s with
  | zero =>
      rw [List.head_eq_getElem_zero hblock]
      simp
  | succ s ih =>
      have hs0 : s < block.length := by omega
      have hrel :
          finRotate n (block.get ⟨s, hs0⟩) =
            block.get ⟨s + 1, hs⟩ := hchain.getElem s hs
      calc
        (((block.get ⟨s + 1, hs⟩).val : ℕ) : ZMod n) =
            (((finRotate n (block.get ⟨s, hs0⟩)).val : ℕ) :
              ZMod n) := congrArg (fun i : Fin n => ((i.val : ℕ) : ZMod n))
                hrel.symm
        _ = (((block.get ⟨s, hs0⟩).val : ℕ) : ZMod n) + 1 :=
          natCast_finRotate _
        _ = (((block.head hblock).val : ℕ) : ZMod n) +
            (((s + 1 : ℕ) : ℕ) : ZMod n) := by
          rw [ih hs0]
          push_cast
          ring

/-- Advancing by the number of edges in a nonempty source-consecutive block
lands at the head named by its cyclic boundary relation. -/
theorem natCast_head_add_length_eq_next_head {n : ℕ} [NeZero n]
    (block next : List (Fin n)) (hblock : block ≠ []) (hnext : next ≠ [])
    (hchain : block.IsChain fun i j => finRotate n i = j)
    (hboundary : finRotate n (block.getLast hblock) = next.head hnext) :
    (((block.head hblock).val : ℕ) : ZMod n) + block.length =
      (((next.head hnext).val : ℕ) : ZMod n) := by
  have hkpos : 0 < block.length := List.length_pos_iff.mpr hblock
  have hpred : block.length - 1 < block.length := by omega
  have hlastIndex :
      (((block.getLast hblock).val : ℕ) : ZMod n) =
        (((block.head hblock).val : ℕ) : ZMod n) + (block.length - 1) := by
    have h := natCast_get_eq_head_add_of_isChain
      block hblock hchain (block.length - 1) hpred
    rw [List.getLast_eq_getElem hblock]
    convert h using 1
    · congr 3
    · rw [Nat.cast_sub (by omega : 1 ≤ block.length)]
      norm_num
  calc
    (((block.head hblock).val : ℕ) : ZMod n) + block.length =
        (((block.head hblock).val : ℕ) : ZMod n) +
          (block.length - 1) + 1 := by
      rw [show block.length = block.length - 1 + 1 by omega]
      push_cast
      ring
    _ = (((block.getLast hblock).val : ℕ) : ZMod n) + 1 := by
      rw [hlastIndex]
    _ = (((finRotate n (block.getLast hblock)).val : ℕ) : ZMod n) := by
      rw [natCast_finRotate]
    _ = (((next.head hnext).val : ℕ) : ZMod n) :=
      congrArg (fun i : Fin n => ((i.val : ℕ) : ZMod n)) hboundary

/-- The two endpoint indices of every edge in a successor-block arc lie in
the block itself or, for the final endpoint, in the successor block. -/
theorem edgeEndpointIndices_mem_block_or_next {n : ℕ} [NeZero n]
    (block next : List (Fin n)) (hblock : block ≠ []) (hnext : next ≠ [])
    (hchain : block.IsChain fun i j => finRotate n i = j)
    (hboundary : finRotate n (block.getLast hblock) = next.head hnext)
    (s : ℕ) (hs : s < block.length) :
    ∃ x y : Fin n,
      x ∈ block ∧ (y ∈ block ∨ y ∈ next) ∧
      (((block.head hblock).val : ℕ) : ZMod n) + s =
        ((x.val : ℕ) : ZMod n) ∧
      (((block.head hblock).val : ℕ) : ZMod n) + s + 1 =
        ((y.val : ℕ) : ZMod n) := by
  let x : Fin n := block.get ⟨s, hs⟩
  have hxmem : x ∈ block := List.get_mem block ⟨s, hs⟩
  have hxIndex :
      (((block.head hblock).val : ℕ) : ZMod n) + s =
        ((x.val : ℕ) : ZMod n) := by
    exact (natCast_get_eq_head_add_of_isChain
      block hblock hchain s hs).symm
  by_cases hsnext : s + 1 < block.length
  · let y : Fin n := block.get ⟨s + 1, hsnext⟩
    have hymem : y ∈ block := List.get_mem block ⟨s + 1, hsnext⟩
    have hyIndex :
        (((block.head hblock).val : ℕ) : ZMod n) + s + 1 =
          ((y.val : ℕ) : ZMod n) := by
      have h := (natCast_get_eq_head_add_of_isChain
        block hblock hchain (s + 1) hsnext).symm
      calc
        (((block.head hblock).val : ℕ) : ZMod n) + s + 1 =
            (((block.head hblock).val : ℕ) : ZMod n) +
              (((s + 1 : ℕ) : ℕ) : ZMod n) := by
          push_cast
          ring
        _ = ((y.val : ℕ) : ZMod n) := h
    exact ⟨x, y, hxmem, Or.inl hymem, hxIndex, hyIndex⟩
  · have hslast : s + 1 = block.length := by omega
    let y : Fin n := next.head hnext
    have hymem : y ∈ next := List.head_mem hnext
    have hyIndex :
        (((block.head hblock).val : ℕ) : ZMod n) + s + 1 =
          ((y.val : ℕ) : ZMod n) := by
      calc
        (((block.head hblock).val : ℕ) : ZMod n) + s + 1 =
            (((block.head hblock).val : ℕ) : ZMod n) +
              (((s + 1 : ℕ) : ℕ) : ZMod n) := by
          push_cast
          ring
        _ = (((block.head hblock).val : ℕ) : ZMod n) + block.length := by
          rw [hslast]
        _ = ((y.val : ℕ) : ZMod n) :=
          natCast_head_add_length_eq_next_head
            block next hblock hnext hchain hboundary
    exact ⟨x, y, hxmem, Or.inr hymem, hxIndex, hyIndex⟩

/-- Every selected block is no longer than the whole flattened block list. -/
theorem length_get_le_length_flatten {n : ℕ}
    (blocks : List (List (Fin n))) (i : Fin blocks.length) :
    (blocks.get i).length ≤ blocks.flatten.length := by
  induction blocks with
  | nil => exact Fin.elim0 i
  | cons block blocks ih =>
      refine Fin.cases ?_ (fun j => ?_) i
      · simp
      · have hget : (block :: blocks).get j.succ = blocks.get j := rfl
        rw [hget]
        have h := ih j
        simp only [List.flatten_cons, List.length_append]
        omega

/-- If a block list has at least two nonempty blocks, each individual block
omits at least one source index. -/
theorem length_get_lt_length_flatten {n : ℕ}
    (blocks : List (List (Fin n))) (hnil : [] ∉ blocks)
    (hlen : 2 ≤ blocks.length) (i : Fin blocks.length) :
    (blocks.get i).length < blocks.flatten.length := by
  cases blocks with
  | nil => simp at hlen
  | cons block blocks =>
      have hblock : block ≠ [] := by
        intro h
        exact hnil (h ▸ List.mem_cons_self)
      have htail : [] ∉ blocks := by
        intro h
        exact hnil (List.mem_cons_of_mem block h)
      have htailNe : blocks ≠ [] := by
        intro h
        subst blocks
        simp at hlen
      refine Fin.cases ?_ (fun j => ?_) i
      · have hget : (block :: blocks).get (0 : Fin (block :: blocks).length) =
            block := rfl
        rw [hget]
        simp only [List.flatten_cons, List.length_append]
        have : 0 < blocks.flatten.length := by
          obtain ⟨first, rest, rfl⟩ := List.exists_cons_of_ne_nil htailNe
          have hfirst : first ≠ [] := by
            intro h
            exact htail (h ▸ List.mem_cons_self)
          simp [List.length_pos_iff, hfirst]
        omega
      · have hget : (block :: blocks).get j.succ = blocks.get j := rfl
        rw [hget]
        simp only [List.flatten_cons, List.length_append]
        have hle := length_get_le_length_flatten blocks j
        have hpos : 0 < block.length := List.length_pos_iff.mpr hblock
        omega

/-- A split block supplies a proper polygon arc from its head to the head of
the cyclic successor block. -/
theorem exists_sourceArc_to_extremeBlock_successor {m : ℕ}
    (F : Polygon E (m + 3))
    (hInjective : Function.Injective F.vertices)
    (hEdges : ∀ i j : Fin (m + 3), i ≠ j →
      F.edgeSet ℝ i ∩ F.edgeSet ℝ j =
        edgeEndpoints F i ∩ edgeEndpoints F j)
    (start : Fin (m + 3))
    (hlen : 2 ≤ (extremeBlocks F start).length)
    (i : Fin (extremeBlocks F start).length) :
    ∃ (a : ZMod (m + 3)) (k : ℕ),
      1 ≤ k ∧ k ≤ m + 2 ∧
      (toPrePolygon F hInjective hEdges).vertex a =
        extremeBlockHeadPolygon F start i ∧
      (toPrePolygon F hInjective hEdges).vertex (a + k) =
        extremeBlockHeadPolygon F start
          (finRotate (extremeBlocks F start).length i) := by
  classical
  let blocks : List (List (Fin (m + 3))) := extremeBlocks F start
  have hnil : [] ∉ blocks := by
    exact List.nil_notMem_splitBy
      (fun _ y => !(extremeMarker F y)) (extremeSource start)
  let block := blocks.get i
  let next := blocks.get (finRotate blocks.length i)
  have hblock : block ≠ [] := by
    intro h
    exact hnil (h ▸ List.get_mem blocks i)
  have hnext : next ≠ [] := by
    intro h
    exact hnil (h ▸ List.get_mem blocks (finRotate blocks.length i))
  have hnpos : 0 < m + 3 := by omega
  letI : NeZero (m + 3) := ⟨by omega⟩
  have hchain : block.IsChain fun x y => finRotate (m + 3) x = y := by
    apply isChain_finRotate_of_mem_splitBy_finRange_rotate
      hnpos start.val (fun _ y => !(extremeMarker F y))
    simpa only [block, blocks, extremeBlocks, extremeSource] using
      (List.get_mem blocks i)
  have hboundary :
      finRotate (m + 3) (block.getLast hblock) = next.head hnext := by
    have h := splitBy_finRange_rotate_cyclicBoundary
      hnpos start.val (fun _ y => !(extremeMarker F y)) i
    dsimp only [block, next, blocks, extremeBlocks, extremeSource] at h ⊢
    convert h using 1
    congr
  let a : ZMod (m + 3) := ((block.head hblock).val : ℕ)
  let k : ℕ := block.length
  have hk1 : 1 ≤ k := by
    dsimp only [k]
    have := List.length_pos_iff.mpr hblock
    omega
  have hflat : blocks.flatten = extremeSource start := by
    simpa only [blocks, extremeBlocks] using
      (List.flatten_splitBy
        (fun _ y => !(extremeMarker F y)) (extremeSource start))
  have hflatLen : blocks.flatten.length = m + 3 := by
    rw [hflat]
    simp [extremeSource]
  have hklt : k < m + 3 := by
    have hlt := length_get_lt_length_flatten blocks hnil
      (by simpa only [blocks] using hlen) i
    simpa only [k, block, hflatLen] using hlt
  have hendIndex : a + k =
      (((next.head hnext).val : ℕ) : ZMod (m + 3)) := by
    simpa only [a, k] using natCast_head_add_length_eq_next_head
      block next hblock hnext hchain hboundary
  refine ⟨a, k, hk1, by omega, ?_, ?_⟩
  · have hvertex := toPrePolygon_vertex_natCast
      F hInjective hEdges (block.head hblock)
    simpa only [a, block, blocks, extremeBlockHeadPolygon, blockHeadPolygon,
      extremeBlocks] using hvertex
  · rw [hendIndex]
    have hvertex := toPrePolygon_vertex_natCast
      F hInjective hEdges (next.head hnext)
    simpa only [next, blocks, extremeBlockHeadPolygon, blockHeadPolygon,
      extremeBlocks] using hvertex

/-- Nonincident successor pairs in the extreme-block cycle determine two
proper, disjoint source arcs with the literal endpoint identifications used by
the radial-crosscut construction. -/
theorem exists_disjoint_extremeBlock_successorArcs {m : ℕ}
    (F : Polygon E (m + 3))
    (hInjective : Function.Injective F.vertices)
    (hEdges : ∀ i j : Fin (m + 3), i ≠ j →
      F.edgeSet ℝ i ∩ F.edgeSet ℝ j =
        edgeEndpoints F i ∩ edgeEndpoints F j)
    (start : Fin (m + 3))
    (i j : Fin (extremeBlocks F start).length)
    (hji : j ≠ i)
    (hjiNext : j ≠ finRotate (extremeBlocks F start).length i)
    (hjNext_i : finRotate (extremeBlocks F start).length j ≠ i)
    (hjNext_iNext : finRotate (extremeBlocks F start).length j ≠
      finRotate (extremeBlocks F start).length i) :
    ∃ (a b : ZMod (m + 3)) (k l : ℕ),
      1 ≤ k ∧ k ≤ m + 2 ∧ 1 ≤ l ∧ l ≤ m + 2 ∧
      (toPrePolygon F hInjective hEdges).vertex a =
        extremeBlockHeadPolygon F start i ∧
      (toPrePolygon F hInjective hEdges).vertex (a + k) =
        extremeBlockHeadPolygon F start
          (finRotate (extremeBlocks F start).length i) ∧
      (toPrePolygon F hInjective hEdges).vertex b =
        extremeBlockHeadPolygon F start j ∧
      (toPrePolygon F hInjective hEdges).vertex (b + l) =
        extremeBlockHeadPolygon F start
          (finRotate (extremeBlocks F start).length j) ∧
      Disjoint
        ((toPrePolygon F hInjective hEdges).arc a k)
        ((toPrePolygon F hInjective hEdges).arc b l) := by
  classical
  let blocks : List (List (Fin (m + 3))) := extremeBlocks F start
  let si : Fin blocks.length := finRotate blocks.length i
  let sj : Fin blocks.length := finRotate blocks.length j
  have hnil : [] ∉ blocks := by
    exact List.nil_notMem_splitBy
      (fun _ y => !(extremeMarker F y)) (extremeSource start)
  let bi := blocks.get i
  let bsi := blocks.get si
  let bj := blocks.get j
  let bsj := blocks.get sj
  have hbi : bi ≠ [] := by
    intro h
    exact hnil (h ▸ List.get_mem blocks i)
  have hbsi : bsi ≠ [] := by
    intro h
    exact hnil (h ▸ List.get_mem blocks si)
  have hbj : bj ≠ [] := by
    intro h
    exact hnil (h ▸ List.get_mem blocks j)
  have hbsj : bsj ≠ [] := by
    intro h
    exact hnil (h ▸ List.get_mem blocks sj)
  have hlen : 2 ≤ blocks.length := by
    have hval : i.val ≠ j.val := by
      intro h
      exact hji (Fin.ext h.symm)
    have hraw : 2 ≤ (extremeBlocks F start).length := by omega
    simpa only [blocks] using hraw
  have hnpos : 0 < m + 3 := by omega
  letI : NeZero (m + 3) := ⟨by omega⟩
  have hchain_i : bi.IsChain fun x y => finRotate (m + 3) x = y := by
    apply isChain_finRotate_of_mem_splitBy_finRange_rotate
      hnpos start.val (fun _ y => !(extremeMarker F y))
    simpa only [bi, blocks, extremeBlocks, extremeSource] using
      (List.get_mem blocks i)
  have hchain_j : bj.IsChain fun x y => finRotate (m + 3) x = y := by
    apply isChain_finRotate_of_mem_splitBy_finRange_rotate
      hnpos start.val (fun _ y => !(extremeMarker F y))
    simpa only [bj, blocks, extremeBlocks, extremeSource] using
      (List.get_mem blocks j)
  have hboundary_i :
      finRotate (m + 3) (bi.getLast hbi) = bsi.head hbsi := by
    have h := splitBy_finRange_rotate_cyclicBoundary
      hnpos start.val (fun _ y => !(extremeMarker F y)) i
    dsimp only [bi, bsi, si, blocks, extremeBlocks, extremeSource] at h ⊢
    convert h using 1
    congr
  have hboundary_j :
      finRotate (m + 3) (bj.getLast hbj) = bsj.head hbsj := by
    have h := splitBy_finRange_rotate_cyclicBoundary
      hnpos start.val (fun _ y => !(extremeMarker F y)) j
    dsimp only [bj, bsj, sj, blocks, extremeBlocks, extremeSource] at h ⊢
    convert h using 1
    congr
  let a : ZMod (m + 3) := ((bi.head hbi).val : ℕ)
  let b : ZMod (m + 3) := ((bj.head hbj).val : ℕ)
  let k : ℕ := bi.length
  let l : ℕ := bj.length
  have hk1 : 1 ≤ k := by
    dsimp only [k]
    have := List.length_pos_iff.mpr hbi
    omega
  have hl1 : 1 ≤ l := by
    dsimp only [l]
    have := List.length_pos_iff.mpr hbj
    omega
  have hflat : blocks.flatten = extremeSource start := by
    simpa only [blocks, extremeBlocks] using
      (List.flatten_splitBy
        (fun _ y => !(extremeMarker F y)) (extremeSource start))
  have hflatLen : blocks.flatten.length = m + 3 := by
    rw [hflat]
    simp [extremeSource]
  have hklt : k < m + 3 := by
    have hlt := length_get_lt_length_flatten blocks hnil hlen i
    simpa only [k, bi, hflatLen] using hlt
  have hllt : l < m + 3 := by
    have hlt := length_get_lt_length_flatten blocks hnil hlen j
    simpa only [l, bj, hflatLen] using hlt
  have hend_i : a + k = (((bsi.head hbsi).val : ℕ) : ZMod (m + 3)) := by
    simpa only [a, k] using natCast_head_add_length_eq_next_head
      bi bsi hbi hbsi hchain_i hboundary_i
  have hend_j : b + l = (((bsj.head hbsj).val : ℕ) : ZMod (m + 3)) := by
    simpa only [b, l] using natCast_head_add_length_eq_next_head
      bj bsj hbj hbsj hchain_j hboundary_j
  have hflatNodup : blocks.flatten.Nodup := by
    simpa only [blocks, extremeBlocks, extremeSource] using
      (flatten_splitBy_finRange_rotate_nodup start.val
        (fun _ y => !(extremeMarker F y)))
  have hDij : bi.Disjoint bj := by
    apply listDisjoint_get_of_nodup_flatten blocks hflatNodup
    exact Ne.symm hji
  have hDiSj : bi.Disjoint bsj := by
    apply listDisjoint_get_of_nodup_flatten blocks hflatNodup
    exact Ne.symm hjNext_i
  have hDSiJ : bsi.Disjoint bj := by
    apply listDisjoint_get_of_nodup_flatten blocks hflatNodup
    exact Ne.symm hjiNext
  have hDSiSj : bsi.Disjoint bsj := by
    apply listDisjoint_get_of_nodup_flatten blocks hflatNodup
    exact Ne.symm hjNext_iNext
  have hSourceNe {x y : Fin (m + 3)}
      (hx : x ∈ bi ∨ x ∈ bsi) (hy : y ∈ bj ∨ y ∈ bsj) : x ≠ y := by
    intro hxy
    subst y
    rcases hx with hx | hx <;> rcases hy with hy | hy
    · exact List.disjoint_left.mp hDij hx hy
    · exact List.disjoint_left.mp hDiSj hx hy
    · exact List.disjoint_left.mp hDSiJ hx hy
    · exact List.disjoint_left.mp hDSiSj hx hy
  have hCastNe {x y : Fin (m + 3)}
      (hx : x ∈ bi ∨ x ∈ bsi) (hy : y ∈ bj ∨ y ∈ bsj) :
      ((x.val : ℕ) : ZMod (m + 3)) ≠
        ((y.val : ℕ) : ZMod (m + 3)) := by
    intro hcast
    apply hSourceNe hx hy
    apply Fin.ext
    exact Schoenflies.ClosedPolygon.natCast_inj x.isLt y.isLt hcast
  have hArcDisjoint : Disjoint
      ((toPrePolygon F hInjective hEdges).arc a k)
      ((toPrePolygon F hInjective hEdges).arc b l) := by
    apply disjoint_arc_of_endpointIndices_ne
    intro s hs t ht
    obtain ⟨x0, x1, hx0, hx1, hx0Index, hx1Index⟩ :=
      edgeEndpointIndices_mem_block_or_next
        bi bsi hbi hbsi hchain_i hboundary_i s (by simpa only [k] using hs)
    obtain ⟨y0, y1, hy0, hy1, hy0Index, hy1Index⟩ :=
      edgeEndpointIndices_mem_block_or_next
        bj bsj hbj hbsj hchain_j hboundary_j t (by simpa only [l] using ht)
    have hx0' : x0 ∈ bi ∨ x0 ∈ bsi := Or.inl hx0
    have hy0' : y0 ∈ bj ∨ y0 ∈ bsj := Or.inl hy0
    constructor
    · rw [hx0Index, hy0Index]
      exact hCastNe hx0' hy0'
    constructor
    · rw [hx0Index, hy1Index]
      exact hCastNe hx0' hy1
    constructor
    · rw [hx1Index, hy0Index]
      exact hCastNe hx1 hy0'
    · rw [hx1Index, hy1Index]
      exact hCastNe hx1 hy1
  refine ⟨a, b, k, l, hk1, by omega, hl1, by omega, ?_, ?_, ?_, ?_,
    hArcDisjoint⟩
  · have hvertex := toPrePolygon_vertex_natCast
      F hInjective hEdges (bi.head hbi)
    simpa only [a, bi, blocks, extremeBlockHeadPolygon, blockHeadPolygon,
      extremeBlocks] using hvertex
  · rw [hend_i]
    have hvertex := toPrePolygon_vertex_natCast
      F hInjective hEdges (bsi.head hbsi)
    simpa only [bsi, si, blocks, extremeBlockHeadPolygon, blockHeadPolygon,
      extremeBlocks] using hvertex
  · have hvertex := toPrePolygon_vertex_natCast
      F hInjective hEdges (bj.head hbj)
    simpa only [b, bj, blocks, extremeBlockHeadPolygon, blockHeadPolygon,
      extremeBlocks] using hvertex
  · rw [hend_j]
    have hvertex := toPrePolygon_vertex_natCast
      F hInjective hEdges (bsj.head hbsj)
    simpa only [bsj, sj, blocks, extremeBlockHeadPolygon, blockHeadPolygon,
      extremeBlocks] using hvertex

#print axioms toPrePolygon_vertex_natCast
#print axioms natCast_finRotate
#print axioms natCast_get_eq_head_add_of_isChain
#print axioms natCast_head_add_length_eq_next_head
#print axioms edgeEndpointIndices_mem_block_or_next
#print axioms length_get_lt_length_flatten
#print axioms exists_sourceArc_to_extremeBlock_successor
#print axioms exists_disjoint_extremeBlock_successorArcs

end MathLab.PolygonRearrangement.PolygonExtremeSuccessorArcPackagingScratch


==> anc/P5-kernel-deficit-lean-v6/MathLab/Geometry/PolygonFinZModBridgeScratch.lean <==
/-
Copyright (c) 2026 Math Lab. All rights reserved.
Released under Apache 2.0 license as described in the file LICENSE.
Authors: Math Lab formalization track
-/
import MathLab.Geometry.PolygonEarSelectorGeometryScratch

/-!
# Public Fin/ZMod bridge for polygon ear selection

The Jordan bridge deliberately kept its internal `ZMod → Fin` conversion
private.  Ear selection is a downstream consumer which must move chosen
indices and geometric predicates in both directions, so this module exposes
the cardinality-`m + 3` equivalence and transports vertices, edges, corner
determinants, ears, and diagonals to production `Fin` indexing.
-/

open Set

noncomputable section

namespace MathLab.PolygonRearrangement.PolygonFinZModBridgeScratch

open PolygonJordanBridgeScratch
open PolygonEarSelectorGeometryScratch

/-- Interpret a production finite index as its canonical residue class. -/
def finToZMod {m : ℕ} (i : Fin (m + 3)) : ZMod (m + 3) := i.val

/-- Choose the canonical finite representative of a residue class. -/
def zmodToFin {m : ℕ} (i : ZMod (m + 3)) : Fin (m + 3) :=
  ⟨i.val, ZMod.val_lt i⟩

@[simp] theorem zmodToFin_finToZMod {m : ℕ} (i : Fin (m + 3)) :
    zmodToFin (finToZMod i) = i := by
  apply Fin.ext
  exact ZMod.val_cast_of_lt i.isLt

@[simp] theorem finToZMod_zmodToFin {m : ℕ} (i : ZMod (m + 3)) :
    finToZMod (zmodToFin i) = i := by
  apply ZMod.val_injective (m + 3)
  exact ZMod.val_cast_of_lt (ZMod.val_lt i)

/-- The public equivalence between the two cyclic index presentations. -/
def finZModEquiv (m : ℕ) : Fin (m + 3) ≃ ZMod (m + 3) where
  toFun := finToZMod
  invFun := zmodToFin
  left_inv := zmodToFin_finToZMod
  right_inv := finToZMod_zmodToFin

@[simp] theorem finToZMod_inj {m : ℕ} {i j : Fin (m + 3)} :
    finToZMod i = finToZMod j ↔ i = j :=
  (finZModEquiv m).injective.eq_iff

@[simp] theorem zmodToFin_inj {m : ℕ} {i j : ZMod (m + 3)} :
    zmodToFin i = zmodToFin j ↔ i = j :=
  (finZModEquiv m).symm.injective.eq_iff

@[simp] theorem zmodToFin_add_one {m : ℕ} (i : ZMod (m + 3)) :
    zmodToFin (i + 1) = finRotate (m + 3) (zmodToFin i) := by
  letI : Fact (1 < m + 3) := ⟨by omega⟩
  apply Fin.ext
  simp only [zmodToFin, ZMod.val_add, ZMod.val_one, finRotate_apply,
    Fin.val_add, Fin.val_one]

@[simp] theorem finToZMod_finRotate {m : ℕ} (i : Fin (m + 3)) :
    finToZMod (finRotate (m + 3) i) = finToZMod i + 1 := by
  apply (finZModEquiv m).symm.injective
  change zmodToFin (finToZMod (finRotate (m + 3) i)) =
    zmodToFin (finToZMod i + 1)
  rw [zmodToFin_finToZMod, zmodToFin_add_one,
    zmodToFin_finToZMod]

@[simp] theorem zmodToFin_sub_one {m : ℕ} (i : ZMod (m + 3)) :
    zmodToFin (i - 1) = (finRotate (m + 3)).symm (zmodToFin i) := by
  apply (finRotate (m + 3)).injective
  rw [← zmodToFin_add_one (i - 1), sub_add_cancel,
    Equiv.apply_symm_apply]

@[simp] theorem finToZMod_finRotate_symm {m : ℕ} (i : Fin (m + 3)) :
    finToZMod ((finRotate (m + 3)).symm i) = finToZMod i - 1 := by
  apply (finZModEquiv m).symm.injective
  change zmodToFin (finToZMod ((finRotate (m + 3)).symm i)) =
    zmodToFin (finToZMod i - 1)
  rw [zmodToFin_finToZMod, zmodToFin_sub_one,
    zmodToFin_finToZMod]

/-- Production-index form of the selector's empty-triangle ear predicate. -/
def IsFinEarVertex {m : ℕ} (F : Polygon E (m + 3))
    (i : Fin (m + 3)) : Prop :=
  0 < triangleFaceDet F (earTriple i) ∧
    ∀ j, j ≠ (finRotate (m + 3)).symm i → j ≠ i →
      j ≠ finRotate (m + 3) i →
      ¬ inTriangle (F ((finRotate (m + 3)).symm i)) (F i)
        (F (finRotate (m + 3) i)) (F j)

/-- Production-index form of a nonadjacent open chord disjoint from every
old boundary edge. -/
def IsFinDiagonal {m : ℕ} (F : Polygon E (m + 3))
    (i j : Fin (m + 3)) : Prop :=
  i ≠ j ∧ finRotate (m + 3) i ≠ j ∧
    finRotate (m + 3) j ≠ i ∧
    ∀ k : Fin (m + 3),
      Disjoint (openSegment ℝ (F i) (F j)) (F.edgeSet ℝ k)

/-- The Jordan bridge's `PrePolygon` has literally the same vertex at the
corresponding public finite index. -/
@[simp] theorem toPrePolygon_vertex_finToZMod {m : ℕ}
    (F : Polygon E (m + 3)) (hInjective hEdges)
    (i : Fin (m + 3)) :
    (toPrePolygon F hInjective hEdges).vertex (finToZMod i) = F i := by
  simp [toPrePolygon_vertex, finToZMod]

/-- Edge transport under the public index equivalence. -/
theorem toPrePolygon_edge_finToZMod {m : ℕ}
    (F : Polygon E (m + 3)) (hInjective hEdges)
    (i : Fin (m + 3)) :
    (toPrePolygon F hInjective hEdges).edge (finToZMod i) =
      F.edgeSet ℝ i := by
  simp only [Schoenflies.PrePolygon.edge, Polygon.edgeSet,
    affineSegment_eq_segment, toPrePolygon_vertex_finToZMod,
    ← finToZMod_finRotate]

/-- Vertex transport for an arbitrary residue-class index. -/
@[simp] theorem toPrePolygon_vertex_zmod {m : ℕ}
    (F : Polygon E (m + 3)) (hInjective hEdges)
    (i : ZMod (m + 3)) :
    (toPrePolygon F hInjective hEdges).vertex i = F (zmodToFin i) := by
  calc
    (toPrePolygon F hInjective hEdges).vertex i =
        (toPrePolygon F hInjective hEdges).vertex
          (finToZMod (zmodToFin i)) := by rw [finToZMod_zmodToFin]
    _ = F (zmodToFin i) :=
      toPrePolygon_vertex_finToZMod F hInjective hEdges (zmodToFin i)

/-- Edge transport for an arbitrary residue-class index. -/
theorem toPrePolygon_edge_zmod {m : ℕ}
    (F : Polygon E (m + 3)) (hInjective hEdges)
    (i : ZMod (m + 3)) :
    (toPrePolygon F hInjective hEdges).edge i =
      F.edgeSet ℝ (zmodToFin i) := by
  calc
    (toPrePolygon F hInjective hEdges).edge i =
        (toPrePolygon F hInjective hEdges).edge
          (finToZMod (zmodToFin i)) := by rw [finToZMod_zmodToFin]
    _ = F.edgeSet ℝ (zmodToFin i) :=
      toPrePolygon_edge_finToZMod F hInjective hEdges (zmodToFin i)

/-- The selector's corner determinant is exactly the production ear
determinant under the public index equivalence. -/
theorem cornerDet_toPrePolygon {m : ℕ}
    (F : Polygon E (m + 3)) (hInjective hEdges)
    (i : ZMod (m + 3)) :
    cornerDet (toPrePolygon F hInjective hEdges) i =
      triangleFaceDet F (earTriple (zmodToFin i)) := by
  simp only [cornerDet, toPrePolygon_vertex_zmod, triangleFaceDet, earTriple,
    zmodToFin_sub_one, zmodToFin_add_one]
  simp only [PlanarArea.det2, PiLp.sub_apply]
  ring

@[simp] theorem cornerDet_toPrePolygon_finToZMod {m : ℕ}
    (F : Polygon E (m + 3)) (hInjective hEdges)
    (i : Fin (m + 3)) :
    cornerDet (toPrePolygon F hInjective hEdges) (finToZMod i) =
      triangleFaceDet F (earTriple i) := by
  rw [cornerDet_toPrePolygon, zmodToFin_finToZMod]

/-- Exact transport of the selector's diagonal predicate. -/
theorem isDiagonal_toPrePolygon_iff {m : ℕ}
    (F : Polygon E (m + 3)) (hInjective hEdges)
    (i j : Fin (m + 3)) :
    IsDiagonal (toPrePolygon F hInjective hEdges)
        (finToZMod i) (finToZMod j) ↔
      IsFinDiagonal F i j := by
  constructor
  · intro h
    refine ⟨?_, ?_, ?_, ?_⟩
    · intro hij
      exact h.1 (congrArg finToZMod hij)
    · intro hij
      apply h.2.1
      rw [← finToZMod_finRotate, hij]
    · intro hij
      apply h.2.2.1
      rw [← finToZMod_finRotate, hij]
    · intro k
      simpa only [toPrePolygon_vertex_finToZMod,
        toPrePolygon_edge_finToZMod] using h.2.2.2 (finToZMod k)
  · intro h
    refine ⟨?_, ?_, ?_, ?_⟩
    · exact (finZModEquiv m).injective.ne h.1
    · rw [← finToZMod_finRotate]
      exact (finZModEquiv m).injective.ne h.2.1
    · rw [← finToZMod_finRotate]
      exact (finZModEquiv m).injective.ne h.2.2.1
    · intro k
      have hk := h.2.2.2 (zmodToFin k)
      simpa only [toPrePolygon_vertex_finToZMod,
        toPrePolygon_edge_zmod, zmodToFin_finToZMod] using hk

/-- Exact transport of the selector's empty-triangle ear predicate. -/
theorem isEarVertex_toPrePolygon_iff {m : ℕ}
    (F : Polygon E (m + 3)) (hInjective hEdges)
    (i : Fin (m + 3)) :
    IsEarVertex (toPrePolygon F hInjective hEdges) (finToZMod i) ↔
      IsFinEarVertex F i := by
  constructor
  · intro h
    refine ⟨by simpa only [cornerDet_toPrePolygon_finToZMod] using h.1, ?_⟩
    intro j hjp hji hjn
    have hz := h.2 (finToZMod j)
    have hzp : finToZMod j ≠ finToZMod i - 1 := by
      intro heq
      apply hjp
      exact (finZModEquiv m).injective
        (heq.trans (finToZMod_finRotate_symm i).symm)
    have hzi : finToZMod j ≠ finToZMod i :=
      (finZModEquiv m).injective.ne hji
    have hzn : finToZMod j ≠ finToZMod i + 1 := by
      intro heq
      apply hjn
      exact (finZModEquiv m).injective
        (heq.trans (finToZMod_finRotate i).symm)
    have hout := hz hzp hzi hzn
    rw [← finToZMod_finRotate_symm, ← finToZMod_finRotate] at hout
    simpa only [toPrePolygon_vertex_finToZMod] using hout
  · intro h
    refine ⟨by simpa only [cornerDet_toPrePolygon_finToZMod] using h.1, ?_⟩
    intro j hjp hji hjn
    let k : Fin (m + 3) := zmodToFin j
    have hjrepr : finToZMod k = j := finToZMod_zmodToFin j
    rw [← hjrepr] at hjp hji hjn ⊢
    have hkp : k ≠ (finRotate (m + 3)).symm i := by
      intro heq
      apply hjp
      rw [← finToZMod_finRotate_symm, heq]
    have hki : k ≠ i := by
      intro heq
      apply hji
      rw [heq]
    have hkn : k ≠ finRotate (m + 3) i := by
      intro heq
      apply hjn
      rw [← finToZMod_finRotate, heq]
    have hout := h.2 k hkp hki hkn
    rw [← finToZMod_finRotate_symm, ← finToZMod_finRotate]
    simpa only [toPrePolygon_vertex_finToZMod] using hout

/-- Production-index selector handoff: at any supplied strict convex corner,
the vendored finite geometry yields either an empty corner triangle or a
genuine nonadjacent open diagonal, with no private index conversion exposed
to the consumer. -/
theorem finEar_or_finDiagonal_at {m : ℕ}
    (F : Polygon E (m + 3))
    (hInjective : Function.Injective F.vertices)
    (hEdges : ∀ i j : Fin (m + 3), i ≠ j →
      F.edgeSet ℝ i ∩ F.edgeSet ℝ j =
        edgeEndpoints F i ∩ edgeEndpoints F j)
    (i : Fin (m + 3))
    (hconv : 0 < triangleFaceDet F (earTriple i)) :
    IsFinEarVertex F i ∨
      ∃ j : Fin (m + 3),
        IsFinDiagonal F i j ∧
          0 < triangleFaceDet F (earTriple i) := by
  let P := toPrePolygon F hInjective hEdges
  have hzconv : 0 < cornerDet P (finToZMod i) := by
    simpa only [P, cornerDet_toPrePolygon_finToZMod] using hconv
  rcases ear_or_diagonal_at P (finToZMod i) hzconv with hear |
      ⟨w, hwdiag, hwconv⟩
  · exact Or.inl ((isEarVertex_toPrePolygon_iff
      F hInjective hEdges i).mp hear)
  · right
    let j : Fin (m + 3) := zmodToFin w
    have hwrepr : finToZMod j = w := finToZMod_zmodToFin w
    refine ⟨j, ?_, hconv⟩
    apply (isDiagonal_toPrePolygon_iff F hInjective hEdges i j).mp
    simpa only [hwrepr] using hwdiag

/-- Trap-2 witness: the public transport and selector hypotheses are
simultaneously inhabited by the standard nondegenerate triangle. -/
example :
    ∃ (m : ℕ) (F : Polygon E (m + 3)) (i : Fin (m + 3)),
      Function.Injective F.vertices ∧
        (∀ j k : Fin (m + 3), j ≠ k →
          F.edgeSet ℝ j ∩ F.edgeSet ℝ k =
            edgeEndpoints F j ∩ edgeEndpoints F k) ∧
        0 < triangleFaceDet F (earTriple i) := by
  refine ⟨0, triangle, 1, triangle_isSimplePositiveCycle.2.1,
    triangle_isSimplePositiveCycle.2.2.2.1, ?_⟩
  norm_num [triangleFaceDet, earTriple, triangle, triA, triB, triC,
    finRotate_apply, Fin.add_def, PlanarArea.det2]

#print axioms finZModEquiv
#print axioms cornerDet_toPrePolygon
#print axioms isDiagonal_toPrePolygon_iff
#print axioms isEarVertex_toPrePolygon_iff
#print axioms finEar_or_finDiagonal_at

end MathLab.PolygonRearrangement.PolygonFinZModBridgeScratch


==> anc/P5-kernel-deficit-lean-v6/MathLab/Geometry/PolygonGenericSupportDirectionScratch.lean <==
/-
Copyright (c) 2026 Math Lab. All rights reserved.
Released under Apache 2.0 license as described in the file LICENSE.
Authors: Math Lab formalization track
-/
import MathLab.Geometry.PolygonDirectionalLocalLeftScratch
import Mathlib.Data.List.OffDiag

/-!
# A support direction separating every listed polygon vertex

A finite injective vertex family admits a determinant-height direction on
which all vertex heights are distinct.  This supplies a unique strict support
vertex and a positive gap for the support-line truncation used in the final
hull-orientation anchor.
-/

noncomputable section

namespace MathLab.PolygonRearrangement.PolygonGenericSupportDirectionScratch

/-- A direction can be chosen so that determinant height is injective on all
listed vertices, not merely nonconstant along polygon edges. -/
theorem exists_direction_vertexHeight_injective {n : ℕ}
    (F : Polygon E n) (hF : Function.Injective F.vertices) :
    ∃ u : E, Schoenflies.Plane.IsDirection u ∧
      Function.Injective (fun i : Fin n => Schoenflies.hgt u (F i)) := by
  let source : List (Fin n) := List.finRange n
  let pairs : List (Fin n × Fin n) := source.offDiag
  let pieces : List Schoenflies.Piece :=
    pairs.map fun ij => (F ij.1, F ij.2)
  have hsource : source.Nodup := by
    simpa only [source] using List.nodup_finRange n
  have hnd : ∀ P ∈ pieces, P.Nondeg := by
    intro P hP
    obtain ⟨ij, hij, rfl⟩ := List.mem_map.mp hP
    have hijne : ij.1 ≠ ij.2 :=
      (hsource.mem_offDiag.mp (by simpa only [pairs] using hij)).2.2
    exact hF.ne hijne
  obtain ⟨u, hu, hlevels⟩ :=
    Schoenflies.exists_direction_hgt_ne pieces hnd
  refine ⟨u, hu, ?_⟩
  intro i j hijHeight
  by_contra hij
  have hi : i ∈ source := by simp [source]
  have hj : j ∈ source := by simp [source]
  have hijPair : (i, j) ∈ pairs := by
    dsimp only [pairs]
    exact hsource.mem_offDiag.mpr ⟨hi, hj, hij⟩
  have hijPiece : (F i, F j) ∈ pieces := by
    exact List.mem_map.mpr ⟨(i, j), hijPair, rfl⟩
  exact hlevels (F i, F j) hijPiece hijHeight

/-- With at least one vertex, the separating direction has a unique strict
global height minimum. -/
theorem exists_direction_strictGlobalMinimum {n : ℕ}
    (F : Polygon E n) (hn : 0 < n)
    (hF : Function.Injective F.vertices) :
    ∃ (u : E) (i : Fin n),
      Schoenflies.Plane.IsDirection u ∧
      (∀ j : Fin n,
        Schoenflies.hgt u (F i) ≤ Schoenflies.hgt u (F j)) ∧
      (∀ j : Fin n, j ≠ i →
        Schoenflies.hgt u (F i) < Schoenflies.hgt u (F j)) := by
  obtain ⟨u, hu, hinj⟩ :=
    exists_direction_vertexHeight_injective F hF
  let i₀ : Fin n := ⟨0, hn⟩
  obtain ⟨i, -, hmin⟩ := Finset.exists_min_image Finset.univ
    (fun j : Fin n => Schoenflies.hgt u (F j))
    ⟨i₀, Finset.mem_univ i₀⟩
  refine ⟨u, i, hu, fun j => hmin j (Finset.mem_univ j), ?_⟩
  intro j hji
  exact lt_of_le_of_ne (hmin j (Finset.mem_univ j))
    (fun h => hji (hinj h.symm))

#print axioms exists_direction_vertexHeight_injective
#print axioms exists_direction_strictGlobalMinimum

end MathLab.PolygonRearrangement.PolygonGenericSupportDirectionScratch


==> anc/P5-kernel-deficit-lean-v6/MathLab/Geometry/PolygonHullOrientationAnchorScratch.lean <==
/-
Copyright (c) 2026 Math Lab. All rights reserved.
Released under Apache 2.0 license as described in the file LICENSE.
Authors: Math Lab formalization track
-/
import MathLab.Geometry.FiniteCyclicAdjacencyRigidityScratch
import MathLab.Geometry.PolygonAlternatingCrosscutScratch
import MathLab.Geometry.ModelCurveRadialCutPairScratch
import Mathlib.Analysis.Convex.GaugeRescale

/-!
# A determinant anchor for the hull radial orientation

Local adjacency identifies a source successor with one of the two neighbours
in the radial cyclic order.  This module isolates the smallest
orientation-sensitive datum needed to choose the forward neighbour: at one
index, the source edge turns positively, while the radial predecessor turns
positively *into* that index.  Alternation of the planar determinant makes
the reverse assignment impossible.

The geometric B91 proof can instantiate `v i` with `P i - o`.  Thus the
remaining geometric obligation is stated without smuggling in a hull-order
premise: produce one support-minimum extreme head at which those two strict
determinant inequalities hold.
-/

noncomputable section

namespace MathLab.PolygonRearrangement.PolygonHullOrientationAnchorScratch

open Set
open FiniteCyclicAdjacencyRigidityScratch
open PolygonAlternatingCrosscutScratch
open ModelCurveRadialCutPairScratch
open PolygonHullRadialSpokeScratch

/-! ## Convex truncation domains -/

/-- Ambient homeomorphisms carry Jordan curves to Jordan curves. -/
theorem isJordanCurve_image_homeomorph {C : Set E}
    (hC : Schoenflies.IsJordanCurve C) (e : E ≃ₜ E) :
    Schoenflies.IsJordanCurve (e '' C) := by
  obtain ⟨f, hf, himage⟩ := hC
  refine ⟨fun t => e (f t), ?_, ?_⟩
  · refine ⟨e.continuous.continuousOn.comp hf.continuousOn
      (fun _ _ => Set.mem_univ _), ?_, ?_⟩
    · exact congrArg e hf.closes
    · intro s hs t ht hst
      exact hf.injOn hs ht (e.injective hst)
  · simpa only [Set.image_image] using
      congrArg (fun S : Set E => e '' S) himage

/-- The frontier of a compact convex planar set with nonempty interior is a
Jordan curve.  This is obtained from Mathlib's ambient gauge-rescaling
homeomorphism to the closed model square. -/
theorem isJordanCurve_frontier_of_convex_isCompact (K : Set E)
    (hConvex : Convex ℝ K) (hCompact : IsCompact K)
    (hInterior : (interior K).Nonempty) :
    Schoenflies.IsJordanCurve (frontier K) := by
  let S : Set E := Schoenflies.Plane.closedSquare 0 1
  have hSInterior : (interior S).Nonempty := by
    rw [show interior S = Schoenflies.Plane.openSquare 0 1 by
      exact Schoenflies.interior_closedSquare_zero_one]
    exact ⟨0, Schoenflies.Plane.mem_openSquare_self (by norm_num)⟩
  obtain ⟨e, -, -, hFrontier⟩ := exists_homeomorph_image_eq
    hConvex hInterior
      (NormedSpace.isVonNBounded_of_isBounded ℝ hCompact.isBounded)
    (Schoenflies.Plane.convex_closedSquare 0 1) hSInterior
      (NormedSpace.isVonNBounded_of_isBounded ℝ
        (Schoenflies.Plane.isBounded_closedSquare 0 1))
  have hImage : e '' frontier K = Schoenflies.modelCurve := by
    rw [hFrontier]
    exact Schoenflies.modelCurve_eq_frontier.symm
  have hJordanImage :
      Schoenflies.IsJordanCurve (e '' frontier K) := by
    rw [hImage]
    exact Schoenflies.isJordanCurve_modelCurve
  have hJordanBack :=
    isJordanCurve_image_homeomorph hJordanImage e.symm
  have hBack : e.symm '' (e '' frontier K) = frontier K := by
    exact e.symm_image_image (frontier K)
  rw [hBack] at hJordanBack
  exact hJordanBack

/-- For a compact convex planar set with nonempty interior, the bounded
component selected by `Schoenflies.inside` is exactly the ordinary convex
interior.  This statement is independent of any boundary orientation. -/
theorem inside_frontier_eq_interior_of_convex_isCompact (K : Set E)
    (hConvex : Convex ℝ K) (hCompact : IsCompact K)
    (hInterior : (interior K).Nonempty) :
    Schoenflies.inside (frontier K) = interior K := by
  have hClosed : IsClosed K := hCompact.isClosed
  have hFrontier : frontier K = K \ interior K := by
    rw [frontier, hClosed.closure_eq]
  have hFrontierSubset : frontier K ⊆ K := by
    rw [hFrontier]
    exact Set.sdiff_subset
  have hCompl : (frontier K)ᶜ = interior K ∪ Kᶜ := by
    rw [hFrontier, Set.sdiff_eq, Set.compl_inter, compl_compl]
    exact Set.union_comm _ _
  have hIntBounded : ∀ x ∈ interior K,
      Bornology.IsBounded (connectedComponentIn (frontier K)ᶜ x) := by
    intro x hx
    have hxCompl : x ∈ (frontier K)ᶜ := by
      rw [hCompl]
      exact Or.inl hx
    have hDisjoint : Disjoint (interior K) Kᶜ :=
      Set.disjoint_left.mpr fun z hzInt hzOut => hzOut (interior_subset hzInt)
    have hCover : connectedComponentIn (frontier K)ᶜ x ⊆
        interior K ∪ Kᶜ := by
      rw [← hCompl]
      exact connectedComponentIn_subset _ _
    rcases isPreconnected_connectedComponentIn.subset_or_subset
        isOpen_interior hClosed.isOpen_compl hDisjoint hCover with
      hSub | hSub
    · exact hCompact.isBounded.subset (hSub.trans interior_subset)
    · exact absurd (interior_subset hx)
        (hSub (mem_connectedComponentIn hxCompl))
  obtain ⟨a, haInt⟩ := hInterior
  have haK : a ∈ K := interior_subset haInt
  have hOutUnbounded : ∀ x : E, x ∉ K →
      ¬Bornology.IsBounded (connectedComponentIn (frontier K)ᶜ x) := by
    intro x hx hBounded
    obtain ⟨g, u, hgx, hSep⟩ :=
      geometric_hahn_banach_point_closed hConvex hClosed hx
    have hga : u < g a := hSep a haK
    have hgd : g (x - a) < 0 := by
      rw [map_sub]
      linarith
    have hdne : x - a ≠ 0 := by
      intro hzero
      rw [hzero, map_zero] at hgd
      exact lt_irrefl 0 hgd
    have hdnorm : 0 < ‖x - a‖ := norm_pos_iff.mpr hdne
    have hHalfConvex : Convex ℝ {y : E | g y < u} :=
      convex_halfSpace_lt ⟨map_add g, map_smul g⟩ u
    have hHalfSubset : {y : E | g y < u} ⊆ (frontier K)ᶜ := by
      intro y hy hyFrontier
      have hyK : y ∈ K := hFrontierSubset hyFrontier
      simp only [Set.mem_ofPred_eq] at hy
      exact absurd (hSep y hyK) (not_lt.mpr hy.le)
    have hxHalf : x ∈ {y : E | g y < u} := hgx
    have hHalfComponent : {y : E | g y < u} ⊆
        connectedComponentIn (frontier K)ᶜ x :=
      hHalfConvex.isPreconnected.subset_connectedComponentIn
        hxHalf hHalfSubset
    obtain ⟨B, hB⟩ := hBounded.exists_norm_le
    have hRay : ∀ s : ℝ, 0 ≤ s →
        x + s • (x - a) ∈ {y : E | g y < u} := by
      intro s hs
      have hMap : g (x + s • (x - a)) =
          g x + s * g (x - a) := by
        rw [map_add, map_smul, smul_eq_mul]
      simp only [Set.mem_ofPred_eq, hMap]
      have hNonpos : s * g (x - a) ≤ 0 :=
        mul_nonpos_of_nonneg_of_nonpos hs hgd.le
      linarith
    have hxNorm : ‖x‖ ≤ B := hB x (hHalfComponent hxHalf)
    let s : ℝ := (B + ‖x‖ + 1) / ‖x - a‖
    have hs : 0 ≤ s := by
      dsimp only [s]
      apply div_nonneg _ hdnorm.le
      linarith [norm_nonneg x]
    have hyNorm : ‖x + s • (x - a)‖ ≤ B :=
      hB _ (hHalfComponent (hRay s hs))
    have hSmulNorm : ‖s • (x - a)‖ = s * ‖x - a‖ := by
      rw [norm_smul, Real.norm_of_nonneg hs]
    have hLow : s * ‖x - a‖ - ‖x‖ ≤ ‖x + s • (x - a)‖ := by
      have hTriangle := norm_sub_le (x + s • (x - a)) x
      rw [add_sub_cancel_left, hSmulNorm] at hTriangle
      linarith
    have hMul : s * ‖x - a‖ = B + ‖x‖ + 1 := by
      dsimp only [s]
      exact div_mul_cancel₀ _ (ne_of_gt hdnorm)
    rw [hMul] at hLow
    linarith
  ext x
  constructor
  · intro hxInside
    have hxData := (Schoenflies.mem_inside_iff).mp hxInside
    have hxCompl : x ∈ (frontier K)ᶜ := hxData.1
    rw [hCompl] at hxCompl
    rcases hxCompl with hxInt | hxOut
    · exact hxInt
    · exact False.elim (hOutUnbounded x hxOut hxData.2)
  · intro hxInt
    apply (Schoenflies.mem_inside_iff).mpr
    refine ⟨?_, hIntBounded x hxInt⟩
    intro hxFrontier
    rw [hFrontier] at hxFrontier
    exact hxFrontier.2 hxInt

/-! ## Antipodal circle-order bridge -/

@[simp] theorem circleVector_neg (z : Circle) :
    circleVector (-z) = -circleVector z := by
  change planeComplex.symm (↑(-z) : ℂ) = -planeComplex.symm (z : ℂ)
  rw [Circle.coe_neg, map_neg]

/-- The determinant of two unit-circle vectors is the sine of their
counterclockwise angular difference. -/
theorem det2_circleVector_eq_sin_angleDiff (z w : Circle) :
    PlanarArea.det2 (circleVector z) (circleVector w) =
      Real.sin (Circle.angleDiff z w) := by
  have hplaneComplex_det (u v : E) :
      PlanarArea.det2 u v =
        (star (planeComplex u) * planeComplex v).im := by
    dsimp only [planeComplex]
    rw [Complex.orthonormalBasisOneI_repr_symm_apply,
      Complex.orthonormalBasisOneI_repr_symm_apply]
    simp only [PlanarArea.det2, Complex.mul_re, Complex.mul_im,
      Complex.star_def, Complex.conj_re, Complex.conj_im, Complex.add_re,
      Complex.add_im, Complex.ofReal_re, Complex.ofReal_im, Complex.I_re,
      Complex.I_im, mul_zero, mul_one, add_zero, zero_add, neg_mul]
    ring
  have hconj_mul_angleDiff (a b : Circle) :
      star (a : ℂ) * (b : ℂ) =
        ((Circle.exp (Circle.angleDiff a b) : Circle) : ℂ) := by
    have hab := congrArg Subtype.val
      (Circle.exp_angleDiff_mul (x := a) (y := b))
    rw [← hab]
    calc
      star (a : ℂ) *
          (((Circle.exp (Circle.angleDiff a b) : Circle) : ℂ) * (a : ℂ)) =
          (((Circle.exp (Circle.angleDiff a b) : Circle) : ℂ) *
            (star (a : ℂ) * (a : ℂ))) := by ring
      _ = ((Circle.exp (Circle.angleDiff a b) : Circle) : ℂ) := by
        rw [Complex.star_def, Complex.conj_mul', Circle.norm_coe]
        norm_num
  rw [hplaneComplex_det]
  rw [show planeComplex (circleVector z) = (z : ℂ) by
      exact planeComplex.apply_symm_apply _,
    show planeComplex (circleVector w) = (w : ℂ) by
      exact planeComplex.apply_symm_apply _]
  change (star (z : ℂ) * (w : ℂ)).im = _
  rw [hconj_mul_angleDiff]
  simp only [Circle.coe_exp, Complex.exp_mul_I, Complex.add_im,
    Complex.mul_im, Complex.I_re, Complex.I_im, Complex.cos_ofReal_im,
    Complex.sin_ofReal_im, Complex.sin_ofReal_re, zero_mul, zero_add,
    add_zero, mul_one]

/-- The counterclockwise angular distance from a circle point to its antipode
is exactly `π`. -/
theorem angleDiff_neg_self (z : Circle) :
    Circle.angleDiff z (-z) = Real.pi := by
  have hExpPi : Circle.exp Real.pi = (-1 : Circle) := by
    apply Subtype.ext
    simp only [Circle.coe_exp, Complex.exp_mul_I, Complex.cos_pi,
      Complex.sin_pi, zero_mul, add_zero, Circle.coe_neg, Circle.coe_one]
  have hExp : Circle.exp (Circle.angleDiff z (-z)) =
      Circle.exp Real.pi := by
    rw [hExpPi]
    apply mul_right_cancel (b := z)
    simpa only [neg_mul, one_mul] using
      (Circle.exp_angleDiff_mul (x := z) (y := -z))
  exact Circle.exp_injOn_Ico (a := 0) (b := 2 * Real.pi) (by norm_num)
    ⟨Circle.angleDiff_nonneg _ _, Circle.angleDiff_lt_two_pi _ _⟩
    ⟨Real.pi_pos.le, by linarith [Real.pi_pos]⟩ hExp

/-- A positive determinant puts the second circle vector strictly within the
counterclockwise open semicircle based at the first. -/
theorem circleStrictlyBetween_self_neg_of_det2_pos {z w : Circle}
    (hdet : 0 < PlanarArea.det2 (circleVector z) (circleVector w)) :
    CircleStrictlyBetween z (-z) w := by
  have hzw : z ≠ w := by
    intro h
    subst w
    simp only [PlanarArea.det2] at hdet
    nlinarith
  have hAnglePos : 0 < Circle.angleDiff z w :=
    Circle.angleDiff_pos hzw
  have hSinPos : 0 < Real.sin (Circle.angleDiff z w) := by
    rwa [← det2_circleVector_eq_sin_angleDiff]
  have hAngleLtPi : Circle.angleDiff z w < Real.pi := by
    by_contra hnot
    have hPiLe : Real.pi ≤ Circle.angleDiff z w := le_of_not_gt hnot
    have hLtTwoPi := Circle.angleDiff_lt_two_pi z w
    have hSubNonpos : Circle.angleDiff z w - 2 * Real.pi ≤ 0 := by
      linarith
    have hNegPiLe :
        -Real.pi ≤ Circle.angleDiff z w - 2 * Real.pi := by
      linarith [Real.pi_pos]
    have hSinNonpos : Real.sin (Circle.angleDiff z w) ≤ 0 := by
      rw [← Real.sin_periodic.sub_eq]
      exact Real.sin_nonpos_of_nonpos_of_neg_pi_le hSubNonpos hNegPiLe
    exact (not_lt_of_ge hSinNonpos) hSinPos
  exact ⟨hAnglePos, by simpa only [angleDiff_neg_self] using hAngleLtPi⟩

/-- If two endpoint pairs are antipodal, one positive determinant gives both
strict circle-betweenness statements required by the alternating-crosscut
consumer. -/
theorem antipodal_circleStrictlyBetween_of_det2_pos
    {z₁ z₂ w₁ w₂ : Circle}
    (hz₂ : z₂ = -z₁) (hw₂ : w₂ = -w₁)
    (hdet : 0 < PlanarArea.det2 (circleVector z₁) (circleVector w₁)) :
    CircleStrictlyBetween z₁ z₂ w₁ ∧
      CircleStrictlyBetween z₂ z₁ w₂ := by
  subst z₂
  subst w₂
  refine ⟨circleStrictlyBetween_self_neg_of_det2_pos hdet, ?_⟩
  have hdetNeg :
      0 < PlanarArea.det2 (circleVector (-z₁)) (circleVector (-w₁)) := by
    rw [circleVector_neg, circleVector_neg]
    convert hdet using 1
    simp only [PlanarArea.det2, PiLp.neg_apply]
    ring
  simpa only [neg_neg] using
    (circleStrictlyBetween_self_neg_of_det2_pos hdetNeg)

/-- Seen from an interior point of an open segment, its two endpoints have
antipodal unit-circle directions.  The explicit nonzero arguments are the
proofs required by `vectorDirection`; in applications they follow from the
strict segment membership and distinct endpoints. -/
theorem vectorDirection_sub_eq_neg_of_mem_openSegment
    {A C o : E} (ho : o ∈ openSegment ℝ A C)
    (hCo : C - o ≠ 0) (hAo : A - o ≠ 0) :
    vectorDirection (C - o) hCo =
      -vectorDirection (A - o) hAo := by
  obtain ⟨a, b, ha, hb, hab, hoeq⟩ := ho
  have hCoEq : C - o = a • (C - A) := by
    have ha' : a = 1 - b := by linarith
    rw [← hoeq, ha']
    module
  have hAoEq : A - o = b • (A - C) := by
    have hb' : b = 1 - a := by linarith
    rw [← hoeq, hb']
    module
  have hNormC :
      NormedSpace.normalize (C - o) =
        NormedSpace.normalize (C - A) := by
    rw [hCoEq, NormedSpace.normalize_smul_of_pos ha]
  have hNormA :
      NormedSpace.normalize (A - o) =
        -NormedSpace.normalize (C - A) := by
    rw [hAoEq, NormedSpace.normalize_smul_of_pos hb]
    have hsub : A - C = -(C - A) := by module
    rw [hsub, NormedSpace.normalize_neg]
  apply Subtype.ext
  change planeComplex (NormedSpace.normalize (C - o)) =
    -planeComplex (NormedSpace.normalize (A - o))
  rw [hNormC, hNormA, map_neg, neg_neg]

/-! A trap-2 witness for the open-segment direction bridge. -/

example :
    let A : E := !₂[(-1 : ℝ), 0]
    let C : E := !₂[(1 : ℝ), 0]
    let o : E := AffineMap.lineMap A C (1 / 2 : ℝ)
    o ∈ openSegment ℝ A C ∧ C - o ≠ 0 ∧ A - o ≠ 0 := by
  dsimp
  refine ⟨lineMap_mem_openSegment ℝ _ _ (by norm_num), ?_, ?_⟩ <;>
    intro h <;> have h0 := congrArg (fun v : E => v 0) h <;>
    norm_num [AffineMap.lineMap_apply_module] at h0

/-- At a single index, positive source turn and positive radial incoming turn
rule out assigning the source successor to the radial predecessor. -/
theorem conjugateFinRotate_forward_at_of_det_anchor {m : ℕ}
    (v : Fin m → E) (enum : Fin m ≃ Fin m) (i : Fin m)
    (hAdjacentAt :
      finRotate m i = conjugateFinRotate enum i ∨
        finRotate m i = (conjugateFinRotate enum).symm i)
    (hSourceTurn :
      0 < PlanarArea.det2 (v i) (v (finRotate m i)))
    (hRadialIncomingTurn :
      0 < PlanarArea.det2
        (v ((conjugateFinRotate enum).symm i)) (v i)) :
    finRotate m i = conjugateFinRotate enum i := by
  rcases hAdjacentAt with hForward | hReverse
  · exact hForward
  · exfalso
    have hSkew :
        PlanarArea.det2 (v i)
            (v ((conjugateFinRotate enum).symm i)) =
          -PlanarArea.det2
            (v ((conjugateFinRotate enum).symm i)) (v i) := by
      simp only [PlanarArea.det2]
      ring
    rw [hReverse, hSkew] at hSourceTurn
    linarith

/-- One determinant anchor upgrades local adjacency everywhere to the forward
conjugated cyclic order. -/
theorem conjugateFinRotate_forward_of_det_anchor {m : ℕ}
    (hm : 3 ≤ m) (v : Fin m → E) (enum : Fin m ≃ Fin m)
    (hAdjacent : ∀ i : Fin m,
      finRotate m i = conjugateFinRotate enum i ∨
        finRotate m i = (conjugateFinRotate enum).symm i)
    (hDetAnchor : ∃ i : Fin m,
      0 < PlanarArea.det2 (v i) (v (finRotate m i)) ∧
        0 < PlanarArea.det2
          (v ((conjugateFinRotate enum).symm i)) (v i)) :
    ∀ i : Fin m, finRotate m i = conjugateFinRotate enum i := by
  obtain ⟨i, hSourceTurn, hRadialIncomingTurn⟩ := hDetAnchor
  apply conjugateFinRotate_forward_of_anchor hm enum hAdjacent
  exact ⟨i, conjugateFinRotate_forward_at_of_det_anchor
    v enum i (hAdjacent i) hSourceTurn hRadialIncomingTurn⟩

/-- Convenient global-sign interface: forward positivity in the radial order,
together with one positive source edge, supplies the determinant anchor. -/
theorem conjugateFinRotate_forward_of_positive_det {m : ℕ}
    (hm : 3 ≤ m) (v : Fin m → E) (enum : Fin m ≃ Fin m)
    (hAdjacent : ∀ i : Fin m,
      finRotate m i = conjugateFinRotate enum i ∨
        finRotate m i = (conjugateFinRotate enum).symm i)
    (hRadialForward : ∀ i : Fin m,
      0 < PlanarArea.det2 (v i)
        (v (conjugateFinRotate enum i)))
    (hSourcePositive : ∃ i : Fin m,
      0 < PlanarArea.det2 (v i) (v (finRotate m i))) :
    ∀ i : Fin m, finRotate m i = conjugateFinRotate enum i := by
  obtain ⟨i, hSourceTurn⟩ := hSourcePositive
  apply conjugateFinRotate_forward_of_det_anchor hm v enum hAdjacent
  refine ⟨i, hSourceTurn, ?_⟩
  simpa only [Equiv.apply_symm_apply] using
    hRadialForward ((conjugateFinRotate enum).symm i)

/-! ## Unoriented alternating-crosscut interface -/

/-- A reverse local assignment is impossible if it would make two disjoint
source arcs alternate on the boundary of a truncation domain.

This is the exact topological consumer for the support-line route.  The first
source arc is presented as a crosscut `P`; `A₁,A₂` are the two boundary arcs
it cuts out.  The geometric provider need only prove that the reverse cyclic
assignment puts the endpoints of the disjoint second source arc `Q` in the
two opposite open boundary arcs. -/
theorem conjugateFinRotate_forward_at_of_reverse_alternating_crosscuts
    {m : ℕ} (enum : Fin m ≃ Fin m) (i : Fin m)
    {C P A₁ A₂ Q : Set E} {p q w₁ w₂ : E}
    (hAdjacentAt :
      finRotate m i = conjugateFinRotate enum i ∨
        finRotate m i = (conjugateFinRotate enum).symm i)
    (hP : Schoenflies.IsCrosscut C P p q)
    (hCut : Schoenflies.IsCutPair C p q A₁ A₂)
    (hQ : Schoenflies.IsArcBetween Q w₁ w₂)
    (hQInside : Q \ {w₁, w₂} ⊆ Schoenflies.inside C)
    (hDisjoint : Disjoint P Q)
    (hReverseAlternates :
      finRotate m i = (conjugateFinRotate enum).symm i →
        w₁ ∈ A₁ ∧ w₁ ∉ A₂ ∧ w₂ ∈ A₂ ∧ w₂ ∉ A₁) :
    finRotate m i = conjugateFinRotate enum i := by
  rcases hAdjacentAt with hForward | hReverse
  · exact hForward
  · exfalso
    obtain ⟨hw₁A₁, hw₁A₂, hw₂A₂, hw₂A₁⟩ :=
      hReverseAlternates hReverse
    have hInter : (Q ∩ P).Nonempty :=
      hP.arc_inter_nonempty_of_alternating hCut hQ hQInside
        hw₁A₁ hw₁A₂ hw₂A₂ hw₂A₁
    obtain ⟨x, hxQ, hxP⟩ := hInter
    exact Set.disjoint_left.mp hDisjoint hxP hxQ

/-- One alternating-crosscut anchor upgrades local adjacency everywhere to the
forward conjugated radial order.  Constructing such an anchor is genuinely
orientation-sensitive: two adjacent truncated source arcs do not alternate
in either global orientation. -/
theorem conjugateFinRotate_forward_of_reverse_alternating_crosscuts
    {m : ℕ} (hm : 3 ≤ m) (enum : Fin m ≃ Fin m)
    (hAdjacent : ∀ i : Fin m,
      finRotate m i = conjugateFinRotate enum i ∨
        finRotate m i = (conjugateFinRotate enum).symm i)
    (i : Fin m)
    {C P A₁ A₂ Q : Set E} {p q w₁ w₂ : E}
    (hP : Schoenflies.IsCrosscut C P p q)
    (hCut : Schoenflies.IsCutPair C p q A₁ A₂)
    (hQ : Schoenflies.IsArcBetween Q w₁ w₂)
    (hQInside : Q \ {w₁, w₂} ⊆ Schoenflies.inside C)
    (hDisjoint : Disjoint P Q)
    (hReverseAlternates :
      finRotate m i = (conjugateFinRotate enum).symm i →
        w₁ ∈ A₁ ∧ w₁ ∉ A₂ ∧ w₂ ∈ A₂ ∧ w₂ ∉ A₁) :
    ∀ j : Fin m, finRotate m j = conjugateFinRotate enum j := by
  apply conjugateFinRotate_forward_of_anchor hm enum hAdjacent
  refine ⟨i, ?_⟩
  exact conjugateFinRotate_forward_at_of_reverse_alternating_crosscuts
    enum i (hAdjacent i) hP hCut hQ hQInside hDisjoint hReverseAlternates

/-- Circle-order specialization of the alternating-crosscut anchor.  The
geometric provider only has to put the first endpoint of `Q` strictly on the
counterclockwise model arc from `z₁` to `z₂`, and its second endpoint strictly
on the complementary arc, under the reverse local assignment. -/
theorem conjugateFinRotate_forward_at_of_reverse_circle_alternating_crosscuts
    {m : ℕ} (enum : Fin m ≃ Fin m) (i : Fin m)
    {z₁ z₂ w₁ w₂ : Circle} {P Q : Set E}
    (hAdjacentAt :
      finRotate m i = conjugateFinRotate enum i ∨
        finRotate m i = (conjugateFinRotate enum).symm i)
    (hz₁z₂ : z₁ ≠ z₂)
    (hP : Schoenflies.IsCrosscut Schoenflies.modelCurve P
      (circleToModel z₁) (circleToModel z₂))
    (hQ : Schoenflies.IsCrosscut Schoenflies.modelCurve Q
      (circleToModel w₁) (circleToModel w₂))
    (hDisjoint : Disjoint P Q)
    (hReverseAlternates :
      finRotate m i = (conjugateFinRotate enum).symm i →
        CircleStrictlyBetween z₁ z₂ w₁ ∧
          CircleStrictlyBetween z₂ z₁ w₂) :
    finRotate m i = conjugateFinRotate enum i := by
  let A₁ : Set E := modelArc z₁ z₂
  let A₂ : Set E := modelArc z₂ z₁
  have hCut : Schoenflies.IsCutPair Schoenflies.modelCurve
      (circleToModel z₁) (circleToModel z₂) A₁ A₂ := by
    simpa only [A₁, A₂] using isCutPair_modelArc hz₁z₂
  apply conjugateFinRotate_forward_at_of_reverse_alternating_crosscuts
    enum i hAdjacentAt hP hCut hQ.arc hQ.sdiff_subset hDisjoint
  intro hReverse
  obtain ⟨hw₁Between, hw₂Between⟩ := hReverseAlternates hReverse
  have hw₁ := circleToModel_mem_diff_modelArc_of_strictlyBetween
    hz₁z₂ hw₁Between
  have hw₂ := circleToModel_mem_diff_modelArc_of_strictlyBetween
    hz₁z₂.symm hw₂Between
  exact ⟨hw₁.1, hw₁.2, hw₂.1, hw₂.2⟩

/-- Radial-spoke specialization for two disjoint polygonal arcs in one convex
domain.  All topology, endpoint-distinctness bookkeeping, and construction of
the two outer model-square crosscuts are discharged here.  The sole remaining
order input is the pair of strict circle-betweenness facts produced by the
four-extreme-point order in the geometric application.

The incoming arc is deliberately oriented from `xPrev` to `qPrev` (the
reverse of its source traversal), while the outgoing arc is oriented from
`xNext` to `qNext`.  Thus the alternating order
`xPrev, xNext, qPrev, qNext` has exactly the form consumed below. -/
theorem conjugateFinRotate_forward_at_of_reverse_radialArc_alternation
    {m : ℕ} (enum : Fin m ≃ Fin m) (i : Fin m)
    {K Qin Qout : Set E}
    {o xPrev qPrev xNext qNext : E} {R : ℝ}
    (hAdjacentAt :
      finRotate m i = conjugateFinRotate enum i ∨
        finRotate m i = (conjugateFinRotate enum).symm i)
    (ho : o ∈ interior K)
    (hxPrevExtreme : xPrev ∈ extremePoints ℝ K)
    (hqPrevExtreme : qPrev ∈ extremePoints ℝ K)
    (hxNextExtreme : xNext ∈ extremePoints ℝ K)
    (hqNextExtreme : qNext ∈ extremePoints ℝ K)
    (hQin : Schoenflies.IsArcBetween Qin xPrev qPrev)
    (hQout : Schoenflies.IsArcBetween Qout xNext qNext)
    (hQinPoly : Schoenflies.IsPolygonal Qin)
    (hQoutPoly : Schoenflies.IsPolygonal Qout)
    (hQinK : Qin ⊆ K) (hQoutK : Qout ⊆ K)
    (hArcsDisjoint : Disjoint Qin Qout)
    (hRxPrev : Schoenflies.Plane.supNorm (xPrev - o) < R)
    (hRqPrev : Schoenflies.Plane.supNorm (qPrev - o) < R)
    (hRxNext : Schoenflies.Plane.supNorm (xNext - o) < R)
    (hRqNext : Schoenflies.Plane.supNorm (qNext - o) < R)
    (hShrinkK : shrinkFrom o R '' K ⊆
      Schoenflies.Plane.openSquare 0 1)
    (hReverseAlternates :
      finRotate m i = (conjugateFinRotate enum).symm i →
        CircleStrictlyBetween
            (vectorDirection (xPrev - o) (by
              exact sub_ne_zero.mpr (Ne.symm (by
                intro hox
                exact Set.disjoint_left.mp
                  (disjoint_interior_extremePoints K) ho
                  (hox ▸ hxPrevExtreme)))))
            (vectorDirection (qPrev - o) (by
              exact sub_ne_zero.mpr (Ne.symm (by
                intro hoq
                exact Set.disjoint_left.mp
                  (disjoint_interior_extremePoints K) ho
                  (hoq ▸ hqPrevExtreme)))))
            (vectorDirection (xNext - o) (by
              exact sub_ne_zero.mpr (Ne.symm (by
                intro hox
                exact Set.disjoint_left.mp
                  (disjoint_interior_extremePoints K) ho
                  (hox ▸ hxNextExtreme))))) ∧
          CircleStrictlyBetween
            (vectorDirection (qPrev - o) (by
              exact sub_ne_zero.mpr (Ne.symm (by
                intro hoq
                exact Set.disjoint_left.mp
                  (disjoint_interior_extremePoints K) ho
                  (hoq ▸ hqPrevExtreme)))))
            (vectorDirection (xPrev - o) (by
              exact sub_ne_zero.mpr (Ne.symm (by
                intro hox
                exact Set.disjoint_left.mp
                  (disjoint_interior_extremePoints K) ho
                  (hox ▸ hxPrevExtreme)))))
            (vectorDirection (qNext - o) (by
              exact sub_ne_zero.mpr (Ne.symm (by
                intro hoq
                exact Set.disjoint_left.mp
                  (disjoint_interior_extremePoints K) ho
                  (hoq ▸ hqNextExtreme)))))) :
    finRotate m i = conjugateFinRotate enum i := by
  have hoK : o ∈ K := interior_subset ho
  have hoxPrev : o ≠ xPrev := by
    intro hox
    exact Set.disjoint_left.mp (disjoint_interior_extremePoints K)
      ho (hox ▸ hxPrevExtreme)
  have hoqPrev : o ≠ qPrev := by
    intro hoq
    exact Set.disjoint_left.mp (disjoint_interior_extremePoints K)
      ho (hoq ▸ hqPrevExtreme)
  have hoxNext : o ≠ xNext := by
    intro hox
    exact Set.disjoint_left.mp (disjoint_interior_extremePoints K)
      ho (hox ▸ hxNextExtreme)
  have hoqNext : o ≠ qNext := by
    intro hoq
    exact Set.disjoint_left.mp (disjoint_interior_extremePoints K)
      ho (hoq ▸ hqNextExtreme)
  have hvxPrev : xPrev - o ≠ 0 :=
    sub_ne_zero.mpr hoxPrev.symm
  have hvqPrev : qPrev - o ≠ 0 :=
    sub_ne_zero.mpr hoqPrev.symm
  have hvxNext : xNext - o ≠ 0 :=
    sub_ne_zero.mpr hoxNext.symm
  have hvqNext : qNext - o ≠ 0 :=
    sub_ne_zero.mpr hoqNext.symm
  have hxPrev_xNext : xPrev ≠ xNext := by
    intro h
    exact Set.disjoint_left.mp hArcsDisjoint hQin.left_mem
      (h ▸ hQout.left_mem)
  have hxPrev_qNext : xPrev ≠ qNext := by
    intro h
    exact Set.disjoint_left.mp hArcsDisjoint hQin.left_mem
      (h ▸ hQout.right_mem)
  have hqPrev_xNext : qPrev ≠ xNext := by
    intro h
    exact Set.disjoint_left.mp hArcsDisjoint hQin.right_mem
      (h ▸ hQout.left_mem)
  have hqPrev_qNext : qPrev ≠ qNext := by
    intro h
    exact Set.disjoint_left.mp hArcsDisjoint hQin.right_mem
      (h ▸ hQout.right_mem)
  let Pin : Set E := radialCrosscutSet Qin o R xPrev qPrev
  let Pout : Set E := radialCrosscutSet Qout o R xNext qNext
  have hPin : Schoenflies.IsCrosscut Schoenflies.modelCurve Pin
      (circleToModel (vectorDirection (xPrev - o) hvxPrev))
      (circleToModel (vectorDirection (qPrev - o) hvqPrev)) := by
    simpa only [Pin, circleToModel_vectorDirection] using
      (radialCrosscutSet_isCrosscut hoK hxPrevExtreme hqPrevExtreme
        hoxPrev hoqPrev hQin.ne hQin hQinPoly hQinK
        hRxPrev hRqPrev hShrinkK)
  have hPout : Schoenflies.IsCrosscut Schoenflies.modelCurve Pout
      (circleToModel (vectorDirection (xNext - o) hvxNext))
      (circleToModel (vectorDirection (qNext - o) hvqNext)) := by
    simpa only [Pout, circleToModel_vectorDirection] using
      (radialCrosscutSet_isCrosscut hoK hxNextExtreme hqNextExtreme
        hoxNext hoqNext hQout.ne hQout hQoutPoly hQoutK
        hRxNext hRqNext hShrinkK)
  have hPinPout : Disjoint Pin Pout := by
    dsimp only [Pin, Pout]
    exact disjoint_radialCrosscutSet_of_disjoint_arcs
      hoK hxPrevExtreme hqPrevExtreme hxNextExtreme hqNextExtreme
      hoxPrev hoqPrev hoxNext hoqNext
      hxPrev_xNext hxPrev_qNext hqPrev_xNext hqPrev_qNext
      hQin hQout hQinK hQoutK hArcsDisjoint
      hRxPrev hRqPrev hRxNext hRqNext
  have hz₁z₂ :
      vectorDirection (xPrev - o) hvxPrev ≠
        vectorDirection (qPrev - o) hvqPrev := by
    intro hdir
    have hmodel := congrArg circleToModel hdir
    rw [circleToModel_vectorDirection, circleToModel_vectorDirection]
      at hmodel
    exact (squareRadialPoint_ne_of_extreme_ne
      hoK hxPrevExtreme hqPrevExtreme hoxPrev hoqPrev hQin.ne) hmodel
  apply conjugateFinRotate_forward_at_of_reverse_circle_alternating_crosscuts
    enum i hAdjacentAt hz₁z₂ hPin hPout hPinPout
  simpa only using hReverseAlternates

/-! ## Oriented crosscut-side propagation -/

/-- A preconnected region which avoids a crosscut and meets one labelled side
of it lies wholly in that side.  Consequently, every set contained in the
closure of the region misses the open part `A₂ \ A₁` of the opposite boundary
arc.

This is the topology-only content of the C4 "no source region on the right"
step.  Its orientation-sensitive input is exactly `hUSide`: a local-left or
winding argument must identify which of the two otherwise symmetric crosscut
sides contains the source interior. -/
theorem disjoint_oppositeArc_of_preconnected_crosscut_side
    {C P A₁ A₂ U F : Set E} {p q : E}
    (hP : Schoenflies.IsCrosscut C P p q)
    (hCut : Schoenflies.IsCutPair C p q A₁ A₂)
    (hUPreconnected : IsPreconnected U)
    (hUSubset : U ⊆ Schoenflies.inside C \ P)
    (hUSide : (U ∩ Schoenflies.inside (A₁ ∪ P)).Nonempty)
    (hFClosure : F ⊆ closure U) :
    Disjoint F (A₂ \ A₁) := by
  obtain ⟨z, hzU, hzSide⟩ := hUSide
  have hUComponent :
      U ⊆ connectedComponentIn (Schoenflies.inside C \ P) z :=
    hUPreconnected.subset_connectedComponentIn hzU hUSubset
  have hSideComponent :
      connectedComponentIn (Schoenflies.inside C \ P) z =
        Schoenflies.inside (A₁ ∪ P) :=
    hP.side_isComponent
      (fun _ hJordan => Schoenflies.jordan_curve_theorem hJordan)
      hCut z hzSide
  have hUSideSubset : U ⊆ Schoenflies.inside (A₁ ∪ P) := by
    rw [hSideComponent] at hUComponent
    exact hUComponent
  have hFSideClosure :
      F ⊆ closure (Schoenflies.inside (A₁ ∪ P)) :=
    hFClosure.trans (closure_mono hUSideSubset)
  rw [Set.disjoint_left]
  intro x hxF hxOpposite
  have hxCurve : x ∈ C := hCut.snd_subset hxOpposite.1
  have hxOwnArc : x ∈ A₁ := by
    have hxInter :
        x ∈ closure (Schoenflies.inside (A₁ ∪ P)) ∩ C :=
      ⟨hFSideClosure hxF, hxCurve⟩
    rw [hP.closure_side_inter
      (fun _ hJordan => Schoenflies.jordan_curve_theorem hJordan) hCut]
      at hxInter
    exact hxInter
  exact hxOpposite.2 hxOwnArc

/-- The oriented crosscut-side consequence selects the forward local radial
neighbour as soon as the reverse assignment would place a source point on the
forbidden open boundary arc.  Compared with the unoriented alternation
interface above, `hUSide` is the indispensable signed input. -/
theorem conjugateFinRotate_forward_at_of_oriented_crosscut_side
    {m : ℕ} (enum : Fin m ≃ Fin m) (i : Fin m)
    {C P A₁ A₂ U F : Set E} {p q : E}
    (hAdjacentAt :
      finRotate m i = conjugateFinRotate enum i ∨
        finRotate m i = (conjugateFinRotate enum).symm i)
    (hP : Schoenflies.IsCrosscut C P p q)
    (hCut : Schoenflies.IsCutPair C p q A₁ A₂)
    (hUPreconnected : IsPreconnected U)
    (hUSubset : U ⊆ Schoenflies.inside C \ P)
    (hUSide : (U ∩ Schoenflies.inside (A₁ ∪ P)).Nonempty)
    (hFClosure : F ⊆ closure U)
    (hReverseHitsOpposite :
      finRotate m i = (conjugateFinRotate enum).symm i →
        (F ∩ (A₂ \ A₁)).Nonempty) :
    finRotate m i = conjugateFinRotate enum i := by
  rcases hAdjacentAt with hForward | hReverse
  · exact hForward
  · exfalso
    obtain ⟨x, hxF, hxOpposite⟩ := hReverseHitsOpposite hReverse
    exact Set.disjoint_left.mp
      (disjoint_oppositeArc_of_preconnected_crosscut_side
        hP hCut hUPreconnected hUSubset hUSide hFClosure)
      hxF hxOpposite

/-- The crosscut-side hypotheses are nonvacuous for either labelled side of
every genuine crosscut: take that side itself as `U` and its closure as `F`.
This witness does not assert the orientation-sensitive geometric provider
needed by the hull-order application. -/
example {C P A₁ A₂ : Set E} {p q : E}
    (hP : Schoenflies.IsCrosscut C P p q)
    (hCut : Schoenflies.IsCutPair C p q A₁ A₂) :
    ∃ U F : Set E,
      IsPreconnected U ∧
      U ⊆ Schoenflies.inside C \ P ∧
      (U ∩ Schoenflies.inside (A₁ ∪ P)).Nonempty ∧
      F ⊆ closure U := by
  let U : Set E := Schoenflies.inside (A₁ ∪ P)
  let F : Set E := closure U
  have hJordan : ∀ S : Set E,
      Schoenflies.IsJordanCurve S → Schoenflies.IsSeparating S :=
    fun _ h => Schoenflies.jordan_curve_theorem h
  have hUNonempty : U.Nonempty := by
    simpa only [U] using hP.side_nonempty hJordan hCut
  refine ⟨U, F, ?_, ?_, ?_, Set.Subset.rfl⟩
  · exact (hP.isConnected_side hJordan hCut).isPreconnected
  · simpa only [U] using hP.side_subset hJordan hCut
  · obtain ⟨z, hz⟩ := hUNonempty
    exact ⟨z, hz, by simpa only [U] using hz⟩

/-! ## Trap-2 witness -/

/-- The determinant-anchor hypotheses are simultaneously inhabited by three
counterclockwise rays and the identity enumeration. -/
example :
    ∃ (v : Fin 3 → E) (enum : Fin 3 ≃ Fin 3),
      (∀ i : Fin 3,
        finRotate 3 i = conjugateFinRotate enum i ∨
          finRotate 3 i = (conjugateFinRotate enum).symm i) ∧
      ∃ i : Fin 3,
        0 < PlanarArea.det2 (v i) (v (finRotate 3 i)) ∧
          0 < PlanarArea.det2
            (v ((conjugateFinRotate enum).symm i)) (v i) := by
  let v : Fin 3 → E :=
    ![!₂[(1 : ℝ), 0], !₂[0, 1], !₂[-1, -1]]
  refine ⟨v, Equiv.refl (Fin 3), ?_, ?_⟩
  · intro i
    left
    rfl
  · refine ⟨0, ?_, ?_⟩
    · norm_num [v, finRotate_apply, PlanarArea.det2]
    · change 0 < PlanarArea.det2 (v (-1 : Fin 3)) (v 0)
      rw [show (-1 : Fin 3) = 2 by decide]
      norm_num [v, PlanarArea.det2]
      change (-1 : ℝ) < 0
      norm_num

#print axioms isJordanCurve_image_homeomorph
#print axioms isJordanCurve_frontier_of_convex_isCompact
#print axioms inside_frontier_eq_interior_of_convex_isCompact
#print axioms det2_circleVector_eq_sin_angleDiff
#print axioms angleDiff_neg_self
#print axioms circleStrictlyBetween_self_neg_of_det2_pos
#print axioms antipodal_circleStrictlyBetween_of_det2_pos
#print axioms vectorDirection_sub_eq_neg_of_mem_openSegment
#print axioms conjugateFinRotate_forward_at_of_det_anchor
#print axioms conjugateFinRotate_forward_of_det_anchor
#print axioms conjugateFinRotate_forward_of_positive_det
#print axioms conjugateFinRotate_forward_at_of_reverse_alternating_crosscuts
#print axioms conjugateFinRotate_forward_of_reverse_alternating_crosscuts
#print axioms conjugateFinRotate_forward_at_of_reverse_circle_alternating_crosscuts
#print axioms conjugateFinRotate_forward_at_of_reverse_radialArc_alternation
#print axioms disjoint_oppositeArc_of_preconnected_crosscut_side
#print axioms conjugateFinRotate_forward_at_of_oriented_crosscut_side

end MathLab.PolygonRearrangement.PolygonHullOrientationAnchorScratch


==> anc/P5-kernel-deficit-lean-v6/MathLab/Geometry/PolygonHullRadialSpokeScratch.lean <==
/-
Copyright (c) 2026 Math Lab. All rights reserved.
Released under Apache 2.0 license as described in the file LICENSE.
Authors: Math Lab formalization track
-/
import MathLab.Geometry.PolygonAlternatingCrosscutScratch
import MathLab.Geometry.PolygonRearrangement
import MathLab.Geometry.PolygonJordanBridgeScratch

/-!
# Radial spokes beyond convex-hull extreme points

This module records the convex-geometric part of the outer-crosscut route to
B116.  From a point in the hull, a ray can meet the hull beyond an extreme
point only at parameter at most one.  Consequently, outward spokes from
distinct extreme points have distinct directions and miss the hull after
their initial endpoints.

The results are deliberately independent of any cyclic-order conclusion.
-/

open Set

noncomputable section

namespace MathLab.PolygonRearrangement.PolygonHullRadialSpokeScratch

open PolygonJordanBridgeScratch

private theorem inside_modelCurve_eq_openSquare :
    Schoenflies.inside Schoenflies.modelCurve =
      Schoenflies.Plane.openSquare 0 1 := by
  rw [Schoenflies.modelCurve_eq_frontier]
  exact Schoenflies.inside_frontier_closedSquare 0 1

/-- Radially project a nonzero vector to the boundary of the model square. -/
def squareRadialPoint (v : E) : E :=
  (Schoenflies.Plane.supNorm v)⁻¹ • v

/-- Translate by `o` and shrink by the positive scale `R`. -/
def shrinkFrom (o : E) (R : ℝ) (x : E) : E :=
  R⁻¹ • (x - o)

/-- A simple finite radius strictly larger than every translated listed
vertex.  Using a sum avoids any arg-max choices. -/
def hullShrinkScale {n : ℕ} (F : Polygon E n) (o : E) : ℝ :=
  1 + ∑ i : Fin n, Schoenflies.Plane.supNorm (F i - o)

/-- The affine map underlying `shrinkFrom`. -/
def shrinkAffine (o : E) (R : ℝ) : E →ᵃ[ℝ] E where
  toFun := shrinkFrom o R
  linear := R⁻¹ • LinearMap.id
  map_vadd' p v := by
    simp only [shrinkFrom, vadd_eq_add, LinearMap.smul_apply,
      LinearMap.id_apply, vsub_eq_sub]
    module

@[simp] theorem shrinkAffine_apply (o : E) (R : ℝ) (x : E) :
    shrinkAffine o R x = shrinkFrom o R x := rfl

/-- The closed outward spoke from a shrunk point to the model square. -/
def outwardSpoke (o : E) (R : ℝ) (p : E) : Set E :=
  segment ℝ (shrinkFrom o R p) (squareRadialPoint (p - o))

/-- A source arc, shrunk into the model square and extended to the square
boundary by its two outward spokes. -/
def radialCrosscutSet (A : Set E) (o : E) (R : ℝ) (p q : E) : Set E :=
  (outwardSpoke o R p ∪ (shrinkFrom o R '' A)) ∪ outwardSpoke o R q

theorem supNorm_pos_of_ne_zero {v : E} (hv : v ≠ 0) :
    0 < Schoenflies.Plane.supNorm v := by
  apply lt_of_le_of_ne (Schoenflies.Plane.supNorm_nonneg v)
  intro hzero
  apply hv
  ext i
  fin_cases i
  · have hle := Schoenflies.Plane.abs_zero_le_supNorm v
    rw [← hzero] at hle
    simpa using abs_eq_zero.mp (le_antisymm hle (abs_nonneg _))
  · have hle := Schoenflies.Plane.abs_one_le_supNorm v
    rw [← hzero] at hle
    simpa using abs_eq_zero.mp (le_antisymm hle (abs_nonneg _))

/-- Radial projection really lands on `modelCurve`. -/
theorem squareRadialPoint_mem_modelCurve {v : E} (hv : v ≠ 0) :
    squareRadialPoint v ∈ Schoenflies.modelCurve := by
  change Schoenflies.Plane.supNorm
      ((Schoenflies.Plane.supNorm v)⁻¹ • v) = 1
  rw [Schoenflies.Plane.supNorm_smul,
    abs_of_pos (inv_pos.mpr (supNorm_pos_of_ne_zero hv)),
    inv_mul_cancel₀ (ne_of_gt (supNorm_pos_of_ne_zero hv))]

/-- Shrinking by a scale larger than the sup norm puts a point strictly in
the model square. -/
theorem shrinkFrom_mem_openSquare {o x : E} {R : ℝ}
    (hR : Schoenflies.Plane.supNorm (x - o) < R) :
    shrinkFrom o R x ∈ Schoenflies.Plane.openSquare 0 1 := by
  have hRpos : 0 < R :=
    lt_of_le_of_lt (Schoenflies.Plane.supNorm_nonneg _) hR
  rw [Schoenflies.mem_openSquare_zero_one]
  simp only [shrinkFrom, Schoenflies.Plane.supNorm_smul,
    abs_of_pos (inv_pos.mpr hRpos)]
  exact (inv_mul_lt_one₀ hRpos).2 hR

theorem hullShrinkScale_pos {n : ℕ} (F : Polygon E n) (o : E) :
    0 < hullShrinkScale F o := by
  dsimp only [hullShrinkScale]
  have hsum : 0 ≤ ∑ i : Fin n,
      Schoenflies.Plane.supNorm (F i - o) :=
    Finset.sum_nonneg fun _ _ => Schoenflies.Plane.supNorm_nonneg _
  linarith

theorem vertex_supNorm_lt_hullShrinkScale {n : ℕ}
    (F : Polygon E n) (o : E) (i : Fin n) :
    Schoenflies.Plane.supNorm (F i - o) < hullShrinkScale F o := by
  have hle : Schoenflies.Plane.supNorm (F i - o) ≤
      ∑ j : Fin n, Schoenflies.Plane.supNorm (F j - o) := by
    exact Finset.single_le_sum
      (fun j _ => Schoenflies.Plane.supNorm_nonneg (F j - o))
      (Finset.mem_univ i)
  dsimp only [hullShrinkScale]
  linarith

/-- After the canonical shrink, the entire finite vertex hull lies strictly
inside the model square. -/
theorem shrinkFrom_convexHull_subset_openSquare {n : ℕ}
    (F : Polygon E n) (o : E) {x : E}
    (hx : x ∈ convexHull ℝ (Set.range F.vertices)) :
    shrinkFrom o (hullShrinkScale F o) x ∈
      Schoenflies.Plane.openSquare 0 1 := by
  have hpre : Convex ℝ
      ((shrinkAffine o (hullShrinkScale F o)) ⁻¹'
        Schoenflies.Plane.openSquare 0 1) :=
    (Schoenflies.Plane.convex_openSquare 0 1).affine_preimage _
  have hrange : Set.range F.vertices ⊆
      (shrinkAffine o (hullShrinkScale F o)) ⁻¹'
        Schoenflies.Plane.openSquare 0 1 := by
    rintro y ⟨i, rfl⟩
    exact shrinkFrom_mem_openSquare
      (vertex_supNorm_lt_hullShrinkScale F o i)
  exact convexHull_min hrange hpre hx

theorem boundary_subset_convexHull_range {n : ℕ} (F : Polygon E n) :
    F.boundary ℝ ⊆ convexHull ℝ (Set.range F.vertices) := by
  intro x hx
  rcases Set.mem_iUnion.mp hx with ⟨i, hxi⟩
  exact (convex_convexHull ℝ (Set.range F.vertices)).segment_subset
    (subset_convexHull ℝ _ ⟨i, rfl⟩)
    (subset_convexHull ℝ _ ⟨finRotate n i, rfl⟩)
    (by simpa only [Polygon.edgeSet, affineSegment_eq_segment] using hxi)

theorem shrinkFrom_continuous (o : E) (R : ℝ) :
    Continuous (shrinkFrom o R) := by
  unfold shrinkFrom
  fun_prop

theorem shrinkFrom_injective (o : E) {R : ℝ} (hR : R ≠ 0) :
    Function.Injective (shrinkFrom o R) := by
  intro x y hxy
  have hscaled := congrArg (fun z : E => R • z) hxy
  simp only [shrinkFrom, smul_smul, mul_inv_cancel₀ hR, one_smul] at hscaled
  exact sub_left_injective hscaled

/-- Affine shrinking carries a polyline to the polyline on the mapped vertex
list. -/
theorem image_shrinkFrom_poly (o : E) (R : ℝ) :
    ∀ vs : List E,
      shrinkFrom o R '' Schoenflies.poly vs =
        Schoenflies.poly (vs.map (shrinkFrom o R))
  | [] => by simp [Schoenflies.poly]
  | [a] => by simp [Schoenflies.poly]
  | a :: b :: rest => by
      rw [Schoenflies.poly_cons_cons, Set.image_union,
        image_shrinkFrom_poly o R (b :: rest),
        show shrinkFrom o R '' segment ℝ a b =
            segment ℝ (shrinkFrom o R a) (shrinkFrom o R b) by
          change (shrinkAffine o R : E → E) '' segment ℝ a b =
            segment ℝ (shrinkAffine o R a) (shrinkAffine o R b)
          exact image_segment ℝ (shrinkAffine o R) a b]
      simp only [List.map_cons, Schoenflies.poly_cons_cons]

theorem IsPolygonal.image_shrinkFrom {A : Set E}
    (hA : Schoenflies.IsPolygonal A) (o : E) (R : ℝ) :
    Schoenflies.IsPolygonal (shrinkFrom o R '' A) := by
  rcases hA with ⟨vs, rfl⟩
  exact ⟨vs.map (shrinkFrom o R), image_shrinkFrom_poly o R vs⟩

theorem IsArcBetween.image_shrinkFrom {A : Set E} {p q : E}
    (hA : Schoenflies.IsArcBetween A p q) (o : E) {R : ℝ}
    (hR : R ≠ 0) :
    Schoenflies.IsArcBetween (shrinkFrom o R '' A)
      (shrinkFrom o R p) (shrinkFrom o R q) := by
  rcases hA with ⟨f, hfc, hfi, hfim, hf0, hf1⟩
  refine ⟨shrinkFrom o R ∘ f, ?_, ?_, ?_, ?_, ?_⟩
  · exact (shrinkFrom_continuous o R).continuousOn.comp hfc
      (fun _ _ => Set.mem_univ _)
  · intro s hs t ht hst
    exact hfi hs ht (shrinkFrom_injective o hR hst)
  · change (fun x => shrinkFrom o R (f x)) '' Set.Icc (0 : ℝ) 1 =
      shrinkFrom o R '' A
    rw [← Set.image_image, hfim]
  · simp only [Function.comp_apply, hf0]
  · simp only [Function.comp_apply, hf1]

/-- Apart from its endpoint on `modelCurve`, a radial spoke from a strictly
smaller square radius lies in the open model square. -/
theorem segment_shrink_squareRadialPoint_diff_subset_openSquare
    {v : E} (hv : v ≠ 0) {R : ℝ}
    (hR : Schoenflies.Plane.supNorm v < R) :
    segment ℝ (R⁻¹ • v) (squareRadialPoint v) \
        {squareRadialPoint v} ⊆ Schoenflies.Plane.openSquare 0 1 := by
  have hr : 0 < Schoenflies.Plane.supNorm v := supNorm_pos_of_ne_zero hv
  have hRpos : 0 < R := lt_trans hr hR
  intro x hx
  rcases hx.1 with ⟨a, b, ha, hb, hab, hxab⟩
  have haPos : 0 < a := by
    rcases lt_or_eq_of_le ha with haPos | ha0
    · exact haPos
    · have hb1 : b = 1 := by linarith
      subst a
      subst b
      simp only [zero_smul, one_smul, zero_add] at hxab
      exact False.elim (hx.2 (hxab.symm ▸ Set.mem_singleton _))
  let c : ℝ := a * R⁻¹ +
    b * (Schoenflies.Plane.supNorm v)⁻¹
  have hc : 0 ≤ c := by
    dsimp only [c]
    exact add_nonneg
      (mul_nonneg ha (inv_nonneg.mpr hRpos.le))
      (mul_nonneg hb (inv_nonneg.mpr hr.le))
  have hxCoeff : x = c • v := by
    rw [← hxab]
    simp only [squareRadialPoint]
    dsimp only [c]
    module
  rw [Schoenflies.mem_openSquare_zero_one, hxCoeff,
    Schoenflies.Plane.supNorm_smul, abs_of_nonneg hc]
  have hratio : Schoenflies.Plane.supNorm v / R < 1 :=
    (div_lt_one hRpos).2 hR
  have heq :
      c * Schoenflies.Plane.supNorm v =
        a * (Schoenflies.Plane.supNorm v / R) + b := by
    dsimp only [c]
    field_simp [ne_of_gt hRpos, ne_of_gt hr]
    <;> ring
  rw [heq]
  nlinarith

/-- A ray based at a point of a set cannot continue through an extreme point
and remain in the set.  Convexity is not required: this is exactly the
defining open-segment property of an extreme point. -/
theorem ray_parameter_le_one_of_extreme {K : Set E} {o p : E}
    (ho : o ∈ K) (hp : p ∈ extremePoints ℝ K) (hop : o ≠ p)
    {t : ℝ} (ht : 0 < t) (hmem : o + t • (p - o) ∈ K) :
    t ≤ 1 := by
  by_contra hnot
  have ht1 : 1 < t := lt_of_not_ge hnot
  let y : E := o + t • (p - o)
  have hpOpen : p ∈ openSegment ℝ o y := by
    refine ⟨1 - t⁻¹, t⁻¹, ?_, ?_, ?_, ?_⟩
    · have hinv : t⁻¹ < 1 := (inv_lt_one₀ ht).2 ht1
      linarith
    · positivity
    · ring
    · dsimp only [y]
      rw [smul_add, smul_smul]
      rw [inv_mul_cancel₀ (ne_of_gt ht)]
      module
  have hoEq : o = p := hp.2 ho hmem hpOpen
  exact hop hoEq

/-- Strict form of `ray_parameter_le_one_of_extreme`: every point strictly
beyond an extreme point on the ray from `o` lies outside the set. -/
theorem ray_beyond_extreme_not_mem {K : Set E} {o p : E}
    (ho : o ∈ K) (hp : p ∈ extremePoints ℝ K) (hop : o ≠ p)
    {t : ℝ} (ht : 1 < t) :
    o + t • (p - o) ∉ K := by
  intro hmem
  have := ray_parameter_le_one_of_extreme ho hp hop (t := t)
    (lt_trans zero_lt_one ht) hmem
  linarith

/-- Positive radial directions from an interior/base point to distinct
extreme points are distinct.  The proof uses only that the base point and
both extreme points belong to the same set. -/
theorem extreme_eq_of_positive_smul_sub_eq_smul_sub {K : Set E} {o p q : E}
    (ho : o ∈ K) (hp : p ∈ extremePoints ℝ K)
    (hq : q ∈ extremePoints ℝ K) (hop : o ≠ p) (hoq : o ≠ q)
    {t s : ℝ} (ht : 0 < t) (hs : 0 < s)
    (heq : t • (p - o) = s • (q - o)) :
    p = q := by
  rcases lt_trichotomy t s with hts | hts | hst
  · have hratio : 1 < s / t := (one_lt_div ht).2 hts
    have hpRay : p = o + (s / t) • (q - o) := by
      have hscaled : p - o = (s / t) • (q - o) := by
        calc
          p - o = t⁻¹ • (t • (p - o)) := by
            rw [smul_smul, inv_mul_cancel₀ (ne_of_gt ht), one_smul]
          _ = t⁻¹ • (s • (q - o)) := by rw [heq]
          _ = (s / t) • (q - o) := by
            rw [smul_smul]
            congr 1
            field_simp
      rw [← hscaled]
      module
    exact False.elim
      ((ray_beyond_extreme_not_mem ho hq hoq hratio) (hpRay ▸ hp.1))
  · have hsub : p - o = q - o := by
      have heq' : t • (p - o) = t • (q - o) := by
        simpa only [hts] using heq
      have hcancel := congrArg (fun z : E => t⁻¹ • z) heq'
      simpa only [smul_smul, inv_mul_cancel₀ (ne_of_gt ht), one_smul]
        using hcancel
    exact sub_left_injective hsub
  · have hratio : 1 < t / s := (one_lt_div hs).2 hst
    have hqRay : q = o + (t / s) • (p - o) := by
      have hscaled : q - o = (t / s) • (p - o) := by
        calc
          q - o = s⁻¹ • (s • (q - o)) := by
            rw [smul_smul, inv_mul_cancel₀ (ne_of_gt hs), one_smul]
          _ = s⁻¹ • (t • (p - o)) := by rw [heq]
          _ = (t / s) • (p - o) := by
            rw [smul_smul]
            congr 1
            field_simp
      rw [← hscaled]
      module
    exact False.elim
      ((ray_beyond_extreme_not_mem ho hp hop hratio) (hqRay ▸ hq.1))

/-- The outward square-radial spoke based at an extreme point meets a
shrunk copy of the set only at that extreme point. -/
theorem outward_spoke_inter_shrink_image_eq_singleton
    {K : Set E} {o p : E}
    (ho : o ∈ K) (hp : p ∈ extremePoints ℝ K) (hop : o ≠ p)
    {R : ℝ} (hR : Schoenflies.Plane.supNorm (p - o) < R) :
    segment ℝ (shrinkFrom o R p) (squareRadialPoint (p - o)) ∩
        (shrinkFrom o R '' K) =
      {shrinkFrom o R p} := by
  have hv : p - o ≠ 0 := sub_ne_zero.mpr (Ne.symm hop)
  have hr : 0 < Schoenflies.Plane.supNorm (p - o) :=
    supNorm_pos_of_ne_zero hv
  have hRpos : 0 < R := lt_trans hr hR
  apply Set.Subset.antisymm
  · rintro x ⟨hxSeg, y, hyK, hyx⟩
    rcases hxSeg with ⟨a, b, ha, hb, hab, hx⟩
    by_cases hb0 : b = 0
    · have ha1 : a = 1 := by linarith
      subst a
      subst b
      simp only [one_smul, zero_smul, add_zero] at hx
      exact hx ▸ Set.mem_singleton _
    · have hbpos : 0 < b := lt_of_le_of_ne hb (Ne.symm hb0)
      let t : ℝ :=
        R * (a * R⁻¹ +
          b * (Schoenflies.Plane.supNorm (p - o))⁻¹)
      have htEq :
          t = a + b * (R / Schoenflies.Plane.supNorm (p - o)) := by
        dsimp only [t]
        field_simp [ne_of_gt hRpos, ne_of_gt hr]
        <;> ring
      have hratio : 1 < R / Schoenflies.Plane.supNorm (p - o) :=
        (one_lt_div hr).2 hR
      have ht : 1 < t := by
        rw [htEq]
        nlinarith
      have hxCoeff :
          x = (a * R⁻¹ +
            b * (Schoenflies.Plane.supNorm (p - o))⁻¹) • (p - o) := by
        rw [← hx]
        simp only [shrinkFrom, squareRadialPoint]
        module
      have hySub : y - o = R • x := by
        calc
          y - o = R • (R⁻¹ • (y - o)) := by
            rw [smul_smul, mul_inv_cancel₀ (ne_of_gt hRpos), one_smul]
          _ = R • x := by
            change R • shrinkFrom o R y = R • x
            rw [hyx]
      have hyRay : y = o + t • (p - o) := by
        rw [sub_eq_iff_eq_add] at hySub
        rw [hySub, hxCoeff]
        simp only [smul_smul]
        dsimp only [t]
        module
      exact False.elim
        ((ray_beyond_extreme_not_mem ho hp hop ht) (hyRay ▸ hyK))
  · intro x hx
    rw [Set.mem_singleton_iff] at hx
    subst x
    exact ⟨left_mem_segment ℝ _ _, ⟨p, hp.1, rfl⟩⟩

/-- Outward radial spokes from two distinct extreme points are disjoint. -/
theorem disjoint_outward_spokes_of_extreme_ne
    {K : Set E} {o p q : E}
    (ho : o ∈ K) (hp : p ∈ extremePoints ℝ K)
    (hq : q ∈ extremePoints ℝ K) (hop : o ≠ p) (hoq : o ≠ q)
    (hpq : p ≠ q) {R : ℝ}
    (hRp : Schoenflies.Plane.supNorm (p - o) < R)
    (hRq : Schoenflies.Plane.supNorm (q - o) < R) :
    Disjoint
      (segment ℝ (shrinkFrom o R p) (squareRadialPoint (p - o)))
      (segment ℝ (shrinkFrom o R q) (squareRadialPoint (q - o))) := by
  have hvp : p - o ≠ 0 := sub_ne_zero.mpr (Ne.symm hop)
  have hvq : q - o ≠ 0 := sub_ne_zero.mpr (Ne.symm hoq)
  have hrp : 0 < Schoenflies.Plane.supNorm (p - o) :=
    supNorm_pos_of_ne_zero hvp
  have hrq : 0 < Schoenflies.Plane.supNorm (q - o) :=
    supNorm_pos_of_ne_zero hvq
  have hRpos : 0 < R := lt_trans hrp hRp
  rw [Set.disjoint_left]
  intro x hxp hxq
  rcases hxp with ⟨a, b, ha, hb, hab, hxp⟩
  rcases hxq with ⟨c, d, hc, hd, hcd, hxq⟩
  let tp : ℝ := a * R⁻¹ +
    b * (Schoenflies.Plane.supNorm (p - o))⁻¹
  let tq : ℝ := c * R⁻¹ +
    d * (Schoenflies.Plane.supNorm (q - o))⁻¹
  have htp : 0 < tp := by
    dsimp only [tp]
    rcases lt_or_eq_of_le ha with haPos | ha0
    · exact add_pos_of_pos_of_nonneg
        (mul_pos haPos (inv_pos.mpr hRpos))
        (mul_nonneg hb (inv_nonneg.mpr hrp.le))
    · have hd1 : b = 1 := by linarith
      subst b
      simp only [one_mul]
      exact add_pos_of_nonneg_of_pos
        (mul_nonneg ha (inv_nonneg.mpr hRpos.le))
        (inv_pos.mpr hrp)
  have htq : 0 < tq := by
    dsimp only [tq]
    rcases lt_or_eq_of_le hc with hcPos | hc0
    · exact add_pos_of_pos_of_nonneg
        (mul_pos hcPos (inv_pos.mpr hRpos))
        (mul_nonneg hd (inv_nonneg.mpr hrq.le))
    · have hd1 : d = 1 := by linarith
      subst d
      simp only [one_mul]
      exact add_pos_of_nonneg_of_pos
        (mul_nonneg hc (inv_nonneg.mpr hRpos.le))
        (inv_pos.mpr hrq)
  have hxp' : x = tp • (p - o) := by
    rw [← hxp]
    simp only [shrinkFrom, squareRadialPoint]
    dsimp only [tp]
    module
  have hxq' : x = tq • (q - o) := by
    rw [← hxq]
    simp only [shrinkFrom, squareRadialPoint]
    dsimp only [tq]
    module
  apply hpq
  apply extreme_eq_of_positive_smul_sub_eq_smul_sub
    ho hp hq hop hoq htp htq
  rw [← hxp', ← hxq']

/-- An extreme-point spoke is disjoint from the shrunken image of a subset
that does not contain its base point. -/
theorem disjoint_outwardSpoke_shrink_image_of_extreme_not_mem
    {K A : Set E} {o p : E}
    (ho : o ∈ K) (hp : p ∈ extremePoints ℝ K) (hop : o ≠ p)
    (hAK : A ⊆ K) (hpA : p ∉ A) {R : ℝ}
    (hRp : Schoenflies.Plane.supNorm (p - o) < R) :
    Disjoint (outwardSpoke o R p) (shrinkFrom o R '' A) := by
  have hRne : R ≠ 0 := ne_of_gt
    (lt_trans (supNorm_pos_of_ne_zero
      (sub_ne_zero.mpr (Ne.symm hop))) hRp)
  rw [Set.disjoint_left]
  rintro z hzSp ⟨y, hyA, hyz⟩
  have hzInter : z ∈
      segment ℝ (shrinkFrom o R p) (squareRadialPoint (p - o)) ∩
        (shrinkFrom o R '' K) := by
    exact ⟨hzSp, ⟨y, hAK hyA, hyz⟩⟩
  have hzBase : z = shrinkFrom o R p := by
    rw [outward_spoke_inter_shrink_image_eq_singleton ho hp hop hRp,
      Set.mem_singleton_iff] at hzInter
    exact hzInter
  have hyp : y = p :=
    shrinkFrom_injective o hRne (hyz.trans hzBase)
  apply hpA
  simpa only [hyp] using hyA

/-- Injective shrinking preserves disjointness. -/
theorem disjoint_image_shrinkFrom {A B : Set E} {o : E} {R : ℝ}
    (hR : R ≠ 0) (hAB : Disjoint A B) :
    Disjoint (shrinkFrom o R '' A) (shrinkFrom o R '' B) := by
  rw [Set.disjoint_left]
  rintro z ⟨x, hxA, hxz⟩ ⟨y, hyB, hyz⟩
  have hxy : x = y :=
    shrinkFrom_injective o hR (hxz.trans hyz.symm)
  exact Set.disjoint_left.mp hAB hxA (by simpa only [hxy] using hyB)

/-- Two disjoint source arcs with four distinct extreme endpoints remain
disjoint after shrinking and adjoining their outward spokes. -/
theorem disjoint_radialCrosscutSet_of_disjoint_arcs
    {K A B : Set E} {o p q r s : E} {R : ℝ}
    (ho : o ∈ K)
    (hp : p ∈ extremePoints ℝ K) (hq : q ∈ extremePoints ℝ K)
    (hr : r ∈ extremePoints ℝ K) (hs : s ∈ extremePoints ℝ K)
    (hop : o ≠ p) (hoq : o ≠ q) (hor : o ≠ r) (hos : o ≠ s)
    (hpr : p ≠ r) (hps : p ≠ s) (hqr : q ≠ r) (hqs : q ≠ s)
    (hA : Schoenflies.IsArcBetween A p q)
    (hB : Schoenflies.IsArcBetween B r s)
    (hAK : A ⊆ K) (hBK : B ⊆ K) (hAB : Disjoint A B)
    (hRp : Schoenflies.Plane.supNorm (p - o) < R)
    (hRq : Schoenflies.Plane.supNorm (q - o) < R)
    (hRr : Schoenflies.Plane.supNorm (r - o) < R)
    (hRs : Schoenflies.Plane.supNorm (s - o) < R) :
    Disjoint (radialCrosscutSet A o R p q)
      (radialCrosscutSet B o R r s) := by
  let Sp : Set E := outwardSpoke o R p
  let Sq : Set E := outwardSpoke o R q
  let Sr : Set E := outwardSpoke o R r
  let Ss : Set E := outwardSpoke o R s
  let A' : Set E := shrinkFrom o R '' A
  let B' : Set E := shrinkFrom o R '' B
  have hpB : p ∉ B := fun hpB =>
    Set.disjoint_left.mp hAB hA.left_mem hpB
  have hqB : q ∉ B := fun hqB =>
    Set.disjoint_left.mp hAB hA.right_mem hqB
  have hrA : r ∉ A := fun hrA =>
    Set.disjoint_left.mp hAB hrA hB.left_mem
  have hsA : s ∉ A := fun hsA =>
    Set.disjoint_left.mp hAB hsA hB.right_mem
  have hSpSr : Disjoint Sp Sr :=
    disjoint_outward_spokes_of_extreme_ne
      ho hp hr hop hor hpr hRp hRr
  have hSpSs : Disjoint Sp Ss :=
    disjoint_outward_spokes_of_extreme_ne
      ho hp hs hop hos hps hRp hRs
  have hSqSr : Disjoint Sq Sr :=
    disjoint_outward_spokes_of_extreme_ne
      ho hq hr hoq hor hqr hRq hRr
  have hSqSs : Disjoint Sq Ss :=
    disjoint_outward_spokes_of_extreme_ne
      ho hq hs hoq hos hqs hRq hRs
  have hSpB : Disjoint Sp B' := by
    exact disjoint_outwardSpoke_shrink_image_of_extreme_not_mem
      ho hp hop hBK hpB hRp
  have hSqB : Disjoint Sq B' := by
    exact disjoint_outwardSpoke_shrink_image_of_extreme_not_mem
      ho hq hoq hBK hqB hRq
  have hASr : Disjoint A' Sr := by
    exact (disjoint_outwardSpoke_shrink_image_of_extreme_not_mem
      ho hr hor hAK hrA hRr).symm
  have hASs : Disjoint A' Ss := by
    exact (disjoint_outwardSpoke_shrink_image_of_extreme_not_mem
      ho hs hos hAK hsA hRs).symm
  have hRne : R ≠ 0 := ne_of_gt
    (lt_trans (supNorm_pos_of_ne_zero
      (sub_ne_zero.mpr (Ne.symm hop))) hRp)
  have hAB' : Disjoint A' B' :=
    disjoint_image_shrinkFrom hRne hAB
  have hCoreCore : Disjoint (Sp ∪ A') (Sr ∪ B') :=
    (hSpSr.union_right hSpB).union_left
      (hASr.union_right hAB')
  have hCoreSs : Disjoint (Sp ∪ A') Ss :=
    hSpSs.union_left hASs
  have hSqCore : Disjoint Sq (Sr ∪ B') :=
    hSqSr.union_right hSqB
  have hCoreRight : Disjoint (Sp ∪ A') ((Sr ∪ B') ∪ Ss) :=
    hCoreCore.union_right hCoreSs
  have hSqRight : Disjoint Sq ((Sr ∪ B') ∪ Ss) :=
    hSqCore.union_right hSqSs
  simpa only [radialCrosscutSet, Sp, Sq, Sr, Ss, A', B'] using
    hCoreRight.union_left hSqRight

theorem squareRadialPoint_ne_of_extreme_ne
    {K : Set E} {o p q : E}
    (ho : o ∈ K) (hp : p ∈ extremePoints ℝ K)
    (hq : q ∈ extremePoints ℝ K) (hop : o ≠ p) (hoq : o ≠ q)
    (hpq : p ≠ q) :
    squareRadialPoint (p - o) ≠ squareRadialPoint (q - o) := by
  intro heq
  apply hpq
  apply extreme_eq_of_positive_smul_sub_eq_smul_sub
    ho hp hq hop hoq
    (inv_pos.mpr (supNorm_pos_of_ne_zero
      (sub_ne_zero.mpr (Ne.symm hop))))
    (inv_pos.mpr (supNorm_pos_of_ne_zero
      (sub_ne_zero.mpr (Ne.symm hoq))))
  simpa only [squareRadialPoint] using heq

theorem shrinkFrom_ne_squareRadialPoint {o p : E} {R : ℝ}
    (hp : p - o ≠ 0)
    (hR : Schoenflies.Plane.supNorm (p - o) < R) :
    shrinkFrom o R p ≠ squareRadialPoint (p - o) := by
  intro heq
  have hs := shrinkFrom_mem_openSquare (o := o) (x := p) hR
  rw [Schoenflies.mem_openSquare_zero_one, heq] at hs
  have hb := squareRadialPoint_mem_modelCurve hp
  change Schoenflies.Plane.supNorm (squareRadialPoint (p - o)) = 1 at hb
  linarith

/-- The outer-spoke construction turns any polygonal source subarc between
two extreme points into a genuine crosscut of `modelCurve`.  The source arc
may touch the boundary of its own convex hull; all of it is strictly inside
the *outer* model square, which is the point of this construction. -/
theorem radialCrosscutSet_isCrosscut
    {K A : Set E} {o p q : E} {R : ℝ}
    (ho : o ∈ K) (hp : p ∈ extremePoints ℝ K)
    (hq : q ∈ extremePoints ℝ K) (hop : o ≠ p) (hoq : o ≠ q)
    (hpq : p ≠ q)
    (hA : Schoenflies.IsArcBetween A p q)
    (hApoly : Schoenflies.IsPolygonal A) (hAK : A ⊆ K)
    (hRp : Schoenflies.Plane.supNorm (p - o) < R)
    (hRq : Schoenflies.Plane.supNorm (q - o) < R)
    (hShrinkK : shrinkFrom o R '' K ⊆
      Schoenflies.Plane.openSquare 0 1) :
    Schoenflies.IsCrosscut Schoenflies.modelCurve
      (radialCrosscutSet A o R p q)
      (squareRadialPoint (p - o)) (squareRadialPoint (q - o)) := by
  let Sp : Set E := outwardSpoke o R p
  let Sq : Set E := outwardSpoke o R q
  let A' : Set E := shrinkFrom o R '' A
  have hvp : p - o ≠ 0 := sub_ne_zero.mpr (Ne.symm hop)
  have hvq : q - o ≠ 0 := sub_ne_zero.mpr (Ne.symm hoq)
  have hRpos : 0 < R :=
    lt_trans (supNorm_pos_of_ne_zero hvp) hRp
  have hSpArc : Schoenflies.IsArcBetween Sp
      (squareRadialPoint (p - o)) (shrinkFrom o R p) := by
    dsimp only [Sp, outwardSpoke]
    rw [segment_symm]
    exact Schoenflies.isArcBetween_segment
      (Ne.symm (shrinkFrom_ne_squareRadialPoint hvp hRp))
  have hSqArc : Schoenflies.IsArcBetween Sq
      (shrinkFrom o R q) (squareRadialPoint (q - o)) := by
    dsimp only [Sq, outwardSpoke]
    exact Schoenflies.isArcBetween_segment
      (shrinkFrom_ne_squareRadialPoint hvq hRq)
  have hA'Arc : Schoenflies.IsArcBetween A'
      (shrinkFrom o R p) (shrinkFrom o R q) := by
    dsimp only [A']
    exact IsArcBetween.image_shrinkFrom hA o (ne_of_gt hRpos)
  have hA'imageK : A' ⊆ shrinkFrom o R '' K := by
    rintro z ⟨x, hxA, rfl⟩
    exact ⟨x, hAK hxA, rfl⟩
  have hSpMeetA' : ∀ z ∈ Sp, z ∈ A' → z = shrinkFrom o R p := by
    intro z hzSp hzA
    have hzInter : z ∈
        segment ℝ (shrinkFrom o R p) (squareRadialPoint (p - o)) ∩
          (shrinkFrom o R '' K) := by
      exact ⟨hzSp, hA'imageK hzA⟩
    have hinter := outward_spoke_inter_shrink_image_eq_singleton
      ho hp hop hRp
    rw [hinter, Set.mem_singleton_iff] at hzInter
    exact hzInter
  have hFirstArc : Schoenflies.IsArcBetween (Sp ∪ A')
      (squareRadialPoint (p - o)) (shrinkFrom o R q) :=
    hSpArc.concatenate hA'Arc hSpMeetA'
  have hSpSq : Disjoint Sp Sq := by
    exact disjoint_outward_spokes_of_extreme_ne
      ho hp hq hop hoq hpq hRp hRq
  have hA'MeetSq : ∀ z ∈ A', z ∈ Sq → z = shrinkFrom o R q := by
    intro z hzA hzSq
    have hzInter : z ∈
        segment ℝ (shrinkFrom o R q) (squareRadialPoint (q - o)) ∩
          (shrinkFrom o R '' K) := by
      exact ⟨hzSq, hA'imageK hzA⟩
    have hinter := outward_spoke_inter_shrink_image_eq_singleton
      ho hq hoq hRq
    rw [hinter, Set.mem_singleton_iff] at hzInter
    exact hzInter
  have hFirstMeetSq : ∀ z ∈ Sp ∪ A', z ∈ Sq →
      z = shrinkFrom o R q := by
    intro z hz hzSq
    rcases hz with hzSp | hzA
    · exact False.elim (Set.disjoint_left.mp hSpSq hzSp hzSq)
    · exact hA'MeetSq z hzA hzSq
  have hFullArc : Schoenflies.IsArcBetween ((Sp ∪ A') ∪ Sq)
      (squareRadialPoint (p - o)) (squareRadialPoint (q - o)) :=
    hFirstArc.concatenate hSqArc hFirstMeetSq
  have hSpPoly : Schoenflies.IsPolygonal Sp := by
    exact Schoenflies.isPolygonal_segment _ _
  have hSqPoly : Schoenflies.IsPolygonal Sq := by
    exact Schoenflies.isPolygonal_segment _ _
  have hA'Poly : Schoenflies.IsPolygonal A' := by
    exact IsPolygonal.image_shrinkFrom hApoly o R
  have hFirstPoly : Schoenflies.IsPolygonal (Sp ∪ A') := by
    apply hSpPoly.union hA'Poly
    exact ⟨shrinkFrom o R p, hSpArc.right_mem, hA'Arc.left_mem⟩
  have hFullPoly : Schoenflies.IsPolygonal ((Sp ∪ A') ∪ Sq) := by
    apply hFirstPoly.union hSqPoly
    exact ⟨shrinkFrom o R q, Or.inr hA'Arc.right_mem, hSqArc.left_mem⟩
  have hSpOpen : Sp \ {squareRadialPoint (p - o)} ⊆
      Schoenflies.Plane.openSquare 0 1 := by
    simpa only [Sp, outwardSpoke, shrinkFrom] using
      (segment_shrink_squareRadialPoint_diff_subset_openSquare hvp hRp)
  have hSqOpen : Sq \ {squareRadialPoint (q - o)} ⊆
      Schoenflies.Plane.openSquare 0 1 := by
    simpa only [Sq, outwardSpoke, shrinkFrom] using
      (segment_shrink_squareRadialPoint_diff_subset_openSquare hvq hRq)
  refine {
    curve := Schoenflies.isJordanCurve_modelCurve
    arc := ?_
    polygonal := ?_
    left_mem := squareRadialPoint_mem_modelCurve hvp
    right_mem := squareRadialPoint_mem_modelCurve hvq
    sdiff_subset := ?_
  }
  · simpa only [radialCrosscutSet, Sp, Sq, A'] using hFullArc
  · simpa only [radialCrosscutSet, Sp, Sq, A'] using hFullPoly
  · intro z hz
    rw [inside_modelCurve_eq_openSquare]
    have hzneP : z ≠ squareRadialPoint (p - o) := by
      intro h
      exact hz.2 (Or.inl h)
    have hzneQ : z ≠ squareRadialPoint (q - o) := by
      intro h
      exact hz.2 (Or.inr h)
    have hzmem : z ∈ (Sp ∪ A') ∪ Sq := by
      simpa only [radialCrosscutSet, Sp, Sq, A'] using hz.1
    rcases hzmem with (hzSp | hzA) | hzSq
    · exact hSpOpen ⟨hzSp, by simpa only [Set.mem_singleton_iff]⟩
    · exact hShrinkK (hA'imageK hzA)
    · exact hSqOpen ⟨hzSq, by simpa only [Set.mem_singleton_iff]⟩

/-- Project specialization: every proper source arc between two hull-extreme
vertices extends by outward spokes to a crosscut of the model square. -/
theorem toPrePolygon_arc_radialCrosscut_isCrosscut {m : ℕ}
    (F : Polygon E (m + 3))
    (hInjective : Function.Injective F.vertices)
    (hEdges : ∀ i j : Fin (m + 3), i ≠ j →
      F.edgeSet ℝ i ∩ F.edgeSet ℝ j =
        edgeEndpoints F i ∩ edgeEndpoints F j)
    (o : E)
    (ho : o ∈ interior (convexHull ℝ (Set.range F.vertices)))
    (a : ZMod (m + 3)) {k : ℕ} (hk1 : 1 ≤ k) (hk2 : k ≤ m + 2)
    (hp : (toPrePolygon F hInjective hEdges).vertex a ∈
      extremePoints ℝ (convexHull ℝ (Set.range F.vertices)))
    (hq : (toPrePolygon F hInjective hEdges).vertex (a + k) ∈
      extremePoints ℝ (convexHull ℝ (Set.range F.vertices))) :
    Schoenflies.IsCrosscut Schoenflies.modelCurve
      (radialCrosscutSet
        ((toPrePolygon F hInjective hEdges).arc a k)
        o (hullShrinkScale F o)
        ((toPrePolygon F hInjective hEdges).vertex a)
        ((toPrePolygon F hInjective hEdges).vertex (a + k)))
      (squareRadialPoint
        ((toPrePolygon F hInjective hEdges).vertex a - o))
      (squareRadialPoint
        ((toPrePolygon F hInjective hEdges).vertex (a + k) - o)) := by
  let K : Set E := convexHull ℝ (Set.range F.vertices)
  let P := toPrePolygon F hInjective hEdges
  have hoK : o ∈ K := interior_subset ho
  have hop : o ≠ P.vertex a := by
    intro hopEq
    exact Set.disjoint_left.mp (disjoint_interior_extremePoints K)
      ho (by simpa only [K, P, hopEq] using hp)
  have hoq : o ≠ P.vertex (a + k) := by
    intro hoqEq
    exact Set.disjoint_left.mp (disjoint_interior_extremePoints K)
      ho (by simpa only [K, P, hoqEq] using hq)
  have hkcast : (k : ZMod (m + 3)) ≠ 0 := by
    intro h
    have hval := congrArg ZMod.val h
    rw [ZMod.val_natCast, Nat.mod_eq_of_lt (by omega), ZMod.val_zero] at hval
    omega
  have hpq : P.vertex a ≠ P.vertex (a + k) := by
    intro h
    have hind := P.vertex_inj h
    apply hkcast
    have hadd : a + (k : ZMod (m + 3)) = a + 0 := by
      simpa using hind.symm
    exact add_left_cancel hadd
  have hArc : Schoenflies.IsArcBetween (P.arc a k)
      (P.vertex a) (P.vertex (a + k)) :=
    P.isArcBetween_arc a hk1 hk2
  have hPoly : Schoenflies.IsPolygonal (P.arc a k) :=
    P.isPolygonal_arc a hk1
  have hArcK : P.arc a k ⊆ K := by
    intro x hx
    apply boundary_subset_convexHull_range F
    rw [← toPrePolygon_carrier_eq_boundary F hInjective hEdges]
    exact P.arc_subset_carrier a k hx
  have hRp : Schoenflies.Plane.supNorm (P.vertex a - o) <
      hullShrinkScale F o := by
    have hOpen := shrinkFrom_convexHull_subset_openSquare F o hp.1
    rw [Schoenflies.mem_openSquare_zero_one] at hOpen
    change Schoenflies.Plane.supNorm
      ((hullShrinkScale F o)⁻¹ • (P.vertex a - o)) < 1 at hOpen
    rw [Schoenflies.Plane.supNorm_smul,
      abs_of_pos (inv_pos.mpr (hullShrinkScale_pos F o))] at hOpen
    exact (inv_mul_lt_one₀ (hullShrinkScale_pos F o)).mp hOpen
  have hRq : Schoenflies.Plane.supNorm (P.vertex (a + k) - o) <
      hullShrinkScale F o := by
    have hOpen := shrinkFrom_convexHull_subset_openSquare F o hq.1
    rw [Schoenflies.mem_openSquare_zero_one] at hOpen
    change Schoenflies.Plane.supNorm
      ((hullShrinkScale F o)⁻¹ •
        (P.vertex (a + (k : ZMod (m + 3))) - o)) < 1 at hOpen
    rw [Schoenflies.Plane.supNorm_smul,
      abs_of_pos (inv_pos.mpr (hullShrinkScale_pos F o))] at hOpen
    exact (inv_mul_lt_one₀ (hullShrinkScale_pos F o)).mp hOpen
  have hShrinkK : shrinkFrom o (hullShrinkScale F o) '' K ⊆
      Schoenflies.Plane.openSquare 0 1 := by
    rintro z ⟨x, hxK, rfl⟩
    exact shrinkFrom_convexHull_subset_openSquare F o hxK
  simpa only [P, K] using
    (radialCrosscutSet_isCrosscut hoK hp hq hop hoq hpq hArc hPoly hArcK
      hRp hRq hShrinkK)

#print axioms ray_parameter_le_one_of_extreme
#print axioms ray_beyond_extreme_not_mem
#print axioms extreme_eq_of_positive_smul_sub_eq_smul_sub
#print axioms outward_spoke_inter_shrink_image_eq_singleton
#print axioms disjoint_outward_spokes_of_extreme_ne

end MathLab.PolygonRearrangement.PolygonHullRadialSpokeScratch


==> anc/P5-kernel-deficit-lean-v6/MathLab/Geometry/PolygonJordanBridgeScratch.lean <==
/-
Copyright (c) 2026 Math Lab. All rights reserved.
Released under Apache 2.0 license as described in the file LICENSE.
Authors: Math Lab formalization track
-/
import MathLab.Geometry.PolygonRearrangement
import Schoenflies.PrePolygonSep

/-!
# Bridge from MathLab polygons to the vendored Jordan development

This scratch module transports the structural half of
`IsSimplePositiveCycle` to `Schoenflies.PrePolygon`.  It contains no
orientation or shoelace theorem: its job is only to identify the two concrete
cyclic presentations and their carriers, then expose Jordan separation for
the literal MathLab boundary.
-/

open Set

noncomputable section

namespace MathLab.PolygonRearrangement.PolygonJordanBridgeScratch

private def zmodFin {N : ℕ} [NeZero N] (i : ZMod N) : Fin N :=
  ⟨i.val, ZMod.val_lt i⟩

@[simp] private theorem zmodFin_natCast {N : ℕ} [NeZero N] (i : Fin N) :
    zmodFin ((i.val : ℕ) : ZMod N) = i := by
  apply Fin.ext
  exact ZMod.val_cast_of_lt i.isLt

@[simp] private theorem zmodFin_add_one {m : ℕ} (i : ZMod (m + 3)) :
    zmodFin (i + 1) = finRotate (m + 3) (zmodFin i) := by
  letI : Fact (1 < m + 3) := ⟨by omega⟩
  apply Fin.ext
  simp only [zmodFin, ZMod.val_add, ZMod.val_one, finRotate_apply,
    Fin.val_add, Fin.val_one]

/-- The same cyclic vertex list, indexed by `ZMod`, as expected by the
vendored polygonal Jordan theorem. -/
def toPrePolygon {m : ℕ} (F : Polygon E (m + 3))
    (hInjective : Function.Injective F.vertices)
    (hEdges : ∀ i j : Fin (m + 3), i ≠ j →
      F.edgeSet ℝ i ∩ F.edgeSet ℝ j =
        edgeEndpoints F i ∩ edgeEndpoints F j) :
    Schoenflies.PrePolygon m where
  vertex i := F (zmodFin i)
  vertex_inj := by
    intro i j hij
    apply ZMod.val_injective (m + 3)
    apply congrArg Fin.val
    exact hInjective hij
  edges_meet := by
    intro i j hij x hx
    let fi : Fin (m + 3) := zmodFin i
    let fj : Fin (m + 3) := zmodFin j
    have hfij : fi ≠ fj := by
      intro h
      apply hij
      apply ZMod.val_injective (m + 3)
      exact congrArg Fin.val h
    have hx' : x ∈ F.edgeSet ℝ fi ∩ F.edgeSet ℝ fj := by
      simpa only [Polygon.edgeSet, affineSegment_eq_segment, fi, fj,
        zmodFin_add_one] using hx
    rw [hEdges fi fj hfij] at hx'
    rcases hx'.1 with hx0 | hx1
    · exact Or.inl hx0
    · exact Or.inr (by simpa only [fi, zmodFin_add_one] using hx1)

@[simp] theorem toPrePolygon_vertex {m : ℕ} (F : Polygon E (m + 3))
    (hInjective hEdges) (i : ZMod (m + 3)) :
    (toPrePolygon F hInjective hEdges).vertex i = F (zmodFin i) := rfl

/-- The two finite unions of closed segments are definitionally the same
carrier after the `Fin`/`ZMod` reindexing. -/
theorem toPrePolygon_carrier_eq_boundary {m : ℕ}
    (F : Polygon E (m + 3)) (hInjective hEdges) :
    (toPrePolygon F hInjective hEdges).carrier = F.boundary ℝ := by
  apply Set.Subset.antisymm
  · intro x hx
    rcases Set.mem_iUnion.mp hx with ⟨i, hi⟩
    apply Set.mem_iUnion_of_mem (zmodFin i)
    simpa only [Schoenflies.PrePolygon.edge, Polygon.edgeSet,
      affineSegment_eq_segment,
      toPrePolygon_vertex, zmodFin_add_one] using hi
  · intro x hx
    rcases Set.mem_iUnion.mp hx with ⟨i, hi⟩
    apply Set.mem_iUnion_of_mem ((i.val : ℕ) : ZMod (m + 3))
    simpa only [Schoenflies.PrePolygon.edge, Polygon.edgeSet,
      affineSegment_eq_segment,
      toPrePolygon_vertex, zmodFin_natCast, zmodFin_add_one] using hi

/-- The structural simple-cycle hypotheses supply a Jordan curve on the
literal MathLab boundary. -/
theorem isJordanCurve_boundary {m : ℕ} (F : Polygon E (m + 3))
    (hInjective : Function.Injective F.vertices)
    (hEdges : ∀ i j : Fin (m + 3), i ≠ j →
      F.edgeSet ℝ i ∩ F.edgeSet ℝ j =
        edgeEndpoints F i ∩ edgeEndpoints F j) :
    Schoenflies.IsJordanCurve (F.boundary ℝ) := by
  rw [← toPrePolygon_carrier_eq_boundary F hInjective hEdges]
  exact (toPrePolygon F hInjective hEdges).isJordanCurve_carrier

/-- The literal MathLab boundary has exactly one bounded and one unbounded
complementary region, in the vendored development's bundled form. -/
theorem isSeparating_boundary {m : ℕ} (F : Polygon E (m + 3))
    (hInjective : Function.Injective F.vertices)
    (hEdges : ∀ i j : Fin (m + 3), i ≠ j →
      F.edgeSet ℝ i ∩ F.edgeSet ℝ j =
        edgeEndpoints F i ∩ edgeEndpoints F j) :
    Schoenflies.IsSeparating (F.boundary ℝ) := by
  rw [← toPrePolygon_carrier_eq_boundary F hInjective hEdges]
  exact (toPrePolygon F hInjective hEdges).isSeparating_carrier

/-- Arbitrary-cardinality wrapper for consumers carrying the concrete
simple-cycle hypotheses. -/
theorem isSeparating_boundary_of_three_le {n : ℕ} (F : Polygon E n)
    (hCard : 3 ≤ n) (hInjective : Function.Injective F.vertices)
    (hEdges : ∀ i j : Fin n, i ≠ j →
      F.edgeSet ℝ i ∩ F.edgeSet ℝ j =
        edgeEndpoints F i ∩ edgeEndpoints F j) :
    Schoenflies.IsSeparating (F.boundary ℝ) := by
  obtain ⟨m, rfl⟩ : ∃ m : ℕ, n = m + 3 := by
    exact ⟨n - 3, by omega⟩
  exact isSeparating_boundary F hInjective hEdges

/-- MathLab's closed-region definition is literally the boundary together
with the vendored development's bounded complementary component. -/
theorem enclosedRegion_eq_boundary_union_inside {n : ℕ} (F : Polygon E n) :
    enclosedRegion F = F.boundary ℝ ∪ Schoenflies.inside (F.boundary ℝ) := by
  rfl

/-- Removing the literal boundary from the closed region leaves exactly the
open bounded Jordan side.  No simplicity hypothesis is needed because both
sets use the same component-boundedness predicate by definition. -/
theorem enclosedRegion_diff_boundary_eq_inside {n : ℕ} (F : Polygon E n) :
    enclosedRegion F \ F.boundary ℝ =
      Schoenflies.inside (F.boundary ℝ) := by
  rw [enclosedRegion_eq_boundary_union_inside]
  ext x
  simp only [Set.mem_diff, Set.mem_union, Schoenflies.mem_inside_iff,
    Set.mem_compl_iff]
  tauto

/-- Once separation is known, the MathLab closed region is the closure of
the unique bounded open Jordan side. -/
theorem enclosedRegion_eq_closure_inside {n : ℕ} (F : Polygon E n)
    (hSep : Schoenflies.IsSeparating (F.boundary ℝ)) :
    enclosedRegion F = closure (Schoenflies.inside (F.boundary ℝ)) := by
  rw [enclosedRegion_eq_boundary_union_inside]
  rw [(Schoenflies.IsRegionOf.inside (F.boundary ℝ)).closure_eq hSep]
  exact Set.union_comm _ _

#print axioms isJordanCurve_boundary
#print axioms isSeparating_boundary
#print axioms isSeparating_boundary_of_three_le
#print axioms enclosedRegion_diff_boundary_eq_inside
#print axioms enclosedRegion_eq_closure_inside

end MathLab.PolygonRearrangement.PolygonJordanBridgeScratch


==> anc/P5-kernel-deficit-lean-v6/MathLab/Geometry/PolygonLocalEdgeGeometryScratch.lean <==
/-
Copyright (c) 2026 Math Lab. All rights reserved.
Released under Apache 2.0 license as described in the file LICENSE.
Authors: Math Lab formalization track
-/
import Schoenflies.PrePolygonSep
import Schoenflies.Line
import Schoenflies.UniformBound

/-!
# Exact local line geometry at an open polygon edge

Near a relative-interior point of a nondegenerate segment, determinant zero
is equivalent to remaining on that open segment.  For a `PrePolygon`, finite
edge clearance upgrades this to an exact local equation for the whole carrier.
-/

open Metric Set

noncomputable section

namespace MathLab.PolygonRearrangement.PolygonLocalEdgeGeometryScratch


/-- Moving the determinant base point along its own open segment does not
change the determinant. -/
theorem det_sub_openPoint_eq {a b x y : Schoenflies.Plane}
    (hx : x ∈ openSegment ℝ a b) :
    Schoenflies.Plane.det (b - a) (y - x) =
      Schoenflies.Plane.det (b - a) (y - a) := by
  rw [openSegment_eq_image_lineMap] at hx
  rcases hx with ⟨t, _, rfl⟩
  simp only [Schoenflies.Plane.det, AffineMap.lineMap_apply,
    vadd_eq_add, vsub_eq_sub, PiLp.sub_apply, PiLp.add_apply,
    PiLp.smul_apply, smul_eq_mul]
  ring

/-- In a sufficiently small ball around an open-segment point, every point
on the supporting line remains in the open segment. -/
theorem exists_ball_det_zero_mem_openSegment
    {a b x : Schoenflies.Plane}
    (hab : a ≠ b) (hx : x ∈ openSegment ℝ a b) :
    ∃ r : ℝ, 0 < r ∧ ∀ y ∈ ball x r,
      Schoenflies.Plane.det (b - a) (y - x) = 0 →
        y ∈ openSegment ℝ a b := by
  have hxLine : x ∈ Schoenflies.Plane.line a b :=
    by
      rw [openSegment_eq_image_lineMap] at hx
      rcases hx with ⟨t, _, rfl⟩
      exact Schoenflies.Plane.lineMap_mem_line a b t
  have hxCoord : Schoenflies.Plane.lineCoord a b x ∈ Set.Ioo (0 : ℝ) 1 := by
    rw [openSegment_eq_image_lineMap] at hx
    rcases hx with ⟨t, ht, rfl⟩
    simpa only [Schoenflies.Plane.lineCoord_lineMap hab] using ht
  have hopen : IsOpen
      (Schoenflies.Plane.lineCoord a b ⁻¹' Set.Ioo (0 : ℝ) 1) :=
    isOpen_Ioo.preimage (Schoenflies.Plane.continuous_lineCoord a b)
  obtain ⟨r, hr, hball⟩ := Metric.isOpen_iff.mp hopen x hxCoord
  refine ⟨r, hr, ?_⟩
  intro y hy hdet
  have hyLine : y ∈ Schoenflies.Plane.line a b := by
    apply (Schoenflies.Plane.mem_line_iff_det_eq_zero hab).2
    rw [← det_sub_openPoint_eq hx]
    exact hdet
  rw [openSegment_eq_image_lineMap]
  exact ⟨Schoenflies.Plane.lineCoord a b y, hball hy,
    Schoenflies.Plane.lineMap_lineCoord hyLine⟩

/-- At an open edge of a pre-polygon, a small ball meets the whole carrier
exactly in the zero set of the edge determinant. -/
theorem exists_ball_mem_carrier_iff_det_eq_zero {m : ℕ}
    (P : Schoenflies.PrePolygon m) (i : ZMod (m + 3))
    (x : Schoenflies.Plane)
    (hx : x ∈ openSegment ℝ (P.vertex i) (P.vertex (i + 1))) :
    ∃ r : ℝ, 0 < r ∧ ∀ y ∈ ball x r,
      (y ∈ P.carrier ↔
        Schoenflies.Plane.det
          (P.vertex (i + 1) - P.vertex i) (y - x) = 0) := by
  obtain ⟨r₀, hr₀, hline⟩ :=
    exists_ball_det_zero_mem_openSegment (P.vertex_ne_succ i) hx
  obtain ⟨r₁, hr₁, hother⟩ := Schoenflies.exists_pos_forall_of_finite
    (S := {j : ZMod (m + 3) | j ≠ i}) (Set.toFinite _)
    (P := fun j ε => ∀ y ∈ ball x ε, y ∉ P.edge j)
    (fun _ _ _ _ hδε hQ y hy => hQ y (ball_subset_ball hδε hy))
    (fun j hj => by
      have hc : IsClosed (P.edge j) := by
        unfold Schoenflies.PrePolygon.edge
        rw [segment_eq_image]
        exact (isCompact_Icc.image (by fun_prop)).isClosed
      obtain ⟨ρ, hρ, hsub⟩ := Metric.isOpen_iff.mp
        hc.isOpen_compl
        x (P.notMem_edge_of_mem_openSegment hj hx)
      exact ⟨ρ, hρ, fun y hy => hsub hy⟩)
  let r := min r₀ r₁
  have hr : 0 < r := lt_min hr₀ hr₁
  refine ⟨r, hr, ?_⟩
  intro y hy
  have hyr₀ : y ∈ ball x r₀ :=
    ball_subset_ball (min_le_left r₀ r₁) hy
  have hyr₁ : y ∈ ball x r₁ :=
    ball_subset_ball (min_le_right r₀ r₁) hy
  constructor
  · intro hyCarrier
    rcases Set.mem_iUnion.mp hyCarrier with ⟨j, hyj⟩
    by_cases hji : j = i
    · subst j
      rw [det_sub_openPoint_eq hx]
      exact Schoenflies.det_eq_zero_of_mem_segment
        (right_mem_segment ℝ (P.vertex i) (P.vertex (i + 1))) hyj
        (left_mem_segment ℝ (P.vertex i) (P.vertex (i + 1)))
    · exact absurd hyj (hother j hji y hyr₁)
  · intro hdet
    exact P.edge_subset_carrier i
      (openSegment_subset_segment ℝ _ _ (hline y hyr₀ hdet))

#print axioms det_sub_openPoint_eq
#print axioms exists_ball_det_zero_mem_openSegment
#print axioms exists_ball_mem_carrier_iff_det_eq_zero

end MathLab.PolygonRearrangement.PolygonLocalEdgeGeometryScratch


==> anc/P5-kernel-deficit-lean-v6/MathLab/Geometry/PolygonLocalLeftBridgeScratch.lean <==
/-
Copyright (c) 2026 Math Lab. All rights reserved.
Released under Apache 2.0 license as described in the file LICENSE.
Authors: Math Lab formalization track
-/
import MathLab.Geometry.PolygonOrientationTopologyScratch
import MathLab.Geometry.PolygonDiagonalSplitScratch
import MathLab.Geometry.PolygonFinZModBridgeScratch

/-!
# Local-left transport to the Jordan polygon representation

This module transports the production polygon local-left predicate to the
vendored `PrePolygon` representation.  It contains no orientation theorem:
the local-left hypothesis is unchanged, modulo the public `Fin`/`ZMod`
reindexing and the exact identification of the two boundary carriers.
-/

open Set

noncomputable section

namespace MathLab.PolygonRearrangement.PolygonLocalLeftBridgeScratch

open PolygonOrientationTopologyScratch
open PolygonDiagonalSplitScratch
open PolygonJordanBridgeScratch
open PolygonFinZModBridgeScratch

/-- Production local-left geometry is exactly the local-left interface used
by the diagonal proof after transport to the vendored Jordan polygon. -/
theorem boundaryInsideLocallyLeft_toPrePolygon {m : ℕ}
    (F : Polygon E (m + 3))
    (hInjective : Function.Injective F.vertices)
    (hEdges : ∀ i j : Fin (m + 3), i ≠ j →
      F.edgeSet ℝ i ∩ F.edgeSet ℝ j =
        edgeEndpoints F i ∩ edgeEndpoints F j)
    (hLeft : BoundaryInteriorLocallyLeft F) :
    BoundaryInsideLocallyLeft (toPrePolygon F hInjective hEdges) := by
  intro i x hx
  have hxFin :
      x ∈ openSegment ℝ (F (zmodToFin i))
        (F (finRotate (m + 3) (zmodToFin i))) := by
    simpa only [toPrePolygon_vertex_zmod, zmodToFin_add_one] using hx
  obtain ⟨ε, hε, hlocal⟩ := hLeft (zmodToFin i) x hxFin
  refine ⟨ε, hε, ?_⟩
  intro y hy
  rw [toPrePolygon_carrier_eq_boundary F hInjective hEdges,
    ← enclosedRegion_diff_boundary_eq_inside F]
  simpa only [toPrePolygon_vertex_zmod, zmodToFin_add_one, edgeVec] using
    hlocal y hy

#print axioms boundaryInsideLocallyLeft_toPrePolygon

end MathLab.PolygonRearrangement.PolygonLocalLeftBridgeScratch


==> anc/P5-kernel-deficit-lean-v6/MathLab/Geometry/PolygonLocalLeftTransportScratch.lean <==
/-
Copyright (c) 2026 Math Lab. All rights reserved.
Released under Apache 2.0 license as described in the file LICENSE.
Authors: Math Lab formalization track
-/
import MathLab.Geometry.PolygonDiagonalSplitScratch
import MathLab.Geometry.PolygonFinZModBridgeScratch
import MathLab.Geometry.PolygonOrientationTopologyScratch

/-!
# Local-left orientation transport to `PrePolygon`

The production orientation predicate uses
`enclosedRegion F \ F.boundary ℝ`; the vendored diagonal-splitting API uses
`Schoenflies.inside P.carrier`.  The Jordan bridge already proves these sets
equal, and the public `Fin`/`ZMod` bridge transports the directed edges.
-/

open Set

noncomputable section

namespace MathLab.PolygonRearrangement.PolygonLocalLeftTransportScratch

open PolygonDiagonalSplitScratch
open PolygonFinZModBridgeScratch
open PolygonJordanBridgeScratch
open PolygonOrientationTopologyScratch

/-- Literal transport of production local-left orientation to the
redundant-vertex-tolerant `PrePolygon` used by the crosscut library. -/
theorem boundaryInsideLocallyLeft_toPrePolygon {m : ℕ}
    (F : Polygon E (m + 3))
    (hInjective : Function.Injective F.vertices)
    (hEdges : ∀ i j : Fin (m + 3), i ≠ j →
      F.edgeSet ℝ i ∩ F.edgeSet ℝ j =
        edgeEndpoints F i ∩ edgeEndpoints F j)
    (hLeft : BoundaryInteriorLocallyLeft F) :
    BoundaryInsideLocallyLeft (toPrePolygon F hInjective hEdges) := by
  intro z x hx
  let i : Fin (m + 3) := zmodToFin z
  have hxFin : x ∈ openSegment ℝ (F i) (F (finRotate (m + 3) i)) := by
    simpa only [toPrePolygon_vertex_zmod, zmodToFin_add_one, i] using hx
  obtain ⟨ε, hε, hlocal⟩ := hLeft i x hxFin
  refine ⟨ε, hε, ?_⟩
  intro y hy
  have h := hlocal y hy
  rw [toPrePolygon_carrier_eq_boundary F hInjective hEdges,
    ← enclosedRegion_diff_boundary_eq_inside F]
  simpa only [toPrePolygon_vertex_zmod, zmodToFin_add_one, i,
    edgeVec] using h

/-- Trap-2 witness: the transport domain is inhabited by the standard
triangle with its directly proved local-left orientation. -/
example :
    ∃ (m : ℕ) (F : Polygon E (m + 3))
      (hInjective : Function.Injective F.vertices)
      (hEdges : ∀ i j : Fin (m + 3), i ≠ j →
        F.edgeSet ℝ i ∩ F.edgeSet ℝ j =
          edgeEndpoints F i ∩ edgeEndpoints F j),
      BoundaryInsideLocallyLeft (toPrePolygon F hInjective hEdges) := by
  let hInjective : Function.Injective triangle.vertices :=
    triangle_isSimplePositiveCycle.2.1
  let hEdges : ∀ i j : Fin 3, i ≠ j →
      triangle.edgeSet ℝ i ∩ triangle.edgeSet ℝ j =
        edgeEndpoints triangle i ∩ edgeEndpoints triangle j :=
    triangle_isSimplePositiveCycle.2.2.2.1
  exact ⟨0, triangle, hInjective, hEdges,
    boundaryInsideLocallyLeft_toPrePolygon triangle hInjective hEdges
      triangle_boundaryInteriorLocallyLeft⟩

#print axioms boundaryInsideLocallyLeft_toPrePolygon

end MathLab.PolygonRearrangement.PolygonLocalLeftTransportScratch


==> anc/P5-kernel-deficit-lean-v6/MathLab/Geometry/PolygonOrientationComponentBridgeScratch.lean <==
/-
Copyright (c) 2026 Math Lab. All rights reserved.
Released under Apache 2.0 license as described in the file LICENSE.
Authors: Math Lab formalization track
-/
import MathLab.Geometry.CoordinatePairBridgeScratch
import Schoenflies.PrePolygonSep
import Mathlib.Topology.Algebra.Module.FiniteDimension

/-!
# Coordinate transport of the two polygon-complement components

The vendored Jordan theorem names the bounded and unbounded components in
`E = EuclideanSpace ℝ (Fin 2)`, while the generic winding calculation uses
ordinary pairs `ℝ × ℝ`.  This module transports exactly the component facts
needed by the Green/sign argument through the coordinate homeomorphism.
-/

open Bornology Set

noncomputable section

namespace MathLab.PolygonRearrangement.PolygonOrientationComponentBridgeScratch

open CoordinatePairBridgeScratch

/-- The bounded Jordan component in ordinary pair coordinates. -/
def pairInside (C : Set E) : Set (ℝ × ℝ) :=
  coords '' Schoenflies.inside C

/-- The unbounded Jordan component in ordinary pair coordinates. -/
def pairOutside (C : Set E) : Set (ℝ × ℝ) :=
  coords '' Schoenflies.outside C

theorem pairInside_union_pairOutside (C : Set E) :
    pairInside C ∪ pairOutside C = (coords '' C)ᶜ := by
  rw [pairInside, pairOutside, ← Set.image_union,
    Schoenflies.inside_union_outside]
  apply Set.image_compl_eq
  constructor
  · intro x y hxy
    rw [← ofCoords_coords x, hxy, ofCoords_coords]
  · intro p
    exact ⟨ofCoords p, coords_ofCoords p⟩

theorem disjoint_pairInside_pairOutside (C : Set E) :
    Disjoint (pairInside C) (pairOutside C) := by
  exact Set.disjoint_image_of_injective coordsHomeomorph.injective
    Schoenflies.disjoint_inside_outside

theorem isConnected_pairInside {C : Set E}
    (hSep : Schoenflies.IsSeparating C) :
    IsConnected (pairInside C) := by
  exact hSep.isConnected_inside.image coords coordsHomeomorph.continuous.continuousOn

theorem isConnected_pairOutside {C : Set E}
    (hSep : Schoenflies.IsSeparating C) :
    IsConnected (pairOutside C) := by
  exact hSep.isConnected_outside.image coords coordsHomeomorph.continuous.continuousOn

theorem isOpen_pairInside {C : Set E}
    (hSep : Schoenflies.IsSeparating C) :
    IsOpen (pairInside C) := by
  exact coordsHomeomorph.isOpenMap _ hSep.isOpen_inside

theorem isOpen_pairOutside {C : Set E}
    (hSep : Schoenflies.IsSeparating C) :
    IsOpen (pairOutside C) := by
  exact coordsHomeomorph.isOpenMap _ hSep.isOpen_outside

/-- The coordinate linear equivalence and its inverse preserve bounded sets. -/
theorem isBounded_pairInside {C : Set E}
    (hSep : Schoenflies.IsSeparating C) :
    IsBounded (pairInside C) := by
  exact (coordsLinearEquiv.toContinuousLinearEquiv.lipschitz.isBounded_image
    hSep.isBounded_inside)

theorem not_isBounded_pairOutside {C : Set E}
    (hSep : Schoenflies.IsSeparating C) :
    ¬ IsBounded (pairOutside C) := by
  intro hbounded
  have hinv :=
    coordsLinearEquiv.toContinuousLinearEquiv.symm.lipschitz.isBounded_image hbounded
  have hrecover : ofCoords '' pairOutside C = Schoenflies.outside C := by
    ext x
    constructor
    · rintro ⟨p, ⟨y, hy, rfl⟩, rfl⟩
      simpa only [ofCoords_coords] using hy
    · intro hx
      exact ⟨coords x, ⟨x, hx, rfl⟩, ofCoords_coords x⟩
  exact hSep.not_isBounded_outside (hrecover ▸ hinv)

#print axioms pairInside_union_pairOutside
#print axioms disjoint_pairInside_pairOutside
#print axioms isConnected_pairInside
#print axioms isConnected_pairOutside
#print axioms isOpen_pairInside
#print axioms isOpen_pairOutside
#print axioms isBounded_pairInside
#print axioms not_isBounded_pairOutside

end MathLab.PolygonRearrangement.PolygonOrientationComponentBridgeScratch


==> anc/P5-kernel-deficit-lean-v6/MathLab/Geometry/PolygonOrientationTopologyScratch.lean <==
/-
Copyright (c) 2026 Math Lab. All rights reserved.
Released under Apache 2.0 license as described in the file LICENSE.
Authors: Math Lab formalization track
-/
import MathLab.Geometry.PolygonRearrangement
import MathLab.Geometry.PolygonOrientationTriangleWitnessDev

/-!
# Shared polygon-orientation topology boundary

This off-aggregate, admission-free module isolates the common missing theorem
behind the B91 hull-order and B95 positive-ear research obligations.  The
statement deliberately uses the production `enclosedRegion` definition and
separates unoriented finite segment-simplicity from the sign of shoelace area.

No proof of `SignedAreaDetectsBoundaryOrientationStatement` is claimed here.
Its content is the polygonal Jordan/Green orientation bridge absent from the
current Mathlib API: positive shoelace area selects the traversal for which
the bounded side lies locally to the left of every directed open edge.
-/

open Set

noncomputable section

namespace MathLab.PolygonRearrangement.PolygonOrientationTopologyScratch

/-- The exact structural part of `IsSimplePositiveCycle`, with orientation
and shoelace sign removed. -/
def IsUnorientedSimpleCycle {n : ℕ} (F : Polygon E n) : Prop :=
  3 ≤ n ∧
    Function.Injective F.vertices ∧
    F.HasNondegenerateEdges ∧
    ∀ i j : Fin n, i ≠ j →
      F.edgeSet ℝ i ∩ F.edgeSet ℝ j =
        edgeEndpoints F i ∩ edgeEndpoints F j

/-- At every relative-interior point of every directed edge, a sufficiently
small ball sees the open bounded polygonal side exactly in the strict left
half-ball.  Points on the edge line are excluded on both sides of the iff by
the literal boundary subtraction. -/
def BoundaryInteriorLocallyLeft {n : ℕ} (F : Polygon E n) : Prop :=
  ∀ (i : Fin n) (x : E),
    x ∈ openSegment ℝ (F i) (F (finRotate n i)) →
      ∃ ε : ℝ, 0 < ε ∧ ∀ y ∈ Metric.ball x ε,
        (y ∈ enclosedRegion F \ F.boundary ℝ ↔
          0 < PlanarArea.det2 (edgeVec F i) (y - x))

/-- The one-way orientation statement actually consumed by B91: positive
shoelace area selects the traversal whose bounded side is locally left. -/
def PositiveSignedAreaImpliesBoundaryInteriorLocallyLeftStatement : Prop :=
  ∀ {n : ℕ} (F : Polygon E n),
    IsUnorientedSimpleCycle F →
      0 < signedArea F → BoundaryInteriorLocallyLeft F

/-- The converse needed only by B95: after deletion, structural simplicity
and inherited local-left geometry recover strict positive shoelace area. -/
def BoundaryInteriorLocallyLeftImpliesPositiveSignedAreaStatement : Prop :=
  ∀ {n : ℕ} (F : Polygon E n),
    IsUnorientedSimpleCycle F →
      BoundaryInteriorLocallyLeft F → 0 < signedArea F

/-- Shared packaging of the two separately audited consumer statements. -/
def SignedAreaDetectsBoundaryOrientationStatement : Prop :=
  PositiveSignedAreaImpliesBoundaryInteriorLocallyLeftStatement ∧
    BoundaryInteriorLocallyLeftImpliesPositiveSignedAreaStatement

theorem signedArea_pos_iff_boundaryInteriorLocallyLeft
    (hOrientation : SignedAreaDetectsBoundaryOrientationStatement)
    {n : ℕ} (F : Polygon E n) (hSimple : IsUnorientedSimpleCycle F) :
    0 < signedArea F ↔ BoundaryInteriorLocallyLeft F := by
  exact ⟨hOrientation.1 F hSimple, hOrientation.2 F hSimple⟩

theorem isSimplePositiveCycle_iff {n : ℕ} (F : Polygon E n) :
    IsSimplePositiveCycle F ↔
      IsUnorientedSimpleCycle F ∧ 0 < signedArea F := by
  unfold IsSimplePositiveCycle IsUnorientedSimpleCycle
  tauto

/-- Forward integration term used by B91 and by the original-cycle half of
B95. -/
theorem boundaryInteriorLocallyLeft_of_isSimplePositiveCycle
    (hOrientation :
      PositiveSignedAreaImpliesBoundaryInteriorLocallyLeftStatement)
    {n : ℕ} (F : Polygon E n) (hF : IsSimplePositiveCycle F) :
    BoundaryInteriorLocallyLeft F := by
  rw [isSimplePositiveCycle_iff] at hF
  exact hOrientation F hF.1 hF.2

/-- Reverse integration term used when B95 has proved structural simplicity
and local-left inheritance for the erased polygon. -/
theorem isSimplePositiveCycle_of_boundaryInteriorLocallyLeft
    (hOrientation :
      BoundaryInteriorLocallyLeftImpliesPositiveSignedAreaStatement)
    {n : ℕ} (F : Polygon E n) (hSimple : IsUnorientedSimpleCycle F)
    (hLeft : BoundaryInteriorLocallyLeft F) :
    IsSimplePositiveCycle F := by
  rw [isSimplePositiveCycle_iff]
  exact ⟨hSimple, hOrientation F hSimple hLeft⟩

/-- Trap-2 witness: the structural hypotheses and the positive-sign side of
the orientation equivalence are simultaneously inhabited by the standard
nondegenerate triangle. -/
theorem orientation_hypotheses_nonempty :
    ∃ (n : ℕ) (F : Polygon E n),
      IsUnorientedSimpleCycle F ∧ 0 < signedArea F := by
  exact ⟨3, triangle,
    (isSimplePositiveCycle_iff triangle).mp triangle_isSimplePositiveCycle⟩

/-- The standard triangle has the literal local-left boundary orientation,
proved directly from its three half-space inequalities. -/
theorem triangle_boundaryInteriorLocallyLeft :
    BoundaryInteriorLocallyLeft triangle :=
  triangle_boundaryInteriorLocallyLeft_raw

/-- Trap-2 witness for the converse orientation statement: its structural and
local-left hypotheses are simultaneously inhabited, so the implication is not
vacuous at the boundary predicate. -/
theorem orientation_reverse_hypotheses_nonempty :
    ∃ (n : ℕ) (F : Polygon E n),
      IsUnorientedSimpleCycle F ∧ BoundaryInteriorLocallyLeft F := by
  refine ⟨3, triangle, ?_, triangle_boundaryInteriorLocallyLeft⟩
  exact (isSimplePositiveCycle_iff triangle).mp triangle_isSimplePositiveCycle |>.1

#print axioms isSimplePositiveCycle_iff
#print axioms signedArea_pos_iff_boundaryInteriorLocallyLeft
#print axioms boundaryInteriorLocallyLeft_of_isSimplePositiveCycle
#print axioms isSimplePositiveCycle_of_boundaryInteriorLocallyLeft
#print axioms orientation_hypotheses_nonempty
#print axioms triangle_boundaryInteriorLocallyLeft
#print axioms orientation_reverse_hypotheses_nonempty

end MathLab.PolygonRearrangement.PolygonOrientationTopologyScratch


==> anc/P5-kernel-deficit-lean-v6/MathLab/Geometry/PolygonOrientationTriangleWitnessDev.lean <==
/-
Copyright (c) 2026 Math Lab. All rights reserved.
Released under Apache 2.0 license as described in the file LICENSE.
Authors: Math Lab formalization track
-/
import MathLab.Geometry.PolygonRearrangement

open Set

noncomputable section

namespace MathLab.PolygonRearrangement.PolygonOrientationTopologyScratch

private def standardTriangleIneq : Set E :=
  {p | 0 ≤ p 0 ∧ 0 ≤ p 1 ∧ p 0 + p 1 ≤ 1}

private theorem standardTriangleIneq_convex : Convex ℝ standardTriangleIneq := by
  intro x hx y hy a b ha hb hab
  simp only [standardTriangleIneq, Set.mem_setOf_eq] at hx hy ⊢
  simp only [PiLp.add_apply, PiLp.smul_apply, smul_eq_mul]
  constructor
  · nlinarith [mul_nonneg ha hx.1, mul_nonneg hb hy.1]
  constructor
  · nlinarith [mul_nonneg ha hx.2.1, mul_nonneg hb hy.2.1]
  · nlinarith [mul_le_mul_of_nonneg_left hx.2.2 ha,
      mul_le_mul_of_nonneg_left hy.2.2 hb]

private theorem triangleFace_standard_eq :
    triangleFace triangle (0, 1, 2) = standardTriangleIneq := by
  apply Set.Subset.antisymm
  · apply convexHull_min
    · intro p hp
      simp only [Set.mem_insert_iff, Set.mem_singleton_iff] at hp
      rcases hp with rfl | rfl | rfl <;>
        simp [standardTriangleIneq, triangle, triA, triB, triC]
    · exact standardTriangleIneq_convex
  · intro p hp
    simp only [standardTriangleIneq, Set.mem_setOf_eq] at hp
    unfold triangleFace
    refine mem_convexHull_of_exists_fintype
      (fun i : Fin 3 => ![1 - p 0 - p 1, p 0, p 1] i)
      (fun i : Fin 3 => ![triA, triB, triC] i) ?_ ?_ ?_ ?_
    · intro i
      fin_cases i <;> simp
      all_goals linarith
    · rw [Fin.sum_univ_three]
      simp
      ring
    · intro i
      fin_cases i <;> simp [triangle]
    · rw [Fin.sum_univ_three]
      ext k
      fin_cases k
      · change
          (1 - p 0 - p 1) * 0 + p 0 * 1 + p 1 * 0 = p 0
        ring
      · change
          (1 - p 0 - p 1) * 0 + p 0 * 0 + p 1 * 1 = p 1
        ring

private theorem mem_triangle_edge0_iff (p : E) :
    p ∈ triangle.edgeSet ℝ 0 ↔ 0 ≤ p 0 ∧ p 0 ≤ 1 ∧ p 1 = 0 := by
  simp only [Polygon.edgeSet, affineSegment_eq_segment]
  change p ∈ segment ℝ triA triB ↔ _
  constructor
  · rintro ⟨a, b, ha, hb, hab, rfl⟩
    constructor
    · change 0 ≤ a * 0 + b * 1
      linarith
    constructor
    · change a * 0 + b * 1 ≤ 1
      linarith
    · change a * 0 + b * 0 = 0
      ring
  · rintro ⟨hp0, hp01, hp1⟩
    refine ⟨1 - p 0, p 0, by linarith, hp0, by ring, ?_⟩
    ext k
    fin_cases k
    · change (1 - p 0) * 0 + p 0 * 1 = p 0
      ring
    · change (1 - p 0) * 0 + p 0 * 0 = p 1
      simpa using hp1.symm

private theorem mem_triangle_edge1_iff (p : E) :
    p ∈ triangle.edgeSet ℝ 1 ↔
      0 ≤ p 0 ∧ 0 ≤ p 1 ∧ p 0 + p 1 = 1 := by
  simp only [Polygon.edgeSet, affineSegment_eq_segment]
  change p ∈ segment ℝ triB triC ↔ _
  constructor
  · rintro ⟨a, b, ha, hb, hab, rfl⟩
    simp only [PiLp.add_apply, PiLp.smul_apply, smul_eq_mul]
    simp [triA, triB, triC]
    exact ⟨ha, hb, by linarith⟩
  · rintro ⟨hp0, hp1, hsum⟩
    refine ⟨p 0, p 1, hp0, hp1, hsum, ?_⟩
    ext k
    fin_cases k
    · change p 0 * 1 + p 1 * 0 = p 0
      ring
    · change p 0 * 0 + p 1 * 1 = p 1
      ring

private theorem mem_triangle_edge2_iff (p : E) :
    p ∈ triangle.edgeSet ℝ 2 ↔ 0 ≤ p 1 ∧ p 1 ≤ 1 ∧ p 0 = 0 := by
  simp only [Polygon.edgeSet, affineSegment_eq_segment]
  change p ∈ segment ℝ triC triA ↔ _
  constructor
  · rintro ⟨a, b, ha, hb, hab, rfl⟩
    constructor
    · change 0 ≤ a * 1 + b * 0
      linarith
    constructor
    · change a * 1 + b * 0 ≤ 1
      linarith
    · change a * 0 + b * 0 = 0
      ring
  · rintro ⟨hp1, hp11, hp0⟩
    refine ⟨p 1, 1 - p 1, hp1, by linarith, by ring, ?_⟩
    ext k
    fin_cases k
    · change p 1 * 0 + (1 - p 1) * 0 = p 0
      simpa using hp0.symm
    · change p 1 * 1 + (1 - p 1) * 0 = p 1
      ring

private theorem mem_triangle_boundary_iff (p : E) :
    p ∈ triangle.boundary ℝ ↔
      (0 ≤ p 0 ∧ p 0 ≤ 1 ∧ p 1 = 0) ∨
      (0 ≤ p 0 ∧ 0 ≤ p 1 ∧ p 0 + p 1 = 1) ∨
      (0 ≤ p 1 ∧ p 1 ≤ 1 ∧ p 0 = 0) := by
  simp only [Polygon.boundary, Set.mem_iUnion]
  constructor
  · rintro ⟨i, hi⟩
    fin_cases i
    · exact Or.inl ((mem_triangle_edge0_iff p).mp hi)
    · exact Or.inr (Or.inl ((mem_triangle_edge1_iff p).mp hi))
    · exact Or.inr (Or.inr ((mem_triangle_edge2_iff p).mp hi))
  · rintro (h | h | h)
    · exact ⟨0, (mem_triangle_edge0_iff p).mpr h⟩
    · exact ⟨1, (mem_triangle_edge1_iff p).mpr h⟩
    · exact ⟨2, (mem_triangle_edge2_iff p).mpr h⟩

private theorem mem_triangle_open_region_iff (p : E) :
    p ∈ enclosedRegion triangle \ triangle.boundary ℝ ↔
      0 < p 0 ∧ 0 < p 1 ∧ p 0 + p 1 < 1 := by
  rw [enclosedRegion_eq_triangleFace_of_three triangle triangle_isSimplePositiveCycle,
    triangleFace_standard_eq]
  simp only [Set.mem_sdiff, standardTriangleIneq, Set.mem_setOf_eq,
    mem_triangle_boundary_iff]
  constructor
  · rintro ⟨⟨hp0, hp1, hpsum⟩, hnot⟩
    have hp0' : 0 < p 0 := by
      refine lt_of_le_of_ne hp0 ?_
      intro hp0z
      apply hnot
      right
      right
      exact ⟨hp1, by linarith, hp0z.symm⟩
    have hp1' : 0 < p 1 := by
      refine lt_of_le_of_ne hp1 ?_
      intro hp1z
      apply hnot
      left
      exact ⟨hp0, by linarith, hp1z.symm⟩
    have hpsum' : p 0 + p 1 < 1 := by
      refine lt_of_le_of_ne hpsum ?_
      intro hs
      apply hnot
      right
      left
      exact ⟨hp0, hp1, hs⟩
    exact ⟨hp0', hp1', hpsum'⟩
  · rintro ⟨hp0, hp1, hpsum⟩
    refine ⟨⟨hp0.le, hp1.le, hpsum.le⟩, ?_⟩
    rintro (h0 | h1 | h2)
    · linarith [h0.2.2]
    · linarith [h1.2.2]
    · linarith [h2.2.2]

theorem triangle_boundaryInteriorLocallyLeft_raw :
    ∀ (i : Fin 3) (x : E),
      x ∈ openSegment ℝ (triangle i) (triangle (finRotate 3 i)) →
        ∃ ε : ℝ, 0 < ε ∧ ∀ y ∈ Metric.ball x ε,
          (y ∈ enclosedRegion triangle \ triangle.boundary ℝ ↔
            0 < PlanarArea.det2 (edgeVec triangle i) (y - x)) := by
  intro i x hx
  fin_cases i
  · change x ∈ openSegment ℝ triA triB at hx
    rcases hx with ⟨a, b, ha, hb, hab, rfl⟩
    let ε : ℝ := min (b / 2) (a / 4)
    have hε : 0 < ε := lt_min (by positivity) (by positivity)
    refine ⟨ε, hε, ?_⟩
    intro y hy
    have hydist : dist y (a • triA + b • triB) < ε := by
      simpa only [Metric.mem_ball] using hy
    have hy0dist : |y 0 - (a • triA + b • triB) 0| < ε := by
      have hle := PiLp.dist_apply_le y (a • triA + b • triB) (0 : Fin 2)
      have hlt := hle.trans_lt hydist
      simpa [Real.dist_eq] using hlt
    have hy1dist : |y 1 - (a • triA + b • triB) 1| < ε := by
      have hle := PiLp.dist_apply_le y (a • triA + b • triB) (1 : Fin 2)
      have hlt := hle.trans_lt hydist
      simpa [Real.dist_eq] using hlt
    have hεb : ε ≤ b / 2 := min_le_left _ _
    have hεa : ε ≤ a / 4 := min_le_right _ _
    have hdet :
        PlanarArea.det2 (edgeVec triangle (0 : Fin 3))
          (y - (a • triA + b • triB)) = y 1 := by
      norm_num [edgeVec, triangle, triA, triB, PlanarArea.det2,
        finRotate_apply, Fin.add_def]
    simp only [Fin.zero_eta, Fin.mk_one, Fin.reduceFinMk] at hdet ⊢
    rw [mem_triangle_open_region_iff, hdet]
    constructor
    · exact fun h => h.2.1
    · intro hy1
      rcases abs_lt.mp hy0dist with ⟨hy0lo, hy0hi⟩
      rcases abs_lt.mp hy1dist with ⟨hy1lo, hy1hi⟩
      have hx0 : (a • triA + b • triB) 0 = b := by
        norm_num [triA, triB]
      have hx1 : (a • triA + b • triB) 1 = 0 := by
        norm_num [triA, triB]
      rw [hx0] at hy0lo hy0hi
      rw [hx1] at hy1lo hy1hi
      refine ⟨by linarith, hy1, ?_⟩
      linarith
  · change x ∈ openSegment ℝ triB triC at hx
    rcases hx with ⟨a, b, ha, hb, hab, rfl⟩
    let ε : ℝ := min (a / 2) (b / 2)
    have hε : 0 < ε := lt_min (by positivity) (by positivity)
    refine ⟨ε, hε, ?_⟩
    intro y hy
    have hydist : dist y (a • triB + b • triC) < ε := by
      simpa only [Metric.mem_ball] using hy
    have hy0dist : |y 0 - (a • triB + b • triC) 0| < ε := by
      have hle := PiLp.dist_apply_le y (a • triB + b • triC) (0 : Fin 2)
      have hlt := hle.trans_lt hydist
      simpa [Real.dist_eq] using hlt
    have hy1dist : |y 1 - (a • triB + b • triC) 1| < ε := by
      have hle := PiLp.dist_apply_le y (a • triB + b • triC) (1 : Fin 2)
      have hlt := hle.trans_lt hydist
      simpa [Real.dist_eq] using hlt
    have hεa : ε ≤ a / 2 := min_le_left _ _
    have hεb : ε ≤ b / 2 := min_le_right _ _
    have hdet :
        PlanarArea.det2 (edgeVec triangle (1 : Fin 3))
          (y - (a • triB + b • triC)) = 1 - y 0 - y 1 := by
      norm_num [edgeVec, triangle, triB, triC, PlanarArea.det2,
        finRotate_apply, Fin.add_def]
      linarith
    simp only [Fin.zero_eta, Fin.mk_one, Fin.reduceFinMk] at hdet ⊢
    rw [mem_triangle_open_region_iff, hdet]
    constructor
    · intro h
      linarith [h.2.2]
    · intro hdetpos
      rcases abs_lt.mp hy0dist with ⟨hy0lo, hy0hi⟩
      rcases abs_lt.mp hy1dist with ⟨hy1lo, hy1hi⟩
      have hx0 : (a • triB + b • triC) 0 = a := by
        norm_num [triB, triC]
      have hx1 : (a • triB + b • triC) 1 = b := by
        norm_num [triB, triC]
      rw [hx0] at hy0lo hy0hi
      rw [hx1] at hy1lo hy1hi
      exact ⟨by linarith, by linarith, by linarith⟩
  · change x ∈ openSegment ℝ triC triA at hx
    rcases hx with ⟨a, b, ha, hb, hab, rfl⟩
    let ε : ℝ := min (a / 2) (b / 4)
    have hε : 0 < ε := lt_min (by positivity) (by positivity)
    refine ⟨ε, hε, ?_⟩
    intro y hy
    have hydist : dist y (a • triC + b • triA) < ε := by
      simpa only [Metric.mem_ball] using hy
    have hy0dist : |y 0 - (a • triC + b • triA) 0| < ε := by
      have hle := PiLp.dist_apply_le y (a • triC + b • triA) (0 : Fin 2)
      have hlt := hle.trans_lt hydist
      simpa [Real.dist_eq] using hlt
    have hy1dist : |y 1 - (a • triC + b • triA) 1| < ε := by
      have hle := PiLp.dist_apply_le y (a • triC + b • triA) (1 : Fin 2)
      have hlt := hle.trans_lt hydist
      simpa [Real.dist_eq] using hlt
    have hεa : ε ≤ a / 2 := min_le_left _ _
    have hεb : ε ≤ b / 4 := min_le_right _ _
    have hdet :
        PlanarArea.det2 (edgeVec triangle (2 : Fin 3))
          (y - (a • triC + b • triA)) = y 0 := by
      change PlanarArea.det2 (triA - triC)
        (y - (a • triC + b • triA)) = y 0
      simp only [PlanarArea.det2, PiLp.sub_apply, PiLp.add_apply,
        PiLp.smul_apply, smul_eq_mul]
      norm_num [triA, triC]
    simp only [Fin.zero_eta, Fin.mk_one, Fin.reduceFinMk] at hdet ⊢
    rw [mem_triangle_open_region_iff, hdet]
    constructor
    · exact fun h => h.1
    · intro hy0
      rcases abs_lt.mp hy0dist with ⟨hy0lo, hy0hi⟩
      rcases abs_lt.mp hy1dist with ⟨hy1lo, hy1hi⟩
      have hx0 : (a • triC + b • triA) 0 = 0 := by
        norm_num [triC, triA]
      have hx1 : (a • triC + b • triA) 1 = a := by
        norm_num [triC, triA]
      rw [hx0] at hy0lo hy0hi
      rw [hx1] at hy1lo hy1hi
      refine ⟨hy0, by linarith, ?_⟩
      linarith

#print axioms triangleFace_standard_eq
#print axioms mem_triangle_boundary_iff
#print axioms mem_triangle_open_region_iff
#print axioms triangle_boundaryInteriorLocallyLeft_raw

end MathLab.PolygonRearrangement.PolygonOrientationTopologyScratch


==> anc/P5-kernel-deficit-lean-v6/MathLab/Geometry/PolygonRadialCrosscutNoAlternationScratch.lean <==
/-
Copyright (c) 2026 Math Lab. All rights reserved.
Released under Apache 2.0 license as described in the file LICENSE.
Authors: Math Lab formalization track
-/
import MathLab.Geometry.ModelCurveRadialCutPairScratch
import MathLab.Geometry.PolygonAlternatingCrosscutScratch

/-!
# Disjoint radial crosscuts do not alternate

This module is the geometric consumer of the finite cyclic-alternation
predicate.  A strict increasing enumeration by principal argument identifies
the two complementary model-square boundary arcs.  The Jordan crosscut
theorem then excludes alternating endpoints for disjoint crosscuts.
-/

open Set

noncomputable section

namespace MathLab.PolygonRearrangement.PolygonRadialCrosscutNoAlternationScratch

open ModelCurveRadialCutPairScratch
open PolygonCrosscutCyclicAdjacencyScratch
open PolygonAlternatingCrosscutScratch

/-- Two crosscuts of the model square with disjoint carriers cannot have
alternating endpoint ranks in a strictly argument-sorted enumeration. -/
theorem not_finCyclicAlternates_of_disjoint_crosscuts {m : ℕ}
    (direction : Fin m → Circle) (enum : Fin m ≃ Fin m)
    (hEnum : StrictMono (fun r : Fin m =>
      Complex.arg (direction (enum.symm r))))
    {i q r s : Fin m} (hiq : direction i ≠ direction q)
    {P Q : Set E}
    (hP : Schoenflies.IsCrosscut Schoenflies.modelCurve P
      (circleToModel (direction i)) (circleToModel (direction q)))
    (hQ : Schoenflies.IsCrosscut Schoenflies.modelCurve Q
      (circleToModel (direction r)) (circleToModel (direction s)))
    (hPQ : Disjoint P Q) :
    ¬ finCyclicAlternates (enum i) (enum q) (enum r) (enum s) := by
  intro hAlt
  let Aiq : Set E := modelArc (direction i) (direction q)
  let Aqi : Set E := modelArc (direction q) (direction i)
  have hcut : Schoenflies.IsCutPair Schoenflies.modelCurve
      (circleToModel (direction i)) (circleToModel (direction q)) Aiq Aqi := by
    simpa only [Aiq, Aqi] using isCutPair_modelArc hiq
  have hdisjoint : ¬ (Q ∩ P).Nonempty := by
    intro hnonempty
    obtain ⟨x, hxQ, hxP⟩ := hnonempty
    exact Set.disjoint_left.mp hPQ hxP hxQ
  rcases hAlt with hForward | hReverse
  · have hrBetween : CircleStrictlyBetween
        (direction i) (direction q) (direction r) :=
      circleStrictlyBetween_of_finCyclicBetween direction enum hEnum hiq
        hForward.1
    have hsBetween : CircleStrictlyBetween
        (direction q) (direction i) (direction s) :=
      circleStrictlyBetween_of_finCyclicBetween direction enum hEnum hiq.symm
        hForward.2
    have hrSide : circleToModel (direction r) ∈ Aiq \ Aqi := by
      simpa only [Aiq, Aqi] using
        circleToModel_mem_diff_modelArc_of_strictlyBetween hiq hrBetween
    have hsSide : circleToModel (direction s) ∈ Aqi \ Aiq := by
      simpa only [Aiq, Aqi] using
        circleToModel_mem_diff_modelArc_of_strictlyBetween hiq.symm hsBetween
    apply hdisjoint
    exact hP.arc_inter_nonempty_of_alternating hcut hQ.arc hQ.sdiff_subset
      hrSide.1 hrSide.2 hsSide.1 hsSide.2
  · have hrBetween : CircleStrictlyBetween
        (direction q) (direction i) (direction r) :=
      circleStrictlyBetween_of_finCyclicBetween direction enum hEnum hiq.symm
        hReverse.2
    have hsBetween : CircleStrictlyBetween
        (direction i) (direction q) (direction s) :=
      circleStrictlyBetween_of_finCyclicBetween direction enum hEnum hiq
        hReverse.1
    have hrSide : circleToModel (direction r) ∈ Aqi \ Aiq := by
      simpa only [Aiq, Aqi] using
        circleToModel_mem_diff_modelArc_of_strictlyBetween hiq.symm hrBetween
    have hsSide : circleToModel (direction s) ∈ Aiq \ Aqi := by
      simpa only [Aiq, Aqi] using
        circleToModel_mem_diff_modelArc_of_strictlyBetween hiq hsBetween
    apply hdisjoint
    exact hP.arc_inter_nonempty_of_alternating hcut.symm hQ.arc hQ.sdiff_subset
      hrSide.1 hrSide.2 hsSide.1 hsSide.2

#print axioms not_finCyclicAlternates_of_disjoint_crosscuts

end MathLab.PolygonRearrangement.PolygonRadialCrosscutNoAlternationScratch


==> anc/P5-kernel-deficit-lean-v6/MathLab/Geometry/PolygonRearrangement.lean <==
/-
Copyright (c) 2026 Math Lab. All rights reserved.
Released under Apache 2.0 license as described in the file LICENSE.
Authors: Math Lab formalization track
-/
import MathLab.Geometry.PlanarArea
import Mathlib.Geometry.Polygon.Basic

/-!
# Directed-edge rearrangements of planar polygonal walks

This file supplies the finite-data statement layer needed by the verified
polygon edge-rearrangement proof for P5/B12.  It deliberately separates:

* arbitrary finite closed polygonal walks, whose area is signed shoelace area;
* genuine simple, positively oriented polygonal cycles, which bound regions;
* a companion constructed from a permutation of the original directed edges.

The production core in this file is axiom-clean. The
triangle Jordan base case `enclosedRegion_eq_triangleFace_of_three` is proved
below, and the general ear induction is exposed through the conditional
engine `exists_positiveTriangulation_of_positiveEarRemoval`. Kernel-checked
providers for general ear removal and hull-boundary order, together with their
exact public wrappers, live in the explicit extension
`MathLab.Geometry.PolygonRearrangementResearch`.
The B90 fan cores
`exists_sortedFanCertificate` and
`exists_sortedFanCertificate_of_cyclicSort`, and the Tier-3 finite rearrangement helpers
`listPairDetSum_sorted_merge_le` and
`orderedDetSum_perm_le_of_linearPolarSort` are proved below.  Consequently
the B90 area bridge `signedArea_sortedCompanion_eq_companionArea` and the
headline `edgeSortMax`, the strict-radial B99 certificate, and the conditional
general hull-reversal engine are axiom-clean.
-/

open MeasureTheory Set
open scoped Pointwise

noncomputable section

namespace MathLab.PolygonRearrangement

/-- The ambient Euclidean plane, with Mathlib's standard Lebesgue area. -/
abbrev E := EuclideanSpace ℝ (Fin 2)

/-- The `i`th directed edge of a cyclic finite polygonal walk.  A `Polygon E n`
is used here only as cyclic vertex data; no simplicity is implicit. -/
def edgeVec {n : ℕ} (Q : Polygon E n) (i : Fin n) : E :=
  Q (finRotate n i) - Q i

/-- Signed shoelace area of an arbitrary finite closed polygonal walk. -/
def signedArea {n : ℕ} (Q : Polygon E n) : ℝ :=
  (1 / 2 : ℝ) * ∑ i, PlanarArea.det2 (Q i) (Q (finRotate n i))

/-- The two endpoints of the `i`th closed edge. -/
def edgeEndpoints {n : ℕ} (Q : Polygon E n) (i : Fin n) : Set E :=
  {Q i, Q (finRotate n i)}

/-- The upper half of the oriented direction circle, with the positive
horizontal ray included and the negative horizontal ray excluded. -/
def inUpperHalf (v : E) : Prop :=
  0 < v 1 ∨ (v 1 = 0 ∧ 0 ≤ v 0)

/-- Linear polar-angle comparison using the positive horizontal ray as a cut.
For nonzero vectors in the same open/closed half, the determinant tests the
counterclockwise order.  Codirected vectors compare in both directions. -/
def polarLE (u v : E) : Prop :=
  (inUpperHalf u ∧ ¬inUpperHalf v) ∨
    ((inUpperHalf u ↔ inUpperHalf v) ∧ 0 ≤ PlanarArea.det2 u v)

/-- Polar comparison after ignoring zero directed edges.  Zero edges are
boundary repetitions and carry no direction or signed area. -/
def polarLEIgnoringZero (u v : E) : Prop :=
  u = 0 ∨ v = 0 ∨ polarLE u v

/-! ## Finite pair-determinant algebra -/

/-- Sum of `det (e_i) (e_j)` over the ordered pairs `i < j` in a list.
This list form is convenient for cyclic cuts and boundary-block reversal. -/
private def listPairDetSum : List E → ℝ
  | [] => 0
  | u :: l => (l.map (PlanarArea.det2 u)).sum + listPairDetSum l

private theorem det2_add_left (u w v : E) :
    PlanarArea.det2 (u + w) v =
      PlanarArea.det2 u v + PlanarArea.det2 w v := by
  simp only [PlanarArea.det2, PiLp.add_apply]
  ring

private theorem det2_add_right (u v w : E) :
    PlanarArea.det2 u (v + w) =
      PlanarArea.det2 u v + PlanarArea.det2 u w := by
  simp only [PlanarArea.det2, PiLp.add_apply]
  ring

private theorem det2_list_sum_left (l : List E) (v : E) :
    PlanarArea.det2 l.sum v =
      (l.map (fun u => PlanarArea.det2 u v)).sum := by
  induction l with
  | nil => simp [PlanarArea.det2]
  | cons u l ih =>
      rw [List.sum_cons, det2_add_left, ih]
      rfl

private theorem det2_list_sum_right (u : E) (l : List E) :
    PlanarArea.det2 u l.sum = (l.map (PlanarArea.det2 u)).sum := by
  induction l with
  | nil => simp [PlanarArea.det2]
  | cons v l ih =>
      rw [List.sum_cons, det2_add_right, ih]
      rfl

/-- Pair-determinant sum across a concatenation, including the determinant of
the two block resultants. -/
private theorem listPairDetSum_append (l m : List E) :
    listPairDetSum (l ++ m) = listPairDetSum l + listPairDetSum m +
      PlanarArea.det2 l.sum m.sum := by
  induction l with
  | nil => simp [listPairDetSum, PlanarArea.det2]
  | cons u l ih =>
      simp only [List.cons_append, listPairDetSum, List.map_append, List.sum_append,
        List.sum_cons, ih]
      rw [← det2_list_sum_right u m, det2_add_left]
      ring

/-- Moving a prefix of a closed vector list to the end preserves its ordered
pair-determinant sum. -/
private theorem listPairDetSum_append_comm_of_sum_eq_zero (l m : List E)
    (h : (l ++ m).sum = 0) :
    listPairDetSum (l ++ m) = listPairDetSum (m ++ l) := by
  rw [listPairDetSum_append, listPairDetSum_append]
  have hsum : l.sum + m.sum = 0 := by
    simpa only [List.sum_append] using h
  have hm : m.sum = -l.sum := eq_neg_of_add_eq_zero_right hsum
  rw [hm]
  simp only [PlanarArea.det2, PiLp.neg_apply]
  ring

/-- Every cyclic rotation of a closed vector list preserves its ordered
pair-determinant sum. -/
private theorem listPairDetSum_rotate_of_sum_eq_zero (l : List E) (k : ℕ)
    (h : l.sum = 0) :
    listPairDetSum (l.rotate k) = listPairDetSum l := by
  rw [List.rotate_eq_drop_append_take_mod]
  let d := k % l.length
  have hsplit : l.take d ++ l.drop d = l := List.take_append_drop d l
  have hzero : (l.take d ++ l.drop d).sum = 0 := by
    rw [hsplit]
    exact h
  have hcomm := listPairDetSum_append_comm_of_sum_eq_zero
    (l.take d) (l.drop d) hzero
  rw [hsplit] at hcomm
  exact hcomm.symm

/-- Reversing a list (without negating its vectors) negates its ordered
pair-determinant sum. -/
private theorem listPairDetSum_reverse (l : List E) :
    listPairDetSum l.reverse = -listPairDetSum l := by
  induction l with
  | nil => simp [listPairDetSum]
  | cons u l ih =>
      rw [List.reverse_cons, listPairDetSum_append]
      simp only [ih, List.sum_reverse, List.sum_singleton, listPairDetSum,
        List.map_nil, List.sum_nil, add_zero]
      have hanti : PlanarArea.det2 l.sum u = -PlanarArea.det2 u l.sum := by
        simp only [PlanarArea.det2]
        ring
      rw [hanti, det2_list_sum_right]
      ring

private theorem sum_map_sum_eq_sum_flatten (blocks : List (List E)) :
    (blocks.map List.sum).sum = blocks.flatten.sum := by
  induction blocks with
  | nil => rfl
  | cons block blocks ih =>
      simp only [List.map_cons, List.sum_cons, List.flatten_cons, List.sum_append, ih]

private theorem sum_flatMap_reverse (blocks : List (List E)) :
    (blocks.flatMap List.reverse).sum = blocks.flatten.sum := by
  induction blocks with
  | nil => rfl
  | cons block blocks ih =>
      simp only [List.flatMap_cons, List.sum_append, List.sum_reverse,
        List.flatten_cons, ih]

/-- Reversing every boundary block gives the exact pair-determinant identity
used by the virtual all-pocket reversal.  No simplicity or geometry is used. -/
private theorem listPairDetSum_blockReverse (blocks : List (List E)) :
    listPairDetSum blocks.flatten +
        listPairDetSum (blocks.flatMap List.reverse) =
      2 * listPairDetSum (blocks.map List.sum) := by
  induction blocks with
  | nil => simp [listPairDetSum]
  | cons block blocks ih =>
      simp only [List.flatten_cons, List.flatMap_cons, List.map_cons,
        listPairDetSum_append, listPairDetSum_reverse, List.sum_reverse]
      rw [sum_flatMap_reverse]
      change listPairDetSum block + listPairDetSum blocks.flatten +
          PlanarArea.det2 block.sum blocks.flatten.sum +
          (-listPairDetSum block + listPairDetSum (blocks.flatMap List.reverse) +
            PlanarArea.det2 block.sum blocks.flatten.sum) =
        2 * ((List.map (PlanarArea.det2 block.sum) (List.map List.sum blocks)).sum +
          listPairDetSum (List.map List.sum blocks))
      rw [← det2_list_sum_right block.sum (blocks.map List.sum),
        sum_map_sum_eq_sum_flatten]
      linear_combination ih

private theorem flatMap_reverse_perm_flatten {X : Type*}
    (blocks : List (List X)) :
    List.Perm (blocks.flatMap List.reverse) blocks.flatten := by
  induction blocks with
  | nil => simp
  | cons block blocks ih =>
      simp only [List.flatMap_cons, List.flatten_cons]
      exact (List.reverse_perm block).append ih

/-- The permutation which reads a partition of all edge indices block by
block, reversing the order inside every block.  The hypothesis is multiset
rather than literal-list equality so cyclic cuts are admitted. -/
private noncomputable def blockReversePerm {n : ℕ}
    (blocks : List (List (Fin n)))
    (hflat : blocks.flatten.Perm (List.finRange n)) : Equiv.Perm (Fin n) := by
  let l : List (Fin n) := blocks.flatMap List.reverse
  have hp : l.Perm (List.finRange n) :=
    (flatMap_reverse_perm_flatten blocks).trans hflat
  have hlnd : l.Nodup := hp.nodup_iff.mpr (List.nodup_finRange n)
  have hlall : ∀ i : Fin n, i ∈ l := by
    intro i
    rw [hp.mem_iff]
    exact List.mem_finRange i
  have hllen : l.length = n := hp.length_eq.trans List.length_finRange
  let e : Fin n ≃ Fin l.length := finCongr hllen.symm
  exact e.trans (hlnd.getEquivOfForallMemList l hlall)

/-- The index list enumerated by `blockReversePerm` is literally the flattened
list of reversed blocks, not merely a permutation of it. -/
private theorem ofFn_blockReversePerm {n : ℕ}
    (blocks : List (List (Fin n)))
    (hflat : blocks.flatten.Perm (List.finRange n)) :
    List.ofFn (blockReversePerm blocks hflat) =
      blocks.flatMap List.reverse := by
  let l : List (Fin n) := blocks.flatMap List.reverse
  have hp0 : l.Perm blocks.flatten := flatMap_reverse_perm_flatten blocks
  have hp : l.Perm (List.finRange n) := hp0.trans hflat
  have hlnd : l.Nodup := hp.nodup_iff.mpr (List.nodup_finRange n)
  have hlall : ∀ i : Fin n, i ∈ l := by
    intro i
    rw [hp.mem_iff]
    exact List.mem_finRange i
  have hllen : l.length = n := hp.length_eq.trans List.length_finRange
  let e : Fin n ≃ Fin l.length := finCongr hllen.symm
  change List.ofFn (e.trans (hlnd.getEquivOfForallMemList l hlall)) = l
  have he (i : Fin n) :
      e.trans (hlnd.getEquivOfForallMemList l hlall) i = l.get (e i) := rfl
  apply List.ext_get
  · simp [hllen]
  · intro k hk1 hk2
    rw [List.get_ofFn]
    simp only [he, List.Nodup.getEquivOfForallMemList_apply]
    congr

/-- The list pair-determinant sum is the same upper-triangular finite sum used
in the intrinsic closed-walk area definition. -/
private theorem listPairDetSum_ofFn {n : ℕ} (f : Fin n → E) :
    listPairDetSum (List.ofFn f) =
      ∑ j : Fin n, ∑ i ∈ Finset.Iio j, PlanarArea.det2 (f i) (f j) := by
  induction n with
  | zero => simp [listPairDetSum]
  | succ n ih =>
      rw [List.ofFn_succ]
      simp only [listPairDetSum]
      rw [Fin.sum_univ_succ]
      have hzero : (∑ i ∈ Finset.Iio (0 : Fin (n + 1)),
          PlanarArea.det2 (f i) (f 0)) = 0 := by
        apply Finset.sum_eq_zero
        intro i hi
        exact (Fin.not_lt_zero i (Finset.mem_Iio.mp hi)).elim
      simp only [hzero, zero_add]
      have hinner (j : Fin n) :
          (∑ i ∈ Finset.Iio j.succ,
              PlanarArea.det2 (f i) (f j.succ)) =
            PlanarArea.det2 (f 0) (f j.succ) +
              ∑ i ∈ Finset.Iio j,
                PlanarArea.det2 (f i.succ) (f j.succ) := by
        have hset : Finset.Iio j.succ =
            insert 0 ((Finset.Iio j).map (Fin.succEmb n)) := by
          ext i
          refine Fin.cases ?_ (fun k => ?_) i
          · simp
          · simp
        rw [hset, Finset.sum_insert (by simp), Finset.sum_map]
        congr 1
      simp_rw [hinner]
      simp only [List.map_ofFn, List.sum_ofFn, Function.comp_apply]
      rw [ih (fun i => f i.succ), Finset.sum_add_distrib]

/-! ## Closed directed-edge walks and their companions -/

/-- A finite closed directed-edge walk, recorded up to translation by its
ordered edge vectors.  The closure equation is data, so self-intersection,
repeated directions, antiparallel directions, and zero edges are all allowed. -/
structure ClosedWalk (n : ℕ) where
  /-- Directed edges in traversal order. -/
  edge : Fin n → E
  /-- The edge vectors sum to zero, exactly the endpoint-closure condition. -/
  sum_edge_eq_zero : ∑ i, edge i = 0

namespace ClosedWalk

/-- Signed area expressed intrinsically in ordered edge coordinates.  This is
the pair-determinant form of the shoelace integral for a closed walk based at
the origin. -/
def signedArea {n : ℕ} (Q : ClosedWalk n) : ℝ :=
  (1 / 2 : ℝ) * ∑ j, ∑ i ∈ Finset.Iio j, PlanarArea.det2 (Q.edge i) (Q.edge j)

/-- The list and closed-walk normalizations of the pair-determinant area agree. -/
private theorem listPairDetSum_edges {n : ℕ} (Q : ClosedWalk n) :
    listPairDetSum (List.ofFn Q.edge) = 2 * Q.signedArea := by
  rw [listPairDetSum_ofFn]
  simp only [ClosedWalk.signedArea]
  ring

/-- Partial-sum vertices of an edge walk, based at the origin. -/
def vertex {n : ℕ} (Q : ClosedWalk n) (i : Fin n) : E :=
  ∑ j ∈ Finset.Iio i, Q.edge j

/-- The cyclic polygonal walk traced by the partial sums of the edge list. -/
def toPolygon {n : ℕ} (Q : ClosedWalk n) : Polygon E n :=
  ⟨Q.vertex⟩

/-- Advancing once around a closed edge walk adds the current directed edge,
including at the final index where closure identifies the result with zero. -/
theorem vertex_finRotate {n : ℕ} (Q : ClosedWalk n) (i : Fin n) :
    Q.vertex (finRotate n i) = Q.vertex i + Q.edge i := by
  cases n with
  | zero => exact Fin.elim0 i
  | succ n =>
      by_cases hi : i = Fin.last n
      · subst i
        have hset : insert (Fin.last n) (Finset.Iio (Fin.last n)) = Finset.univ := by
          ext j
          simp only [Finset.mem_insert, Finset.mem_Iio, Finset.mem_univ, iff_true]
          exact (lt_or_eq_of_le (Fin.le_last j)).symm
        have hzero : Finset.Iio (0 : Fin (n + 1)) = ∅ := by
          ext j
          simp
        simp only [vertex, finRotate_last, hzero, Finset.sum_empty]
        calc
          0 = ∑ j : Fin (n + 1), Q.edge j := Q.sum_edge_eq_zero.symm
          _ = ∑ j ∈ insert (Fin.last n) (Finset.Iio (Fin.last n)), Q.edge j := by
            rw [hset]
          _ = Q.edge (Fin.last n) + ∑ j ∈ Finset.Iio (Fin.last n), Q.edge j := by
            rw [Finset.sum_insert (by simp)]
          _ = ∑ j ∈ Finset.Iio (Fin.last n), Q.edge j + Q.edge (Fin.last n) :=
            add_comm _ _
      · have hrotate : (finRotate (n + 1) i : ℕ) = i + 1 :=
          coe_finRotate_of_ne_last hi
        have hset : Finset.Iio (finRotate (n + 1) i) =
            insert i (Finset.Iio i) := by
          ext j
          simp only [Finset.mem_Iio, Finset.mem_insert, Fin.lt_def]
          rw [hrotate]
          omega
        simp only [vertex, hset]
        rw [Finset.sum_insert (by simp)]
        exact add_comm _ _

/-- The intrinsic pair-determinant area of a closed edge list agrees with the
literal shoelace area of its partial-sum polygon. -/
theorem polygon_signedArea_toPolygon {n : ℕ} (Q : ClosedWalk n) :
    MathLab.PolygonRearrangement.signedArea Q.toPolygon = Q.signedArea := by
  have hedge (i : Fin n) :
      PlanarArea.det2 (Q.vertex i) (Q.vertex i + Q.edge i) =
        PlanarArea.det2 (Q.vertex i) (Q.edge i) := by
    change Q.vertex i 0 * (Q.vertex i 1 + Q.edge i 1) -
        Q.vertex i 1 * (Q.vertex i 0 + Q.edge i 0) =
      Q.vertex i 0 * Q.edge i 1 - Q.vertex i 1 * Q.edge i 0
    ring
  have hsum (i : Fin n) :
      PlanarArea.det2 (Q.vertex i) (Q.edge i) =
        ∑ j ∈ Finset.Iio i, PlanarArea.det2 (Q.edge j) (Q.edge i) := by
    simp only [vertex, PlanarArea.det2, WithLp.ofLp_sum, Finset.sum_apply]
    rw [Finset.sum_mul, Finset.sum_mul, Finset.sum_sub_distrib]
  simp only [MathLab.PolygonRearrangement.signedArea, toPolygon,
    vertex_finRotate, hedge, hsum, ClosedWalk.signedArea]

/-- Reorder the directed edges by a permutation.  Closure is preserved. -/
def permute {n : ℕ} (Q : ClosedWalk n) (σ : Equiv.Perm (Fin n)) : ClosedWalk n where
  edge i := Q.edge (σ i)
  sum_edge_eq_zero := by
    rw [Equiv.sum_comp]
    exact Q.sum_edge_eq_zero

@[simp] theorem edge_permute {n : ℕ} (Q : ClosedWalk n) (σ : Equiv.Perm (Fin n))
    (i : Fin n) : (Q.permute σ).edge i = Q.edge (σ i) := rfl

/-- Cyclically moving the first directed edge to the end does not change the
signed area of a closed edge walk. -/
theorem signedArea_permute_finRotate {n : ℕ} (Q : ClosedWalk n) :
    (Q.permute (finRotate n)).signedArea = Q.signedArea := by
  cases n with
  | zero => simp [ClosedWalk.signedArea]
  | succ n =>
    simp only [ClosedWalk.signedArea, ClosedWalk.edge_permute]
    rw [Fin.sum_univ_castSucc, Fin.sum_univ_succ]
    simp only [finRotate_last]
    have hrot (i : Fin n) : finRotate (n + 1) i.castSucc = i.succ := by
      apply Fin.ext
      simp
    simp_rw [hrot]
    have hfirst (j : Fin n) :
        (∑ i ∈ Finset.Iio j.castSucc,
          PlanarArea.det2 (Q.edge (finRotate (n + 1) i)) (Q.edge j.succ)) =
        ∑ i ∈ Finset.Iio j,
          PlanarArea.det2 (Q.edge i.succ) (Q.edge j.succ) := by
      rw [Fin.Iio_castSucc, Finset.sum_map]
      apply Finset.sum_congr rfl
      intro i hi
      rw [Fin.castSuccEmb_apply, hrot]
    simp_rw [hfirst]
    have hlast :
        (∑ i ∈ Finset.Iio (Fin.last n),
          PlanarArea.det2 (Q.edge (finRotate (n + 1) i)) (Q.edge 0)) =
        ∑ i : Fin n, PlanarArea.det2 (Q.edge i.succ) (Q.edge 0) := by
      rw [Fin.Iio_last_eq_map, Finset.sum_map]
      apply Finset.sum_congr rfl
      intro i hi
      rw [Fin.castSuccEmb_apply, hrot]
    rw [hlast]
    have hIio_succ (j : Fin n) :
        Finset.Iio j.succ =
          insert (0 : Fin (n + 1)) ((Finset.Iio j).map (Fin.succEmb n)) := by
      ext x
      simp only [Finset.mem_Iio, Finset.mem_insert, Finset.mem_map]
      constructor
      · intro hx
        by_cases h0 : x = 0
        · exact Or.inl h0
        · right
          refine ⟨x.pred h0, ?_, ?_⟩
          · change x.val - 1 < j.val
            change x.val < j.val + 1 at hx
            have hpos : 0 < x.val := Fin.pos_iff_ne_zero.mpr h0
            omega
          · simp
      · rintro (rfl | ⟨i, hi, rfl⟩)
        · simp
        · simpa using hi
    have hsucc (j : Fin n) :
        (∑ i ∈ Finset.Iio j.succ,
          PlanarArea.det2 (Q.edge i) (Q.edge j.succ)) =
        PlanarArea.det2 (Q.edge 0) (Q.edge j.succ) +
          ∑ i ∈ Finset.Iio j,
            PlanarArea.det2 (Q.edge i.succ) (Q.edge j.succ) := by
      rw [hIio_succ]
      rw [Finset.sum_insert]
      · rw [Finset.sum_map]
        rfl
      · simp
    simp_rw [hsucc]
    have htail : (∑ i : Fin n, Q.edge i.succ) = -Q.edge 0 := by
      have h := Q.sum_edge_eq_zero
      rw [Fin.sum_univ_succ] at h
      exact eq_neg_of_add_eq_zero_right h
    have hleft :
        (∑ i : Fin n, PlanarArea.det2 (Q.edge i.succ) (Q.edge 0)) = 0 := by
      rw [← show PlanarArea.det2 (∑ i : Fin n, Q.edge i.succ) (Q.edge 0) =
          ∑ i : Fin n, PlanarArea.det2 (Q.edge i.succ) (Q.edge 0) by
        simp [PlanarArea.det2, Finset.sum_apply, Finset.sum_mul,
          Finset.sum_sub_distrib]]
      rw [htail]
      simp only [PlanarArea.det2, PiLp.neg_apply]
      ring
    have hright :
        (∑ i : Fin n, PlanarArea.det2 (Q.edge 0) (Q.edge i.succ)) = 0 := by
      rw [← show PlanarArea.det2 (Q.edge 0) (∑ i : Fin n, Q.edge i.succ) =
          ∑ i : Fin n, PlanarArea.det2 (Q.edge 0) (Q.edge i.succ) by
        simp [PlanarArea.det2, Finset.sum_apply, Finset.mul_sum,
          Finset.sum_sub_distrib]]
      rw [htail]
      simp only [PlanarArea.det2, PiLp.neg_apply]
      ring
    rw [Finset.sum_add_distrib, hleft, hright]
    have hempty :
        (∑ i ∈ Finset.Iio (0 : Fin (n + 1)),
          PlanarArea.det2 (Q.edge i) (Q.edge 0)) = 0 := by
      apply Finset.sum_eq_zero
      intro i hi
      exact (Fin.not_lt_zero i (Finset.mem_Iio.mp hi)).elim
    rw [hempty]
    ring

/-- Any finite cyclic cut of a closed edge walk preserves signed area. -/
@[simp] theorem signedArea_permute_finRotate_pow {n : ℕ}
    (Q : ClosedWalk n) (k : ℕ) :
    (Q.permute ((finRotate n) ^ k)).signedArea = Q.signedArea := by
  induction k with
  | zero =>
      simp [ClosedWalk.signedArea]
  | succ k ih =>
      rw [pow_succ]
      calc
        (Q.permute ((finRotate n) ^ k * finRotate n)).signedArea =
            ((Q.permute ((finRotate n) ^ k)).permute (finRotate n)).signedArea := by
              simp only [ClosedWalk.signedArea, ClosedWalk.edge_permute,
                Equiv.Perm.mul_apply]
        _ = (Q.permute ((finRotate n) ^ k)).signedArea :=
          signedArea_permute_finRotate (Q.permute ((finRotate n) ^ k))
        _ = Q.signedArea := ih

/-- A permutation puts a closed walk's nonzero edges in cyclic
counterclockwise order when some cyclic rotation of its output order is
linearly polar-sorted.  Zero edges are ignored and codirected ties are free. -/
def IsCyclicCCWEdgeSort {n : ℕ} (Q : ClosedWalk n) (σ : Equiv.Perm (Fin n)) : Prop :=
  ∃ k : ℕ, ∀ p : Fin n × Fin n, p.1 < p.2 →
    polarLEIgnoringZero
      (Q.edge (σ (((finRotate n) ^ k) p.1)))
      (Q.edge (σ (((finRotate n) ^ k) p.2)))

/-- The sorted companion is constructionally the same directed edge multiset:
it is the edge permutation itself, based at the origin by `toPolygon`. -/
def sortedCompanion {n : ℕ} (Q : ClosedWalk n) (σ : Equiv.Perm (Fin n)) :
    ClosedWalk n :=
  Q.permute σ

@[simp] theorem edge_sortedCompanion {n : ℕ} (Q : ClosedWalk n)
    (σ : Equiv.Perm (Fin n)) (i : Fin n) :
    (Q.sortedCompanion σ).edge i = Q.edge (σ i) := rfl

end ClosedWalk

/-- The cyclic edge differences of any polygonal vertex walk sum to zero. -/
theorem sum_edgeVec_eq_zero {n : ℕ} (Q : Polygon E n) :
    ∑ i, edgeVec Q i = 0 := by
  rw [show ∑ i, edgeVec Q i = (∑ i, Q (finRotate n i)) - ∑ i, Q i by
    simp only [edgeVec, Finset.sum_sub_distrib]]
  rw [Equiv.sum_comp]
  exact sub_self _

/-- Forget the base point of a polygonal walk and retain its closed directed
edge list. -/
def closedWalkOfPolygon {n : ℕ} (Q : Polygon E n) : ClosedWalk n where
  edge := edgeVec Q
  sum_edge_eq_zero := sum_edgeVec_eq_zero Q

@[simp] theorem edge_closedWalkOfPolygon {n : ℕ} (Q : Polygon E n) (i : Fin n) :
    (closedWalkOfPolygon Q).edge i = edgeVec Q i := rfl

/-- A cyclic list of at least three distinct vertices whose consecutive rays
about one center turn strictly counterclockwise, and whose displayed edges
weakly support every displayed vertex on their left, is cyclically weakly
polar-sorted.  This is the production form of the independently audited B97
radial/support edge-order bridge. -/
theorem isCyclicCCWEdgeSort_refl_of_injective_strictRadial_support
    {n : ℕ} (F : Polygon E n) (o : E)
    (hn : 3 ≤ n) (hF_injective : Function.Injective F.vertices)
    (hRadial : ∀ i : Fin n,
      0 < MathLab.PlanarArea.det2 (F i - o) (F (finRotate n i) - o))
    (hSupport : ∀ i r : Fin n,
      0 ≤ MathLab.PlanarArea.det2
        (MathLab.PolygonRearrangement.edgeVec F i) (F r - F i)) :
    (MathLab.PolygonRearrangement.closedWalkOfPolygon F).IsCyclicCCWEdgeSort
      (Equiv.refl (Fin n)) := by
  letI : NeZero n := ⟨by omega⟩
  have hNegOneEqLast : (-1 : Fin n) = ⟨n - 1, by omega⟩ := by
    apply Fin.ext
    simp [Fin.val_neg', Nat.mod_eq_of_lt (by omega : 1 < n)]
  have hRotateNe (i : Fin n) : finRotate n i ≠ i := by
    by_cases hi : i = -1
    · subst i
      have hzero : finRotate n (-1) = 0 := by
        rw [finRotate_apply]
        simp
      rw [hzero, hNegOneEqLast]
      intro h
      have hv := congrArg Fin.val h
      change 0 = n - 1 at hv
      omega
    · exact ne_of_gt ((lt_finRotate_iff_ne_neg_one i).2 hi)
  have hEdgeNe (i : Fin n) :
      MathLab.PolygonRearrangement.edgeVec F i ≠ 0 := by
    intro he
    apply hRotateNe i
    apply hF_injective
    change F (finRotate n i) - F i = 0 at he
    exact sub_eq_zero.mp he
  have hRayNe (i : Fin n) : F i - o ≠ 0 := by
    intro hi
    have h := hRadial i
    rw [hi] at h
    simp [MathLab.PlanarArea.det2] at h
  have hCenterStrict (i : Fin n) :
      0 < MathLab.PlanarArea.det2
        (MathLab.PolygonRearrangement.edgeVec F i) (o - F i) := by
    have h := hRadial i
    simp only [MathLab.PolygonRearrangement.edgeVec,
      MathLab.PlanarArea.det2, PiLp.sub_apply] at h ⊢
    linarith
  have hConsecutiveTurn (i : Fin n) :
      0 ≤ MathLab.PlanarArea.det2
        (MathLab.PolygonRearrangement.edgeVec F i)
        (MathLab.PolygonRearrangement.edgeVec F (finRotate n i)) := by
    have h := hSupport i (finRotate n (finRotate n i))
    simp only [MathLab.PolygonRearrangement.edgeVec,
      MathLab.PlanarArea.det2, PiLp.sub_apply] at h ⊢
    linarith
  have hCoordZero {x : E} (hx0 : x 0 = 0) (hx1 : x 1 = 0) : x = 0 := by
    ext c
    fin_cases c
    · exact hx0
    · exact hx1
  have hUpperY {x : E}
      (hx : MathLab.PolygonRearrangement.inUpperHalf x) : 0 ≤ x 1 := by
    rcases hx with hx | ⟨hx, -⟩ <;> linarith
  have hLowerY {x : E}
      (hx : ¬MathLab.PolygonRearrangement.inUpperHalf x) : x 1 ≤ 0 := by
    by_contra h
    exact hx (Or.inl (lt_of_not_ge h))
  have hUpperX {x : E}
      (hx : MathLab.PolygonRearrangement.inUpperHalf x) (hy : x 1 = 0) :
      0 ≤ x 0 := by
    rcases hx with hx | ⟨-, hx⟩
    · linarith
    · exact hx
  have hLowerX {x : E}
      (hx : ¬MathLab.PolygonRearrangement.inUpperHalf x) (hy : x 1 = 0) :
      x 0 < 0 :=
    lt_of_not_ge (fun h => hx (Or.inr ⟨hy, h⟩))
  have hUpperNegIff (x : E) (hx0 : x ≠ 0) :
      MathLab.PolygonRearrangement.inUpperHalf (-x) ↔
        ¬MathLab.PolygonRearrangement.inUpperHalf x := by
    constructor
    · intro hnx hx
      have hxy := hUpperY hx
      have hnxy := hUpperY hnx
      have hx1 : x 1 = 0 := by
        simp only [PiLp.neg_apply] at hnxy
        linarith
      have hxx := hUpperX hx hx1
      have hnxx := hUpperX hnx (by simp [hx1])
      simp only [PiLp.neg_apply] at hnxx
      have hx0' : x 0 = 0 := by linarith
      exact hx0 (hCoordZero hx0' hx1)
    · intro hx
      have hxy := hLowerY hx
      by_cases hy : x 1 = 0
      · have hxx := hLowerX hx hy
        exact Or.inr ⟨by simp [hy], by simp only [PiLp.neg_apply]; linarith⟩
      · exact Or.inl (by
          simp only [PiLp.neg_apply]
          exact neg_pos.mpr (lt_of_le_of_ne hxy hy))
  have hUpperPosSMulIff (t : ℝ) (ht : 0 < t) (x : E) :
      MathLab.PolygonRearrangement.inUpperHalf (t • x) ↔
        MathLab.PolygonRearrangement.inUpperHalf x := by
    simp only [MathLab.PolygonRearrangement.inUpperHalf,
      PiLp.smul_apply, smul_eq_mul]
    constructor
    · rintro (hy | ⟨hy, hx⟩)
      · exact Or.inl (by nlinarith)
      · exact Or.inr ⟨by
          rcases mul_eq_zero.mp hy with h | h
          · exact (ht.ne' h).elim
          · exact h, by nlinarith⟩
    · rintro (hy | ⟨hy, hx⟩)
      · exact Or.inl (mul_pos ht hy)
      · exact Or.inr ⟨by simp [hy], mul_nonneg ht.le hx⟩
  have hScalarOfDetZero (u v : E) (hu : u ≠ 0)
      (hdet : MathLab.PlanarArea.det2 u v = 0) :
      ∃ t : ℝ, v = t • u := by
    by_cases hu0 : u 0 = 0
    · have hu1 : u 1 ≠ 0 := by
        intro hu1
        exact hu (hCoordZero hu0 hu1)
      refine ⟨v 1 / u 1, ?_⟩
      ext c
      fin_cases c
      · have hv0 : v 0 = 0 := by
          simp only [MathLab.PlanarArea.det2, hu0, zero_mul, sub_zero] at hdet
          have huv : u 1 * v 0 = 0 := by linarith
          exact (mul_eq_zero.mp huv).resolve_left hu1
        simp [hv0, hu0]
      · change v 1 = (v 1 / u 1) * u 1
        field_simp
    · refine ⟨v 0 / u 0, ?_⟩
      ext c
      fin_cases c
      · change v 0 = (v 0 / u 0) * u 0
        field_simp
      · simp only [MathLab.PlanarArea.det2] at hdet
        change v 1 = (v 0 / u 0) * u 1
        field_simp
        linarith
  have hNoSameRadialDirection (i r : Fin n) (hir : i ≠ r)
      (hsame : MathLab.PolygonRearrangement.inUpperHalf (F i - o) ↔
        MathLab.PolygonRearrangement.inUpperHalf (F r - o))
      (hdet : MathLab.PlanarArea.det2 (F i - o) (F r - o) = 0) : False := by
    obtain ⟨t, ht⟩ := hScalarOfDetZero (F i - o) (F r - o) (hRayNe i) hdet
    have htpos : 0 < t := by
      have ht0 : t ≠ 0 := by
        intro ht0
        rw [ht0, zero_smul] at ht
        exact hRayNe r ht
      rcases lt_or_gt_of_ne ht0 with htneg | htpos
      · have hrewrite : F r - o = (-t) • (-(F i - o)) := by
          rw [ht]
          module
        have hnegpos : 0 < -t := neg_pos.mpr htneg
        have hrHalf :
            MathLab.PolygonRearrangement.inUpperHalf (F r - o) ↔
              MathLab.PolygonRearrangement.inUpperHalf (-(F i - o)) := by
          rw [hrewrite]
          exact hUpperPosSMulIff (-t) hnegpos (-(F i - o))
        have hcontra :
            MathLab.PolygonRearrangement.inUpperHalf (F i - o) ↔
              ¬MathLab.PolygonRearrangement.inUpperHalf (F i - o) :=
          hsame.trans (hrHalf.trans (hUpperNegIff _ (hRayNe i)))
        by_cases hiHalf : MathLab.PolygonRearrangement.inUpperHalf (F i - o)
        · exfalso
          exact (hcontra.mp hiHalf) hiHalf
        · exfalso
          exact hiHalf (hcontra.mpr hiHalf)
      · exact htpos
    have htne : t ≠ 1 := by
      intro ht1
      apply hir
      apply hF_injective
      have hsub : F r - o = F i - o := by simpa [ht1] using ht
      simpa only [sub_add_cancel] using (congrArg (· + o) hsub).symm
    rcases lt_or_gt_of_ne htne with htlt | htgt
    · have hsupp := hSupport r i
      have hcenter := hCenterStrict r
      have hFr : F r = t • (F i - o) + o := (sub_eq_iff_eq_add).mp ht
      rw [hFr] at hsupp hcenter
      simp only [MathLab.PolygonRearrangement.edgeVec,
        MathLab.PlanarArea.det2, PiLp.sub_apply, PiLp.add_apply,
        PiLp.smul_apply, smul_eq_mul] at hsupp hcenter
      nlinarith [mul_pos htpos (sub_pos.mpr htlt)]
    · have hsupp := hSupport i r
      have hcenter := hCenterStrict i
      have hFr : F r = t • (F i - o) + o := (sub_eq_iff_eq_add).mp ht
      rw [hFr] at hsupp
      simp only [MathLab.PolygonRearrangement.edgeVec,
        MathLab.PlanarArea.det2, PiLp.sub_apply, PiLp.add_apply,
        PiLp.smul_apply, smul_eq_mul] at hsupp hcenter
      nlinarith [sub_pos.mpr htgt]
  have hConsecutiveCodirected (i : Fin n)
      (hdet : MathLab.PlanarArea.det2
        (MathLab.PolygonRearrangement.edgeVec F i)
        (MathLab.PolygonRearrangement.edgeVec F (finRotate n i)) = 0) :
      ∃ t : ℝ, 0 < t ∧
        MathLab.PolygonRearrangement.edgeVec F (finRotate n i) =
          t • MathLab.PolygonRearrangement.edgeVec F i := by
    obtain ⟨t, ht⟩ := hScalarOfDetZero
      (MathLab.PolygonRearrangement.edgeVec F i)
      (MathLab.PolygonRearrangement.edgeVec F (finRotate n i))
      (hEdgeNe i) hdet
    refine ⟨t, ?_, ht⟩
    have hc := hCenterStrict (finRotate n i)
    rw [ht] at hc
    have hfactor :
        MathLab.PlanarArea.det2
            (t • MathLab.PolygonRearrangement.edgeVec F i)
            (o - F (finRotate n i)) =
          t * MathLab.PlanarArea.det2
            (MathLab.PolygonRearrangement.edgeVec F i) (o - F i) := by
      simp only [MathLab.PolygonRearrangement.edgeVec,
        MathLab.PlanarArea.det2, PiLp.sub_apply, PiLp.smul_apply,
        smul_eq_mul]
      ring
    rw [hfactor] at hc
    rcases (mul_pos_iff.mp hc) with h | h
    · exact h.1
    · exact (not_lt_of_ge (hCenterStrict i).le h.2).elim
  have hNoEdgeStrictlyBetweenConsecutive (i j : Fin n) :
      ¬(0 < MathLab.PlanarArea.det2
          (MathLab.PolygonRearrangement.edgeVec F i)
          (MathLab.PolygonRearrangement.edgeVec F j) ∧
        0 < MathLab.PlanarArea.det2
          (MathLab.PolygonRearrangement.edgeVec F j)
          (MathLab.PolygonRearrangement.edgeVec F (finRotate n i))) := by
    rintro ⟨hax, hxb⟩
    have hdpos : 0 < MathLab.PlanarArea.det2
        (MathLab.PolygonRearrangement.edgeVec F i)
        (MathLab.PolygonRearrangement.edgeVec F (finRotate n i)) := by
      have hdnonneg := hConsecutiveTurn i
      refine lt_of_le_of_ne hdnonneg ?_
      intro hd
      obtain ⟨t, htpos, ht⟩ := hConsecutiveCodirected i hd.symm
      rw [ht] at hxb
      simp only [MathLab.PlanarArea.det2, PiLp.smul_apply,
        smul_eq_mul] at hax hxb
      nlinarith [mul_pos htpos hax]
    let a := MathLab.PolygonRearrangement.edgeVec F i
    let b := MathLab.PolygonRearrangement.edgeVec F (finRotate n i)
    let x := MathLab.PolygonRearrangement.edgeVec F j
    let α : ℝ := MathLab.PlanarArea.det2 x b / MathLab.PlanarArea.det2 a b
    let β : ℝ := MathLab.PlanarArea.det2 a x / MathLab.PlanarArea.det2 a b
    have hα : 0 < α := div_pos hxb hdpos
    have hβ : 0 < β := div_pos hax hdpos
    have hxlin : x = α • a + β • b := by
      ext c
      fin_cases c
      · change x 0 = α * a 0 + β * b 0
        simp only [α, β]
        rw [div_mul_eq_mul_div, div_mul_eq_mul_div, ← add_div]
        apply (eq_div_iff (ne_of_gt hdpos)).2
        simp only [MathLab.PlanarArea.det2]
        ring
      · change x 1 = α * a 1 + β * b 1
        simp only [α, β]
        rw [div_mul_eq_mul_div, div_mul_eq_mul_div, ← add_div]
        apply (eq_div_iff (ne_of_gt hdpos)).2
        simp only [MathLab.PlanarArea.det2]
        ring
    let z := F j - F (finRotate n i)
    have haz : 0 ≤ MathLab.PlanarArea.det2 a z := by
      have h := hSupport i j
      simp only [a, z, MathLab.PolygonRearrangement.edgeVec,
        MathLab.PlanarArea.det2, PiLp.sub_apply] at h ⊢
      linarith
    have hbz : 0 ≤ MathLab.PlanarArea.det2 b z := by
      simpa only [b, z] using hSupport (finRotate n i) j
    have hxz : MathLab.PlanarArea.det2 x z ≤ 0 := by
      have h := hSupport j (finRotate n i)
      simp only [x, z, MathLab.PlanarArea.det2, PiLp.sub_apply] at h ⊢
      linarith
    have hxz_expand : MathLab.PlanarArea.det2 x z =
        α * MathLab.PlanarArea.det2 a z +
          β * MathLab.PlanarArea.det2 b z := by
      rw [hxlin]
      simp only [MathLab.PlanarArea.det2, PiLp.add_apply,
        PiLp.smul_apply, smul_eq_mul]
      ring
    have hαaz : 0 ≤ α * MathLab.PlanarArea.det2 a z :=
      mul_nonneg hα.le haz
    have hβbz : 0 ≤ β * MathLab.PlanarArea.det2 b z :=
      mul_nonneg hβ.le hbz
    have haz0 : MathLab.PlanarArea.det2 a z = 0 := by
      have : α * MathLab.PlanarArea.det2 a z = 0 := by
        rw [hxz_expand] at hxz
        linarith
      exact (mul_eq_zero.mp this).resolve_left hα.ne'
    have hbz0 : MathLab.PlanarArea.det2 b z = 0 := by
      have : β * MathLab.PlanarArea.det2 b z = 0 := by
        rw [hxz_expand] at hxz
        linarith
      exact (mul_eq_zero.mp this).resolve_left hβ.ne'
    obtain ⟨s, hzs⟩ := hScalarOfDetZero a z (by simpa only [a] using hEdgeNe i) haz0
    have hs : s = 0 := by
      have hprod : s * MathLab.PlanarArea.det2 b a = 0 := by
        calc
          s * MathLab.PlanarArea.det2 b a =
              MathLab.PlanarArea.det2 b (s • a) := by
                simp only [MathLab.PlanarArea.det2, PiLp.smul_apply,
                  smul_eq_mul]
                ring
          _ = 0 := by simpa only [hzs] using hbz0
      exact (mul_eq_zero.mp hprod).resolve_right (by
        simp only [MathLab.PlanarArea.det2] at hdpos ⊢
        nlinarith)
    have hz0 : z = 0 := by simp [hzs, hs]
    have hj : j = finRotate n i := by
      apply hF_injective
      exact sub_eq_zero.mp hz0
    subst j
    simp only [MathLab.PlanarArea.det2] at hxb
    nlinarith
  have hUniqueStrictExit (i j : Fin n) (t : ℝ) (htpos : 0 < t)
      (hcodir : MathLab.PolygonRearrangement.edgeVec F j =
        t • MathLab.PolygonRearrangement.edgeVec F i)
      (hiturn : 0 < MathLab.PlanarArea.det2
        (MathLab.PolygonRearrangement.edgeVec F i)
        (MathLab.PolygonRearrangement.edgeVec F (finRotate n i)))
      (hjturn : 0 < MathLab.PlanarArea.det2
        (MathLab.PolygonRearrangement.edgeVec F j)
        (MathLab.PolygonRearrangement.edgeVec F (finRotate n j))) :
      i = j := by
    let a := MathLab.PolygonRearrangement.edgeVec F i
    let bi := MathLab.PolygonRearrangement.edgeVec F (finRotate n i)
    let bj := MathLab.PolygonRearrangement.edgeVec F (finRotate n j)
    let z := F j - F i
    have haz : 0 ≤ MathLab.PlanarArea.det2 a z := by
      simpa only [a, z] using hSupport i j
    have htaz_nonpos : t * MathLab.PlanarArea.det2 a z ≤ 0 := by
      have h := hSupport j i
      rw [hcodir] at h
      simp only [a, z, MathLab.PlanarArea.det2, PiLp.sub_apply,
        PiLp.smul_apply, smul_eq_mul] at h ⊢
      nlinarith
    have haz_le : MathLab.PlanarArea.det2 a z ≤ 0 := by
      by_contra h
      have hazpos : 0 < MathLab.PlanarArea.det2 a z := lt_of_not_ge h
      exact (not_lt_of_ge htaz_nonpos) (mul_pos htpos hazpos)
    have haz0 : MathLab.PlanarArea.det2 a z = 0 := le_antisymm haz_le haz
    obtain ⟨s, hzs⟩ := hScalarOfDetZero a z
      (by simpa only [a] using hEdgeNe i) haz0
    have hFj : F j = s • a + F i := (sub_eq_iff_eq_add).mp hzs
    have hFnj : F (finRotate n j) = t • a + F j := by
      apply (sub_eq_iff_eq_add).mp
      simpa only [a, MathLab.PolygonRearrangement.edgeVec] using hcodir
    have hFni : F (finRotate n i) = a + F i := by
      apply (sub_eq_iff_eq_add).mp
      rfl
    let δ : ℝ := s + t - 1
    have hdiff : F (finRotate n j) - F (finRotate n i) = δ • a := by
      rw [hFnj, hFj, hFni]
      simp only [δ]
      module
    have hbi_a : MathLab.PlanarArea.det2 bi a < 0 := by
      simp only [bi, a, MathLab.PlanarArea.det2] at hiturn ⊢
      nlinarith
    have hδle : δ ≤ 0 := by
      have h := hSupport (finRotate n i) (finRotate n j)
      rw [hdiff] at h
      have hfactor : MathLab.PlanarArea.det2 bi (δ • a) =
          δ * MathLab.PlanarArea.det2 bi a := by
        simp only [MathLab.PlanarArea.det2, PiLp.smul_apply, smul_eq_mul]
        ring
      rw [hfactor] at h
      exact le_of_not_gt (fun hδpos =>
        (not_lt_of_ge h) (mul_neg_of_pos_of_neg hδpos hbi_a))
    have habj : 0 < MathLab.PlanarArea.det2 a bj := by
      rw [hcodir] at hjturn
      have hfactor : MathLab.PlanarArea.det2 (t • a) bj =
          t * MathLab.PlanarArea.det2 a bj := by
        simp only [MathLab.PlanarArea.det2, PiLp.smul_apply, smul_eq_mul]
        ring
      rw [hfactor] at hjturn
      rcases (mul_pos_iff.mp hjturn) with h | h
      · exact h.2
      · exact (not_lt_of_ge htpos.le h.1).elim
    have hdiff' : F (finRotate n i) - F (finRotate n j) = (-δ) • a := by
      rw [← neg_sub, hdiff]
      module
    have hδge : 0 ≤ δ := by
      have h := hSupport (finRotate n j) (finRotate n i)
      rw [hdiff'] at h
      have hfactor : MathLab.PlanarArea.det2 bj ((-δ) • a) =
          δ * MathLab.PlanarArea.det2 a bj := by
        simp only [MathLab.PlanarArea.det2, PiLp.smul_apply, smul_eq_mul]
        ring
      rw [hfactor] at h
      exact le_of_not_gt (fun hδneg =>
        (not_lt_of_ge h) (mul_neg_of_neg_of_pos hδneg habj))
    have hδ : δ = 0 := le_antisymm hδle hδge
    have hv : F (finRotate n j) = F (finRotate n i) := by
      apply sub_eq_zero.mp
      rw [hdiff, hδ, zero_smul]
    apply (finRotate n).injective
    exact (hF_injective hv).symm
  let e : Fin n → E := fun i => MathLab.PolygonRearrangement.edgeVec F i
  let bad : Fin n → Prop := fun i =>
    ¬MathLab.PolygonRearrangement.inUpperHalf (e i) ∧
      MathLab.PolygonRearrangement.inUpperHalf (e (finRotate n i))
  have hBadTurn (i : Fin n) (hi : bad i) :
      0 < MathLab.PlanarArea.det2 (e i) (e (finRotate n i)) := by
    have hdne : 0 ≠ MathLab.PlanarArea.det2 (e i) (e (finRotate n i)) := by
      intro hd
      obtain ⟨t, htpos, ht⟩ := hConsecutiveCodirected i (by simpa only [e] using hd.symm)
      have hhalf : MathLab.PolygonRearrangement.inUpperHalf (e (finRotate n i)) ↔
          MathLab.PolygonRearrangement.inUpperHalf (e i) := by
        rw [show e (finRotate n i) = t • e i by simpa only [e] using ht]
        exact hUpperPosSMulIff t htpos (e i)
      exact hi.1 (hhalf.mp hi.2)
    exact lt_of_le_of_ne (by simpa only [e] using hConsecutiveTurn i) hdne
  have hLowerSectorTrans (u v w : E)
      (hu : ¬MathLab.PolygonRearrangement.inUpperHalf u)
      (hv : ¬MathLab.PolygonRearrangement.inUpperHalf v)
      (hw : MathLab.PolygonRearrangement.inUpperHalf w) (hw0 : w ≠ 0)
      (huw : 0 < MathLab.PlanarArea.det2 u w)
      (huv : 0 < MathLab.PlanarArea.det2 u v) :
      0 < MathLab.PlanarArea.det2 v w := by
    have huy := hLowerY hu
    have hvy := hLowerY hv
    have hwy := hUpperY hw
    by_cases hwy0 : w 1 = 0
    · have hwx := hUpperX hw hwy0
      have hwxne : w 0 ≠ 0 := by
        intro hwx0
        exact hw0 (hCoordZero hwx0 hwy0)
      have hwxpos : 0 < w 0 := lt_of_le_of_ne hwx (Ne.symm hwxne)
      have hvyneg : v 1 < 0 := by
        refine lt_of_le_of_ne hvy ?_
        intro hvy0
        have hvx := hLowerX hv hvy0
        simp only [MathLab.PlanarArea.det2, hvy0, mul_zero, sub_zero] at huv
        nlinarith [mul_nonneg_of_nonpos_of_nonpos huy hvx.le]
      simp only [MathLab.PlanarArea.det2, hwy0, mul_zero, sub_zero]
      nlinarith [mul_pos (neg_pos.mpr hvyneg) hwxpos]
    · have hwypos : 0 < w 1 := lt_of_le_of_ne hwy (Ne.symm hwy0)
      by_contra h
      have hvwle : MathLab.PlanarArea.det2 v w ≤ 0 := le_of_not_gt h
      have hid : v 1 * MathLab.PlanarArea.det2 u w =
          w 1 * MathLab.PlanarArea.det2 u v +
            u 1 * MathLab.PlanarArea.det2 v w := by
        simp only [MathLab.PlanarArea.det2]
        ring
      nlinarith [mul_nonpos_of_nonpos_of_nonneg hvy huw.le,
        mul_pos hwypos huv,
        mul_nonneg_of_nonpos_of_nonpos huy hvwle]
  have hBadUnique (i j : Fin n) (hi : bad i) (hj : bad j) : i = j := by
    have hiturn := hBadTurn i hi
    have hjturn := hBadTurn j hj
    have hijle : MathLab.PlanarArea.det2 (e i) (e j) ≤ 0 := by
      apply le_of_not_gt
      intro hijpos
      apply hNoEdgeStrictlyBetweenConsecutive i j
      constructor
      · simpa only [e] using hijpos
      · simpa only [e] using (hLowerSectorTrans (e i) (e j)
          (e (finRotate n i)) hi.1 hj.1 hi.2
          (by simpa only [e] using hEdgeNe (finRotate n i)) hiturn hijpos)
    have hjile : MathLab.PlanarArea.det2 (e j) (e i) ≤ 0 := by
      apply le_of_not_gt
      intro hjipos
      apply hNoEdgeStrictlyBetweenConsecutive j i
      constructor
      · simpa only [e] using hjipos
      · simpa only [e] using (hLowerSectorTrans (e j) (e i)
          (e (finRotate n j)) hj.1 hi.1 hj.2
          (by simpa only [e] using hEdgeNe (finRotate n j)) hjturn hjipos)
    have hij0 : MathLab.PlanarArea.det2 (e i) (e j) = 0 := by
      have hanti : MathLab.PlanarArea.det2 (e j) (e i) =
          -MathLab.PlanarArea.det2 (e i) (e j) := by
        simp only [MathLab.PlanarArea.det2]
        ring
      rw [hanti] at hjile
      linarith
    obtain ⟨t, ht⟩ := hScalarOfDetZero (e i) (e j)
      (by simpa only [e] using hEdgeNe i) hij0
    have htpos : 0 < t := by
      have ht0 : t ≠ 0 := by
        intro ht0
        rw [ht0, zero_smul] at ht
        have hej0 : e j ≠ 0 := by simpa only [e] using hEdgeNe j
        exact hej0 ht
      rcases lt_or_gt_of_ne ht0 with htneg | htpos
      · have hrewrite : e j = (-t) • (-(e i)) := by
          rw [ht]
          module
        have hjupper : MathLab.PolygonRearrangement.inUpperHalf (e j) := by
          rw [hrewrite]
          apply (hUpperPosSMulIff (-t) (neg_pos.mpr htneg) (-(e i))).mpr
          exact (hUpperNegIff (e i) (by simpa only [e] using hEdgeNe i)).2 hi.1
        exact (hj.1 hjupper).elim
      · exact htpos
    exact hUniqueStrictExit i j t htpos (by simpa only [e] using ht)
      (by simpa only [e] using hiturn) (by simpa only [e] using hjturn)
  have hPolarTrans (u v w : E) (hu0 : u ≠ 0) (hv0 : v ≠ 0)
      (hw0 : w ≠ 0)
      (huv : MathLab.PolygonRearrangement.polarLE u v)
      (hvw : MathLab.PolygonRearrangement.polarLE v w) :
      MathLab.PolygonRearrangement.polarLE u w := by
    have hdetTransSame
        (huvHalf : MathLab.PolygonRearrangement.inUpperHalf u ↔
          MathLab.PolygonRearrangement.inUpperHalf v)
        (hvwHalf : MathLab.PolygonRearrangement.inUpperHalf v ↔
          MathLab.PolygonRearrangement.inUpperHalf w)
        (hdetuv : 0 ≤ MathLab.PlanarArea.det2 u v)
        (hdetvw : 0 ≤ MathLab.PlanarArea.det2 v w) :
        0 ≤ MathLab.PlanarArea.det2 u w := by
      have hid : v 1 * MathLab.PlanarArea.det2 u w =
          w 1 * MathLab.PlanarArea.det2 u v +
            u 1 * MathLab.PlanarArea.det2 v w := by
        simp only [MathLab.PlanarArea.det2]
        ring
      rcases lt_trichotomy (v 1) 0 with hvneg | hvzero | hvpos
      · have hvHalf : ¬MathLab.PolygonRearrangement.inUpperHalf v := by
          intro hvHalf
          exact (not_lt_of_ge (hUpperY hvHalf)) hvneg
        have huHalf : ¬MathLab.PolygonRearrangement.inUpperHalf u :=
          fun h => hvHalf (huvHalf.mp h)
        have hwHalf : ¬MathLab.PolygonRearrangement.inUpperHalf w :=
          fun h => hvHalf (hvwHalf.mpr h)
        have huy := hLowerY huHalf
        have hwy := hLowerY hwHalf
        nlinarith [mul_nonpos_of_nonpos_of_nonneg hwy hdetuv,
          mul_nonpos_of_nonpos_of_nonneg huy hdetvw]
      · by_cases hvHalf : MathLab.PolygonRearrangement.inUpperHalf v
        · have huHalf : MathLab.PolygonRearrangement.inUpperHalf u :=
            huvHalf.mpr hvHalf
          have hwHalf : MathLab.PolygonRearrangement.inUpperHalf w :=
            hvwHalf.mp hvHalf
          have hvx := hUpperX hvHalf hvzero
          have hvxne : v 0 ≠ 0 := by
            intro h
            exact hv0 (hCoordZero h hvzero)
          have hvxpos : 0 < v 0 := lt_of_le_of_ne hvx (Ne.symm hvxne)
          have huyzero : u 1 = 0 := by
            have huy := hUpperY huHalf
            simp only [MathLab.PlanarArea.det2, hvzero, mul_zero] at hdetuv
            nlinarith
          have hux := hUpperX huHalf huyzero
          have hwy := hUpperY hwHalf
          simp only [MathLab.PlanarArea.det2, huyzero, zero_mul, sub_zero]
          exact mul_nonneg hux hwy
        · have huHalf : ¬MathLab.PolygonRearrangement.inUpperHalf u :=
            fun h => hvHalf (huvHalf.mp h)
          have hwHalf : ¬MathLab.PolygonRearrangement.inUpperHalf w :=
            fun h => hvHalf (hvwHalf.mpr h)
          have hvx := hLowerX hvHalf hvzero
          have huyzero : u 1 = 0 := by
            have huy := hLowerY huHalf
            simp only [MathLab.PlanarArea.det2, hvzero, mul_zero] at hdetuv
            nlinarith
          have hux := (hLowerX huHalf huyzero).le
          have hwy := hLowerY hwHalf
          simp only [MathLab.PlanarArea.det2, huyzero, zero_mul, sub_zero]
          exact mul_nonneg_of_nonpos_of_nonpos hux hwy
      · have hvHalf : MathLab.PolygonRearrangement.inUpperHalf v := Or.inl hvpos
        have huHalf : MathLab.PolygonRearrangement.inUpperHalf u :=
          huvHalf.mpr hvHalf
        have hwHalf : MathLab.PolygonRearrangement.inUpperHalf w :=
          hvwHalf.mp hvHalf
        have huy := hUpperY huHalf
        have hwy := hUpperY hwHalf
        nlinarith [mul_nonneg hwy hdetuv, mul_nonneg huy hdetvw]
    unfold MathLab.PolygonRearrangement.polarLE at huv hvw ⊢
    rcases huv with ⟨hu, hnv⟩ | ⟨huvHalf, hdetuv⟩
    · rcases hvw with ⟨hv, hnw⟩ | ⟨hvwHalf, hdetvw⟩
      · exact (hnv hv).elim
      · exact Or.inl ⟨hu, fun hw => hnv (hvwHalf.mpr hw)⟩
    · rcases hvw with ⟨hv, hnw⟩ | ⟨hvwHalf, hdetvw⟩
      · exact Or.inl ⟨huvHalf.mpr hv, hnw⟩
      · exact Or.inr
          ⟨huvHalf.trans hvwHalf, hdetTransSame huvHalf hvwHalf hdetuv hdetvw⟩
  have hPolarAdjacentOfNotBad (i : Fin n) (hi : ¬bad i) :
      MathLab.PolygonRearrangement.polarLE (e i) (e (finRotate n i)) := by
    unfold MathLab.PolygonRearrangement.polarLE
    by_cases hui : MathLab.PolygonRearrangement.inUpperHalf (e i)
    · by_cases hv : MathLab.PolygonRearrangement.inUpperHalf (e (finRotate n i))
      · exact Or.inr ⟨⟨fun _ => hv, fun _ => hui⟩,
          by simpa only [e] using hConsecutiveTurn i⟩
      · exact Or.inl ⟨hui, hv⟩
    · by_cases hv : MathLab.PolygonRearrangement.inUpperHalf (e (finRotate n i))
      · exact (hi ⟨hui, hv⟩).elim
      · exact Or.inr ⟨⟨fun h => (hui h).elim, fun h => (hv h).elim⟩,
          by simpa only [e] using hConsecutiveTurn i⟩
  let r : Fin n → Fin n → Prop := fun i j =>
    MathLab.PolygonRearrangement.polarLE (e i) (e j)
  letI : IsTrans (Fin n) r := ⟨by
    intro i j k hij hjk
    exact hPolarTrans (e i) (e j) (e k)
      (by simpa only [e] using hEdgeNe i)
      (by simpa only [e] using hEdgeNe j)
      (by simpa only [e] using hEdgeNe k) hij hjk⟩
  have hLinearSortOfMap (f : Fin n → Fin n)
      (hstep : ∀ (q : ℕ) (hq : q + 1 < n),
        f ⟨q + 1, hq⟩ = finRotate n (f ⟨q, by omega⟩))
      (hnobad : ∀ (q : ℕ) (hq : q + 1 < n), ¬bad (f ⟨q, by omega⟩)) :
      ∀ p : Fin n × Fin n, p.1 < p.2 → r (f p.1) (f p.2) := by
    have hchain : (List.ofFn f).IsChain r := by
      rw [List.isChain_ofFn]
      intro q hq
      rw [hstep q hq]
      exact hPolarAdjacentOfNotBad _ (hnobad q hq)
    have hpw : (List.ofFn f).Pairwise r :=
      List.isChain_iff_pairwise.mp hchain
    rw [List.pairwise_ofFn] at hpw
    rintro ⟨p, q⟩ hpq
    exact hpw hpq
  by_cases hcut : ∃ i : Fin n, bad i
  · obtain ⟨i, hi⟩ := hcut
    let s : Fin n := finRotate n i
    let f : Fin n → Fin n := finCycle s
    have hstep : ∀ (q : ℕ) (hq : q + 1 < n),
        f ⟨q + 1, hq⟩ = finRotate n (f ⟨q, by omega⟩) := by
      intro q hq
      change (⟨q + 1, hq⟩ : Fin n) + s =
        finRotate n ((⟨q, by omega⟩ : Fin n) + s)
      rw [finRotate_apply]
      have hsucc : (⟨q + 1, hq⟩ : Fin n) =
          (⟨q, by omega⟩ : Fin n) + 1 := by
        apply Fin.ext
        simp [Fin.add_def, Nat.mod_eq_of_lt (by omega : 1 < n),
          Nat.mod_eq_of_lt hq]
      rw [hsucc]
      abel
    have hnobad : ∀ (q : ℕ) (hq : q + 1 < n),
        ¬bad (f ⟨q, by omega⟩) := by
      intro q hq hqbad
      have heq : f ⟨q, by omega⟩ = i := hBadUnique _ _ hqbad hi
      have hs : s = i + 1 := by
        simp only [s, finRotate_apply]
      have hcalc : ((⟨q, by omega⟩ : Fin n) + 1) + i = i := by
        calc
          ((⟨q, by omega⟩ : Fin n) + 1) + i =
              (⟨q, by omega⟩ : Fin n) + (i + 1) := by abel
          _ = (⟨q, by omega⟩ : Fin n) + s := by rw [← hs]
          _ = f ⟨q, by omega⟩ := rfl
          _ = i := heq
      have hzero : (⟨q, by omega⟩ : Fin n) + 1 = 0 := by
        apply add_right_cancel (b := i)
        simpa using hcalc
      have hval := congrArg Fin.val hzero
      simp only [Fin.add_def, Fin.val_mk, Fin.val_one, Fin.val_zero] at hval
      have hone : (1 : Fin n).val = 1 := by
        change 1 % n = 1
        rw [Nat.mod_eq_of_lt (by omega)]
      rw [hone, Nat.mod_eq_of_lt hq] at hval
      omega
    have hlin := hLinearSortOfMap f hstep hnobad
    have hfPow (p : Fin n) : ((finRotate n) ^ s.val) p = f p := by
      change ((finRotate n)^[s.val]) p = f p
      rw [← finCycle_eq_finRotate_iterate]
    refine ⟨s.val, ?_⟩
    intro p hp
    simp only [Equiv.refl_apply]
    unfold MathLab.PolygonRearrangement.polarLEIgnoringZero
    right
    right
    rw [hfPow p.1, hfPow p.2]
    exact hlin p hp
  · have hstep : ∀ (q : ℕ) (hq : q + 1 < n),
        (⟨q + 1, hq⟩ : Fin n) = finRotate n ⟨q, by omega⟩ := by
      intro q hq
      apply Fin.ext
      simp [finRotate_apply, Fin.add_def, Nat.mod_eq_of_lt hq]
    have hnobad : ∀ (q : ℕ) (hq : q + 1 < n),
        ¬bad ((fun x : Fin n => x) ⟨q, by omega⟩) := by
      intro q hq
      exact fun h => hcut ⟨⟨q, by omega⟩, h⟩
    have hlin := hLinearSortOfMap (fun x : Fin n => x) hstep hnobad
    refine ⟨0, ?_⟩
    intro p hp
    simp only [pow_zero, Equiv.Perm.one_apply, Equiv.refl_apply]
    unfold MathLab.PolygonRearrangement.polarLEIgnoringZero
    exact Or.inr (Or.inr (hlin p hp))

/-- The partial-sum trace of a polygon's cyclic edge differences is its vertex
trace translated so that the first vertex is the origin. -/
private theorem vertex_closedWalkOfPolygon {n : ℕ} (F : Polygon E n) (i : Fin n) :
    (closedWalkOfPolygon F).vertex i =
      F i - F ⟨0, Nat.zero_lt_of_lt i.isLt⟩ := by
  cases n with
  | zero => exact Fin.elim0 i
  | succ n =>
    let p : ℕ → E := fun k => if hk : k < n + 1 then F ⟨k, hk⟩ else 0
    change (∑ j ∈ Finset.Iio i, edgeVec F j) = _
    have hsum :
        (∑ j ∈ Finset.Iio i, edgeVec F j) =
          ∑ k ∈ Finset.Iio i.val, (p (k + 1) - p k) := by
      refine Finset.sum_bij (s := Finset.Iio i) (t := Finset.Iio i.val)
        (fun j _ => j.val) ?_ ?_ ?_ ?_
      · intro j hj
        have hji : j < i := Finset.mem_Iio.mp hj
        exact Finset.mem_Iio.mpr hji
      · intro a ha b hb hab
        exact Fin.ext hab
      · intro k hk
        have hki : k < i.val := Finset.mem_Iio.mp hk
        let a : Fin (n + 1) := ⟨k, lt_trans hki i.isLt⟩
        refine ⟨a, ?_, rfl⟩
        exact Finset.mem_Iio.mpr hki
      · intro j hj
        have hjiFin : j < i := Finset.mem_Iio.mp hj
        have hji : j.val < i.val := hjiFin
        have hjn : j.val < n := by omega
        have hj1 : j.val + 1 < n + 1 := Nat.succ_lt_succ hjn
        rw [edgeVec, finRotate_of_lt hjn]
        simp only [p, dif_pos j.isLt, dif_pos hj1]
    rw [hsum]
    rw [show Finset.Iio i.val = Finset.range i.val by ext k; simp]
    rw [Finset.sum_range_sub]
    simp only [p, dif_pos i.isLt, dif_pos (Nat.zero_lt_succ n)]

/-- Passing from cyclic vertices to their closed directed-edge list preserves
signed shoelace area. -/
private theorem signedArea_closedWalkOfPolygon {n : ℕ} (F : Polygon E n) :
    (closedWalkOfPolygon F).signedArea = signedArea F := by
  cases n with
  | zero => simp [ClosedWalk.signedArea, signedArea]
  | succ n =>
    let z : Fin (n + 1) := 0
    have hv (i : Fin (n + 1)) :
        (closedWalkOfPolygon F).vertex i = F i - F z := by
      simpa [z] using vertex_closedWalkOfPolygon F i
    rw [← ClosedWalk.polygon_signedArea_toPolygon]
    simp only [signedArea, ClosedWalk.toPolygon, hv]
    have hterm (i : Fin (n + 1)) :
        PlanarArea.det2 (F i - F z) (F (finRotate (n + 1) i) - F z) =
          PlanarArea.det2 (F i) (F (finRotate (n + 1) i)) +
            PlanarArea.det2 (F z) (F i) -
              PlanarArea.det2 (F z) (F (finRotate (n + 1) i)) := by
      simp only [PlanarArea.det2, PiLp.sub_apply]
      ring
    simp_rw [hterm]
    rw [Finset.sum_sub_distrib, Finset.sum_add_distrib]
    have hrotate :
        (∑ i : Fin (n + 1),
          PlanarArea.det2 (F z) (F (finRotate (n + 1) i))) =
            ∑ i : Fin (n + 1), PlanarArea.det2 (F z) (F i) := by
      simpa using Equiv.sum_comp (finRotate (n + 1))
        (fun i : Fin (n + 1) => PlanarArea.det2 (F z) (F i))
    rw [hrotate]
    ring

/-! ## Endpoint-preserving reversal of a finite edge block -/

/-- An open finite directed-edge chain, represented by its initial point and
ordered edge list. -/
structure EdgeChain (n : ℕ) where
  /-- Initial endpoint. -/
  start : E
  /-- Directed edges in traversal order. -/
  edge : Fin n → E

namespace EdgeChain

/-- Terminal endpoint of an edge chain. -/
def finish {n : ℕ} (γ : EdgeChain n) : E :=
  γ.start + ∑ i, γ.edge i

/-- The determinant line integral of a chain.  The first term restores the
chosen endpoints after translating the edge partial sums to the origin. -/
def lineIntegral {n : ℕ} (γ : EdgeChain n) : ℝ :=
  (1 / 2 : ℝ) * PlanarArea.det2 γ.start γ.finish +
    (1 / 2 : ℝ) * ∑ j, ∑ i ∈ Finset.Iio j, PlanarArea.det2 (γ.edge i) (γ.edge j)

/-- Reverse the order of an edge block without negating its directed edges.
This is the endpoint-preserving 180-degree block reversal used in the informal
proof, expressed in edge coordinates. -/
def reverse {n : ℕ} (γ : EdgeChain n) : EdgeChain n where
  start := γ.start
  edge i := γ.edge i.rev

@[simp] theorem start_reverse {n : ℕ} (γ : EdgeChain n) :
    γ.reverse.start = γ.start := rfl

@[simp] theorem edge_reverse {n : ℕ} (γ : EdgeChain n) (i : Fin n) :
    γ.reverse.edge i = γ.edge i.rev := rfl

/-- Reversing an edge block preserves its terminal endpoint. -/
@[simp] theorem finish_reverse {n : ℕ} (γ : EdgeChain n) :
    γ.reverse.finish = γ.finish := by
  simp only [finish, start_reverse, edge_reverse]
  change γ.start + ∑ i, γ.edge (Fin.revPerm i) = γ.start + ∑ i, γ.edge i
  rw [Equiv.sum_comp Fin.revPerm]

/-- Endpoint-preserving block reversal changes the determinant integral by
reflection across the endpoint chord. -/
theorem lineIntegral_reverse {n : ℕ} (γ : EdgeChain n) :
    γ.reverse.lineIntegral = PlanarArea.det2 γ.start γ.finish - γ.lineIntegral := by
  have hrev :
      (∑ j : Fin n, ∑ i ∈ Finset.Iio j,
          PlanarArea.det2 (γ.edge (Fin.rev i)) (γ.edge (Fin.rev j))) =
        ∑ j : Fin n, ∑ i ∈ Finset.Ioi j,
          PlanarArea.det2 (γ.edge i) (γ.edge j) := by
    calc
      (∑ j : Fin n, ∑ i ∈ Finset.Iio j,
          PlanarArea.det2 (γ.edge (Fin.rev i)) (γ.edge (Fin.rev j))) =
          ∑ j : Fin n, ∑ i ∈ Finset.Ioi (Fin.rev j),
            PlanarArea.det2 (γ.edge i) (γ.edge (Fin.rev j)) := by
        apply Finset.sum_congr rfl
        intro j hj
        apply Finset.sum_equiv Fin.revPerm
        · intro i
          simp
        · intro i hi
          simp
      _ = ∑ j : Fin n, ∑ i ∈ Finset.Ioi j,
            PlanarArea.det2 (γ.edge i) (γ.edge j) := by
        simpa only [Fin.revPerm_apply] using
          (Equiv.sum_comp Fin.revPerm
            (fun j : Fin n => ∑ i ∈ Finset.Ioi j,
              PlanarArea.det2 (γ.edge i) (γ.edge j)))
  have hneg :
      (∑ j : Fin n, ∑ i ∈ Finset.Ioi j,
          PlanarArea.det2 (γ.edge i) (γ.edge j)) =
        -∑ j : Fin n, ∑ i ∈ Finset.Iio j,
          PlanarArea.det2 (γ.edge i) (γ.edge j) := by
    have hIoi (j : Fin n) :
        Finset.Ioi j = Finset.univ.filter (fun i : Fin n => j < i) := by
      ext
      simp
    have hIio (i : Fin n) :
        Finset.Iio i = Finset.univ.filter (fun j : Fin n => j < i) := by
      ext
      simp
    calc
      (∑ j : Fin n, ∑ i ∈ Finset.Ioi j,
          PlanarArea.det2 (γ.edge i) (γ.edge j)) =
          ∑ i : Fin n, ∑ j ∈ Finset.Iio i,
            PlanarArea.det2 (γ.edge i) (γ.edge j) := by
        simp_rw [hIoi, hIio, Finset.sum_filter]
        rw [Finset.sum_comm]
      _ = ∑ i : Fin n, ∑ j ∈ Finset.Iio i,
            -PlanarArea.det2 (γ.edge j) (γ.edge i) := by
        apply Finset.sum_congr rfl
        intro i hi
        apply Finset.sum_congr rfl
        intro j hj
        simp only [PlanarArea.det2]
        ring
      _ = -∑ j : Fin n, ∑ i ∈ Finset.Iio j,
            PlanarArea.det2 (γ.edge i) (γ.edge j) := by
        simp only [Finset.sum_neg_distrib]
  simp only [lineIntegral, finish_reverse, start_reverse, edge_reverse]
  rw [hrev, hneg]
  ring

end EdgeChain

/-! ## Genuine simple positive polygonal cycles -/

/-- The closed region bounded by a polygonal cycle: its edge boundary together
with those complementary connected components which are bounded.  For a
genuine Jordan polygon this is exactly the bounded Jordan domain plus its
boundary; the definition does not smuggle area into the notion of simplicity. -/
def enclosedRegion {n : ℕ} (F : Polygon E n) : Set E :=
  F.boundary ℝ ∪
    {x | x ∈ (F.boundary ℝ)ᶜ ∧
      Bornology.IsBounded (connectedComponentIn (F.boundary ℝ)ᶜ x)}

/-- A nondegenerate simple, positively oriented polygonal-cycle
representation.  It permits collinear consecutive vertices and repeated edge
directions.  Zero edges have already been contracted: all listed vertices are
distinct.  Distinct closed edges meet exactly in their common listed
endpoints, which is the concrete finite Jordan-simplicity condition. -/
def IsSimplePositiveCycle {n : ℕ} (F : Polygon E n) : Prop :=
  3 ≤ n ∧
    Function.Injective F.vertices ∧
    F.HasNondegenerateEdges ∧
    (∀ i j : Fin n, i ≠ j →
      F.edgeSet ℝ i ∩ F.edgeSet ℝ j = edgeEndpoints F i ∩ edgeEndpoints F j) ∧
    0 < signedArea F

/-- Ordinary Lebesgue area of the region bounded by a genuine polygonal
cycle. -/
def polygonArea {n : ℕ} (F : Polygon E n) : ℝ :=
  (volume (enclosedRegion F)).toReal

/-- Ordinary area of the convex hull of a polygon's listed vertices. -/
def hullArea {n : ℕ} (F : Polygon E n) : ℝ :=
  (volume (convexHull ℝ (Set.range F.vertices))).toReal

/-- A finite polygon's convex hull is already generated by the extreme points
of that hull.  This reduces the virtual-hull construction to ordering finitely
many extreme listed vertices; it does not provide that cyclic order. -/
private theorem convexHull_eq_convexHull_extremePoints_range {n : ℕ}
    (F : Polygon E n) :
    convexHull ℝ (Set.range F.vertices) =
      convexHull ℝ (extremePoints ℝ
        (convexHull ℝ (Set.range F.vertices))) := by
  let C : Set E := convexHull ℝ (Set.range F.vertices)
  have hCcompact : IsCompact C :=
    (Set.finite_range F.vertices).isCompact_convexHull ℝ
  have hCconvex : Convex ℝ C := convex_convexHull ℝ _
  have hextfinite : (extremePoints ℝ C).Finite :=
    (Set.finite_range F.vertices).subset extremePoints_convexHull_subset
  have hkm : closure (convexHull ℝ (extremePoints ℝ C)) = C :=
    closure_convexHull_extremePoints hCcompact hCconvex
  have hclosed : IsClosed (convexHull ℝ (extremePoints ℝ C)) :=
    hextfinite.isClosed_convexHull ℝ
  rw [hclosed.closure_eq] at hkm
  exact hkm.symm

/-- Ordinary area of the convex hull traced by a permuted closed edge walk.
For a cyclic angular sort, this hull is the convex sorted companion. -/
def ClosedWalk.companionArea {n : ℕ} (Q : ClosedWalk n)
    (σ : Equiv.Perm (Fin n)) : ℝ :=
  hullArea (Q.sortedCompanion σ).toPolygon

/-! ## Statement-first headline infrastructure -/

/-- The closed triangle selected by three indices of a polygonal cycle. -/
def triangleFace {n : ℕ} (F : Polygon E n) (t : Fin n × Fin n × Fin n) : Set E :=
  convexHull ℝ ({F t.1, F t.2.1, F t.2.2} : Set E)

/-- The oriented double area of an indexed triangle face. -/
def triangleFaceDet {n : ℕ} (F : Polygon E n) (t : Fin n × Fin n × Fin n) : ℝ :=
  PlanarArea.det2 (F t.2.1 - F t.1) (F t.2.2 - F t.1)

/-- A positive triangular area certificate for the bounded region of a
polygonal cycle. Faces use listed vertices, cover the literal
`enclosedRegion`, overlap only on area-zero sets, are counterclockwise
(degenerate faces are allowed), and their oriented determinant areas telescope
to the cycle's shoelace area.

This is deliberately not a full simplicial-complex triangulation structure:
it asserts no `n - 2` face count, distinct vertices within every face, or
face-incidence/common-face law. Only the exact measure and shoelace certificate
consumed downstream is part of its formal scope. -/
structure PositiveTriangulation {n : ℕ} (F : Polygon E n) where
  /-- Number of triangle faces in the certificate. -/
  faceCount : ℕ
  /-- The three polygon-vertex indices of each triangle face. -/
  face : Fin faceCount → Fin n × Fin n × Fin n
  /-- Every face is counterclockwise or degenerate. -/
  faceDet_nonneg : ∀ k, 0 ≤ triangleFaceDet F (face k)
  /-- The triangle faces cover exactly the closed bounded polygonal region. -/
  cover : enclosedRegion F = ⋃ k, triangleFace F (face k)
  /-- Distinct closed faces overlap only in a Lebesgue-null set. -/
  aeDisjoint : Pairwise (fun i j => MeasureTheory.AEDisjoint volume
    (triangleFace F (face i)) (triangleFace F (face j)))
  /-- The triangle determinant sum is exactly the polygon shoelace sum. -/
  signedArea_eq_sum :
    signedArea F = ∑ k, triangleFaceDet F (face k) / 2

/-- Delete one listed polygon vertex.  `Fin.succAbove` is the explicit
order-preserving equivalence from the remaining linear indices to all old
indices except `i`; cyclic closure then joins the old predecessor of `i`
directly to its old successor. -/
def eraseVertex {n : ℕ} (F : Polygon E (n + 1)) (i : Fin (n + 1)) : Polygon E n :=
  ⟨fun j => F (i.succAbove j)⟩

@[simp] theorem eraseVertex_apply {n : ℕ} (F : Polygon E (n + 1))
    (i : Fin (n + 1)) (j : Fin n) :
    eraseVertex F i j = F (i.succAbove j) := rfl

/-- The predecessor, selected vertex, and successor in the original cyclic
order, oriented as the candidate ear triangle. -/
def earTriple {n : ℕ} (i : Fin n) : Fin n × Fin n × Fin n :=
  ((finRotate n).symm i, i, finRotate n i)

/-- The exact data supplied by one positive ear-removal step.  This is an
area-induction certificate only: it makes no assertion about a global
triangulation complex, incidence structure, or a prescribed ear count. -/
structure PositiveEarRemoval {n : ℕ} (F : Polygon E (n + 1)) where
  /-- The old vertex removed from the cyclic list. -/
  ear : Fin (n + 1)
  /-- Removing the ear leaves a genuine simple positive cycle. -/
  remaining_isSimplePositiveCycle : IsSimplePositiveCycle (eraseVertex F ear)
  /-- The predecessor-ear-successor triangle is CCW or degenerate. -/
  earDet_nonneg : 0 ≤ triangleFaceDet F (earTriple ear)
  /-- The old closed region is literally the union of the new region and ear. -/
  cover : enclosedRegion F =
    enclosedRegion (eraseVertex F ear) ∪ triangleFace F (earTriple ear)
  /-- The remaining closed region and closed ear overlap only in area zero. -/
  aeDisjoint : MeasureTheory.AEDisjoint volume
    (enclosedRegion (eraseVertex F ear)) (triangleFace F (earTriple ear))
  /-- Removing the ear splits the shoelace sum by its oriented half-area. -/
  signedArea_eq : signedArea F =
    signedArea (eraseVertex F ear) + triangleFaceDet F (earTriple ear) / 2

/-- Shoelace signed area of a three-vertex cycle as a single determinant. -/
private theorem signedArea_three (F : Polygon E 3) :
    signedArea F = PlanarArea.det2 (F 1 - F 0) (F 2 - F 0) / 2 := by
  simp only [signedArea, Fin.sum_univ_three]
  rw [show finRotate 3 (0 : Fin 3) = 1 by decide,
    show finRotate 3 (1 : Fin 3) = 2 by decide,
    show finRotate 3 (2 : Fin 3) = 0 by decide]
  simp only [PlanarArea.det2, PiLp.sub_apply]
  ring

/-- The bounded region of a genuine positive three-vertex cycle is exactly
its one indexed closed triangle.

No Jordan-curve input is used: the boundary of a nondegenerate positive
triangle is the frontier of its convex compact hull, computed through the
barycentric coordinates of the affine basis formed by its three vertices,
and the two complementary pieces are classified directly (interior: convex
and bounded; exterior: contains an unbounded half-plane by Hahn-Banach
point/closed separation). -/
theorem enclosedRegion_eq_triangleFace_of_three (F : Polygon E 3)
    (hF : IsSimplePositiveCycle F) :
    enclosedRegion F = triangleFace F (0, 1, 2) := by
  classical
  have hpos : 0 < signedArea F := hF.2.2.2.2
  have hdet : 0 < PlanarArea.det2 (F 1 - F 0) (F 2 - F 0) := by
    rw [signedArea_three] at hpos
    linarith
  -- Affine independence of the three vertices from the positive determinant.
  have hnotcol : ¬Collinear ℝ ({F 0, F 1, F 2} : Set E) := by
    intro hcol
    rcases (collinear_iff_of_mem
      (by simp : (F 0 : E) ∈ ({F 0, F 1, F 2} : Set E))).mp hcol with ⟨v, hv⟩
    obtain ⟨a, ha⟩ := hv (F 1) (by simp)
    obtain ⟨c, hc⟩ := hv (F 2) (by simp)
    have ha' : F 1 - F 0 = a • v := by rw [ha]; simp [vadd_eq_add]
    have hc' : F 2 - F 0 = c • v := by rw [hc]; simp [vadd_eq_add]
    rw [ha', hc'] at hdet
    have hz : PlanarArea.det2 (a • v) (c • v) = 0 := by
      simp only [PlanarArea.det2, PiLp.smul_apply, smul_eq_mul]
      ring
    rw [hz] at hdet
    exact lt_irrefl 0 hdet
  have hvert : F.vertices = ![F 0, F 1, F 2] := List.ofFn_inj.mp rfl
  have hAI : AffineIndependent ℝ F.vertices := by
    rw [hvert]
    exact affineIndependent_iff_not_collinear_set.mpr hnotcol
  have htot : affineSpan ℝ (Set.range F.vertices) = ⊤ :=
    hAI.affineSpan_eq_top_iff_card_eq_finrank_add_one.2 (by
      simp [finrank_euclideanSpace])
  let b : AffineBasis (Fin 3) ℝ E := ⟨F.vertices, hAI, htot⟩
  set K : Set E := convexHull ℝ (Set.range F.vertices) with hKdef
  have hKconvex : Convex ℝ K := convex_convexHull ℝ _
  have hKcompact : IsCompact K := (Set.finite_range F.vertices).isCompact_convexHull ℝ
  have hKclosed : IsClosed K := hKcompact.isClosed
  have hrangeb : Set.range ⇑b = Set.range F.vertices := rfl
  have hKcoord : K = {x : E | ∀ i, 0 ≤ b.coord i x} := by
    rw [hKdef, ← hrangeb, b.convexHull_eq_nonneg_coord]
  have hInt : interior K = {x : E | ∀ i, 0 < b.coord i x} := by
    rw [hKdef, ← hrangeb, b.interior_convexHull]
  -- Vertices are in the hull.
  have hvK (i : Fin 3) : F i ∈ K := subset_convexHull ℝ _ ⟨i, rfl⟩
  -- Barycentric representation of an arbitrary point.
  have hcoordsum (x : E) : b.coord 0 x + b.coord 1 x + b.coord 2 x = 1 := by
    have h := b.sum_coord_apply_eq_one x
    rwa [Fin.sum_univ_three] at h
  have hxrepr (x : E) :
      x = b.coord 0 x • F 0 + b.coord 1 x • F 1 + b.coord 2 x • F 2 := by
    have hxsum : ∑ l, b.coord l x = 1 := b.sum_coord_apply_eq_one x
    have hxcomb := b.affineCombination_coord_eq_self x
    rw [Finset.univ.affineCombination_eq_linear_combination ⇑b _ hxsum,
      Fin.sum_univ_three] at hxcomb
    exact hxcomb.symm
  -- A closed edge kills the opposite barycentric coordinate.
  have hcoord_seg (i j k : Fin 3) (hij : i ≠ j) (hik : i ≠ k) :
      ∀ x ∈ segment ℝ (F j) (F k), b.coord i x = 0 := by
    rintro x ⟨s, t, _, _, hst, rfl⟩
    have h1 : b.coord i (F j) = 0 := b.coord_apply_ne hij
    have h2 : b.coord i (F k) = 0 := b.coord_apply_ne hik
    rw [Convex.combo_affine_apply (f := b.coord i) hst, h1, h2]
    simp
  -- Each closed edge lies inside the hull but misses the open interior.
  have hseg_subset (j k : Fin 3) : segment ℝ (F j) (F k) ⊆ K :=
    hKconvex.segment_subset (hvK j) (hvK k)
  have hseg_not_int (i j k : Fin 3) (hij : i ≠ j) (hik : i ≠ k) :
      ∀ x ∈ segment ℝ (F j) (F k), x ∉ interior K := by
    intro x hx hxint
    rw [hInt] at hxint
    have hlt := hxint i
    rw [hcoord_seg i j k hij hik x hx] at hlt
    exact lt_irrefl 0 hlt
  -- A hull point with a vanishing coordinate lies on the opposite edge.
  have hK_nonneg (x : E) (hx : x ∈ K) : ∀ i, 0 ≤ b.coord i x := by
    rw [hKcoord] at hx
    exact hx
  have hmem_seg12 (x : E) (hx : x ∈ K) (h0 : b.coord 0 x = 0) :
      x ∈ segment ℝ (F 1) (F 2) := by
    refine ⟨b.coord 1 x, b.coord 2 x, hK_nonneg x hx 1, hK_nonneg x hx 2, ?_, ?_⟩
    · have h := hcoordsum x
      rw [h0] at h
      linarith
    · have hx' := hxrepr x
      rw [h0, zero_smul, zero_add] at hx'
      exact hx'.symm
  have hmem_seg20 (x : E) (hx : x ∈ K) (h1 : b.coord 1 x = 0) :
      x ∈ segment ℝ (F 2) (F 0) := by
    refine ⟨b.coord 2 x, b.coord 0 x, hK_nonneg x hx 2, hK_nonneg x hx 0, ?_, ?_⟩
    · have h := hcoordsum x
      rw [h1] at h
      linarith
    · have hx' := hxrepr x
      rw [h1, zero_smul, add_zero] at hx'
      exact (add_comm _ _).trans hx'.symm
  have hmem_seg01 (x : E) (hx : x ∈ K) (h2 : b.coord 2 x = 0) :
      x ∈ segment ℝ (F 0) (F 1) := by
    refine ⟨b.coord 0 x, b.coord 1 x, hK_nonneg x hx 0, hK_nonneg x hx 1, ?_, ?_⟩
    · have h := hcoordsum x
      rw [h2] at h
      linarith
    · have hx' := hxrepr x
      rw [h2, zero_smul, add_zero] at hx'
      exact hx'.symm
  -- The three closed edges of the polygon, as segments.
  have hedge0 : F.edgeSet ℝ (0 : Fin 3) = segment ℝ (F 0) (F 1) := by
    simp only [Polygon.edgeSet]
    rw [show finRotate 3 (0 : Fin 3) = 1 by decide, affineSegment_eq_segment]
  have hedge1 : F.edgeSet ℝ (1 : Fin 3) = segment ℝ (F 1) (F 2) := by
    simp only [Polygon.edgeSet]
    rw [show finRotate 3 (1 : Fin 3) = 2 by decide, affineSegment_eq_segment]
  have hedge2 : F.edgeSet ℝ (2 : Fin 3) = segment ℝ (F 2) (F 0) := by
    simp only [Polygon.edgeSet]
    rw [show finRotate 3 (2 : Fin 3) = 0 by decide, affineSegment_eq_segment]
  -- The polygon boundary is the frontier of the hull.
  have hboundary : F.boundary ℝ = K \ interior K := by
    apply Set.Subset.antisymm
    · intro x hx
      rcases Set.mem_iUnion.mp hx with ⟨i, hxi⟩
      fin_cases i
      · have hxi' : x ∈ F.edgeSet ℝ (0 : Fin 3) := hxi
        rw [hedge0] at hxi'
        exact ⟨hseg_subset 0 1 hxi',
          hseg_not_int 2 0 1 (by decide) (by decide) x hxi'⟩
      · have hxi' : x ∈ F.edgeSet ℝ (1 : Fin 3) := hxi
        rw [hedge1] at hxi'
        exact ⟨hseg_subset 1 2 hxi',
          hseg_not_int 0 1 2 (by decide) (by decide) x hxi'⟩
      · have hxi' : x ∈ F.edgeSet ℝ (2 : Fin 3) := hxi
        rw [hedge2] at hxi'
        exact ⟨hseg_subset 2 0 hxi',
          hseg_not_int 1 2 0 (by decide) (by decide) x hxi'⟩
    · rintro x ⟨hxK, hxNotInt⟩
      obtain ⟨i, hi⟩ : ∃ i, b.coord i x = 0 := by
        by_contra h
        push Not at h
        apply hxNotInt
        rw [hInt]
        intro l
        exact lt_of_le_of_ne (hK_nonneg x hxK l) (Ne.symm (h l))
      fin_cases i
      · exact Set.mem_iUnion.mpr ⟨1, by
          rw [hedge1]; exact hmem_seg12 x hxK hi⟩
      · exact Set.mem_iUnion.mpr ⟨2, by
          rw [hedge2]; exact hmem_seg20 x hxK hi⟩
      · exact Set.mem_iUnion.mpr ⟨0, by
          rw [hedge0]; exact hmem_seg01 x hxK hi⟩
  have hbdK : F.boundary ℝ ⊆ K := by
    rw [hboundary]
    exact Set.sdiff_subset
  have hcompl : (F.boundary ℝ)ᶜ = interior K ∪ Kᶜ := by
    rw [hboundary, Set.sdiff_eq, Set.compl_inter, compl_compl]
    exact Set.union_comm _ _
  -- Interior points have a bounded complementary component.
  have hIntBounded : ∀ x ∈ interior K,
      Bornology.IsBounded (connectedComponentIn (F.boundary ℝ)ᶜ x) := by
    intro x hx
    have hxV : x ∈ (F.boundary ℝ)ᶜ := by
      rw [hcompl]
      exact Or.inl hx
    have hdisj : Disjoint (interior K) Kᶜ :=
      Set.disjoint_left.mpr fun a ha hc => hc (interior_subset ha)
    have hcover : connectedComponentIn (F.boundary ℝ)ᶜ x ⊆ interior K ∪ Kᶜ := by
      rw [← hcompl]
      exact connectedComponentIn_subset _ _
    rcases isPreconnected_connectedComponentIn.subset_or_subset isOpen_interior
        hKclosed.isOpen_compl hdisj hcover with hsub | hsub
    · exact hKcompact.isBounded.subset (hsub.trans interior_subset)
    · exact absurd (interior_subset hx) (hsub (mem_connectedComponentIn hxV))
  -- Points outside the hull have an unbounded complementary component.
  have hOutUnbounded : ∀ x : E, x ∉ K →
      ¬Bornology.IsBounded (connectedComponentIn (F.boundary ℝ)ᶜ x) := by
    intro x hx hbdd
    obtain ⟨g, u, hgx, hsep⟩ :=
      geometric_hahn_banach_point_closed hKconvex hKclosed hx
    have hgF0 : u < g (F 0) := hsep (F 0) (hvK 0)
    have hgd : g (x - F 0) < 0 := by
      rw [map_sub]
      linarith
    have hdne : x - F 0 ≠ 0 := by
      intro h
      rw [h, map_zero] at hgd
      exact lt_irrefl 0 hgd
    have hdnorm : 0 < ‖x - F 0‖ := norm_pos_iff.mpr hdne
    have hHconv : Convex ℝ {y : E | g y < u} :=
      convex_halfSpace_lt ⟨map_add g, map_smul g⟩ u
    have hHsubV : {y : E | g y < u} ⊆ (F.boundary ℝ)ᶜ := by
      intro y hy hyB
      have hyK : y ∈ K := hbdK hyB
      simp only [Set.mem_ofPred_eq] at hy
      exact absurd (hsep y hyK) (not_lt.mpr hy.le)
    have hHmem : x ∈ {y : E | g y < u} := hgx
    have hHsub : {y : E | g y < u} ⊆ connectedComponentIn (F.boundary ℝ)ᶜ x :=
      hHconv.isPreconnected.subset_connectedComponentIn hHmem hHsubV
    obtain ⟨C, hC⟩ := hbdd.exists_norm_le
    have hray : ∀ s : ℝ, 0 ≤ s → x + s • (x - F 0) ∈ {y : E | g y < u} := by
      intro s hs
      have hmap : g (x + s • (x - F 0)) = g x + s * g (x - F 0) := by
        rw [map_add, map_smul, smul_eq_mul]
      simp only [Set.mem_ofPred_eq, hmap]
      have hns : s * g (x - F 0) ≤ 0 :=
        mul_nonpos_of_nonneg_of_nonpos hs hgd.le
      linarith
    have hxnorm : ‖x‖ ≤ C := hC x (hHsub hHmem)
    set s : ℝ := (C + ‖x‖ + 1) / ‖x - F 0‖ with hs_def
    have hs : 0 ≤ s := by
      apply div_nonneg _ hdnorm.le
      have hnx := norm_nonneg x
      linarith
    have hynorm : ‖x + s • (x - F 0)‖ ≤ C := hC _ (hHsub (hray s hs))
    have h1 : ‖s • (x - F 0)‖ = s * ‖x - F 0‖ := by
      rw [norm_smul, Real.norm_of_nonneg hs]
    have hlow : s * ‖x - F 0‖ - ‖x‖ ≤ ‖x + s • (x - F 0)‖ := by
      have htri := norm_sub_le (x + s • (x - F 0)) x
      rw [add_sub_cancel_left, h1] at htri
      linarith
    have hmul : s * ‖x - F 0‖ = C + ‖x‖ + 1 :=
      div_mul_cancel₀ _ (ne_of_gt hdnorm)
    rw [hmul] at hlow
    linarith
  -- The indexed triangle face is the hull.
  have hrange : Set.range F.vertices = {F 0, F 1, F 2} := by
    ext x
    simp only [Set.mem_range, Set.mem_insert_iff, Set.mem_singleton_iff]
    constructor
    · rintro ⟨i, rfl⟩
      fin_cases i
      · exact Or.inl rfl
      · exact Or.inr (Or.inl rfl)
      · exact Or.inr (Or.inr rfl)
    · rintro (rfl | rfl | rfl)
      · exact ⟨0, rfl⟩
      · exact ⟨1, rfl⟩
      · exact ⟨2, rfl⟩
  have hface : triangleFace F (0, 1, 2) = K := by
    rw [hKdef, hrange]
    rfl
  rw [hface]
  ext x
  simp only [enclosedRegion, Set.mem_union, Set.mem_ofPred_eq, Set.mem_compl_iff]
  constructor
  · rintro (hxB | ⟨_, hxbdd⟩)
    · exact hbdK hxB
    · by_contra hxK
      exact hOutUnbounded x hxK hxbdd
  · intro hxK
    by_cases hxInt : x ∈ interior K
    · right
      refine ⟨?_, hIntBounded x hxInt⟩
      rw [hboundary]
      exact fun hmem => hmem.2 hxInt
    · left
      rw [hboundary]
      exact ⟨hxK, hxInt⟩

/-- Base triangulation of a genuine positive triangle: one face. -/
private def baseTriangulation (F : Polygon E 3) (hF : IsSimplePositiveCycle F) :
    PositiveTriangulation F where
  faceCount := 1
  face := fun _ => ((0 : Fin 3), (1 : Fin 3), (2 : Fin 3))
  faceDet_nonneg := by
    intro k
    have hpos : 0 < signedArea F := hF.2.2.2.2
    rw [signedArea_three] at hpos
    change 0 ≤ PlanarArea.det2 (F 1 - F 0) (F 2 - F 0)
    linarith
  cover := by
    rw [enclosedRegion_eq_triangleFace_of_three F hF]
    ext x
    simp [Set.mem_iUnion]
  aeDisjoint := by
    intro i j hij
    exact absurd (Subsingleton.elim i j) hij
  signedArea_eq_sum := by
    rw [Fin.sum_univ_one, signedArea_three]
    rfl

/-- One positive ear-removal step extends a triangulation certificate of the
remaining polygon to one of the original polygon. -/
private def stepTriangulation {m : ℕ} (F : Polygon E (m + 1))
    (R : PositiveEarRemoval F)
    (T' : PositiveTriangulation (eraseVertex F R.ear)) :
    PositiveTriangulation F where
  faceCount := T'.faceCount + 1
  face := Fin.cons (earTriple R.ear)
    (fun k => (R.ear.succAbove (T'.face k).1, R.ear.succAbove (T'.face k).2.1,
      R.ear.succAbove (T'.face k).2.2))
  faceDet_nonneg := by
    intro k
    rcases Fin.eq_zero_or_eq_succ k with rfl | ⟨k', rfl⟩
    · simpa only [Fin.cons_zero] using R.earDet_nonneg
    · simp only [Fin.cons_succ]
      exact T'.faceDet_nonneg k'
  cover := by
    have hface : ∀ k : Fin T'.faceCount,
        triangleFace F (R.ear.succAbove (T'.face k).1,
          R.ear.succAbove (T'.face k).2.1, R.ear.succAbove (T'.face k).2.2) =
          triangleFace (eraseVertex F R.ear) (T'.face k) := fun _ => rfl
    rw [R.cover, T'.cover]
    ext x
    simp only [Set.mem_union, Set.mem_iUnion, Fin.exists_fin_succ,
      Fin.cons_zero, Fin.cons_succ, hface]
    tauto
  aeDisjoint := by
    have hsubset : ∀ k : Fin T'.faceCount,
        triangleFace (eraseVertex F R.ear) (T'.face k) ⊆
          enclosedRegion (eraseVertex F R.ear) := by
      intro k
      rw [T'.cover]
      exact Set.subset_iUnion
        (fun k => triangleFace (eraseVertex F R.ear) (T'.face k)) k
    intro i j hij
    rcases Fin.eq_zero_or_eq_succ i with rfl | ⟨i', rfl⟩ <;>
      rcases Fin.eq_zero_or_eq_succ j with rfl | ⟨j', rfl⟩
    · exact absurd rfl hij
    · simp only [Fin.cons_zero, Fin.cons_succ]
      exact R.aeDisjoint.symm.mono (subset_refl _) (hsubset j')
    · simp only [Fin.cons_zero, Fin.cons_succ]
      exact R.aeDisjoint.mono (hsubset i') (subset_refl _)
    · simp only [Fin.cons_succ]
      exact T'.aeDisjoint (fun h => hij (congrArg Fin.succ h))
  signedArea_eq_sum := by
    have hdet : ∀ k : Fin T'.faceCount,
        triangleFaceDet F (R.ear.succAbove (T'.face k).1,
          R.ear.succAbove (T'.face k).2.1, R.ear.succAbove (T'.face k).2.2) =
          triangleFaceDet (eraseVertex F R.ear) (T'.face k) := fun _ => rfl
    rw [Fin.sum_univ_succ]
    simp only [Fin.cons_zero, Fin.cons_succ, hdet]
    rw [← T'.signedArea_eq_sum, R.signedArea_eq]
    ring

/-- Conditional positive-triangulation engine.  The triangle base case and
all induction packaging are kernel-clean; callers supply exactly the missing
four-or-more-vertex ear-removal theorem. -/
theorem exists_positiveTriangulation_of_positiveEarRemoval
    (hear : ∀ {m : ℕ} (G : Polygon E (m + 1)),
      4 ≤ m + 1 → IsSimplePositiveCycle G → Nonempty (PositiveEarRemoval G))
    {n : ℕ} (F : Polygon E n) (hF : IsSimplePositiveCycle F) :
    Nonempty (PositiveTriangulation F) := by
  induction n with
  | zero => exact absurd hF.1 (by omega)
  | succ m ih =>
    by_cases hcard : 4 ≤ m + 1
    · obtain ⟨R⟩ := hear F hcard hF
      obtain ⟨T'⟩ := ih (eraseVertex F R.ear) R.remaining_isSimplePositiveCycle
      exact ⟨stepTriangulation F R T'⟩
    · have hm : m = 2 := by
        have h3 := hF.1
        omega
      subst hm
      exact ⟨baseTriangulation F hF⟩

/-- Conditional shoelace-to-Lebesgue-area engine.  A literal positive
triangulation certificate is the only input beyond the polygon itself. -/
theorem signedArea_eq_polygonArea_of_positiveTriangulation {n : ℕ}
    (F : Polygon E n) (T : PositiveTriangulation F) :
    signedArea F = polygonArea F := by
  have hface (k : Fin T.faceCount) :
      (volume (triangleFace F (T.face k))).toReal =
        triangleFaceDet F (T.face k) / 2 := by
    rw [triangleFace, PlanarArea.volume_convexHull_triangle_toReal]
    change |triangleFaceDet F (T.face k)| / 2 = triangleFaceDet F (T.face k) / 2
    rw [abs_of_nonneg (T.faceDet_nonneg k)]
  have hmeasure :
      volume (enclosedRegion F) =
        ∑ k : Fin T.faceCount, volume (triangleFace F (T.face k)) := by
    calc
      volume (enclosedRegion F) =
          volume (⋃ k : Fin T.faceCount, triangleFace F (T.face k)) :=
        congrArg volume T.cover
      _ = ∑' k : Fin T.faceCount, volume (triangleFace F (T.face k)) := by
        apply measure_iUnion₀ T.aeDisjoint
        intro k
        exact ((Set.toFinite _).isCompact_convexHull ℝ).isClosed.measurableSet.nullMeasurableSet
      _ = ∑ k : Fin T.faceCount, volume (triangleFace F (T.face k)) := by
        simpa using
          (tsum_fintype (f := fun k : Fin T.faceCount =>
            volume (triangleFace F (T.face k))))
  calc
    signedArea F = ∑ k : Fin T.faceCount, triangleFaceDet F (T.face k) / 2 :=
      T.signedArea_eq_sum
    _ = ∑ k : Fin T.faceCount, (volume (triangleFace F (T.face k))).toReal := by
      apply Finset.sum_congr rfl
      intro k hk
      exact (hface k).symm
    _ = (∑ k : Fin T.faceCount, volume (triangleFace F (T.face k))).toReal := by
      rw [ENNReal.toReal_sum]
      intro k hk
      simpa only [triangleFace] using
        PlanarArea.volume_convexHull_triangle_ne_top
          (F (T.face k).1) (F (T.face k).2.1) (F (T.face k).2.2)
    _ = (volume (enclosedRegion F)).toReal := congrArg ENNReal.toReal hmeasure.symm
    _ = polygonArea F := rfl

/-- Every finite closed edge walk admits a cyclic counterclockwise angular
sorting permutation.  Same-ray ties are unrestricted and zero edges may occur
anywhere because the predicate ignores them. -/
theorem exists_isCyclicCCWEdgeSort {n : ℕ} (Q : ClosedWalk n) :
    ∃ σ : Equiv.Perm (Fin n), Q.IsCyclicCCWEdgeSort σ := by
  have hpolar_total (u v : E) : polarLE u v ∨ polarLE v u := by
    unfold polarLE
    have hanti : PlanarArea.det2 v u = -PlanarArea.det2 u v := by
      simp only [PlanarArea.det2]
      ring
    by_cases hu : inUpperHalf u <;> by_cases hv : inUpperHalf v
    · rcases le_total 0 (PlanarArea.det2 u v) with h | h
      · exact Or.inl (Or.inr ⟨⟨fun _ => hv, fun _ => hu⟩, h⟩)
      · exact Or.inr (Or.inr ⟨⟨fun _ => hu, fun _ => hv⟩, by rw [hanti]; linarith⟩)
    · exact Or.inl (Or.inl ⟨hu, hv⟩)
    · exact Or.inr (Or.inl ⟨hv, hu⟩)
    · rcases le_total 0 (PlanarArea.det2 u v) with h | h
      · exact Or.inl (Or.inr
          ⟨⟨fun huv => False.elim (hu huv), fun hvu => False.elim (hv hvu)⟩, h⟩)
      · exact Or.inr (Or.inr
          ⟨⟨fun hvu => False.elim (hv hvu), fun huv => False.elim (hu huv)⟩,
            by rw [hanti]; linarith⟩)
  have hpolar_trans (u v w : E) (hu0 : u ≠ 0) (hv0 : v ≠ 0) (hw0 : w ≠ 0)
      (huv : polarLE u v) (hvw : polarLE v w) : polarLE u w := by
    have upper_y_nonneg {x : E} (hx : inUpperHalf x) : 0 ≤ x 1 := by
      rcases hx with hx | ⟨hx, -⟩ <;> linarith
    have lower_y_nonpos {x : E} (hx : ¬inUpperHalf x) : x 1 ≤ 0 := by
      by_contra h
      exact hx (Or.inl (lt_of_not_ge h))
    have upper_x_nonneg_of_y_eq_zero {x : E} (hx : inUpperHalf x)
        (hy : x 1 = 0) : 0 ≤ x 0 := by
      rcases hx with hx | ⟨-, hx⟩
      · linarith
      · exact hx
    have lower_x_neg_of_y_eq_zero {x : E} (hx : ¬inUpperHalf x)
        (hy : x 1 = 0) : x 0 < 0 := by
      exact lt_of_not_ge (fun h => hx (Or.inr ⟨hy, h⟩))
    have coord_zero {x : E} (hx0 : x 0 = 0) (hx1 : x 1 = 0) : x = 0 := by
      ext i
      fin_cases i <;> simp [hx0, hx1]
    have det_trans_same (huvHalf : inUpperHalf u ↔ inUpperHalf v)
        (hvwHalf : inUpperHalf v ↔ inUpperHalf w)
        (hdetuv : 0 ≤ PlanarArea.det2 u v)
        (hdetvw : 0 ≤ PlanarArea.det2 v w) :
        0 ≤ PlanarArea.det2 u w := by
      have hid : v 1 * PlanarArea.det2 u w =
          w 1 * PlanarArea.det2 u v + u 1 * PlanarArea.det2 v w := by
        simp only [PlanarArea.det2]
        ring
      rcases lt_trichotomy (v 1) 0 with hvneg | hvzero | hvpos
      · have hvHalf : ¬inUpperHalf v := by
          intro hvHalf
          exact (not_lt_of_ge (upper_y_nonneg hvHalf)) hvneg
        have huHalf : ¬inUpperHalf u := fun h => hvHalf (huvHalf.mp h)
        have hwHalf : ¬inUpperHalf w := fun h => hvHalf (hvwHalf.mpr h)
        have huy := lower_y_nonpos huHalf
        have hwy := lower_y_nonpos hwHalf
        have h1 : w 1 * PlanarArea.det2 u v ≤ 0 :=
          mul_nonpos_of_nonpos_of_nonneg hwy hdetuv
        have h2 : u 1 * PlanarArea.det2 v w ≤ 0 :=
          mul_nonpos_of_nonpos_of_nonneg huy hdetvw
        nlinarith
      · by_cases hvHalf : inUpperHalf v
        · have huHalf : inUpperHalf u := huvHalf.mpr hvHalf
          have hwHalf : inUpperHalf w := hvwHalf.mp hvHalf
          have hvxnonneg := upper_x_nonneg_of_y_eq_zero hvHalf hvzero
          have hvxne : v 0 ≠ 0 := by
            intro hvx
            exact hv0 (coord_zero hvx hvzero)
          have hvxpos : 0 < v 0 := lt_of_le_of_ne hvxnonneg (Ne.symm hvxne)
          have huy := upper_y_nonneg huHalf
          have hwy := upper_y_nonneg hwHalf
          have huyzero : u 1 = 0 := by
            simp only [PlanarArea.det2, hvzero, mul_zero] at hdetuv
            nlinarith
          have hux := upper_x_nonneg_of_y_eq_zero huHalf huyzero
          simp only [PlanarArea.det2, huyzero, zero_mul, sub_zero]
          exact mul_nonneg hux hwy
        · have huHalf : ¬inUpperHalf u := fun h => hvHalf (huvHalf.mp h)
          have hwHalf : ¬inUpperHalf w := fun h => hvHalf (hvwHalf.mpr h)
          have hvxneg := lower_x_neg_of_y_eq_zero hvHalf hvzero
          have huy := lower_y_nonpos huHalf
          have hwy := lower_y_nonpos hwHalf
          have huyzero : u 1 = 0 := by
            simp only [PlanarArea.det2, hvzero, mul_zero] at hdetuv
            nlinarith
          have huxle : u 0 ≤ 0 :=
            le_of_lt (lower_x_neg_of_y_eq_zero huHalf huyzero)
          simp only [PlanarArea.det2, huyzero, zero_mul, sub_zero]
          exact mul_nonneg_of_nonpos_of_nonpos huxle hwy
      · have hvHalf : inUpperHalf v := Or.inl hvpos
        have huHalf : inUpperHalf u := huvHalf.mpr hvHalf
        have hwHalf : inUpperHalf w := hvwHalf.mp hvHalf
        have huy := upper_y_nonneg huHalf
        have hwy := upper_y_nonneg hwHalf
        have h1 : 0 ≤ w 1 * PlanarArea.det2 u v := mul_nonneg hwy hdetuv
        have h2 : 0 ≤ u 1 * PlanarArea.det2 v w := mul_nonneg huy hdetvw
        nlinarith
    unfold polarLE at huv hvw ⊢
    rcases huv with ⟨hu, hnv⟩ | ⟨huvHalf, hdetuv⟩
    · rcases hvw with ⟨hv, hnw⟩ | ⟨hvwHalf, hdetvw⟩
      · exact False.elim (hnv hv)
      · exact Or.inl ⟨hu, fun hw => hnv (hvwHalf.mpr hw)⟩
    · rcases hvw with ⟨hv, hnw⟩ | ⟨hvwHalf, hdetvw⟩
      · exact Or.inl ⟨huvHalf.mpr hv, hnw⟩
      · exact Or.inr
          ⟨huvHalf.trans hvwHalf, det_trans_same huvHalf hvwHalf hdetuv hdetvw⟩
  let r : Fin n → Fin n → Prop := fun i j =>
    Q.edge i = 0 ∨ (Q.edge j ≠ 0 ∧ polarLE (Q.edge i) (Q.edge j))
  letI : DecidableRel r := Classical.decRel r
  letI : Std.Total r := ⟨by
    intro i j
    by_cases hi : Q.edge i = 0
    · exact Or.inl (Or.inl hi)
    by_cases hj : Q.edge j = 0
    · exact Or.inr (Or.inl hj)
    rcases hpolar_total (Q.edge i) (Q.edge j) with hij | hji
    · exact Or.inl (Or.inr ⟨hj, hij⟩)
    · exact Or.inr (Or.inr ⟨hi, hji⟩)⟩
  letI : IsTrans (Fin n) r := ⟨by
    intro i j k hij hjk
    rcases hij with hi | ⟨hj, hij⟩
    · exact Or.inl hi
    rcases hjk with hj' | ⟨hk, hjk⟩
    · exact False.elim (hj hj')
    by_cases hi : Q.edge i = 0
    · exact Or.inl hi
    · exact Or.inr ⟨hk, hpolar_trans _ _ _ hi hj hk hij hjk⟩⟩
  let l : List (Fin n) := List.insertionSort r (List.finRange n)
  have hlpair : l.Pairwise r := by
    exact List.pairwise_insertionSort r (List.finRange n)
  have hlperm : l.Perm (List.finRange n) := by
    exact List.perm_insertionSort r (List.finRange n)
  have hlnd : l.Nodup := hlperm.nodup_iff.mpr (List.nodup_finRange n)
  have hlall : ∀ i : Fin n, i ∈ l := by
    intro i
    rw [hlperm.mem_iff]
    exact List.mem_finRange i
  have hllen : l.length = n := by
    exact hlperm.length_eq.trans List.length_finRange
  let e : Fin n ≃ Fin l.length := finCongr hllen.symm
  let τ : Fin l.length ≃ Fin n := hlnd.getEquivOfForallMemList l hlall
  let σ : Equiv.Perm (Fin n) := e.trans τ
  refine ⟨σ, 0, ?_⟩
  rintro ⟨i, j⟩ hij
  have heij : e i < e j := by
    simpa [e] using hij
  have hr : r (σ i) (σ j) := by
    have := hlpair.rel_get_of_lt heij
    simpa [σ, τ] using this
  simp only [pow_zero]
  rcases hr with hi | ⟨hj, hij⟩
  · exact Or.inl hi
  · exact Or.inr (Or.inr hij)

/-- A linearly polar-sorted closed trace has nonnegative oriented fan faces
from its base vertex.  This is the determinant part of the sorted-trace fan
certificate; it includes zero edges and flat boundary subdivisions. -/
private theorem det_vertex_finRotate_nonneg_of_linearPolarSort {n : ℕ}
    (R : ClosedWalk n)
    (hsort : ∀ p : Fin n × Fin n, p.1 < p.2 →
      polarLEIgnoringZero (R.edge p.1) (R.edge p.2)) :
    ∀ j : Fin n,
      0 ≤ PlanarArea.det2 (R.vertex j) (R.vertex (finRotate n j)) := by
  intro j
  rw [R.vertex_finRotate]
  have hdet_add : PlanarArea.det2 (R.vertex j) (R.vertex j + R.edge j) =
      PlanarArea.det2 (R.vertex j) (R.edge j) := by
    change R.vertex j 0 * (R.vertex j 1 + R.edge j 1) -
        R.vertex j 1 * (R.vertex j 0 + R.edge j 0) =
      R.vertex j 0 * R.edge j 1 - R.vertex j 1 * R.edge j 0
    ring
  rw [hdet_add]
  by_cases hj : inUpperHalf (R.edge j)
  · simp only [ClosedWalk.vertex, PlanarArea.det2, WithLp.ofLp_sum,
      Finset.sum_apply]
    rw [Finset.sum_mul, Finset.sum_mul, ← Finset.sum_sub_distrib]
    apply Finset.sum_nonneg
    intro i hi
    have hij : i < j := Finset.mem_Iio.mp hi
    have h : polarLEIgnoringZero (R.edge i) (R.edge j) := by
      simpa using hsort (i, j) hij
    unfold polarLEIgnoringZero at h
    rcases h with hi | hj0 | hp
    · simp [hi]
    · simp [hj0]
    · unfold polarLE at hp
      rcases hp with ⟨hiu, hjn⟩ | ⟨hsame, hdet⟩
      · exact False.elim (hjn hj)
      · exact hdet
  · have hdisj1 : Disjoint (Finset.Iio j) ({j} : Finset (Fin n)) := by simp
    have hdisj2 : Disjoint (Finset.Iio j ∪ {j}) (Finset.Ioi j) := by
      rw [Finset.disjoint_left]
      intro i hi hji
      simp only [Finset.mem_union, Finset.mem_Iio, Finset.mem_singleton] at hi
      simp only [Finset.mem_Ioi] at hji
      rcases hi with hij | hij
      · omega
      · subst i
        omega
    have hpartition : (Finset.Iio j ∪ {j}) ∪ Finset.Ioi j = Finset.univ := by
      ext i
      simp only [Finset.mem_union, Finset.mem_Iio, Finset.mem_singleton,
        Finset.mem_Ioi, Finset.mem_univ, iff_true]
      omega
    have hparts :
        (∑ i ∈ Finset.Iio j, R.edge i) + R.edge j +
            ∑ i ∈ Finset.Ioi j, R.edge i = 0 := by
      have hzero := R.sum_edge_eq_zero
      rw [← hpartition, Finset.sum_union hdisj2, Finset.sum_union hdisj1] at hzero
      simpa [add_assoc] using hzero
    have hv : R.vertex j = -R.edge j - ∑ i ∈ Finset.Ioi j, R.edge i := by
      rw [ClosedWalk.vertex]
      calc
        (∑ i ∈ Finset.Iio j, R.edge i) =
            -(R.edge j + ∑ i ∈ Finset.Ioi j, R.edge i) := by
          rw [eq_neg_iff_add_eq_zero]
          simpa [add_assoc] using hparts
        _ = -R.edge j - ∑ i ∈ Finset.Ioi j, R.edge i := by module
    have hdet_suffix :
        PlanarArea.det2 (R.vertex j) (R.edge j) =
          ∑ i ∈ Finset.Ioi j, PlanarArea.det2 (R.edge j) (R.edge i) := by
      have hv0 : R.vertex j 0 =
          -R.edge j 0 - ∑ i ∈ Finset.Ioi j, R.edge i 0 := by rw [hv]; simp
      have hv1 : R.vertex j 1 =
          -R.edge j 1 - ∑ i ∈ Finset.Ioi j, R.edge i 1 := by rw [hv]; simp
      change R.vertex j 0 * R.edge j 1 - R.vertex j 1 * R.edge j 0 =
        ∑ i ∈ Finset.Ioi j,
          (R.edge j 0 * R.edge i 1 - R.edge j 1 * R.edge i 0)
      rw [hv0, hv1, Finset.sum_sub_distrib,
        ← Finset.mul_sum, ← Finset.mul_sum]
      ring
    rw [hdet_suffix]
    apply Finset.sum_nonneg
    intro i hi
    have hji : j < i := Finset.mem_Ioi.mp hi
    have h : polarLEIgnoringZero (R.edge j) (R.edge i) := by
      simpa using hsort (j, i) hji
    unfold polarLEIgnoringZero at h
    rcases h with hj0 | hi0 | hp
    · simp [hj0, PlanarArea.det2]
    · simp [hi0, PlanarArea.det2]
    · unfold polarLE at hp
      rcases hp with ⟨hju, hin⟩ | ⟨hsame, hdet⟩
      · exact False.elim (hj hju)
      · exact hdet

/-- Merging two atoms whose displayed order has nonnegative determinant cannot
make a closed polar-sorted list's pair-determinant sum larger after the merged
family is sorted again.  Both polar orders ignore zero atoms, so the statement
retains zero, codirected, and antiparallel degeneracies and permits independent
cyclic cuts through the closed-sum hypothesis. -/
private theorem listPairDetSum_sorted_merge_le
    (l r s : List E) (u v : E)
    (hlclose : l.sum = 0)
    (hlsort : l.Pairwise polarLEIgnoringZero)
    (hparts : (u :: v :: r).Perm l)
    (huv : 0 ≤ PlanarArea.det2 u v)
    (hssort : s.Pairwise polarLEIgnoringZero)
    (hmerge : s.Perm ((u + v) :: r)) :
    listPairDetSum s + PlanarArea.det2 u v ≤ listPairDetSum l := by
  /- Direct proof of the audited B88 merge boundary.  A symmetric kernel
  records the determinant selected by the linear polar order.  Closedness
  makes its double sum invariant under shifting the branch cut by `π`; after
  that normalization, merging is a pointwise determinant inequality. -/
  classical
  let K : E → E → ℝ := fun a b =>
    if polarLEIgnoringZero a b then PlanarArea.det2 a b
    else PlanarArea.det2 b a
  let eps : E → ℝ := fun a => if inUpperHalf a then 1 else -1

  have hdetAnti (a b : E) :
      PlanarArea.det2 b a = -PlanarArea.det2 a b := by
    simp only [PlanarArea.det2]
    ring
  have hpolarTotal (a b : E) : polarLE a b ∨ polarLE b a := by
    unfold polarLE
    by_cases ha : inUpperHalf a <;> by_cases hb : inUpperHalf b
    · rcases le_total 0 (PlanarArea.det2 a b) with h | h
      · exact Or.inl (Or.inr ⟨⟨fun _ => hb, fun _ => ha⟩, h⟩)
      · exact Or.inr (Or.inr
          ⟨⟨fun _ => ha, fun _ => hb⟩, by rw [hdetAnti]; linarith⟩)
    · exact Or.inl (Or.inl ⟨ha, hb⟩)
    · exact Or.inr (Or.inl ⟨hb, ha⟩)
    · rcases le_total 0 (PlanarArea.det2 a b) with h | h
      · exact Or.inl (Or.inr
          ⟨⟨fun hab => False.elim (ha hab), fun hba => False.elim (hb hba)⟩, h⟩)
      · exact Or.inr (Or.inr
          ⟨⟨fun hba => False.elim (hb hba), fun hab => False.elim (ha hab)⟩,
            by rw [hdetAnti]; linarith⟩)
  have hRTotal (a b : E) :
      polarLEIgnoringZero a b ∨ polarLEIgnoringZero b a := by
    by_cases ha : a = 0
    · exact Or.inl (Or.inl ha)
    by_cases hb : b = 0
    · exact Or.inr (Or.inl hb)
    rcases hpolarTotal a b with hab | hba
    · exact Or.inl (Or.inr (Or.inr hab))
    · exact Or.inr (Or.inr (Or.inr hba))
  have hmutualDetZero (a b : E)
      (hab : polarLEIgnoringZero a b)
      (hba : polarLEIgnoringZero b a) :
      PlanarArea.det2 a b = 0 := by
    rcases hab with ha0 | hb0 | hab
    · simp [ha0, PlanarArea.det2]
    · simp [hb0, PlanarArea.det2]
    rcases hba with hb0 | ha0 | hba
    · simp [hb0, PlanarArea.det2]
    · simp [ha0, PlanarArea.det2]
    unfold polarLE at hab hba
    rcases hab with ⟨ha, hb⟩ | ⟨hsame, hdet⟩
    · rcases hba with ⟨hb', ha'⟩ | ⟨hsame', hdet'⟩
      · exact (ha' ha).elim
      · exact (hb (hsame'.mpr ha)).elim
    · rcases hba with ⟨hb, ha⟩ | ⟨hsame', hdet'⟩
      · exact (ha (hsame.mpr hb)).elim
      · rw [hdetAnti] at hdet'
        linarith
  have hKsymm (a b : E) : K a b = K b a := by
    dsimp only [K]
    by_cases hab : polarLEIgnoringZero a b
    · rw [if_pos hab]
      by_cases hba : polarLEIgnoringZero b a
      · rw [if_pos hba, hmutualDetZero a b hab hba,
          hmutualDetZero b a hba hab]
      · rw [if_neg hba]
    · have hba := (hRTotal a b).resolve_left hab
      rw [if_neg hab, if_pos hba]
  have hKdiag (a : E) : K a a = 0 := by
    dsimp only [K]
    split <;> simp only [PlanarArea.det2] <;> ring
  have hKrel {a b : E} (hab : polarLEIgnoringZero a b) :
      K a b = PlanarArea.det2 a b := by
    simp only [K, if_pos hab]
  have hRpol {a b : E} (hab : polarLE a b) :
      polarLEIgnoringZero a b :=
    Or.inr (Or.inr hab)

  have hpairDouble (t : List E) (ht : t.Pairwise polarLEIgnoringZero) :
      2 * listPairDetSum t =
        (t.map (fun a => (t.map (K a)).sum)).sum := by
    induction t with
    | nil => simp [listPairDetSum]
    | cons a t ih =>
        simp only [List.pairwise_cons] at ht
        rcases ht with ⟨ha, htt⟩
        have hk : (t.map (K a)).sum =
            (t.map (PlanarArea.det2 a)).sum := by
          apply congrArg List.sum
          apply List.map_congr_left
          intro x hx
          exact hKrel (ha x hx)
        have hks : (t.map (fun x => K x a)).sum =
            (t.map (K a)).sum := by
          apply congrArg List.sum
          apply List.map_congr_left
          intro x hx
          exact hKsymm x a
        simp only [listPairDetSum, List.map_cons, List.sum_cons, hKdiag,
          zero_add]
        rw [List.sum_map_add, hk, hks, hk, ← ih htt]
        ring

  have upperY {a : E} (ha : inUpperHalf a) : 0 ≤ a 1 := by
    rcases ha with ha | ⟨ha, -⟩ <;> linarith
  have lowerY {a : E} (ha : ¬inUpperHalf a) : a 1 ≤ 0 := by
    by_contra h
    exact ha (Or.inl (lt_of_not_ge h))
  have upperX {a : E} (ha : inUpperHalf a) (hay : a 1 = 0) :
      0 ≤ a 0 := by
    rcases ha with ha | ⟨-, ha⟩ <;> linarith
  have lowerX {a : E} (ha : ¬inUpperHalf a) (hay : a 1 = 0) :
      a 0 < 0 := by
    exact lt_of_not_ge (fun h => ha (Or.inr ⟨hay, h⟩))
  have coordZero {a : E} (ha0 : a 0 = 0) (ha1 : a 1 = 0) : a = 0 := by
    ext i
    fin_cases i <;> simp [ha0, ha1]
  have upperAdd {a b : E} (ha : inUpperHalf a) (hb : inUpperHalf b) :
      inUpperHalf (a + b) := by
    have hay := upperY ha
    have hby := upperY hb
    by_cases hy : (a + b) 1 = 0
    · right
      simp only [PiLp.add_apply] at hy
      have ha0 : a 1 = 0 := by linarith
      have hb0 : b 1 = 0 := by linarith
      refine ⟨by simpa, ?_⟩
      simpa using add_nonneg (upperX ha ha0) (upperX hb hb0)
    · left
      simp only [PiLp.add_apply] at hy ⊢
      exact lt_of_le_of_ne (add_nonneg hay hby) (Ne.symm hy)
  have lowerAdd {a b : E} (ha : ¬inUpperHalf a) (hb : ¬inUpperHalf b)
      (_hab : a + b ≠ 0) : ¬inUpperHalf (a + b) := by
    have hay := lowerY ha
    have hby := lowerY hb
    intro hup
    have hypos := upperY hup
    have hy : (a + b) 1 = 0 := by
      simp only [PiLp.add_apply] at hypos ⊢
      linarith
    have ha0 : a 1 = 0 := by
      simp only [PiLp.add_apply] at hy
      linarith
    have hb0 : b 1 = 0 := by
      simp only [PiLp.add_apply] at hy
      linarith
    have hax := lowerX ha ha0
    have hbx := lowerX hb hb0
    have hx := upperX hup hy
    simp only [PiLp.add_apply] at hx
    linarith

  have hpolarTrans (a b c : E) (ha0 : a ≠ 0) (hb0 : b ≠ 0)
      (hc0 : c ≠ 0) (hab : polarLE a b) (hbc : polarLE b c) :
      polarLE a c := by
    have detTransSame (habHalf : inUpperHalf a ↔ inUpperHalf b)
        (hbcHalf : inUpperHalf b ↔ inUpperHalf c)
        (hdetab : 0 ≤ PlanarArea.det2 a b)
        (hdetbc : 0 ≤ PlanarArea.det2 b c) :
        0 ≤ PlanarArea.det2 a c := by
      have hid : b 1 * PlanarArea.det2 a c =
          c 1 * PlanarArea.det2 a b + a 1 * PlanarArea.det2 b c := by
        simp only [PlanarArea.det2]
        ring
      rcases lt_trichotomy (b 1) 0 with hbneg | hbzero | hbpos
      · have hbHalf : ¬inUpperHalf b := by
          intro hbHalf
          exact (not_lt_of_ge (upperY hbHalf)) hbneg
        have haHalf : ¬inUpperHalf a := fun h => hbHalf (habHalf.mp h)
        have hcHalf : ¬inUpperHalf c := fun h => hbHalf (hbcHalf.mpr h)
        have hay := lowerY haHalf
        have hcy := lowerY hcHalf
        have h1 : c 1 * PlanarArea.det2 a b ≤ 0 :=
          mul_nonpos_of_nonpos_of_nonneg hcy hdetab
        have h2 : a 1 * PlanarArea.det2 b c ≤ 0 :=
          mul_nonpos_of_nonpos_of_nonneg hay hdetbc
        nlinarith
      · by_cases hbHalf : inUpperHalf b
        · have haHalf : inUpperHalf a := habHalf.mpr hbHalf
          have hcHalf : inUpperHalf c := hbcHalf.mp hbHalf
          have hbxnonneg := upperX hbHalf hbzero
          have hbxne : b 0 ≠ 0 := by
            intro hbx
            exact hb0 (coordZero hbx hbzero)
          have hbxpos : 0 < b 0 := lt_of_le_of_ne hbxnonneg (Ne.symm hbxne)
          have hay := upperY haHalf
          have hcy := upperY hcHalf
          have hayzero : a 1 = 0 := by
            simp only [PlanarArea.det2, hbzero, mul_zero] at hdetab
            nlinarith
          have hax := upperX haHalf hayzero
          simp only [PlanarArea.det2, hayzero, zero_mul, sub_zero]
          exact mul_nonneg hax hcy
        · have haHalf : ¬inUpperHalf a := fun h => hbHalf (habHalf.mp h)
          have hcHalf : ¬inUpperHalf c := fun h => hbHalf (hbcHalf.mpr h)
          have hbxneg := lowerX hbHalf hbzero
          have hay := lowerY haHalf
          have hcy := lowerY hcHalf
          have hayzero : a 1 = 0 := by
            simp only [PlanarArea.det2, hbzero, mul_zero] at hdetab
            nlinarith
          have haxneg := lowerX haHalf hayzero
          simp only [PlanarArea.det2, hayzero, zero_mul, sub_zero]
          exact mul_nonneg_of_nonpos_of_nonpos haxneg.le hcy
      · have hbHalf : inUpperHalf b := Or.inl hbpos
        have haHalf : inUpperHalf a := habHalf.mpr hbHalf
        have hcHalf : inUpperHalf c := hbcHalf.mp hbHalf
        have hay := upperY haHalf
        have hcy := upperY hcHalf
        have h1 : 0 ≤ c 1 * PlanarArea.det2 a b :=
          mul_nonneg hcy hdetab
        have h2 : 0 ≤ a 1 * PlanarArea.det2 b c :=
          mul_nonneg hay hdetbc
        nlinarith
    unfold polarLE at hab hbc ⊢
    rcases hab with ⟨ha, hb⟩ | ⟨habHalf, hdetab⟩
    · rcases hbc with ⟨hb', hc⟩ | ⟨hbcHalf, hdetbc⟩
      · exact False.elim (hb hb')
      · exact Or.inl ⟨ha, fun h => hb (hbcHalf.mpr h)⟩
    · rcases hbc with ⟨hb, hc⟩ | ⟨hbcHalf, hdetbc⟩
      · exact Or.inl ⟨habHalf.mpr hb, hc⟩
      · exact Or.inr
          ⟨habHalf.trans hbcHalf,
            detTransSame habHalf hbcHalf hdetab hdetbc⟩

  have hpolarBetweenAdd (a b : E) (hw : a + b ≠ 0)
      (hab : polarLE a b) (hd : 0 ≤ PlanarArea.det2 a b) :
      polarLE a (a + b) ∧ polarLE (a + b) b := by
    have hdaw : PlanarArea.det2 a (a + b) = PlanarArea.det2 a b := by
      simp only [PlanarArea.det2, PiLp.add_apply]
      ring
    have hdwb : PlanarArea.det2 (a + b) b = PlanarArea.det2 a b := by
      simp only [PlanarArea.det2, PiLp.add_apply]
      ring
    unfold polarLE at hab ⊢
    rcases hab with ⟨ha, hb⟩ | ⟨hsame, hrel⟩
    · by_cases hwHalf : inUpperHalf (a + b)
      · refine ⟨Or.inr ⟨⟨fun _ => hwHalf, fun _ => ha⟩, ?_⟩,
          Or.inl ⟨hwHalf, hb⟩⟩
        rw [hdaw]
        exact hd
      · refine ⟨Or.inl ⟨ha, hwHalf⟩, Or.inr ⟨⟨?_, ?_⟩, ?_⟩⟩
        · intro h
          exact (hwHalf h).elim
        · intro h
          exact (hb h).elim
        · rw [hdwb]
          exact hd
    · by_cases ha : inUpperHalf a
      · have hb := hsame.mp ha
        have hwHalf := upperAdd ha hb
        refine ⟨Or.inr ⟨⟨fun _ => hwHalf, fun _ => ha⟩, ?_⟩,
          Or.inr ⟨⟨fun _ => hb, fun _ => hwHalf⟩, ?_⟩⟩
        · rw [hdaw]
          exact hd
        · rw [hdwb]
          exact hd
      · have hb : ¬inUpperHalf b := fun h => ha (hsame.mpr h)
        have hwHalf := lowerAdd ha hb hw
        refine ⟨Or.inr ⟨⟨?_, ?_⟩, ?_⟩, Or.inr ⟨⟨?_, ?_⟩, ?_⟩⟩
        · intro h
          exact (ha h).elim
        · intro h
          exact (hwHalf h).elim
        · rw [hdaw]
          exact hd
        · intro h
          exact (hwHalf h).elim
        · intro h
          exact (hb h).elim
        · rw [hdwb]
          exact hd

  have bridgeLeft (a x b : E) (ha : inUpperHalf a)
      (hx : ¬inUpperHalf x) (hb : ¬inUpperHalf b)
      (hxb : 0 ≤ PlanarArea.det2 x b)
      (hab : 0 ≤ PlanarArea.det2 a b) :
      0 ≤ PlanarArea.det2 a x := by
    have hay := upperY ha
    have hxy := lowerY hx
    have hby := lowerY hb
    by_cases hby0 : b 1 = 0
    · have hbx := lowerX hb hby0
      have hxy0 : x 1 = 0 := by
        simp only [PlanarArea.det2, hby0, mul_zero, zero_mul] at hxb
        nlinarith
      have hxx := lowerX hx hxy0
      simp only [PlanarArea.det2, hxy0, mul_zero]
      nlinarith [mul_nonpos_of_nonneg_of_nonpos hay hxx.le]
    · have hbyneg : b 1 < 0 := lt_of_le_of_ne hby hby0
      have hid : x 1 * PlanarArea.det2 a b =
          b 1 * PlanarArea.det2 a x + a 1 * PlanarArea.det2 x b := by
        simp only [PlanarArea.det2]
        ring
      nlinarith
  have bridgeRight (a x b : E) (ha : inUpperHalf a)
      (hx : inUpperHalf x) (hb : ¬inUpperHalf b)
      (hax : 0 ≤ PlanarArea.det2 a x)
      (hab : 0 ≤ PlanarArea.det2 a b) (ha0 : a ≠ 0) :
      0 ≤ PlanarArea.det2 x b := by
    have hay := upperY ha
    have hxy := upperY hx
    have hby := lowerY hb
    by_cases hay0 : a 1 = 0
    · have haxpos : 0 < a 0 := lt_of_le_of_ne (upperX ha hay0) (by
          intro hz
          exact ha0 (coordZero hz.symm hay0))
      have hby0 : b 1 = 0 := by
        simp only [PlanarArea.det2, hay0, zero_mul, sub_zero] at hab
        nlinarith
      have hbx := lowerX hb hby0
      simp only [PlanarArea.det2, hby0, mul_zero]
      nlinarith [mul_nonpos_of_nonneg_of_nonpos hxy hbx.le]
    · have haypos : 0 < a 1 := lt_of_le_of_ne hay (Ne.symm hay0)
      have hid : x 1 * PlanarArea.det2 a b =
          b 1 * PlanarArea.det2 a x + a 1 * PlanarArea.det2 x b := by
        simp only [PlanarArea.det2]
        ring
      nlinarith
  have betweenDets (a x b : E) (ha0 : a ≠ 0) (hb0 : b ≠ 0)
      (hax : polarLE a x) (hxb : polarLE x b)
      (hab : 0 ≤ PlanarArea.det2 a b) :
      0 ≤ PlanarArea.det2 a x ∧ 0 ≤ PlanarArea.det2 x b := by
    unfold polarLE at hax hxb
    rcases hax with ⟨ha, hx⟩ | ⟨hsameAX, hdax⟩
    · rcases hxb with ⟨hx', hb⟩ | ⟨hsameXB, hdxb⟩
      · exact (hx hx').elim
      · have hb : ¬inUpperHalf b := fun h => hx (hsameXB.mpr h)
        exact ⟨bridgeLeft a x b ha hx hb hdxb hab, hdxb⟩
    · rcases hxb with ⟨hx, hb⟩ | ⟨hsameXB, hdxb⟩
      · have ha : inUpperHalf a := hsameAX.mpr hx
        exact ⟨hdax, bridgeRight a x b ha hx hb hdax hab ha0⟩
      · exact ⟨hdax, hdxb⟩

  have hKmerge (a b x : E) (hab : polarLEIgnoringZero a b)
      (hd : 0 ≤ PlanarArea.det2 a b) :
      K (a + b) x ≤ K a x + K b x := by
    by_cases ha0 : a = 0
    · subst a
      simp only [zero_add]
      have hk0 : K 0 x = 0 := by
        rw [hKrel (Or.inl rfl)]
        simp [PlanarArea.det2]
      rw [hk0, zero_add]
    by_cases hb0 : b = 0
    · subst b
      simp only [add_zero]
      have hk0 : K 0 x = 0 := by
        rw [hKrel (Or.inl rfl)]
        simp [PlanarArea.det2]
      rw [hk0, add_zero]
    by_cases hx0 : x = 0
    · subst x
      have hk (a : E) : K a 0 = 0 := by
        rw [hKrel (Or.inr (Or.inl rfl))]
        simp [PlanarArea.det2]
      simp only [hk, add_zero]
      exact le_rfl
    have habPolar : polarLE a b := by
      rcases hab with h | h | h
      · exact (ha0 h).elim
      · exact (hb0 h).elim
      · exact h
    by_cases hw0 : a + b = 0
    · have hbneg : b = -a := eq_neg_of_add_eq_zero_right hw0
      have hkw : K (a + b) x = 0 := by
        rw [hw0, hKrel (Or.inl rfl)]
        simp [PlanarArea.det2]
      rw [hkw]
      by_cases hbx : polarLE b x
      · have hax := hpolarTrans a b x ha0 hb0 hx0 habPolar hbx
        rw [hKrel (hRpol hax), hKrel (hRpol hbx), hbneg]
        simp only [PlanarArea.det2, PiLp.neg_apply]
        ring_nf
        exact le_rfl
      · have hxb : polarLE x b := (hpolarTotal b x).resolve_left hbx
        by_cases hax : polarLE a x
        · rw [hKrel (hRpol hax), hKsymm b x, hKrel (hRpol hxb)]
          have hda := (betweenDets a x b ha0 hb0 hax hxb hd).1
          rw [hbneg]
          simp only [PlanarArea.det2, PiLp.neg_apply] at *
          nlinarith
        · have hxa : polarLE x a := (hpolarTotal a x).resolve_left hax
          have hxb' := hpolarTrans x a b hx0 ha0 hb0 hxa habPolar
          rw [hKsymm a x, hKrel (hRpol hxa), hKsymm b x,
            hKrel (hRpol hxb'), hbneg]
          simp only [PlanarArea.det2, PiLp.neg_apply]
          ring_nf
          exact le_rfl
    · rcases hpolarBetweenAdd a b hw0 habPolar hd with ⟨haw, hwb⟩
      by_cases hbx : polarLE b x
      · have hwx := hpolarTrans (a + b) b x hw0 hb0 hx0 hwb hbx
        have hax := hpolarTrans a b x ha0 hb0 hx0 habPolar hbx
        rw [hKrel (hRpol hwx), hKrel (hRpol hax), hKrel (hRpol hbx)]
        simp only [PlanarArea.det2, PiLp.add_apply]
        ring_nf
        exact le_rfl
      · have hxb : polarLE x b := (hpolarTotal b x).resolve_left hbx
        by_cases hwx : polarLE (a + b) x
        · have hax := hpolarTrans a (a + b) x ha0 hw0 hx0 haw hwx
          rw [hKrel (hRpol hwx), hKrel (hRpol hax), hKsymm b x,
            hKrel (hRpol hxb)]
          have hdwb : PlanarArea.det2 (a + b) b = PlanarArea.det2 a b := by
            simp only [PlanarArea.det2, PiLp.add_apply]
            ring
          have hdxb :=
            (betweenDets (a + b) x b hw0 hb0 hwx hxb (hdwb.symm ▸ hd)).2
          simp only [PlanarArea.det2, PiLp.add_apply] at *
          nlinarith
        · have hxw : polarLE x (a + b) :=
            (hpolarTotal (a + b) x).resolve_left hwx
          by_cases hax : polarLE a x
          · have hxb' := hpolarTrans x (a + b) b hx0 hw0 hb0 hxw hwb
            rw [hKsymm (a + b) x, hKrel (hRpol hxw), hKrel (hRpol hax),
              hKsymm b x, hKrel (hRpol hxb')]
            have hdaw : PlanarArea.det2 a (a + b) = PlanarArea.det2 a b := by
              simp only [PlanarArea.det2, PiLp.add_apply]
              ring
            have hdax :=
              (betweenDets a x (a + b) ha0 hw0 hax hxw (hdaw.symm ▸ hd)).1
            simp only [PlanarArea.det2, PiLp.add_apply] at *
            nlinarith
          · have hxa : polarLE x a := (hpolarTotal a x).resolve_left hax
            have hxw' := hpolarTrans x a (a + b) hx0 ha0 hw0 hxa haw
            have hxb' := hpolarTrans x a b hx0 ha0 hb0 hxa habPolar
            rw [hKsymm (a + b) x, hKrel (hRpol hxw'), hKsymm a x,
              hKrel (hRpol hxa), hKsymm b x, hKrel (hRpol hxb')]
            simp only [PlanarArea.det2, PiLp.add_apply]
            ring_nf
            exact le_rfl

  have upperNegIff (a : E) (ha0 : a ≠ 0) :
      inUpperHalf (-a) ↔ ¬inUpperHalf a := by
    constructor
    · intro hna ha
      have hay := upperY ha
      have hnay := upperY hna
      have ha1 : a 1 = 0 := by
        simp only [PiLp.neg_apply] at hnay
        linarith
      have hax := upperX ha ha1
      have hnax := upperX hna (by simp [ha1])
      simp only [PiLp.neg_apply] at hnax
      have ha0' : a 0 = 0 := by linarith
      exact ha0 (coordZero ha0' ha1)
    · intro ha
      have hay := lowerY ha
      by_cases hy : a 1 = 0
      · have hax := lowerX ha hy
        right
        constructor
        · simp [hy]
        · simp only [PiLp.neg_apply]
          linarith
      · left
        simp only [PiLp.neg_apply]
        exact neg_pos.mpr (lt_of_le_of_ne hay hy)
  have hKneg (a b : E) :
      K (-a) (-b) = K a b - (eps a - eps b) * PlanarArea.det2 a b := by
    by_cases ha0 : a = 0
    · subst a
      simp [K, eps, polarLEIgnoringZero, PlanarArea.det2]
    by_cases hb0 : b = 0
    · subst b
      simp [K, eps, polarLEIgnoringZero, PlanarArea.det2]
    have hna := upperNegIff a ha0
    have hnb := upperNegIff b hb0
    by_cases ha : inUpperHalf a
    · have hna' : ¬inUpperHalf (-a) := fun h => (hna.mp h) ha
      by_cases hb : inUpperHalf b
      · have hnb' : ¬inUpperHalf (-b) := fun h => (hnb.mp h) hb
        simp [K, eps, polarLEIgnoringZero, polarLE, ha, hb, hna', hnb',
          ha0, hb0, PlanarArea.det2, PiLp.neg_apply]
        <;> ring
      · have hnb' : inUpperHalf (-b) := hnb.mpr hb
        simp [K, eps, polarLEIgnoringZero, polarLE, ha, hb, hna', hnb',
          ha0, hb0, PlanarArea.det2, PiLp.neg_apply]
        <;> ring
    · have hna' : inUpperHalf (-a) := hna.mpr ha
      by_cases hb : inUpperHalf b
      · have hnb' : ¬inUpperHalf (-b) := fun h => (hnb.mp h) hb
        simp [K, eps, polarLEIgnoringZero, polarLE, ha, hb, hna', hnb',
          ha0, hb0, PlanarArea.det2, PiLp.neg_apply]
        <;> ring
      · have hnb' : inUpperHalf (-b) := hnb.mpr hb
        simp [K, eps, polarLEIgnoringZero, polarLE, ha, hb, hna', hnb',
          ha0, hb0, PlanarArea.det2, PiLp.neg_apply]
        <;> ring
  have sumMapSub (t : List E) (f g : E → ℝ) :
      (t.map (fun x => f x - g x)).sum = (t.map f).sum - (t.map g).sum := by
    induction t with
    | nil => simp
    | cons a t ih => simp only [List.map_cons, List.sum_cons, ih]; ring
  have detSmulRight (a b : E) (c : ℝ) :
      PlanarArea.det2 a (c • b) = c * PlanarArea.det2 a b := by
    simp only [PlanarArea.det2, PiLp.smul_apply, smul_eq_mul]
    ring
  have correctionZero (t : List E) (ht : t.sum = 0) :
      (t.map (fun a => (t.map (fun b =>
        (eps a - eps b) * PlanarArea.det2 a b)).sum)).sum = 0 := by
    let c : E := (t.map (fun b => eps b • b)).sum
    have hweighted (a : E) :
        (t.map (fun b => eps b * PlanarArea.det2 a b)).sum =
          PlanarArea.det2 a c := by
      rw [show c = (t.map (fun b => eps b • b)).sum from rfl,
        det2_list_sum_right]
      apply congrArg List.sum
      simp only [List.map_map]
      apply List.map_congr_left
      intro b hb
      change eps b * PlanarArea.det2 a b = PlanarArea.det2 a (eps b • b)
      rw [detSmulRight]
    have hinner (a : E) :
        (t.map (fun b => (eps a - eps b) * PlanarArea.det2 a b)).sum =
          -PlanarArea.det2 a c := by
      calc
        _ = (t.map (fun b => eps a * PlanarArea.det2 a b -
            eps b * PlanarArea.det2 a b)).sum := by
              apply congrArg List.sum
              apply List.map_congr_left
              intro b hb
              ring
        _ = (t.map (fun b => eps a * PlanarArea.det2 a b)).sum -
            (t.map (fun b => eps b * PlanarArea.det2 a b)).sum :=
              sumMapSub t _ _
        _ = eps a * (t.map (PlanarArea.det2 a)).sum -
            PlanarArea.det2 a c := by
              rw [List.sum_map_mul_left, hweighted]
        _ = eps a * PlanarArea.det2 a t.sum - PlanarArea.det2 a c := by
              rw [← det2_list_sum_right]
        _ = -PlanarArea.det2 a c := by
              rw [ht]
              simp [PlanarArea.det2]
    rw [show (t.map (fun a => (t.map (fun b =>
        (eps a - eps b) * PlanarArea.det2 a b)).sum)).sum =
        (t.map (fun a => -PlanarArea.det2 a c)).sum by
          apply congrArg List.sum
          apply List.map_congr_left
          intro a ha
          exact hinner a]
    rw [show (t.map (fun a => -PlanarArea.det2 a c)).sum =
        -(t.map (fun a => PlanarArea.det2 a c)).sum by
          have hneg (xs : List E) :
              (xs.map (fun a => -PlanarArea.det2 a c)).sum =
                -(xs.map (fun a => PlanarArea.det2 a c)).sum := by
            induction xs with
            | nil => simp
            | cons a xs ih =>
                simp only [List.map_cons, List.sum_cons, ih]
                ring
          exact hneg t]
    rw [← det2_list_sum_left, ht]
    simp [PlanarArea.det2]
  have hRneg (a b : E) (ha0 : a ≠ 0) (hb0 : b ≠ 0)
      (hn : ¬polarLEIgnoringZero a b)
      (hd : 0 ≤ PlanarArea.det2 a b) :
      polarLEIgnoringZero (-a) (-b) := by
    have hnpol : ¬polarLE a b := by
      intro h
      exact hn (Or.inr (Or.inr h))
    have haHalf : ¬inUpperHalf a := by
      intro haHalf
      by_cases hbHalf : inUpperHalf b
      · exact hnpol (Or.inr ⟨⟨fun _ => hbHalf, fun _ => haHalf⟩, hd⟩)
      · exact hnpol (Or.inl ⟨haHalf, hbHalf⟩)
    have hbHalf : inUpperHalf b := by
      by_contra hbHalf
      exact hnpol (Or.inr
        ⟨⟨fun h => (haHalf h).elim, fun h => (hbHalf h).elim⟩, hd⟩)
    have hna : inUpperHalf (-a) := (upperNegIff a ha0).mpr haHalf
    have hnb : ¬inUpperHalf (-b) :=
      fun h => (upperNegIff b hb0).mp h hbHalf
    exact Or.inr (Or.inr (Or.inl ⟨hna, hnb⟩))

  let D : (E → E → ℝ) → List E → ℝ :=
    fun J t => (t.map (fun a => (t.map (J a)).sum)).sum
  have hsclose : s.sum = 0 := by
    calc
      s.sum = ((u + v) :: r).sum := hmerge.sum_eq
      _ = (u :: v :: r).sum := by simp only [List.sum_cons]; abel
      _ = l.sum := hparts.sum_eq
      _ = 0 := hlclose
  have hDcons (J : E → E → ℝ) (hsym : ∀ a b, J a b = J b a)
      (hdiag : ∀ a, J a a = 0) (a : E) (t : List E) :
      D J (a :: t) = D J t + 2 * (t.map (J a)).sum := by
    simp only [D, List.map_cons, List.sum_cons, hdiag, zero_add]
    have heq : (t.map (fun x => J x a)).sum = (t.map (J a)).sum := by
      apply congrArg List.sum
      apply List.map_congr_left
      intro x hx
      exact hsym x a
    rw [List.sum_map_add, heq]
    ring
  have hcore (J : E → E → ℝ) (hsym : ∀ a b, J a b = J b a)
      (hdiag : ∀ a, J a a = 0)
      (hJl : 2 * listPairDetSum l = D J l)
      (hJs : 2 * listPairDetSum s = D J s)
      (hJuv : J u v = PlanarArea.det2 u v)
      (hJmerge : ∀ x ∈ r, J (u + v) x ≤ J u x + J v x) :
      listPairDetSum s + PlanarArea.det2 u v ≤ listPairDetSum l := by
    have hL : D J l = D J (u :: v :: r) := by
      have inner (x : E) : (l.map (J x)).sum =
          ((u :: v :: r).map (J x)).sum := by
        exact (hparts.symm.map (J x)).sum_eq
      calc
        _ = (l.map (fun x => ((u :: v :: r).map (J x)).sum)).sum := by
          apply congrArg List.sum
          apply List.map_congr_left
          intro x hx
          exact inner x
        _ = _ := (hparts.symm.map
          (fun x => ((u :: v :: r).map (J x)).sum)).sum_eq
    have hS : D J s = D J ((u + v) :: r) := by
      have inner (x : E) : (s.map (J x)).sum =
          (((u + v) :: r).map (J x)).sum := by
        exact (hmerge.map (J x)).sum_eq
      calc
        _ = (s.map (fun x => (((u + v) :: r).map (J x)).sum)).sum := by
          apply congrArg List.sum
          apply List.map_congr_left
          intro x hx
          exact inner x
        _ = _ := (hmerge.map
          (fun x => (((u + v) :: r).map (J x)).sum)).sum_eq
    have hUV : D J (u :: v :: r) =
        D J r + 2 * ((r.map (J v)).sum + J u v + (r.map (J u)).sum) := by
      rw [hDcons J hsym hdiag u (v :: r), hDcons J hsym hdiag v r]
      simp only [List.map_cons, List.sum_cons]
      ring
    have hW : D J ((u + v) :: r) =
        D J r + 2 * (r.map (J (u + v))).sum :=
      hDcons J hsym hdiag (u + v) r
    have hsum : (r.map (J (u + v))).sum ≤
        (r.map (fun x => J u x + J v x)).sum :=
      List.sum_le_sum hJmerge
    rw [List.sum_map_add] at hsum
    rw [hL, hUV] at hJl
    rw [hS, hW] at hJs
    linarith
  by_cases hrel : polarLEIgnoringZero u v
  · apply hcore K hKsymm hKdiag
    · rw [hpairDouble l hlsort]
    · rw [hpairDouble s hssort]
    · exact hKrel hrel
    · intro x hx
      exact hKmerge u v x hrel huv
  · by_cases hu0 : u = 0
    · exact (hrel (Or.inl hu0)).elim
    by_cases hv0 : v = 0
    · exact (hrel (Or.inr (Or.inl hv0))).elim
    let J : E → E → ℝ := fun a b => K (-a) (-b)
    have hDneg (t : List E) (ht : t.sum = 0) : D J t = D K t := by
      calc
        _ = (t.map (fun a => (t.map (fun b =>
            K a b - (eps a - eps b) * PlanarArea.det2 a b)).sum)).sum := by
          apply congrArg List.sum
          apply List.map_congr_left
          intro a ha
          apply congrArg List.sum
          apply List.map_congr_left
          intro b hb
          exact hKneg a b
        _ = (t.map (fun a => (t.map (K a)).sum -
            (t.map (fun b =>
              (eps a - eps b) * PlanarArea.det2 a b)).sum)).sum := by
          apply congrArg List.sum
          apply List.map_congr_left
          intro a ha
          exact sumMapSub t _ _
        _ = D K t - (t.map (fun a => (t.map (fun b =>
            (eps a - eps b) * PlanarArea.det2 a b)).sum)).sum :=
          sumMapSub t _ _
        _ = D K t := by rw [correctionZero t ht]; ring
    apply hcore J
    · intro a b
      exact hKsymm (-a) (-b)
    · intro a
      exact hKdiag (-a)
    · rw [hDneg l hlclose, hpairDouble l hlsort]
    · rw [hDneg s hsclose, hpairDouble s hssort]
    · have hr := hRneg u v hu0 hv0 hrel huv
      simp only [J]
      have hdet : PlanarArea.det2 (-u) (-v) = PlanarArea.det2 u v := by
        simp only [PlanarArea.det2, PiLp.neg_apply]
        ring
      rw [hKrel hr, hdet]
    · intro x hx
      have hr := hRneg u v hu0 hv0 hrel huv
      have hdet : PlanarArea.det2 (-u) (-v) = PlanarArea.det2 u v := by
        simp only [PlanarArea.det2, PiLp.neg_apply]
        ring
      have hm := hKmerge (-u) (-v) (-x) hr (hdet.symm ▸ huv)
      simpa only [J, neg_add] using hm

/-- Trap-2 nonvacuity probe for `listPairDetSum_sorted_merge_le`: the standard
closed right-triangle edge family satisfies every hypothesis, and the merge is
the nonzero antipodal pair `(1,1), (-1,-1)`. -/
example :
    let u : E := !₂[(1 : ℝ), 0]
    let v : E := !₂[(0 : ℝ), 1]
    let w : E := !₂[(-1 : ℝ), -1]
    let l : List E := [u, v, w]
    let r : List E := [w]
    let s : List E := [u + v, w]
    l.sum = 0 ∧
      l.Pairwise polarLEIgnoringZero ∧
      (u :: v :: r).Perm l ∧
      0 ≤ PlanarArea.det2 u v ∧
      s.Pairwise polarLEIgnoringZero ∧
      s.Perm ((u + v) :: r) := by
  dsimp
  constructor
  · ext i
    fin_cases i <;> norm_num
  · norm_num [polarLEIgnoringZero, polarLE, inUpperHalf, PlanarArea.det2]

/-- Trap-3 load-bearing-hypothesis probe: if the source-list polar-order
hypothesis is removed, the merge conclusion fails for this closed square-edge
family.  All the other displayed hypotheses, including sortedness of the
merged list, hold. -/
example :
    let east : E := !₂[(1 : ℝ), 0]
    let north : E := !₂[(0 : ℝ), 1]
    let south : E := !₂[(0 : ℝ), -1]
    let west : E := !₂[(-1 : ℝ), 0]
    let l : List E := [east, north, south, west]
    let r : List E := [west, south]
    let s : List E := [east + north, west, south]
    l.sum = 0 ∧
      (east :: north :: r).Perm l ∧
      0 ≤ PlanarArea.det2 east north ∧
      s.Pairwise polarLEIgnoringZero ∧
      s.Perm ((east + north) :: r) ∧
      ¬(listPairDetSum s + PlanarArea.det2 east north ≤ listPairDetSum l) := by
  dsimp
  refine ⟨?_, ?_, ?_, ?_, ?_, ?_⟩
  · ext i
    fin_cases i <;> norm_num
  · exact List.Perm.cons _ (List.Perm.cons _ (List.Perm.swap _ _ []))
  · norm_num [PlanarArea.det2]
  · norm_num [polarLEIgnoringZero, polarLE, inUpperHalf, PlanarArea.det2]
  · exact List.Perm.refl _
  · norm_num [listPairDetSum, PlanarArea.det2]

/-- Primitive finite determinant rearrangement core.  A closed vector family
already placed in the audited linear polar order has at least the ordered
pair-determinant sum of any permutation.  No nonzero, strict-direction,
noncollinearity, or positive-cardinality premise is added. -/
private theorem orderedDetSum_perm_le_of_linearPolarSort
    {m : ℕ} (e : Fin m → E)
    (hclose : (∑ i, e i) = 0)
    (hsort : ∀ p : Fin m × Fin m, p.1 < p.2 →
      polarLEIgnoringZero (e p.1) (e p.2))
    (τ : Equiv.Perm (Fin m)) :
    (∑ j, ∑ i ∈ Finset.Iio j,
      PlanarArea.det2 (e (τ i)) (e (τ j))) ≤
      ∑ j, ∑ i ∈ Finset.Iio j,
        PlanarArea.det2 (e i) (e j) := by
  have sortedExists (t : List E) (ht : t.sum = 0) :
      ∃ s : List E, s.Pairwise polarLEIgnoringZero ∧ s.Perm t := by
    let Q : ClosedWalk t.length :=
      { edge := t.get
        sum_edge_eq_zero := by
          rw [← List.sum_ofFn, List.ofFn_get]
          exact ht }
    rcases exists_isCyclicCCWEdgeSort Q with ⟨σ, k, hk⟩
    let ρ : Equiv.Perm (Fin t.length) := (finRotate t.length) ^ k
    let η : Equiv.Perm (Fin t.length) := ρ.trans σ
    let f : Fin t.length → E := fun i => Q.edge (η i)
    refine ⟨List.ofFn f, ?_, ?_⟩
    · rw [List.pairwise_ofFn]
      intro i j hij
      simpa [f, η, ρ] using hk (i, j) hij
    · have hp := Equiv.Perm.ofFn_comp_perm η Q.edge
      simpa [f, η, Q, Function.comp_def] using hp
  have mergeId (u v : E) (r : List E) :
      listPairDetSum (u :: v :: r) =
        listPairDetSum ((u + v) :: r) + PlanarArea.det2 u v := by
    simp only [listPairDetSum, List.map_cons, List.sum_cons]
    rw [← det2_list_sum_right u r, ← det2_list_sum_right v r,
      ← det2_list_sum_right (u + v) r]
    simp only [PlanarArea.det2, PiLp.add_apply]
    ring
  have hmain : ∀ n : ℕ, ∀ q l : List E, q.length = n → l.sum = 0 →
      l.Pairwise polarLEIgnoringZero → q.Perm l →
      listPairDetSum q ≤ listPairDetSum l := by
    intro n
    induction n using Nat.strong_induction_on with
    | h n ih =>
      intro q l hqn hlclose hlsort hperm
      cases q with
      | nil =>
        have hl : l = [] := hperm.symm.eq_nil
        subst l
        exact le_rfl
      | cons u t =>
        cases t with
        | nil =>
          have hlen := hperm.length_eq
          cases l with
          | nil => simp at hlen
          | cons a t =>
            cases t with
            | nil => simp [listPairDetSum]
            | cons b t => simp at hlen
        | cons v r =>
          have hqclose : (u :: v :: r).sum = 0 :=
            hperm.sum_eq.trans hlclose
          have hmclose : ((u + v) :: r).sum = 0 := by
            simpa only [List.sum_cons, add_assoc] using hqclose
          rcases sortedExists ((u + v) :: r) hmclose with
            ⟨s, hssort, hsperm⟩
          have hlt : ((u + v) :: r).length < n := by
            simp only [List.length_cons]
            simp only [List.length_cons] at hqn
            omega
          have hind : listPairDetSum ((u + v) :: r) ≤ listPairDetSum s :=
            ih ((u + v) :: r).length hlt ((u + v) :: r) s rfl
              (by rw [hsperm.sum_eq]; exact hmclose) hssort hsperm.symm
          by_cases hd : 0 ≤ PlanarArea.det2 u v
          · have hh := listPairDetSum_sorted_merge_le l r s u v hlclose
              hlsort hperm hd hssort hsperm
            rw [mergeId u v r]
            linarith
          · have hdrev : 0 ≤ PlanarArea.det2 v u := by
              simp only [PlanarArea.det2] at hd ⊢
              linarith
            have hperm' : (v :: u :: r).Perm l :=
              (List.Perm.swap u v r).trans hperm
            have hsperm' : s.Perm ((v + u) :: r) := by
              simpa [add_comm] using hsperm
            have hh := listPairDetSum_sorted_merge_le l r s v u hlclose
              hlsort hperm' hdrev hssort hsperm'
            rw [mergeId u v r]
            have hanti : PlanarArea.det2 v u = -PlanarArea.det2 u v := by
              simp only [PlanarArea.det2]
              ring
            rw [hanti] at hh
            linarith
  rw [← listPairDetSum_ofFn (fun i => e (τ i)), ← listPairDetSum_ofFn e]
  have hlPair : (List.ofFn e).Pairwise polarLEIgnoringZero := by
    rw [List.pairwise_ofFn]
    intro i j hij
    exact hsort (i, j) hij
  have hlclose : (List.ofFn e).sum = 0 := by
    rw [List.sum_ofFn]
    exact hclose
  have hp : (List.ofFn (fun i => e (τ i))).Perm (List.ofFn e) := by
    simpa [Function.comp_def] using Equiv.Perm.ofFn_comp_perm τ e
  exact hmain m _ _ (by simp) hlclose hlPair hp

/-- **EDGE-SORT-MAX.** Cyclic angular sorting maximizes signed area among all
orders of the same finite closed directed-edge multiset.  The source walk may
self-intersect and may contain zero, repeated, codirected, or antiparallel
edges. -/
theorem sortedSignedArea_max {n : ℕ} (Q : ClosedWalk n) (σ : Equiv.Perm (Fin n))
    (hσ : Q.IsCyclicCCWEdgeSort σ) :
    Q.signedArea ≤ (Q.sortedCompanion σ).signedArea := by
  rcases hσ with ⟨k, hk⟩
  let ρ : Equiv.Perm (Fin n) := (finRotate n) ^ k
  let η : Equiv.Perm (Fin n) := ρ.trans σ
  let R : ClosedWalk n := Q.permute η
  have hRsort : ∀ p : Fin n × Fin n, p.1 < p.2 →
      polarLEIgnoringZero (R.edge p.1) (R.edge p.2) := by
    intro p hp
    simpa [R, η, ρ] using hk p hp
  have hcore := orderedDetSum_perm_le_of_linearPolarSort
    R.edge R.sum_edge_eq_zero hRsort η.symm
  have hmax : (R.permute η.symm).signedArea ≤ R.signedArea := by
    simp only [ClosedWalk.signedArea, ClosedWalk.edge_permute]
    exact mul_le_mul_of_nonneg_left hcore (by norm_num)
  have hback : (R.permute η.symm).signedArea = Q.signedArea := by
    simp only [ClosedWalk.signedArea, ClosedWalk.permute, R]
    simp_rw [Equiv.apply_symm_apply]
  have hrot : R.signedArea = (Q.sortedCompanion σ).signedArea := by
    have hr := ClosedWalk.signedArea_permute_finRotate_pow (Q.permute σ) k
    simpa [R, η, ρ, ClosedWalk.sortedCompanion, ClosedWalk.signedArea,
      ClosedWalk.permute] using hr
  rw [hback] at hmax
  exact hmax.trans_eq hrot

/-- Every increasing triple of vertices of a cyclically angular-sorted closed
edge walk has nonnegative orientation.  The weak inequality deliberately
retains zero edges, repeated vertices, flat subdivisions, and collinear
traces. -/
private theorem det_vertex_sub_vertex_nonneg_of_cyclicCCWEdgeSort {n : ℕ}
    (R : ClosedWalk n)
    (hR : R.IsCyclicCCWEdgeSort (Equiv.refl (Fin n)))
    (i j k : Fin n) (hij : i ≤ j) (hjk : j ≤ k) :
    0 ≤ PlanarArea.det2 (R.vertex j - R.vertex i)
      (R.vertex k - R.vertex i) := by
  classical
  let idx : List (Fin n) := List.finRange n
  let pI : List (Fin n) := idx.take i.val
  let aI : List (Fin n) := (idx.drop i.val).take (j.val - i.val)
  let bI : List (Fin n) := (idx.drop j.val).take (k.val - j.val)
  let sI : List (Fin n) := idx.drop k.val
  have hijv : i.val ≤ j.val := hij
  have hjkv : j.val ≤ k.val := hjk
  have hja : i.val + (j.val - i.val) = j.val := Nat.add_sub_of_le hijv
  have hkb : j.val + (k.val - j.val) = k.val := Nat.add_sub_of_le hjkv
  have hBS : bI ++ sI = idx.drop j.val := by
    simpa only [bI, sI, idx, hkb] using
      List.drop_take_append_drop (List.finRange n) j.val (k.val - j.val)
  have hAS : aI ++ idx.drop j.val = idx.drop i.val := by
    simpa only [aI, idx, hja] using
      List.drop_take_append_drop (List.finRange n) i.val (j.val - i.val)
  have hsplit : pI ++ aI ++ bI ++ sI = idx := by
    rw [List.append_assoc, hBS, List.append_assoc, hAS]
    exact List.take_append_drop i.val idx
  let swappedI : List (Fin n) := pI ++ bI ++ aI ++ sI
  have hswapPerm : swappedI.Perm idx := by
    have hab : (bI ++ aI).Perm (aI ++ bI) := List.perm_append_comm
    have hp := hab.append_left pI
    have hps := hp.append_right sI
    have : swappedI.Perm (pI ++ aI ++ bI ++ sI) := by
      simpa only [swappedI, List.append_assoc] using hps
    exact this.trans (hsplit ▸ List.Perm.refl idx)
  let blocks : List (List (Fin n)) := swappedI.map (fun x => [x])
  have hblocksFlatten : blocks.flatten = swappedI := by
    dsimp only [blocks]
    induction swappedI with
    | nil => rfl
    | cons x l ih =>
        simp only [List.map_cons, List.flatten_cons, List.singleton_append, ih]
  have hflat : blocks.flatten.Perm (List.finRange n) := by
    rw [hblocksFlatten]
    simpa only [idx] using hswapPerm
  let τ : Equiv.Perm (Fin n) := blockReversePerm blocks hflat
  have hblocksReverse : blocks.flatMap List.reverse = swappedI := by
    dsimp only [blocks]
    induction swappedI with
    | nil => rfl
    | cons x l ih =>
        simp only [List.map_cons, List.flatMap_cons, List.reverse_singleton,
          List.singleton_append, ih]
  have hτlist : List.ofFn τ = swappedI := by
    rw [show τ = blockReversePerm blocks hflat from rfl,
      ofFn_blockReversePerm blocks hflat, hblocksReverse]
  let T : ClosedWalk n := R.permute τ
  have hTsort : T.IsCyclicCCWEdgeSort τ.symm := by
    rcases hR with ⟨cut, hcut⟩
    refine ⟨cut, ?_⟩
    intro p hp
    simpa [T, ClosedWalk.edge_permute] using hcut p hp
  have harea : T.signedArea ≤ R.signedArea := by
    have h := sortedSignedArea_max T τ.symm hTsort
    simpa [T, ClosedWalk.sortedCompanion, ClosedWalk.signedArea,
      ClosedWalk.permute] using h
  let edges : List E := List.ofFn R.edge
  let P : List E := edges.take i.val
  let A : List E := (edges.drop i.val).take (j.val - i.val)
  let B : List E := (edges.drop j.val).take (k.val - j.val)
  let S : List E := edges.drop k.val
  have hRlist : List.ofFn R.edge = P ++ A ++ B ++ S := by
    calc
      List.ofFn R.edge = idx.map R.edge := by
        simp only [idx, List.ofFn_eq_map]
      _ = (pI ++ aI ++ bI ++ sI).map R.edge := by rw [hsplit]
      _ = P ++ A ++ B ++ S := by
        simp only [List.map_append, P, A, B, S, edges, pI, aI, bI, sI,
          idx, List.map_take, List.map_drop, ← List.ofFn_eq_map]
  have hTlist : List.ofFn T.edge = P ++ B ++ A ++ S := by
    calc
      List.ofFn T.edge = (List.ofFn τ).map R.edge := by
        rw [List.map_ofFn]
        rfl
      _ = swappedI.map R.edge := by rw [hτlist]
      _ = P ++ B ++ A ++ S := by
        simp only [swappedI, List.map_append, P, A, B, S, edges, pI, aI, bI,
          sI, idx, List.map_take, List.map_drop, ← List.ofFn_eq_map]
  have hpairSwap (P' A' B' S' : List E) :
      listPairDetSum (P' ++ A' ++ B' ++ S') -
          listPairDetSum (P' ++ B' ++ A' ++ S') =
        2 * PlanarArea.det2 A'.sum B'.sum := by
    simp only [listPairDetSum_append, List.sum_append]
    simp only [PlanarArea.det2, PiLp.add_apply]
    ring
  have hpairLe : listPairDetSum (P ++ B ++ A ++ S) ≤
      listPairDetSum (P ++ A ++ B ++ S) := by
    have hTpair := ClosedWalk.listPairDetSum_edges T
    have hRpair := ClosedWalk.listPairDetSum_edges R
    rw [hTlist] at hTpair
    rw [hRlist] at hRpair
    linarith
  have hdetAB : 0 ≤ PlanarArea.det2 A.sum B.sum := by
    linarith [hpairSwap P A B S]
  have hvertex (q : Fin n) : (edges.take q.val).sum = R.vertex q := by
    dsimp only [edges]
    rw [List.sum_take_ofFn]
    change (∑ t with t.val < q.val, R.edge t) =
      ∑ t ∈ Finset.Iio q, R.edge t
    congr 1
    ext t
    simp only [Finset.mem_filter, Finset.mem_univ, true_and, Finset.mem_Iio]
    rfl
  have hPA : P ++ A = edges.take j.val := by
    simp only [P, A]
    rw [← List.take_add, hja]
  have hAB : edges.take j.val ++ B = edges.take k.val := by
    simp only [B]
    rw [← List.take_add, hkb]
  have hAsum : A.sum = R.vertex j - R.vertex i := by
    have hsum := congrArg List.sum hPA
    simp only [List.sum_append, hvertex] at hsum
    have hP : P.sum = R.vertex i := by
      simpa only [P] using hvertex i
    rw [hP] at hsum
    apply (eq_sub_iff_add_eq).2
    simpa only [add_comm] using hsum
  have hBsum : B.sum = R.vertex k - R.vertex j := by
    have hsum := congrArg List.sum hAB
    simp only [List.sum_append, hvertex] at hsum
    apply (eq_sub_iff_add_eq).2
    simpa only [add_comm] using hsum
  rw [hAsum, hBsum] at hdetAB
  have hchord : R.vertex k - R.vertex i =
      (R.vertex j - R.vertex i) + (R.vertex k - R.vertex j) := by
    module
  rw [hchord, det2_add_right]
  have hself : PlanarArea.det2 (R.vertex j - R.vertex i)
      (R.vertex j - R.vertex i) = 0 := by
    simp only [PlanarArea.det2]
    ring
  rw [hself, zero_add]
  exact hdetAB

/-- One radial triangle of the partial-sum trace, based at its initial
vertex. -/
private def fanTriangle {n : ℕ} (R : ClosedWalk n) (i : Fin n) : Set E :=
  convexHull ℝ ({0, R.vertex i, R.vertex (finRotate n i)} : Set E)

/-- Exact geometric certificate saying that a closed trace is the positively
oriented, a.e.-disjoint radial fan of the convex hull of its vertices.  It is
deliberately valid as a proposition for every cardinality, including empty,
point, segment, zero-edge, and flat-subdivision cases. -/
private structure SortedFanCertificate {n : ℕ} (R : ClosedWalk n) : Prop where
  det_nonneg : ∀ i : Fin n,
    0 ≤ PlanarArea.det2 (R.vertex i) (R.vertex (finRotate n i))
  cover : convexHull ℝ (Set.range R.toPolygon.vertices) =
    ⋃ i : Fin n, fanTriangle R i
  aeDisjoint : Pairwise (fun i j : Fin n =>
    MeasureTheory.AEDisjoint volume (fanTriangle R i) (fanTriangle R j))

/-- A one-turn cyclically sorted finite closed trace with at least four
displayed vertices has the literal radial-fan certificate used by B90.  The
cyclic-sort premise is load-bearing: weak supporting-side inequalities alone
permit a positive-area boundary to be traversed more than once.  Zero edges,
repeated vertices, collinear subdivisions, and wholly flat traces remain in
scope. -/
private theorem exists_sortedFanCertificate_of_cyclicSort {n : ℕ}
    (R : ClosedWalk n) (hcard : 4 ≤ n)
    (hR : R.IsCyclicCCWEdgeSort (Equiv.refl (Fin n))) :
    Nonempty (SortedFanCertificate R) := by
  obtain ⟨m, rfl⟩ := Nat.exists_eq_succ_of_ne_zero (by omega : n ≠ 0)
  have hv0 : R.vertex (0 : Fin (m + 1)) = 0 := by
    change (∑ j ∈ Finset.Iio (0 : Fin (m + 1)), R.edge j) = 0
    have hz : Finset.Iio (0 : Fin (m + 1)) = ∅ := by
      ext j
      simp
    rw [hz]
    simp
  have hchord : ∀ i j k : Fin (m + 1), i ≤ j → j ≤ k →
      0 ≤ PlanarArea.det2 (R.vertex j - R.vertex i)
        (R.vertex k - R.vertex i) :=
    det_vertex_sub_vertex_nonneg_of_cyclicCCWEdgeSort R hR
  have hradial (i j : Fin (m + 1)) (hij : i ≤ j) :
      0 ≤ PlanarArea.det2 (R.vertex i) (R.vertex j) := by
    have h := hchord 0 i j (Fin.zero_le i) hij
    rw [hv0] at h
    simpa using h
  have hsupport (i r : Fin (m + 1)) :
      0 ≤ PlanarArea.det2
        (R.vertex (finRotate (m + 1) i) - R.vertex i)
        (R.vertex r - R.vertex i) := by
    by_cases hi : i = Fin.last m
    · subst i
      have h := hchord (0 : Fin (m + 1)) r (Fin.last m)
        (Fin.zero_le r) (Fin.le_last r)
      rw [hv0] at h
      rw [finRotate_last, hv0]
      simp only [PlanarArea.det2, PiLp.sub_apply, PiLp.zero_apply] at h ⊢
      nlinarith
    · have hrot : (finRotate (m + 1) i).val = i.val + 1 :=
        coe_finRotate_of_ne_last hi
      by_cases hri : r ≤ i
      · have h := hchord r i (finRotate (m + 1) i) hri (by
          change i.val ≤ (finRotate (m + 1) i).val
          omega)
        simp only [PlanarArea.det2, PiLp.sub_apply] at h ⊢
        nlinarith
      · have hir : finRotate (m + 1) i ≤ r := by
          change (finRotate (m + 1) i).val ≤ r.val
          change ¬r.val ≤ i.val at hri
          omega
        exact hchord i (finRotate (m + 1) i) r (by
          change i.val ≤ (finRotate (m + 1) i).val
          omega) hir
  have hsupportHull (i : Fin (m + 1)) (x : E)
      (hx : x ∈ convexHull ℝ (Set.range R.toPolygon.vertices)) :
      0 ≤ PlanarArea.det2
        (R.vertex (finRotate (m + 1) i) - R.vertex i)
        (x - R.vertex i) := by
    let e : E := R.vertex (finRotate (m + 1) i) - R.vertex i
    let a : E := R.vertex i
    have hhalf : ∀ y ∈ convexHull ℝ (Set.range R.toPolygon.vertices),
        e 0 * a 1 - e 1 * a 0 ≤ (-e 1) * y 0 + e 0 * y 1 := by
      apply convexHull_min
      · rintro y ⟨r, rfl⟩
        have h := hsupport i r
        change e 0 * a 1 - e 1 * a 0 ≤
          (-e 1) * (R.vertex r) 0 + e 0 * (R.vertex r) 1
        simp only [e, a, PlanarArea.det2, PiLp.sub_apply] at h ⊢
        ring_nf at h ⊢
        linarith
      · exact PlanarArea.convex_halfplane_ge (-e 1) (e 0)
          (e 0 * a 1 - e 1 * a 0)
    have h := hhalf x hx
    simp only [e, a, PlanarArea.det2, PiLp.sub_apply] at h ⊢
    ring_nf at h ⊢
    linarith
  have hfaceDet (i : Fin (m + 1)) :
      0 ≤ PlanarArea.det2 (R.vertex i)
        (R.vertex (finRotate (m + 1) i)) := by
    by_cases hi : i = Fin.last m
    · subst i
      rw [finRotate_last, hv0]
      simp [PlanarArea.det2]
    · exact hradial i (finRotate (m + 1) i) (by
        change i.val ≤ (finRotate (m + 1) i).val
        rw [coe_finRotate_of_ne_last hi]
        omega)
  have hscalar (u v : E) (hu : u ≠ 0)
      (hdet : PlanarArea.det2 v u = 0) : ∃ t : ℝ, v = t • u := by
    by_cases hu0 : u 0 = 0
    · have hu1 : u 1 ≠ 0 := by
        intro hu1
        apply hu
        ext c
        fin_cases c
        · exact hu0
        · exact hu1
      refine ⟨v 1 / u 1, ?_⟩
      ext c
      fin_cases c
      · have hv0 : v 0 = 0 := by
          simp only [PlanarArea.det2, hu0, mul_zero, sub_zero] at hdet
          exact (mul_eq_zero.mp hdet).resolve_right hu1
        simp [hv0, hu0]
      · change v 1 = (v 1 / u 1) * u 1
        field_simp
    · refine ⟨v 0 / u 0, ?_⟩
      ext c
      fin_cases c
      · change v 0 = (v 0 / u 0) * u 0
        field_simp
      · simp only [PlanarArea.det2] at hdet
        change v 1 = (v 0 / u 0) * u 1
        field_simp
        linarith
  have hcover : convexHull ℝ (Set.range R.toPolygon.vertices) =
      ⋃ i : Fin (m + 1), fanTriangle R i := by
    apply Set.Subset.antisymm
    · intro x hx
      by_cases hcol : Collinear ℝ (Set.range R.toPolygon.vertices)
      · have hv0mem : (0 : E) ∈ Set.range R.toPolygon.vertices := by
          exact ⟨0, by simpa [ClosedWalk.toPolygon] using hv0⟩
        rcases (collinear_iff_of_mem hv0mem).mp hcol with ⟨u, hu⟩
        let S : Set E := ⋃ i : Fin (m + 1), segment ℝ 0 (R.vertex i)
        have hscalarSegment (p : E) (i : Fin (m + 1))
            (hp : p ∈ segment ℝ 0 (R.vertex i)) : ∃ t : ℝ, p = t • u := by
          rcases hp with ⟨a, b, ha, hb, hab, hp⟩
          rcases hu (R.vertex i) ⟨i, rfl⟩ with ⟨t, ht⟩
          refine ⟨b * t, ?_⟩
          simp only [vadd_eq_add, add_zero] at ht
          rw [ht] at hp
          simpa only [smul_zero, zero_add, smul_smul] using hp.symm
        have hSconvex : Convex ℝ S := by
          rw [convex_iff_segment_subset]
          intro p hp q hq
          rcases Set.mem_iUnion.mp hp with ⟨i, hpi⟩
          rcases Set.mem_iUnion.mp hq with ⟨j, hqj⟩
          by_cases hpq : p = q
          · subst q
            simpa using hp
          · have hpScalar := hscalarSegment p i hpi
            have hqScalar := hscalarSegment q j hqj
            have hpqcol : Collinear ℝ ({0, p, q} : Set E) := by
              rw [collinear_iff_of_mem (by simp : (0 : E) ∈ ({0, p, q} : Set E))]
              refine ⟨u, ?_⟩
              intro z hz
              simp only [Set.mem_insert_iff, Set.mem_singleton_iff] at hz
              rcases hz with rfl | rfl | rfl
              · exact ⟨0, by simp⟩
              · rcases hpScalar with ⟨t, ht⟩
                exact ⟨t, by simpa [vadd_eq_add] using ht⟩
              · rcases hqScalar with ⟨t, ht⟩
                exact ⟨t, by simpa [vadd_eq_add] using ht⟩
            have h0aff : (0 : E) ∈ affineSpan ℝ ({p, q} : Set E) :=
              hpqcol.mem_affineSpan_of_mem_of_ne
                (p₁ := p) (p₂ := q) (p₃ := 0) (by simp) (by simp) (by simp) hpq
            rcases mem_affineSpan_pair_iff_exists_lineMap_eq.mp h0aff with ⟨t, ht⟩
            have h0line : (0 : E) ∈ Set.range (AffineMap.lineMap p q) := ⟨t, ht⟩
            intro z hz
            rw [← insert_endpoints_openSegment ℝ p q] at hz
            rcases hz with rfl | rfl | hz
            · exact Set.mem_iUnion_of_mem i hpi
            · exact Set.mem_iUnion_of_mem j hqj
            · have hz' := openSegment_subset_union p q h0line hz
              rcases hz' with rfl | hz' | hz'
              · exact Set.mem_iUnion_of_mem i (left_mem_segment ℝ 0 (R.vertex i))
              · exact Set.mem_iUnion_of_mem i
                  ((convex_segment 0 (R.vertex i)).segment_subset hpi
                    (left_mem_segment ℝ 0 (R.vertex i))
                    (openSegment_subset_segment ℝ p 0 hz'))
              · exact Set.mem_iUnion_of_mem j
                  ((convex_segment 0 (R.vertex j)).segment_subset
                    (left_mem_segment ℝ 0 (R.vertex j)) hqj
                    (openSegment_subset_segment ℝ 0 q hz'))
        have hxS : x ∈ S := by
          apply convexHull_min (𝕜 := ℝ) (t := S) (s := Set.range R.toPolygon.vertices)
          · rintro y ⟨i, rfl⟩
            exact Set.mem_iUnion_of_mem i (right_mem_segment ℝ 0 (R.vertex i))
          · exact hSconvex
          · exact hx
        rcases Set.mem_iUnion.mp hxS with ⟨i, hxi⟩
        refine Set.mem_iUnion_of_mem i ?_
        apply segment_subset_convexHull (𝕜 := ℝ)
          (x := (0 : E)) (y := R.vertex i)
          (s := ({0, R.vertex i, R.vertex (finRotate (m + 1) i)} : Set E))
          (by simp) (by simp)
        exact hxi
      · let f : Fin (m + 1) → ℝ := fun i =>
          PlanarArea.det2 (R.vertex i) x
        by_cases hneg : ∃ k : Fin (m + 1), f k < 0
        · let N : Finset (Fin (m + 1)) := Finset.univ.filter fun k => f k < 0
          have hN : N.Nonempty := by
            rcases hneg with ⟨k, hk⟩
            exact ⟨k, Finset.mem_filter.mpr ⟨Finset.mem_univ _, hk⟩⟩
          let k : Fin (m + 1) := N.min' hN
          have hkN : k ∈ N := N.min'_mem hN
          have hkneg : f k < 0 := (Finset.mem_filter.mp hkN).2
          have hk0 : k ≠ 0 := by
            intro hk0
            rw [hk0] at hkneg
            simp [f, hv0, PlanarArea.det2] at hkneg
          let j : Fin (m + 1) := ⟨k.val - 1, by omega⟩
          have hjlt : j < k := by
            change k.val - 1 < k.val
            have hkpos : 0 < k.val := Fin.pos_iff_ne_zero.mpr hk0
            omega
          have hjnotneg : ¬f j < 0 := by
            intro hjneg
            have hjN : j ∈ N :=
              Finset.mem_filter.mpr ⟨Finset.mem_univ _, hjneg⟩
            exact (not_lt_of_ge (Finset.min'_le N j hjN)) hjlt
          have hjnonneg : 0 ≤ f j := le_of_not_gt hjnotneg
          have hjLast : j ≠ Fin.last m := by
            intro hjLast
            have hklt : k.val < m + 1 := k.isLt
            have hjLastVal := congrArg Fin.val hjLast
            change k.val - 1 = m at hjLastVal
            omega
          have hnext : finRotate (m + 1) j = k := by
            apply Fin.ext
            rw [coe_finRotate_of_ne_last hjLast]
            change k.val - 1 + 1 = k.val
            have hkpos : 0 < k.val := Fin.pos_iff_ne_zero.mpr hk0
            omega
          let a : E := R.vertex j
          let b : E := R.vertex k
          let d : ℝ := PlanarArea.det2 a b
          have hdnonneg : 0 ≤ d := hradial j k hjlt.le
          have hsupp := hsupportHull j x hx
          rw [hnext] at hsupp
          have hsuppFormula :
              PlanarArea.det2 (b - a) (x - a) = f k + d - f j := by
            simp only [a, b, d, f, PlanarArea.det2, PiLp.sub_apply]
            ring
          have hdpos : 0 < d := by
            by_contra hdpos
            have hd0 : d = 0 := le_antisymm (le_of_not_gt hdpos) hdnonneg
            rw [hsuppFormula, hd0] at hsupp
            nlinarith
          let α : ℝ := PlanarArea.det2 x b / d
          let β : ℝ := PlanarArea.det2 a x / d
          have hanti : PlanarArea.det2 x b = -(f k) := by
            simp only [b, f, PlanarArea.det2]
            ring
          have hα : 0 ≤ α := by
            exact div_nonneg (by nlinarith [hkneg, hanti]) hdpos.le
          have hβ : 0 ≤ β := div_nonneg hjnonneg hdpos.le
          have hxcomb : x = α • a + β • b := by
            ext c
            fin_cases c
            · change x 0 = α * a 0 + β * b 0
              dsimp only [α, β]
              field_simp [ne_of_gt hdpos]
              dsimp only [d]
              simp only [PlanarArea.det2]
              ring
            · change x 1 = α * a 1 + β * b 1
              dsimp only [α, β]
              field_simp [ne_of_gt hdpos]
              dsimp only [d]
              simp only [PlanarArea.det2]
              ring
          have hsuppEq :
              PlanarArea.det2 (b - a) (x - a) = d * (1 - α - β) := by
            rw [hxcomb]
            simp only [PlanarArea.det2, PiLp.sub_apply, PiLp.add_apply,
              PiLp.smul_apply, smul_eq_mul, d]
            ring
          have hsum : α + β ≤ 1 := by
            rw [hsuppEq] at hsupp
            nlinarith
          have hmem := PlanarArea.mem_convexHull_triple
            (a := (0 : E)) (b := a) (c := b)
            (α := 1 - α - β) (β := α) (γ := β)
            (by linarith) hα hβ (by ring)
          have hxexpr : (1 - α - β) • (0 : E) + α • a + β • b = x := by
            simpa only [smul_zero, zero_add] using hxcomb.symm
          rw [hxexpr] at hmem
          refine Set.mem_iUnion_of_mem j ?_
          rw [fanTriangle, hnext]
          exact hmem
        · have hnonneg (i : Fin (m + 1)) : 0 ≤ f i := by
            exact le_of_not_gt fun hi => hneg ⟨i, hi⟩
          by_cases hpos : ∃ j : Fin (m + 1), 0 < f j
          · let P : Finset (Fin (m + 1)) := Finset.univ.filter fun j => 0 < f j
            have hP : P.Nonempty := by
              rcases hpos with ⟨j, hj⟩
              exact ⟨j, Finset.mem_filter.mpr ⟨Finset.mem_univ _, hj⟩⟩
            let j : Fin (m + 1) := P.max' hP
            have hjP : j ∈ P := P.max'_mem hP
            have hjpos : 0 < f j := (Finset.mem_filter.mp hjP).2
            have hjLast : j ≠ Fin.last m := by
              intro hjLast
              have hsupp := hsupportHull (Fin.last m) x hx
              rw [finRotate_last, hv0] at hsupp
              have hsuppLast :
                  PlanarArea.det2 (0 - R.vertex (Fin.last m))
                    (x - R.vertex (Fin.last m)) = -(f (Fin.last m)) := by
                simp only [f, PlanarArea.det2, PiLp.sub_apply, PiLp.zero_apply]
                ring
              rw [hsuppLast] at hsupp
              rw [hjLast] at hjpos
              nlinarith
            let k : Fin (m + 1) := finRotate (m + 1) j
            have hjlt : j < k := by
              change j.val < (finRotate (m + 1) j).val
              rw [coe_finRotate_of_ne_last hjLast]
              omega
            have hknotpos : ¬0 < f k := by
              intro hkpos
              have hkP : k ∈ P :=
                Finset.mem_filter.mpr ⟨Finset.mem_univ _, hkpos⟩
              exact (not_lt_of_ge (Finset.le_max' P k hkP)) hjlt
            have hkzero : f k = 0 := le_antisymm (le_of_not_gt hknotpos) (hnonneg k)
            let d : ℝ := PlanarArea.det2 (R.vertex j) (R.vertex k)
            have hdnonneg : 0 ≤ d := hradial j k hjlt.le
            have hsupp := hsupportHull j x hx
            change 0 ≤ PlanarArea.det2 (R.vertex k - R.vertex j)
              (x - R.vertex j) at hsupp
            have hsuppFormula :
                PlanarArea.det2 (R.vertex k - R.vertex j)
                    (x - R.vertex j) = f k + d - f j := by
              simp only [f, d, PlanarArea.det2, PiLp.sub_apply]
              ring
            have hdpos : 0 < d := by
              rw [hsuppFormula, hkzero, zero_add] at hsupp
              nlinarith
            have hvk : R.vertex k ≠ 0 := by
              intro hvk
              simp [d, hvk, PlanarArea.det2] at hdpos
            have hxkdet : PlanarArea.det2 x (R.vertex k) = 0 := by
              have hk := hkzero
              simp only [f, PlanarArea.det2] at hk ⊢
              nlinarith
            rcases hscalar (R.vertex k) x hvk hxkdet with ⟨c, hcx⟩
            have hfj : f j = c * d := by
              change PlanarArea.det2 (R.vertex j) x = c * d
              rw [hcx]
              simp only [d, PlanarArea.det2, PiLp.smul_apply, smul_eq_mul]
              ring
            have hcpos : 0 < c := by
              nlinarith
            have hcle : c ≤ 1 := by
              rw [hsuppFormula, hkzero, zero_add, hfj] at hsupp
              nlinarith
            have hxseg : x ∈ segment ℝ 0 (R.vertex k) := by
              refine ⟨1 - c, c, by linarith, hcpos.le, by ring, ?_⟩
              rw [hcx]
              simp
            refine Set.mem_iUnion_of_mem j ?_
            apply segment_subset_convexHull (𝕜 := ℝ)
              (x := (0 : E)) (y := R.vertex k)
              (s := ({0, R.vertex j, R.vertex (finRotate (m + 1) j)} : Set E))
              (by simp) (by simp [k])
            simpa only [fanTriangle] using hxseg
          · have hfzero (i : Fin (m + 1)) : f i = 0 := by
              exact le_antisymm (le_of_not_gt fun hi => hpos ⟨i, hi⟩) (hnonneg i)
            have hxzero : x = 0 := by
              by_contra hxzero
              apply hcol
              have hv0mem : (0 : E) ∈ Set.range R.toPolygon.vertices := by
                exact ⟨0, by simpa [ClosedWalk.toPolygon] using hv0⟩
              rw [collinear_iff_of_mem hv0mem]
              refine ⟨x, ?_⟩
              intro p hp
              rcases hp with ⟨i, rfl⟩
              rcases hscalar x (R.vertex i) hxzero (hfzero i) with ⟨c, hc⟩
              exact ⟨c, by simpa [ClosedWalk.toPolygon, vadd_eq_add] using hc⟩
            subst x
            refine Set.mem_iUnion_of_mem (0 : Fin (m + 1)) ?_
            rw [fanTriangle]
            exact subset_convexHull ℝ _ (by simp)
    · intro x hx
      rcases Set.mem_iUnion.mp hx with ⟨i, hxi⟩
      apply convexHull_min (𝕜 := ℝ)
        (t := convexHull ℝ (Set.range R.toPolygon.vertices))
        (s := ({0, R.vertex i, R.vertex (finRotate (m + 1) i)} : Set E))
      · rintro y (rfl | rfl | rfl)
        · exact subset_convexHull ℝ _ ⟨0, by simpa [ClosedWalk.toPolygon] using hv0⟩
        · exact subset_convexHull ℝ _ ⟨i, rfl⟩
        · exact subset_convexHull ℝ _ ⟨finRotate (m + 1) i, rfl⟩
      · exact convex_convexHull ℝ _
      · simpa only [fanTriangle] using hxi
  have haeOrdered (i j : Fin (m + 1)) (hij : i < j) :
      MeasureTheory.AEDisjoint volume (fanTriangle R i) (fanTriangle R j) := by
    by_cases hvj : R.vertex j = 0
    · have hnull : volume (fanTriangle R j) = 0 := by
        rw [fanTriangle, hvj, PlanarArea.volume_convexHull_triangle]
        simp [PlanarArea.det2]
      exact AEDisjoint.of_null_right hnull
    · have hiLast : i ≠ Fin.last m := by
        intro hi
        subst i
        exact (not_lt_of_ge (Fin.le_last j)) hij
      have hnextLe : finRotate (m + 1) i ≤ j := by
        change (finRotate (m + 1) i).val ≤ j.val
        rw [coe_finRotate_of_ne_last hiLast]
        omega
      have hleftVertex : PlanarArea.det2 (R.vertex j) (R.vertex i) ≤ 0 := by
        have h := hradial i j hij.le
        simp only [PlanarArea.det2] at h ⊢
        nlinarith
      have hleftNext : PlanarArea.det2 (R.vertex j)
          (R.vertex (finRotate (m + 1) i)) ≤ 0 := by
        have h := hradial (finRotate (m + 1) i) j hnextLe
        simp only [PlanarArea.det2] at h ⊢
        nlinarith
      have hleft : ∀ x ∈ fanTriangle R i,
          PlanarArea.det2 (R.vertex j) x ≤ 0 := by
        intro x hx
        have h := PlanarArea.convexHull_triple_ge_of_vertices
          (a := (0 : E)) (b := R.vertex i)
          (c := R.vertex (finRotate (m + 1) i))
          (α := -(R.vertex j 1)) (β := R.vertex j 0) (γ := 0)
          (by simp) (by
            simp only [PlanarArea.det2] at hleftVertex ⊢
            nlinarith)
          (by
            simp only [PlanarArea.det2] at hleftNext ⊢
            nlinarith)
        have hx' : x ∈ convexHull ℝ
            ({0, R.vertex i, R.vertex (finRotate (m + 1) i)} : Set E) := by
          simpa only [fanTriangle] using hx
        have := h x hx'
        simp only [PlanarArea.det2] at this ⊢
        nlinarith
      have hright : ∀ x ∈ fanTriangle R j,
          0 ≤ PlanarArea.det2 (R.vertex j) x := by
        intro x hx
        have h := PlanarArea.convexHull_triple_le_of_vertices
          (a := (0 : E)) (b := R.vertex j)
          (c := R.vertex (finRotate (m + 1) j))
          (α := -(R.vertex j 1)) (β := R.vertex j 0) (γ := 0)
          (by simp) (by ring_nf; exact le_rfl) (by
            have hj := hfaceDet j
            simp only [PlanarArea.det2] at hj ⊢
            nlinarith)
        have hx' : x ∈ convexHull ℝ
            ({0, R.vertex j, R.vertex (finRotate (m + 1) j)} : Set E) := by
          simpa only [fanTriangle] using hx
        have := h x hx'
        simp only [PlanarArea.det2] at this ⊢
        nlinarith
      have hcoef : -(R.vertex j 1) ≠ 0 ∨ R.vertex j 0 ≠ 0 := by
        by_contra h
        push_neg at h
        apply hvj
        ext c
        fin_cases c
        · exact h.2
        · exact neg_eq_zero.mp h.1
      show volume (fanTriangle R i ∩ fanTriangle R j) = 0
      apply measure_mono_null (t := {x : E |
        -(R.vertex j 1) * x 0 + R.vertex j 0 * x 1 = 0})
      · rintro x ⟨hxi, hxj⟩
        have hle := hleft x hxi
        have hge := hright x hxj
        simp only [Set.mem_setOf_eq]
        have heq : PlanarArea.det2 (R.vertex j) x = 0 := le_antisymm hle hge
        simp only [PlanarArea.det2] at heq ⊢
        nlinarith
      · exact PlanarArea.volume_line hcoef
  refine ⟨⟨hfaceDet, hcover, ?_⟩⟩
  intro i j hij
  by_cases hlt : i < j
  · exact haeOrdered i j hlt
  · have hjlt : j < i := lt_of_le_of_ne (le_of_not_gt hlt) hij.symm
    exact (haeOrdered j i hjlt).symm

/-- Trap-2 probe for the support-to-fan boundary: a four-edge family with two
noncollinear directions can be cyclically sorted, and the resulting trace
satisfies the full weak support law. -/
example :
    ∃ R : ClosedWalk 4,
      R.IsCyclicCCWEdgeSort (Equiv.refl (Fin 4)) ∧
      (∀ i r : Fin 4,
        0 ≤ PlanarArea.det2
          (R.vertex (finRotate 4 i) - R.vertex i)
          (R.vertex r - R.vertex i)) ∧
      ∃ a b : Fin 4, PlanarArea.det2 (R.edge a) (R.edge b) ≠ 0 := by
  let W : ClosedWalk 4 :=
    { edge := ![!₂[(1 : ℝ), 0], !₂[0, 1], !₂[-1, 0], !₂[0, -1]]
      sum_edge_eq_zero := by
        rw [Fin.sum_univ_four]
        ext c
        fin_cases c <;>
          norm_num [Matrix.cons_val_two, Matrix.cons_val_three] }
  rcases exists_isCyclicCCWEdgeSort W with ⟨σ, hσ⟩
  let R : ClosedWalk 4 := W.sortedCompanion σ
  have hR : R.IsCyclicCCWEdgeSort (Equiv.refl (Fin 4)) := by
    rcases hσ with ⟨cut, hcut⟩
    refine ⟨cut, ?_⟩
    intro p hp
    simpa [R] using hcut p hp
  have hchord : ∀ i j k : Fin 4, i ≤ j → j ≤ k →
      0 ≤ PlanarArea.det2 (R.vertex j - R.vertex i)
        (R.vertex k - R.vertex i) :=
    det_vertex_sub_vertex_nonneg_of_cyclicCCWEdgeSort R hR
  have hsupport : ∀ i r : Fin 4,
      0 ≤ PlanarArea.det2
        (R.vertex (finRotate 4 i) - R.vertex i)
        (R.vertex r - R.vertex i) := by
    intro i r
    by_cases hi : i = Fin.last 3
    · subst i
      have hv0 : R.vertex (0 : Fin 4) = 0 := by
        change (∑ j ∈ Finset.Iio (0 : Fin 4), R.edge j) = 0
        have hz : Finset.Iio (0 : Fin 4) = ∅ := by ext j; simp
        rw [hz]
        simp
      have h := hchord (0 : Fin 4) r (Fin.last 3)
        (Fin.zero_le r) (Fin.le_last r)
      rw [hv0] at h
      rw [finRotate_last, hv0]
      simp only [PlanarArea.det2, PiLp.sub_apply, PiLp.zero_apply] at h ⊢
      nlinarith
    · have hrot : (finRotate 4 i).val = i.val + 1 :=
        coe_finRotate_of_ne_last hi
      by_cases hri : r ≤ i
      · have h := hchord r i (finRotate 4 i) hri (by
          change i.val ≤ (finRotate 4 i).val
          omega)
        simp only [PlanarArea.det2, PiLp.sub_apply] at h ⊢
        nlinarith
      · have hir : finRotate 4 i ≤ r := by
          change (finRotate 4 i).val ≤ r.val
          change ¬r.val ≤ i.val at hri
          omega
        exact hchord i (finRotate 4 i) r (by
          change i.val ≤ (finRotate 4 i).val
          omega) hir
  refine ⟨R, hR, hsupport, σ.symm 0, σ.symm 1, ?_⟩
  simp only [R, ClosedWalk.edge_sortedCompanion, Equiv.apply_symm_apply]
  norm_num [W, PlanarArea.det2]

/-- The measure-theoretic part of the sorted-trace area bridge.  Once the
partial-sum trace is certified to be the a.e.-disjoint closed fan from its
base vertex, the triangle formula identifies its intrinsic signed area with
the ordinary area of its vertex hull. -/
private theorem signedArea_eq_hullArea_of_radialFan {n : ℕ} (R : ClosedWalk n)
    (hdet : ∀ j : Fin n,
      0 ≤ PlanarArea.det2 (R.vertex j) (R.vertex (finRotate n j)))
    (hcover : convexHull ℝ (Set.range R.toPolygon.vertices) =
      ⋃ j : Fin n,
        convexHull ℝ ({0, R.vertex j, R.vertex (finRotate n j)} : Set E))
    (hae : Pairwise fun j k : Fin n => MeasureTheory.AEDisjoint volume
      (convexHull ℝ ({0, R.vertex j, R.vertex (finRotate n j)} : Set E))
      (convexHull ℝ ({0, R.vertex k, R.vertex (finRotate n k)} : Set E))) :
    R.signedArea = hullArea R.toPolygon := by
  have hface (j : Fin n) :
      (volume (convexHull ℝ
        ({0, R.vertex j, R.vertex (finRotate n j)} : Set E))).toReal =
        PlanarArea.det2 (R.vertex j) (R.vertex (finRotate n j)) / 2 := by
    rw [PlanarArea.volume_convexHull_triangle_toReal]
    simp only [sub_zero]
    rw [abs_of_nonneg (hdet j)]
  have hmeasure :
      volume (convexHull ℝ (Set.range R.toPolygon.vertices)) =
        ∑ j : Fin n,
          volume (convexHull ℝ
            ({0, R.vertex j, R.vertex (finRotate n j)} : Set E)) := by
    calc
      volume (convexHull ℝ (Set.range R.toPolygon.vertices)) =
          volume (⋃ j : Fin n,
            convexHull ℝ ({0, R.vertex j, R.vertex (finRotate n j)} : Set E)) :=
        congrArg volume hcover
      _ = ∑' j : Fin n,
          volume (convexHull ℝ
            ({0, R.vertex j, R.vertex (finRotate n j)} : Set E)) := by
        apply measure_iUnion₀ hae
        intro j
        exact ((Set.toFinite _).isCompact_convexHull ℝ).isClosed.measurableSet.nullMeasurableSet
      _ = ∑ j : Fin n,
          volume (convexHull ℝ
            ({0, R.vertex j, R.vertex (finRotate n j)} : Set E)) := by
        simpa using (tsum_fintype (f := fun j : Fin n =>
          volume (convexHull ℝ
            ({0, R.vertex j, R.vertex (finRotate n j)} : Set E))))
  calc
    R.signedArea = signedArea R.toPolygon :=
      R.polygon_signedArea_toPolygon.symm
    _ = ∑ j : Fin n,
        PlanarArea.det2 (R.vertex j) (R.vertex (finRotate n j)) / 2 := by
      simp only [signedArea, ClosedWalk.toPolygon]
      rw [← Finset.sum_div]
      ring
    _ = ∑ j : Fin n,
        (volume (convexHull ℝ
          ({0, R.vertex j, R.vertex (finRotate n j)} : Set E))).toReal := by
      exact Finset.sum_congr rfl fun j _ => (hface j).symm
    _ = (∑ j : Fin n,
        volume (convexHull ℝ
          ({0, R.vertex j, R.vertex (finRotate n j)} : Set E))).toReal := by
      rw [ENNReal.toReal_sum]
      intro j hj
      exact PlanarArea.volume_convexHull_triangle_ne_top
        0 (R.vertex j) (R.vertex (finRotate n j))
    _ = (volume (convexHull ℝ (Set.range R.toPolygon.vertices))).toReal :=
      congrArg ENNReal.toReal hmeasure.symm
    _ = hullArea R.toPolygon := rfl

/-- A cyclic polar sort supplies the literal convex radial-fan certificate
for its partial-sum trace, including all zero and flat degeneracies. -/
private theorem exists_sortedFanCertificate {n : ℕ} (Q : ClosedWalk n)
    (σ : Equiv.Perm (Fin n)) (hσ : Q.IsCyclicCCWEdgeSort σ) :
    Nonempty (SortedFanCertificate (Q.sortedCompanion σ)) := by
  cases n with
  | zero =>
      refine ⟨⟨fun i => Fin.elim0 i, ?_, fun i => Fin.elim0 i⟩⟩
      simp [ClosedWalk.toPolygon, fanTriangle]
  | succ n =>
      cases n with
      | zero =>
          refine ⟨⟨?_, ?_, ?_⟩⟩
          · intro i
            fin_cases i
            have hIio : Finset.Iio (0 : Fin 1) = ∅ := by
              ext j
              simp
            simp [ClosedWalk.vertex, hIio, PlanarArea.det2]
          · have hIio : Finset.Iio (0 : Fin 1) = ∅ := by
              ext j
              simp
            have hv : ∀ i : Fin 1,
                (Q.sortedCompanion σ).vertex i = 0 := by
              intro i
              fin_cases i
              simp [ClosedWalk.vertex, hIio]
            have hrange :
                Set.range (Q.sortedCompanion σ).toPolygon.vertices = {0} := by
              ext x
              simp [ClosedWalk.toPolygon, hv, eq_comm]
            have hfan : ∀ i : Fin 1,
                fanTriangle (Q.sortedCompanion σ) i = {0} := by
              intro i
              rw [fanTriangle, hv i, hv (finRotate 1 i)]
              simp
            rw [hrange, convexHull_singleton]
            simp [hfan]
          · intro i j hij
            fin_cases i
            fin_cases j
            exact (hij rfl).elim
      | succ n =>
          cases n with
          | zero =>
              let R : ClosedWalk 2 := Q.sortedCompanion σ
              have hv0 : R.vertex (0 : Fin 2) = 0 := by
                rw [ClosedWalk.vertex]
                have h : Finset.Iio (0 : Fin 2) = ∅ := by
                  ext i
                  simp
                rw [h]
                simp
              have hv1 : R.vertex (1 : Fin 2) = R.edge 0 := by
                rw [ClosedWalk.vertex]
                have h : Finset.Iio (1 : Fin 2) = {0} := by
                  ext i
                  fin_cases i <;> simp
                rw [h]
                simp
              have hrange : Set.range R.toPolygon.vertices = {0, R.edge 0} := by
                ext x
                simp only [Set.mem_range, Set.mem_insert_iff, Set.mem_singleton_iff]
                constructor
                · rintro ⟨i, rfl⟩
                  fin_cases i
                  · exact Or.inl hv0
                  · exact Or.inr hv1
                · rintro (rfl | rfl)
                  · exact ⟨0, hv0.symm⟩
                  · exact ⟨1, hv1⟩
              have hfan : ∀ i : Fin 2,
                  fanTriangle R i = convexHull ℝ ({0, R.edge 0} : Set E) := by
                intro i
                fin_cases i
                · change convexHull ℝ ({0, R.vertex (0 : Fin 2),
                    R.vertex (finRotate 2 (0 : Fin 2))} : Set E) = _
                  rw [show finRotate 2 (0 : Fin 2) = 1 by decide, hv0, hv1]
                  simp
                · change convexHull ℝ ({0, R.vertex (1 : Fin 2),
                    R.vertex (finRotate 2 (1 : Fin 2))} : Set E) = _
                  rw [show finRotate 2 (1 : Fin 2) = 0 by decide, hv0, hv1]
                  simpa [convexHull_pair] using segment_symm ℝ (R.edge 0) 0
              refine ⟨⟨?_, ?_, ?_⟩⟩
              · intro i
                fin_cases i <;> simp [R, hv0, hv1, PlanarArea.det2]
              · change convexHull ℝ (Set.range R.toPolygon.vertices) =
                    ⋃ i : Fin 2, fanTriangle R i
                rw [hrange]
                simp_rw [hfan]
                apply Set.Subset.antisymm
                · intro x hx
                  exact Set.mem_iUnion_of_mem (0 : Fin 2) hx
                · intro x hx
                  rcases Set.mem_iUnion.mp hx with ⟨i, hi⟩
                  exact hi
              · have hnull :
                    volume (convexHull ℝ ({0, R.edge 0} : Set E)) = 0 := by
                  rw [show ({0, R.edge 0} : Set E) =
                      {0, R.edge 0, R.edge 0} by simp]
                  rw [PlanarArea.volume_convexHull_triangle]
                  have hdet : PlanarArea.det2 (R.edge 0 - 0) (R.edge 0 - 0) = 0 := by
                    simp only [PlanarArea.det2]
                    ring
                  rw [hdet]
                  simp
                intro i j hij
                change MeasureTheory.AEDisjoint volume (fanTriangle R i) (fanTriangle R j)
                rw [hfan i, hfan j]
                exact AEDisjoint.of_null_left hnull
          | succ n =>
              cases n with
              | zero =>
                  let R : ClosedWalk 3 := Q.sortedCompanion σ
                  have hRcyc : R.IsCyclicCCWEdgeSort (Equiv.refl (Fin 3)) := by
                    rcases hσ with ⟨k, hk⟩
                    refine ⟨k, ?_⟩
                    intro p hp
                    simpa [R] using hk p hp
                  have hz0 : Finset.Iio (0 : Fin 3) = ∅ := by
                    ext i
                    fin_cases i <;> simp
                  have hz1 : Finset.Iio (1 : Fin 3) = {0} := by
                    ext i
                    fin_cases i <;> simp
                  have hz2 : Finset.Iio (2 : Fin 3) = {0, 1} := by
                    ext i
                    fin_cases i <;> simp
                  have hv0 : R.vertex (0 : Fin 3) = 0 := by
                    rw [ClosedWalk.vertex, hz0]
                    simp
                  have vertex_one (T : ClosedWalk 3) :
                      T.vertex (1 : Fin 3) = T.edge 0 := by
                    rw [ClosedWalk.vertex, hz1, Finset.sum_singleton]
                  have vertex_two (T : ClosedWalk 3) :
                      T.vertex (2 : Fin 3) = T.edge 0 + T.edge 1 := by
                    rw [ClosedWalk.vertex, hz2,
                      Finset.sum_pair (by decide : (0 : Fin 3) ≠ 1)]
                  have hraw (T : ClosedWalk 3) :
                      (∑ j, ∑ i ∈ Finset.Iio j,
                        PlanarArea.det2 (T.edge i) (T.edge j)) =
                        PlanarArea.det2 (T.edge 0) (T.edge 1) := by
                    rw [Fin.sum_univ_three, hz0, hz1, hz2]
                    rw [Finset.sum_empty, Finset.sum_singleton,
                      Finset.sum_pair (by decide : (0 : Fin 3) ≠ 1)]
                    simp only [zero_add]
                    have he2 : T.edge 2 = -(T.edge 0 + T.edge 1) := by
                      have hc := T.sum_edge_eq_zero
                      rw [Fin.sum_univ_three] at hc
                      apply eq_neg_of_add_eq_zero_left
                      simpa only [add_assoc, add_comm, add_left_comm] using hc
                    rw [he2]
                    simp only [PlanarArea.det2, PiLp.neg_apply, PiLp.add_apply]
                    ring
                  have harea (T : ClosedWalk 3) :
                      T.signedArea =
                        (1 / 2 : ℝ) * PlanarArea.det2 (T.edge 0) (T.edge 1) := by
                    simp only [ClosedWalk.signedArea]
                    rw [hraw]
                  rcases hRcyc with ⟨k, hk⟩
                  let S : ClosedWalk 3 := R.permute ((finRotate 3) ^ k)
                  have hSsort : ∀ p : Fin 3 × Fin 3, p.1 < p.2 →
                      polarLEIgnoringZero (S.edge p.1) (S.edge p.2) := by
                    intro p hp
                    simpa [S] using hk p hp
                  have hdS : 0 ≤ PlanarArea.det2 (S.edge 0) (S.edge 1) := by
                    have hfan := det_vertex_finRotate_nonneg_of_linearPolarSort
                      S hSsort (1 : Fin 3)
                    rw [show finRotate 3 (1 : Fin 3) = 2 by decide,
                      vertex_one S, vertex_two S] at hfan
                    have hid : PlanarArea.det2 (S.edge 0) (S.edge 0 + S.edge 1) =
                        PlanarArea.det2 (S.edge 0) (S.edge 1) := by
                      simp only [PlanarArea.det2, PiLp.add_apply]
                      ring
                    rwa [hid] at hfan
                  have hdet : 0 ≤ PlanarArea.det2 (R.edge 0) (R.edge 1) := by
                    have hrot := R.signedArea_permute_finRotate_pow k
                    change S.signedArea = R.signedArea at hrot
                    rw [harea S, harea R] at hrot
                    nlinarith
                  have hrange : Set.range R.toPolygon.vertices =
                      {0, R.vertex 1, R.vertex 2} := by
                    ext x
                    simp only [Set.mem_range, Set.mem_insert_iff, Set.mem_singleton_iff]
                    constructor
                    · rintro ⟨i, rfl⟩
                      fin_cases i
                      · exact Or.inl hv0
                      · exact Or.inr (Or.inl rfl)
                      · exact Or.inr (Or.inr rfl)
                    · rintro (rfl | rfl | rfl)
                      · exact ⟨0, hv0.symm⟩
                      · exact ⟨1, rfl⟩
                      · exact ⟨2, rfl⟩
                  have hfull : fanTriangle R (1 : Fin 3) =
                      convexHull ℝ (Set.range R.toPolygon.vertices) := by
                    rw [fanTriangle, show finRotate 3 (1 : Fin 3) = 2 by decide,
                      hrange]
                  have hfan_subset (i : Fin 3) : fanTriangle R i ⊆
                      convexHull ℝ (Set.range R.toPolygon.vertices) := by
                    apply convexHull_min
                    · intro x hx
                      simp only [Set.mem_insert_iff, Set.mem_singleton_iff] at hx
                      rcases hx with rfl | rfl | rfl
                      · exact subset_convexHull ℝ _ ⟨0, hv0⟩
                      · exact subset_convexHull ℝ _ ⟨i, rfl⟩
                      · exact subset_convexHull ℝ _ ⟨finRotate 3 i, rfl⟩
                    · exact convex_convexHull ℝ _
                  have hnull0 : volume (fanTriangle R (0 : Fin 3)) = 0 := by
                    rw [fanTriangle, show finRotate 3 (0 : Fin 3) = 1 by decide,
                      hv0, PlanarArea.volume_convexHull_triangle]
                    simp [PlanarArea.det2]
                  have hnull2 : volume (fanTriangle R (2 : Fin 3)) = 0 := by
                    rw [fanTriangle, show finRotate 3 (2 : Fin 3) = 0 by decide,
                      hv0, PlanarArea.volume_convexHull_triangle]
                    simp [PlanarArea.det2]
                  have hnull (i : Fin 3) (hi : i ≠ 1) :
                      volume (fanTriangle R i) = 0 := by
                    fin_cases i
                    · exact hnull0
                    · exact (hi rfl).elim
                    · exact hnull2
                  change Nonempty (SortedFanCertificate R)
                  refine ⟨⟨?_, ?_, ?_⟩⟩
                  · intro i
                    fin_cases i
                    · change 0 ≤ PlanarArea.det2 (R.vertex 0) (R.vertex 1)
                      rw [hv0]
                      simp [PlanarArea.det2]
                    · change 0 ≤ PlanarArea.det2 (R.vertex 1) (R.vertex 2)
                      rw [vertex_one R, vertex_two R]
                      have hid : PlanarArea.det2 (R.edge 0) (R.edge 0 + R.edge 1) =
                          PlanarArea.det2 (R.edge 0) (R.edge 1) := by
                        simp only [PlanarArea.det2, PiLp.add_apply]
                        ring
                      rwa [hid]
                    · change 0 ≤ PlanarArea.det2 (R.vertex 2) (R.vertex 0)
                      rw [hv0]
                      simp [PlanarArea.det2]
                  · apply Set.Subset.antisymm
                    · intro x hx
                      exact Set.mem_iUnion_of_mem (1 : Fin 3) (by rwa [hfull])
                    · intro x hx
                      rcases Set.mem_iUnion.mp hx with ⟨i, hi⟩
                      exact hfan_subset i hi
                  · intro i j hij
                    by_cases hi : i = 1
                    · have hj : j ≠ 1 := by
                        intro hj
                        exact hij (hi.trans hj.symm)
                      exact AEDisjoint.of_null_right (hnull j hj)
                    · exact AEDisjoint.of_null_left (hnull i hi)
              | succ n =>
                  let R : ClosedWalk (n + 4) := Q.sortedCompanion σ
                  have hR : R.IsCyclicCCWEdgeSort (Equiv.refl (Fin (n + 4))) := by
                    rcases hσ with ⟨k, hk⟩
                    refine ⟨k, ?_⟩
                    intro p hp
                    simpa [R] using hk p hp
                  change Nonempty (SortedFanCertificate R)
                  exact exists_sortedFanCertificate_of_cyclicSort R (by omega) hR

/-- A cyclically angle-sorted closed trace has signed shoelace area equal to
the ordinary Lebesgue area of the convex hull of its partial-sum vertices. -/
theorem signedArea_sortedCompanion_eq_companionArea {n : ℕ} (Q : ClosedWalk n)
    (σ : Equiv.Perm (Fin n)) (hσ : Q.IsCyclicCCWEdgeSort σ) :
    (Q.sortedCompanion σ).signedArea = Q.companionArea σ := by
  let C : SortedFanCertificate (Q.sortedCompanion σ) :=
    (exists_sortedFanCertificate Q σ hσ).some
  exact signedArea_eq_hullArea_of_radialFan (Q.sortedCompanion σ)
    C.det_nonneg C.cover C.aeDisjoint

theorem edgeSortMax {n : ℕ} (Q : ClosedWalk n) (σ : Equiv.Perm (Fin n))
    (hσ : Q.IsCyclicCCWEdgeSort σ) :
    Q.signedArea ≤ Q.companionArea σ := by
  calc
    Q.signedArea ≤ (Q.sortedCompanion σ).signedArea :=
      sortedSignedArea_max Q σ hσ
    _ = Q.companionArea σ := signedArea_sortedCompanion_eq_companionArea Q σ hσ

/-- Consecutive boundary blocks whose endpoint chords trace the convex hull.
The flattening equation says that the blocks partition one literal cyclic cut
of the original boundary order.  The block-sum equation then identifies their
resultants with a closed hull walk; no simplicity is claimed for any reversed
walk constructed from the blocks. -/
structure HullBoundaryBlockCertificate {n : ℕ}
    (F : Polygon E n) where
  blocks : List (List (Fin n))
  cut : ℕ
  flatten_eq : blocks.flatten = (List.finRange n).rotate cut
  hullWalk : ClosedWalk blocks.length
  hullEdges : List.ofFn hullWalk.edge =
    blocks.map (fun block => (block.map (edgeVec F)).sum)
  hullSort : hullWalk.IsCyclicCCWEdgeSort (Equiv.refl (Fin blocks.length))
  hullArea_eq :
    hullWalk.companionArea (Equiv.refl (Fin blocks.length)) = hullArea F

/-! ## Private finite packaging for the strict-radial B99 specialization -/

/-- A nonempty source-consecutive block of polygon edges telescopes to the
chord from its first vertex to the successor of its final source index. -/
private theorem sum_edgeVec_of_sourceChain {n : ℕ} (F : Polygon E n)
    (a : Fin n) (l : List (Fin n))
    (hchain : (a :: l).IsChain fun i j => finRotate n i = j) :
    ((a :: l).map (edgeVec F)).sum =
      F (finRotate n ((a :: l).getLast (by simp))) - F a := by
  induction l generalizing a with
  | nil => simp [edgeVec]
  | cons b l ih =>
      have hab : finRotate n a = b := hchain.rel
      have htail : (b :: l).IsChain fun i j => finRotate n i = j := hchain.tail
      rw [List.map_cons, List.sum_cons, ih b htail]
      simp only [edgeVec]
      have hlast :
          (a :: b :: l).getLast (by simp) = (b :: l).getLast (by simp) := by
        simp
      rw [hlast, hab]
      module

/-- Every cyclic cut of the literal finite source order remains chained by
the cyclic-successor permutation. -/
private theorem finRange_rotate_isChain_finRotate {n : ℕ} (hn : 0 < n) (cut : ℕ) :
    ((List.finRange n).rotate cut).IsChain fun i j => finRotate n i = j := by
  letI : NeZero n := ⟨Nat.ne_of_gt hn⟩
  rw [List.isChain_iff_getElem]
  intro i hi
  apply Fin.ext
  simp only [List.length_rotate, List.length_finRange] at hi
  simp [List.getElem_rotate, finRotate_apply, Fin.add_def, Nat.add_assoc,
    Nat.add_comm, Nat.add_left_comm]

/-- Every chunk produced by splitting a cyclic source cut is itself a
source-consecutive edge block. -/
private theorem isChain_finRotate_of_mem_splitBy_finRange_rotate {n : ℕ}
    (hn : 0 < n) (cut : ℕ) (r : Fin n → Fin n → Bool)
    {block : List (Fin n)}
    (hblock : block ∈ ((List.finRange n).rotate cut).splitBy r) :
    block.IsChain fun i j => finRotate n i = j := by
  let source := (List.finRange n).rotate cut
  let blocks := source.splitBy r
  have hsource : source.IsChain fun i j => finRotate n i = j :=
    finRange_rotate_isChain_finRotate hn cut
  have hflat : blocks.flatten = source := List.flatten_splitBy r source
  have hnils : [] ∉ blocks := List.nil_notMem_splitBy r source
  have hall := (List.isChain_flatten hnils).mp (by simpa [hflat] using hsource) |>.1
  simpa [finRotate_apply] using
    hall block (by simpa [blocks, source] using hblock)

/-- Consecutive chunks of a split cyclic source cut meet at literal cyclic
successor indices. -/
private theorem splitBy_finRange_rotate_boundaryChain {n : ℕ}
    (hn : 0 < n) (cut : ℕ) (r : Fin n → Fin n → Bool) :
    (((List.finRange n).rotate cut).splitBy r).IsChain fun b₁ b₂ =>
      ∀ (h₁ : b₁ ≠ []) (h₂ : b₂ ≠ []),
        finRotate n (b₁.getLast h₁) = b₂.head h₂ := by
  let source := (List.finRange n).rotate cut
  let blocks := source.splitBy r
  have hsource : source.IsChain fun i j => finRotate n i = j :=
    finRange_rotate_isChain_finRotate hn cut
  have hflat : blocks.flatten = source := List.flatten_splitBy r source
  have hnils : [] ∉ blocks := List.nil_notMem_splitBy r source
  have hbetween :=
    (List.isChain_flatten hnils).mp (by simpa [hflat] using hsource) |>.2
  have hout : blocks.IsChain (fun b₁ b₂ =>
      ∀ (h₁ : b₁ ≠ []) (h₂ : b₂ ≠ []),
        finRotate n (b₁.getLast h₁) = b₂.head h₂) := by
    refine hbetween.imp ?_
    intro b₁ b₂ hrel
    intro h₁ h₂
    simpa [finRotate_apply] using
      hrel _ (List.getLast_mem_getLast? h₁) _ (List.head_mem_head? h₂)
  simpa [blocks, source] using hout

/-- The final index of a full cyclic source cut advances to its first index. -/
private theorem finRotate_getLast_finRange_rotate_eq_head {n : ℕ}
    (hn : 0 < n) (cut : ℕ) :
    let source := (List.finRange n).rotate cut
    let hs : source ≠ [] := by
      intro h
      have h' : (List.finRange n).rotate cut = [] := h
      simpa [Nat.ne_of_gt hn] using h'
    finRotate n (source.getLast hs) = source.head hs := by
  letI : NeZero n := ⟨Nat.ne_of_gt hn⟩
  dsimp only
  let source := (List.finRange n).rotate cut
  have hs : source ≠ [] := by simp [source, Nat.ne_of_gt hn]
  rw [List.getLast_eq_getElem hs, List.head_eq_getElem_zero hs]
  apply Fin.ext
  simp only [source, List.getElem_rotate, List.length_rotate,
    List.length_finRange, List.getElem_finRange, finRotate_apply, Fin.val_add,
    Fin.val_one, Fin.val_cast]
  by_cases hn1 : n = 1
  · subst n
    simp
  · have hone : 1 < n := by omega
    have h1mod : 1 % n = 1 := Nat.mod_eq_of_lt hone
    have h1val : (1 : Fin n).val = 1 := h1mod
    rw [h1val, Nat.zero_add]
    calc
      ((n - 1 + cut) % n + 1) % n = (n - 1 + cut + 1) % n := by
        simpa [h1mod] using (Nat.add_mod (n - 1 + cut) 1 n).symm
      _ = (cut + n) % n := by congr 1 <;> omega
      _ = cut % n := Nat.add_mod_right cut n

/-- An ordinary chain plus its closing relation yields the uniform cyclic
successor relation on `Fin l.length`. -/
private theorem isChain_rel_get_finRotate_of_wrap {α : Type*}
    {R : α → α → Prop} {l : List α} (hl : l ≠ [])
    (hchain : l.IsChain R) (hwrap : R (l.getLast hl) (l.head hl))
    (i : Fin l.length) : R (l.get i) (l.get (finRotate l.length i)) := by
  have hlenpos : 0 < l.length := List.length_pos_iff.mpr hl
  letI : NeZero l.length := ⟨Nat.ne_of_gt hlenpos⟩
  by_cases hi : i.val + 1 < l.length
  · have h := hchain.getElem i.val hi
    have hrot : finRotate l.length i = ⟨i.val + 1, hi⟩ := by
      apply Fin.ext
      simp [finRotate_apply, Fin.add_def, Nat.mod_eq_of_lt hi]
    rw [hrot]
    exact h
  · have hilast : i.val = l.length - 1 := by omega
    have hget : l.get i = l.getLast hl := by
      rw [List.getLast_eq_getElem hl]
      apply congrArg l.get
      exact Fin.ext hilast
    have hrot : finRotate l.length i = ⟨0, hlenpos⟩ := by
      apply Fin.ext
      simp only [finRotate_apply, Fin.val_add, Fin.val_one, hilast]
      by_cases hlen1 : l.length = 1
      · simp [hlen1]
      · have hone : 1 < l.length := by omega
        have h1val : (1 : Fin l.length).val = 1 := Nat.mod_eq_of_lt hone
        rw [h1val, Nat.sub_add_cancel (by omega : 1 ≤ l.length), Nat.mod_self]
    have hzero : l.get ⟨0, hlenpos⟩ = l.head hl := by
      simpa using (List.head_eq_getElem_zero hl).symm
    rw [hget, hrot, hzero]
    exact hwrap

/-- Splitting preserves the two cyclic endpoints: the final element of the
final chunk and first element of the first chunk are the source endpoints. -/
private theorem splitBy_last_getLast_first_head_rel {α : Type*}
    (r : α → α → Bool) (l : List α) (hl : l ≠ [])
    (R : α → α → Prop) (hwrap : R (l.getLast hl) (l.head hl))
    (hblocks : l.splitBy r ≠ [])
    (hlast : (l.splitBy r).getLast hblocks ≠ [])
    (hfirst : (l.splitBy r).head hblocks ≠ []) :
    R ((l.splitBy r).getLast hblocks |>.getLast hlast)
      ((l.splitBy r).head hblocks |>.head hfirst) := by
  rw [List.getLast_getLast_splitBy r hl, List.head_head_splitBy r hl]
  exact hwrap

private theorem get_ne_nil_of_nil_not_mem {α : Type*}
    (blocks : List (List α)) (hnil : [] ∉ blocks) (i : Fin blocks.length) :
    blocks.get i ≠ [] := by
  intro h
  exact hnil (h ▸ List.get_mem blocks i)

/-- Polygon whose vertices are the first source vertices of a nonempty cyclic
block partition. -/
private def blockHeadPolygon {n : ℕ} (F : Polygon E n)
    (blocks : List (List (Fin n))) (hnil : [] ∉ blocks) :
    Polygon E blocks.length :=
  ⟨fun i => F ((blocks.get i).head (get_ne_nil_of_nil_not_mem blocks hnil i))⟩

/-- If each block is source-consecutive and its last source edge advances to
the next block head, the list of block resultants is exactly the cyclic edge
list of the block-head polygon. -/
private theorem ofFn_edgeVec_blockHeadPolygon_eq_blockSums {n : ℕ}
    (F : Polygon E n) (blocks : List (List (Fin n))) (hnil : [] ∉ blocks)
    (hwithin : ∀ block ∈ blocks,
      block.IsChain fun i j => finRotate n i = j)
    (hcyclic : ∀ i : Fin blocks.length,
      finRotate n ((blocks.get i).getLast
        (get_ne_nil_of_nil_not_mem blocks hnil i)) =
      (blocks.get (finRotate blocks.length i)).head
        (get_ne_nil_of_nil_not_mem blocks hnil (finRotate blocks.length i))) :
    List.ofFn (edgeVec (blockHeadPolygon F blocks hnil)) =
      blocks.map (fun block => (block.map (edgeVec F)).sum) := by
  rw [← List.ofFn_getElem_eq_map blocks
    (fun block => (block.map (edgeVec F)).sum)]
  rw [List.ofFn_inj]
  funext i
  let block := blocks.get i
  have hbmem : block ∈ blocks := List.get_mem blocks i
  have hbne : block ≠ [] := get_ne_nil_of_nil_not_mem blocks hnil i
  have hbchain := hwithin block hbmem
  have htel := sum_edgeVec_of_sourceChain F (block.head hbne) block.tail (by
    rw [List.cons_head_tail hbne]
    exact hbchain)
  have hblock : block.head hbne :: block.tail = block := List.cons_head_tail hbne
  have htel' : (block.map (edgeVec F)).sum =
      F (finRotate n (block.getLast hbne)) - F (block.head hbne) := by
    simpa only [hblock] using htel
  change edgeVec (blockHeadPolygon F blocks hnil) i =
    (block.map (edgeVec F)).sum
  rw [htel']
  simp only [edgeVec, blockHeadPolygon]
  rw [hcyclic i]

/-- Uniform cyclic last-to-next-head relation for all chunks of a split full
source cut, including the final-to-first wrap. -/
private theorem splitBy_finRange_rotate_cyclicBoundary {n : ℕ}
    (hn : 0 < n) (cut : ℕ) (r : Fin n → Fin n → Bool) :
    let blocks := ((List.finRange n).rotate cut).splitBy r
    let hnil : [] ∉ blocks := List.nil_notMem_splitBy r _
    ∀ i : Fin blocks.length,
      finRotate n ((blocks.get i).getLast
        (get_ne_nil_of_nil_not_mem blocks hnil i)) =
      (blocks.get (finRotate blocks.length i)).head
        (get_ne_nil_of_nil_not_mem blocks hnil (finRotate blocks.length i)) := by
  dsimp only
  let source := (List.finRange n).rotate cut
  let blocks := source.splitBy r
  have hs : source ≠ [] := by
    intro h
    have hlen := congrArg List.length h
    simp [source] at hlen
    omega
  have hblocks : blocks ≠ [] := List.splitBy_ne_nil.2 hs
  have hnil : [] ∉ blocks := List.nil_notMem_splitBy r source
  let R : List (Fin n) → List (Fin n) → Prop := fun b₁ b₂ =>
    ∀ (h₁ : b₁ ≠ []) (h₂ : b₂ ≠ []),
      finRotate n (b₁.getLast h₁) = b₂.head h₂
  have hchain : blocks.IsChain R := by
    simpa [blocks, source, R] using splitBy_finRange_rotate_boundaryChain hn cut r
  have hsourceWrap :
      finRotate n (source.getLast hs) = source.head hs := by
    simpa [source] using finRotate_getLast_finRange_rotate_eq_head hn cut
  have hwrap : R (blocks.getLast hblocks) (blocks.head hblocks) := by
    intro hlast hfirst
    exact splitBy_last_getLast_first_head_rel r source hs
      (fun x y => finRotate n x = y) hsourceWrap hblocks hlast hfirst
  intro i
  have hrel := isChain_rel_get_finRotate_of_wrap hblocks hchain hwrap i
  exact hrel
    (get_ne_nil_of_nil_not_mem blocks hnil i)
    (get_ne_nil_of_nil_not_mem blocks hnil (finRotate blocks.length i))

/-- The identity companion of a positive-length polygon edge walk has exactly
the original polygon's hull area; its prefix-sum vertices are merely a
translation of the source vertices. -/
private theorem companionArea_closedWalkOfPolygon_refl
    {n : ℕ} (F : Polygon E n) (hn : 0 < n) :
    (closedWalkOfPolygon F).companionArea (Equiv.refl (Fin n)) = hullArea F := by
  let Q := closedWalkOfPolygon F
  have hvertex (i : Fin n) :
      (Q.sortedCompanion (Equiv.refl (Fin n))).toPolygon.vertices i =
        F i - F ⟨0, hn⟩ := by
    simpa [Q, ClosedWalk.toPolygon, ClosedWalk.sortedCompanion,
      ClosedWalk.permute, ClosedWalk.vertex] using
        vertex_closedWalkOfPolygon F i
  have hrange :
      range (Q.sortedCompanion (Equiv.refl (Fin n))).toPolygon.vertices =
        (-F ⟨0, hn⟩) +ᵥ range F.vertices := by
    rw [Set.vadd_set_range]
    congr 1
    funext i
    rw [hvertex]
    simp only [vadd_eq_add]
    abel
  unfold ClosedWalk.companionArea hullArea
  rw [show closedWalkOfPolygon F = Q by rfl, hrange, convexHull_vadd]
  congr 1
  change volume ((fun x : E => -F ⟨0, hn⟩ + x) ''
    convexHull ℝ (range F.vertices)) = volume (convexHull ℝ (range F.vertices))
  rw [Set.image_add_left, measure_preimage_add]

/-- Area transport used by the extreme-block packaging: once the block-head
polygon has the same vertex hull as `F`, its identity companion has `F`'s
hull area. -/
private theorem companionArea_closedWalkOfPolygon_refl_eq_hullArea
    {n m : ℕ} (F : Polygon E n) (P : Polygon E m) (hm : 0 < m)
    (hhull : convexHull ℝ (range P.vertices) =
      convexHull ℝ (range F.vertices)) :
    (closedWalkOfPolygon P).companionArea (Equiv.refl (Fin m)) = hullArea F := by
  rw [companionArea_closedWalkOfPolygon_refl P hm]
  unfold hullArea
  rw [hhull]

/-- Splitting immediately before every `p`-marked element, provided the first
element is marked, makes the block heads exactly the marked source elements. -/
private theorem exists_splitBy_block_head_iff {α : Type*} (p : α → Bool)
    (l : List α) (hl : l ≠ []) (hp0 : p (l.head hl) = true) (x : α) :
    (∃ b ∈ l.splitBy (fun _ y => !p y), ∃ hb : b ≠ [], b.head hb = x) ↔
      x ∈ l ∧ p x = true := by
  let r : α → α → Bool := fun _ y => !p y
  let bs : List (List α) := l.splitBy r
  have hbs : bs ≠ [] := List.splitBy_ne_nil.2 hl
  have hflat : bs.flatten = l := List.flatten_splitBy r l
  constructor
  · rintro ⟨b, hbbs, hb, rfl⟩
    have hheadmem : b.head hb ∈ b := List.head_mem hb
    have hmeml : b.head hb ∈ l := by
      rw [← hflat]
      exact List.mem_flatten.2 ⟨b, hbbs, hheadmem⟩
    refine ⟨hmeml, ?_⟩
    have hbbs' : b ∈ bs := by simpa [bs, r] using hbbs
    obtain ⟨b0, bt, hbsEq⟩ := List.exists_cons_of_ne_nil hbs
    have hbmem : b = b0 ∨ b ∈ bt := by
      rw [hbsEq] at hbbs'
      simpa using hbbs'
    rcases hbmem with rfl | hbmem
    · have hhead := List.head_head_splitBy r hl
      have hbsEq' : l.splitBy r = b :: bt := by simpa [bs] using hbsEq
      have hfirst : b.head hb = l.head hl := by
        simpa only [hbsEq', List.head_cons] using hhead
      rw [hfirst]
      exact hp0
    · let S : List α → List α → Prop := fun a b =>
        ∃ ha : a ≠ [], ∃ hb : b ≠ [], r (a.getLast ha) (b.head hb) = false
      letI : Trans S S S := ⟨by
        intro a b c hab hbc
        rcases hab with ⟨ha, hb, _⟩
        rcases hbc with ⟨_, hc, hbc⟩
        exact ⟨ha, hc, by simpa [r] using hbc⟩⟩
      have hchain : (b0 :: bt).IsChain S := by
        rw [← hbsEq]
        simpa only [S] using List.isChain_getLast_head_splitBy r l
      have hrel : S b0 b := hchain.rel_cons hbmem
      rcases hrel with ⟨_, _, hfalse⟩
      exact Bool.eq_true_of_not_eq_false' (by simpa [S, r] using hfalse)
  · rintro ⟨hxl, hpx⟩
    have hxflat : x ∈ bs.flatten := by simpa [hflat] using hxl
    obtain ⟨b, hbbs, hxb⟩ := List.mem_flatten.mp hxflat
    have hb : b ≠ [] := by
      apply List.ne_nil_of_mem_splitBy
      simpa [bs, r] using hbbs
    refine ⟨b, ?_, hb, ?_⟩
    · simpa [bs, r] using hbbs
    · by_contra hne
      have hxtail : x ∈ b.tail := by
        obtain ⟨a, t, rfl⟩ := List.exists_cons_of_ne_nil hb
        simp only [List.head_cons, List.tail_cons] at hne ⊢
        simp only [List.mem_cons] at hxb
        exact hxb.resolve_left (Ne.symm hne)
      let R : α → α → Prop := fun a b => r a b
      letI : Trans R R R := ⟨by
        intro a b c _ hbc
        simpa [R, r] using hbc⟩
      have hbchain : b.IsChain R := by
        simpa only [R] using List.isChain_of_mem_splitBy
          (r := r) (m := b) (by simpa [bs] using hbbs)
      have hrx : R (b.head hb) x := by
        rw [← List.cons_head_tail hb] at hbchain
        exact hbchain.rel_cons hxtail
      simp [R, r, hpx] at hrx

/-- Distinct blocks of a nodup flattened partition have distinct heads; an
injective source polygon therefore gives an injective block-head polygon. -/
private theorem blockHeadPolygon_injective_of_flatten_nodup {n : ℕ}
    (F : Polygon E n) (blocks : List (List (Fin n)))
    (hnil : [] ∉ blocks) (hF : Function.Injective F.vertices)
    (hflat : blocks.flatten.Nodup) :
    Function.Injective (blockHeadPolygon F blocks hnil).vertices := by
  have hpw : blocks.Pairwise List.Disjoint := (List.nodup_flatten.mp hflat).2
  intro i j hij
  change F ((blocks.get i).head
      (get_ne_nil_of_nil_not_mem blocks hnil i)) =
    F ((blocks.get j).head
      (get_ne_nil_of_nil_not_mem blocks hnil j)) at hij
  have hhead := hF hij
  by_contra hne
  rcases lt_or_gt_of_ne hne with hijlt | hjilt
  · have hd : List.Disjoint (blocks.get i) (blocks.get j) :=
      hpw.rel_get_of_lt hijlt
    have hi : (blocks.get i).head
        (get_ne_nil_of_nil_not_mem blocks hnil i) ∈ blocks.get i :=
      List.head_mem _
    have hj : (blocks.get i).head
        (get_ne_nil_of_nil_not_mem blocks hnil i) ∈ blocks.get j := by
      rw [hhead]
      exact List.head_mem _
    exact (List.disjoint_left.mp hd hi) hj
  · have hd : List.Disjoint (blocks.get j) (blocks.get i) :=
      hpw.rel_get_of_lt hjilt
    have hj : (blocks.get j).head
        (get_ne_nil_of_nil_not_mem blocks hnil j) ∈ blocks.get j :=
      List.head_mem _
    have hi : (blocks.get j).head
        (get_ne_nil_of_nil_not_mem blocks hnil j) ∈ blocks.get i := by
      rw [← hhead]
      exact List.head_mem _
    exact (List.disjoint_left.mp hd hj) hi

/-- The heads of a split are precisely the marked source entries, provided
the first source entry is marked and the source covers the whole index type. -/
private theorem range_blockHeadPolygon_splitBy_eq_markerImage {n : ℕ}
    (F : Polygon E n) (p : Fin n → Bool) (source : List (Fin n))
    (hs : source ≠ []) (hcover : ∀ i : Fin n, i ∈ source)
    (hp0 : p (source.head hs) = true) :
    let blocks := source.splitBy (fun _ y => !p y)
    let hnil : [] ∉ blocks := List.nil_notMem_splitBy _ _
    range (blockHeadPolygon F blocks hnil).vertices =
      F.vertices '' {i | p i = true} := by
  dsimp only
  let blocks := source.splitBy (fun _ y => !p y)
  have hnil : [] ∉ blocks := List.nil_notMem_splitBy _ _
  ext x
  constructor
  · rintro ⟨j, rfl⟩
    let block := blocks.get j
    have hbmem : block ∈ source.splitBy (fun _ y => !p y) := by
      simpa [blocks, block] using List.get_mem blocks j
    have hbne : block ≠ [] := by
      exact get_ne_nil_of_nil_not_mem blocks hnil j
    have hmarked : p (block.head hbne) = true :=
      (exists_splitBy_block_head_iff p source hs hp0 (block.head hbne)).mp
        ⟨block, hbmem, hbne, rfl⟩ |>.2
    refine ⟨block.head hbne, hmarked, ?_⟩
    rfl
  · rintro ⟨i, hi, rfl⟩
    obtain ⟨block, hbmem, hbne, hhead⟩ :=
      (exists_splitBy_block_head_iff p source hs hp0 i).mpr
        ⟨hcover i, hi⟩
    have hbmem' : block ∈ blocks := by simpa [blocks] using hbmem
    obtain ⟨j, rfl⟩ := List.mem_iff_get.mp hbmem'
    refine ⟨j, ?_⟩
    change F ((blocks.get j).head
      (get_ne_nil_of_nil_not_mem blocks hnil j)) = F i
    rw [hhead]

/-- Extreme-point specialization of the marker-image lemma.  This is purely
the finite split/head bookkeeping: all geometry is isolated in `hmark`. -/
private theorem range_blockHeadPolygon_splitBy_eq_extremePoints {n : ℕ}
    (F : Polygon E n) (p : Fin n → Bool) (source : List (Fin n))
    (hs : source ≠ []) (hcover : ∀ i : Fin n, i ∈ source)
    (hp0 : p (source.head hs) = true)
    (hmark : ∀ i : Fin n, p i = true ↔
      F i ∈ extremePoints ℝ (convexHull ℝ (range F.vertices))) :
    let blocks := source.splitBy (fun _ y => !p y)
    let hnil : [] ∉ blocks := List.nil_notMem_splitBy _ _
    range (blockHeadPolygon F blocks hnil).vertices =
      extremePoints ℝ (convexHull ℝ (range F.vertices)) := by
  dsimp only
  rw [range_blockHeadPolygon_splitBy_eq_markerImage F p source hs hcover hp0]
  ext x
  constructor
  · rintro ⟨i, hi, rfl⟩
    exact (hmark i).mp hi
  · intro hx
    obtain ⟨i, rfl⟩ := extremePoints_convexHull_subset hx
    exact ⟨i, (hmark i).mpr hx, rfl⟩

/-- A split of a rotated `finRange` has nodup flatten, so it can feed the
block-head injectivity lemma without further partition bookkeeping. -/
private theorem flatten_splitBy_finRange_rotate_nodup {n : ℕ} (cut : ℕ)
    (r : Fin n → Fin n → Bool) :
    (((List.finRange n).rotate cut).splitBy r).flatten.Nodup := by
  rw [List.flatten_splitBy]
  exact List.nodup_rotate.mpr (List.nodup_finRange n)

/-- A finite family whose convex hull has nonempty planar interior contains
at least three entries.  No injectivity premise is needed for this count. -/
private theorem three_le_of_interior_convexHull_range_nonempty {m : ℕ}
    (P : Polygon E m)
    (hint : (interior (convexHull ℝ (range P.vertices))).Nonempty) :
    3 ≤ m := by
  have hspan : affineSpan ℝ (range P.vertices) = ⊤ :=
    interior_convexHull_nonempty_iff_affineSpan_eq_top.mp hint
  have hm : 0 < m := by
    simpa using
      (AffineSubspace.card_pos_of_affineSpan_eq_top ℝ E E hspan)
  letI : Nonempty (Fin m) := ⟨⟨0, hm⟩⟩
  have hvspan : vectorSpan ℝ (range P.vertices) = ⊤ :=
    AffineSubspace.vectorSpan_eq_top_of_affineSpan_eq_top ℝ E E hspan
  have hle := finrank_vectorSpan_range_add_one_le ℝ P.vertices
  rw [hvspan, finrank_top, finrank_euclideanSpace, Fintype.card_fin,
    Fintype.card_fin] at hle
  simpa using hle

/-! ## Private audited geometry for the strict-radial B99 specialization -/

private def b99ExtremeOneTurnChordSupportStatement : Prop :=
  ∀ {m : ℕ} (P : Polygon E m) (o : E),
    3 ≤ m →
    Function.Injective P.vertices →
    Set.range P.vertices =
      extremePoints ℝ (convexHull ℝ (Set.range P.vertices)) →
    o ∈ interior (convexHull ℝ (Set.range P.vertices)) →
    (let planeComplex : E ≃ₗᵢ[ℝ] ℂ :=
        Complex.orthonormalBasisOneI.repr.symm
      let radialArg : Fin m → ℝ := fun i =>
        Complex.arg (planeComplex (NormedSpace.normalize (P i - o)))
      ∃ cut : ℕ, ∀ p q : Fin m, p < q →
        radialArg (((finRotate m) ^ cut) p) <
          radialArg (((finRotate m) ^ cut) q)) →
    ∀ i r : Fin m,
      0 ≤ PlanarArea.det2 (edgeVec P i) (P r - P i)


private theorem b99ExtremeOneTurn_chordSupport :
    b99ExtremeOneTurnChordSupportStatement := by
  classical
  rw [b99ExtremeOneTurnChordSupportStatement]
  intro m P o hm hP_injective hExtremeRange hoKint hOneTurn
  let K : Set E := convexHull ℝ (Set.range P.vertices)
  let ray : Fin m → E := fun i => P i - o
  have hvertexK (i : Fin m) : P i ∈ K := by
    dsimp only [K]
    exact subset_convexHull ℝ _ ⟨i, rfl⟩
  have hvertexExtreme (i : Fin m) : P i ∈ extremePoints ℝ K := by
    dsimp only [K]
    rw [← hExtremeRange]
    exact ⟨i, rfl⟩
  have hray_ne (i : Fin m) : ray i ≠ 0 := by
    intro hi
    have hio : P i = o := sub_eq_zero.mp hi
    have hdisj := disjoint_interior_extremePoints K
    exact Set.disjoint_left.mp hdisj (hio ▸ hoKint) (hvertexExtreme i)
  let planeComplex : E ≃ₗᵢ[ℝ] ℂ :=
    Complex.orthonormalBasisOneI.repr.symm
  let direction (i : Fin m) : Circle :=
    ⟨planeComplex (NormedSpace.normalize (ray i)), by
      change planeComplex (NormedSpace.normalize (ray i)) ∈
        Metric.sphere (0 : ℂ) 1
      rw [mem_sphere_zero_iff_norm, LinearIsometryEquiv.norm_map]
      exact NormedSpace.norm_normalize (hray_ne i)⟩
  let rayArg : Fin m → ℝ := fun i =>
    Complex.arg (((direction i : Circle) : ℂ))
  have hOneTurn' : ∃ cut : ℕ, ∀ p q : Fin m, p < q →
      rayArg (((finRotate m) ^ cut) p) <
        rayArg (((finRotate m) ^ cut) q) := by
    simpa only [rayArg, direction, ray, planeComplex] using hOneTurn
  obtain ⟨cut, horder⟩ := hOneTurn'
  have hrayArg_injective : Function.Injective rayArg := by
    intro i j hij
    let ρ : Equiv.Perm (Fin m) := (finRotate m) ^ cut
    let p : Fin m := ρ.symm i
    let q : Fin m := ρ.symm j
    have hpmap : ρ p = i := ρ.apply_symm_apply i
    have hqmap : ρ q = j := ρ.apply_symm_apply j
    by_contra hijIndex
    have hpq : p ≠ q := by
      intro hpq
      apply hijIndex
      rw [← hpmap, ← hqmap, hpq]
    rcases lt_or_gt_of_ne hpq with hpq | hqp
    · have hlt := horder p q hpq
      rw [show ((finRotate m) ^ cut) p = i by exact hpmap,
        show ((finRotate m) ^ cut) q = j by exact hqmap] at hlt
      exact (ne_of_lt hlt) hij
    · have hlt := horder q p hqp
      rw [show ((finRotate m) ^ cut) q = j by exact hqmap,
        show ((finRotate m) ^ cut) p = i by exact hpmap] at hlt
      exact (ne_of_gt hlt) hij
  have hdirection_injective : Function.Injective direction := by
    intro i j hij
    apply hrayArg_injective
    exact congrArg (fun z : Circle => Complex.arg ((z : Circle) : ℂ)) hij
  have hplaneComplex_det (u v : E) :
      PlanarArea.det2 u v =
        (star (planeComplex u) * planeComplex v).im := by
    dsimp only [planeComplex]
    rw [Complex.orthonormalBasisOneI_repr_symm_apply,
      Complex.orthonormalBasisOneI_repr_symm_apply]
    simp only [PlanarArea.det2, Complex.mul_re, Complex.mul_im,
      Complex.star_def, Complex.conj_re, Complex.conj_im, Complex.add_re,
      Complex.add_im, Complex.ofReal_re, Complex.ofReal_im, Complex.I_re,
      Complex.I_im, mul_zero, mul_one, add_zero, zero_add, neg_mul]
    ring
  have hconj_mul_angleDiff (a b : Circle) :
      star (a : ℂ) * (b : ℂ) =
        ((Circle.exp (Circle.angleDiff a b) : Circle) : ℂ) := by
    have hab := congrArg Subtype.val
      (Circle.exp_angleDiff_mul (x := a) (y := b))
    rw [← hab]
    calc
      star (a : ℂ) *
          (((Circle.exp (Circle.angleDiff a b) : Circle) : ℂ) * (a : ℂ)) =
          (((Circle.exp (Circle.angleDiff a b) : Circle) : ℂ) *
            (star (a : ℂ) * (a : ℂ))) := by ring
      _ = ((Circle.exp (Circle.angleDiff a b) : Circle) : ℂ) := by
        rw [Complex.star_def, Complex.conj_mul', Circle.norm_coe]
        norm_num
  have hdet_direction (i j : Fin m) :
      PlanarArea.det2 (NormedSpace.normalize (ray i))
          (NormedSpace.normalize (ray j)) =
        Real.sin (Circle.angleDiff (direction i) (direction j)) := by
    rw [hplaneComplex_det]
    change
      (star (((direction i : Circle) : ℂ)) *
        (((direction j : Circle) : ℂ))).im = _
    rw [hconj_mul_angleDiff]
    simp only [Circle.coe_exp, Complex.exp_mul_I, Complex.add_im,
      Complex.mul_im, Complex.I_re, Complex.I_im, Complex.cos_ofReal_im,
      Complex.sin_ofReal_im, Complex.sin_ofReal_re, zero_mul, zero_add,
      add_zero, mul_one]
  have hdet_scale_left (r x : E) :
      PlanarArea.det2 r x =
        ‖r‖ * PlanarArea.det2 (NormedSpace.normalize r) x := by
    conv_lhs => rw [← NormedSpace.norm_smul_normalize r]
    simp only [PlanarArea.det2, PiLp.smul_apply, smul_eq_mul]
    ring
  have hdet_scale_right (x r : E) :
      PlanarArea.det2 x r =
        ‖r‖ * PlanarArea.det2 x (NormedSpace.normalize r) := by
    conv_lhs => rw [← NormedSpace.norm_smul_normalize r]
    simp only [PlanarArea.det2, PiLp.smul_apply, smul_eq_mul]
    ring
  have hcard : 3 ≤ m := hm
  have hinjective : Function.Injective P.vertices := hP_injective
  have hextreme : Set.range P.vertices =
      extremePoints ℝ (convexHull ℝ (Set.range P.vertices)) :=
    hExtremeRange
  have hinterior :
      o ∈ interior (convexHull ℝ (Set.range P.vertices)) := hoKint
  have honeTurn :=
    hOneTurn
  have hAngular :
      ∀ i : Fin m,
        0 < PlanarArea.det2 (P i - o) (P (finRotate m i) - o) ∧
        ∀ k : Fin m, k ≠ i → k ≠ finRotate m i →
          ¬(0 < PlanarArea.det2 (P i - o) (P k - o) ∧
            0 < PlanarArea.det2 (P k - o)
              (P (finRotate m i) - o)) := by
    classical
    letI : NeZero m := ⟨by omega⟩
    let K : Set E := convexHull ℝ (Set.range P.vertices)
    let ray : Fin m → E := fun i => P i - o
    have hray_ne (i : Fin m) : ray i ≠ 0 := by
      intro hi
      have hPi : P i = o := sub_eq_zero.mp hi
      have hiExtreme : P i ∈ extremePoints ℝ K := by
        dsimp only [K]
        rw [← hextreme]
        exact ⟨i, rfl⟩
      have hoExtreme : o ∈ extremePoints ℝ K := hPi ▸ hiExtreme
      exact Set.disjoint_left.mp (disjoint_interior_extremePoints K)
        hinterior hoExtreme
    let planeComplex : E ≃ₗᵢ[ℝ] ℂ :=
      Complex.orthonormalBasisOneI.repr.symm
    let direction (i : Fin m) : Circle :=
      ⟨planeComplex (NormedSpace.normalize (ray i)), by
        change planeComplex (NormedSpace.normalize (ray i)) ∈
          Metric.sphere (0 : ℂ) 1
        rw [mem_sphere_zero_iff_norm, LinearIsometryEquiv.norm_map]
        exact NormedSpace.norm_normalize (hray_ne i)⟩
    let radialArg : Fin m → ℝ := fun i =>
      Complex.arg ((direction i : Circle) : ℂ)
    change ∃ cut : ℕ, ∀ p q : Fin m, p < q →
      radialArg (((finRotate m) ^ cut) p) <
        radialArg (((finRotate m) ^ cut) q) at honeTurn
    obtain ⟨cut, hordered⟩ := honeTurn
    let ρ : Equiv.Perm (Fin m) := (finRotate m) ^ cut
    have harg_strict : StrictMono (fun p : Fin m => radialArg (ρ p)) := by
      intro p q hpq
      exact hordered p q hpq
    have hdir_rot_injective :
        Function.Injective (fun p : Fin m => direction (ρ p)) := by
      intro p q hpq
      apply harg_strict.injective
      exact congrArg (fun z : Circle => Complex.arg ((z : Circle) : ℂ)) hpq
    have hrotate_comm (p : Fin m) :
        ρ (finRotate m p) = finRotate m (ρ p) := by
      dsimp only [ρ]
      rw [← Equiv.Perm.mul_apply, ← Equiv.Perm.mul_apply,
        (Commute.self_pow (finRotate m) cut).eq]
    have hnegOneEqLast : (-1 : Fin m) = ⟨m - 1, by omega⟩ := by
      apply Fin.ext
      simp [Fin.val_neg', Nat.mod_eq_of_lt (by omega : 1 < m)]
    have hrotate_ne (p : Fin m) : finRotate m p ≠ p := by
      by_cases hp : p = -1
      · subst p
        have hzero : finRotate m (-1) = 0 := by
          rw [finRotate_apply]
          simp
        rw [hzero, hnegOneEqLast]
        intro h
        have hv := congrArg Fin.val h
        change 0 = m - 1 at hv
        omega
      · exact ne_of_gt ((lt_finRotate_iff_ne_neg_one p).2 hp)
    have hplaneComplex_det (u v : E) :
        PlanarArea.det2 u v =
          (star (planeComplex u) * planeComplex v).im := by
      dsimp only [planeComplex]
      rw [Complex.orthonormalBasisOneI_repr_symm_apply,
        Complex.orthonormalBasisOneI_repr_symm_apply]
      simp only [PlanarArea.det2, Complex.mul_re, Complex.mul_im,
        Complex.star_def, Complex.conj_re, Complex.conj_im, Complex.add_re,
        Complex.add_im, Complex.ofReal_re, Complex.ofReal_im, Complex.I_re,
        Complex.I_im, mul_zero, mul_one, add_zero, zero_add, neg_mul]
      ring
    have hconj_mul_angleDiff (a b : Circle) :
        star (a : ℂ) * (b : ℂ) =
          ((Circle.exp (Circle.angleDiff a b) : Circle) : ℂ) := by
      have hab := congrArg Subtype.val
        (Circle.exp_angleDiff_mul (x := a) (y := b))
      rw [← hab]
      calc
        star (a : ℂ) *
            (((Circle.exp (Circle.angleDiff a b) : Circle) : ℂ) * (a : ℂ)) =
            (((Circle.exp (Circle.angleDiff a b) : Circle) : ℂ) *
              (star (a : ℂ) * (a : ℂ))) := by ring
        _ = ((Circle.exp (Circle.angleDiff a b) : Circle) : ℂ) := by
          rw [Complex.star_def, Complex.conj_mul', Circle.norm_coe]
          norm_num
    have hdet_direction (i j : Fin m) :
        PlanarArea.det2 (NormedSpace.normalize (ray i))
            (NormedSpace.normalize (ray j)) =
          Real.sin (Circle.angleDiff (direction i) (direction j)) := by
      rw [hplaneComplex_det]
      change
        (star (((direction i : Circle) : ℂ)) *
          (((direction j : Circle) : ℂ))).im = _
      rw [hconj_mul_angleDiff]
      simp only [Circle.coe_exp, Complex.exp_mul_I, Complex.add_im,
        Complex.mul_im, Complex.I_re, Complex.I_im, Complex.cos_ofReal_im,
        Complex.sin_ofReal_im, Complex.sin_ofReal_re, zero_mul, zero_add,
        add_zero, mul_one]
    have hdet_ray (i j : Fin m) :
        PlanarArea.det2 (ray i) (ray j) =
          (‖ray i‖ * ‖ray j‖) *
            Real.sin (Circle.angleDiff (direction i) (direction j)) := by
      conv_lhs =>
        rw [← NormedSpace.norm_smul_normalize (ray i),
          ← NormedSpace.norm_smul_normalize (ray j)]
      rw [show PlanarArea.det2 (‖ray i‖ • NormedSpace.normalize (ray i))
            (‖ray j‖ • NormedSpace.normalize (ray j)) =
          (‖ray i‖ * ‖ray j‖) *
            PlanarArea.det2 (NormedSpace.normalize (ray i))
              (NormedSpace.normalize (ray j)) by
        simp only [PlanarArea.det2, PiLp.smul_apply, smul_eq_mul]
        ring]
      rw [hdet_direction]
    have hangle_lt_pi_of_det_pos (i j : Fin m)
        (hij : 0 < PlanarArea.det2 (ray i) (ray j)) :
        Circle.angleDiff (direction i) (direction j) < Real.pi := by
      have hnorms : 0 < ‖ray i‖ * ‖ray j‖ :=
        mul_pos (norm_pos_iff.mpr (hray_ne i))
          (norm_pos_iff.mpr (hray_ne j))
      have hmul : 0 < (‖ray i‖ * ‖ray j‖) *
          Real.sin (Circle.angleDiff (direction i) (direction j)) := by
        rwa [← hdet_ray]
      have hsin : 0 < Real.sin
          (Circle.angleDiff (direction i) (direction j)) := by
        rcases (mul_pos_iff.mp hmul) with hpos | hneg
        · exact hpos.2
        · exact (not_lt_of_ge hnorms.le hneg.1).elim
      have hlt2pi := Circle.angleDiff_lt_two_pi (direction i) (direction j)
      by_contra hpi
      have hnonpos : Real.sin
          (Circle.angleDiff (direction i) (direction j)) ≤ 0 := by
        have hsub_nonpos :
            Circle.angleDiff (direction i) (direction j) -
                2 * Real.pi ≤ 0 := by linarith
        have hnegpi_le :
            -Real.pi ≤ Circle.angleDiff (direction i) (direction j) -
              2 * Real.pi := by linarith [Real.pi_pos]
        rw [← Real.sin_periodic.sub_eq]
        exact Real.sin_nonpos_of_nonpos_of_neg_pi_le hsub_nonpos hnegpi_le
      exact (not_lt_of_ge hnonpos) hsin
    have hno_closed_halfplane (v : E) (hv : v ≠ 0)
        (hside : ∀ r : Fin m, 0 ≤ PlanarArea.det2 v (ray r)) : False := by
      let g : E →L[ℝ] ℝ :=
        v 0 • (PiLp.proj 2 (fun _ : Fin 2 => ℝ) 1) -
          v 1 • (PiLp.proj 2 (fun _ : Fin 2 => ℝ) 0)
      have hg_apply (x : E) : g x = PlanarArea.det2 v x := by
        simp [g, PlanarArea.det2]
      have hg_ne : g ≠ 0 := by
        intro hg
        have h0 := congrArg
          (fun f : E →L[ℝ] ℝ => f (!₂[(1 : ℝ), 0])) hg
        have h1 := congrArg
          (fun f : E →L[ℝ] ℝ => f (!₂[(0 : ℝ), 1])) hg
        have hv0 : v 0 = 0 := by simpa [g] using h1
        have hv1neg : -v 1 = 0 := by simpa [g] using h0
        have hv1 : v 1 = 0 := neg_eq_zero.mp hv1neg
        apply hv
        ext c
        fin_cases c
        · exact hv0
        · exact hv1
      have hgenerators : Set.range P.vertices ⊆ {x | g o ≤ g x} := by
        rintro x ⟨r, rfl⟩
        change g o ≤ g (P r)
        rw [← sub_nonneg, ← g.map_sub, hg_apply]
        exact hside r
      have hKside : K ⊆ {x | g o ≤ g x} := by
        dsimp only [K]
        exact convexHull_min hgenerators
          (convex_halfSpace_ge g.isLinear (g o))
      have hopen : IsOpen (g '' interior K) :=
        g.isOpenMap_of_ne_zero hg_ne _ isOpen_interior
      have himageSubset : g '' interior K ⊆ Set.Ici (g o) := by
        rintro y ⟨x, hx, rfl⟩
        exact hKside (interior_subset hx)
      have hgoImage : g o ∈ g '' interior K := ⟨o, hinterior, rfl⟩
      have hgoInterior : g o ∈ interior (Set.Ici (g o)) :=
        interior_maximal himageSubset hopen hgoImage
      rw [interior_Ici, Set.mem_Ioi] at hgoInterior
      exact (lt_irrefl _ hgoInterior)
    let a : Fin m → ℝ := fun p => radialArg (ρ p)
    have ha_strict : StrictMono a := harg_strict
    have ha_mono : Monotone a := ha_strict.monotone
    have hangleDiff_eq (p q : Fin m) :
        Circle.angleDiff (direction (ρ p)) (direction (ρ q)) =
          if a p ≤ a q then a q - a p else 2 * Real.pi + a q - a p := by
      rfl
    have hdir_adj_ne (p : Fin m) :
        direction (ρ p) ≠ direction (ρ (finRotate m p)) := by
      intro hp
      have hpidx : p = finRotate m p := hdir_rot_injective hp
      exact hrotate_ne p hpidx.symm
    have honeval : ((1 : Fin m) : ℕ) = 1 := by
      change 1 % m = 1
      rw [Nat.mod_eq_of_lt (by omega)]
    have hrotate_val_of_ne_neg_one (p : Fin m) (hp : p ≠ -1) :
        ((finRotate m p : Fin m) : ℕ) = (p : ℕ) + 1 := by
      have hpval_ne : (p : ℕ) ≠ m - 1 := by
        intro hpval
        apply hp
        rw [hnegOneEqLast]
        exact Fin.ext hpval
      have hpnext : (p : ℕ) + 1 < m := by omega
      rw [finRotate_apply]
      simp only [Fin.add_def, Fin.val_mk]
      rw [honeval, Nat.mod_eq_of_lt hpnext]
    have hgap_rot (p : Fin m) :
        0 < Circle.angleDiff (direction (ρ p))
            (direction (ρ (finRotate m p))) ∧
          Circle.angleDiff (direction (ρ p))
            (direction (ρ (finRotate m p))) < Real.pi := by
      constructor
      · exact Circle.angleDiff_pos (hdir_adj_ne p)
      · by_contra hgap
        have hgap_ge : Real.pi ≤ Circle.angleDiff (direction (ρ p))
            (direction (ρ (finRotate m p))) := le_of_not_gt hgap
        have hcomplement_le :
            Circle.angleDiff (direction (ρ (finRotate m p)))
                (direction (ρ p)) ≤ Real.pi := by
          have hsum := Circle.angleDiff_add_angleDiff (hdir_adj_ne p)
          linarith
        apply hno_closed_halfplane
          (ray (ρ (finRotate m p))) (hray_ne (ρ (finRotate m p)))
        intro r
        let q : Fin m := ρ.symm r
        have hrho : ρ q = r := ρ.apply_symm_apply r
        rw [← hrho]
        have hangle_le :
            Circle.angleDiff (direction (ρ (finRotate m p)))
                (direction (ρ q)) ≤ Real.pi := by
          apply le_trans _ hcomplement_le
          by_cases hp : p = -1
          · have hs0 : finRotate m p = 0 := by
              rw [hp, finRotate_apply]
              simp
            have hsq : a (finRotate m p) ≤ a q := by
              rw [hs0]
              exact ha_mono (Fin.zero_le q)
            have hqp : a q ≤ a p := by
              have hqLast : q ≤ (-1 : Fin m) := by
                rw [hnegOneEqLast]
                change (q : ℕ) ≤ m - 1
                omega
              rw [hp]
              exact ha_mono hqLast
            have hsp : a (finRotate m p) ≤ a p := hsq.trans hqp
            rw [hangleDiff_eq, if_pos hsq, hangleDiff_eq, if_pos hsp]
            linarith
          · have hps : p < finRotate m p :=
              (lt_finRotate_iff_ne_neg_one p).2 hp
            have haps : a p < a (finRotate m p) := ha_strict hps
            by_cases hqp : q ≤ p
            · have haq : a q ≤ a p := ha_mono hqp
              have haqs : a q < a (finRotate m p) := haq.trans_lt haps
              rw [hangleDiff_eq, if_neg (not_le.mpr haqs),
                hangleDiff_eq, if_neg (not_le.mpr haps)]
              linarith
            · have hpq : (p : ℕ) < (q : ℕ) := by
                exact_mod_cast lt_of_not_ge hqp
              have hsval := hrotate_val_of_ne_neg_one p hp
              have hsq : finRotate m p ≤ q := by
                change ((finRotate m p : Fin m) : ℕ) ≤ (q : ℕ)
                omega
              have hasq : a (finRotate m p) ≤ a q := ha_mono hsq
              have haqpi := Complex.arg_le_pi
                (((direction (ρ q) : Circle) : ℂ))
              have hapneg := Complex.neg_pi_lt_arg
                (((direction (ρ p) : Circle) : ℂ))
              change a q ≤ Real.pi at haqpi
              change -Real.pi < a p at hapneg
              rw [hangleDiff_eq, if_pos hasq,
                hangleDiff_eq, if_neg (not_le.mpr haps)]
              linarith
        rw [hdet_ray]
        exact mul_nonneg
          (mul_nonneg (norm_nonneg _) (norm_nonneg _))
          (Real.sin_nonneg_of_nonneg_of_le_pi
            (Circle.angleDiff_nonneg _ _) hangle_le)
    have hdet_pos_rot (p : Fin m) :
        0 < PlanarArea.det2 (ray (ρ p))
          (ray (ρ (finRotate m p))) := by
      rw [hdet_ray]
      exact mul_pos
        (mul_pos (norm_pos_iff.mpr (hray_ne (ρ p)))
          (norm_pos_iff.mpr (hray_ne (ρ (finRotate m p)))))
        (Real.sin_pos_of_pos_of_lt_pi (hgap_rot p).1 (hgap_rot p).2)
    have hno_third_rot (p k : Fin m) (hkp : k ≠ p)
        (hks : k ≠ finRotate m p) :
        ¬(0 < PlanarArea.det2 (ray (ρ p)) (ray (ρ k)) ∧
          0 < PlanarArea.det2 (ray (ρ k))
            (ray (ρ (finRotate m p)))) := by
      rintro ⟨hpk, hksDet⟩
      have hpk_lt_pi := hangle_lt_pi_of_det_pos (ρ p) (ρ k) hpk
      have hks_lt_pi :=
        hangle_lt_pi_of_det_pos (ρ k) (ρ (finRotate m p)) hksDet
      by_cases hp : p = -1
      · have hs0 : finRotate m p = 0 := by
          rw [hp, finRotate_apply]
          simp
        have hzero_lt_k : (0 : Fin m) < k := by
          apply lt_of_le_of_ne (Fin.zero_le k)
          intro hk0
          apply hks
          rw [hs0, hk0]
        have hk_lt_last : k < (-1 : Fin m) := by
          have hkLast : k ≤ (-1 : Fin m) := by
            rw [hnegOneEqLast]
            change (k : ℕ) ≤ m - 1
            omega
          have hkneLast : k ≠ (-1 : Fin m) := by simpa [hp] using hkp
          exact lt_of_le_of_ne hkLast hkneLast
        have hask : a (finRotate m p) < a k := by
          rw [hs0]
          exact ha_strict hzero_lt_k
        have hakp : a k < a p := by
          rw [hp]
          exact ha_strict hk_lt_last
        have hasp : a (finRotate m p) < a p := hask.trans hakp
        have hgap_pos := (hgap_rot p).1
        rw [hangleDiff_eq, if_neg (not_le.mpr hakp)] at hpk_lt_pi
        rw [hangleDiff_eq, if_neg (not_le.mpr hask)] at hks_lt_pi
        rw [hangleDiff_eq, if_neg (not_le.mpr hasp)] at hgap_pos
        linarith
      · have hps : p < finRotate m p :=
          (lt_finRotate_iff_ne_neg_one p).2 hp
        have haps : a p < a (finRotate m p) := ha_strict hps
        by_cases hkle : k ≤ p
        · have hkp_lt : k < p := lt_of_le_of_ne hkle hkp
          have hakp : a k < a p := ha_strict hkp_lt
          have haks : a k < a (finRotate m p) := hakp.trans haps
          rw [hangleDiff_eq, if_neg (not_le.mpr hakp)] at hpk_lt_pi
          rw [hangleDiff_eq, if_pos haks.le] at hks_lt_pi
          linarith
        · have hpkval : (p : ℕ) < (k : ℕ) := by
            exact_mod_cast lt_of_not_ge hkle
          have hsval := hrotate_val_of_ne_neg_one p hp
          have hsk : finRotate m p ≤ k := by
            change ((finRotate m p : Fin m) : ℕ) ≤ (k : ℕ)
            omega
          have hsk_lt : finRotate m p < k := lt_of_le_of_ne hsk hks.symm
          have hask : a (finRotate m p) < a k := ha_strict hsk_lt
          have hapk : a p < a k := haps.trans hask
          rw [hangleDiff_eq, if_pos hapk.le] at hpk_lt_pi
          rw [hangleDiff_eq, if_neg (not_le.mpr hask)] at hks_lt_pi
          linarith
    intro i
    change 0 < PlanarArea.det2 (ray i) (ray (finRotate m i)) ∧
      ∀ k : Fin m, k ≠ i → k ≠ finRotate m i →
        ¬(0 < PlanarArea.det2 (ray i) (ray k) ∧
          0 < PlanarArea.det2 (ray k) (ray (finRotate m i)))
    let p : Fin m := ρ.symm i
    have hpi : ρ p = i := ρ.apply_symm_apply i
    have hps : ρ (finRotate m p) = finRotate m i := by
      rw [hrotate_comm, hpi]
    constructor
    · simpa only [hpi, hps] using hdet_pos_rot p
    · intro k hki hks
      let q : Fin m := ρ.symm k
      have hqk : ρ q = k := ρ.apply_symm_apply k
      have hqp : q ≠ p := by
        intro hqp
        apply hki
        calc
          k = ρ q := hqk.symm
          _ = ρ p := congrArg ρ hqp
          _ = i := hpi
      have hqs : q ≠ finRotate m p := by
        intro hqs'
        apply hks
        calc
          k = ρ q := hqk.symm
          _ = ρ (finRotate m p) := congrArg ρ hqs'
          _ = finRotate m i := hps
      intro hcone
      apply hno_third_rot p q hqp hqs
      simpa only [hpi, hps, hqk] using hcone
  have hradial : ∀ i : Fin m,
      0 < PlanarArea.det2 (ray i) (ray (finRotate m i)) := by
    intro i
    simpa only [ray] using (hAngular i).1
  have hNoCone : ∀ i r : Fin m,
      ¬(0 < PlanarArea.det2 (ray i) (ray r) ∧
        0 < PlanarArea.det2 (ray r) (ray (finRotate m i))) := by
    intro i r
    by_cases hri : r = i
    · subst r
      intro hcone
      have hself : PlanarArea.det2 (ray i) (ray i) = 0 := by
        simp only [PlanarArea.det2]
        ring
      rw [hself] at hcone
      exact (lt_irrefl 0) hcone.1
    by_cases hrs : r = finRotate m i
    · subst r
      intro hcone
      have hself : PlanarArea.det2 (ray (finRotate m i))
          (ray (finRotate m i)) = 0 := by
        simp only [PlanarArea.det2]
        ring
      rw [hself] at hcone
      exact (lt_irrefl 0) hcone.2
    simpa only [ray] using (hAngular i).2 r hri hrs
  have hcramer (x u v : E) (hD : PlanarArea.det2 u v ≠ 0) :
      x = (PlanarArea.det2 x v / PlanarArea.det2 u v) • u +
        (PlanarArea.det2 u x / PlanarArea.det2 u v) • v := by
    ext c
    fin_cases c
    · change x 0 =
        (PlanarArea.det2 x v / PlanarArea.det2 u v) * u 0 +
          (PlanarArea.det2 u x / PlanarArea.det2 u v) * v 0
      field_simp [hD]
      simp only [PlanarArea.det2]
      ring
    · change x 1 =
        (PlanarArea.det2 x v / PlanarArea.det2 u v) * u 1 +
          (PlanarArea.det2 u x / PlanarArea.det2 u v) * v 1
      field_simp [hD]
      simp only [PlanarArea.det2]
      ring
  have hnot_coeff (C : Set E) (hCconvex : Convex ℝ C)
      {base x other endpoint : E}
      (hbaseC : base ∈ C) (hxC : x ∈ C) (hotherC : other ∈ C)
      (hendpoint : endpoint ∈ extremePoints ℝ C)
      (hbase_ne_endpoint : base ≠ endpoint)
      {a b : ℝ}
      (hxcomb : x - base =
        a • (other - base) + b • (endpoint - base))
      (hsum : 1 < a + b) (ha : a ≤ 0) : False := by
    have hdpos : 0 < 1 - a := by linarith
    have hbpos : 0 < b := by linarith
    have hdb : 1 - a < b := by linarith
    let y : E :=
      (1 / (1 - a)) • x + (-a / (1 - a)) • other
    have hyC : y ∈ C := by
      apply hCconvex hxC hotherC
      · exact div_nonneg zero_le_one hdpos.le
      · exact div_nonneg (neg_nonneg.mpr ha) hdpos.le
      · field_simp [ne_of_gt hdpos]
        ring
    let t : ℝ := (1 - a) / b
    have htpos : 0 < t := div_pos hdpos hbpos
    have htlt : t < 1 := (div_lt_one hbpos).2 hdb
    have hxcoord (c : Fin 2) :
        x c - base c =
          a * (other c - base c) + b * (endpoint c - base c) := by
      have h := congrArg (fun z : E => z c) hxcomb
      simpa only [PiLp.sub_apply, PiLp.add_apply, PiLp.smul_apply,
        smul_eq_mul] using h
    have hseg : endpoint ∈ openSegment ℝ base y := by
      refine ⟨1 - t, t, by linarith, htpos, by ring, ?_⟩
      ext c
      fin_cases c
      · change (1 - t) * base 0 + t *
          ((1 / (1 - a)) * x 0 +
            (-a / (1 - a)) * other 0) = endpoint 0
        have hc := hxcoord (0 : Fin 2)
        dsimp only [t, y]
        field_simp [ne_of_gt hdpos, ne_of_gt hbpos]
        nlinarith
      · change (1 - t) * base 1 + t *
          ((1 / (1 - a)) * x 1 +
            (-a / (1 - a)) * other 1) = endpoint 1
        have hc := hxcoord (1 : Fin 2)
        dsimp only [t, y]
        field_simp [ne_of_gt hdpos, ne_of_gt hbpos]
        nlinarith
    have hbase_eq : base = endpoint :=
      (mem_extremePoints.mp hendpoint).2 base hbaseC y hyC hseg |>.1
    exact hbase_ne_endpoint hbase_eq
  have hchord_det (base p q x : E) (A B : ℝ)
      (hxcomb : x - base =
        A • (p - base) + B • (q - base)) :
      PlanarArea.det2 (q - p) (x - p) =
        PlanarArea.det2 (p - base) (q - base) * (1 - A - B) := by
    rw [show q - p = (q - base) - (p - base) by abel,
      show x - p = (x - base) - (p - base) by abel, hxcomb]
    simp only [PlanarArea.det2, PiLp.sub_apply, PiLp.add_apply,
      PiLp.smul_apply, smul_eq_mul]
    ring
  intro i r
  let j : Fin m := finRotate m i
  let p : E := P i
  let q : E := P j
  let x : E := P r
  let u : E := p - o
  let v : E := q - o
  let D : ℝ := PlanarArea.det2 u v
  have hKconvex : Convex ℝ K := by
    dsimp only [K]
    exact convex_convexHull ℝ _
  have hpExtreme : p ∈ extremePoints ℝ K := by
    simpa only [p] using hvertexExtreme i
  have hqExtreme : q ∈ extremePoints ℝ K := by
    simpa only [q, j] using hvertexExtreme (finRotate m i)
  have hxExtreme : x ∈ extremePoints ℝ K := by
    simpa only [x] using hvertexExtreme r
  have hpK : p ∈ K := extremePoints_subset hpExtreme
  have hqK : q ∈ K := extremePoints_subset hqExtreme
  have hxK : x ∈ K := extremePoints_subset hxExtreme
  have hoK : o ∈ K := interior_subset hoKint
  have hDpos : 0 < D := by
    simpa only [D, u, v, p, q, j, ray] using hradial i
  have hDne : D ≠ 0 := ne_of_gt hDpos
  have ho_ne_p : o ≠ p := by
    intro hop
    have hu : u = 0 := by simp [u, hop]
    have hDz : D = 0 := by simp [D, hu, PlanarArea.det2]
    exact hDne hDz
  have ho_ne_q : o ≠ q := by
    intro hoq
    have hv : v = 0 := by simp [v, hoq]
    have hDz : D = 0 := by simp [D, hv, PlanarArea.det2]
    exact hDne hDz
  change 0 ≤ PlanarArea.det2 (q - p) (x - p)
  by_contra hsupport
  have hsneg : PlanarArea.det2 (q - p) (x - p) < 0 :=
    lt_of_not_ge hsupport
  let A : ℝ := PlanarArea.det2 (x - o) v / D
  let B : ℝ := PlanarArea.det2 u (x - o) / D
  have hxcomb : x - o = A • u + B • v := by
    simpa only [A, B, D] using hcramer (x - o) u v hDne
  have hsformula : PlanarArea.det2 (q - p) (x - p) =
      D * (1 - A - B) := by
    simpa only [D, u, v] using hchord_det o p q x A B hxcomb
  have hsum : 1 < A + B := by
    rw [hsformula] at hsneg
    nlinarith
  by_cases hApos : 0 < A
  · by_cases hBpos : 0 < B
    · apply hNoCone i r
      have hleft : PlanarArea.det2 u (x - o) = B * D := by
        rw [hxcomb]
        dsimp only [D]
        simp only [PlanarArea.det2, PiLp.add_apply, PiLp.smul_apply,
          smul_eq_mul]
        ring
      have hright : PlanarArea.det2 (x - o) v = A * D := by
        rw [hxcomb]
        dsimp only [D]
        simp only [PlanarArea.det2, PiLp.add_apply, PiLp.smul_apply,
          smul_eq_mul]
        ring
      constructor
      · simpa only [u, x, p, ray] using
          (show 0 < PlanarArea.det2 u (x - o) by
            rw [hleft]
            exact mul_pos hBpos hDpos)
      · simpa only [v, x, q, j, ray] using
          (show 0 < PlanarArea.det2 (x - o) v by
            rw [hright]
            exact mul_pos hApos hDpos)
    · have hBle : B ≤ 0 := le_of_not_gt hBpos
      have hxcomb' : x - o =
          B • (q - o) + A • (p - o) := by
        simpa only [u, v, add_comm] using hxcomb
      exact hnot_coeff K hKconvex hoK hxK hqK hpExtreme
        ho_ne_p hxcomb' (by linarith) hBle
  · have hAle : A ≤ 0 := le_of_not_gt hApos
    have hxcomb' : x - o =
        A • (p - o) + B • (q - o) := by
      simpa only [u, v] using hxcomb
    exact hnot_coeff K hKconvex hoK hxK hpK hqExtreme
      ho_ne_q hxcomb' hsum hAle

private theorem b99ExistsRotateSublistRotate {α : Type*}
    {l source : List α} (h : l.Sublist source) (cut : ℕ) :
    ∃ inducedCut : ℕ, (l.rotate inducedCut).Sublist (source.rotate cut) := by
  rw [List.rotate_eq_drop_append_take_mod]
  have hsource : source =
      source.take (cut % source.length) ++
        source.drop (cut % source.length) := by
    exact (List.take_append_drop (cut % source.length) source).symm
  rw [hsource] at h
  obtain ⟨l₁, l₂, rfl, hl₁, hl₂⟩ := List.sublist_append_iff.mp h
  refine ⟨l₁.length, ?_⟩
  rw [List.rotate_append_length_eq]
  exact hl₂.append hl₁

private theorem b99OfFnBlockHeadPolygonSublistFlattenMap {n : ℕ}
    (F : Polygon E n) (blocks : List (List (Fin n)))
    (hnil : [] ∉ blocks) :
    (List.ofFn (blockHeadPolygon F blocks hnil).vertices).Sublist
      (blocks.flatten.map F) := by
  induction blocks with
  | nil => simp [blockHeadPolygon]
  | cons block blocks ih =>
      have hblock : block ≠ [] := by
        intro hb
        exact hnil (by simp [hb])
      have hblocks : [] ∉ blocks := by
        intro hb
        exact hnil (by simp [hb])
      obtain ⟨head, tail, rfl⟩ := List.exists_cons_of_ne_nil hblock
      rw [List.flatten_cons, List.map_append]
      rw [List.ofFn_succ]
      have hhead : List.Sublist [F head] ((head :: tail).map F) := by simp
      simpa [blockHeadPolygon] using hhead.append (ih hblocks)

private theorem b99GetElemFinRangeRotateEqFinRotatePow {n : ℕ}
    (hn : 0 < n) (cut : ℕ) (p : Fin n) :
    ((List.finRange n).rotate cut)[p.val]'(by simp [p.isLt]) =
      ((finRotate n) ^ cut) p := by
  letI : NeZero n := ⟨Nat.ne_of_gt hn⟩
  apply Fin.ext
  simp only [List.getElem_rotate, List.length_finRange, List.getElem_finRange,
    Fin.val_cast]
  induction cut generalizing p with
  | zero =>
      simp only [pow_zero, Equiv.Perm.one_apply]
      exact Nat.mod_eq_of_lt p.isLt
  | succ cut ih =>
      rw [pow_succ, Equiv.Perm.mul_apply, ← ih (finRotate n p)]
      rw [finRotate_apply]
      simp only [Fin.val_add, Fin.val_one']
      rw [Nat.mod_add_mod]
      rw [← Nat.add_assoc p.val cut 1]
      rw [← Nat.add_mod_mod (p.val + cut) 1 n]
      congr 1
      omega

private theorem b99GetElemOfFnRotateEqFinRotatePow
    {α : Type*} {n : ℕ} (hn : 0 < n) (f : Fin n → α)
    (cut : ℕ) (p : Fin n) :
    ((List.ofFn f).rotate cut)[p.val]'(by simp [p.isLt]) =
      f (((finRotate n) ^ cut) p) := by
  have h := congrArg f (b99GetElemFinRangeRotateEqFinRotatePow hn cut p)
  simpa only [List.ofFn_eq_map, ← List.map_rotate, List.getElem_map] using h

/-- A cyclic subsequence obtained as the heads of consecutive blocks inherits
the strict one-turn order of the source cycle. -/
private theorem b99BlockHeadPolygonOneTurnOfSourceOneTurn {n : ℕ}
    (hn : 0 < n) (F : Polygon E n) (value : E → ℝ)
    (sourceCut : ℕ) (r : Fin n → Fin n → Bool)
    (hOneTurn : ∃ cut : ℕ, ∀ p q : Fin n, p < q →
      value (F (((finRotate n) ^ cut) p)) <
        value (F (((finRotate n) ^ cut) q))) :
    let blocks := ((List.finRange n).rotate sourceCut).splitBy r
    let hnil : [] ∉ blocks := List.nil_notMem_splitBy r _
    ∃ cut : ℕ, ∀ p q : Fin blocks.length, p < q →
      value ((blockHeadPolygon F blocks hnil)
        (((finRotate blocks.length) ^ cut) p)) <
      value ((blockHeadPolygon F blocks hnil)
        (((finRotate blocks.length) ^ cut) q)) := by
  dsimp only
  obtain ⟨turnCut, horder⟩ := hOneTurn
  let source : List (Fin n) := (List.finRange n).rotate sourceCut
  let orderedSource : List (Fin n) := (List.finRange n).rotate turnCut
  let blocks : List (List (Fin n)) := source.splitBy r
  have hnil : [] ∉ blocks := List.nil_notMem_splitBy r source
  let P : Polygon E blocks.length := blockHeadPolygon F blocks hnil
  have horderedPairwise :
      (orderedSource.map F).Pairwise (fun x y => value x < value y) := by
    rw [List.pairwise_iff_getElem]
    intro i j hi hj hij
    have hi' : i < n := by simpa [orderedSource] using hi
    have hj' : j < n := by simpa [orderedSource] using hj
    have h := horder ⟨i, hi'⟩ ⟨j, hj'⟩ hij
    simp only [orderedSource, List.getElem_map]
    rw [b99GetElemFinRangeRotateEqFinRotatePow hn turnCut ⟨i, hi'⟩,
      b99GetElemFinRangeRotateEqFinRotatePow hn turnCut ⟨j, hj'⟩]
    exact h
  let heads : List E := List.ofFn P.vertices
  have hheadsSource : heads.Sublist (source.map F) := by
    have h := b99OfFnBlockHeadPolygonSublistFlattenMap F blocks hnil
    simpa only [heads, P, blocks, List.flatten_splitBy] using h
  have hsourceRotated : source ~r orderedSource := by
    dsimp only [source, orderedSource]
    exact (List.IsRotated.forall (List.finRange n) sourceCut).trans
      (List.IsRotated.forall (List.finRange n) turnCut).symm
  have hsourceVerticesRotated : source.map F ~r orderedSource.map F :=
    hsourceRotated.map F
  obtain ⟨relativeCut, hrelativeCut⟩ := hsourceVerticesRotated
  obtain ⟨inducedCut, hheadsOrdered⟩ :=
    b99ExistsRotateSublistRotate hheadsSource relativeCut
  rw [hrelativeCut] at hheadsOrdered
  have hheadsPairwise := horderedPairwise.sublist hheadsOrdered
  have hsourceNe : source ≠ [] := by simp [source, Nat.ne_of_gt hn]
  have hblocksNe : blocks ≠ [] := List.splitBy_ne_nil.2 hsourceNe
  have hm : 0 < blocks.length :=
    Nat.pos_of_ne_zero (by simpa using hblocksNe)
  change ∃ cut : ℕ, ∀ p q : Fin blocks.length, p < q →
    value (P (((finRotate blocks.length) ^ cut) p)) <
      value (P (((finRotate blocks.length) ^ cut) q))
  refine ⟨inducedCut, ?_⟩
  intro p q hpq
  rw [List.pairwise_iff_getElem] at hheadsPairwise
  have hpLen : p.val < (heads.rotate inducedCut).length := by
    simpa [heads] using p.isLt
  have hqLen : q.val < (heads.rotate inducedCut).length := by
    simpa [heads] using q.isLt
  have h := hheadsPairwise p.val q.val hpLen hqLen hpq
  have hpGet : (heads.rotate inducedCut)[p.val]'hpLen =
      P (((finRotate blocks.length) ^ inducedCut) p) := by
    simpa only [heads] using
      b99GetElemOfFnRotateEqFinRotatePow hm P.vertices inducedCut p
  have hqGet : (heads.rotate inducedCut)[q.val]'hqLen =
      P (((finRotate blocks.length) ^ inducedCut) q) := by
    simpa only [heads] using
      b99GetElemOfFnRotateEqFinRotatePow hm P.vertices inducedCut q
  rw [hpGet, hqGet] at h
  exact h

/-- **STRICT-RADIAL-FAN HULL-BLOCK CERTIFICATE (B99).**
A simple positive polygon whose consecutive rays about `o` turn strictly
counterclockwise and whose literal fan triangles are pairwise area-disjoint
admits the exact cyclic hull-block certificate.  This is the audited radial
specialization only; it does not prove the older general B91 placeholder. -/
theorem strictRadialFan_hullBoundaryBlockCertificate {n : ℕ}
    (F : Polygon E n) (o : E) (hF : IsSimplePositiveCycle F)
    (hcard : 4 ≤ n)
    (hradial : ∀ i : Fin n,
      0 < PlanarArea.det2 (F i - o) (F (finRotate n i) - o))
    (hfan : Pairwise fun i j : Fin n => MeasureTheory.AEDisjoint volume
      (convexHull ℝ ({o, F i, F (finRotate n i)} : Set E))
      (convexHull ℝ ({o, F j, F (finRotate n j)} : Set E))) :
    Nonempty (HullBoundaryBlockCertificate F) := by
  classical
  let ray : Fin n → E := fun i => F i - o
  have hray_ne (i : Fin n) : ray i ≠ 0 := by
    intro hi
    have h := hradial i
    rw [show F i - o = ray i by rfl, hi] at h
    simp [PlanarArea.det2] at h
  let planeComplex : E ≃ₗᵢ[ℝ] ℂ :=
    Complex.orthonormalBasisOneI.repr.symm
  let direction (i : Fin n) : Circle :=
    ⟨planeComplex (NormedSpace.normalize (ray i)), by
      change planeComplex (NormedSpace.normalize (ray i)) ∈
        Metric.sphere (0 : ℂ) 1
      rw [mem_sphere_zero_iff_norm, LinearIsometryEquiv.norm_map]
      exact NormedSpace.norm_normalize (hray_ne i)⟩
  have hplaneComplex_det (u v : E) :
      PlanarArea.det2 u v =
        (star (planeComplex u) * planeComplex v).im := by
    dsimp only [planeComplex]
    rw [Complex.orthonormalBasisOneI_repr_symm_apply,
      Complex.orthonormalBasisOneI_repr_symm_apply]
    simp only [PlanarArea.det2, Complex.mul_re, Complex.mul_im,
      Complex.star_def, Complex.conj_re, Complex.conj_im, Complex.add_re,
      Complex.add_im, Complex.ofReal_re, Complex.ofReal_im, Complex.I_re,
      Complex.I_im, mul_zero, mul_one, add_zero, zero_add, neg_mul]
    ring
  have hconj_mul_angleDiff (a b : Circle) :
      star (a : ℂ) * (b : ℂ) =
        ((Circle.exp (Circle.angleDiff a b) : Circle) : ℂ) := by
    have hab := congrArg Subtype.val
      (Circle.exp_angleDiff_mul (x := a) (y := b))
    rw [← hab]
    calc
      star (a : ℂ) *
          (((Circle.exp (Circle.angleDiff a b) : Circle) : ℂ) * (a : ℂ)) =
          (((Circle.exp (Circle.angleDiff a b) : Circle) : ℂ) *
            (star (a : ℂ) * (a : ℂ))) := by ring
      _ = ((Circle.exp (Circle.angleDiff a b) : Circle) : ℂ) := by
        rw [Complex.star_def, Complex.conj_mul', Circle.norm_coe]
        norm_num
  have hdet_direction (i j : Fin n) :
      PlanarArea.det2 (NormedSpace.normalize (ray i))
          (NormedSpace.normalize (ray j)) =
        Real.sin (Circle.angleDiff (direction i) (direction j)) := by
    rw [hplaneComplex_det]
    change
      (star (((direction i : Circle) : ℂ)) *
        (((direction j : Circle) : ℂ))).im = _
    rw [hconj_mul_angleDiff]
    simp only [Circle.coe_exp, Complex.exp_mul_I, Complex.add_im,
      Complex.mul_im, Complex.I_re, Complex.I_im, Complex.cos_ofReal_im,
      Complex.sin_ofReal_im, Complex.sin_ofReal_re, zero_mul, zero_add,
      add_zero, mul_one]
  have hnormalize_pos (i : Fin n) :
      0 < PlanarArea.det2 (NormedSpace.normalize (ray i))
        (NormedSpace.normalize (ray (finRotate n i))) := by
    have h := hradial i
    change 0 < PlanarArea.det2 (ray i) (ray (finRotate n i)) at h
    have hiNorm : 0 < ‖ray i‖ := norm_pos_iff.mpr (hray_ne i)
    have hnNorm : 0 < ‖ray (finRotate n i)‖ :=
      norm_pos_iff.mpr (hray_ne (finRotate n i))
    have heq :
        PlanarArea.det2 (NormedSpace.normalize (ray i))
            (NormedSpace.normalize (ray (finRotate n i))) =
          ‖ray i‖⁻¹ * ‖ray (finRotate n i)‖⁻¹ *
            PlanarArea.det2 (ray i) (ray (finRotate n i)) := by
      simp only [NormedSpace.normalize, PlanarArea.det2, PiLp.smul_apply,
        smul_eq_mul]
      ring
    rw [heq]
    exact mul_pos (mul_pos (inv_pos.mpr hiNorm) (inv_pos.mpr hnNorm)) h
  have hsin_pos (i : Fin n) :
      0 < Real.sin (Circle.angleDiff (direction i)
        (direction (finRotate n i))) := by
    rw [← hdet_direction]
    exact hnormalize_pos i
  have hangle_pos (i : Fin n) :
      0 < Circle.angleDiff (direction i) (direction (finRotate n i)) := by
    apply Circle.angleDiff_pos
    intro hsame
    have hs := hsin_pos i
    rw [hsame] at hs
    have hz : Circle.angleDiff (direction (finRotate n i))
        (direction (finRotate n i)) = 0 := by
      simp [Circle.angleDiff]
    rw [hz, Real.sin_zero] at hs
    exact (lt_irrefl 0 hs)
  have hangle_lt_pi (i : Fin n) :
      Circle.angleDiff (direction i) (direction (finRotate n i)) < Real.pi := by
    have hlt2pi := Circle.angleDiff_lt_two_pi
      (direction i) (direction (finRotate n i))
    by_contra hpi
    have hnonpos : Real.sin
        (Circle.angleDiff (direction i) (direction (finRotate n i))) ≤ 0 := by
      have hsub_nonpos :
          Circle.angleDiff (direction i) (direction (finRotate n i)) -
              2 * Real.pi ≤ 0 := by linarith
      have hnegpi_le :
          -Real.pi ≤
            Circle.angleDiff (direction i) (direction (finRotate n i)) -
              2 * Real.pi := by linarith [Real.pi_pos]
      rw [← Real.sin_periodic.sub_eq]
      exact Real.sin_nonpos_of_nonpos_of_neg_pi_le hsub_nonpos hnegpi_le
    exact (not_lt_of_ge hnonpos) (hsin_pos i)
  have hstrictTriangle (u v : E) (hD : 0 < PlanarArea.det2 u v) :
      let a : E → ℝ := fun z =>
        PlanarArea.det2 (z - o) v / PlanarArea.det2 u v
      let b : E → ℝ := fun z =>
        PlanarArea.det2 u (z - o) / PlanarArea.det2 u v
      let S : Set E := {z | 0 < a z ∧ 0 < b z ∧ a z + b z < 1}
      IsOpen S ∧ S ⊆ convexHull ℝ ({o, o + u, o + v} : Set E) := by
    dsimp only
    constructor
    · have haCont : Continuous (fun z : E =>
          PlanarArea.det2 (z - o) v / PlanarArea.det2 u v) := by
        unfold PlanarArea.det2
        fun_prop
      have hbCont : Continuous (fun z : E =>
          PlanarArea.det2 u (z - o) / PlanarArea.det2 u v) := by
        unfold PlanarArea.det2
        fun_prop
      have hA : IsOpen {z : E |
          0 < PlanarArea.det2 (z - o) v / PlanarArea.det2 u v} :=
        isOpen_lt continuous_const haCont
      have hB : IsOpen {z : E |
          0 < PlanarArea.det2 u (z - o) / PlanarArea.det2 u v} :=
        isOpen_lt continuous_const hbCont
      have hAB : IsOpen {z : E |
          PlanarArea.det2 (z - o) v / PlanarArea.det2 u v +
            PlanarArea.det2 u (z - o) / PlanarArea.det2 u v < 1} :=
        isOpen_lt (haCont.add hbCont) continuous_const
      exact hA.inter (hB.inter hAB)
    · intro x hx
      rcases hx with ⟨ha, hb, hab⟩
      let z : E := x - o
      let d : ℝ := PlanarArea.det2 u v
      let a : ℝ := PlanarArea.det2 z v / d
      let b : ℝ := PlanarArea.det2 u z / d
      have hd : 0 < d := hD
      have ha' : 0 ≤ a := ha.le
      have hb' : 0 ≤ b := hb.le
      have hc' : 0 ≤ 1 - a - b := by linarith
      have hrepr : z = a • u + b • v := by
        ext c
        fin_cases c
        · change z 0 = a * u 0 + b * v 0
          dsimp only [a, b]
          field_simp [ne_of_gt hd]
          dsimp only [d]
          simp only [PlanarArea.det2]
          ring
        · change z 1 = a * u 1 + b * v 1
          dsimp only [a, b]
          field_simp [ne_of_gt hd]
          dsimp only [d]
          simp only [PlanarArea.det2]
          ring
      have hmem := PlanarArea.mem_convexHull_triple
        (a := o) (b := o + u) (c := o + v)
        (α := 1 - a - b) (β := a) (γ := b)
        hc' ha' hb' (by ring)
      have heq :
          (1 - a - b) • o + a • (o + u) + b • (o + v) = x := by
        calc
          _ = o + (a • u + b • v) := by module
          _ = o + z := by rw [hrepr]
          _ = x := by dsimp only [z]; module
      rw [heq] at hmem
      exact hmem
  have hsharedCone_impossible (ui vi uj vj x : E)
      (hDi : 0 < PlanarArea.det2 ui vi)
      (hDj : 0 < PlanarArea.det2 uj vj)
      (hxi : 0 < PlanarArea.det2 ui x ∧ 0 < PlanarArea.det2 x vi)
      (hxj : 0 < PlanarArea.det2 uj x ∧ 0 < PlanarArea.det2 x vj)
      (hae : AEDisjoint volume
        (convexHull ℝ ({o, o + ui, o + vi} : Set E))
        (convexHull ℝ ({o, o + uj, o + vj} : Set E))) : False := by
    let ai : ℝ := PlanarArea.det2 x vi / PlanarArea.det2 ui vi
    let bi : ℝ := PlanarArea.det2 ui x / PlanarArea.det2 ui vi
    let aj : ℝ := PlanarArea.det2 x vj / PlanarArea.det2 uj vj
    let bj : ℝ := PlanarArea.det2 uj x / PlanarArea.det2 uj vj
    have hai : 0 < ai := div_pos hxi.2 hDi
    have hbi : 0 < bi := div_pos hxi.1 hDi
    have haj : 0 < aj := div_pos hxj.2 hDj
    have hbj : 0 < bj := div_pos hxj.1 hDj
    let t : ℝ := (ai + bi + aj + bj + 1)⁻¹
    have hden : 0 < ai + bi + aj + bj + 1 := by positivity
    have ht : 0 < t := inv_pos.mpr hden
    have hti : t * (ai + bi) < 1 := by
      rw [show t = 1 / (ai + bi + aj + bj + 1) by simp [t]]
      rw [div_mul_eq_mul_div, div_lt_one hden]
      linarith
    have htj : t * (aj + bj) < 1 := by
      rw [show t = 1 / (ai + bi + aj + bj + 1) by simp [t]]
      rw [div_mul_eq_mul_div, div_lt_one hden]
      linarith
    let p : E := o + t • x
    let Si : Set E := {z |
      0 < PlanarArea.det2 (z - o) vi / PlanarArea.det2 ui vi ∧
      0 < PlanarArea.det2 ui (z - o) / PlanarArea.det2 ui vi ∧
      PlanarArea.det2 (z - o) vi / PlanarArea.det2 ui vi +
        PlanarArea.det2 ui (z - o) / PlanarArea.det2 ui vi < 1}
    let Sj : Set E := {z |
      0 < PlanarArea.det2 (z - o) vj / PlanarArea.det2 uj vj ∧
      0 < PlanarArea.det2 uj (z - o) / PlanarArea.det2 uj vj ∧
      PlanarArea.det2 (z - o) vj / PlanarArea.det2 uj vj +
        PlanarArea.det2 uj (z - o) / PlanarArea.det2 uj vj < 1}
    have hSi := hstrictTriangle ui vi hDi
    have hSj := hstrictTriangle uj vj hDj
    change IsOpen Si ∧ Si ⊆ _ at hSi
    change IsOpen Sj ∧ Sj ⊆ _ at hSj
    have hpSi : p ∈ Si := by
      change 0 < PlanarArea.det2 (p - o) vi / PlanarArea.det2 ui vi ∧
        0 < PlanarArea.det2 ui (p - o) / PlanarArea.det2 ui vi ∧
        PlanarArea.det2 (p - o) vi / PlanarArea.det2 ui vi +
          PlanarArea.det2 ui (p - o) / PlanarArea.det2 ui vi < 1
      have hpa : PlanarArea.det2 (p - o) vi / PlanarArea.det2 ui vi =
          t * ai := by
        dsimp only [p, ai]
        simp only [add_sub_cancel_left, PlanarArea.det2, PiLp.smul_apply,
          smul_eq_mul]
        field_simp [ne_of_gt hDi]
      have hpb : PlanarArea.det2 ui (p - o) / PlanarArea.det2 ui vi =
          t * bi := by
        dsimp only [p, bi]
        simp only [add_sub_cancel_left, PlanarArea.det2, PiLp.smul_apply,
          smul_eq_mul]
        field_simp [ne_of_gt hDi]
      rw [hpa, hpb]
      exact ⟨mul_pos ht hai, mul_pos ht hbi, by nlinarith⟩
    have hpSj : p ∈ Sj := by
      change 0 < PlanarArea.det2 (p - o) vj / PlanarArea.det2 uj vj ∧
        0 < PlanarArea.det2 uj (p - o) / PlanarArea.det2 uj vj ∧
        PlanarArea.det2 (p - o) vj / PlanarArea.det2 uj vj +
          PlanarArea.det2 uj (p - o) / PlanarArea.det2 uj vj < 1
      have hpa : PlanarArea.det2 (p - o) vj / PlanarArea.det2 uj vj =
          t * aj := by
        dsimp only [p, aj]
        simp only [add_sub_cancel_left, PlanarArea.det2, PiLp.smul_apply,
          smul_eq_mul]
        field_simp [ne_of_gt hDj]
      have hpb : PlanarArea.det2 uj (p - o) / PlanarArea.det2 uj vj =
          t * bj := by
        dsimp only [p, bj]
        simp only [add_sub_cancel_left, PlanarArea.det2, PiLp.smul_apply,
          smul_eq_mul]
        field_simp [ne_of_gt hDj]
      rw [hpa, hpb]
      exact ⟨mul_pos ht haj, mul_pos ht hbj, by nlinarith⟩
    have hpos : 0 < volume (Si ∩ Sj) :=
      (hSi.1.inter hSj.1).measure_pos volume ⟨p, hpSi, hpSj⟩
    have hnull : volume (Si ∩ Sj) = 0 :=
      measure_mono_null (inter_subset_inter hSi.2 hSj.2) hae.eq
    exact (ne_of_gt hpos) hnull
  have hcommonStartOverlap (u vi vj : E)
      (hui : 0 < PlanarArea.det2 u vi)
      (huj : 0 < PlanarArea.det2 u vj) :
      ∃ x : E,
        (0 < PlanarArea.det2 u x ∧ 0 < PlanarArea.det2 x vi) ∧
        (0 < PlanarArea.det2 u x ∧ 0 < PlanarArea.det2 x vj) := by
    let q : ℝ := PlanarArea.det2 vi vj
    by_cases hq : 0 ≤ q
    · refine ⟨u + vi, ?_⟩
      have hux : PlanarArea.det2 u (u + vi) =
          PlanarArea.det2 u vi := by
        simp only [PlanarArea.det2, PiLp.add_apply]
        ring
      have hxvi : PlanarArea.det2 (u + vi) vi =
          PlanarArea.det2 u vi := by
        simp only [PlanarArea.det2, PiLp.add_apply]
        ring
      have hxvj : PlanarArea.det2 (u + vi) vj =
          PlanarArea.det2 u vj + q := by
        dsimp only [q]
        simp only [PlanarArea.det2, PiLp.add_apply]
        ring
      rw [hux, hxvi, hxvj]
      exact ⟨⟨hui, hui⟩, hui, by linarith⟩
    · have hqneg : q < 0 := lt_of_not_ge hq
      let dj : ℝ := PlanarArea.det2 u vj
      let ε : ℝ := dj / (-2 * q)
      have hden : 0 < -2 * q :=
        mul_pos_of_neg_of_neg (by norm_num) hqneg
      have hdj : 0 < dj := huj
      have hε : 0 < ε := div_pos hdj hden
      refine ⟨u + ε • vi, ?_⟩
      have hux : PlanarArea.det2 u (u + ε • vi) =
          ε * PlanarArea.det2 u vi := by
        simp only [PlanarArea.det2, PiLp.add_apply, PiLp.smul_apply,
          smul_eq_mul]
        ring
      have hxvi : PlanarArea.det2 (u + ε • vi) vi =
          PlanarArea.det2 u vi := by
        simp only [PlanarArea.det2, PiLp.add_apply, PiLp.smul_apply,
          smul_eq_mul]
        ring
      have hxvj : PlanarArea.det2 (u + ε • vi) vj = dj / 2 := by
        have hq0 : q ≠ 0 := ne_of_lt hqneg
        rw [show PlanarArea.det2 (u + ε • vi) vj =
            PlanarArea.det2 u vj + ε * q by
          dsimp only [q]
          simp only [PlanarArea.det2, PiLp.add_apply, PiLp.smul_apply,
            smul_eq_mul]
          ring]
        dsimp only [ε, dj]
        field_simp
        ring
      rw [hux, hxvi, hxvj]
      exact ⟨⟨mul_pos hε hui, hui⟩, mul_pos hε hui, by positivity⟩
  have hdet_scale_left (r x : E) :
      PlanarArea.det2 r x =
        ‖r‖ * PlanarArea.det2 (NormedSpace.normalize r) x := by
    conv_lhs => rw [← NormedSpace.norm_smul_normalize r]
    simp only [PlanarArea.det2, PiLp.smul_apply, smul_eq_mul]
    ring
  have hdet_scale_right (x r : E) :
      PlanarArea.det2 x r =
        ‖r‖ * PlanarArea.det2 x (NormedSpace.normalize r) := by
    conv_lhs => rw [← NormedSpace.norm_smul_normalize r]
    simp only [PlanarArea.det2, PiLp.smul_apply, smul_eq_mul]
    ring
  let openCone (i : Fin n) : Set E := {x |
    0 < PlanarArea.det2 (ray i) x ∧
      0 < PlanarArea.det2 x (ray (finRotate n i))}
  have hopenCone_disjoint : Pairwise fun i j : Fin n =>
      Disjoint (openCone i) (openCone j) := by
    intro i j hij
    rw [Set.disjoint_left]
    intro x hxi hxj
    apply hsharedCone_impossible
      (ray i) (ray (finRotate n i))
      (ray j) (ray (finRotate n j)) x
      (by simpa only [ray] using hradial i)
      (by simpa only [ray] using hradial j)
      hxi hxj
    have hpoint (k : Fin n) : o + ray k = F k := by
      dsimp only [ray]
      module
    simpa only [hpoint] using hfan hij
  have hdirection_injective : Function.Injective direction := by
    intro i j hd
    by_contra hij
    have hcoe := congrArg Subtype.val hd
    change planeComplex (NormedSpace.normalize (ray i)) =
      planeComplex (NormedSpace.normalize (ray j)) at hcoe
    have hnormeq : NormedSpace.normalize (ray i) =
        NormedSpace.normalize (ray j) := planeComplex.injective hcoe
    have hjpos := hnormalize_pos j
    rw [← hnormeq] at hjpos
    obtain ⟨x, hxi, hxj⟩ := hcommonStartOverlap
      (NormedSpace.normalize (ray i))
      (NormedSpace.normalize (ray (finRotate n i)))
      (NormedSpace.normalize (ray (finRotate n j)))
      (hnormalize_pos i) hjpos
    have hxiRaw : x ∈ openCone i := by
      change 0 < PlanarArea.det2 (ray i) x ∧
        0 < PlanarArea.det2 x (ray (finRotate n i))
      constructor
      · rw [hdet_scale_left]
        exact mul_pos (norm_pos_iff.mpr (hray_ne i)) hxi.1
      · rw [hdet_scale_right]
        exact mul_pos (norm_pos_iff.mpr (hray_ne (finRotate n i))) hxi.2
    have hxjRaw : x ∈ openCone j := by
      change 0 < PlanarArea.det2 (ray j) x ∧
        0 < PlanarArea.det2 x (ray (finRotate n j))
      constructor
      · rw [hdet_scale_left, ← hnormeq]
        exact mul_pos (norm_pos_iff.mpr (hray_ne j)) hxj.1
      · rw [hdet_scale_right]
        exact mul_pos (norm_pos_iff.mpr (hray_ne (finRotate n j))) hxj.2
    exact Set.disjoint_left.mp (hopenCone_disjoint hij) hxiRaw hxjRaw
  have hsmallPerturb (a b p q : ℝ) (ha : 0 < a) (hb : 0 < b) :
      ∃ ε : ℝ, 0 < ε ∧ 0 < a + ε * p ∧ 0 < b + ε * q := by
    let ep : ℝ := if p < 0 then a / (-2 * p) else 1
    let eq : ℝ := if q < 0 then b / (-2 * q) else 1
    have hep : 0 < ep := by
      dsimp only [ep]
      split_ifs with hp
      · exact div_pos ha (mul_pos_of_neg_of_neg (by norm_num) hp)
      · norm_num
    have heq : 0 < eq := by
      dsimp only [eq]
      split_ifs with hq
      · exact div_pos hb (mul_pos_of_neg_of_neg (by norm_num) hq)
      · norm_num
    let ε := min ep eq
    have hε : 0 < ε := lt_min hep heq
    refine ⟨ε, hε, ?_, ?_⟩
    · by_cases hp : p < 0
      · have hεep : ε ≤ ep := min_le_left _ _
        have hpcalc : a + ep * p = a / 2 := by
          dsimp only [ep]
          rw [if_pos hp]
          field_simp [ne_of_lt hp]
          ring
        nlinarith
      · have hp0 : 0 ≤ p := le_of_not_gt hp
        nlinarith
    · by_cases hq : q < 0
      · have hεeq : ε ≤ eq := min_le_right _ _
        have hqcalc : b + eq * q = b / 2 := by
          dsimp only [eq]
          rw [if_pos hq]
          field_simp [ne_of_lt hq]
          ring
        nlinarith
      · have hq0 : 0 ≤ q := le_of_not_gt hq
        nlinarith
  have hno_ray_inside (i k : Fin n) (hik : i ≠ k) :
      NormedSpace.normalize (ray k) ∉ openCone i := by
    intro hk
    let u : E := NormedSpace.normalize (ray k)
    let w : E := NormedSpace.normalize (ray (finRotate n k))
    let a : ℝ := PlanarArea.det2 (ray i) u
    let b : ℝ := PlanarArea.det2 u (ray (finRotate n i))
    let p : ℝ := PlanarArea.det2 (ray i) w
    let q : ℝ := PlanarArea.det2 w (ray (finRotate n i))
    have ha : 0 < a := hk.1
    have hb : 0 < b := hk.2
    obtain ⟨ε, hε, hfirst, hsecond⟩ := hsmallPerturb a b p q ha hb
    let x : E := u + ε • w
    have hxi : x ∈ openCone i := by
      change 0 < PlanarArea.det2 (ray i) x ∧
        0 < PlanarArea.det2 x (ray (finRotate n i))
      have hleft : PlanarArea.det2 (ray i) x = a + ε * p := by
        dsimp only [x, a, p]
        simp only [PlanarArea.det2, PiLp.add_apply, PiLp.smul_apply,
          smul_eq_mul]
        ring
      have hright : PlanarArea.det2 x (ray (finRotate n i)) =
          b + ε * q := by
        dsimp only [x, b, q]
        simp only [PlanarArea.det2, PiLp.add_apply, PiLp.smul_apply,
          smul_eq_mul]
        ring
      rw [hleft, hright]
      exact ⟨hfirst, hsecond⟩
    have hxk : x ∈ openCone k := by
      change 0 < PlanarArea.det2 (ray k) x ∧
        0 < PlanarArea.det2 x (ray (finRotate n k))
      have hnorm := hnormalize_pos k
      have hux : PlanarArea.det2 u x =
          ε * PlanarArea.det2 u w := by
        dsimp only [x]
        simp only [PlanarArea.det2, PiLp.add_apply, PiLp.smul_apply,
          smul_eq_mul]
        ring
      have hxw : PlanarArea.det2 x w = PlanarArea.det2 u w := by
        dsimp only [x]
        simp only [PlanarArea.det2, PiLp.add_apply, PiLp.smul_apply,
          smul_eq_mul]
        ring
      constructor
      · rw [hdet_scale_left, hux]
        exact mul_pos (norm_pos_iff.mpr (hray_ne k)) (mul_pos hε hnorm)
      · rw [hdet_scale_right, hxw]
        exact mul_pos
          (norm_pos_iff.mpr (hray_ne (finRotate n k))) hnorm
    exact Set.disjoint_left.mp (hopenCone_disjoint hik) hxi hxk
  let rayArg : Fin n → ℝ := fun i => Complex.arg (direction i)
  have hrayArg_injective : Function.Injective rayArg := by
    intro i j hij
    apply hdirection_injective
    exact Circle.injective_arg hij
  have hinside_of_angleDiff (i k : Fin n)
      (hik_pos : 0 < Circle.angleDiff (direction i) (direction k))
      (hik_lt : Circle.angleDiff (direction i) (direction k) < Real.pi)
      (hkn_pos : 0 < Circle.angleDiff (direction k)
        (direction (finRotate n i)))
      (hkn_lt : Circle.angleDiff (direction k)
        (direction (finRotate n i)) < Real.pi) :
      NormedSpace.normalize (ray k) ∈ openCone i := by
    change 0 < PlanarArea.det2 (ray i) (NormedSpace.normalize (ray k)) ∧
      0 < PlanarArea.det2 (NormedSpace.normalize (ray k))
        (ray (finRotate n i))
    constructor
    · rw [hdet_scale_left, hdet_direction]
      exact mul_pos (norm_pos_iff.mpr (hray_ne i))
        (Real.sin_pos_of_pos_of_lt_pi hik_pos hik_lt)
    · rw [hdet_scale_right, hdet_direction]
      exact mul_pos (norm_pos_iff.mpr (hray_ne (finRotate n i)))
        (Real.sin_pos_of_pos_of_lt_pi hkn_pos hkn_lt)
  have hinside_of_circular_between (i k : Fin n)
      (hk : if rayArg i < rayArg (finRotate n i) then
          rayArg i < rayArg k ∧ rayArg k < rayArg (finRotate n i)
        else
          rayArg i < rayArg k ∨ rayArg k < rayArg (finRotate n i)) :
      NormedSpace.normalize (ray k) ∈ openCone i := by
    by_cases hnonwrap : rayArg i < rayArg (finRotate n i)
    · rw [if_pos hnonwrap] at hk
      have hδeq : Circle.angleDiff (direction i)
          (direction (finRotate n i)) =
          rayArg (finRotate n i) - rayArg i := by
        rw [Circle.angleDiff, if_pos (le_of_lt hnonwrap)]
      have hikeq : Circle.angleDiff (direction i) (direction k) =
          rayArg k - rayArg i := by
        rw [Circle.angleDiff, if_pos (le_of_lt hk.1)]
      have hkneq : Circle.angleDiff (direction k)
          (direction (finRotate n i)) =
          rayArg (finRotate n i) - rayArg k := by
        rw [Circle.angleDiff, if_pos (le_of_lt hk.2)]
      apply hinside_of_angleDiff
      · rw [hikeq]
        linarith
      · rw [hikeq]
        have hδlt := hangle_lt_pi i
        rw [hδeq] at hδlt
        linarith
      · rw [hkneq]
        linarith
      · rw [hkneq]
        have hδlt := hangle_lt_pi i
        rw [hδeq] at hδlt
        linarith
    · rw [if_neg hnonwrap] at hk
      have hne : direction i ≠ direction (finRotate n i) := by
        intro hsame
        have hs := hsin_pos i
        rw [hsame] at hs
        have hz : Circle.angleDiff (direction (finRotate n i))
            (direction (finRotate n i)) = 0 := by
          simp [Circle.angleDiff]
        rw [hz, Real.sin_zero] at hs
        exact (lt_irrefl 0 hs)
      have hargne : rayArg i ≠ rayArg (finRotate n i) :=
        fun h => hne (Circle.injective_arg h)
      have hwrap : rayArg (finRotate n i) < rayArg i :=
        lt_of_le_of_ne (le_of_not_gt hnonwrap) hargne.symm
      have hδeq : Circle.angleDiff (direction i)
          (direction (finRotate n i)) =
          2 * Real.pi + rayArg (finRotate n i) - rayArg i := by
        rw [Circle.angleDiff, if_neg (not_le.mpr hwrap)]
      rcases hk with htail | hhead
      · have hikeq : Circle.angleDiff (direction i) (direction k) =
            rayArg k - rayArg i := by
          rw [Circle.angleDiff, if_pos (le_of_lt htail)]
        have hkneq : Circle.angleDiff (direction k)
            (direction (finRotate n i)) =
            2 * Real.pi + rayArg (finRotate n i) - rayArg k := by
          rw [Circle.angleDiff, if_neg (not_le.mpr (lt_trans hwrap htail))]
        have hik : i ≠ k := fun h => by subst k; exact (lt_irrefl _ htail)
        have hkn : k ≠ finRotate n i := fun h => by
          subst k
          exact (lt_irrefl _ (lt_trans hwrap htail))
        have hki_ne : direction i ≠ direction k := fun h =>
          hik (hdirection_injective h)
        have hkn_ne : direction k ≠ direction (finRotate n i) := fun h =>
          hkn (hdirection_injective h)
        have hδlt := hangle_lt_pi i
        rw [hδeq] at hδlt
        apply hinside_of_angleDiff
        · exact Circle.angleDiff_pos hki_ne
        · rw [hikeq]
          have hkpi := Complex.arg_le_pi ((direction k : Circle) : ℂ)
          have hnpi := Complex.neg_pi_lt_arg
            ((direction (finRotate n i) : Circle) : ℂ)
          linarith
        · exact Circle.angleDiff_pos hkn_ne
        · rw [hkneq]
          linarith
      · have hikeq : Circle.angleDiff (direction i) (direction k) =
            2 * Real.pi + rayArg k - rayArg i := by
          rw [Circle.angleDiff, if_neg (not_le.mpr (lt_trans hhead hwrap))]
        have hkneq : Circle.angleDiff (direction k)
            (direction (finRotate n i)) =
            rayArg (finRotate n i) - rayArg k := by
          rw [Circle.angleDiff, if_pos (le_of_lt hhead)]
        have hik : i ≠ k := fun h => by
          subst k
          exact (lt_irrefl _ (lt_trans hhead hwrap))
        have hkn : k ≠ finRotate n i := fun h => by
          subst k
          exact (lt_irrefl _ hhead)
        have hki_ne : direction i ≠ direction k := fun h =>
          hik (hdirection_injective h)
        have hkn_ne : direction k ≠ direction (finRotate n i) := fun h =>
          hkn (hdirection_injective h)
        have hδlt := hangle_lt_pi i
        rw [hδeq] at hδlt
        apply hinside_of_angleDiff
        · exact Circle.angleDiff_pos hki_ne
        · rw [hikeq]
          linarith
        · exact Circle.angleDiff_pos hkn_ne
        · rw [hkneq]
          have hipi := Complex.arg_le_pi ((direction i : Circle) : ℂ)
          have hkpi := Complex.neg_pi_lt_arg ((direction k : Circle) : ℂ)
          linarith
  let bad : Fin n → Prop := fun i =>
    ¬rayArg i < rayArg (finRotate n i)
  have hbad_max (i : Fin n) (hi : bad i) (k : Fin n) :
      rayArg k ≤ rayArg i := by
    by_contra hle
    have hiklt : rayArg i < rayArg k := lt_of_not_ge hle
    have hik : i ≠ k := fun h => by subst k; exact (lt_irrefl _ hiklt)
    have hins := hinside_of_circular_between i k (by
      rw [if_neg hi]
      exact Or.inl hiklt)
    exact hno_ray_inside i k hik hins
  have hbad_min (i : Fin n) (hi : bad i) (k : Fin n) :
      rayArg (finRotate n i) ≤ rayArg k := by
    by_contra hle
    have hklt : rayArg k < rayArg (finRotate n i) := lt_of_not_ge hle
    have hik : i ≠ k := fun h => by
      subst k
      exact hi hklt
    have hins := hinside_of_circular_between i k (by
      rw [if_neg hi]
      exact Or.inr hklt)
    exact hno_ray_inside i k hik hins
  have hbad_unique (i j : Fin n) (hi : bad i) (hj : bad j) : i = j := by
    apply hrayArg_injective
    exact le_antisymm (hbad_max j hj i) (hbad_max i hi j)
  have hnpos : 0 < n := by omega
  letI : NeZero n := ⟨Nat.ne_of_gt hnpos⟩
  have honeval : ((1 : Fin n) : ℕ) = 1 := by
    change 1 % n = 1
    rw [Nat.mod_eq_of_lt (by omega)]
  have huniv_nonempty : (Finset.univ : Finset (Fin n)).Nonempty :=
    ⟨⟨0, hnpos⟩, Finset.mem_univ _⟩
  obtain ⟨r, hrmem, hrmax⟩ :=
    Finset.exists_max_image (Finset.univ : Finset (Fin n)) rayArg
      huniv_nonempty
  have hrbad : bad r := by
    intro hlt
    exact (not_lt_of_ge (hrmax (finRotate n r) (Finset.mem_univ _))) hlt
  let s : Fin n := finRotate n r
  let f : Fin n → Fin n := fun q => finCycle s q
  have hstep (q : ℕ) (hq : q + 1 < n) :
      f ⟨q + 1, hq⟩ = finRotate n (f ⟨q, by omega⟩) := by
    change (⟨q + 1, hq⟩ : Fin n) + s =
      finRotate n ((⟨q, by omega⟩ : Fin n) + s)
    rw [finRotate_apply]
    have hsucc : (⟨q + 1, hq⟩ : Fin n) =
        (⟨q, by omega⟩ : Fin n) + 1 := by
      apply Fin.ext
      simp only [Fin.add_def, Fin.val_mk]
      rw [honeval, Nat.mod_eq_of_lt hq]
    rw [hsucc]
    abel
  have hnobad (q : ℕ) (hq : q + 1 < n) :
      ¬bad (f ⟨q, by omega⟩) := by
    intro hqbad
    have heq : f ⟨q, by omega⟩ = r :=
      hbad_unique _ _ hqbad hrbad
    have hs : s = r + 1 := by
      simp only [s, finRotate_apply]
    have hcalc : ((⟨q, by omega⟩ : Fin n) + 1) + r = r := by
      calc
        ((⟨q, by omega⟩ : Fin n) + 1) + r =
            (⟨q, by omega⟩ : Fin n) + (r + 1) := by abel
        _ = (⟨q, by omega⟩ : Fin n) + s := by rw [← hs]
        _ = f ⟨q, by omega⟩ := rfl
        _ = r := heq
    have hzero : (⟨q, by omega⟩ : Fin n) + 1 = 0 := by
      apply add_right_cancel (b := r)
      simpa using hcalc
    have hval := congrArg Fin.val hzero
    simp only [Fin.add_def, Fin.val_mk, Fin.val_zero] at hval
    rw [honeval] at hval
    rw [Nat.mod_eq_of_lt hq] at hval
    omega
  have harg_step (q : ℕ) (hq : q + 1 < n) :
      rayArg (f ⟨q, by omega⟩) < rayArg (f ⟨q + 1, hq⟩) := by
    rw [hstep q hq]
    exact Classical.not_not.mp (hnobad q hq)
  have harg_linear (a b : ℕ) (ha : a < n) (hb : b < n) (hab : a < b) :
      rayArg (f ⟨a, ha⟩) < rayArg (f ⟨b, hb⟩) := by
    induction b generalizing a with
    | zero => omega
    | succ b ih =>
        by_cases heq : a = b
        · subst a
          exact harg_step b hb
        · have hab' : a < b := by omega
          exact lt_trans (ih a ha (by omega) hab') (harg_step b hb)
  have hfPow (p : Fin n) : ((finRotate n) ^ s.val) p = f p := by
    change ((finRotate n)^[s.val]) p = f p
    rw [← finCycle_eq_finRotate_iterate]
  have honeTurn : ∃ cut : ℕ, ∀ p q : Fin n, p < q →
      rayArg (((finRotate n) ^ cut) p) <
        rayArg (((finRotate n) ^ cut) q) := by
    refine ⟨s.val, ?_⟩
    intro p q hpq
    rw [hfPow p, hfPow q]
    exact harg_linear p.val q.val p.isLt q.isLt hpq
  let vectorDirection (x : E) (hx : x ≠ 0) : Circle :=
    ⟨planeComplex (NormedSpace.normalize x), by
      change planeComplex (NormedSpace.normalize x) ∈
        Metric.sphere (0 : ℂ) 1
      rw [mem_sphere_zero_iff_norm, LinearIsometryEquiv.norm_map]
      exact NormedSpace.norm_normalize hx⟩
  have hvectorDirection_ray (i : Fin n) :
      vectorDirection (ray i) (hray_ne i) = direction i := by
    rfl
  have hdet_vectorDirection (u v : E) (hu : u ≠ 0) (hv : v ≠ 0) :
      PlanarArea.det2 (NormedSpace.normalize u)
          (NormedSpace.normalize v) =
        Real.sin (Circle.angleDiff (vectorDirection u hu)
          (vectorDirection v hv)) := by
    rw [hplaneComplex_det]
    change
      (star ((((vectorDirection u hu : Circle) : ℂ))) *
        (((vectorDirection v hv : Circle) : ℂ))).im = _
    rw [hconj_mul_angleDiff]
    simp only [Circle.coe_exp, Complex.exp_mul_I, Complex.add_im,
      Complex.mul_im, Complex.I_re, Complex.I_im, Complex.cos_ofReal_im,
      Complex.sin_ofReal_im, Complex.sin_ofReal_re, zero_mul, zero_add,
      add_zero, mul_one]
  have hnormalized_in_openCone_of_angleDiff (i : Fin n) (x : E)
      (hx : x ≠ 0)
      (hix_pos : 0 < Circle.angleDiff (direction i)
        (vectorDirection x hx))
      (hix_lt : Circle.angleDiff (direction i)
        (vectorDirection x hx) < Real.pi)
      (hxn_pos : 0 < Circle.angleDiff (vectorDirection x hx)
        (direction (finRotate n i)))
      (hxn_lt : Circle.angleDiff (vectorDirection x hx)
        (direction (finRotate n i)) < Real.pi) :
      NormedSpace.normalize x ∈ openCone i := by
    change 0 < PlanarArea.det2 (ray i) (NormedSpace.normalize x) ∧
      0 < PlanarArea.det2 (NormedSpace.normalize x)
        (ray (finRotate n i))
    constructor
    · rw [hdet_scale_left,
        hdet_vectorDirection (ray i) x (hray_ne i) hx,
        hvectorDirection_ray]
      exact mul_pos (norm_pos_iff.mpr (hray_ne i))
        (Real.sin_pos_of_pos_of_lt_pi hix_pos hix_lt)
    · rw [hdet_scale_right,
        hdet_vectorDirection x (ray (finRotate n i)) hx
          (hray_ne (finRotate n i)),
        hvectorDirection_ray]
      exact mul_pos (norm_pos_iff.mpr (hray_ne (finRotate n i)))
        (Real.sin_pos_of_pos_of_lt_pi hxn_pos hxn_lt)
  have hnormalized_in_openCone_of_circular_between (i : Fin n) (x : E)
      (hx : x ≠ 0)
      (hbetween :
        let xArg := Complex.arg (((vectorDirection x hx : Circle) : ℂ))
        if rayArg i < rayArg (finRotate n i) then
          rayArg i < xArg ∧ xArg < rayArg (finRotate n i)
        else
          rayArg i < xArg ∨ xArg < rayArg (finRotate n i)) :
      NormedSpace.normalize x ∈ openCone i := by
    let xArg := Complex.arg (((vectorDirection x hx : Circle) : ℂ))
    change (if rayArg i < rayArg (finRotate n i) then
        rayArg i < xArg ∧ xArg < rayArg (finRotate n i)
      else rayArg i < xArg ∨ xArg < rayArg (finRotate n i)) at hbetween
    by_cases hnonwrap : rayArg i < rayArg (finRotate n i)
    · rw [if_pos hnonwrap] at hbetween
      have hδeq : Circle.angleDiff (direction i)
          (direction (finRotate n i)) =
          rayArg (finRotate n i) - rayArg i := by
        rw [Circle.angleDiff, if_pos (le_of_lt hnonwrap)]
      have hixeq : Circle.angleDiff (direction i)
          (vectorDirection x hx) = xArg - rayArg i := by
        rw [Circle.angleDiff, if_pos (le_of_lt hbetween.1)]
      have hxneq : Circle.angleDiff (vectorDirection x hx)
          (direction (finRotate n i)) =
          rayArg (finRotate n i) - xArg := by
        rw [Circle.angleDiff, if_pos (le_of_lt hbetween.2)]
      apply hnormalized_in_openCone_of_angleDiff i x hx
      · rw [hixeq]
        linarith
      · rw [hixeq]
        have hδlt := hangle_lt_pi i
        rw [hδeq] at hδlt
        linarith
      · rw [hxneq]
        linarith
      · rw [hxneq]
        have hδlt := hangle_lt_pi i
        rw [hδeq] at hδlt
        linarith
    · rw [if_neg hnonwrap] at hbetween
      have hne : direction i ≠ direction (finRotate n i) := by
        intro hsame
        have hs := hsin_pos i
        rw [hsame] at hs
        have hz : Circle.angleDiff (direction (finRotate n i))
            (direction (finRotate n i)) = 0 := by
          simp [Circle.angleDiff]
        rw [hz, Real.sin_zero] at hs
        exact (lt_irrefl 0 hs)
      have hargne : rayArg i ≠ rayArg (finRotate n i) :=
        fun h => hne (Circle.injective_arg h)
      have hwrap : rayArg (finRotate n i) < rayArg i :=
        lt_of_le_of_ne (le_of_not_gt hnonwrap) hargne.symm
      have hδeq : Circle.angleDiff (direction i)
          (direction (finRotate n i)) =
          2 * Real.pi + rayArg (finRotate n i) - rayArg i := by
        rw [Circle.angleDiff, if_neg (not_le.mpr hwrap)]
      rcases hbetween with htail | hhead
      · have hixeq : Circle.angleDiff (direction i)
            (vectorDirection x hx) = xArg - rayArg i := by
          rw [Circle.angleDiff, if_pos (le_of_lt htail)]
        have hxneq : Circle.angleDiff (vectorDirection x hx)
            (direction (finRotate n i)) =
            2 * Real.pi + rayArg (finRotate n i) - xArg := by
          rw [Circle.angleDiff,
            if_neg (not_le.mpr (lt_trans hwrap htail))]
        have hix_ne : direction i ≠ vectorDirection x hx := by
          intro heq
          have heqArg := congrArg
            (fun z : Circle => Complex.arg ((z : Circle) : ℂ)) heq
          change rayArg i = xArg at heqArg
          linarith
        have hxn_ne : vectorDirection x hx ≠
            direction (finRotate n i) := by
          intro heq
          have heqArg := congrArg
            (fun z : Circle => Complex.arg ((z : Circle) : ℂ)) heq
          change xArg = rayArg (finRotate n i) at heqArg
          linarith
        have hδlt := hangle_lt_pi i
        rw [hδeq] at hδlt
        apply hnormalized_in_openCone_of_angleDiff i x hx
        · exact Circle.angleDiff_pos hix_ne
        · rw [hixeq]
          have hxpi := Complex.arg_le_pi
            (((vectorDirection x hx : Circle) : ℂ))
          have hnpi := Complex.neg_pi_lt_arg
            (((direction (finRotate n i) : Circle) : ℂ))
          linarith
        · exact Circle.angleDiff_pos hxn_ne
        · rw [hxneq]
          linarith
      · have hixeq : Circle.angleDiff (direction i)
            (vectorDirection x hx) =
            2 * Real.pi + xArg - rayArg i := by
          rw [Circle.angleDiff,
            if_neg (not_le.mpr (lt_trans hhead hwrap))]
        have hxneq : Circle.angleDiff (vectorDirection x hx)
            (direction (finRotate n i)) =
            rayArg (finRotate n i) - xArg := by
          rw [Circle.angleDiff, if_pos (le_of_lt hhead)]
        have hix_ne : direction i ≠ vectorDirection x hx := by
          intro heq
          have heqArg := congrArg
            (fun z : Circle => Complex.arg ((z : Circle) : ℂ)) heq
          change rayArg i = xArg at heqArg
          linarith
        have hxn_ne : vectorDirection x hx ≠
            direction (finRotate n i) := by
          intro heq
          have heqArg := congrArg
            (fun z : Circle => Complex.arg ((z : Circle) : ℂ)) heq
          change xArg = rayArg (finRotate n i) at heqArg
          linarith
        have hδlt := hangle_lt_pi i
        rw [hδeq] at hδlt
        apply hnormalized_in_openCone_of_angleDiff i x hx
        · exact Circle.angleDiff_pos hix_ne
        · rw [hixeq]
          linarith
        · exact Circle.angleDiff_pos hxn_ne
        · rw [hxneq]
          have hipi := Complex.arg_le_pi
            (((direction i : Circle) : ℂ))
          have hxpi := Complex.neg_pi_lt_arg
            (((vectorDirection x hx : Circle) : ℂ))
          linarith
  have hdirection_cover (x : E) (hx : x ≠ 0) :
      (∃ i : Fin n, vectorDirection x hx = direction i) ∨
        ∃ i : Fin n, NormedSpace.normalize x ∈ openCone i := by
    let xArg := Complex.arg (((vectorDirection x hx : Circle) : ℂ))
    by_cases heq : ∃ i : Fin n, vectorDirection x hx = direction i
    · exact Or.inl heq
    · right
      have harg_ne (i : Fin n) : xArg ≠ rayArg i := by
        intro h
        apply heq
        refine ⟨i, Circle.injective_arg ?_⟩
        exact h
      by_cases hbelow : xArg < rayArg s
      · exact ⟨r, hnormalized_in_openCone_of_circular_between r x hx (by
          dsimp only
          rw [if_neg hrbad]
          exact Or.inr hbelow)⟩
      · by_cases habove : rayArg r < xArg
        · exact ⟨r, hnormalized_in_openCone_of_circular_between r x hx (by
            dsimp only
            rw [if_neg hrbad]
            exact Or.inl habove)⟩
        · have hsx : rayArg s < xArg :=
            lt_of_le_of_ne (le_of_not_gt hbelow) (harg_ne s).symm
          have hxr : xArg < rayArg r :=
            lt_of_le_of_ne (le_of_not_gt habove) (harg_ne r)
          have hex : ∃ q : ℕ, ∃ hq : q < n,
              xArg < rayArg (f ⟨q, hq⟩) := by
            let q : Fin n := (finCycle s).symm r
            refine ⟨q.val, q.isLt, ?_⟩
            have hq : f q = r := by
              dsimp only [f]
              exact (finCycle s).apply_symm_apply r
            rw [hq]
            exact hxr
          let q : ℕ := Nat.find hex
          obtain ⟨hq_lt, hqarg⟩ := Nat.find_spec hex
          have hqpos : 0 < q := by
            by_contra hq
            have hqzero : q = 0 := Nat.eq_zero_of_not_pos hq
            have hfzero : f ⟨q, hq_lt⟩ = s := by
              have hfin : (⟨q, hq_lt⟩ : Fin n) = ⟨0, hnpos⟩ :=
                Fin.ext hqzero
              rw [hfin]
              simp [f, finCycle]
            rw [hfzero] at hqarg
            exact (not_lt_of_ge hsx.le) hqarg
          let p : ℕ := q - 1
          have hp_lt_q : p < q := by
            dsimp only [p]
            omega
          have hp_lt_n : p < n := lt_trans hp_lt_q hq_lt
          have hprev_not :
              ¬xArg < rayArg (f ⟨p, hp_lt_n⟩) := by
            intro hp
            have hminFind := Nat.find_min hex hp_lt_q
            exact hminFind ⟨hp_lt_n, hp⟩
          have hprev_ne : rayArg (f ⟨p, hp_lt_n⟩) ≠ xArg := by
            intro hp
            apply heq
            refine ⟨f ⟨p, hp_lt_n⟩, ?_⟩
            apply Circle.injective_arg
            exact hp.symm
          have hprev : rayArg (f ⟨p, hp_lt_n⟩) < xArg :=
            lt_of_le_of_ne (le_of_not_gt hprev_not) hprev_ne
          have hp_succ : p + 1 = q := by
            dsimp only [p]
            omega
          have hp_succ_lt : p + 1 < n := by omega
          have hnext : f ⟨q, hq_lt⟩ =
              finRotate n (f ⟨p, hp_lt_n⟩) := by
            have hfin : (⟨q, hq_lt⟩ : Fin n) =
                ⟨p + 1, hp_succ_lt⟩ := Fin.ext hp_succ.symm
            rw [hfin]
            exact hstep p hp_succ_lt
          refine ⟨f ⟨p, hp_lt_n⟩,
            hnormalized_in_openCone_of_circular_between
              (f ⟨p, hp_lt_n⟩) x hx ?_⟩
          dsimp only
          have hnonwrap : rayArg (f ⟨p, hp_lt_n⟩) <
              rayArg (finRotate n (f ⟨p, hp_lt_n⟩)) :=
            Classical.not_not.mp (hnobad p hp_succ_lt)
          rw [if_pos hnonwrap]
          refine ⟨hprev, ?_⟩
          rw [← hnext]
          exact hqarg
  have hlinear_nonneg_of_rays (g : E →L[ℝ] ℝ)
      (hside : ∀ i : Fin n, 0 ≤ g (ray i)) (x : E) : 0 ≤ g x := by
    by_cases hx : x = 0
    · subst x
      simp
    · rcases hdirection_cover x hx with hray | hcone
      · obtain ⟨i, hi⟩ := hray
        have hcoe := congrArg Subtype.val hi
        change planeComplex (NormedSpace.normalize x) =
          planeComplex (NormedSpace.normalize (ray i)) at hcoe
        have hnormeq : NormedSpace.normalize x =
            NormedSpace.normalize (ray i) := planeComplex.injective hcoe
        have hgRay : g (ray i) =
            ‖ray i‖ * g (NormedSpace.normalize (ray i)) := by
          calc
            g (ray i) = g (‖ray i‖ • NormedSpace.normalize (ray i)) :=
              congrArg g (NormedSpace.norm_smul_normalize (ray i)).symm
            _ = ‖ray i‖ * g (NormedSpace.normalize (ray i)) := by
              simpa only [smul_eq_mul] using
                g.map_smul (‖ray i‖) (NormedSpace.normalize (ray i))
        have hgNorm : 0 ≤ g (NormedSpace.normalize (ray i)) := by
          have hnormpos : 0 < ‖ray i‖ := norm_pos_iff.mpr (hray_ne i)
          nlinarith [hside i]
        have hgX : g x = ‖x‖ * g (NormedSpace.normalize x) := by
          calc
            g x = g (‖x‖ • NormedSpace.normalize x) :=
              congrArg g (NormedSpace.norm_smul_normalize x).symm
            _ = ‖x‖ * g (NormedSpace.normalize x) := by
              simpa only [smul_eq_mul] using
                g.map_smul ‖x‖ (NormedSpace.normalize x)
        rw [hgX, hnormeq]
        exact mul_nonneg (norm_nonneg x) hgNorm
      · obtain ⟨i, hi⟩ := hcone
        let u : E := ray i
        let v : E := ray (finRotate n i)
        let z : E := NormedSpace.normalize x
        let d : ℝ := PlanarArea.det2 u v
        let a : ℝ := PlanarArea.det2 z v / d
        let b : ℝ := PlanarArea.det2 u z / d
        have hd : 0 < d := by
          simpa only [d, u, v, ray] using hradial i
        have ha : 0 < a := by
          dsimp only [a]
          exact div_pos hi.2 hd
        have hb : 0 < b := by
          dsimp only [b]
          exact div_pos hi.1 hd
        have hrepr : z = a • u + b • v := by
          ext c
          fin_cases c
          · change z 0 = a * u 0 + b * v 0
            dsimp only [a, b]
            field_simp [ne_of_gt hd]
            dsimp only [d]
            simp only [PlanarArea.det2]
            ring
          · change z 1 = a * u 1 + b * v 1
            dsimp only [a, b]
            field_simp [ne_of_gt hd]
            dsimp only [d]
            simp only [PlanarArea.det2]
            ring
        have hgZ : 0 ≤ g z := by
          rw [hrepr]
          simp only [map_add, map_smul]
          exact add_nonneg (mul_nonneg ha.le (hside i))
            (mul_nonneg hb.le (hside (finRotate n i)))
        have hgX : g x = ‖x‖ * g z := by
          calc
            g x = g (‖x‖ • NormedSpace.normalize x) :=
              congrArg g (NormedSpace.norm_smul_normalize x).symm
            _ = ‖x‖ * g z := by simp only [map_smul]; rfl
        rw [hgX]
        exact mul_nonneg (norm_nonneg x) hgZ
  have hno_linear_halfspace (g : E →L[ℝ] ℝ) (hg : g ≠ 0)
      (hside : ∀ i : Fin n, 0 ≤ g (ray i)) : False := by
    apply hg
    apply ContinuousLinearMap.ext
    intro x
    have hx := hlinear_nonneg_of_rays g hside x
    have hnx := hlinear_nonneg_of_rays g hside (-x)
    simp only [map_neg] at hnx
    simp only [zero_apply]
    linarith
  let K : Set E := convexHull ℝ (Set.range F.vertices)
  have hKconvex : Convex ℝ K := by
    exact convex_convexHull ℝ _
  have hKcompact : IsCompact K := by
    exact (Set.finite_range F.vertices).isCompact_convexHull ℝ
  have hKclosed : IsClosed K := hKcompact.isClosed
  have hvertexK (i : Fin n) : F i ∈ K := by
    exact subset_convexHull ℝ _ ⟨i, rfl⟩
  have hoK : o ∈ K := by
    by_contra ho
    obtain ⟨g, u, hgo, hsep⟩ :=
      geometric_hahn_banach_point_closed hKconvex hKclosed ho
    have hg : g ≠ 0 := by
      intro hg
      have hs := hsep (F ⟨0, hnpos⟩) (hvertexK ⟨0, hnpos⟩)
      rw [hg] at hgo hs
      simp only [zero_apply] at hgo hs
      linarith
    have hside (i : Fin n) : 0 ≤ g (ray i) := by
      have hs := hsep (F i) (hvertexK i)
      have hmap : g (ray i) = g (F i) - g o := by
        dsimp only [ray]
        simp
      rw [hmap]
      linarith
    exact hno_linear_halfspace g hg hside
  let i₀ : Fin n := ⟨0, hnpos⟩
  let i₁ : Fin n := finRotate n i₀
  have hnotcol : ¬Collinear ℝ ({o, F i₀, F i₁} : Set E) := by
    intro hcol
    rcases (collinear_iff_of_mem
      (by simp : o ∈ ({o, F i₀, F i₁} : Set E))).mp hcol with ⟨v, hv⟩
    obtain ⟨a, ha⟩ := hv (F i₀) (by simp)
    obtain ⟨b, hb⟩ := hv (F i₁) (by simp)
    have hai : F i₀ - o = a • v := by
      rw [ha]
      simp [vadd_eq_add]
    have hbi : F i₁ - o = b • v := by
      rw [hb]
      simp [vadd_eq_add]
    have hdet := hradial i₀
    change 0 < PlanarArea.det2 (F i₀ - o) (F i₁ - o) at hdet
    rw [hai, hbi] at hdet
    have hz : PlanarArea.det2 (a • v) (b • v) = 0 := by
      simp only [PlanarArea.det2, PiLp.smul_apply, smul_eq_mul]
      ring
    rw [hz] at hdet
    exact (lt_irrefl 0 hdet)
  have hAI : AffineIndependent ℝ ![o, F i₀, F i₁] :=
    affineIndependent_iff_not_collinear_set.mpr hnotcol
  have hspanTriple :
      affineSpan ℝ ({o, F i₀, F i₁} : Set E) = ⊤ := by
    have hspanRange : affineSpan ℝ (Set.range ![o, F i₀, F i₁]) = ⊤ :=
      (hAI.affineSpan_eq_top_iff_card_eq_finrank_add_one).2 (by
        simp [finrank_euclideanSpace])
    have hrange : Set.range ![o, F i₀, F i₁] =
        ({o, F i₀, F i₁} : Set E) := by
      ext x
      simp only [Matrix.range_cons, Matrix.range_empty, Set.mem_union,
        Set.mem_singleton_iff, Set.mem_empty_iff_false, Set.mem_insert_iff,
        or_false]
    rw [hrange] at hspanRange
    exact hspanRange
  have hspanRange : affineSpan ℝ (Set.range F.vertices) = ⊤ := by
    have hoAff : o ∈ affineSpan ℝ (Set.range F.vertices) :=
      convexHull_subset_affineSpan (Set.range F.vertices) hoK
    have hsubset : ({o, F i₀, F i₁} : Set E) ⊆
        affineSpan ℝ (Set.range F.vertices) := by
      intro x hx
      simp only [Set.mem_insert_iff, Set.mem_singleton_iff] at hx
      rcases hx with rfl | rfl | rfl
      · exact hoAff
      · exact subset_affineSpan ℝ _ ⟨i₀, rfl⟩
      · exact subset_affineSpan ℝ _ ⟨i₁, rfl⟩
    apply top_unique
    rw [← hspanTriple]
    exact affineSpan_le.2 hsubset
  have hKspan : affineSpan ℝ K = ⊤ := by
    dsimp only [K]
    rw [affineSpan_convexHull]
    exact hspanRange
  have hKint : (interior K).Nonempty :=
    (hKconvex.interior_nonempty_iff_affineSpan_eq_top).2 hKspan
  have hoKint : o ∈ interior K := by
    by_contra hoInt
    obtain ⟨g, hg, hsep⟩ :=
      geometric_hahn_banach_of_nonempty_interior_point
        hKconvex hoInt hKint
    apply hno_linear_halfspace (-g) (neg_ne_zero.mpr hg)
    intro i
    have hs := hsep (F i) (hvertexK i)
    have hmap : g (ray i) = g (F i) - g o := by
      dsimp only [ray]
      simp
    simp only [ContinuousLinearMap.neg_apply]
    rw [hmap]
    linarith
  obtain ⟨xExtreme, hxExtreme⟩ :=
    hKcompact.extremePoints_nonempty
      (show K.Nonempty from ⟨o, interior_subset hoKint⟩)
  obtain ⟨extremeIndex, hextremeIndex⟩ :
      ∃ i : Fin n, F i = xExtreme := by
    have hxExtreme' : xExtreme ∈ extremePoints ℝ
        (convexHull ℝ (Set.range F.vertices)) := by
      simpa only [K] using hxExtreme
    have hxRange : xExtreme ∈ Set.range F.vertices :=
      (extremePoints_convexHull_subset :
        extremePoints ℝ (convexHull ℝ (Set.range F.vertices)) ⊆
          Set.range F.vertices) hxExtreme'
    exact hxRange
  have hExtremeIndex :
      F extremeIndex ∈ extremePoints ℝ
        (convexHull ℝ (Set.range F.vertices)) := by
    rw [hextremeIndex]
    simpa only [K] using hxExtreme
  let blockCut : ℕ := extremeIndex.val
  let source : List (Fin n) := (List.finRange n).rotate blockCut
  have hsource_ne : source ≠ [] := by
    simp [source, Nat.ne_of_gt hnpos]
  have hsource_head : source.head hsource_ne = extremeIndex := by
    rw [List.head_eq_getElem_zero hsource_ne]
    apply Fin.ext
    simp only [source, blockCut, List.getElem_rotate, List.length_finRange,
      List.getElem_finRange, Fin.val_cast, Fin.val_zero, zero_add]
    exact Nat.mod_eq_of_lt extremeIndex.isLt
  let isExtreme : Fin n → Bool := fun i =>
    decide (F i ∈ extremePoints ℝ
      (convexHull ℝ (Set.range F.vertices)))
  have hmark (i : Fin n) : isExtreme i = true ↔
      F i ∈ extremePoints ℝ
        (convexHull ℝ (Set.range F.vertices)) := by
    simp only [isExtreme, decide_eq_true_eq]
  have hsource_cover (i : Fin n) : i ∈ source := by
    have hi : i ∈ List.finRange n := List.mem_finRange i
    exact (List.Perm.mem_iff (List.rotate_perm (List.finRange n) blockCut)).2 hi
  have hsource_marked : isExtreme (source.head hsource_ne) = true := by
    rw [hsource_head]
    exact (hmark extremeIndex).2 hExtremeIndex
  let blocks : List (List (Fin n)) :=
    source.splitBy (fun _ y => !isExtreme y)
  have hblocks_nil : [] ∉ blocks := by
    exact List.nil_notMem_splitBy (fun _ y => !isExtreme y) source
  let P : Polygon E blocks.length :=
    blockHeadPolygon F blocks hblocks_nil
  have hPRange : Set.range P.vertices =
      extremePoints ℝ (convexHull ℝ (Set.range F.vertices)) := by
    simpa only [P, blocks] using
      (range_blockHeadPolygon_splitBy_eq_extremePoints
        F isExtreme source hsource_ne hsource_cover hsource_marked hmark)
  have hPHull : convexHull ℝ (Set.range P.vertices) = K := by
    dsimp only [K]
    rw [hPRange]
    exact (convexHull_eq_convexHull_extremePoints_range F).symm
  have hPInjective : Function.Injective P.vertices := by
    apply blockHeadPolygon_injective_of_flatten_nodup
      F blocks hblocks_nil hF.2.1
    simpa only [blocks, source] using
      (flatten_splitBy_finRange_rotate_nodup blockCut
        (fun _ y => !isExtreme y))
  have hPInterior : o ∈ interior (convexHull ℝ (Set.range P.vertices)) := by
    rw [hPHull]
    exact hoKint
  have hPExtremeSelf : Set.range P.vertices =
      extremePoints ℝ (convexHull ℝ (Set.range P.vertices)) := by
    rw [hPHull]
    simpa only [K] using hPRange
  have hPcard : 3 ≤ blocks.length := by
    apply three_le_of_interior_convexHull_range_nonempty P
    exact ⟨o, hPInterior⟩
  have hflatten : blocks.flatten = (List.finRange n).rotate blockCut := by
    simpa only [blocks, source] using
      (List.flatten_splitBy (fun _ y => !isExtreme y)
        ((List.finRange n).rotate blockCut))
  have hwithin : ∀ block ∈ blocks,
      block.IsChain fun i j => finRotate n i = j := by
    intro block hblock
    apply isChain_finRotate_of_mem_splitBy_finRange_rotate
      hnpos blockCut (fun _ y => !isExtreme y)
    simpa only [blocks, source] using hblock
  have hcyclic : ∀ i : Fin blocks.length,
      finRotate n ((blocks.get i).getLast
        (by
          intro hnil
          exact hblocks_nil (hnil ▸ List.get_mem blocks i))) =
        (blocks.get (finRotate blocks.length i)).head
          (by
            intro hnil
            exact hblocks_nil
              (hnil ▸ List.get_mem blocks (finRotate blocks.length i))) := by
    simpa only [blocks, source] using
      (splitBy_finRange_rotate_cyclicBoundary
        hnpos blockCut (fun _ y => !isExtreme y))
  have hPEdges : List.ofFn (edgeVec P) =
      blocks.map (fun block => (block.map (edgeVec F)).sum) := by
    simpa only [P] using
      (ofFn_edgeVec_blockHeadPolygon_eq_blockSums
        F blocks hblocks_nil hwithin hcyclic)
  have hPArea :
      (closedWalkOfPolygon P).companionArea
          (Equiv.refl (Fin blocks.length)) = hullArea F := by
    exact companionArea_closedWalkOfPolygon_refl_eq_hullArea
      F P (by omega) hPHull
  letI : NeZero blocks.length := ⟨by omega⟩
  have hPnext_ne (i : Fin blocks.length) :
      finRotate blocks.length i ≠ i := by
    have hnegOneEqLast : (-1 : Fin blocks.length) =
        ⟨blocks.length - 1, by omega⟩ := by
      apply Fin.ext
      simp [Fin.val_neg', Nat.mod_eq_of_lt (by omega : 1 < blocks.length)]
    by_cases hi : i = -1
    · subst i
      have hzero : finRotate blocks.length (-1) = 0 := by
        rw [finRotate_apply]
        simp
      rw [hzero, hnegOneEqLast]
      intro h
      have hv := congrArg Fin.val h
      change 0 = blocks.length - 1 at hv
      omega
    · exact ne_of_gt ((lt_finRotate_iff_ne_neg_one i).2 hi)
  have hPStrictRadial_of_support
      (hSupportP : ∀ i r : Fin blocks.length,
        0 ≤ PlanarArea.det2 (edgeVec P i) (P r - P i)) :
      ∀ i : Fin blocks.length,
        0 < PlanarArea.det2 (P i - o)
          (P (finRotate blocks.length i) - o) := by
    intro i
    let e : E := edgeVec P i
    let N : E := !₂[e 1, -e 0]
    let g : StrongDual ℝ E := innerSL ℝ N
    have hedge_ne : e ≠ 0 := by
      dsimp only [e, edgeVec]
      apply sub_ne_zero.mpr
      intro hEq
      exact hPnext_ne i (hPInjective hEq)
    have hNne : N ≠ 0 := by
      intro h
      have h0 := congrArg (fun z : E => z 0) h
      have h1 := congrArg (fun z : E => z 1) h
      simp only [N, Matrix.cons_val_zero, Matrix.cons_val_one,
        Matrix.head_cons, Matrix.tail_cons, Pi.zero_apply, neg_eq_zero] at h0 h1
      apply hedge_ne
      ext q
      fin_cases q
      · exact neg_eq_zero.mp h1
      · exact h0
    have hg (x : E) : g x = PlanarArea.det2 x e := by
      dsimp only [g]
      simp only [innerSL_apply_apply]
      simp only [N, PlanarArea.det2, PiLp.inner_apply, Fin.sum_univ_two,
        Matrix.cons_val_zero, Matrix.cons_val_one, Matrix.head_cons,
        Matrix.tail_cons, Real.inner_apply]
      ring
    have hvertexSide (r : Fin blocks.length) : g (P r) ≤ g (P i) := by
      have hs := hSupportP i r
      rw [hg, hg]
      dsimp only [e, edgeVec] at hs ⊢
      simp only [PlanarArea.det2, PiLp.sub_apply] at hs ⊢
      nlinarith
    have hside (x : E)
        (hx : x ∈ convexHull ℝ (Set.range P.vertices)) :
        g x ≤ g (P i) := by
      have hsubset : Set.range P.vertices ⊆ {y | g y ≤ g (P i)} := by
        rintro y ⟨r, rfl⟩
        exact hvertexSide r
      have hhalfspace : Convex ℝ {y : E | g y ≤ g (P i)} :=
        convex_halfSpace_le (.mk g.map_add g.map_smul) _
      exact (convexHull_min hsubset hhalfspace) hx
    have hstrict : g o < g (P i) := by
      have hoi := hside o (interior_subset hPInterior)
      apply lt_of_le_of_ne hoi
      intro heq
      obtain ⟨ε, hε, hball⟩ :=
        Metric.isOpen_iff.mp isOpen_interior o hPInterior
      have hNnorm : 0 < ‖N‖ := norm_pos_iff.mpr hNne
      let t : ℝ := ε / (2 * ‖N‖)
      have ht : 0 < t := by
        dsimp only [t]
        positivity
      let y : E := o + t • N
      have hyball : y ∈ Metric.ball o ε := by
        rw [Metric.mem_ball]
        change dist (o + t • N) o < ε
        rw [dist_eq_norm, add_sub_cancel_left, norm_smul,
          Real.norm_eq_abs, abs_of_pos ht]
        dsimp only [t]
        field_simp
        nlinarith
      have hyHull : y ∈ convexHull ℝ (Set.range P.vertices) :=
        interior_subset (hball hyball)
      have hySide := hside y hyHull
      have hgNpos : 0 < g N := by
        dsimp only [g]
        rw [innerSL_apply_apply]
        exact real_inner_self_pos.mpr hNne
      have hgy : g y = g o + t * g N := by
        dsimp only [y]
        simp only [map_add, map_smul]
        rfl
      rw [hgy] at hySide
      nlinarith
    have hdetPE : 0 < PlanarArea.det2 (P i - o) e := by
      rw [hg, hg] at hstrict
      simp only [PlanarArea.det2, PiLp.sub_apply] at hstrict ⊢
      nlinarith
    have heq :
        PlanarArea.det2 (P i - o)
            (P (finRotate blocks.length i) - o) =
          PlanarArea.det2 (P i - o) e := by
      dsimp only [e, edgeVec]
      simp only [PlanarArea.det2, PiLp.sub_apply]
      ring
    rw [heq]
    exact hdetPE
  let radialValue : E → ℝ := fun x =>
    Complex.arg
      (Complex.orthonormalBasisOneI.repr.symm
        (NormedSpace.normalize (x - o)))
  have hradialValue_F (i : Fin n) : radialValue (F i) = rayArg i := by
    rfl
  have hSourceOneTurn : ∃ cut : ℕ, ∀ p q : Fin n, p < q →
      radialValue (F (((finRotate n) ^ cut) p)) <
        radialValue (F (((finRotate n) ^ cut) q)) := by
    obtain ⟨turnCut, hturn⟩ := honeTurn
    refine ⟨turnCut, ?_⟩
    intro p q hpq
    simpa only [hradialValue_F] using hturn p q hpq
  have hPoneTurnValue : ∃ cut : ℕ,
      ∀ p q : Fin blocks.length, p < q →
        radialValue (P (((finRotate blocks.length) ^ cut) p)) <
          radialValue (P (((finRotate blocks.length) ^ cut) q)) := by
    simpa only [P, blocks, source] using
      (b99BlockHeadPolygonOneTurnOfSourceOneTurn hnpos F radialValue
        blockCut (fun _ y => !isExtreme y) hSourceOneTurn)
  have hPoneTurn :
      (let planeComplex : E ≃ₗᵢ[ℝ] ℂ :=
          Complex.orthonormalBasisOneI.repr.symm
        let radialArg : Fin blocks.length → ℝ := fun i =>
          Complex.arg
            (planeComplex (NormedSpace.normalize (P i - o)))
        ∃ cut : ℕ, ∀ p q : Fin blocks.length, p < q →
          radialArg (((finRotate blocks.length) ^ cut) p) <
            radialArg (((finRotate blocks.length) ^ cut) q)) := by
    simpa only [radialValue] using hPoneTurnValue
  have hPSupport : ∀ i r : Fin blocks.length,
      0 ≤ PlanarArea.det2 (edgeVec P i) (P r - P i) :=
    b99ExtremeOneTurn_chordSupport P o hPcard hPInjective hPExtremeSelf
      hPInterior hPoneTurn
  have hPStrictRadial : ∀ i : Fin blocks.length,
      0 < PlanarArea.det2 (P i - o)
        (P (finRotate blocks.length i) - o) :=
    hPStrictRadial_of_support hPSupport
  have hPSort :
      (closedWalkOfPolygon P).IsCyclicCCWEdgeSort
        (Equiv.refl (Fin blocks.length)) :=
    isCyclicCCWEdgeSort_refl_of_injective_strictRadial_support
      P o hPcard hPInjective hPStrictRadial hPSupport
  exact ⟨{
    blocks := blocks
    cut := blockCut
    flatten_eq := hflatten
    hullWalk := closedWalkOfPolygon P
    hullEdges := by
      change List.ofFn (edgeVec P) =
        blocks.map (fun block => (block.map (edgeVec F)).sum)
      exact hPEdges
    hullSort := hPSort
    hullArea_eq := hPArea }⟩

/-- B12-facing virtual reversal obtained only from the strict radial-fan B99
certificate.  The triangular branch is independent of B99; four or more
vertices use the specialized certificate and the lower block-reversal algebra
above.  General B91 is deliberately not used. -/
theorem exists_virtualHullBlockReversal_of_strictRadialFan {n : ℕ}
    (F : Polygon E n) (o : E) (hF : IsSimplePositiveCycle F)
    (hRadial : ∀ i : Fin n,
      0 < PlanarArea.det2 (F i - o) (F (finRotate n i) - o))
    (hFanAED : Pairwise fun i j : Fin n => MeasureTheory.AEDisjoint volume
      (convexHull ℝ ({o, F i, F (finRotate n i)} : Set E))
      (convexHull ℝ ({o, F j, F (finRotate n j)} : Set E))) :
    ∃ τ : Equiv.Perm (Fin n),
      ((closedWalkOfPolygon F).permute τ).signedArea =
        2 * hullArea F - signedArea F := by
  classical
  by_cases hcard : 4 ≤ n
  · let B : HullBoundaryBlockCertificate F :=
      (strictRadialFan_hullBoundaryBlockCertificate
        F o hF hcard hRadial hFanAED).some
    have hflat : B.blocks.flatten.Perm (List.finRange n) := by
      rw [B.flatten_eq]
      exact List.rotate_perm _ _
    let τ : Equiv.Perm (Fin n) := blockReversePerm B.blocks hflat
    let e : Fin n → E := edgeVec F
    let vecBlocks : List (List E) := B.blocks.map (List.map e)
    have heclose : (List.ofFn e).sum = 0 := by
      rw [List.sum_ofFn]
      exact sum_edgeVec_eq_zero F
    have hvecFlatten :
        vecBlocks.flatten = (List.ofFn e).rotate B.cut := by
      calc
        vecBlocks.flatten = B.blocks.flatten.map e := by
          simpa [vecBlocks] using
            (List.map_flatten (L := B.blocks) (f := e)).symm
        _ = ((List.finRange n).rotate B.cut).map e := by rw [B.flatten_eq]
        _ = ((List.finRange n).map e).rotate B.cut :=
          List.map_rotate _ _ _
        _ = (List.ofFn e).rotate B.cut := by rw [List.ofFn_eq_map]
    have hPsource :
        listPairDetSum vecBlocks.flatten =
          2 * (closedWalkOfPolygon F).signedArea := by
      rw [hvecFlatten, listPairDetSum_rotate_of_sum_eq_zero _ _ heclose]
      exact ClosedWalk.listPairDetSum_edges (closedWalkOfPolygon F)
    have hrevMap (sourceBlocks : List (List (Fin n))) :
        (sourceBlocks.flatMap List.reverse).map e =
          (sourceBlocks.map (List.map e)).flatMap List.reverse := by
      induction sourceBlocks with
      | nil => rfl
      | cons block sourceBlocks ih =>
          simp only [List.flatMap_cons, List.map_append, List.map_cons,
            List.map_reverse, ih]
    have hrevEdges :
        List.ofFn ((closedWalkOfPolygon F).permute τ).edge =
          vecBlocks.flatMap List.reverse := by
      change List.ofFn (fun i => e (τ i)) = _
      calc
        List.ofFn (fun i => e (τ i)) = (List.ofFn τ).map e := by
          simpa [Function.comp_def] using
            (List.map_ofFn (f := τ) (g := e)).symm
        _ = (B.blocks.flatMap List.reverse).map e := by
          rw [ofFn_blockReversePerm B.blocks hflat]
        _ = vecBlocks.flatMap List.reverse := by
          simpa [vecBlocks] using hrevMap B.blocks
    have hPreverse :
        listPairDetSum (vecBlocks.flatMap List.reverse) =
          2 * ((closedWalkOfPolygon F).permute τ).signedArea := by
      rw [← hrevEdges]
      exact ClosedWalk.listPairDetSum_edges ((closedWalkOfPolygon F).permute τ)
    have hsumEdges :
        List.ofFn B.hullWalk.edge = vecBlocks.map List.sum := by
      simpa [vecBlocks, List.map_map, Function.comp_def] using B.hullEdges
    have hPsum :
        listPairDetSum (vecBlocks.map List.sum) =
          2 * B.hullWalk.signedArea := by
      rw [← hsumEdges]
      exact ClosedWalk.listPairDetSum_edges B.hullWalk
    have hReversalArea :
        ((closedWalkOfPolygon F).permute τ).signedArea + signedArea F =
          2 * B.hullWalk.signedArea := by
      have hblock := listPairDetSum_blockReverse vecBlocks
      rw [hPsource, hPreverse, hPsum] at hblock
      rw [← signedArea_closedWalkOfPolygon F]
      linarith
    have hHullWalkArea :=
      signedArea_sortedCompanion_eq_companionArea B.hullWalk
        (Equiv.refl (Fin B.blocks.length)) B.hullSort
    have hident :
        B.hullWalk.sortedCompanion (Equiv.refl (Fin B.blocks.length)) =
          B.hullWalk := by
      cases B.hullWalk
      rfl
    rw [hident, B.hullArea_eq] at hHullWalkArea
    refine ⟨τ, ?_⟩
    linarith
  · have hn : n = 3 := by
      have hn3 := hF.1
      omega
    subst n
    let Q : ClosedWalk 3 := closedWalkOfPolygon F
    have hsigned : signedArea F =
        PlanarArea.det2 (F 1 - F 0) (F 2 - F 0) / 2 := by
      simp only [signedArea, Fin.sum_univ_three]
      rw [show finRotate 3 (0 : Fin 3) = 1 by decide,
        show finRotate 3 (1 : Fin 3) = 2 by decide,
        show finRotate 3 (2 : Fin 3) = 0 by decide]
      simp only [PlanarArea.det2, PiLp.sub_apply]
      ring
    have hrange : Set.range F.vertices = {F 0, F 1, F 2} := by
      ext x
      simp only [Set.mem_range, Set.mem_insert_iff, Set.mem_singleton_iff]
      constructor
      · rintro ⟨i, rfl⟩
        fin_cases i
        · exact Or.inl rfl
        · exact Or.inr (Or.inl rfl)
        · exact Or.inr (Or.inr rfl)
      · rintro (rfl | rfl | rfl)
        · exact ⟨0, rfl⟩
        · exact ⟨1, rfl⟩
        · exact ⟨2, rfl⟩
    have hhull : hullArea F = signedArea F := by
      rw [hullArea, hrange, PlanarArea.volume_convexHull_triangle_toReal,
        hsigned]
      have hdet : 0 < PlanarArea.det2 (F 1 - F 0) (F 2 - F 0) := by
        nlinarith [hF.2.2.2.2]
      rw [abs_of_pos hdet]
    have hQid : Q.permute (Equiv.refl (Fin 3)) = Q := by
      cases Q
      rfl
    refine ⟨Equiv.refl (Fin 3), ?_⟩
    change (Q.permute (Equiv.refl (Fin 3))).signedArea =
      2 * hullArea F - signedArea F
    rw [hQid, signedArea_closedWalkOfPolygon, hhull]
    ring

/-- The exact intermediate data consumed by the virtual-hull area identity: a
coarsened counterclockwise hull walk, its ordinary hull-area identification,
and an existential edge permutation with the required pair-area split.

This certificate deliberately does **not** expose boundary blocks or assert
that `τ` is structurally assembled from block reversals; the public theorem
below retains its audited existential-only scope. -/
private structure HullWalkReversalAreaCertificate {n : ℕ}
    (F : Polygon E n) where
  hullEdgeCount : ℕ
  hullWalk : ClosedWalk hullEdgeCount
  hullSort : hullWalk.IsCyclicCCWEdgeSort (Equiv.refl (Fin hullEdgeCount))
  hullArea_eq :
    hullWalk.companionArea (Equiv.refl (Fin hullEdgeCount)) = hullArea F
  τ : Equiv.Perm (Fin n)
  reversalArea :
    ((closedWalkOfPolygon F).permute τ).signedArea + signedArea F =
      2 * hullWalk.signedArea

/-- Conditional hull-walk reversal packaging.  Callers provide the exact
four-or-more-vertex hull-boundary certificate; the triangular branch and all
block-reversal algebra remain kernel-clean here. -/
private theorem
    exists_hullWalkReversalAreaCertificate_of_hullBoundaryBlockCertificate
    {n : ℕ} (F : Polygon E n) (hF : IsSimplePositiveCycle F)
    (hcertificate : 4 ≤ n → Nonempty (HullBoundaryBlockCertificate F)) :
    Nonempty (HullWalkReversalAreaCertificate F) := by
  by_cases hcard : 4 ≤ n
  · let B : HullBoundaryBlockCertificate F :=
      (hcertificate hcard).some
    have hflat : B.blocks.flatten.Perm (List.finRange n) := by
      rw [B.flatten_eq]
      exact List.rotate_perm _ _
    let τ : Equiv.Perm (Fin n) := blockReversePerm B.blocks hflat
    let e : Fin n → E := edgeVec F
    let vecBlocks : List (List E) := B.blocks.map (List.map e)
    refine ⟨{
      hullEdgeCount := B.blocks.length
      hullWalk := B.hullWalk
      hullSort := B.hullSort
      hullArea_eq := B.hullArea_eq
      τ := τ
      reversalArea := ?_ }⟩
    have heclose : (List.ofFn e).sum = 0 := by
      rw [List.sum_ofFn]
      exact sum_edgeVec_eq_zero F
    have hvecFlatten :
        vecBlocks.flatten = (List.ofFn e).rotate B.cut := by
      calc
        vecBlocks.flatten = B.blocks.flatten.map e := by
          simpa [vecBlocks] using
            (List.map_flatten (L := B.blocks) (f := e)).symm
        _ = ((List.finRange n).rotate B.cut).map e := by rw [B.flatten_eq]
        _ = ((List.finRange n).map e).rotate B.cut := List.map_rotate _ _ _
        _ = (List.ofFn e).rotate B.cut := by rw [List.ofFn_eq_map]
    have hPsource :
        listPairDetSum vecBlocks.flatten =
          2 * (closedWalkOfPolygon F).signedArea := by
      rw [hvecFlatten, listPairDetSum_rotate_of_sum_eq_zero _ _ heclose]
      exact ClosedWalk.listPairDetSum_edges (closedWalkOfPolygon F)
    have hrevMap (blocks : List (List (Fin n))) :
        (blocks.flatMap List.reverse).map e =
          (blocks.map (List.map e)).flatMap List.reverse := by
      induction blocks with
      | nil => rfl
      | cons block blocks ih =>
        simp only [List.flatMap_cons, List.map_append, List.map_cons,
          List.map_reverse, ih]
    have hrevEdges :
        List.ofFn ((closedWalkOfPolygon F).permute τ).edge =
          vecBlocks.flatMap List.reverse := by
      change List.ofFn (fun i => e (τ i)) = _
      calc
        List.ofFn (fun i => e (τ i)) = (List.ofFn τ).map e := by
          simpa [Function.comp_def] using
            (List.map_ofFn (f := τ) (g := e)).symm
        _ = (B.blocks.flatMap List.reverse).map e := by
          rw [ofFn_blockReversePerm B.blocks hflat]
        _ = vecBlocks.flatMap List.reverse := by
          simpa [vecBlocks] using hrevMap B.blocks
    have hPreverse :
        listPairDetSum (vecBlocks.flatMap List.reverse) =
          2 * ((closedWalkOfPolygon F).permute τ).signedArea := by
      rw [← hrevEdges]
      exact ClosedWalk.listPairDetSum_edges ((closedWalkOfPolygon F).permute τ)
    have hsumEdges :
        List.ofFn B.hullWalk.edge = vecBlocks.map List.sum := by
      simpa [vecBlocks, List.map_map, Function.comp_def] using B.hullEdges
    have hPsum :
        listPairDetSum (vecBlocks.map List.sum) = 2 * B.hullWalk.signedArea := by
      rw [← hsumEdges]
      exact ClosedWalk.listPairDetSum_edges B.hullWalk
    have hblock := listPairDetSum_blockReverse vecBlocks
    rw [hPsource, hPreverse, hPsum] at hblock
    rw [← signedArea_closedWalkOfPolygon F]
    linarith
  · have hn : n = 3 := by
      have hn3 := hF.1
      omega
    subst n
    rcases hF with ⟨hthree, hinj, hnondeg, hinter, hpositive⟩
    let Q : ClosedWalk 3 := closedWalkOfPolygon F
    have hz0 : Finset.Iio (0 : Fin 3) = ∅ := by
      ext i
      fin_cases i <;> simp
    have hz1 : Finset.Iio (1 : Fin 3) = {0} := by
      ext i
      fin_cases i <;> simp
    have hz2 : Finset.Iio (2 : Fin 3) = {0, 1} := by
      ext i
      fin_cases i <;> simp
    have hraw (T : ClosedWalk 3) :
        (∑ j, ∑ i ∈ Finset.Iio j,
          PlanarArea.det2 (T.edge i) (T.edge j)) =
          PlanarArea.det2 (T.edge 0) (T.edge 1) := by
      rw [Fin.sum_univ_three, hz0, hz1, hz2]
      rw [Finset.sum_empty, Finset.sum_singleton,
        Finset.sum_pair (by decide : (0 : Fin 3) ≠ 1)]
      simp only [zero_add]
      have he2 : T.edge 2 = -(T.edge 0 + T.edge 1) := by
        have hc := T.sum_edge_eq_zero
        rw [Fin.sum_univ_three] at hc
        apply eq_neg_of_add_eq_zero_left
        simpa only [add_assoc, add_comm, add_left_comm] using hc
      rw [he2]
      simp only [PlanarArea.det2, PiLp.neg_apply, PiLp.add_apply]
      ring
    have harea (T : ClosedWalk 3) :
        T.signedArea =
          (1 / 2 : ℝ) * PlanarArea.det2 (T.edge 0) (T.edge 1) := by
      simp only [ClosedWalk.signedArea]
      rw [hraw]
    have hsigned : signedArea F =
        PlanarArea.det2 (F 1 - F 0) (F 2 - F 0) / 2 := by
      simp only [signedArea, Fin.sum_univ_three]
      rw [show finRotate 3 (0 : Fin 3) = 1 by decide,
        show finRotate 3 (1 : Fin 3) = 2 by decide,
        show finRotate 3 (2 : Fin 3) = 0 by decide]
      simp only [PlanarArea.det2, PiLp.sub_apply]
      ring
    have hQarea : Q.signedArea = signedArea F := by
      rw [harea Q, hsigned]
      change (1 / 2 : ℝ) * PlanarArea.det2 (edgeVec F 0) (edgeVec F 1) = _
      simp only [edgeVec]
      rw [show finRotate 3 (0 : Fin 3) = 1 by decide,
        show finRotate 3 (1 : Fin 3) = 2 by decide]
      simp only [PlanarArea.det2, PiLp.sub_apply]
      ring
    have hrange : Set.range F.vertices = {F 0, F 1, F 2} := by
      ext x
      simp only [Set.mem_range, Set.mem_insert_iff, Set.mem_singleton_iff]
      constructor
      · rintro ⟨i, rfl⟩
        fin_cases i
        · exact Or.inl rfl
        · exact Or.inr (Or.inl rfl)
        · exact Or.inr (Or.inr rfl)
      · rintro (rfl | rfl | rfl)
        · exact ⟨0, rfl⟩
        · exact ⟨1, rfl⟩
        · exact ⟨2, rfl⟩
    have hhull : hullArea F = signedArea F := by
      rw [hullArea, hrange, PlanarArea.volume_convexHull_triangle_toReal,
        hsigned]
      have hdet : 0 < PlanarArea.det2 (F 1 - F 0) (F 2 - F 0) := by
        nlinarith
      rw [abs_of_pos hdet]
    obtain ⟨σ, hσ⟩ := exists_isCyclicCCWEdgeSort Q
    let S : ClosedWalk 3 := Q.sortedCompanion σ
    have hSsort : S.IsCyclicCCWEdgeSort (Equiv.refl (Fin 3)) := by
      have hσ' := hσ
      rcases hσ' with ⟨k, hk⟩
      refine ⟨k, ?_⟩
      intro p hp
      simpa [S] using hk p hp
    have hB90 := signedArea_sortedCompanion_eq_companionArea Q σ hσ
    have hScomp : S.signedArea = Q.companionArea σ := by
      simpa [S] using hB90
    have hSnonneg : 0 ≤ S.signedArea := by
      rw [hScomp]
      exact ENNReal.toReal_nonneg
    have hpairSign :
        PlanarArea.det2 (Q.edge (σ 0)) (Q.edge (σ 1)) =
            PlanarArea.det2 (Q.edge 0) (Q.edge 1) ∨
          PlanarArea.det2 (Q.edge (σ 0)) (Q.edge (σ 1)) =
            -PlanarArea.det2 (Q.edge 0) (Q.edge 1) := by
      have he2 : Q.edge 2 = -(Q.edge 0 + Q.edge 1) := by
        have hc := Q.sum_edge_eq_zero
        rw [Fin.sum_univ_three] at hc
        apply eq_neg_of_add_eq_zero_left
        simpa only [add_assoc, add_comm, add_left_comm] using hc
      have hne : σ 0 ≠ σ 1 := by
        intro h
        exact Fin.zero_ne_one (σ.injective h)
      generalize h0 : σ 0 = a
      generalize h1 : σ 1 = b
      fin_cases a <;> fin_cases b
      all_goals norm_num at h0 h1
      all_goals try { exact (hne (h0.trans h1.symm)).elim }
      · exact Or.inl rfl
      · right
        change PlanarArea.det2 (Q.edge 0) (Q.edge 2) = _
        rw [he2]
        simp only [PlanarArea.det2, PiLp.neg_apply, PiLp.add_apply]
        ring
      · right
        change PlanarArea.det2 (Q.edge 1) (Q.edge 0) = _
        simp only [PlanarArea.det2]
        ring
      · left
        change PlanarArea.det2 (Q.edge 1) (Q.edge 2) = _
        rw [he2]
        simp only [PlanarArea.det2, PiLp.neg_apply, PiLp.add_apply]
        ring
      · left
        change PlanarArea.det2 (Q.edge 2) (Q.edge 0) = _
        rw [he2]
        simp only [PlanarArea.det2, PiLp.neg_apply, PiLp.add_apply]
        ring
      · right
        change PlanarArea.det2 (Q.edge 2) (Q.edge 1) = _
        rw [he2]
        simp only [PlanarArea.det2, PiLp.neg_apply, PiLp.add_apply]
        ring
    have hQpositive : 0 < Q.signedArea := by
      rwa [hQarea]
    have hSarea : S.signedArea = Q.signedArea := by
      rcases hpairSign with hpair | hpair
      · rw [harea S, harea Q]
        change (1 / 2 : ℝ) *
            PlanarArea.det2 (Q.edge (σ 0)) (Q.edge (σ 1)) = _
        rw [hpair]
      · exfalso
        have hneg : S.signedArea = -Q.signedArea := by
          rw [harea S, harea Q]
          change (1 / 2 : ℝ) *
              PlanarArea.det2 (Q.edge (σ 0)) (Q.edge (σ 1)) = _
          rw [hpair]
          ring
        nlinarith
    have hB90S := signedArea_sortedCompanion_eq_companionArea S
      (Equiv.refl (Fin 3)) hSsort
    have hSid : S.sortedCompanion (Equiv.refl (Fin 3)) = S := by
      cases S
      rfl
    rw [hSid] at hB90S
    refine ⟨{
      hullEdgeCount := 3
      hullWalk := S
      hullSort := hSsort
      hullArea_eq := ?_
      τ := Equiv.refl (Fin 3)
      reversalArea := ?_ }⟩
    · calc
        S.companionArea (Equiv.refl (Fin 3)) = S.signedArea := hB90S.symm
        _ = Q.signedArea := hSarea
        _ = signedArea F := hQarea
        _ = hullArea F := hhull.symm
    · have hQid : (Q.permute (Equiv.refl (Fin 3))).signedArea =
          Q.signedArea := by
        cases Q
        rfl
      change (Q.permute (Equiv.refl (Fin 3))).signedArea + signedArea F =
        2 * S.signedArea
      rw [hQid, hQarea, hSarea, hQarea]
      ring

/-- Conditional virtual-hull certificate engine.  It exposes the exact
downstream existential identity while requiring only the four-or-more-vertex
hull-boundary certificate used by the internal block-reversal packaging. -/
theorem exists_virtualHullBlockReversal_of_hullBoundaryBlockCertificate
    {n : ℕ} (F : Polygon E n) (hF : IsSimplePositiveCycle F)
    (hcertificate : 4 ≤ n → Nonempty (HullBoundaryBlockCertificate F)) :
    ∃ τ : Equiv.Perm (Fin n),
      ((closedWalkOfPolygon F).permute τ).signedArea =
        2 * hullArea F - signedArea F := by
  let C : HullWalkReversalAreaCertificate F :=
    (exists_hullWalkReversalAreaCertificate_of_hullBoundaryBlockCertificate
      F hF hcertificate).some
  refine ⟨C.τ, ?_⟩
  have hH := signedArea_sortedCompanion_eq_companionArea C.hullWalk
    (Equiv.refl (Fin C.hullEdgeCount)) C.hullSort
  have hperm : C.hullWalk.sortedCompanion (Equiv.refl _) = C.hullWalk := by
    cases C.hullWalk
    rfl
  rw [hperm, C.hullArea_eq] at hH
  linarith [C.reversalArea]

/-! ## Nontriviality and degeneracy checks -/

/-- First vertex of the standard witness triangle. -/
def triA : E := !₂[(0 : ℝ), 0]

/-- Second vertex of the standard witness triangle. -/
def triB : E := !₂[(1 : ℝ), 0]

/-- Third vertex of the standard witness triangle. -/
def triC : E := !₂[(0 : ℝ), 1]

/-- The standard positively oriented right triangle. -/
def triangle : Polygon E 3 :=
  ⟨![triA, triB, triC]⟩

theorem tri_linearIndependent_at_A :
    LinearIndependent ℝ ![triB - triA, triC - triA] := by
  rw [LinearIndependent.pair_iff]
  intro s t h
  have h0 := congrArg (fun z : E ↦ z 0) h
  have h1 := congrArg (fun z : E ↦ z 1) h
  have hs : s = 0 := by simpa [triA, triB, triC] using h0
  have ht : t = 0 := by simpa [triA, triB, triC] using h1
  exact ⟨hs, ht⟩

theorem tri_linearIndependent_at_B :
    LinearIndependent ℝ ![triA - triB, triC - triB] := by
  rw [LinearIndependent.pair_iff]
  intro s t h
  have h0 := congrArg (fun z : E ↦ z 0) h
  have h1 := congrArg (fun z : E ↦ z 1) h
  simp [triA, triB, triC] at h0 h1
  constructor <;> linarith

theorem tri_linearIndependent_at_C :
    LinearIndependent ℝ ![triB - triC, triA - triC] := by
  rw [LinearIndependent.pair_iff]
  intro s t h
  have h0 := congrArg (fun z : E ↦ z 0) h
  have h1 := congrArg (fun z : E ↦ z 1) h
  simp [triA, triB, triC] at h0 h1
  constructor <;> linarith

@[simp] theorem triA_ne_triB : triA ≠ triB := by
  intro h
  have := congrArg (fun z : E ↦ z 0) h
  norm_num [triA, triB] at this

@[simp] theorem triA_ne_triC : triA ≠ triC := by
  intro h
  have := congrArg (fun z : E ↦ z 1) h
  norm_num [triA, triC] at this

@[simp] theorem triB_ne_triC : triB ≠ triC := by
  intro h
  have := congrArg (fun z : E ↦ z 0) h
  norm_num [triB, triC] at this

@[simp] theorem triB_ne_triA : triB ≠ triA := triA_ne_triB.symm

@[simp] theorem triC_ne_triA : triC ≠ triA := triA_ne_triC.symm

@[simp] theorem triC_ne_triB : triC ≠ triB := triB_ne_triC.symm

theorem triangle_edge_inter_01 :
    triangle.edgeSet ℝ 0 ∩ triangle.edgeSet ℝ 1 =
      edgeEndpoints triangle 0 ∩ edgeEndpoints triangle 1 := by
  change affineSegment ℝ triA triB ∩ affineSegment ℝ triB triC =
    {triA, triB} ∩ {triB, triC}
  simp_rw [affineSegment_eq_segment]
  rw [segment_symm ℝ triA triB,
    segment_inter_eq_endpoint_of_linearIndependent_sub ℝ tri_linearIndependent_at_B]
  ext x
  aesop

theorem triangle_edge_inter_02 :
    triangle.edgeSet ℝ 0 ∩ triangle.edgeSet ℝ 2 =
      edgeEndpoints triangle 0 ∩ edgeEndpoints triangle 2 := by
  change affineSegment ℝ triA triB ∩ affineSegment ℝ triC triA =
    {triA, triB} ∩ {triC, triA}
  simp_rw [affineSegment_eq_segment]
  rw [segment_symm ℝ triC triA,
    segment_inter_eq_endpoint_of_linearIndependent_sub ℝ tri_linearIndependent_at_A]
  ext x
  aesop

theorem triangle_edge_inter_12 :
    triangle.edgeSet ℝ 1 ∩ triangle.edgeSet ℝ 2 =
      edgeEndpoints triangle 1 ∩ edgeEndpoints triangle 2 := by
  change affineSegment ℝ triB triC ∩ affineSegment ℝ triC triA =
    {triB, triC} ∩ {triC, triA}
  simp_rw [affineSegment_eq_segment]
  rw [segment_symm ℝ triB triC,
    segment_inter_eq_endpoint_of_linearIndependent_sub ℝ tri_linearIndependent_at_C]
  ext x
  aesop

theorem triangle_edge_inter_10 :
    triangle.edgeSet ℝ 1 ∩ triangle.edgeSet ℝ 0 =
      edgeEndpoints triangle 1 ∩ edgeEndpoints triangle 0 := by
  rw [inter_comm (triangle.edgeSet ℝ 1) (triangle.edgeSet ℝ 0),
    inter_comm (edgeEndpoints triangle 1) (edgeEndpoints triangle 0)]
  exact triangle_edge_inter_01

theorem triangle_edge_inter_20 :
    triangle.edgeSet ℝ 2 ∩ triangle.edgeSet ℝ 0 =
      edgeEndpoints triangle 2 ∩ edgeEndpoints triangle 0 := by
  rw [inter_comm (triangle.edgeSet ℝ 2) (triangle.edgeSet ℝ 0),
    inter_comm (edgeEndpoints triangle 2) (edgeEndpoints triangle 0)]
  exact triangle_edge_inter_02

theorem triangle_edge_inter_21 :
    triangle.edgeSet ℝ 2 ∩ triangle.edgeSet ℝ 1 =
      edgeEndpoints triangle 2 ∩ edgeEndpoints triangle 1 := by
  rw [inter_comm (triangle.edgeSet ℝ 2) (triangle.edgeSet ℝ 1),
    inter_comm (edgeEndpoints triangle 2) (edgeEndpoints triangle 1)]
  exact triangle_edge_inter_12

theorem triangle_vertices_injective : Function.Injective triangle.vertices := by
  intro i j hij
  fin_cases i <;> fin_cases j <;> simp_all [triangle]

theorem triangle_hasNondegenerateEdges : triangle.HasNondegenerateEdges := by
  intro i
  fin_cases i <;>
    simp [triangle, finRotate_apply, Fin.add_def]

theorem triangle_signedArea : signedArea triangle = 1 / 2 := by
  norm_num [signedArea, triangle, triA, triB, triC, PlanarArea.det2,
    Fin.sum_univ_three, finRotate_apply, Fin.add_def]

/-- Trap-2 witness: the headline CVX hypotheses are inhabited by a genuine
positive-area simple polygonal region, not merely by a degenerate walk. -/
theorem triangle_isSimplePositiveCycle : IsSimplePositiveCycle triangle := by
  refine ⟨by norm_num, triangle_vertices_injective, triangle_hasNondegenerateEdges, ?_, ?_⟩
  · intro i j hij
    fin_cases i <;> fin_cases j
    all_goals simp at hij
    · exact triangle_edge_inter_01
    · exact triangle_edge_inter_02
    · exact triangle_edge_inter_10
    · exact triangle_edge_inter_12
    · exact triangle_edge_inter_20
    · exact triangle_edge_inter_21
  · rw [triangle_signedArea]
    norm_num

/-- The triangle's edge order is already a cyclic counterclockwise angular
sort (with the positive horizontal ray as cut). -/
theorem triangle_isCyclicCCWEdgeSort :
    (closedWalkOfPolygon triangle).IsCyclicCCWEdgeSort (Equiv.refl (Fin 3)) := by
  refine ⟨0, ?_⟩
  rintro ⟨i, j⟩ hij
  fin_cases i <;> fin_cases j
  all_goals
    norm_num at hij
  all_goals
    norm_num [ClosedWalk.IsCyclicCCWEdgeSort, polarLEIgnoringZero, polarLE,
      inUpperHalf, closedWalkOfPolygon, edgeVec, triangle, triA, triB, triC,
      PlanarArea.det2,
      finRotate_apply, Fin.add_def]

/-- The triangle closed walk has strictly positive signed area. -/
theorem triangle_closedWalk_signedArea :
    (closedWalkOfPolygon triangle).signedArea = 1 / 2 := by
  have h0 : Finset.Iio (0 : Fin 3) = ∅ := by decide
  have h1 : Finset.Iio (1 : Fin 3) = {0} := by decide
  have h2 : Finset.Iio (2 : Fin 3) = {0, 1} := by decide
  norm_num [ClosedWalk.signedArea, closedWalkOfPolygon, edgeVec, triangle,
    triA, triB, triC, PlanarArea.det2, Fin.sum_univ_three, h0, h1, h2,
    finRotate_apply, Fin.add_def]
  rfl

/-- A closed walk consisting entirely of zero edges. -/
def zeroWalk (n : ℕ) : ClosedWalk n where
  edge := fun _ ↦ 0
  sum_edge_eq_zero := by simp

/-- Degenerate closed walks have zero signed area. -/
@[simp] theorem signedArea_zeroWalk (n : ℕ) : (zeroWalk n).signedArea = 0 := by
  simp [ClosedWalk.signedArea, zeroWalk, PlanarArea.det2]

/-- Every permutation is a legal angular sort of an all-zero walk. -/
theorem zeroWalk_isCyclicCCWEdgeSort (n : ℕ) (σ : Equiv.Perm (Fin n)) :
    (zeroWalk n).IsCyclicCCWEdgeSort σ := by
  refine ⟨0, ?_⟩
  intro p hp
  exact Or.inl rfl

end MathLab.PolygonRearrangement

#print axioms MathLab.PolygonRearrangement.EdgeChain.lineIntegral_reverse
#print axioms MathLab.PolygonRearrangement.enclosedRegion_eq_triangleFace_of_three
#print axioms MathLab.PolygonRearrangement.exists_positiveTriangulation_of_positiveEarRemoval
#print axioms MathLab.PolygonRearrangement.signedArea_eq_polygonArea_of_positiveTriangulation
#print axioms MathLab.PolygonRearrangement.exists_isCyclicCCWEdgeSort
#print axioms MathLab.PolygonRearrangement.isCyclicCCWEdgeSort_refl_of_injective_strictRadial_support
#print axioms MathLab.PolygonRearrangement.sortedSignedArea_max
#print axioms MathLab.PolygonRearrangement.signedArea_sortedCompanion_eq_companionArea
#print axioms MathLab.PolygonRearrangement.edgeSortMax
#print axioms MathLab.PolygonRearrangement.strictRadialFan_hullBoundaryBlockCertificate
#print axioms MathLab.PolygonRearrangement.exists_virtualHullBlockReversal_of_strictRadialFan
#print axioms MathLab.PolygonRearrangement.exists_virtualHullBlockReversal_of_hullBoundaryBlockCertificate
#print axioms MathLab.PolygonRearrangement.triangle_isSimplePositiveCycle
#print axioms MathLab.PolygonRearrangement.triangle_isCyclicCCWEdgeSort


==> anc/P5-kernel-deficit-lean-v6/MathLab/Geometry/PolygonRearrangementResearch.lean <==
/-
Copyright (c) 2026 Math Lab. All rights reserved.
Released under Apache 2.0 license as described in the file LICENSE.
Authors: Math Lab formalization track
-/
import MathLab.Geometry.PolygonRearrangement
import MathLab.Geometry.PolygonEarRemovalPackagingScratch
import MathLab.Geometry.ExtremeBlockHeadSourcePositiveScratch

/-!
# Directed-edge rearrangements: fully checked general-polygon extension

This module preserves the exact audited general simple-polygon signatures.
Positive ear removal is supplied by a kernel-checked polygonal-crosscut
induction, and the oriented hull-boundary block certificate is supplied by
the kernel-checked extreme-block radial-order proof.  Every public downstream
declaration is therefore a real proof through the axiom-clean engines in
`MathLab.Geometry.PolygonRearrangement`.

This module is deliberately absent from the production `MathLab.lean`
aggregate.  Import `MathLab.Research` to inspect the full research boundary.
-/

noncomputable section

namespace MathLab.PolygonRearrangement

/-- Every genuine simple positive cycle with at least four vertices admits
one positive ear-removal step using the explicit `Fin.succAbove` deletion. -/
theorem exists_positiveEarRemoval {n : ℕ} (F : Polygon E (n + 1))
    (hcard : 4 ≤ n + 1) (hF : IsSimplePositiveCycle F) :
    Nonempty (PositiveEarRemoval F) := by
  exact PolygonEarRemovalPackagingScratch.exists_positiveEarRemoval
    F hcard hF

/-- Every genuine simple positive polygonal cycle admits a positive
triangulation certificate.  The proof is the production conditional engine
instantiated with the kernel-checked ear-removal provider above. -/
theorem exists_positiveTriangulation {n : ℕ} (F : Polygon E n)
    (hF : IsSimplePositiveCycle F) : Nonempty (PositiveTriangulation F) := by
  exact exists_positiveTriangulation_of_positiveEarRemoval
    (fun G hcard hG => exists_positiveEarRemoval G hcard hG) F hF

/-- Shoelace signed area agrees with ordinary Lebesgue area for a genuine
simple positively oriented polygonal cycle. -/
theorem signedArea_eq_polygonArea {n : ℕ} (F : Polygon E n)
    (hF : IsSimplePositiveCycle F) :
    signedArea F = polygonArea F := by
  let T : PositiveTriangulation F := (exists_positiveTriangulation F hF).some
  exact signedArea_eq_polygonArea_of_positiveTriangulation F T

/-- The geometric common-boundary-order input for four or more vertices.
Extreme hull vertices cut the source boundary into consecutive chains whose
resultant chords form the counterclockwise hull walk. -/
private theorem exists_hullBoundaryBlockCertificate {n : ℕ}
    (F : Polygon E n) (hF : IsSimplePositiveCycle F) (hcard : 4 ≤ n) :
    Nonempty (HullBoundaryBlockCertificate F) := by
  exact
    ExtremeBlockHeadSourcePositiveScratch.exists_hullBoundaryBlockCertificate_proof
      F hF hcard

/-- **VIRTUAL-HULL-CERTIFICATE.** This theorem exposes only the downstream
certificate extracted from the full hull-block-reversal construction:
existence of an edge permutation with the required signed-area identity. Its
type does not assert that the witness permutation is assembled from hull-chain
block reversals, and the permuted walk is not asserted to be simple. -/
theorem exists_virtualHullBlockReversal {n : ℕ} (F : Polygon E n)
    (hF : IsSimplePositiveCycle F) :
    ∃ τ : Equiv.Perm (Fin n),
      ((closedWalkOfPolygon F).permute τ).signedArea =
        2 * hullArea F - signedArea F := by
  exact exists_virtualHullBlockReversal_of_hullBoundaryBlockCertificate
    F hF (fun hcard => exists_hullBoundaryBlockCertificate F hF hcard)

/-- **CVX (sorted-edge companion inequality).** For every genuine
positive-area, positively oriented simple polygonal region, the convex
companion obtained by cyclically sorting exactly the same directed boundary
edges satisfies `area(Sor(F)) + area(F) ≥ 2 area(conv(F))`.

Collinear consecutive vertices and repeated edge directions are admitted by
`IsSimplePositiveCycle`; zero edges are removed only at the representation
boundary by its nondegeneracy condition. -/
theorem cvx {n : ℕ} (F : Polygon E n) (hF : IsSimplePositiveCycle F)
    (σ : Equiv.Perm (Fin n))
    (hσ : (closedWalkOfPolygon F).IsCyclicCCWEdgeSort σ) :
    2 * hullArea F ≤ polygonArea F + (closedWalkOfPolygon F).companionArea σ := by
  let Q := closedWalkOfPolygon F
  obtain ⟨τ, hτ⟩ := exists_virtualHullBlockReversal F hF
  let ρ : Equiv.Perm (Fin n) := σ.trans τ.symm
  have hρ : (Q.permute τ).IsCyclicCCWEdgeSort ρ := by
    rcases hσ with ⟨k, hk⟩
    refine ⟨k, ?_⟩
    intro p hp
    simpa only [Q, ρ, ClosedWalk.edge_permute, Equiv.trans_apply,
      Equiv.apply_symm_apply] using hk p hp
  have hwalk : (Q.permute τ).sortedCompanion ρ = Q.sortedCompanion σ := by
    cases Q
    simp [ClosedWalk.sortedCompanion, ClosedWalk.permute, ρ]
  have hcomp : (Q.permute τ).companionArea ρ = Q.companionArea σ := by
    simp only [ClosedWalk.companionArea, hwalk]
  have hbound : 2 * hullArea F - signedArea F ≤ Q.companionArea σ := by
    rw [← hτ]
    exact (edgeSortMax (Q.permute τ) ρ hρ).trans_eq hcomp
  rw [signedArea_eq_polygonArea F hF] at hbound
  linarith

end MathLab.PolygonRearrangement

#print axioms MathLab.PolygonRearrangement.exists_positiveEarRemoval
#print axioms MathLab.PolygonRearrangement.exists_positiveTriangulation
#print axioms MathLab.PolygonRearrangement.signedArea_eq_polygonArea
#print axioms MathLab.PolygonRearrangement.exists_virtualHullBlockReversal
#print axioms MathLab.PolygonRearrangement.cvx


==> anc/P5-kernel-deficit-lean-v6/MathLab/Geometry/PolygonSourceArcDisjointScratch.lean <==
/-
Copyright (c) 2026 Math Lab. All rights reserved.
Released under Apache 2.0 license as described in the file LICENSE.
Authors: Math Lab formalization track
-/
import MathLab.Geometry.PolygonHullRadialSpokeScratch

/-!
# Disjoint separated arcs of a simple polygon

Two forward polygon arcs whose literal edge-index intervals are separated by
at least one vertex are disjoint.  This is the source-side input needed when
two nonincident extreme-to-extreme boundary arcs are extended to radial
crosscuts.
-/

open Set

noncomputable section

namespace MathLab.PolygonRearrangement.PolygonSourceArcDisjointScratch

/-- Two nonwrapping edge intervals `[0,k)` and `[r,r+l)` of a `PrePolygon`
are disjoint when the first interval ends strictly before the second begins.
The strict final bound ensures that every endpoint index occurring in the
proof is represented below the modulus. -/
theorem disjoint_arc_zero_arc_of_separated {m k r l : ℕ}
    (P : Schoenflies.PrePolygon m) (hsep : k < r)
    (hend : r + l < m + 3) :
    Disjoint (P.arc 0 k) (P.arc (r : ZMod (m + 3)) l) := by
  rw [Set.disjoint_left]
  intro z hzA hzB
  obtain ⟨s, hs, hzs⟩ := Schoenflies.PrePolygon.mem_arc_iff.mp hzA
  obtain ⟨t, ht, hzt⟩ := Schoenflies.PrePolygon.mem_arc_iff.mp hzB
  have hsN : s < m + 3 := by omega
  have hsSuccN : s + 1 < m + 3 := by omega
  have hrtN : r + t < m + 3 := by omega
  have hrtSuccN : r + t + 1 < m + 3 := by omega
  have hzeroS : (0 : ZMod (m + 3)) + (s : ZMod (m + 3)) = s := by
    simp
  rw [hzeroS] at hzs
  have hshiftT : (r : ZMod (m + 3)) + (t : ZMod (m + 3)) =
      ((r + t : ℕ) : ZMod (m + 3)) := by
    push_cast
    ring
  rw [hshiftT] at hzt
  have hij : (s : ZMod (m + 3)) ≠ ((r + t : ℕ) : ZMod (m + 3)) := by
    intro heq
    have := Schoenflies.ClosedPolygon.natCast_inj hsN hrtN heq
    omega
  have hA := P.edges_meet _ _ hij (Set.mem_inter hzs hzt)
  have hB := P.edges_meet _ _ hij.symm (Set.mem_inter hzt hzs)
  simp only [Set.mem_insert_iff, Set.mem_singleton_iff] at hA hB
  rcases hA with hA | hA <;> rcases hB with hB | hB
  · have heq := P.vertex_inj (hA.symm.trans hB)
    exact hij heq
  · have hcast : (s : ZMod (m + 3)) =
        ((r + t + 1 : ℕ) : ZMod (m + 3)) := by
      have heq := P.vertex_inj (hA.symm.trans hB)
      simpa only [Nat.cast_add, Nat.cast_one] using heq
    have := Schoenflies.ClosedPolygon.natCast_inj hsN hrtSuccN hcast
    omega
  · have hcast : ((s + 1 : ℕ) : ZMod (m + 3)) =
        ((r + t : ℕ) : ZMod (m + 3)) := by
      have heq := P.vertex_inj (hA.symm.trans hB)
      simpa only [Nat.cast_add, Nat.cast_one] using heq
    have := Schoenflies.ClosedPolygon.natCast_inj hsSuccN hrtN hcast
    omega
  · have hcast : ((s + 1 : ℕ) : ZMod (m + 3)) =
        ((r + t + 1 : ℕ) : ZMod (m + 3)) := by
      have heq := P.vertex_inj (hA.symm.trans hB)
      simpa only [Nat.cast_add, Nat.cast_one] using heq
    have := Schoenflies.ClosedPolygon.natCast_inj hsSuccN hrtSuccN hcast
    omega

#print axioms disjoint_arc_zero_arc_of_separated

end MathLab.PolygonRearrangement.PolygonSourceArcDisjointScratch


==> anc/P5-kernel-deficit-lean-v6/MathLab/Geometry/PolygonSplitEarLiftScratch.lean <==
/-
Copyright (c) 2026 Math Lab. All rights reserved.
Released under Apache 2.0 license as described in the file LICENSE.
Authors: Math Lab formalization track
-/
import MathLab.Geometry.PolygonDiagonalSplitScratch

/-!
# Lifting an interior child ear across a polygonal diagonal split

The strong-induction proof splits a `PrePolygon` along an internal diagonal.
An ear of either child whose apex is not a diagonal endpoint has the same
three vertices in the parent.  To exclude vertices of the other child one
also needs the honest geometric fact that the child's closed ear triangle is
contained in the child's closed bounded region.  This module records that
fact as `EarTriangleInClosure`; it is not silently inferred from the finite
empty-triangle predicate.
-/

open Set

noncomputable section

namespace MathLab.PolygonRearrangement.PolygonSplitEarLiftScratch

open PolygonDiagonalSplitScratch
open PolygonEarSelectorGeometryScratch

/-- The closed corner triangle at `k` lies in the closed bounded side of the
polygon.  This is the geometric invariant needed to lift an ear across a
diagonal split; `IsEarVertex` alone only records the finite vertex-exclusion
condition. -/
def EarTriangleInClosure {m : ℕ} (P : Schoenflies.PrePolygon m)
    (k : ZMod (m + 3)) : Prop :=
  ∀ x : E,
    inTriangle (P.vertex (k - 1)) (P.vertex k) (P.vertex (k + 1)) x →
      x ∈ closure (Schoenflies.inside P.carrier)

/-- The parent index represented by a forward-child index. -/
def liftSplitIndex {m : ℕ} {i j : ZMod (m + 3)}
    (k : ZMod (splitParameter i j + 3)) : ZMod (m + 3) :=
  i + ((k.val : ℕ) : ZMod (m + 3))

/-- Avoiding zero and the last cyclic index is exactly the arithmetic
interiority condition used by both split-ear lifts. -/
theorem zmod_val_interior_of_ne_zero_last {N : ℕ} (hN : 1 ≤ N)
    (k : ZMod N) (hzero : k ≠ 0)
    (hlast : k ≠ ((N - 1 : ℕ) : ZMod N)) :
    0 < k.val ∧ k.val + 1 < N := by
  let _ : NeZero N := ⟨by omega⟩
  have hkval₀ : k.val ≠ 0 := by
    intro h
    exact hzero ((ZMod.val_eq_zero k).mp h)
  have hkvallast : k.val ≠ N - 1 := by
    intro h
    apply hlast
    rw [← ZMod.natCast_zmod_val k, h]
  have hklt := ZMod.val_lt k
  omega

/-- Form matched to induction on the closing diagonal edge: its two endpoint
indices are the last child index and its cyclic successor. -/
theorem zmod_val_interior_of_avoiding_closingEdge {N : ℕ}
    (hN : 1 ≤ N) (k : ZMod N)
    (hlast : k ≠ ((N - 1 : ℕ) : ZMod N))
    (hlastSucc : k ≠ ((N - 1 : ℕ) : ZMod N) + 1) :
    0 < k.val ∧ k.val + 1 < N := by
  let _ : NeZero N := ⟨by omega⟩
  have hlastSuccZero : ((N - 1 : ℕ) : ZMod N) + 1 = 0 := by
    calc
      ((N - 1 : ℕ) : ZMod N) + 1 =
          ((N - 1 + 1 : ℕ) : ZMod N) := by push_cast; ring
      _ = (N : ZMod N) := by rw [Nat.sub_add_cancel hN]
      _ = 0 := ZMod.natCast_self N
  apply zmod_val_interior_of_ne_zero_last hN k
  · rwa [← hlastSuccZero]
  · exact hlast

@[simp] theorem splitVertex_eq_liftSplitIndex {m : ℕ}
    (P : Schoenflies.PrePolygon m) {i j : ZMod (m + 3)}
    (k : ZMod (splitParameter i j + 3)) :
    splitVertex P i j k = P.vertex (liftSplitIndex k) := rfl

/-- Away from the first child index, predecessor is ordinary predecessor on
natural representatives. -/
theorem split_pred_val {m : ℕ} {P : Schoenflies.PrePolygon m}
    {i j : ZMod (m + 3)} (hdiag : IsDiagonal P i j)
    (k : ZMod (splitParameter i j + 3)) (hk : 0 < k.val) :
    (k - 1).val = k.val - 1 := by
  have hd₂ := diagonal_span_two_le P hdiag
  have hcount : splitParameter i j + 3 = (j - i).val + 1 := by
    simpa only [splitCount] using splitParameter_add_three hd₂
  have hlt : k.val - 1 < splitParameter i j + 3 := by
    have hklt := ZMod.val_lt k
    omega
  have heq : k - 1 =
      ((k.val - 1 : ℕ) : ZMod (splitParameter i j + 3)) := by
    apply add_right_cancel (b := (1 : ZMod (splitParameter i j + 3)))
    have hk₁ : 1 ≤ k.val := by omega
    calc
      k - 1 + 1 = k := sub_add_cancel k 1
      _ = ((k.val : ℕ) : ZMod (splitParameter i j + 3)) :=
        (ZMod.natCast_zmod_val k).symm
      _ = (((k.val - 1) + 1 : ℕ) :
          ZMod (splitParameter i j + 3)) := by
        rw [Nat.sub_add_cancel hk₁]
      _ = ((k.val - 1 : ℕ) : ZMod (splitParameter i j + 3)) + 1 := by
        rw [Nat.cast_add, Nat.cast_one]
  rw [heq, ZMod.val_natCast, Nat.mod_eq_of_lt hlt]

/-- An interior forward-child vertex has the same predecessor in the parent. -/
theorem liftSplitIndex_pred {m : ℕ} {P : Schoenflies.PrePolygon m}
    {i j : ZMod (m + 3)} (hdiag : IsDiagonal P i j)
    (k : ZMod (splitParameter i j + 3)) (hk : 0 < k.val) :
    liftSplitIndex (k - 1) = liftSplitIndex k - 1 := by
  simp only [liftSplitIndex, split_pred_val hdiag k hk]
  have hkone : 1 ≤ k.val := by omega
  rw [Nat.cast_sub hkone]
  ring

/-- Away from the last child index, successor is ordinary successor in the
parent. -/
theorem liftSplitIndex_succ {m : ℕ} {P : Schoenflies.PrePolygon m}
    {i j : ZMod (m + 3)} (hdiag : IsDiagonal P i j)
    (k : ZMod (splitParameter i j + 3))
    (hk : k.val + 1 < splitParameter i j + 3) :
    liftSplitIndex (k + 1) = liftSplitIndex k + 1 := by
  have hd₂ := diagonal_span_two_le P hdiag
  have hcount : splitParameter i j + 3 = (j - i).val + 1 := by
    simpa only [splitCount] using splitParameter_add_three hd₂
  have hkspan : k.val < (j - i).val := by omega
  simp only [liftSplitIndex, split_succ_val hdiag k hkspan]
  push_cast
  ring

/-- At a non-endpoint child index, the entire corner triple is inherited
literally from the parent. -/
theorem split_interior_triple {m : ℕ} (P : Schoenflies.PrePolygon m)
    {i j : ZMod (m + 3)} (hdiag : IsDiagonal P i j)
    (k : ZMod (splitParameter i j + 3))
    (hk₀ : 0 < k.val)
    (hk₁ : k.val + 1 < splitParameter i j + 3) :
    (splitPrePolygon P hdiag).vertex (k - 1) =
        P.vertex (liftSplitIndex k - 1) ∧
      (splitPrePolygon P hdiag).vertex k =
        P.vertex (liftSplitIndex k) ∧
      (splitPrePolygon P hdiag).vertex (k + 1) =
        P.vertex (liftSplitIndex k + 1) := by
  constructor
  · change P.vertex (liftSplitIndex (k - 1)) =
      P.vertex (liftSplitIndex k - 1)
    exact congrArg P.vertex (liftSplitIndex_pred hdiag k hk₀)
  · constructor
    · rfl
    · change P.vertex (liftSplitIndex (k + 1)) =
        P.vertex (liftSplitIndex k + 1)
      exact congrArg P.vertex (liftSplitIndex_succ hdiag k hk₁)

/-- The corner determinant at an interior child index is the parent's corner
determinant at the lifted index. -/
theorem cornerDet_split_interior {m : ℕ} (P : Schoenflies.PrePolygon m)
    {i j : ZMod (m + 3)} (hdiag : IsDiagonal P i j)
    (k : ZMod (splitParameter i j + 3))
    (hk₀ : 0 < k.val)
    (hk₁ : k.val + 1 < splitParameter i j + 3) :
    cornerDet (splitPrePolygon P hdiag) k =
      cornerDet P (liftSplitIndex k) := by
  rcases split_interior_triple P hdiag k hk₀ hk₁ with ⟨hprev, hcur, hnext⟩
  simp only [cornerDet]
  rw [hprev, hcur, hnext]

/-! ## The geometric region certificate of a finite ear -/

/-- The strict interior of the corner triangle, written in the same three
determinant coordinates as `inTriangle`. -/
def openCornerTriangle {m : ℕ} (P : Schoenflies.PrePolygon m)
    (k : ZMod (m + 3)) : Set E :=
  {x | 0 < PlanarArea.det2
          (P.vertex k - P.vertex (k - 1)) (x - P.vertex (k - 1)) ∧
        0 < PlanarArea.det2
          (P.vertex (k + 1) - P.vertex k) (x - P.vertex k) ∧
        0 < PlanarArea.det2
          (P.vertex (k - 1) - P.vertex (k + 1)) (x - P.vertex (k + 1))}

private theorem det2_affine_combo (d base p q : E) (u v : ℝ)
    (huv : u + v = 1) :
    PlanarArea.det2 d ((u • p + v • q) - base) =
      u * PlanarArea.det2 d (p - base) +
        v * PlanarArea.det2 d (q - base) := by
  have hv : v = 1 - u := by linarith
  subst v
  simp only [PlanarArea.det2, PiLp.sub_apply, PiLp.add_apply,
    PiLp.smul_apply, smul_eq_mul]
  ring

private theorem positive_affine_combo {u v A B : ℝ}
    (hu : 0 ≤ u) (hv : 0 ≤ v) (huv : u + v = 1)
    (hA : 0 < A) (hB : 0 < B) :
    0 < u * A + v * B := by
  by_cases hu₀ : u = 0
  · subst u
    have hv₁ : v = 1 := by linarith
    simpa only [zero_mul, zero_add, hv₁, one_mul] using hB
  · have hupos : 0 < u := lt_of_le_of_ne hu (Ne.symm hu₀)
    exact add_pos_of_pos_of_nonneg (mul_pos hupos hA) (mul_nonneg hv hB.le)

private theorem det2_segment_zero (a b x : E)
    (hx : x ∈ segment ℝ a b) :
    PlanarArea.det2 (b - a) (x - a) = 0 := by
  obtain ⟨u, v, hu, hv, huv, hxeq⟩ := hx
  rw [← hxeq]
  have hu' : u = 1 - v := by linarith
  rw [hu']
  simp only [PlanarArea.det2, PiLp.sub_apply, PiLp.add_apply,
    PiLp.smul_apply, smul_eq_mul]
  ring

/-- The strict corner triangle is convex. -/
theorem convex_openCornerTriangle {m : ℕ}
    (P : Schoenflies.PrePolygon m) (k : ZMod (m + 3)) :
    Convex ℝ (openCornerTriangle P k) := by
  intro x hx y hy u v hu hv huv
  rcases hx with ⟨hx₁, hx₂, hx₃⟩
  rcases hy with ⟨hy₁, hy₂, hy₃⟩
  refine ⟨?_, ?_, ?_⟩ <;>
    rw [det2_affine_combo _ _ _ _ _ _ huv] <;>
    exact positive_affine_combo hu hv huv (by assumption) (by assumption)

/-- The barycentre belongs to the strict corner triangle at a positive
corner. -/
theorem cornerCentroid_mem_openCornerTriangle {m : ℕ}
    (P : Schoenflies.PrePolygon m) (k : ZMod (m + 3))
    (hconv : 0 < cornerDet P k) :
    (3 : ℝ)⁻¹ •
        (P.vertex (k - 1) + P.vertex k + P.vertex (k + 1)) ∈
      openCornerTriangle P k := by
  let a := P.vertex (k - 1)
  let b := P.vertex k
  let c := P.vertex (k + 1)
  let cen : E := (3 : ℝ)⁻¹ • (a + b + c)
  have hbase : 0 < PlanarArea.det2 (b - a) (c - b) := by
    simpa only [cornerDet, a, b, c] using hconv
  change cen ∈ openCornerTriangle P k
  refine ⟨?_, ?_, ?_⟩
  · have heq : PlanarArea.det2 (b - a) (cen - a) =
        PlanarArea.det2 (b - a) (c - b) / 3 := by
      simp only [cen, PlanarArea.det2, PiLp.sub_apply, PiLp.add_apply,
        PiLp.smul_apply, smul_eq_mul]
      norm_num
      ring
    rw [show P.vertex k - P.vertex (k - 1) = b - a by rfl,
      show cen - P.vertex (k - 1) = cen - a by rfl, heq]
    linarith
  · have heq : PlanarArea.det2 (c - b) (cen - b) =
        PlanarArea.det2 (b - a) (c - b) / 3 := by
      simp only [cen, PlanarArea.det2, PiLp.sub_apply, PiLp.add_apply,
        PiLp.smul_apply, smul_eq_mul]
      norm_num
      ring
    rw [show P.vertex (k + 1) - P.vertex k = c - b by rfl,
      show cen - P.vertex k = cen - b by rfl, heq]
    linarith
  · have heq : PlanarArea.det2 (a - c) (cen - c) =
        PlanarArea.det2 (b - a) (c - b) / 3 := by
      simp only [cen, PlanarArea.det2, PiLp.sub_apply, PiLp.add_apply,
        PiLp.smul_apply, smul_eq_mul]
      norm_num
      ring
    rw [show P.vertex (k - 1) - P.vertex (k + 1) = a - c by rfl,
      show cen - P.vertex (k + 1) = cen - c by rfl, heq]
    linarith

/-- A finite empty positive ear has no polygon carrier point in the strict
interior of its corner triangle. -/
theorem openCornerTriangle_subset_compl_of_isEarVertex {m : ℕ}
    (P : Schoenflies.PrePolygon m) (k : ZMod (m + 3))
    (hear : IsEarVertex P k) :
    openCornerTriangle P k ⊆ P.carrierᶜ := by
  intro x hx hxcarrier
  let a := P.vertex (k - 1)
  let b := P.vertex k
  let c := P.vertex (k + 1)
  have hbase : 0 < PlanarArea.det2 (b - a) (c - a) := by
    have h := hear.1
    rw [cornerDet_eq_baseDet] at h
    simpa only [a, b, c] using h
  rcases Set.mem_iUnion.mp hxcarrier with ⟨e, hxe⟩
  by_cases heprev : e = k - 1
  · subst e
    have hz := det2_segment_zero a b x (by
      simpa only [a, b, Schoenflies.PrePolygon.edge,
        show (k - 1 : ZMod (m + 3)) + 1 = k by ring] using hxe)
    simpa only [a, b] using (ne_of_gt hx.1 hz)
  by_cases hecur : e = k
  · subst e
    have hz := det2_segment_zero b c x (by
      simpa only [b, c, Schoenflies.PrePolygon.edge] using hxe)
    simpa only [b, c] using (ne_of_gt hx.2.1 hz)
  have hvertexDeep : ∀ t : ZMod (m + 3),
      P.vertex t ∈ P.edge e →
      inTriangle a b c (P.vertex t) →
      0 < PlanarArea.det2 (a - c) (P.vertex t - c) → False := by
    intro t hte httri htdeep
    by_cases htprev : t = k - 1
    · subst t
      have hz : PlanarArea.det2 (a - c) (a - c) = 0 := by
        simp only [PlanarArea.det2, PiLp.sub_apply]
        ring
      rw [hz] at htdeep
      linarith
    by_cases htcur : t = k
    · subst t
      exact (vertex_not_mem_edge_of_nonincident P hecur heprev) hte
    by_cases htnext : t = k + 1
    · subst t
      have hz : PlanarArea.det2 (a - c) (c - c) = 0 := by
        simp [PlanarArea.det2]
      rw [hz] at htdeep
      linarith
    exact hear.2 t htprev htcur htnext httri
  have hexit := deep_segment_exit a b c 0 le_rfl hbase
    (P.vertex e) (P.vertex (e + 1)) x hx.1 hx.2.1 hx.2.2
    (by simpa only [Schoenflies.PrePolygon.edge] using hxe)
  rcases hexit with ⟨q, hqe, hqab, hqdeep⟩ |
      ⟨q, hqe, hqbc, hqdeep⟩ |
      ⟨z, hzends, hztri, hzdeep⟩
  · have hpair := P.edges_meet (k - 1) e (Ne.symm heprev)
        (by
          refine ⟨?_, hqe⟩
          simpa only [a, b, Schoenflies.PrePolygon.edge,
            show (k - 1 : ZMod (m + 3)) + 1 = k by ring] using hqab)
    simp only [Set.mem_insert_iff, Set.mem_singleton_iff] at hpair
    rcases hpair with hqa | hqb
    · have hz : PlanarArea.det2 (a - c) (a - c) = 0 := by
        simp only [PlanarArea.det2, PiLp.sub_apply]
        ring
      rw [hqa, hz] at hqdeep
      linarith
    · have hqb' : q = b := by
        simpa only [b, show (k - 1 : ZMod (m + 3)) + 1 = k by ring] using hqb
      have hbmem : b ∈ P.edge e := by rwa [← hqb']
      exact (vertex_not_mem_edge_of_nonincident P hecur heprev) hbmem
  · have hpair := P.edges_meet k e (Ne.symm hecur)
        (by
          refine ⟨?_, hqe⟩
          simpa only [b, c, Schoenflies.PrePolygon.edge] using hqbc)
    simp only [Set.mem_insert_iff, Set.mem_singleton_iff] at hpair
    rcases hpair with hqb | hqc
    · have hqb' : q = b := by simpa only [b] using hqb
      have hbmem : b ∈ P.edge e := by rwa [← hqb']
      exact (vertex_not_mem_edge_of_nonincident P hecur heprev) hbmem
    · have hz : PlanarArea.det2 (a - c) (c - c) = 0 := by
        simp [PlanarArea.det2]
      rw [hqc, hz] at hqdeep
      linarith
  · rcases hzends with rfl | rfl
    · exact hvertexDeep e (left_mem_segment ℝ _ _) hztri hzdeep
    · exact hvertexDeep (e + 1) (right_mem_segment ℝ _ _) hztri hzdeep

/-- Every point of the closed corner triangle is a limit of points of its
strict interior when the corner determinant is positive. -/
theorem inTriangle_mem_closure_openCornerTriangle {m : ℕ}
    (P : Schoenflies.PrePolygon m) (k : ZMod (m + 3))
    (hconv : 0 < cornerDet P k) {x : E}
    (hx : inTriangle (P.vertex (k - 1)) (P.vertex k)
      (P.vertex (k + 1)) x) :
    x ∈ closure (openCornerTriangle P k) := by
  let cen : E := (3 : ℝ)⁻¹ •
    (P.vertex (k - 1) + P.vertex k + P.vertex (k + 1))
  have hcen : cen ∈ openCornerTriangle P k := by
    simpa only [cen] using cornerCentroid_mem_openCornerTriangle P k hconv
  have hseg : openSegment ℝ x cen ⊆ openCornerTriangle P k := by
    intro z hz
    obtain ⟨u, v, hu, hv, huv, hzeq⟩ := hz
    rcases hx with ⟨hx₁, hx₂, hx₃⟩
    rcases hcen with ⟨hc₁, hc₂, hc₃⟩
    refine ⟨?_, ?_, ?_⟩
    · rw [← hzeq, det2_affine_combo _ _ _ _ _ _ huv]
      exact add_pos_of_nonneg_of_pos (mul_nonneg hu.le hx₁)
        (mul_pos hv hc₁)
    · rw [← hzeq, det2_affine_combo _ _ _ _ _ _ huv]
      exact add_pos_of_nonneg_of_pos (mul_nonneg hu.le hx₂)
        (mul_pos hv hc₂)
    · rw [← hzeq, det2_affine_combo _ _ _ _ _ _ huv]
      exact add_pos_of_nonneg_of_pos (mul_nonneg hu.le hx₃)
        (mul_pos hv hc₃)
  apply closure_mono hseg
  exact segment_subset_closure_openSegment (left_mem_segment ℝ x cen)

/-- Local-left orientation identifies the connected strict ear triangle with
the bounded component rather than the unbounded component. -/
theorem openCornerTriangle_subset_inside_of_localLeft {m : ℕ}
    (P : Schoenflies.PrePolygon m) (k : ZMod (m + 3))
    (hear : IsEarVertex P k)
    (hleft : BoundaryInsideLocallyLeft P) :
    openCornerTriangle P k ⊆ Schoenflies.inside P.carrier := by
  let a := P.vertex (k - 1)
  let b := P.vertex k
  let c := P.vertex (k + 1)
  have hbase : 0 < PlanarArea.det2 (b - a) (c - b) := by
    simpa only [cornerDet, a, b, c] using hear.1
  have hbthird : 0 < PlanarArea.det2 (a - c) (b - c) := by
    have heq : PlanarArea.det2 (a - c) (b - c) =
        PlanarArea.det2 (b - a) (c - b) := by
      simp only [PlanarArea.det2, PiLp.sub_apply]
      ring
    rw [heq]
    exact hbase
  have hcont : Continuous (fun y : E =>
      PlanarArea.det2 (a - c) (y - c)) := by
    unfold PlanarArea.det2
    fun_prop
  have hopen : IsOpen {y : E | 0 < PlanarArea.det2 (a - c) (y - c)} :=
    isOpen_lt continuous_const hcont
  have hnhds : {y : E | 0 < PlanarArea.det2 (a - c) (y - c)} ∈ nhds b :=
    hopen.mem_nhds hbthird
  obtain ⟨r, hr, hball⟩ := Metric.mem_nhds_iff.mp hnhds
  obtain ⟨p, hpinside, hpball, hpIncoming, hpOutgoing⟩ :=
    exists_inside_corner_wedge_point P k hear.1 hleft hr
  have hpU : p ∈ openCornerTriangle P k := by
    refine ⟨?_, ?_, ?_⟩
    · have heq : PlanarArea.det2 (b - a) (p - a) =
          PlanarArea.det2 (b - a) (p - b) := by
        simp only [PlanarArea.det2, PiLp.sub_apply]
        ring
      rw [show P.vertex k - P.vertex (k - 1) = b - a by rfl,
        show p - P.vertex (k - 1) = p - a by rfl, heq]
      simpa only [a, b] using hpIncoming
    · simpa only [b, c] using hpOutgoing
    · exact hball hpball
  have hUoff : openCornerTriangle P k ⊆ P.carrierᶜ :=
    openCornerTriangle_subset_compl_of_isEarVertex P k hear
  have hUcomp : openCornerTriangle P k ⊆
      connectedComponentIn P.carrierᶜ p :=
    (convex_openCornerTriangle P k).isPreconnected
      |>.subset_connectedComponentIn hpU hUoff
  have hpcomp : connectedComponentIn P.carrierᶜ p =
      Schoenflies.inside P.carrier :=
    P.isSeparating_carrier.connectedComponentIn_eq_inside hpinside
  rw [← hpcomp]
  exact hUcomp

/-- A finite empty positive ear automatically carries the closed-region
certificate needed by diagonal-split induction. -/
theorem earTriangleInClosure_of_isEarVertex_of_localLeft {m : ℕ}
    (P : Schoenflies.PrePolygon m) (k : ZMod (m + 3))
    (hear : IsEarVertex P k)
    (hleft : BoundaryInsideLocallyLeft P) :
    EarTriangleInClosure P k := by
  intro x hx
  have hxcl : x ∈ closure (openCornerTriangle P k) :=
    inTriangle_mem_closure_openCornerTriangle P k hear.1 hx
  exact closure_mono
    (openCornerTriangle_subset_inside_of_localLeft P k hear hleft) hxcl

/-- Every parent vertex on the closed forward cyclic span from `i` to `j`
is represented by a vertex of the forward child. -/
theorem exists_splitIndex_of_forward_offset_le {m : ℕ}
    (P : Schoenflies.PrePolygon m) {i j l : ZMod (m + 3)}
    (hdiag : IsDiagonal P i j)
    (hle : (l - i).val ≤ (j - i).val) :
    ∃ k : ZMod (splitParameter i j + 3), liftSplitIndex k = l := by
  let k : ZMod (splitParameter i j + 3) :=
    (((l - i).val : ℕ) : ZMod (splitParameter i j + 3))
  have hd₂ := diagonal_span_two_le P hdiag
  have hcount : splitParameter i j + 3 = (j - i).val + 1 := by
    simpa only [splitCount] using splitParameter_add_three hd₂
  have hkval : k.val = (l - i).val := by
    dsimp only [k]
    rw [ZMod.val_natCast, Nat.mod_eq_of_lt]
    omega
  refine ⟨k, ?_⟩
  simp only [liftSplitIndex, hkval]
  rw [ZMod.natCast_zmod_val]
  ring

/-- A parent vertex strictly past `j` on the forward span is represented by
the reverse child. -/
theorem exists_reverse_splitIndex_of_forward_offset_lt {m : ℕ}
    (P : Schoenflies.PrePolygon m) {i j l : ZMod (m + 3)}
    (hdiag : IsDiagonal P i j)
    (hlt : (j - i).val < (l - i).val) :
    ∃ k : ZMod (splitParameter j i + 3),
      (liftSplitIndex (i := j) (j := i) k) = l := by
  have hdlt := ZMod.val_lt (j - i)
  have hllt := ZMod.val_lt (l - i)
  have hcast : l - j =
      (((l - i).val - (j - i).val : ℕ) : ZMod (m + 3)) := by
    calc
      l - j = (l - i) - (j - i) := by ring
      _ = ((l - i).val : ZMod (m + 3)) -
          ((j - i).val : ZMod (m + 3)) := by
        rw [ZMod.natCast_zmod_val, ZMod.natCast_zmod_val]
      _ = (((l - i).val - (j - i).val : ℕ) :
          ZMod (m + 3)) := by
        rw [Nat.cast_sub (by omega)]
  have hdiffLt : (l - i).val - (j - i).val < m + 3 := by omega
  have hval : (l - j).val = (l - i).val - (j - i).val := by
    rw [hcast, ZMod.val_natCast, Nat.mod_eq_of_lt hdiffLt]
  have hrev : (i - j).val = m + 3 - (j - i).val :=
    reverse_span_val hdiag.1
  apply exists_splitIndex_of_forward_offset_le P (isDiagonal_symm hdiag)
  rw [hval, hrev]
  omega

/-- Every listed polygon vertex belongs to the closure of its bounded Jordan
component. -/
theorem vertex_mem_closure_inside {m : ℕ} (P : Schoenflies.PrePolygon m)
    (l : ZMod (m + 3)) :
    P.vertex l ∈ closure (Schoenflies.inside P.carrier) :=
  (Schoenflies.IsRegionOf.inside P.carrier).subset_closure
    P.isSeparating_carrier (P.vertex_mem_carrier l)

/-- A listed parent vertex on a diagonal segment is one of its two
endpoints. -/
theorem vertex_eq_endpoint_of_mem_diagonal {m : ℕ}
    (P : Schoenflies.PrePolygon m) {i j l : ZMod (m + 3)}
    (hdiag : IsDiagonal P i j)
    (hl : P.vertex l ∈ segment ℝ (P.vertex i) (P.vertex j)) :
    l = i ∨ l = j := by
  by_cases hli : P.vertex l = P.vertex i
  · exact Or.inl (P.vertex_inj hli)
  by_cases hlj : P.vertex l = P.vertex j
  · exact Or.inr (P.vertex_inj hlj)
  have hlopen : P.vertex l ∈
      openSegment ℝ (P.vertex i) (P.vertex j) :=
    mem_openSegment_of_ne_left_right
      (fun h => hli h.symm) (fun h => hlj h.symm) hl
  rcases Set.mem_iUnion.mp (P.vertex_mem_carrier l) with ⟨e, hle⟩
  exact (Set.disjoint_left.mp (hdiag.2.2.2 e) hlopen hle).elim

/-- An ear at a non-endpoint vertex of the forward child lifts to an ear of
the parent.  The closed-triangle invariant is precisely what excludes parent
vertices belonging to the other child. -/
theorem isEarVertex_of_splitInterior {m : ℕ}
    (P : Schoenflies.PrePolygon m) {i j : ZMod (m + 3)}
    (hdiag : IsDiagonal P i j)
    (hinside : openSegment ℝ (P.vertex i) (P.vertex j) ⊆
      Schoenflies.inside P.carrier)
    (k : ZMod (splitParameter i j + 3))
    (hk₀ : 0 < k.val)
    (hk₁ : k.val + 1 < splitParameter i j + 3)
    (hear : IsEarVertex (splitPrePolygon P hdiag) k)
    (hregion : EarTriangleInClosure (splitPrePolygon P hdiag) k) :
    IsEarVertex P (liftSplitIndex k) := by
  let Q₁ := splitPrePolygon P hdiag
  let Q₂ := splitPrePolygon P (isDiagonal_symm hdiag)
  rcases split_interior_triple P hdiag k hk₀ hk₁ with
    ⟨hprev, hcur, hnext⟩
  refine ⟨?_, ?_⟩
  · rw [← cornerDet_split_interior P hdiag k hk₀ hk₁]
    exact hear.1
  · intro l hlprev hlcur hlnext hltri
    by_cases hforward : (l - i).val ≤ (j - i).val
    · obtain ⟨q, hq⟩ :=
        exists_splitIndex_of_forward_offset_le P hdiag hforward
      have hqprev : q ≠ k - 1 := by
        intro heq
        apply hlprev
        calc
          l = liftSplitIndex q := hq.symm
          _ = liftSplitIndex (k - 1) := by rw [heq]
          _ = liftSplitIndex k - 1 := liftSplitIndex_pred hdiag k hk₀
      have hqcur : q ≠ k := by
        intro heq
        apply hlcur
        calc
          l = liftSplitIndex q := hq.symm
          _ = liftSplitIndex k := by rw [heq]
      have hqnext : q ≠ k + 1 := by
        intro heq
        apply hlnext
        calc
          l = liftSplitIndex q := hq.symm
          _ = liftSplitIndex (k + 1) := by rw [heq]
          _ = liftSplitIndex k + 1 := liftSplitIndex_succ hdiag k hk₁
      apply hear.2 q hqprev hqcur hqnext
      change inTriangle
        (Q₁.vertex (k - 1)) (Q₁.vertex k) (Q₁.vertex (k + 1))
          (Q₁.vertex q)
      rw [hprev, hcur, hnext]
      change inTriangle
        (P.vertex (liftSplitIndex k - 1))
        (P.vertex (liftSplitIndex k))
        (P.vertex (liftSplitIndex k + 1))
        (P.vertex (liftSplitIndex q))
      rwa [hq]
    · have hpast : (j - i).val < (l - i).val := by omega
      have hlcl₁ : P.vertex l ∈
          closure (Schoenflies.inside Q₁.carrier) := by
        apply hregion (P.vertex l)
        change inTriangle
          (Q₁.vertex (k - 1)) (Q₁.vertex k) (Q₁.vertex (k + 1))
            (P.vertex l)
        rw [hprev, hcur, hnext]
        exact hltri
      obtain ⟨q, hq⟩ :=
        exists_reverse_splitIndex_of_forward_offset_lt P hdiag hpast
      have hlcl₂ : P.vertex l ∈
          closure (Schoenflies.inside Q₂.carrier) := by
        have hqmem : Q₂.vertex q ∈
            closure (Schoenflies.inside Q₂.carrier) :=
          vertex_mem_closure_inside Q₂ q
        change P.vertex (liftSplitIndex (i := j) (j := i) q) ∈
          closure (Schoenflies.inside Q₂.carrier) at hqmem
        rwa [hq] at hqmem
      have hlseg : P.vertex l ∈
          segment ℝ (P.vertex i) (P.vertex j) := by
        have hinter : P.vertex l ∈
            closure (Schoenflies.inside Q₁.carrier) ∩
              closure (Schoenflies.inside Q₂.carrier) :=
          ⟨hlcl₁, hlcl₂⟩
        rw [child_closures_inter_eq_diagonal P hdiag hinside] at hinter
        exact hinter
      rcases vertex_eq_endpoint_of_mem_diagonal P hdiag hlseg with rfl | rfl
      · apply hforward
        simp
      · apply hforward
        simp

/-- The same inherited corner triangle remains in the parent closed bounded
region, since the forward child closure is one member of the exact crosscut
decomposition. -/
theorem earTriangleInClosure_of_splitInterior {m : ℕ}
    (P : Schoenflies.PrePolygon m) {i j : ZMod (m + 3)}
    (hdiag : IsDiagonal P i j)
    (hinside : openSegment ℝ (P.vertex i) (P.vertex j) ⊆
      Schoenflies.inside P.carrier)
    (k : ZMod (splitParameter i j + 3))
    (hk₀ : 0 < k.val)
    (hk₁ : k.val + 1 < splitParameter i j + 3)
    (hregion : EarTriangleInClosure (splitPrePolygon P hdiag) k) :
    EarTriangleInClosure P (liftSplitIndex k) := by
  let Q₁ := splitPrePolygon P hdiag
  let Q₂ := splitPrePolygon P (isDiagonal_symm hdiag)
  rcases split_interior_triple P hdiag k hk₀ hk₁ with
    ⟨hprev, hcur, hnext⟩
  intro x hx
  have hx₁ : x ∈ closure (Schoenflies.inside Q₁.carrier) := by
    apply hregion x
    change inTriangle
      (Q₁.vertex (k - 1)) (Q₁.vertex k) (Q₁.vertex (k + 1)) x
    rw [hprev, hcur, hnext]
    exact hx
  rw [closure_inside_eq_union_child_closures P hdiag hinside]
  exact Or.inl hx₁

/-- Paired form consumed by the strong-induction driver. -/
theorem earWithRegion_of_splitInterior {m : ℕ}
    (P : Schoenflies.PrePolygon m) {i j : ZMod (m + 3)}
    (hdiag : IsDiagonal P i j)
    (hinside : openSegment ℝ (P.vertex i) (P.vertex j) ⊆
      Schoenflies.inside P.carrier)
    (k : ZMod (splitParameter i j + 3))
    (hk₀ : 0 < k.val)
    (hk₁ : k.val + 1 < splitParameter i j + 3)
    (hear : IsEarVertex (splitPrePolygon P hdiag) k)
    (hregion : EarTriangleInClosure (splitPrePolygon P hdiag) k) :
    IsEarVertex P (liftSplitIndex k) ∧
      EarTriangleInClosure P (liftSplitIndex k) :=
  ⟨isEarVertex_of_splitInterior P hdiag hinside k hk₀ hk₁ hear hregion,
    earTriangleInClosure_of_splitInterior P hdiag hinside k hk₀ hk₁ hregion⟩

/-- Root-facing forward lift: child local-left orientation supplies the
closed-triangle invariant automatically. -/
theorem isEarVertex_of_splitInterior_of_localLeft {m : ℕ}
    (P : Schoenflies.PrePolygon m) {i j : ZMod (m + 3)}
    (hdiag : IsDiagonal P i j)
    (hinside : openSegment ℝ (P.vertex i) (P.vertex j) ⊆
      Schoenflies.inside P.carrier)
    (k : ZMod (splitParameter i j + 3))
    (hk₀ : 0 < k.val)
    (hk₁ : k.val + 1 < splitParameter i j + 3)
    (hear : IsEarVertex (splitPrePolygon P hdiag) k)
    (hChildLeft : BoundaryInsideLocallyLeft (splitPrePolygon P hdiag)) :
    IsEarVertex P (liftSplitIndex k) :=
  isEarVertex_of_splitInterior P hdiag hinside k hk₀ hk₁ hear
    (earTriangleInClosure_of_isEarVertex_of_localLeft
      (splitPrePolygon P hdiag) k hear hChildLeft)

/-- Symmetric lifting from the child following the reverse cyclic span. -/
theorem isEarVertex_of_reverseSplitInterior {m : ℕ}
    (P : Schoenflies.PrePolygon m) {i j : ZMod (m + 3)}
    (hdiag : IsDiagonal P i j)
    (hinside : openSegment ℝ (P.vertex i) (P.vertex j) ⊆
      Schoenflies.inside P.carrier)
    (k : ZMod (splitParameter j i + 3))
    (hk₀ : 0 < k.val)
    (hk₁ : k.val + 1 < splitParameter j i + 3)
    (hear : IsEarVertex (splitPrePolygon P (isDiagonal_symm hdiag)) k)
    (hregion : EarTriangleInClosure
      (splitPrePolygon P (isDiagonal_symm hdiag)) k) :
    IsEarVertex P (liftSplitIndex (i := j) (j := i) k) := by
  have hinside' : openSegment ℝ (P.vertex j) (P.vertex i) ⊆
      Schoenflies.inside P.carrier := by
    rwa [openSegment_symm]
  exact isEarVertex_of_splitInterior P (isDiagonal_symm hdiag) hinside'
    k hk₀ hk₁ hear hregion

/-- Paired reverse-child form consumed by the strong-induction driver. -/
theorem earWithRegion_of_reverseSplitInterior {m : ℕ}
    (P : Schoenflies.PrePolygon m) {i j : ZMod (m + 3)}
    (hdiag : IsDiagonal P i j)
    (hinside : openSegment ℝ (P.vertex i) (P.vertex j) ⊆
      Schoenflies.inside P.carrier)
    (k : ZMod (splitParameter j i + 3))
    (hk₀ : 0 < k.val)
    (hk₁ : k.val + 1 < splitParameter j i + 3)
    (hear : IsEarVertex (splitPrePolygon P (isDiagonal_symm hdiag)) k)
    (hregion : EarTriangleInClosure
      (splitPrePolygon P (isDiagonal_symm hdiag)) k) :
    IsEarVertex P (liftSplitIndex (i := j) (j := i) k) ∧
      EarTriangleInClosure P (liftSplitIndex (i := j) (j := i) k) := by
  have hinside' : openSegment ℝ (P.vertex j) (P.vertex i) ⊆
      Schoenflies.inside P.carrier := by
    rwa [openSegment_symm]
  exact earWithRegion_of_splitInterior P (isDiagonal_symm hdiag) hinside'
    k hk₀ hk₁ hear hregion

/-- Root-facing reverse lift: reverse-child local-left orientation supplies
the closed-triangle invariant automatically. -/
theorem isEarVertex_of_reverseSplitInterior_of_localLeft {m : ℕ}
    (P : Schoenflies.PrePolygon m) {i j : ZMod (m + 3)}
    (hdiag : IsDiagonal P i j)
    (hinside : openSegment ℝ (P.vertex i) (P.vertex j) ⊆
      Schoenflies.inside P.carrier)
    (k : ZMod (splitParameter j i + 3))
    (hk₀ : 0 < k.val)
    (hk₁ : k.val + 1 < splitParameter j i + 3)
    (hear : IsEarVertex (splitPrePolygon P (isDiagonal_symm hdiag)) k)
    (hChildLeft : BoundaryInsideLocallyLeft
      (splitPrePolygon P (isDiagonal_symm hdiag))) :
    IsEarVertex P (liftSplitIndex (i := j) (j := i) k) := by
  have hinside' : openSegment ℝ (P.vertex j) (P.vertex i) ⊆
      Schoenflies.inside P.carrier := by
    rwa [openSegment_symm]
  exact isEarVertex_of_splitInterior_of_localLeft P
    (isDiagonal_symm hdiag) hinside' k hk₀ hk₁ hear hChildLeft

#print axioms split_pred_val
#print axioms zmod_val_interior_of_avoiding_closingEdge
#print axioms split_interior_triple
#print axioms cornerDet_split_interior
#print axioms openCornerTriangle_subset_compl_of_isEarVertex
#print axioms earTriangleInClosure_of_isEarVertex_of_localLeft
#print axioms exists_reverse_splitIndex_of_forward_offset_lt
#print axioms vertex_eq_endpoint_of_mem_diagonal
#print axioms isEarVertex_of_splitInterior
#print axioms earWithRegion_of_splitInterior
#print axioms isEarVertex_of_splitInterior_of_localLeft
#print axioms isEarVertex_of_reverseSplitInterior
#print axioms earWithRegion_of_reverseSplitInterior
#print axioms isEarVertex_of_reverseSplitInterior_of_localLeft

end MathLab.PolygonRearrangement.PolygonSplitEarLiftScratch


==> anc/P5-kernel-deficit-lean-v6/MathLab/Geometry/PolygonSplitOrientationScratch.lean <==
/-
Copyright (c) 2026 Math Lab. All rights reserved.
Released under Apache 2.0 license as described in the file LICENSE.
Authors: Math Lab formalization track
-/
import MathLab.Geometry.PolygonDiagonalSplitScratch
import MathLab.Geometry.PolygonDirectionalLocalLeftScratch
import MathLab.Geometry.CoordinatePairBridgeScratch

/-!
# Orientation inherited by the two sides of an internal polygon diagonal

This off-aggregate workbench first records exact null-measure and area
additivity statements for the two `PrePolygon`s obtained by cutting along an
internal diagonal.  The orientation portion uses one common generic direction
for the parent and both children, so all Green/winding area comparisons occur
in the same pair-coordinate plane.
-/

open MeasureTheory Set
open scoped BigOperators

noncomputable section

namespace MathLab.PolygonRearrangement.PolygonSplitOrientationScratch

open PolygonEarSelectorGeometryScratch
open PolygonDiagonalSplitScratch
open PolygonDirectionCoordinateScratch
open PolygonDirectionalWindingComponentScratch
open PolygonDirectionalLocalLeftScratch
open PolygonWindingOrientationScratch
open PolygonWindingOrientationScratch.RealCycle
open PolygonWindingComponentSelectionScratch
open PolygonWindingEdgeIsolationScratch
open CoordinatePairBridgeScratch

theorem coords_measurePreserving :
    MeasureTheory.MeasurePreserving coords := by
  have h := (MeasureTheory.volume_preserving_finTwoArrow ℝ).comp
    (PiLp.volume_preserving_ofLp (Fin 2))
  convert h using 1 <;> try rfl

/-! ## Null boundaries and exact area additivity -/

/-- A closed segment in the production Euclidean plane has planar volume
zero. -/
theorem volume_segment_eq_zero (a b : E) :
    volume (segment ℝ a b) = 0 := by
  rw [← convexHull_pair]
  have hset : ({a, b} : Set E) = {a, a, b} := by simp
  rw [hset]
  exact PlanarArea.volume_convexHull_triangle_degenerate a a b (by
    simp [PlanarArea.det2])

/-- The coordinate-pair presentation uses the same Lebesgue normalization,
so its line segments are null as well. -/
theorem volume_pair_segment_eq_zero (p q : ℝ × ℝ) :
    volume (segment ℝ p q) = 0 := by
  let s : Set E := segment ℝ (ofCoords p) (ofCoords q)
  have himage : coords '' s = segment ℝ p q := by
    simpa only [s, coords_ofCoords] using
      image_coords_segment (ofCoords p) (ofCoords q)
  have hmeas : MeasurableSet (coords '' s) := by
    rw [himage, segment_eq_image]
    exact (isCompact_Icc.image (by fun_prop)).isClosed.measurableSet
  have hmap := congrArg (fun μ : MeasureTheory.Measure (ℝ × ℝ) =>
    μ (coords '' s)) coords_measurePreserving.map_eq
  rw [MeasureTheory.Measure.map_apply coords_measurePreserving.measurable hmeas] at hmap
  have hpre : coords ⁻¹' (coords '' s) = s :=
    Set.preimage_image_eq s coordsHomeomorph.injective
  rw [hpre] at hmap
  rw [volume_segment_eq_zero] at hmap
  rw [himage] at hmap
  exact hmap.symm

/-- A `PrePolygon` carrier is a finite union of line segments and hence has
planar volume zero. -/
theorem volume_prePolygon_carrier_eq_zero {m : ℕ}
    (P : Schoenflies.PrePolygon m) : volume P.carrier = 0 := by
  unfold Schoenflies.PrePolygon.carrier
  apply measure_iUnion_null
  intro i
  exact volume_segment_eq_zero _ _

/-- Adding the polygonal boundary does not change the volume of the bounded
Jordan component. -/
theorem volume_closure_inside_eq_inside {m : ℕ}
    (P : Schoenflies.PrePolygon m) :
    volume (closure (Schoenflies.inside P.carrier)) =
      volume (Schoenflies.inside P.carrier) := by
  rw [(Schoenflies.IsRegionOf.inside P.carrier).closure_eq
    P.isSeparating_carrier]
  rw [MeasureTheory.measure_union₀
    P.isClosed_carrier.measurableSet.nullMeasurableSet
    (MeasureTheory.AEDisjoint.of_null_right
      (volume_prePolygon_carrier_eq_zero P)),
    volume_prePolygon_carrier_eq_zero, add_zero]

/-- At the level of closed bounded sides, the two diagonal children have
additive planar volume. -/
theorem volume_closure_inside_split_add {m : ℕ}
    (P : Schoenflies.PrePolygon m) {i j : ZMod (m + 3)}
    (hdiag : IsDiagonal P i j)
    (hinside : openSegment ℝ (P.vertex i) (P.vertex j) ⊆
      Schoenflies.inside P.carrier) :
    volume (closure (Schoenflies.inside P.carrier)) =
      volume (closure (Schoenflies.inside
        (splitPrePolygon P hdiag).carrier)) +
      volume (closure (Schoenflies.inside
        (splitPrePolygon P (isDiagonal_symm hdiag)).carrier)) := by
  let A := closure (Schoenflies.inside (splitPrePolygon P hdiag).carrier)
  let B := closure (Schoenflies.inside
    (splitPrePolygon P (isDiagonal_symm hdiag)).carrier)
  have hInter : A ∩ B = segment ℝ (P.vertex i) (P.vertex j) := by
    simpa only [A, B] using
      child_closures_inter_eq_diagonal P hdiag hinside
  have hnull : volume (A ∩ B) = 0 := by
    rw [hInter]
    exact volume_segment_eq_zero _ _
  have hAED : MeasureTheory.AEDisjoint volume A B := hnull
  rw [closure_inside_eq_union_child_closures P hdiag hinside]
  exact MeasureTheory.measure_union₀
    isClosed_closure.measurableSet.nullMeasurableSet hAED

/-- Exact area additivity for the open bounded Jordan components of the two
diagonal children. -/
theorem volume_inside_split_add {m : ℕ}
    (P : Schoenflies.PrePolygon m) {i j : ZMod (m + 3)}
    (hdiag : IsDiagonal P i j)
    (hinside : openSegment ℝ (P.vertex i) (P.vertex j) ⊆
      Schoenflies.inside P.carrier) :
    volume (Schoenflies.inside P.carrier) =
      volume (Schoenflies.inside (splitPrePolygon P hdiag).carrier) +
      volume (Schoenflies.inside
        (splitPrePolygon P (isDiagonal_symm hdiag)).carrier) := by
  rw [← volume_closure_inside_eq_inside P,
    ← volume_closure_inside_eq_inside (splitPrePolygon P hdiag),
    ← volume_closure_inside_eq_inside
      (splitPrePolygon P (isDiagonal_symm hdiag))]
  exact volume_closure_inside_split_add P hdiag hinside

/-! ## The same split in one common direction-adapted frame -/

/-- A homeomorphic direction frame commutes with closing the bounded Jordan
component. -/
theorem image_closure_inside_eq_closure_directionInside {m : ℕ}
    (P : Schoenflies.PrePolygon m) (u : E)
    (hu : Schoenflies.Plane.IsDirection u) :
    directionCoords u '' closure (Schoenflies.inside P.carrier) =
      closure (directionInside u P.carrier) := by
  unfold directionInside
  change (directionHomeomorph u hu : E → ℝ × ℝ) ''
      closure (Schoenflies.inside P.carrier) =
    closure ((directionHomeomorph u hu : E → ℝ × ℝ) ''
      Schoenflies.inside P.carrier)
  exact (directionHomeomorph u hu).image_closure
    (Schoenflies.inside P.carrier)

/-- The two child closures still cover the parent closure after applying one
common direction frame. -/
theorem closure_directionInside_eq_union_child_closures {m : ℕ}
    (P : Schoenflies.PrePolygon m) {i j : ZMod (m + 3)}
    (hdiag : IsDiagonal P i j)
    (hinside : openSegment ℝ (P.vertex i) (P.vertex j) ⊆
      Schoenflies.inside P.carrier)
    (u : E) (hu : Schoenflies.Plane.IsDirection u) :
    closure (directionInside u P.carrier) =
      closure (directionInside u (splitPrePolygon P hdiag).carrier) ∪
        closure (directionInside u
          (splitPrePolygon P (isDiagonal_symm hdiag)).carrier) := by
  have h := congrArg (fun s : Set E => directionCoords u '' s)
    (closure_inside_eq_union_child_closures P hdiag hinside)
  rw [Set.image_union,
    image_closure_inside_eq_closure_directionInside P u hu,
    image_closure_inside_eq_closure_directionInside
      (splitPrePolygon P hdiag) u hu,
    image_closure_inside_eq_closure_directionInside
      (splitPrePolygon P (isDiagonal_symm hdiag)) u hu] at h
  exact h

/-- In a common direction frame the child closures intersect in the image
of the diagonal, namely the corresponding pair-coordinate segment. -/
theorem child_directionInside_closures_inter_eq_diagonal {m : ℕ}
    (P : Schoenflies.PrePolygon m) {i j : ZMod (m + 3)}
    (hdiag : IsDiagonal P i j)
    (hinside : openSegment ℝ (P.vertex i) (P.vertex j) ⊆
      Schoenflies.inside P.carrier)
    (u : E) (hu : Schoenflies.Plane.IsDirection u) :
    closure (directionInside u (splitPrePolygon P hdiag).carrier) ∩
        closure (directionInside u
          (splitPrePolygon P (isDiagonal_symm hdiag)).carrier) =
      segment ℝ (directionCoords u (P.vertex i))
        (directionCoords u (P.vertex j)) := by
  have h := congrArg (fun s : Set E => directionCoords u '' s)
    (child_closures_inter_eq_diagonal P hdiag hinside)
  have hinj : Function.Injective (directionCoords u) :=
    (directionHomeomorph u hu).injective
  rw [Set.image_inter hinj,
    image_closure_inside_eq_closure_directionInside
      (splitPrePolygon P hdiag) u hu,
    image_closure_inside_eq_closure_directionInside
      (splitPrePolygon P (isDiagonal_symm hdiag)) u hu,
    image_directionCoords_segment u hu] at h
  exact h

/-- The image of a polygonal carrier in any direction frame is null. -/
theorem volume_directionCarrier_eq_zero {m : ℕ}
    (P : Schoenflies.PrePolygon m) (u : E)
    (hu : Schoenflies.Plane.IsDirection u) :
    volume (directionCoords u '' P.carrier) = 0 := by
  rw [← ofPrePolygonDirection_boundary_eq_image P u hu]
  exact boundary_volume_eq_zero (ofPrePolygonDirection P u)

/-- Closing a directional bounded component adds only its null polygonal
boundary. -/
theorem volume_closure_directionInside_eq_directionInside {m : ℕ}
    (P : Schoenflies.PrePolygon m) (u : E)
    (hu : Schoenflies.Plane.IsDirection u) :
    volume (closure (directionInside u P.carrier)) =
      volume (directionInside u P.carrier) := by
  have hset : closure (directionInside u P.carrier) =
      directionInside u P.carrier ∪ directionCoords u '' P.carrier := by
    rw [← image_closure_inside_eq_closure_directionInside P u hu,
      (Schoenflies.IsRegionOf.inside P.carrier).closure_eq
        P.isSeparating_carrier,
      Set.image_union, directionInside]
  have hclosed : IsClosed (directionCoords u '' P.carrier) :=
    (directionHomeomorph u hu).isClosedMap P.carrier P.isClosed_carrier
  rw [hset, MeasureTheory.measure_union₀
    hclosed.measurableSet.nullMeasurableSet
    (MeasureTheory.AEDisjoint.of_null_right
      (volume_directionCarrier_eq_zero P u hu)),
    (volume_directionCarrier_eq_zero P u hu), add_zero]

/-- Exact pair-coordinate area additivity for the open child components,
with parent and children all read in the same frame. -/
theorem volume_directionInside_split_add {m : ℕ}
    (P : Schoenflies.PrePolygon m) {i j : ZMod (m + 3)}
    (hdiag : IsDiagonal P i j)
    (hinside : openSegment ℝ (P.vertex i) (P.vertex j) ⊆
      Schoenflies.inside P.carrier)
    (u : E) (hu : Schoenflies.Plane.IsDirection u) :
    volume (directionInside u P.carrier) =
      volume (directionInside u (splitPrePolygon P hdiag).carrier) +
        volume (directionInside u
          (splitPrePolygon P (isDiagonal_symm hdiag)).carrier) := by
  let A := closure (directionInside u (splitPrePolygon P hdiag).carrier)
  let B := closure (directionInside u
    (splitPrePolygon P (isDiagonal_symm hdiag)).carrier)
  have hInter : A ∩ B =
      segment ℝ (directionCoords u (P.vertex i))
        (directionCoords u (P.vertex j)) := by
    simpa only [A, B] using
      child_directionInside_closures_inter_eq_diagonal
        P hdiag hinside u hu
  have hnull : volume (A ∩ B) = 0 := by
    rw [hInter]
    exact volume_pair_segment_eq_zero _ _
  have hAED : MeasureTheory.AEDisjoint volume A B := hnull
  have hclosedAdd :
      volume (closure (directionInside u P.carrier)) =
        volume A + volume B := by
    rw [closure_directionInside_eq_union_child_closures
      P hdiag hinside u hu]
    exact MeasureTheory.measure_union₀
      isClosed_closure.measurableSet.nullMeasurableSet hAED
  rw [volume_closure_directionInside_eq_directionInside P u hu,
    volume_closure_directionInside_eq_directionInside
      (splitPrePolygon P hdiag) u hu,
    volume_closure_directionInside_eq_directionInside
      (splitPrePolygon P (isDiagonal_symm hdiag)) u hu] at hclosedAdd
  exact hclosedAdd

/-! ## Orientation-free absolute shoelace formula -/

/-- A signed unit jump across an edge forces the single winding value on the
bounded component to be `1` or `-1`, without presupposing an orientation. -/
theorem componentWinding_eq_one_or_neg_one_of_jump (P : RealCycle)
    {insideSet outsideSet : Set (ℝ × ℝ)}
    (hData : WindingComponentData P insideSet outsideSet) {k : ℤ}
    (hkin : ∀ q ∈ insideSet, P.winding q = k)
    (hkout : ∀ q ∈ outsideSet, P.winding q = 0)
    {pL pR : ℝ × ℝ} (hpL : pL ∉ P.boundary)
    (hpR : pR ∉ P.boundary)
    (hjump : P.winding pL - P.winding pR = 1) :
    k = 1 ∨ k = -1 := by
  have hcover (p : ℝ × ℝ) (hp : p ∉ P.boundary) :
      p ∈ insideSet ∪ outsideSet := by
    rw [hData.union_eq]
    exact hp
  rcases hcover pL hpL with hpLin | hpLout
  · rcases hcover pR hpR with hpRin | hpRout
    · rw [hkin pL hpLin, hkin pR hpRin] at hjump
      omega
    · rw [hkin pL hpLin, hkout pR hpRout] at hjump
      exact Or.inl (by omega)
  · rcases hcover pR hpR with hpRin | hpRout
    · rw [hkout pL hpLout, hkin pR hpRin] at hjump
      exact Or.inr (by omega)
    · rw [hkout pL hpLout, hkout pR hpRout] at hjump
      omega

/-- For a simple pre-polygon, unsigned shoelace area is exactly the volume
of its bounded component in any adapted nonhorizontal direction frame. -/
theorem abs_prePolygonShoelace_eq_directionInside_volume {m : ℕ}
    (P : Schoenflies.PrePolygon m) (u : E)
    (hu : Schoenflies.Plane.IsDirection u)
    (hne : ∀ i : ZMod (m + 3),
      (directionCoords u (P.vertex i)).2 ≠
        (directionCoords u (P.vertex (i + 1))).2) :
    |prePolygonShoelace P| = volume.real (directionInside u P.carrier) := by
  have hData : WindingComponentData (ofPrePolygonDirection P u)
      (directionInside u P.carrier) (directionOutside u P.carrier) :=
    ofPrePolygonDirection_componentData P u hu
  obtain ⟨k, hkin, hkout, hfactor⟩ :=
    shoelace_eq_insideWinding_mul_volume_of_componentData
      (ofPrePolygonDirection P u) hData
  let e : ZMod (m + 3) := 0
  let x : E := midpoint ℝ (P.vertex e) (P.vertex (e + 1))
  have hx : x ∈ openSegment ℝ (P.vertex e) (P.vertex (e + 1)) := by
    exact midpoint_mem_openSegment _ _
  have hqx : directionCoords u x ∈
      openSegment ℝ ((ofPrePolygonDirection P u).vert e)
        ((ofPrePolygonDirection P u).vert
          (e + 1 : ZMod (m + 3))) := by
    simpa only [ofPrePolygonDirection_vert] using
      directionCoords_mem_cycle_openEdge P u hu e x hx
  have hoff : ∀ j, j ≠ e →
      directionCoords u x ∉ (ofPrePolygonDirection P u).edgeSeg j := by
    intro j hje
    exact directionCoords_openEdge_not_mem_other_cycle_edge
      P u hu e x hx j hje
  have hneQ :
      ((ofPrePolygonDirection P u).vert e).2 ≠
        ((ofPrePolygonDirection P u).vert
          (e + 1 : ZMod (m + 3))).2 := by
    simpa only [ofPrePolygonDirection_vert] using hne e
  obtain ⟨pL, _hpLball, pR, _hpRball, _hcrossL, _hcrossR,
      hpLoff, hpRoff, hjump⟩ :=
    exists_winding_jump_pair_near_openEdge
      (ofPrePolygonDirection P u) e (directionCoords u x)
      hqx hoff hneQ
      1 (by norm_num)
  have hk := componentWinding_eq_one_or_neg_one_of_jump
    (ofPrePolygonDirection P u) hData hkin hkout hpLoff hpRoff hjump
  rw [ofPrePolygonDirection_shoelace P u hu] at hfactor
  rcases hk with hk | hk
  · subst k
    norm_num at hfactor
    rw [hfactor, abs_of_nonneg (by positivity)]
  · rw [hk] at hfactor
    norm_num at hfactor
    rw [hfactor, abs_neg, abs_of_nonneg (by positivity)]

/-- The shoelace of a simple pre-polygon cannot vanish.  The direction
hypothesis is exactly the finite generic-position input used by the winding
jump calculation. -/
theorem prePolygonShoelace_ne_zero_of_direction {m : ℕ}
    (P : Schoenflies.PrePolygon m) (u : E)
    (hu : Schoenflies.Plane.IsDirection u)
    (hne : ∀ i : ZMod (m + 3),
      (directionCoords u (P.vertex i)).2 ≠
        (directionCoords u (P.vertex (i + 1))).2) :
    prePolygonShoelace P ≠ 0 := by
  have habs := abs_prePolygonShoelace_eq_directionInside_volume P u hu hne
  have hvol : 0 < volume.real (directionInside u P.carrier) := by
    exact ENNReal.toReal_pos
      ((isOpen_directionInside hu P.isSeparating_carrier).measure_pos volume
        (isConnected_directionInside hu P.isSeparating_carrier).nonempty).ne'
      (isBounded_directionInside hu P.isSeparating_carrier).measure_lt_top.ne
  intro hzero
  rw [hzero, abs_zero] at habs
  linarith

/-! ## Shoelace additivity across the diagonal -/

private theorem sum_zmod_eq_sum_range {M : Type*} [AddCommMonoid M]
    (N : ℕ) [NeZero N] (G : ZMod N → M) :
    (∑ k : ZMod N, G k) = ∑ c ∈ Finset.range N, G (c : ZMod N) := by
  obtain ⟨p, rfl⟩ : ∃ p, N = p + 1 :=
    ⟨N - 1, by have := NeZero.ne N; omega⟩
  rw [← Fin.sum_univ_eq_sum_range
    (fun c => G (c : ZMod (p + 1))) (p + 1)]
  refine Fintype.sum_congr _ _ ?_
  intro k
  exact congrArg G (ZMod.natCast_rightInverse k).symm

private theorem val_add_val_neg {N : ℕ} [NeZero N]
    (x : ZMod N) (hx : x ≠ 0) : x.val + (-x).val = N := by
  rw [ZMod.neg_val, if_neg hx]
  have hxlt := ZMod.val_lt x
  omega

/-- The determinant numerator of a forward child is the sum over the kept
parent edges plus its closing diagonal term. -/
theorem splitPrePolygon_det_arc {m : ℕ}
    (P : Schoenflies.PrePolygon m) {i j : ZMod (m + 3)}
    (hdiag : IsDiagonal P i j) :
    (∑ k : ZMod (splitParameter i j + 3),
      PlanarArea.det2 ((splitPrePolygon P hdiag).vertex k)
        ((splitPrePolygon P hdiag).vertex (k + 1))) =
      (∑ c ∈ Finset.range (j - i).val,
        PlanarArea.det2
          (P.vertex (i + (c : ZMod (m + 3))))
          (P.vertex (i + (c : ZMod (m + 3)) + 1))) +
        PlanarArea.det2 (P.vertex j) (P.vertex i) := by
  have hd₂ := diagonal_span_two_le P hdiag
  have hN : splitParameter i j + 3 = (j - i).val + 1 := by
    simpa only [splitCount] using splitParameter_add_three hd₂
  have hvalc : ∀ c : ℕ, c < (j - i).val + 1 →
      ((c : ZMod (splitParameter i j + 3)).val : ℕ) = c := by
    intro c hc
    rw [ZMod.val_natCast, hN, Nat.mod_eq_of_lt hc]
  have hsucc : ∀ c : ℕ,
      ((c : ZMod (splitParameter i j + 3)) + 1) =
        ((c + 1 : ℕ) : ZMod (splitParameter i j + 3)) := by
    intro c
    push_cast
    ring
  have hconv :
      (∑ k : ZMod (splitParameter i j + 3),
        PlanarArea.det2 ((splitPrePolygon P hdiag).vertex k)
          ((splitPrePolygon P hdiag).vertex (k + 1))) =
        ∑ c ∈ Finset.range ((j - i).val + 1),
          PlanarArea.det2
            ((splitPrePolygon P hdiag).vertex
              (c : ZMod (splitParameter i j + 3)))
            ((splitPrePolygon P hdiag).vertex
              ((c : ZMod (splitParameter i j + 3)) + 1)) := by
    rw [sum_zmod_eq_sum_range (splitParameter i j + 3)]
    apply Finset.sum_congr
    · exact congrArg Finset.range hN
    · intro c _
      rfl
  rw [hconv, Finset.sum_range_succ]
  congr 1
  · refine Finset.sum_congr rfl (fun c hc => ?_)
    rw [Finset.mem_range] at hc
    have e1 :
        (splitPrePolygon P hdiag).vertex
            (c : ZMod (splitParameter i j + 3)) =
          P.vertex (i + (c : ZMod (m + 3))) := by
      rw [splitPrePolygon_vertex, splitVertex, hvalc c (by omega)]
    have hsv :
        ((((c : ZMod (splitParameter i j + 3)) + 1).val : ℕ) :
            ZMod (m + 3)) =
          (c : ZMod (m + 3)) + 1 := by
      rw [hsucc, hvalc (c + 1) (by omega)]
      push_cast
      ring
    have e2 :
        (splitPrePolygon P hdiag).vertex
            ((c : ZMod (splitParameter i j + 3)) + 1) =
          P.vertex (i + (c : ZMod (m + 3)) + 1) := by
      rw [splitPrePolygon_vertex, splitVertex, hsv]
      congr 1
      ring
    rw [e1, e2]
  · have hjv : ((j - i).val : ZMod (m + 3)) = j - i :=
      ZMod.natCast_zmod_val _
    have e1 :
        (splitPrePolygon P hdiag).vertex
            (((j - i).val : ℕ) : ZMod (splitParameter i j + 3)) =
          P.vertex j := by
      rw [splitPrePolygon_vertex, splitVertex,
        hvalc (j - i).val (Nat.lt_succ_self _), hjv]
      congr 1
      ring
    have hz :
        (((j - i).val : ℕ) : ZMod (splitParameter i j + 3)) + 1 = 0 := by
      rw [hsucc]
      rw [← hN]
      exact ZMod.natCast_self (splitParameter i j + 3)
    have e2 :
        (splitPrePolygon P hdiag).vertex
            ((((j - i).val : ℕ) : ZMod (splitParameter i j + 3)) + 1) =
          P.vertex i := by
      rw [hz, splitPrePolygon_vertex, splitVertex, ZMod.val_zero]
      simp
    rw [e1, e2]

/-- The two child shoelaces add to the parent shoelace: every parent edge is
kept once and the two oppositely oriented diagonal terms cancel. -/
theorem splitPrePolygon_shoelace_add {m : ℕ}
    (P : Schoenflies.PrePolygon m) {i j : ZMod (m + 3)}
    (hdiag : IsDiagonal P i j) :
    prePolygonShoelace (splitPrePolygon P hdiag) +
        prePolygonShoelace
          (splitPrePolygon P (isDiagonal_symm hdiag)) =
      prePolygonShoelace P := by
  have hji : j ≠ i := Ne.symm hdiag.1
  rw [prePolygonShoelace, prePolygonShoelace, prePolygonShoelace,
    splitPrePolygon_det_arc P hdiag,
    splitPrePolygon_det_arc P (isDiagonal_symm hdiag)]
  have hcancel :
      PlanarArea.det2 (P.vertex j) (P.vertex i) +
        PlanarArea.det2 (P.vertex i) (P.vertex j) = 0 := by
    simp only [PlanarArea.det2]
    ring
  have hjarc :
      (∑ c ∈ Finset.range (i - j).val,
        PlanarArea.det2
          (P.vertex (j + (c : ZMod (m + 3))))
          (P.vertex (j + (c : ZMod (m + 3)) + 1))) =
      ∑ c ∈ Finset.range (i - j).val,
        PlanarArea.det2
          (P.vertex (i + (((j - i).val + c : ℕ) : ZMod (m + 3))))
          (P.vertex
            (i + (((j - i).val + c : ℕ) : ZMod (m + 3)) + 1)) := by
    refine Finset.sum_congr rfl (fun c _ => ?_)
    have hidx :
        i + (((j - i).val + c : ℕ) : ZMod (m + 3)) =
          j + (c : ZMod (m + 3)) := by
      push_cast
      rw [ZMod.natCast_zmod_val]
      ring
    rw [hidx]
  have hde : (j - i).val + (i - j).val = m + 3 := by
    have hsub : i - j = -(j - i) := by ring
    rw [hsub]
    exact val_add_val_neg (j - i) (sub_ne_zero.mpr hji)
  have hfull :
      (∑ c ∈ Finset.range (j - i).val,
        PlanarArea.det2
          (P.vertex (i + (c : ZMod (m + 3))))
          (P.vertex (i + (c : ZMod (m + 3)) + 1))) +
      (∑ c ∈ Finset.range (i - j).val,
        PlanarArea.det2
          (P.vertex (i + (((j - i).val + c : ℕ) : ZMod (m + 3))))
          (P.vertex
            (i + (((j - i).val + c : ℕ) : ZMod (m + 3)) + 1))) =
      ∑ x : ZMod (m + 3),
        PlanarArea.det2 (P.vertex x) (P.vertex (x + 1)) := by
    rw [← Finset.sum_range_add
      (fun c => PlanarArea.det2
        (P.vertex (i + (c : ZMod (m + 3))))
        (P.vertex (i + (c : ZMod (m + 3)) + 1)))
      (j - i).val (i - j).val, hde]
    rw [← sum_zmod_eq_sum_range (m + 3)
      (fun x => PlanarArea.det2 (P.vertex (i + x))
        (P.vertex (i + x + 1)))]
    rw [← Equiv.sum_comp (Equiv.addLeft i)
      (fun x => PlanarArea.det2 (P.vertex x) (P.vertex (x + 1)))]
    refine Finset.sum_congr rfl (fun c _ => ?_)
    simp only [Equiv.coe_addLeft]
  rw [hjarc]
  rw [show ∀ (a b : ℝ),
      (a + PlanarArea.det2 (P.vertex j) (P.vertex i)) / 2 +
        (b + PlanarArea.det2 (P.vertex i) (P.vertex j)) / 2 =
      (a + b) / 2 from fun a b => by
        rw [← add_div]
        rw [show
          a + PlanarArea.det2 (P.vertex j) (P.vertex i) +
              (b + PlanarArea.det2 (P.vertex i) (P.vertex j)) =
            (a + b) +
              (PlanarArea.det2 (P.vertex j) (P.vertex i) +
                PlanarArea.det2 (P.vertex i) (P.vertex j)) by ring,
          hcancel, add_zero]]
  rw [hfull]

/-! ## Positive orientation inherited by both children -/

/-- A single generic direction can be chosen nonhorizontal for every parent
edge and for every edge of both diagonal children (including the diagonal in
both orientations). -/
theorem exists_common_split_direction {m : ℕ}
    (P : Schoenflies.PrePolygon m) {i j : ZMod (m + 3)}
    (hdiag : IsDiagonal P i j) :
    ∃ u : E, Schoenflies.Plane.IsDirection u ∧
      (∀ k : ZMod (m + 3),
        (directionCoords u (P.vertex k)).2 ≠
          (directionCoords u (P.vertex (k + 1))).2) ∧
      (∀ k : ZMod (splitParameter i j + 3),
        (directionCoords u ((splitPrePolygon P hdiag).vertex k)).2 ≠
          (directionCoords u
            ((splitPrePolygon P hdiag).vertex (k + 1))).2) ∧
      (∀ k : ZMod (splitParameter j i + 3),
        (directionCoords u
          ((splitPrePolygon P (isDiagonal_symm hdiag)).vertex k)).2 ≠
        (directionCoords u
          ((splitPrePolygon P (isDiagonal_symm hdiag)).vertex (k + 1))).2) := by
  let L := splitPrePolygon P hdiag
  let R := splitPrePolygon P (isDiagonal_symm hdiag)
  obtain ⟨u, hu, hlev⟩ := Schoenflies.exists_direction_hgt_ne
    (P.pieces ++ L.pieces ++ R.pieces) (by
      intro Q hQ
      rcases List.mem_append.mp hQ with hPL | hR
      · rcases List.mem_append.mp hPL with hP | hL
        · exact P.pieces_nondeg Q hP
        · exact L.pieces_nondeg Q hL
      · exact R.pieces_nondeg Q hR)
  refine ⟨u, hu, ?_, ?_, ?_⟩
  · intro k
    simpa only [directionCoords_snd] using hlev
      (P.vertex k, P.vertex (k + 1)) (by
        apply List.mem_append.mpr
        left
        apply List.mem_append.mpr
        left
        exact P.mem_pieces k)
  · intro k
    simpa only [L, directionCoords_snd] using hlev
      (L.vertex k, L.vertex (k + 1)) (by
        apply List.mem_append.mpr
        left
        apply List.mem_append.mpr
        right
        exact L.mem_pieces k)
  · intro k
    simpa only [R, directionCoords_snd] using hlev
      (R.vertex k, R.vertex (k + 1)) (by
        apply List.mem_append.mpr
        right
        exact R.mem_pieces k)

/-- Cutting a positively oriented pre-polygon along an internal diagonal
lying in its bounded component gives two positively oriented children. -/
theorem splitPrePolygon_shoelace_pos {m : ℕ}
    (P : Schoenflies.PrePolygon m) {i j : ZMod (m + 3)}
    (hdiag : IsDiagonal P i j)
    (hinside : openSegment ℝ (P.vertex i) (P.vertex j) ⊆
      Schoenflies.inside P.carrier)
    (hArea : 0 < prePolygonShoelace P) :
    0 < prePolygonShoelace (splitPrePolygon P hdiag) ∧
      0 < prePolygonShoelace
        (splitPrePolygon P (isDiagonal_symm hdiag)) := by
  obtain ⟨u, hu, hneP, hneL, hneR⟩ :=
    exists_common_split_direction P hdiag
  let L := splitPrePolygon P hdiag
  let R := splitPrePolygon P (isDiagonal_symm hdiag)
  have hPabs :=
    abs_prePolygonShoelace_eq_directionInside_volume P u hu hneP
  have hLabs :=
    abs_prePolygonShoelace_eq_directionInside_volume L u hu hneL
  have hRabs :=
    abs_prePolygonShoelace_eq_directionInside_volume R u hu hneR
  have hvol := volume_directionInside_split_add P hdiag hinside u hu
  have hLfin : volume (directionInside u L.carrier) ≠ ⊤ :=
    (isBounded_directionInside hu L.isSeparating_carrier).measure_lt_top.ne
  have hRfin : volume (directionInside u R.carrier) ≠ ⊤ :=
    (isBounded_directionInside hu R.isSeparating_carrier).measure_lt_top.ne
  have hvolReal :
      volume.real (directionInside u P.carrier) =
        volume.real (directionInside u L.carrier) +
          volume.real (directionInside u R.carrier) := by
    have h := congrArg ENNReal.toReal hvol
    rw [ENNReal.toReal_add hLfin hRfin] at h
    exact h
  have hPshoe : prePolygonShoelace P =
      |prePolygonShoelace L| + |prePolygonShoelace R| := by
    calc
      prePolygonShoelace P = |prePolygonShoelace P| :=
        (abs_of_pos hArea).symm
      _ = volume.real (directionInside u P.carrier) := hPabs
      _ = volume.real (directionInside u L.carrier) +
          volume.real (directionInside u R.carrier) := hvolReal
      _ = |prePolygonShoelace L| + |prePolygonShoelace R| := by
        rw [hLabs, hRabs]
  have hadd : prePolygonShoelace L + prePolygonShoelace R =
      prePolygonShoelace P := by
    exact splitPrePolygon_shoelace_add P hdiag
  have hLR :
      prePolygonShoelace L + prePolygonShoelace R =
        |prePolygonShoelace L| + |prePolygonShoelace R| := by
    rw [hadd, hPshoe]
  have hLnn : 0 ≤ prePolygonShoelace L := by
    linarith [hLR, le_abs_self (prePolygonShoelace L),
      le_abs_self (prePolygonShoelace R),
      abs_nonneg (prePolygonShoelace L)]
  have hRnn : 0 ≤ prePolygonShoelace R := by
    linarith [hLR, le_abs_self (prePolygonShoelace L),
      le_abs_self (prePolygonShoelace R),
      abs_nonneg (prePolygonShoelace R)]
  have hLne : prePolygonShoelace L ≠ 0 :=
    prePolygonShoelace_ne_zero_of_direction L u hu hneL
  have hRne : prePolygonShoelace R ≠ 0 :=
    prePolygonShoelace_ne_zero_of_direction R u hu hneR
  exact ⟨lt_of_le_of_ne hLnn (Ne.symm hLne),
    lt_of_le_of_ne hRnn (Ne.symm hRne)⟩

/-- The positive child shoelaces immediately give the locally-left bounded
side convention needed by the recursive ear argument. -/
theorem splitPrePolygon_boundaryInsideLocallyLeft {m : ℕ}
    (P : Schoenflies.PrePolygon m) {i j : ZMod (m + 3)}
    (hdiag : IsDiagonal P i j)
    (hinside : openSegment ℝ (P.vertex i) (P.vertex j) ⊆
      Schoenflies.inside P.carrier)
    (hArea : 0 < prePolygonShoelace P) :
    BoundaryInsideLocallyLeft (splitPrePolygon P hdiag) ∧
      BoundaryInsideLocallyLeft
        (splitPrePolygon P (isDiagonal_symm hdiag)) := by
  obtain ⟨hL, hR⟩ := splitPrePolygon_shoelace_pos
    P hdiag hinside hArea
  exact ⟨boundaryInsideLocallyLeft_of_shoelace_pos _ hL,
    boundaryInsideLocallyLeft_of_shoelace_pos _ hR⟩

#print axioms volume_inside_split_add
#print axioms volume_directionInside_split_add
#print axioms abs_prePolygonShoelace_eq_directionInside_volume
#print axioms splitPrePolygon_shoelace_add
#print axioms exists_common_split_direction
#print axioms splitPrePolygon_shoelace_pos
#print axioms splitPrePolygon_boundaryInsideLocallyLeft

end MathLab.PolygonRearrangement.PolygonSplitOrientationScratch


==> anc/P5-kernel-deficit-lean-v6/MathLab/Geometry/PolygonStrictConvexCornerScratch.lean <==
/-
Copyright (c) 2026 Math Lab. All rights reserved.
Released under Apache 2.0 license as described in the file LICENSE.
Authors: Math Lab formalization track
-/
import MathLab.Geometry.PolygonFinZModBridgeScratch
import MathLab.Geometry.PolygonOrientationTopologyScratch

/-!
# Strict convex-corner selection for a simple polygon

This module separates the finite selection argument from its one semantic
orientation input.  A direction avoiding every edge height is supplied by
the polygonal-Jordan parity library.  A global height minimizer then has both
neighbours strictly above it.  The only non-finite statement left as an
explicit parameter says that, when the bounded side is locally left, such a
strict support minimum has nonnegative corner determinant.
-/

open Set

noncomputable section

namespace MathLab.PolygonRearrangement.PolygonStrictConvexCornerScratch

open PolygonOrientationTopologyScratch

/-- A vertex is a strict support minimum in direction `u` when it minimizes
the determinant height globally and each of its cyclic neighbours is
strictly higher.  Global minimality is retained explicitly: it is the fact
which places the entire boundary on one side of the supporting line. -/
def IsStrictSupportMinimum {n : ℕ} (F : Polygon E n) (u : E)
    (i : Fin n) : Prop :=
  (∀ j : Fin n, Schoenflies.hgt u (F i) ≤ Schoenflies.hgt u (F j)) ∧
    Schoenflies.hgt u (F i) <
      Schoenflies.hgt u (F ((finRotate n).symm i)) ∧
    Schoenflies.hgt u (F i) <
      Schoenflies.hgt u (F (finRotate n i))

/-- Exact semantic orientation input needed by the strict-ear selector.
It is deliberately weaker than strict positivity: the strict branch already
knows that no corner determinant is zero. -/
def SupportMinimumCornerNonnegativeStatement : Prop :=
  ∀ {n : ℕ} (F : Polygon E n),
    IsUnorientedSimpleCycle F →
      BoundaryInteriorLocallyLeft F →
        ∀ (u : E), Schoenflies.Plane.IsDirection u →
          ∀ (i : Fin n), IsStrictSupportMinimum F u i →
            0 ≤ triangleFaceDet F (earTriple i)

/-- A finite polygon with nondegenerate cyclic edges admits a unit direction
whose determinant height changes along every edge. -/
theorem exists_direction_edgeHeight_ne {n : ℕ} (F : Polygon E n)
    (hEdges : F.HasNondegenerateEdges) :
    ∃ u : E, Schoenflies.Plane.IsDirection u ∧
      ∀ i : Fin n,
        Schoenflies.hgt u (F i) ≠
          Schoenflies.hgt u (F (finRotate n i)) := by
  let L : List Schoenflies.Piece :=
    List.ofFn fun i : Fin n => (F i, F (finRotate n i))
  have hnd : ∀ P ∈ L, P.Nondeg := by
    intro P hP
    rcases List.mem_ofFn.mp hP with ⟨i, rfl⟩
    exact hEdges i
  obtain ⟨u, hu, hL⟩ := Schoenflies.exists_direction_hgt_ne L hnd
  refine ⟨u, hu, ?_⟩
  intro i
  exact hL (F i, F (finRotate n i))
    (List.mem_ofFn.mpr ⟨i, rfl⟩)

/-- Choosing a minimum height after avoiding horizontal edges produces a
global support minimum whose two neighbours are strictly higher. -/
theorem exists_strictSupportMinimum {n : ℕ} (F : Polygon E n)
    (hn : 1 ≤ n) (hEdges : F.HasNondegenerateEdges) :
    ∃ (u : E) (i : Fin n),
      Schoenflies.Plane.IsDirection u ∧ IsStrictSupportMinimum F u i := by
  obtain ⟨u, hu, hedge⟩ := exists_direction_edgeHeight_ne F hEdges
  let i₀ : Fin n := ⟨0, by omega⟩
  have huniv : (Finset.univ : Finset (Fin n)).Nonempty :=
    ⟨i₀, Finset.mem_univ i₀⟩
  obtain ⟨i, -, hmin⟩ := Finset.exists_min_image Finset.univ
    (fun j : Fin n => Schoenflies.hgt u (F j)) huniv
  refine ⟨u, i, hu, ?_⟩
  refine ⟨fun j => hmin j (Finset.mem_univ j), ?_, ?_⟩
  · apply lt_of_le_of_ne
      (hmin ((finRotate n).symm i) (Finset.mem_univ _))
    simpa only [Equiv.apply_symm_apply] using
      (hedge ((finRotate n).symm i)).symm
  · exact lt_of_le_of_ne
      (hmin (finRotate n i) (Finset.mem_univ _)) (hedge i)

/-- Pure finite completion of convex-corner existence from the exact
supporting-line sign input. -/
theorem exists_strictConvexCorner_of_boundaryInteriorLocallyLeft
    (hSupport : SupportMinimumCornerNonnegativeStatement)
    {n : ℕ} (F : Polygon E n)
    (hSimple : IsUnorientedSimpleCycle F)
    (hLeft : BoundaryInteriorLocallyLeft F)
    (hStrict : ∀ i : Fin n,
      triangleFaceDet F (earTriple i) ≠ 0) :
    ∃ i : Fin n, 0 < triangleFaceDet F (earTriple i) := by
  obtain ⟨u, i, hu, hmin⟩ :=
    exists_strictSupportMinimum F (le_trans (by norm_num) hSimple.1)
      hSimple.2.2.1
  refine ⟨i, ?_⟩
  have hnonneg : 0 ≤ triangleFaceDet F (earTriple i) :=
    hSupport F hSimple hLeft u hu i hmin
  exact lt_of_le_of_ne hnonneg (hStrict i).symm

/-- Integration form: positive shoelace orientation supplies local-left
geometry, while the support-minimum lemma supplies the corner sign. -/
theorem exists_strictConvexCorner_of_isSimplePositiveCycle
    (hOrientation :
      PositiveSignedAreaImpliesBoundaryInteriorLocallyLeftStatement)
    (hSupport : SupportMinimumCornerNonnegativeStatement)
    {n : ℕ} (F : Polygon E n) (hF : IsSimplePositiveCycle F)
    (hStrict : ∀ i : Fin n,
      triangleFaceDet F (earTriple i) ≠ 0) :
    ∃ i : Fin n, 0 < triangleFaceDet F (earTriple i) := by
  have hSimple : IsUnorientedSimpleCycle F :=
    (isSimplePositiveCycle_iff F).mp hF |>.1
  have hLeft : BoundaryInteriorLocallyLeft F :=
    boundaryInteriorLocallyLeft_of_isSimplePositiveCycle
      hOrientation F hF
  exact exists_strictConvexCorner_of_boundaryInteriorLocallyLeft
    hSupport F hSimple hLeft hStrict

/-! ## Trap-2 witnesses and axiom report -/

/-- The finite support-minimum hypotheses are inhabited by the standard
nondegenerate triangle, independently of the unproved semantic sign input. -/
example :
    ∃ (n : ℕ) (F : Polygon E n) (u : E) (i : Fin n),
      IsUnorientedSimpleCycle F ∧
        BoundaryInteriorLocallyLeft F ∧
        Schoenflies.Plane.IsDirection u ∧
        IsStrictSupportMinimum F u i := by
  have hSimple : IsUnorientedSimpleCycle triangle :=
    (isSimplePositiveCycle_iff triangle).mp
      triangle_isSimplePositiveCycle |>.1
  obtain ⟨u, i, hu, hmin⟩ := exists_strictSupportMinimum triangle
    (by norm_num) hSimple.2.2.1
  exact ⟨3, triangle, u, i, hSimple,
    triangle_boundaryInteriorLocallyLeft, hu, hmin⟩

#print axioms exists_direction_edgeHeight_ne
#print axioms exists_strictSupportMinimum
#print axioms exists_strictConvexCorner_of_boundaryInteriorLocallyLeft
#print axioms exists_strictConvexCorner_of_isSimplePositiveCycle

end MathLab.PolygonRearrangement.PolygonStrictConvexCornerScratch


==> anc/P5-kernel-deficit-lean-v6/MathLab/Geometry/PolygonSupportCornerProofScratch.lean <==
/-
Copyright (c) 2026 Math Lab. All rights reserved.
Released under Apache 2.0 license as described in the file LICENSE.
Authors: Math Lab formalization track
-/
import MathLab.Geometry.PolygonDiagonalSplitScratch
import MathLab.Geometry.PolygonDirectionCoordinateScratch
import MathLab.Geometry.PositiveEarFlatGeometryScratch

/-!
# Support minima are left turns

This file proves the local geometric sign lemma needed by the ear induction.
At a strict support minimum, a reflex turn would put the locally-left side of
the outgoing edge in the unbounded support half-plane.  A small segment in an
isolating vertex ball then joins an inside point to that unbounded half-plane,
contradicting boundedness of the Jordan inside.
-/

open Metric Set

noncomputable section

namespace MathLab.PolygonRearrangement.PolygonSupportCornerProofScratch

open PolygonDiagonalSplitScratch
open PolygonDirectionCoordinateScratch
open PolygonEarSelectorGeometryScratch
open PositiveEarFlatGeometryScratch

/-- At a strict reflex corner, local-left orientation on the outgoing edge
produces an inside point in the reflex wedge, arbitrarily close to the apex. -/
theorem exists_inside_reflex_wedge_point {m : ℕ}
    (P : Schoenflies.PrePolygon m) (i : ZMod (m + 3))
    (hreflex : cornerDet P i < 0)
    (hleft : BoundaryInsideLocallyLeft P)
    {r : ℝ} (hr : 0 < r) :
    ∃ p ∈ Schoenflies.inside P.carrier,
      p ∈ Metric.ball (P.vertex i) r ∧
        PlanarArea.det2
          (P.vertex i - P.vertex (i - 1)) (p - P.vertex i) < 0 ∧
        0 < PlanarArea.det2
          (P.vertex (i + 1) - P.vertex i) (p - P.vertex i) := by
  let a := P.vertex (i - 1)
  let b := P.vertex i
  let c := P.vertex (i + 1)
  let d := c - b
  have hbcl : b ∈ closure (openSegment ℝ b c) :=
    segment_subset_closure_openSegment (left_mem_segment ℝ b c)
  rw [Metric.mem_closure_iff] at hbcl
  obtain ⟨x, hxedge, hxbdist⟩ := hbcl r hr
  have hxball : x ∈ Metric.ball b r := by
    rw [Metric.mem_ball, dist_comm]
    exact hxbdist
  obtain ⟨u, v, hu, hv, huv, hxeq⟩ := hxedge
  have hxsub : x - b = v • (c - b) := by
    rw [← hxeq]
    have hu' : u = 1 - v := by linarith
    rw [hu']
    module
  have hxIn : PlanarArea.det2 (b - a) (x - b) < 0 := by
    rw [hxsub]
    have heq : PlanarArea.det2 (b - a) (v • (c - b)) =
        v * PlanarArea.det2 (b - a) (c - b) := by
      simp only [PlanarArea.det2, PiLp.smul_apply, smul_eq_mul]
      ring
    rw [heq]
    exact mul_neg_of_pos_of_neg hv (by
      simpa only [cornerDet, a, b, c] using hreflex)
  obtain ⟨ε, hε, hlocal⟩ := hleft i x (by
    simpa only [b, c] using
      (show x ∈ openSegment ℝ b c from ⟨u, v, hu, hv, huv, hxeq⟩))
  let ν : E := Schoenflies.Plane.perp d
  let probe : ℝ → E := fun t => x + t • ν
  have hprobe0 : probe 0 = x := by simp [probe]
  have hcont : Continuous probe := by
    dsimp only [probe]
    fun_prop
  have hlim : Filter.Tendsto probe (nhds 0) (nhds x) := by
    have hca : ContinuousAt probe 0 := hcont.continuousAt
    rw [← hprobe0]
    exact hca
  have hεev : ∀ᶠ t in nhds (0 : ℝ),
      probe t ∈ Metric.ball x ε :=
    hlim (Metric.isOpen_ball.mem_nhds (Metric.mem_ball_self hε))
  have hrev : ∀ᶠ t in nhds (0 : ℝ),
      probe t ∈ Metric.ball b r :=
    hlim (Metric.isOpen_ball.mem_nhds hxball)
  have hdetCont : Continuous (fun y : E =>
      PlanarArea.det2 (b - a) (y - b)) := by
    unfold PlanarArea.det2
    fun_prop
  have hopenIn : IsOpen {y : E |
      PlanarArea.det2 (b - a) (y - b) < 0} :=
    isOpen_lt hdetCont continuous_const
  have hinev : ∀ᶠ t in nhds (0 : ℝ),
      PlanarArea.det2 (b - a) (probe t - b) < 0 :=
    hlim (hopenIn.mem_nhds hxIn)
  have hev : ∀ᶠ t in nhds (0 : ℝ),
      probe t ∈ Metric.ball x ε ∧
        probe t ∈ Metric.ball b r ∧
        PlanarArea.det2 (b - a) (probe t - b) < 0 :=
    hεev.and (hrev.and hinev)
  rw [Metric.eventually_nhds_iff] at hev
  obtain ⟨η, hη, hηball⟩ := hev
  let t := η / 2
  have ht : 0 < t := by
    dsimp only [t]
    linarith
  have htball : t ∈ Metric.ball (0 : ℝ) η := by
    rw [Metric.mem_ball, Real.dist_eq]
    simp only [sub_zero, abs_of_pos ht]
    dsimp only [t]
    linarith
  have hpall := hηball htball
  let p := probe t
  have hpOutAtX : 0 < PlanarArea.det2 d (p - x) := by
    have hpsub : p - x = t • ν := by
      simp only [p, probe]
      module
    rw [hpsub]
    have hscale : PlanarArea.det2 d (t • ν) =
        t * PlanarArea.det2 d ν := by
      simp only [PlanarArea.det2, PiLp.smul_apply, smul_eq_mul]
      ring
    rw [hscale]
    have hperp : PlanarArea.det2 d ν = ‖d‖ ^ 2 := by
      change Schoenflies.Plane.det d (Schoenflies.Plane.perp d) = ‖d‖ ^ 2
      exact Schoenflies.Plane.det_perp_self d
    rw [hperp]
    have hdne : d ≠ 0 := by
      apply sub_ne_zero.mpr
      intro hcb
      apply Schoenflies.ClosedPolygon.succ_ne_self i
      exact P.vertex_inj hcb
    exact mul_pos ht (sq_pos_of_pos (norm_pos_iff.mpr hdne))
  have hpInside : p ∈ Schoenflies.inside P.carrier := by
    apply (hlocal p hpall.1).mpr
    simpa only [d] using hpOutAtX
  have hpOutAtB : 0 < PlanarArea.det2 d (p - b) := by
    have hsplit : p - b = (p - x) + (x - b) := by module
    rw [hsplit]
    have hadd : PlanarArea.det2 d ((p - x) + (x - b)) =
        PlanarArea.det2 d (p - x) + PlanarArea.det2 d (x - b) := by
      simp only [PlanarArea.det2, PiLp.add_apply]
      ring
    rw [hadd]
    have hzero : PlanarArea.det2 d (x - b) = 0 := by
      rw [hxsub]
      simp only [PlanarArea.det2, PiLp.smul_apply, smul_eq_mul, d]
      ring
    rw [hzero, add_zero]
    exact hpOutAtX
  exact ⟨p, hpInside, by simpa only [b] using hpall.2.1,
    by simpa only [a, b] using hpall.2.2,
    by simpa only [d, b, c] using hpOutAtB⟩

private theorem det2_affine_combo (d base p q : E) (u v : ℝ)
    (huv : u + v = 1) :
    PlanarArea.det2 d ((u • p + v • q) - base) =
      u * PlanarArea.det2 d (p - base) +
        v * PlanarArea.det2 d (q - base) := by
  have hv : v = 1 - u := by linarith
  subst v
  simp only [PlanarArea.det2, PiLp.sub_apply, PiLp.add_apply,
    PiLp.smul_apply, smul_eq_mul]
  ring

private theorem positive_combo {u v A B : ℝ}
    (hu : 0 ≤ u) (hv : 0 ≤ v) (huv : u + v = 1)
    (hA : 0 < A) (hB : 0 < B) :
    0 < u * A + v * B := by
  by_cases hu0 : u = 0
  · subst u
    have hv1 : v = 1 := by linarith
    simpa only [zero_mul, zero_add, hv1, one_mul] using hB
  · have hupos : 0 < u := lt_of_le_of_ne hu (Ne.symm hu0)
    exact add_pos_of_pos_of_nonneg (mul_pos hupos hA) (mul_nonneg hv hB.le)

private theorem negative_combo {u v A B : ℝ}
    (hu : 0 ≤ u) (hv : 0 ≤ v) (huv : u + v = 1)
    (hA : A < 0) (hB : B < 0) :
    u * A + v * B < 0 := by
  have h := positive_combo hu hv huv (neg_pos.mpr hA) (neg_pos.mpr hB)
  nlinarith

/-- A sufficiently small positive parameter can avoid one affine root for
each member of a finite family. -/
theorem exists_small_parameter_avoiding {n : ℕ}
    (A B : Fin n → ℝ) (hB : ∀ i, B i ≠ 0)
    {bound : ℝ} (hbound : 0 < bound) :
    ∃ t : ℝ, 0 < t ∧ t < bound ∧ ∀ i, A i + t * B i ≠ 0 := by
  classical
  let candidate : Fin (n + 1) → ℝ := fun k =>
    bound / ((k.val + 2 : ℕ) : ℝ)
  have hcandPos (k : Fin (n + 1)) : 0 < candidate k := by
    dsimp only [candidate]
    exact div_pos hbound (by positivity)
  have hcandLt (k : Fin (n + 1)) : candidate k < bound := by
    dsimp only [candidate]
    rw [div_lt_iff₀ (by positivity : (0 : ℝ) < (k.val + 2 : ℕ))]
    have hk : (2 : ℝ) ≤ (k.val + 2 : ℕ) := by exact_mod_cast Nat.le_add_left 2 k.val
    nlinarith
  have hcandInjective : Function.Injective candidate := by
    intro k l hkl
    have hkden : (0 : ℝ) < (k.val + 2 : ℕ) := by positivity
    have hlden : (0 : ℝ) < (l.val + 2 : ℕ) := by positivity
    have hcross : bound * (l.val + 2 : ℕ) =
        bound * (k.val + 2 : ℕ) := by
      dsimp only [candidate] at hkl
      rw [div_eq_div_iff (ne_of_gt hkden) (ne_of_gt hlden)] at hkl
      exact hkl
    have hval : k.val = l.val := by
      have : (k.val + 2 : ℕ) = l.val + 2 := by
        exact_mod_cast (mul_left_cancel₀ (ne_of_gt hbound) hcross.symm)
      omega
    exact Fin.ext hval
  by_contra hnot
  push Not at hnot
  have hbad (k : Fin (n + 1)) :
      ∃ i : Fin n, A i + candidate k * B i = 0 := by
    exact hnot (candidate k) (hcandPos k) (hcandLt k)
  let bad : Fin (n + 1) → Fin n := fun k => (hbad k).choose
  have hbadEq (k : Fin (n + 1)) :
      A (bad k) + candidate k * B (bad k) = 0 := (hbad k).choose_spec
  have hbadInjective : Function.Injective bad := by
    intro k l hkl
    have hk := hbadEq k
    have hl := hbadEq l
    rw [hkl] at hk
    have hparam : candidate k = candidate l := by
      have hBne := hB (bad l)
      apply (mul_right_cancel₀ hBne)
      linarith
    exact hcandInjective hparam
  have hcard := Fintype.card_le_of_injective bad hbadInjective
  simp only [Fintype.card_fin] at hcard
  omega

/-- Translating all vertices by the same vector leaves the cyclic determinant
sum unchanged. -/
theorem sum_corner_det_translate {m : ℕ}
    (P : Schoenflies.PrePolygon m) (a : E) :
    (∑ i : ZMod (m + 3),
        PlanarArea.det2 (P.vertex i - a) (P.vertex (i + 1) - a)) =
      ∑ i : ZMod (m + 3),
        PlanarArea.det2 (P.vertex i) (P.vertex (i + 1)) := by
  simp only [PlanarArea.det2, PiLp.sub_apply]
  have hx : (∑ i : ZMod (m + 3), P.vertex (i + 1) 0) =
      ∑ i : ZMod (m + 3), P.vertex i 0 := by
    simpa only [Equiv.coe_addLeft, add_comm] using
      (Equiv.sum_comp (Equiv.addLeft (1 : ZMod (m + 3)))
        (fun i : ZMod (m + 3) => P.vertex i 0))
  have hy : (∑ i : ZMod (m + 3), P.vertex (i + 1) 1) =
      ∑ i : ZMod (m + 3), P.vertex i 1 := by
    simpa only [Equiv.coe_addLeft, add_comm] using
      (Equiv.sum_comp (Equiv.addLeft (1 : ZMod (m + 3)))
        (fun i : ZMod (m + 3) => P.vertex i 1))
  simp only [Finset.sum_sub_distrib, sub_mul, mul_sub]
  simp_rw [← Finset.mul_sum, ← Finset.sum_mul]
  simp only [Finset.sum_const, nsmul_eq_mul]
  rw [hx, hy]
  ring

private theorem eq_smul_of_det2_eq_zero (u v : E) (hu : u ≠ 0)
    (hdet : PlanarArea.det2 u v = 0) : ∃ t : ℝ, v = t • u := by
  by_cases hu0 : u 0 = 0
  · have hu1 : u 1 ≠ 0 := by
      intro hu1
      apply hu
      ext c
      fin_cases c
      · exact hu0
      · exact hu1
    refine ⟨v 1 / u 1, ?_⟩
    ext c
    fin_cases c
    · have hv0 : v 0 = 0 := by
        simp only [PlanarArea.det2, hu0, zero_mul] at hdet
        have hm : u 1 * v 0 = 0 := by linarith
        exact (mul_eq_zero.mp hm).resolve_left hu1
      simp [hv0, hu0]
    · change v 1 = (v 1 / u 1) * u 1
      field_simp
  · refine ⟨v 0 / u 0, ?_⟩
    ext c
    fin_cases c
    · change v 0 = (v 0 / u 0) * u 0
      field_simp
    · simp only [PlanarArea.det2] at hdet
      change v 1 = (v 0 / u 0) * u 1
      field_simp
      linarith

/-- Positive shoelace area prevents all vertices from lying on the line of
any fixed polygon edge. -/
theorem exists_vertex_off_edge_line {m : ℕ}
    (P : Schoenflies.PrePolygon m)
    (hArea : 0 < prePolygonShoelace P)
    (e : ZMod (m + 3)) :
    ∃ w : ZMod (m + 3),
      PlanarArea.det2 (P.vertex (e + 1) - P.vertex e)
        (P.vertex w - P.vertex e) ≠ 0 := by
  let v := P.vertex (e + 1) - P.vertex e
  have hv : v ≠ 0 := sub_ne_zero.mpr (P.vertex_ne_succ e).symm
  by_contra hnot
  push Not at hnot
  have hterm (i : ZMod (m + 3)) :
      PlanarArea.det2 (P.vertex i - P.vertex e)
        (P.vertex (i + 1) - P.vertex e) = 0 := by
    obtain ⟨s, hs⟩ := eq_smul_of_det2_eq_zero v
      (P.vertex i - P.vertex e) hv (hnot i)
    obtain ⟨t, ht⟩ := eq_smul_of_det2_eq_zero v
      (P.vertex (i + 1) - P.vertex e) hv (hnot (i + 1))
    rw [hs, ht]
    simp only [PlanarArea.det2, PiLp.smul_apply, smul_eq_mul]
    ring
  have hsumzero : (∑ i : ZMod (m + 3),
      PlanarArea.det2 (P.vertex i - P.vertex e)
        (P.vertex (i + 1) - P.vertex e)) = 0 := by
    exact Finset.sum_eq_zero fun i _ => hterm i
  have hsumpos : 0 < ∑ i : ZMod (m + 3),
      PlanarArea.det2 (P.vertex i) (P.vertex (i + 1)) := by
    unfold prePolygonShoelace at hArea
    nlinarith
  rw [← sum_corner_det_translate P (P.vertex e), hsumzero] at hsumpos
  exact (lt_irrefl 0 hsumpos)

/-- The reflex wedge is locally disjoint from the carrier.  This is the
sign-reversed incoming-edge companion to `corner_wedge_segment_off_carrier`. -/
theorem reflex_wedge_segment_off_carrier {m : ℕ}
    (P : Schoenflies.PrePolygon m) (i : ZMod (m + 3))
    {r : ℝ}
    (hsep : ∀ k : ZMod (m + 3), k ≠ i → k ≠ i - 1 →
      Disjoint (Metric.ball (P.vertex i) r) (P.edge k))
    {p q : E}
    (hpIn : PlanarArea.det2
      (P.vertex i - P.vertex (i - 1)) (p - P.vertex i) < 0)
    (hpOut : 0 < PlanarArea.det2
      (P.vertex (i + 1) - P.vertex i) (p - P.vertex i))
    (hqIn : PlanarArea.det2
      (P.vertex i - P.vertex (i - 1)) (q - P.vertex i) ≤ 0)
    (hqOut : 0 < PlanarArea.det2
      (P.vertex (i + 1) - P.vertex i) (q - P.vertex i))
    (hqNotIncoming : q ∉ P.edge (i - 1))
    (hpball : p ∈ Metric.ball (P.vertex i) r)
    (hqball : q ∈ Metric.ball (P.vertex i) r) :
    segment ℝ p q ⊆ P.carrierᶜ := by
  intro z hz
  have hzseg : z ∈ segment ℝ p q := hz
  obtain ⟨u, v, hu, hv, huv, hzeq⟩ := hz
  have hzInFormula : PlanarArea.det2
      (P.vertex i - P.vertex (i - 1)) (z - P.vertex i) =
        u * PlanarArea.det2
          (P.vertex i - P.vertex (i - 1)) (p - P.vertex i) +
        v * PlanarArea.det2
          (P.vertex i - P.vertex (i - 1)) (q - P.vertex i) := by
    rw [← hzeq, det2_affine_combo _ _ _ _ _ _ huv]
  have hzOut : 0 < PlanarArea.det2
      (P.vertex (i + 1) - P.vertex i) (z - P.vertex i) := by
    rw [← hzeq, det2_affine_combo _ _ _ _ _ _ huv]
    exact positive_combo hu hv huv hpOut hqOut
  have hzball : z ∈ Metric.ball (P.vertex i) r :=
    (convex_ball (P.vertex i) r).segment_subset hpball hqball hzseg
  intro hzcarrier
  rcases Set.mem_iUnion.mp hzcarrier with ⟨k, hzk⟩
  by_cases hki : k = i
  · subst k
    obtain ⟨s, t, hs, ht, hst, hzt⟩ := hzk
    have hzero : PlanarArea.det2
        (P.vertex (i + 1) - P.vertex i) (z - P.vertex i) = 0 := by
      rw [← hzt]
      have hs' : s = 1 - t := by linarith
      rw [hs']
      simp only [PlanarArea.det2, PiLp.sub_apply, PiLp.add_apply,
        PiLp.smul_apply, smul_eq_mul]
      ring
    linarith
  · by_cases hkip : k = i - 1
    · subst k
      rw [Schoenflies.PrePolygon.edge,
        show (i - 1 : ZMod (m + 3)) + 1 = i by ring] at hzk
      have hzkIncoming : z ∈ segment ℝ (P.vertex (i - 1)) (P.vertex i) := hzk
      obtain ⟨s, t, hs, ht, hst, hzt⟩ := hzk
      have hzero : PlanarArea.det2
          (P.vertex i - P.vertex (i - 1)) (z - P.vertex i) = 0 := by
        rw [← hzt]
        have hs' : s = 1 - t := by linarith
        rw [hs']
        simp only [PlanarArea.det2, PiLp.sub_apply, PiLp.add_apply,
          PiLp.smul_apply, smul_eq_mul]
        ring
      have hu0 : u = 0 := by
        by_contra hune
        have hupos : 0 < u := lt_of_le_of_ne hu (Ne.symm hune)
        have hfirst : u * PlanarArea.det2
            (P.vertex i - P.vertex (i - 1)) (p - P.vertex i) < 0 :=
          mul_neg_of_pos_of_neg hupos hpIn
        have hsecond : v * PlanarArea.det2
            (P.vertex i - P.vertex (i - 1)) (q - P.vertex i) ≤ 0 :=
          mul_nonpos_of_nonneg_of_nonpos hv hqIn
        rw [hzInFormula] at hzero
        linarith
      have hv1 : v = 1 := by linarith
      have hzq : z = q := by
        rw [← hzeq, hu0, hv1]
        simp
      apply hqNotIncoming
      rw [Schoenflies.PrePolygon.edge,
        show (i - 1 : ZMod (m + 3)) + 1 = i by ring]
      exact hzq ▸ hzkIncoming
    · exact Set.disjoint_left.mp (hsep k hki hkip) hzball hzk

/-- A listed vertex is a strict support minimum for the determinant-height
functional when every vertex is weakly above it and its two neighbours are
strictly above it. -/
def IsStrictPreSupportMinimum {m : ℕ}
    (P : Schoenflies.PrePolygon m) (u : E) (i : ZMod (m + 3)) : Prop :=
  (∀ j : ZMod (m + 3),
      Schoenflies.hgt u (P.vertex i) ≤ Schoenflies.hgt u (P.vertex j)) ∧
    Schoenflies.hgt u (P.vertex i) <
      Schoenflies.hgt u (P.vertex (i - 1)) ∧
    Schoenflies.hgt u (P.vertex i) <
      Schoenflies.hgt u (P.vertex (i + 1))

/-- Local-left orientation forces every strict global support minimum to be
non-reflex.  The proof uses only the literal Jordan inside and its boundedness. -/
theorem cornerDet_nonneg_of_strictPreSupportMinimum {m : ℕ}
    (P : Schoenflies.PrePolygon m)
    (hleft : BoundaryInsideLocallyLeft P)
    (u : E) (i : ZMod (m + 3))
    (hmin : IsStrictPreSupportMinimum P u i) :
    0 ≤ cornerDet P i := by
  by_contra hnonneg
  have hreflex : cornerDet P i < 0 := lt_of_not_ge hnonneg
  let a := P.vertex (i - 1)
  let b := P.vertex i
  let c := P.vertex (i + 1)
  let ein := b - a
  let d := c - b
  have heinHeight : Schoenflies.hgt u ein < 0 := by
    rw [Schoenflies.hgt_sub]
    simpa only [a, b] using sub_neg.mpr hmin.2.1
  have hdHeight : 0 < Schoenflies.hgt u d := by
    rw [Schoenflies.hgt_sub]
    simpa only [b, c] using sub_pos.mpr hmin.2.2
  have hein_ne : ein ≠ 0 := by
    intro hzero
    rw [hzero, Schoenflies.hgt_eq] at heinHeight
    norm_num at heinHeight
  have hcarrierHeight : ∀ z ∈ P.carrier,
      Schoenflies.hgt u b ≤ Schoenflies.hgt u z := by
    intro z hz
    rcases Set.mem_iUnion.mp hz with ⟨k, hzk⟩
    rw [Schoenflies.PrePolygon.edge] at hzk
    obtain ⟨s, t, hs, ht, hst, hzeq⟩ := hzk
    have hk := hmin.1 k
    have hk1 := hmin.1 (k + 1)
    have hheight : Schoenflies.hgt u z =
        s * Schoenflies.hgt u (P.vertex k) +
          t * Schoenflies.hgt u (P.vertex (k + 1)) := by
      rw [← hzeq]
      simp only [Schoenflies.hgt_eq, PiLp.add_apply,
        PiLp.smul_apply, smul_eq_mul]
      ring
    have hsnonneg : 0 ≤ s *
        (Schoenflies.hgt u (P.vertex k) - Schoenflies.hgt u b) :=
      mul_nonneg hs (sub_nonneg.mpr (by simpa only [b] using hk))
    have htnonneg : 0 ≤ t *
        (Schoenflies.hgt u (P.vertex (k + 1)) - Schoenflies.hgt u b) :=
      mul_nonneg ht (sub_nonneg.mpr (by simpa only [b] using hk1))
    have hdecomp :
        s * Schoenflies.hgt u (P.vertex k) +
              t * Schoenflies.hgt u (P.vertex (k + 1)) -
            Schoenflies.hgt u b =
          s * (Schoenflies.hgt u (P.vertex k) - Schoenflies.hgt u b) +
            t * (Schoenflies.hgt u (P.vertex (k + 1)) -
              Schoenflies.hgt u b) := by
      calc
        _ = s * (Schoenflies.hgt u (P.vertex k) - Schoenflies.hgt u b) +
              t * (Schoenflies.hgt u (P.vertex (k + 1)) -
                Schoenflies.hgt u b) +
              (s + t - 1) * Schoenflies.hgt u b := by ring
        _ = _ := by rw [hst]; ring
    rw [hheight]
    linarith
  obtain ⟨r, hr, hisolate⟩ := exists_vertex_isolating_ball P i
  obtain ⟨p, hpInside, hpball, hpIn, hpOut⟩ :=
    exists_inside_reflex_wedge_point P i hreflex hleft hr
  let s : ℝ := r / (2 * (‖ein‖ + 1))
  have hden : 0 < 2 * (‖ein‖ + 1) := by positivity
  have hs : 0 < s := by
    dsimp only [s]
    exact div_pos hr hden
  let q : E := b + s • ein
  have hqsub : q - b = s • ein := by
    simp only [q]
    module
  have hqHeight : Schoenflies.hgt u q < Schoenflies.hgt u b := by
    change Schoenflies.hgt u (b + s • ein) < Schoenflies.hgt u b
    rw [Schoenflies.hgt_add_smul]
    have hprod : s * Schoenflies.hgt u ein < 0 :=
      mul_neg_of_pos_of_neg hs heinHeight
    linarith
  have hqIn : PlanarArea.det2 ein (q - b) ≤ 0 := by
    rw [hqsub]
    simp only [PlanarArea.det2, PiLp.smul_apply, smul_eq_mul]
    ring_nf
    exact le_rfl
  have hqOut : 0 < PlanarArea.det2 d (q - b) := by
    rw [hqsub]
    have heq : PlanarArea.det2 d (s • ein) =
        s * PlanarArea.det2 d ein := by
      simp only [PlanarArea.det2, PiLp.smul_apply, smul_eq_mul]
      ring
    rw [heq]
    have hturn : 0 < PlanarArea.det2 d ein := by
      have hcorner : cornerDet P i = PlanarArea.det2 ein d := by
        rfl
      rw [hcorner] at hreflex
      simp only [PlanarArea.det2, PiLp.sub_apply] at hreflex ⊢
      linarith
    exact mul_pos hs hturn
  have hqball : q ∈ Metric.ball b r := by
    rw [Metric.mem_ball, dist_eq_norm, hqsub, norm_smul,
      Real.norm_eq_abs, abs_of_pos hs]
    dsimp only [s]
    rw [div_mul_eq_mul_div, div_lt_iff₀ hden]
    nlinarith [norm_nonneg ein]
  have hqNotIncoming : q ∉ P.edge (i - 1) := by
    intro hqedge
    have hqcarrier : q ∈ P.carrier :=
      Set.mem_iUnion_of_mem (i - 1) hqedge
    exact (not_lt_of_ge (hcarrierHeight q hqcarrier)) hqHeight
  have hpIn' : PlanarArea.det2
      (P.vertex i - P.vertex (i - 1)) (p - P.vertex i) < 0 := by
    simpa only [a, b, ein] using hpIn
  have hpOut' : 0 < PlanarArea.det2
      (P.vertex (i + 1) - P.vertex i) (p - P.vertex i) := by
    simpa only [b, c, d] using hpOut
  have hqIn' : PlanarArea.det2
      (P.vertex i - P.vertex (i - 1)) (q - P.vertex i) ≤ 0 := by
    simpa only [a, b, ein] using hqIn
  have hqOut' : 0 < PlanarArea.det2
      (P.vertex (i + 1) - P.vertex i) (q - P.vertex i) := by
    simpa only [b, c, d] using hqOut
  have hsegmentOff : segment ℝ p q ⊆ P.carrierᶜ :=
    reflex_wedge_segment_off_carrier P i hisolate hpIn' hpOut'
      hqIn' hqOut' hqNotIncoming
      (by simpa only [b] using hpball) (by simpa only [b] using hqball)
  have hsegmentComp : segment ℝ p q ⊆
      connectedComponentIn P.carrierᶜ p :=
    (convex_segment p q).isPreconnected.subset_connectedComponentIn
      (left_mem_segment ℝ p q) hsegmentOff
  have hpcomp : connectedComponentIn P.carrierᶜ p =
      Schoenflies.inside P.carrier :=
    P.isSeparating_carrier.connectedComponentIn_eq_inside hpInside
  have hqInside : q ∈ Schoenflies.inside P.carrier := by
    rw [← hpcomp]
    exact hsegmentComp (right_mem_segment ℝ p q)
  obtain ⟨C, hC⟩ := P.isSeparating_carrier.isBounded_inside.exists_norm_le
  have hqnorm : ‖q‖ ≤ C := hC q hqInside
  let t : ℝ := (C + ‖q‖ + 1) / ‖ein‖
  have ht : 0 ≤ t := by
    dsimp only [t]
    apply div_nonneg _ (norm_nonneg ein)
    nlinarith [norm_nonneg q]
  let y : E := q + t • ein
  have hyHeight : Schoenflies.hgt u y < Schoenflies.hgt u b := by
    change Schoenflies.hgt u (q + t • ein) < Schoenflies.hgt u b
    rw [Schoenflies.hgt_add_smul]
    have htprod : t * Schoenflies.hgt u ein ≤ 0 :=
      mul_nonpos_of_nonneg_of_nonpos ht heinHeight.le
    linarith
  have hqyOff : segment ℝ q y ⊆ P.carrierᶜ := by
    intro z hz
    obtain ⟨α, β, hα, hβ, hαβ, hzeq⟩ := hz
    have hheight : Schoenflies.hgt u z =
        α * Schoenflies.hgt u q + β * Schoenflies.hgt u y := by
      rw [← hzeq]
      simp only [Schoenflies.hgt_eq, PiLp.add_apply,
        PiLp.smul_apply, smul_eq_mul]
      ring
    have hgap : 0 <
        α * (Schoenflies.hgt u b - Schoenflies.hgt u q) +
          β * (Schoenflies.hgt u b - Schoenflies.hgt u y) :=
      positive_combo hα hβ hαβ (sub_pos.mpr hqHeight) (sub_pos.mpr hyHeight)
    have hdecomp :
        Schoenflies.hgt u b -
            (α * Schoenflies.hgt u q + β * Schoenflies.hgt u y) =
          α * (Schoenflies.hgt u b - Schoenflies.hgt u q) +
            β * (Schoenflies.hgt u b - Schoenflies.hgt u y) := by
      calc
        _ = α * (Schoenflies.hgt u b - Schoenflies.hgt u q) +
              β * (Schoenflies.hgt u b - Schoenflies.hgt u y) +
              (1 - α - β) * Schoenflies.hgt u b := by ring
        _ = _ := by rw [show 1 - α - β = 0 by linarith]; ring
    have hzHeight : Schoenflies.hgt u z < Schoenflies.hgt u b := by
      rw [hheight]
      linarith
    intro hzcarrier
    exact (not_lt_of_ge (hcarrierHeight z hzcarrier)) hzHeight
  have hqyComp : segment ℝ q y ⊆
      connectedComponentIn P.carrierᶜ q :=
    (convex_segment q y).isPreconnected.subset_connectedComponentIn
      (left_mem_segment ℝ q y) hqyOff
  have hqcomp : connectedComponentIn P.carrierᶜ q =
      Schoenflies.inside P.carrier :=
    P.isSeparating_carrier.connectedComponentIn_eq_inside hqInside
  have hyInside : y ∈ Schoenflies.inside P.carrier := by
    rw [← hqcomp]
    exact hqyComp (right_mem_segment ℝ q y)
  have hynorm : ‖y‖ ≤ C := hC y hyInside
  have htNorm : ‖t • ein‖ = t * ‖ein‖ := by
    rw [norm_smul, Real.norm_of_nonneg ht]
  have hlow : t * ‖ein‖ - ‖q‖ ≤ ‖y‖ := by
    have htri := norm_sub_le y q
    change ‖q + t • ein - q‖ ≤ ‖y‖ + ‖q‖ at htri
    rw [add_sub_cancel_left, htNorm] at htri
    linarith
  have hmul : t * ‖ein‖ = C + ‖q‖ + 1 := by
    dsimp only [t]
    exact div_mul_cancel₀ _ (norm_ne_zero_iff.mpr hein_ne)
  rw [hmul] at hlow
  linarith

/-- The strict support inequalities rule out the degenerate case, so the
nonnegative corner above is in fact a strict left turn. -/
theorem cornerDet_pos_of_strictPreSupportMinimum {m : ℕ}
    (P : Schoenflies.PrePolygon m)
    (hleft : BoundaryInsideLocallyLeft P)
    (u : E) (i : ZMod (m + 3))
    (hmin : IsStrictPreSupportMinimum P u i) :
    0 < cornerDet P i := by
  have hnonneg :=
    cornerDet_nonneg_of_strictPreSupportMinimum P hleft u i hmin
  apply lt_of_le_of_ne hnonneg
  intro hzero
  let a := P.vertex (i - 1)
  let b := P.vertex i
  let c := P.vertex (i + 1)
  have hprevIdx : i - 1 ≠ i := by
    intro h
    exact Schoenflies.ClosedPolygon.one_ne_zero' (m := m) (by
      linear_combination -h)
  have hnextIdx : i ≠ i + 1 :=
    (Schoenflies.ClosedPolygon.succ_ne_self (m := m) i).symm
  have hpredNext : i - 1 ≠ i + 1 :=
    Schoenflies.PrePolygon.pred_ne_succ (m := m) i
  have hab : a ≠ b := fun h => hprevIdx (P.vertex_inj h)
  have hbc : b ≠ c := fun h => hnextIdx (P.vertex_inj h)
  have hac : a ≠ c := fun h => hpredNext (P.vertex_inj h)
  have hinter : segment ℝ a b ∩ segment ℝ b c =
      ({a, b} : Set E) ∩ ({b, c} : Set E) := by
    apply Set.Subset.antisymm
    · intro x hx
      have hx' : x ∈
          segment ℝ (P.vertex (i - 1)) (P.vertex ((i - 1) + 1)) ∩
            segment ℝ (P.vertex i) (P.vertex (i + 1)) := by
        simpa only [a, b, c,
          show (i - 1 : ZMod (m + 3)) + 1 = i by ring] using hx
      have hxFirst := P.edges_meet (i - 1) i hprevIdx hx'
      have hxSecond := P.edges_meet i (i - 1) hprevIdx.symm ⟨hx'.2, hx'.1⟩
      constructor
      · simpa only [a, b,
          show (i - 1 : ZMod (m + 3)) + 1 = i by ring] using hxFirst
      · simpa only [b, c] using hxSecond
    · intro x hx
      constructor
      · rcases hx.1 with (rfl | rfl)
        · exact left_mem_segment ℝ a b
        · exact right_mem_segment ℝ a b
      · rcases hx.2 with (rfl | rfl)
        · exact left_mem_segment ℝ b c
        · exact right_mem_segment ℝ b c
  have hbasezero : PlanarArea.det2 (b - a) (c - a) = 0 := by
    have hcorner : PlanarArea.det2 (b - a) (c - b) = 0 := by
      simpa only [cornerDet, a, b, c] using hzero.symm
    simp only [PlanarArea.det2, PiLp.sub_apply] at hcorner ⊢
    linarith
  have hbetween : Sbtw ℝ a b c :=
    sbtw_of_det2_eq_zero_of_adjacent_segment_intersection
      a b c hab hbc hac hinter hbasezero
  have hbseg : b ∈ segment ℝ a c := hbetween.1.mem_segment
  obtain ⟨s, t, hs, ht, hst, hbeq⟩ := hbseg
  have hheight : Schoenflies.hgt u b =
      s * Schoenflies.hgt u a + t * Schoenflies.hgt u c := by
    rw [← hbeq]
    simp only [Schoenflies.hgt_eq, PiLp.add_apply,
      PiLp.smul_apply, smul_eq_mul]
    ring
  have hgap : 0 <
      s * (Schoenflies.hgt u a - Schoenflies.hgt u b) +
        t * (Schoenflies.hgt u c - Schoenflies.hgt u b) :=
    positive_combo hs ht hst
      (sub_pos.mpr (by simpa only [a, b] using hmin.2.1))
      (sub_pos.mpr (by simpa only [b, c] using hmin.2.2))
  have hdecomp :
      Schoenflies.hgt u b -
          (s * Schoenflies.hgt u a + t * Schoenflies.hgt u c) =
        -(s * (Schoenflies.hgt u a - Schoenflies.hgt u b) +
          t * (Schoenflies.hgt u c - Schoenflies.hgt u b)) := by
    calc
      _ = -(s * (Schoenflies.hgt u a - Schoenflies.hgt u b) +
            t * (Schoenflies.hgt u c - Schoenflies.hgt u b)) +
            (1 - s - t) * Schoenflies.hgt u b := by ring
      _ = _ := by rw [show 1 - s - t = 0 by linarith]; ring
  linarith

/-- Every positive, locally-left `PrePolygon` has a strict convex corner
avoiding both endpoints of any prescribed edge.  A small generic perturbation
of that edge's direction exposes a different vertex and makes both adjacent
support inequalities strict. -/
theorem exists_strictConvexCorner_avoiding_edge {m : ℕ}
    (P : Schoenflies.PrePolygon m)
    (hArea : 0 < prePolygonShoelace P)
    (hleft : BoundaryInsideLocallyLeft P)
    (e : ZMod (m + 3)) :
    ∃ i : ZMod (m + 3),
      0 < cornerDet P i ∧ i ≠ e ∧ i ≠ e + 1 := by
  classical
  let v := P.vertex (e + 1) - P.vertex e
  have hv : v ≠ 0 := sub_ne_zero.mpr (P.vertex_ne_succ e).symm
  obtain ⟨w, hw⟩ := exists_vertex_off_edge_line P hArea e
  have hw' : PlanarArea.det2 v (P.vertex w - P.vertex e) ≠ 0 := by
    simpa only [v] using hw
  let base : E := if PlanarArea.det2 v (P.vertex w - P.vertex e) < 0
    then v else -v
  have hbaseDiff : Schoenflies.hgt base (P.vertex w - P.vertex e) < 0 := by
    dsimp only [base]
    split_ifs with hneg
    · simpa only [Schoenflies.hgt, Schoenflies.Plane.det,
        PlanarArea.det2] using hneg
    · have hpos : 0 < PlanarArea.det2 v (P.vertex w - P.vertex e) :=
        lt_of_le_of_ne (le_of_not_gt hneg) (Ne.symm hw')
      have heq : Schoenflies.hgt (-v) (P.vertex w - P.vertex e) =
          -PlanarArea.det2 v (P.vertex w - P.vertex e) := by
        simp only [Schoenflies.hgt, Schoenflies.Plane.det,
          PlanarArea.det2, PiLp.neg_apply]
        ring
      rw [heq]
      linarith
  have hbaseWltE : Schoenflies.hgt base (P.vertex w) <
      Schoenflies.hgt base (P.vertex e) := by
    rw [← sub_neg, ← Schoenflies.hgt_sub]
    exact hbaseDiff
  have hbaseEdgeZero : Schoenflies.hgt base v = 0 := by
    dsimp only [base]
    split_ifs <;>
      simp only [Schoenflies.hgt, Schoenflies.Plane.det,
        PlanarArea.det2, PiLp.neg_apply] <;> ring
  have hbaseEndpoints : Schoenflies.hgt base (P.vertex (e + 1)) =
      Schoenflies.hgt base (P.vertex e) := by
    have hsub := Schoenflies.hgt_sub base (P.vertex (e + 1)) (P.vertex e)
    rw [show P.vertex (e + 1) - P.vertex e = v by rfl,
      hbaseEdgeZero] at hsub
    linarith
  have hbaseWltNext : Schoenflies.hgt base (P.vertex w) <
      Schoenflies.hgt base (P.vertex (e + 1)) := by
    rw [hbaseEndpoints]
    exact hbaseWltE
  obtain ⟨g, hg, hgeneric⟩ := P.exists_direction_pieces
  have hgEdge (i : ZMod (m + 3)) :
      Schoenflies.hgt g (P.vertex (i + 1) - P.vertex i) ≠ 0 := by
    rw [Schoenflies.hgt_sub]
    exact sub_ne_zero.mpr
      (hgeneric (P.vertex i, P.vertex (i + 1)) (P.mem_pieces i)).symm
  let gapE := Schoenflies.hgt base (P.vertex e) -
    Schoenflies.hgt base (P.vertex w)
  let gapNext := Schoenflies.hgt base (P.vertex (e + 1)) -
    Schoenflies.hgt base (P.vertex w)
  have hgapE : 0 < gapE := sub_pos.mpr hbaseWltE
  have hgapNext : 0 < gapNext := sub_pos.mpr hbaseWltNext
  let diffE := Schoenflies.hgt g (P.vertex w) -
    Schoenflies.hgt g (P.vertex e)
  let diffNext := Schoenflies.hgt g (P.vertex w) -
    Schoenflies.hgt g (P.vertex (e + 1))
  let M : ℝ := |diffE| + |diffNext| + 1
  have hM : 0 < M := by dsimp only [M]; positivity
  let bound : ℝ := min gapE gapNext / M
  have hbound : 0 < bound := by
    dsimp only [bound]
    exact div_pos (lt_min hgapE hgapNext) hM
  let A : Fin (m + 3) → ℝ := fun k =>
    let z : ZMod (m + 3) := k.val
    Schoenflies.hgt base (P.vertex (z + 1) - P.vertex z)
  let B : Fin (m + 3) → ℝ := fun k =>
    let z : ZMod (m + 3) := k.val
    Schoenflies.hgt g (P.vertex (z + 1) - P.vertex z)
  have hB (k : Fin (m + 3)) : B k ≠ 0 := by
    simpa only [B] using hgEdge ((k.val : ℕ) : ZMod (m + 3))
  obtain ⟨t, ht, htBound, htAvoid⟩ :=
    exists_small_parameter_avoiding A B hB hbound
  let u : E := base + t • g
  have hheightExpand (x : E) :
      Schoenflies.hgt u x =
        Schoenflies.hgt base x + t * Schoenflies.hgt g x := by
    simp only [u, Schoenflies.hgt_eq, PiLp.add_apply,
      PiLp.smul_apply, smul_eq_mul]
    ring
  have hdiffELt : t * diffE < gapE := by
    have hdiffAbs : diffE ≤ |diffE| := le_abs_self diffE
    have habsM : |diffE| ≤ M := by
      dsimp only [M]
      nlinarith [abs_nonneg diffNext]
    have hmul₁ : t * diffE ≤ t * |diffE| :=
      mul_le_mul_of_nonneg_left hdiffAbs ht.le
    have hmul₂ : t * |diffE| ≤ t * M :=
      mul_le_mul_of_nonneg_left habsM ht.le
    have htM : t * M < min gapE gapNext := by
      have := (lt_div_iff₀ hM).mp htBound
      simpa only [bound] using this
    exact lt_of_le_of_lt (hmul₁.trans hmul₂)
      (lt_of_lt_of_le htM (min_le_left _ _))
  have hdiffNextLt : t * diffNext < gapNext := by
    have hdiffAbs : diffNext ≤ |diffNext| := le_abs_self diffNext
    have habsM : |diffNext| ≤ M := by
      dsimp only [M]
      nlinarith [abs_nonneg diffE]
    have hmul₁ : t * diffNext ≤ t * |diffNext| :=
      mul_le_mul_of_nonneg_left hdiffAbs ht.le
    have hmul₂ : t * |diffNext| ≤ t * M :=
      mul_le_mul_of_nonneg_left habsM ht.le
    have htM : t * M < min gapE gapNext := by
      have := (lt_div_iff₀ hM).mp htBound
      simpa only [bound] using this
    exact lt_of_le_of_lt (hmul₁.trans hmul₂)
      (lt_of_lt_of_le htM (min_le_right _ _))
  have huWltE : Schoenflies.hgt u (P.vertex w) <
      Schoenflies.hgt u (P.vertex e) := by
    rw [hheightExpand, hheightExpand]
    dsimp only [gapE, diffE] at hdiffELt
    linarith
  have huWltNext : Schoenflies.hgt u (P.vertex w) <
      Schoenflies.hgt u (P.vertex (e + 1)) := by
    rw [hheightExpand, hheightExpand]
    dsimp only [gapNext, diffNext] at hdiffNextLt
    linarith
  have huEdgeNe (z : ZMod (m + 3)) :
      Schoenflies.hgt u (P.vertex z) ≠
        Schoenflies.hgt u (P.vertex (z + 1)) := by
    have hzval : (((z.val : ℕ) : ZMod (m + 3))) = z :=
      ZMod.natCast_zmod_val z
    have havoid := htAvoid ⟨z.val, ZMod.val_lt z⟩
    have hdiff : Schoenflies.hgt u
        (P.vertex (z + 1) - P.vertex z) ≠ 0 := by
      simpa only [A, B, hheightExpand, hzval] using havoid
    rw [Schoenflies.hgt_sub] at hdiff
    exact fun hEq => hdiff (sub_eq_zero.mpr hEq.symm)
  have huniv : (Finset.univ : Finset (ZMod (m + 3))).Nonempty :=
    ⟨0, Finset.mem_univ 0⟩
  obtain ⟨i, -, hiMin⟩ := Finset.exists_min_image Finset.univ
    (fun z : ZMod (m + 3) => Schoenflies.hgt u (P.vertex z)) huniv
  have hiSupport : IsStrictPreSupportMinimum P u i := by
    refine ⟨fun z => hiMin z (Finset.mem_univ z), ?_, ?_⟩
    · apply lt_of_le_of_ne
        (hiMin (i - 1) (Finset.mem_univ _))
      have hne := huEdgeNe (i - 1)
      simpa only [show (i - 1 : ZMod (m + 3)) + 1 = i by ring] using hne.symm
    · exact lt_of_le_of_ne
        (hiMin (i + 1) (Finset.mem_univ _)) (huEdgeNe i)
  have hie : i ≠ e := by
    intro h
    subst i
    exact (not_lt_of_ge (hiMin w (Finset.mem_univ w))) huWltE
  have hie1 : i ≠ e + 1 := by
    intro h
    subst i
    exact (not_lt_of_ge (hiMin w (Finset.mem_univ w))) huWltNext
  exact ⟨i, cornerDet_pos_of_strictPreSupportMinimum P hleft u i hiSupport,
    hie, hie1⟩

#print axioms exists_inside_reflex_wedge_point
#print axioms reflex_wedge_segment_off_carrier
#print axioms cornerDet_nonneg_of_strictPreSupportMinimum
#print axioms cornerDet_pos_of_strictPreSupportMinimum
#print axioms exists_strictConvexCorner_avoiding_edge

end MathLab.PolygonRearrangement.PolygonSupportCornerProofScratch


==> anc/P5-kernel-deficit-lean-v6/MathLab/Geometry/PolygonSupportTruncatedArcsScratch.lean <==
/-
Copyright (c) 2026 Math Lab. All rights reserved.
Released under Apache 2.0 license as described in the file LICENSE.
Authors: Math Lab formalization track
-/
import MathLab.Geometry.PolygonGenericSupportDirectionScratch
import MathLab.Geometry.PolygonArcDisjointByIndexScratch

/-!
# Truncating the two source arcs incident to a strict support vertex

This file packages the finite and segment geometry used by the final
orientation anchor.  Two adjacent forward source arcs meet at a strict global
height minimum `p`.  A level strictly between `p` and every other listed
vertex cuts the incoming and outgoing incident edges.  Removing the two tips
at `p` leaves disjoint arcs in the upper height halfspace and in the convex
hull of the listed vertices.

The remaining passage from the truncated convex set to a Jordan curve with
the required literal `inside` is deliberately outside this finite package.
-/

open Set

noncomputable section

namespace MathLab.PolygonRearrangement.PolygonSupportTruncatedArcsScratch

/-- A strict minimum of a finite cyclic vertex family admits a level strictly
between it and every other listed value. -/
theorem exists_level_between_strictMinimum {m : ℕ}
    (P : Schoenflies.PrePolygon m) (u : E) (p : ZMod (m + 3))
    (hmin : ∀ j : ZMod (m + 3), j ≠ p →
      Schoenflies.hgt u (P.vertex p) < Schoenflies.hgt u (P.vertex j)) :
    ∃ c : ℝ, Schoenflies.hgt u (P.vertex p) < c ∧
      ∀ j : ZMod (m + 3), j ≠ p →
        c < Schoenflies.hgt u (P.vertex j) := by
  have hsucc : p + 1 ≠ p :=
    Schoenflies.ClosedPolygon.succ_ne_self (m := m) p
  have hnonempty : (Finset.univ.erase p : Finset (ZMod (m + 3))).Nonempty :=
    ⟨p + 1, Finset.mem_erase.mpr ⟨hsucc, Finset.mem_univ _⟩⟩
  obtain ⟨q, hqmem, hqmin⟩ := Finset.exists_min_image
    (Finset.univ.erase p)
    (fun j : ZMod (m + 3) => Schoenflies.hgt u (P.vertex j)) hnonempty
  have hqp : q ≠ p := (Finset.mem_erase.mp hqmem).1
  let c : ℝ :=
    (Schoenflies.hgt u (P.vertex p) +
      Schoenflies.hgt u (P.vertex q)) / 2
  refine ⟨c, ?_, ?_⟩
  · dsimp only [c]
    linarith [hmin q hqp]
  · intro j hjp
    have hjmem : j ∈ Finset.univ.erase p :=
      Finset.mem_erase.mpr ⟨hjp, Finset.mem_univ _⟩
    have hqj := hqmin j hjmem
    dsimp only [c]
    linarith [hmin q hqp]

/-- The meeting point at a strictly intermediate height lies in the open
segment, not merely in the closed edge. -/
theorem meet_mem_openSegment_of_between {u a b : E} {c : ℝ}
    (hab : Schoenflies.hgt u a < Schoenflies.hgt u b)
    (hac : Schoenflies.hgt u a < c)
    (hcb : c < Schoenflies.hgt u b) :
    Schoenflies.meet u a b c ∈ openSegment ℝ a b := by
  have hseg : Schoenflies.meet u a b c ∈ segment ℝ a b :=
    Schoenflies.meet_mem_segment hab hac.le hcb.le
  have hheight : Schoenflies.hgt u (Schoenflies.meet u a b c) = c :=
    Schoenflies.hgt_meet hab.ne c
  have hleft : Schoenflies.meet u a b c ≠ a := by
    intro h
    have := congrArg (Schoenflies.hgt u) h
    rw [hheight] at this
    linarith
  have hright : Schoenflies.meet u a b c ≠ b := by
    intro h
    have := congrArg (Schoenflies.hgt u) h
    rw [hheight] at this
    linarith
  exact mem_openSegment_of_ne_left_right hleft.symm hright.symm hseg

/-- Splitting a forward edge count splits its source arc as a union. -/
theorem arc_add {m r s : ℕ} (P : Schoenflies.PrePolygon m)
    (a : ZMod (m + 3)) :
    P.arc a (r + s) = P.arc a r ∪ P.arc (a + (r : ZMod (m + 3))) s := by
  rw [Schoenflies.PrePolygon.arc, Schoenflies.PrePolygon.arc,
    Schoenflies.PrePolygon.arc, Schoenflies.PrePolygon.arcPieces_add,
    Schoenflies.cover_append]

/-- Every edge of a `PrePolygon` lies in the convex hull of its listed
vertices. -/
theorem carrier_subset_convexHull_range {m : ℕ}
    (P : Schoenflies.PrePolygon m) :
    P.carrier ⊆ convexHull ℝ (Set.range P.vertex) := by
  intro z hz
  obtain ⟨i, hzi⟩ := Set.mem_iUnion.mp hz
  rw [Schoenflies.PrePolygon.edge] at hzi
  exact (convex_convexHull ℝ (Set.range P.vertex)).segment_subset
    (subset_convexHull ℝ _ ⟨i, rfl⟩)
    (subset_convexHull ℝ _ ⟨i + 1, rfl⟩) hzi

/-- Two adjacent forward arcs whose combined run omits an edge can meet only
at their shared listed vertex. -/
theorem adjacent_arcs_inter_subset_singleton {m l k : ℕ}
    (P : Schoenflies.PrePolygon m) (b : ZMod (m + 3))
    (_hl : 1 ≤ l) (hk : 1 ≤ k) (hlk : l + k ≤ m + 2) :
    P.arc b l ∩ P.arc (b + (l : ZMod (m + 3))) k ⊆
      {P.vertex (b + (l : ZMod (m + 3)))} := by
  rintro z ⟨hzIn, hzOut⟩
  obtain ⟨s, hs, hzs⟩ :=
    Schoenflies.PrePolygon.mem_arc_iff.mp hzIn
  obtain ⟨t, ht, hzt⟩ :=
    Schoenflies.PrePolygon.mem_arc_iff.mp hzOut
  have hzt' : z ∈ P.edge (b + ((l + t : ℕ) : ZMod (m + 3))) := by
    simpa only [Nat.cast_add, add_assoc] using hzt
  have hij : b + (s : ZMod (m + 3)) ≠
      b + ((l + t : ℕ) : ZMod (m + 3)) := by
    intro heq
    have hcast : (s : ZMod (m + 3)) =
        ((l + t : ℕ) : ZMod (m + 3)) := add_left_cancel heq
    have hnat : s = l + t :=
      Schoenflies.ClosedPolygon.natCast_inj (by omega) (by omega) hcast
    omega
  have hA := P.edges_meet
    (b + (s : ZMod (m + 3)))
    (b + ((l + t : ℕ) : ZMod (m + 3))) hij
    (Set.mem_inter hzs hzt')
  have hB := P.edges_meet
    (b + ((l + t : ℕ) : ZMod (m + 3)))
    (b + (s : ZMod (m + 3))) hij.symm
    (Set.mem_inter hzt' hzs)
  simp only [Set.mem_insert_iff, Set.mem_singleton_iff] at hA hB
  rcases hA with hA | hA <;> rcases hB with hB | hB
  · have heq : s = l + t := P.natCast_shift_inj b (by omega) (by omega)
      (hA.symm.trans hB)
    omega
  · have heq : s = l + t + 1 := P.natCast_shift_inj b (by omega) (by omega) (by
      simpa only [Nat.cast_add, Nat.cast_one, add_assoc] using hA.symm.trans hB)
    omega
  · have heq : s + 1 = l + t := P.natCast_shift_inj b (by omega) (by omega) (by
      simpa only [Nat.cast_add, Nat.cast_one, add_assoc] using hA.symm.trans hB)
    have hsLast : s + 1 = l := by omega
    calc
      z = P.vertex (b + ((s + 1 : ℕ) : ZMod (m + 3))) := by
        simpa only [Nat.cast_add, Nat.cast_one, add_assoc] using hA
      _ = P.vertex (b + (l : ZMod (m + 3))) := by rw [hsLast]
  · have heq : s + 1 = l + t + 1 :=
      P.natCast_shift_inj b (by omega) (by omega) (by
        simpa only [Nat.cast_add, Nat.cast_one, add_assoc] using hA.symm.trans hB)
    omega

/-- A segment whose endpoints are above a height level stays above that
level. -/
theorem segment_subset_heightGe {u a b : E} {c : ℝ}
    (ha : c ≤ Schoenflies.hgt u a) (hb : c ≤ Schoenflies.hgt u b) :
    segment ℝ a b ⊆ {z : E | c ≤ Schoenflies.hgt u z} := by
  intro z hz
  obtain ⟨s, t, hs, ht, hst, rfl⟩ := hz
  have hheight :
      Schoenflies.hgt u (s • a + t • b) =
        s * Schoenflies.hgt u a + t * Schoenflies.hgt u b := by
    simp only [Schoenflies.hgt_eq, PiLp.add_apply, PiLp.smul_apply,
      smul_eq_mul]
    ring
  change c ≤ Schoenflies.hgt u (s • a + t • b)
  rw [hheight]
  calc
    c = s * c + t * c := by rw [← add_mul, hst, one_mul]
    _ ≤ s * Schoenflies.hgt u a + t * Schoenflies.hgt u b :=
      add_le_add (mul_le_mul_of_nonneg_left ha hs)
        (mul_le_mul_of_nonneg_left hb ht)

/-- A segment whose two endpoints are strictly above a level stays strictly
above that level. -/
theorem segment_subset_heightGt {u a b : E} {c : ℝ}
    (ha : c < Schoenflies.hgt u a) (hb : c < Schoenflies.hgt u b) :
    segment ℝ a b ⊆ {z : E | c < Schoenflies.hgt u z} := by
  intro z hz
  have hcmin : c < min (Schoenflies.hgt u a) (Schoenflies.hgt u b) :=
    lt_min ha hb
  have hzmin := segment_subset_heightGe
    (c := min (Schoenflies.hgt u a) (Schoenflies.hgt u b))
    (min_le_left _ _) (min_le_right _ _) hz
  exact lt_of_lt_of_le hcmin hzmin

/-- On a segment from a high endpoint to a level endpoint, only the level
endpoint can fail the strict height inequality. -/
theorem segment_diff_right_subset_heightGt {u a x : E} {c : ℝ}
    (ha : c < Schoenflies.hgt u a)
    (hx : Schoenflies.hgt u x = c) :
    segment ℝ a x \ {x} ⊆ {z : E | c < Schoenflies.hgt u z} := by
  rintro z ⟨hzSeg, hzNot⟩
  have hzx : z ≠ x := by simpa only [Set.mem_singleton_iff] using hzNot
  change c < Schoenflies.hgt u z
  by_cases hza : z = a
  · simpa only [hza] using ha
  · have hzOpen : z ∈ openSegment ℝ a x :=
      mem_openSegment_of_ne_left_right (Ne.symm hza) (Ne.symm hzx) hzSeg
    have hbounds := Schoenflies.hgt_lt_of_mem_openSegment
      (show Schoenflies.hgt u x < Schoenflies.hgt u a by rw [hx]; exact ha)
      (by simpa only [openSegment_symm] using hzOpen)
    simpa only [hx] using hbounds.1

/-- Symmetric form: on a segment from a level endpoint to a high endpoint,
only the first endpoint can fail the strict height inequality. -/
theorem segment_diff_left_subset_heightGt {u x b : E} {c : ℝ}
    (hx : Schoenflies.hgt u x = c)
    (hb : c < Schoenflies.hgt u b) :
    segment ℝ x b \ {x} ⊆ {z : E | c < Schoenflies.hgt u z} := by
  rw [segment_symm ℝ x b]
  exact segment_diff_right_subset_heightGt hb hx

/-- An arc stays above a height level when every vertex appearing in its
edge run does. -/
theorem arc_subset_heightGe_of_vertices {m r : ℕ}
    (P : Schoenflies.PrePolygon m) (u : E)
    (a : ZMod (m + 3)) (c : ℝ)
    (hvertices : ∀ t : ℕ, t ≤ r →
      c ≤ Schoenflies.hgt u
        (P.vertex (a + (t : ZMod (m + 3))))) :
    P.arc a r ⊆ {z : E | c ≤ Schoenflies.hgt u z} := by
  intro z hz
  obtain ⟨t, ht, hzt⟩ :=
    Schoenflies.PrePolygon.mem_arc_iff.mp hz
  rw [Schoenflies.PrePolygon.edge] at hzt
  apply segment_subset_heightGe (hvertices t (by omega))
      (hvertices (t + 1) (by omega))
  simpa only [Nat.cast_add, Nat.cast_one, add_assoc] using hzt

/-- Strict vertex inequalities propagate across an entire source arc. -/
theorem arc_subset_heightGt_of_vertices {m r : ℕ}
    (P : Schoenflies.PrePolygon m) (u : E)
    (a : ZMod (m + 3)) (c : ℝ)
    (hvertices : ∀ t : ℕ, t ≤ r →
      c < Schoenflies.hgt u
        (P.vertex (a + (t : ZMod (m + 3))))) :
    P.arc a r ⊆ {z : E | c < Schoenflies.hgt u z} := by
  intro z hz
  obtain ⟨t, ht, hzt⟩ :=
    Schoenflies.PrePolygon.mem_arc_iff.mp hz
  rw [Schoenflies.PrePolygon.edge] at hzt
  apply segment_subset_heightGt (hvertices t (by omega))
      (hvertices (t + 1) (by omega))
  simpa only [Nat.cast_add, Nat.cast_one, add_assoc] using hzt

/-- The incoming source arc with its terminal tip at the support vertex
removed at `x`. -/
def incomingTruncatedArc {m : ℕ} (P : Schoenflies.PrePolygon m)
    (b : ZMod (m + 3)) (l : ℕ) (x : E) : Set E :=
  P.arc b (l - 1) ∪
    segment ℝ (P.vertex (b + ((l - 1 : ℕ) : ZMod (m + 3)))) x

/-- The outgoing source arc with its initial tip at the support vertex
removed at `x`. -/
def outgoingTruncatedArc {m : ℕ} (P : Schoenflies.PrePolygon m)
    (p : ZMod (m + 3)) (k : ℕ) (x : E) : Set E :=
  segment ℝ x (P.vertex (p + 1)) ∪ P.arc (p + 1) (k - 1)

/-- The incoming truncated arc is contained in the original incoming arc. -/
theorem incomingTruncatedArc_subset_arc {m l : ℕ}
    (P : Schoenflies.PrePolygon m) (b : ZMod (m + 3)) (x : E)
    (hl : 1 ≤ l)
    (hx : x ∈ segment ℝ
      (P.vertex (b + ((l - 1 : ℕ) : ZMod (m + 3))))
      (P.vertex (b + (l : ZMod (m + 3))))) :
    incomingTruncatedArc P b l x ⊆ P.arc b l := by
  have hsplit := arc_add (P := P) (a := b) (r := l - 1) (s := 1)
  rw [show l - 1 + 1 = l by omega] at hsplit
  rw [hsplit]
  apply union_subset_union Set.Subset.rfl
  intro z hz
  rw [Schoenflies.PrePolygon.arc_one, Schoenflies.PrePolygon.edge]
  have hcast : ((l - 1 : ℕ) : ZMod (m + 3)) + 1 =
      (l : ZMod (m + 3)) := by
    have h := congrArg (fun n : ℕ => (n : ZMod (m + 3)))
      (Nat.sub_add_cancel hl)
    simpa only [Nat.cast_add, Nat.cast_one] using h
  rw [add_assoc, hcast]
  exact (convex_segment _ _).segment_subset
    (left_mem_segment ℝ _ _) hx hz

/-- The outgoing truncated arc is contained in the original outgoing arc. -/
theorem outgoingTruncatedArc_subset_arc {m k : ℕ}
    (P : Schoenflies.PrePolygon m) (p : ZMod (m + 3)) (x : E)
    (hk : 1 ≤ k)
    (hx : x ∈ segment ℝ (P.vertex p) (P.vertex (p + 1))) :
    outgoingTruncatedArc P p k x ⊆ P.arc p k := by
  have hsplit := arc_add (P := P) (a := p) (r := 1) (s := k - 1)
  rw [show 1 + (k - 1) = k by omega] at hsplit
  rw [hsplit]
  apply union_subset_union
  · intro z hz
    rw [Schoenflies.PrePolygon.arc_one, Schoenflies.PrePolygon.edge]
    exact (convex_segment _ _).segment_subset hx
      (right_mem_segment ℝ _ _) hz
  · exact Set.Subset.rfl

/-- Cutting the last edge of a non-wrapping source arc leaves an arc with the
literal far endpoint and cut endpoint. -/
theorem isArcBetween_incomingTruncatedArc {m l : ℕ}
    (P : Schoenflies.PrePolygon m) (b : ZMod (m + 3)) (x : E)
    (hl : 1 ≤ l) (hlmax : l ≤ m + 2)
    (hx : x ∈ segment ℝ
      (P.vertex (b + ((l - 1 : ℕ) : ZMod (m + 3))))
      (P.vertex (b + (l : ZMod (m + 3)))))
    (hxne : P.vertex (b + ((l - 1 : ℕ) : ZMod (m + 3))) ≠ x) :
    Schoenflies.IsArcBetween (incomingTruncatedArc P b l x)
      (P.vertex b) x := by
  by_cases hlone : l = 1
  · subst l
    simpa [incomingTruncatedArc, Schoenflies.PrePolygon.arc] using
      Schoenflies.isArcBetween_segment hxne
  · have hlTail : 1 ≤ l - 1 := by omega
    have hTail := P.isArcBetween_arc b hlTail (by omega)
    have hSeg := Schoenflies.isArcBetween_segment hxne
    have hmeet : ∀ z ∈ P.arc b (l - 1),
        z ∈ segment ℝ
          (P.vertex (b + ((l - 1 : ℕ) : ZMod (m + 3)))) x →
        z = P.vertex (b + ((l - 1 : ℕ) : ZMod (m + 3))) := by
      intro z hzTail hzSeg
      have hzLast : z ∈
          P.arc (b + ((l - 1 : ℕ) : ZMod (m + 3))) 1 := by
        rw [Schoenflies.PrePolygon.arc_one, Schoenflies.PrePolygon.edge]
        have hcast : ((l - 1 : ℕ) : ZMod (m + 3)) + 1 =
            (l : ZMod (m + 3)) := by
          have h := congrArg (fun n : ℕ => (n : ZMod (m + 3)))
            (Nat.sub_add_cancel hl)
          simpa only [Nat.cast_add, Nat.cast_one] using h
        rw [add_assoc, hcast]
        exact (convex_segment _ _).segment_subset
          (left_mem_segment ℝ _ _) hx hzSeg
      exact Set.mem_singleton_iff.mp
        (adjacent_arcs_inter_subset_singleton (l := l - 1) (k := 1) P b
          hlTail (by omega) (by omega) ⟨hzTail, hzLast⟩)
    exact hTail.concatenate hSeg hmeet

/-- Cutting the first edge of a non-wrapping source arc leaves an arc with
the literal cut endpoint and far endpoint. -/
theorem isArcBetween_outgoingTruncatedArc {m k : ℕ}
    (P : Schoenflies.PrePolygon m) (p : ZMod (m + 3)) (x : E)
    (hk : 1 ≤ k) (hkmax : k ≤ m + 2)
    (hx : x ∈ segment ℝ (P.vertex p) (P.vertex (p + 1)))
    (hxne : x ≠ P.vertex (p + 1)) :
    Schoenflies.IsArcBetween (outgoingTruncatedArc P p k x)
      x (P.vertex (p + (k : ZMod (m + 3)))) := by
  by_cases hkone : k = 1
  · subst k
    simpa [outgoingTruncatedArc, Schoenflies.PrePolygon.arc] using
      Schoenflies.isArcBetween_segment hxne
  · have hkTail : 1 ≤ k - 1 := by omega
    have hSeg := Schoenflies.isArcBetween_segment hxne
    have hTail := P.isArcBetween_arc (p + 1) hkTail (by omega)
    have hmeet : ∀ z ∈ segment ℝ x (P.vertex (p + 1)),
        z ∈ P.arc (p + 1) (k - 1) → z = P.vertex (p + 1) := by
      intro z hzSeg hzTail
      have hzFirst : z ∈ P.arc p 1 := by
        rw [Schoenflies.PrePolygon.arc_one, Schoenflies.PrePolygon.edge]
        exact (convex_segment _ _).segment_subset hx
          (right_mem_segment ℝ _ _) hzSeg
      exact Set.mem_singleton_iff.mp
        (adjacent_arcs_inter_subset_singleton (l := 1) (k := k - 1) P p
          (by omega) hkTail (by omega) ⟨hzFirst, hzTail⟩)
    have hcast : ((k - 1 : ℕ) : ZMod (m + 3)) + 1 =
        (k : ZMod (m + 3)) := by
      have h := congrArg (fun n : ℕ => (n : ZMod (m + 3)))
        (Nat.sub_add_cancel hk)
      simpa only [Nat.cast_add, Nat.cast_one] using h
    have hidx : p + 1 + ((k - 1 : ℕ) : ZMod (m + 3)) =
        p + (k : ZMod (m + 3)) := by
      calc
        p + 1 + ((k - 1 : ℕ) : ZMod (m + 3)) =
            p + (((k - 1 : ℕ) : ZMod (m + 3)) + 1) := by ring
        _ = p + (k : ZMod (m + 3)) := by rw [hcast]
    have hConc := hSeg.concatenate hTail hmeet
    rw [hidx] at hConc
    exact hConc

/-- The explicit incoming truncated arc is polygonal. -/
theorem isPolygonal_incomingTruncatedArc {m l : ℕ}
    (P : Schoenflies.PrePolygon m) (b : ZMod (m + 3)) (x : E)
    (hl : 1 ≤ l) :
    Schoenflies.IsPolygonal (incomingTruncatedArc P b l x) := by
  by_cases hlone : l = 1
  · subst l
    simpa [incomingTruncatedArc, Schoenflies.PrePolygon.arc] using
      Schoenflies.isPolygonal_segment (P.vertex b) x
  · have hlTail : 1 ≤ l - 1 := by omega
    apply (P.isPolygonal_arc b hlTail).union
      (Schoenflies.isPolygonal_segment
        (P.vertex (b + ((l - 1 : ℕ) : ZMod (m + 3)))) x)
    exact ⟨P.vertex (b + ((l - 1 : ℕ) : ZMod (m + 3))),
      P.vertex_add_mem_arc b hlTail, left_mem_segment ℝ _ _⟩

/-- The explicit outgoing truncated arc is polygonal. -/
theorem isPolygonal_outgoingTruncatedArc {m k : ℕ}
    (P : Schoenflies.PrePolygon m) (p : ZMod (m + 3)) (x : E)
    (hk : 1 ≤ k) :
    Schoenflies.IsPolygonal (outgoingTruncatedArc P p k x) := by
  by_cases hkone : k = 1
  · subst k
    simpa [outgoingTruncatedArc, Schoenflies.PrePolygon.arc] using
      Schoenflies.isPolygonal_segment x (P.vertex (p + 1))
  · have hkTail : 1 ≤ k - 1 := by omega
    apply (Schoenflies.isPolygonal_segment x (P.vertex (p + 1))).union
      (P.isPolygonal_arc (p + 1) hkTail)
    exact ⟨P.vertex (p + 1), right_mem_segment ℝ _ _,
      P.vertex_mem_arc (p + 1) hkTail⟩

/-- The exact adjacent-source-arc package needed by support truncation.

The incoming arc starts at `b` and has `l` edges; hence its terminal support
index is `b + l`.  The outgoing arc starts there and has `k` edges.  The
bound `l + k ≤ m + 2` says that their combined run omits at least one edge of
the `(m+3)`-cycle, so the only possible common point is the support vertex.
-/
theorem exists_supportLevel_truncatedAdjacentArcs {m : ℕ}
    (P : Schoenflies.PrePolygon m) (u : E)
    (b : ZMod (m + 3)) (l k : ℕ)
    (hl : 1 ≤ l) (hk : 1 ≤ k) (hlk : l + k ≤ m + 2)
    (hmin : ∀ j : ZMod (m + 3), j ≠ b + (l : ZMod (m + 3)) →
      Schoenflies.hgt u (P.vertex (b + (l : ZMod (m + 3)))) <
        Schoenflies.hgt u (P.vertex j)) :
    ∃ (c : ℝ) (xPrev xNext : E) (Qin Qout : Set E),
      Schoenflies.hgt u (P.vertex (b + (l : ZMod (m + 3)))) < c ∧
      (∀ j : ZMod (m + 3), j ≠ b + (l : ZMod (m + 3)) →
        c < Schoenflies.hgt u (P.vertex j)) ∧
      xPrev = Schoenflies.meet u
        (P.vertex (b + (l : ZMod (m + 3))))
        (P.vertex (b + (l : ZMod (m + 3)) - 1)) c ∧
      xNext = Schoenflies.meet u
        (P.vertex (b + (l : ZMod (m + 3))))
        (P.vertex (b + (l : ZMod (m + 3)) + 1)) c ∧
      xPrev ∈ openSegment ℝ
        (P.vertex (b + (l : ZMod (m + 3)) - 1))
        (P.vertex (b + (l : ZMod (m + 3)))) ∧
      xNext ∈ openSegment ℝ
        (P.vertex (b + (l : ZMod (m + 3))))
        (P.vertex (b + (l : ZMod (m + 3)) + 1)) ∧
      xPrev ≠ xNext ∧
      Schoenflies.IsArcBetween Qin (P.vertex b) xPrev ∧
      Schoenflies.IsArcBetween Qout xNext
        (P.vertex (b + (l : ZMod (m + 3)) + (k : ZMod (m + 3)))) ∧
      Schoenflies.IsPolygonal Qin ∧
      Schoenflies.IsPolygonal Qout ∧
      Qin ⊆ P.arc b l ∧
      Qout ⊆ P.arc (b + (l : ZMod (m + 3))) k ∧
      Disjoint Qin Qout ∧
      Qin \ {xPrev} ⊆ {z : E | c < Schoenflies.hgt u z} ∧
      Qout \ {xNext} ⊆ {z : E | c < Schoenflies.hgt u z} ∧
      Qin ∪ Qout ⊆
        convexHull ℝ (Set.range P.vertex) ∩
          {z : E | c ≤ Schoenflies.hgt u z} := by
  let p : ZMod (m + 3) := b + (l : ZMod (m + 3))
  have hmin' : ∀ j : ZMod (m + 3), j ≠ p →
      Schoenflies.hgt u (P.vertex p) < Schoenflies.hgt u (P.vertex j) := by
    simpa only [p] using hmin
  obtain ⟨c, hpc, hc⟩ :=
    exists_level_between_strictMinimum P u p hmin'
  have hpPrev : p - 1 ≠ p := by
    intro h
    exact Schoenflies.ClosedPolygon.one_ne_zero' (m := m) (by
      linear_combination -h)
  have hpNext : p + 1 ≠ p :=
    Schoenflies.ClosedPolygon.succ_ne_self (m := m) p
  have hpPrevHeight : Schoenflies.hgt u (P.vertex p) <
      Schoenflies.hgt u (P.vertex (p - 1)) := hmin' (p - 1) hpPrev
  have hpNextHeight : Schoenflies.hgt u (P.vertex p) <
      Schoenflies.hgt u (P.vertex (p + 1)) := hmin' (p + 1) hpNext
  have hcPrev : c < Schoenflies.hgt u (P.vertex (p - 1)) :=
    hc (p - 1) hpPrev
  have hcNext : c < Schoenflies.hgt u (P.vertex (p + 1)) :=
    hc (p + 1) hpNext
  let xPrev : E := Schoenflies.meet u (P.vertex p) (P.vertex (p - 1)) c
  let xNext : E := Schoenflies.meet u (P.vertex p) (P.vertex (p + 1)) c
  have hxPrevLow : xPrev ∈ openSegment ℝ (P.vertex p) (P.vertex (p - 1)) := by
    exact meet_mem_openSegment_of_between hpPrevHeight hpc hcPrev
  have hxPrevOpen : xPrev ∈ openSegment ℝ (P.vertex (p - 1)) (P.vertex p) := by
    simpa only [openSegment_symm] using hxPrevLow
  have hxNextOpen : xNext ∈ openSegment ℝ (P.vertex p) (P.vertex (p + 1)) := by
    exact meet_mem_openSegment_of_between hpNextHeight hpc hcNext
  have hxPrevHeight : Schoenflies.hgt u xPrev = c := by
    exact Schoenflies.hgt_meet hpPrevHeight.ne c
  have hxNextHeight : Schoenflies.hgt u xNext = c := by
    exact Schoenflies.hgt_meet hpNextHeight.ne c
  have hxPrevNext : xPrev ≠ xNext := by
    intro heq
    have hxPrevNotOut : xPrev ∉ P.edge p :=
      P.notMem_edge_of_mem_openSegment hpPrev.symm (by
        simpa only [show p - 1 + 1 = p by ring] using hxPrevOpen)
    apply hxPrevNotOut
    rw [Schoenflies.PrePolygon.edge]
    rw [heq]
    exact openSegment_subset_segment ℝ _ _ hxNextOpen
  have hcastL : ((l - 1 : ℕ) : ZMod (m + 3)) + 1 =
      (l : ZMod (m + 3)) := by
    have h := congrArg (fun n : ℕ => (n : ZMod (m + 3)))
      (Nat.sub_add_cancel hl)
    simpa only [Nat.cast_add, Nat.cast_one] using h
  have hprevIndex : b + ((l - 1 : ℕ) : ZMod (m + 3)) = p - 1 := by
    dsimp only [p]
    rw [← hcastL]
    ring
  have hxPrevEdge : xPrev ∈ segment ℝ
      (P.vertex (b + ((l - 1 : ℕ) : ZMod (m + 3))))
      (P.vertex (b + (l : ZMod (m + 3)))) := by
    rw [hprevIndex]
    simpa only [p] using openSegment_subset_segment ℝ _ _ hxPrevOpen
  have hxNextEdge : xNext ∈ segment ℝ (P.vertex p) (P.vertex (p + 1)) :=
    openSegment_subset_segment ℝ _ _ hxNextOpen
  have hxPrevStartNe :
      P.vertex (b + ((l - 1 : ℕ) : ZMod (m + 3))) ≠ xPrev := by
    rw [hprevIndex]
    intro heq
    have hheight := congrArg (Schoenflies.hgt u) heq
    rw [hxPrevHeight] at hheight
    linarith
  have hxNextEndNe : xNext ≠ P.vertex (p + 1) := by
    intro heq
    have hheight := congrArg (Schoenflies.hgt u) heq
    rw [hxNextHeight] at hheight
    linarith
  let Qin : Set E := incomingTruncatedArc P b l xPrev
  let Qout : Set E := outgoingTruncatedArc P p k xNext
  have hlmax : l ≤ m + 2 := by omega
  have hkmax : k ≤ m + 2 := by omega
  have hQinArc : Schoenflies.IsArcBetween Qin (P.vertex b) xPrev := by
    exact isArcBetween_incomingTruncatedArc P b xPrev hl hlmax
      hxPrevEdge hxPrevStartNe
  have hQoutArc : Schoenflies.IsArcBetween Qout xNext
      (P.vertex (p + (k : ZMod (m + 3)))) := by
    exact isArcBetween_outgoingTruncatedArc P p xNext hk hkmax
      hxNextEdge hxNextEndNe
  have hQinPoly : Schoenflies.IsPolygonal Qin :=
    isPolygonal_incomingTruncatedArc P b xPrev hl
  have hQoutPoly : Schoenflies.IsPolygonal Qout :=
    isPolygonal_outgoingTruncatedArc P p xNext hk
  have hQinSub : Qin ⊆ P.arc b l :=
    incomingTruncatedArc_subset_arc P b xPrev hl hxPrevEdge
  have hQoutSub : Qout ⊆ P.arc p k :=
    outgoingTruncatedArc_subset_arc P p xNext hk hxNextEdge
  have hInTailVertices : ∀ t : ℕ, t ≤ l - 1 →
      c < Schoenflies.hgt u
        (P.vertex (b + (t : ZMod (m + 3)))) := by
    intro t ht
    apply hc
    intro heq
    have hcast : (t : ZMod (m + 3)) = (l : ZMod (m + 3)) := by
      apply add_left_cancel
      simpa only [p] using heq
    have hnat : t = l :=
      Schoenflies.ClosedPolygon.natCast_inj (by omega) (by omega) hcast
    omega
  have hOutTailVertices : ∀ t : ℕ, t ≤ k - 1 →
      c < Schoenflies.hgt u
        (P.vertex (p + 1 + (t : ZMod (m + 3)))) := by
    intro t ht
    apply hc
    intro heq
    have heq' : b + ((l + 1 + t : ℕ) : ZMod (m + 3)) =
        b + (l : ZMod (m + 3)) := by
      simpa only [p, Nat.cast_add, Nat.cast_one, add_assoc] using heq
    have hcast : ((l + 1 + t : ℕ) : ZMod (m + 3)) =
        (l : ZMod (m + 3)) := add_left_cancel heq'
    have hnat : l + 1 + t = l :=
      Schoenflies.ClosedPolygon.natCast_inj (by omega) (by omega) hcast
    omega
  have hInTailGt : P.arc b (l - 1) ⊆
      {z : E | c < Schoenflies.hgt u z} :=
    arc_subset_heightGt_of_vertices P u b c hInTailVertices
  have hOutTailGt : P.arc (p + 1) (k - 1) ⊆
      {z : E | c < Schoenflies.hgt u z} :=
    arc_subset_heightGt_of_vertices P u (p + 1) c hOutTailVertices
  have hPrevVertexGt : c < Schoenflies.hgt u
      (P.vertex (b + ((l - 1 : ℕ) : ZMod (m + 3)))) := by
    rw [hprevIndex]
    exact hcPrev
  have hQinGe : Qin ⊆ {z : E | c ≤ Schoenflies.hgt u z} := by
    intro z hz
    rcases hz with hz | hz
    · exact (show c < Schoenflies.hgt u z from hInTailGt hz).le
    · exact segment_subset_heightGe hPrevVertexGt.le
        (le_of_eq hxPrevHeight.symm) hz
  have hQoutGe : Qout ⊆ {z : E | c ≤ Schoenflies.hgt u z} := by
    intro z hz
    rcases hz with hz | hz
    · exact segment_subset_heightGe (le_of_eq hxNextHeight.symm)
        hcNext.le hz
    · exact (show c < Schoenflies.hgt u z from hOutTailGt hz).le
  have hQinGt : Qin \ {xPrev} ⊆
      {z : E | c < Schoenflies.hgt u z} := by
    rintro z ⟨hzQ, hzNot⟩
    rcases hzQ with hz | hz
    · exact hInTailGt hz
    · exact segment_diff_right_subset_heightGt hPrevVertexGt hxPrevHeight
        ⟨hz, hzNot⟩
  have hQoutGt : Qout \ {xNext} ⊆
      {z : E | c < Schoenflies.hgt u z} := by
    rintro z ⟨hzQ, hzNot⟩
    rcases hzQ with hz | hz
    · exact segment_diff_left_subset_heightGt hxNextHeight hcNext
        ⟨hz, hzNot⟩
    · exact hOutTailGt hz
  have hDisjoint : Disjoint Qin Qout := by
    rw [Set.disjoint_left]
    intro z hzIn hzOut
    have hzSupport := adjacent_arcs_inter_subset_singleton P b hl hk hlk
      ⟨hQinSub hzIn, hQoutSub hzOut⟩
    rw [Set.mem_singleton_iff] at hzSupport
    have hzHeight := hQinGe hzIn
    rw [hzSupport] at hzHeight
    exact (not_le_of_gt hpc) hzHeight
  have hHull : Qin ∪ Qout ⊆ convexHull ℝ (Set.range P.vertex) := by
    intro z hz
    rcases hz with hz | hz
    · exact carrier_subset_convexHull_range P
        (P.arc_subset_carrier b l (hQinSub hz))
    · exact carrier_subset_convexHull_range P
        (P.arc_subset_carrier p k (hQoutSub hz))
  have hUpper : Qin ∪ Qout ⊆ {z : E | c ≤ Schoenflies.hgt u z} := by
    intro z hz
    rcases hz with hz | hz
    · exact hQinGe hz
    · exact hQoutGe hz
  refine ⟨c, xPrev, xNext, Qin, Qout, ?_, ?_, ?_, ?_, ?_, ?_,
    hxPrevNext, hQinArc, ?_, hQinPoly, hQoutPoly, hQinSub, ?_, hDisjoint,
    hQinGt, hQoutGt, Set.subset_inter hHull hUpper⟩
  · simpa only [p] using hpc
  · simpa only [p] using hc
  · rfl
  · rfl
  · simpa only [p] using hxPrevOpen
  · simpa only [p] using hxNextOpen
  · simpa only [p, add_assoc] using hQoutArc
  · simpa only [p] using hQoutSub

/-! ## Trap-2 witness and axiom report -/

/-- The support-truncation hypotheses are simultaneously inhabited by the
standard nondegenerate triangle, a generic separating direction, and the two
one-edge arcs incident to its unique support vertex. -/
example :
    ∃ (m : ℕ) (P : Schoenflies.PrePolygon m) (u : E)
      (b : ZMod (m + 3)) (l k : ℕ),
      1 ≤ l ∧ 1 ≤ k ∧ l + k ≤ m + 2 ∧
      (∀ j : ZMod (m + 3), j ≠ b + (l : ZMod (m + 3)) →
        Schoenflies.hgt u (P.vertex (b + (l : ZMod (m + 3)))) <
          Schoenflies.hgt u (P.vertex j)) := by
  obtain ⟨u, i, -, -, hstrict⟩ :=
    PolygonGenericSupportDirectionScratch.exists_direction_strictGlobalMinimum
      triangle (by norm_num) triangle_isSimplePositiveCycle.2.1
  let P : Schoenflies.PrePolygon 0 :=
    PolygonJordanBridgeScratch.toPrePolygon triangle
      triangle_isSimplePositiveCycle.2.1
      triangle_isSimplePositiveCycle.2.2.2.1
  let p : ZMod 3 := PolygonFinZModBridgeScratch.finToZMod i
  refine ⟨0, P, u, p - 1, 1, 1, by omega, by omega, by omega, ?_⟩
  intro j hj
  have hsupport : p - 1 + ((1 : ℕ) : ZMod 3) = p := by ring
  have hjp : j ≠ p := by simpa only [hsupport] using hj
  have hfin : PolygonFinZModBridgeScratch.zmodToFin j ≠ i := by
    intro heq
    apply hjp
    apply PolygonFinZModBridgeScratch.zmodToFin_inj.mp
    rw [heq]
    dsimp only [p]
    rw [PolygonFinZModBridgeScratch.zmodToFin_finToZMod]
  rw [hsupport]
  rw [show P.vertex p = triangle i by
    exact PolygonFinZModBridgeScratch.toPrePolygon_vertex_finToZMod triangle
      triangle_isSimplePositiveCycle.2.1
      triangle_isSimplePositiveCycle.2.2.2.1 i]
  rw [show P.vertex j =
      triangle (PolygonFinZModBridgeScratch.zmodToFin j) by
    exact PolygonFinZModBridgeScratch.toPrePolygon_vertex_zmod triangle
      triangle_isSimplePositiveCycle.2.1
      triangle_isSimplePositiveCycle.2.2.2.1 j]
  exact hstrict _ hfin

#print axioms exists_level_between_strictMinimum
#print axioms meet_mem_openSegment_of_between
#print axioms adjacent_arcs_inter_subset_singleton
#print axioms isArcBetween_incomingTruncatedArc
#print axioms isArcBetween_outgoingTruncatedArc
#print axioms exists_supportLevel_truncatedAdjacentArcs

end MathLab.PolygonRearrangement.PolygonSupportTruncatedArcsScratch


==> anc/P5-kernel-deficit-lean-v6/MathLab/Geometry/PolygonWindingComponentSelectionScratch.lean <==
/-
Copyright (c) 2026 Math Lab. All rights reserved.
Released under Apache 2.0 license as described in the file LICENSE.
Authors: Math Lab formalization track
-/
import MathLab.Geometry.PolygonWindingProjectBridgeScratch
import MathLab.Geometry.PolygonOrientationComponentBridgeScratch
import MathLab.Geometry.PolygonJordanBridgeScratch
import Mathlib.Analysis.Convex.Measure

/-!
# Component selection for real polygon winding

This admission-free downstream workbench isolates the short measure/topology
argument after the generic winding function has been proved locally constant
off a simple polygonal boundary.  It does not reprove local constancy or a
signed edge jump; those belong to the generic winding module.
-/

open Bornology MeasureTheory Set
open scoped BigOperators

noncomputable section

namespace MathLab.PolygonRearrangement.PolygonWindingComponentSelectionScratch

open PolygonWindingOrientationScratch
open PolygonWindingOrientationScratch.RealCycle
open CoordinatePairBridgeScratch
open PolygonOrientationComponentBridgeScratch

/-- A finite union of line segments in the real plane has zero planar
Lebesgue measure. -/
theorem boundary_volume_eq_zero (P : RealCycle) : volume P.boundary = 0 := by
  rw [RealCycle.boundary]
  apply measure_iUnion_null
  intro i
  let L : AffineSubspace ℝ (ℝ × ℝ) :=
    affineSpan ℝ ({P.vert i, P.vert (i + 1)} : Set (ℝ × ℝ))
  have hLne : L ≠ ⊤ := by
    intro htop
    have hfin : Module.finrank ℝ L.direction ≤ 1 := by
      change Module.finrank ℝ
        (affineSpan ℝ ({P.vert i, P.vert (i + 1)} : Set (ℝ × ℝ))).direction ≤ 1
      rw [direction_affineSpan, vectorSpan_pair_rev]
      simpa using
        (finrank_span_le_card (R := ℝ) (M := ℝ × ℝ)
          ({P.vert (i + 1) - P.vert i} : Set (ℝ × ℝ)))
    have htopdir : L.direction = ⊤ := by
      rw [htop, AffineSubspace.direction_top]
    rw [htopdir] at hfin
    norm_num [Module.finrank_prod] at hfin
  apply measure_mono_null (μ := volume)
    (show segment ℝ (P.vert i) (P.vert (i + 1)) ⊆ (L : Set (ℝ × ℝ)) by
      exact L.convex.segment_subset
        (mem_affineSpan ℝ (by simp)) (mem_affineSpan ℝ (by simp)))
  exact MeasureTheory.Measure.addHaar_affineSubspace volume L hLne

/-- The exact downstream interface supplied by local constancy of winding:
winding is constant on every preconnected subset of the boundary complement. -/
def WindingConstantOffBoundary (P : RealCycle) : Prop :=
  ∀ {s : Set (ℝ × ℝ)}, s ⊆ P.boundaryᶜ → IsPreconnected s →
    ∀ {p q : ℝ × ℝ}, p ∈ s → q ∈ s → P.winding p = P.winding q

/-- The generic local-constancy development supplies the exact component
interface used below. -/
theorem windingConstantOffBoundary (P : RealCycle) :
    WindingConstantOffBoundary P := by
  intro s hs hpre p q hp hq
  exact P.winding_const_of_isPreconnected hs hpre hp hq

/-! ## Coordinate-independent two-component interface -/

/-- Exactly the complement-component data used by the Green/sign selector.
The names `insideSet` and `outsideSet` record boundedness, not an orientation
choice. -/
structure WindingComponentData (P : RealCycle)
    (insideSet outsideSet : Set (ℝ × ℝ)) : Prop where
  union_eq : insideSet ∪ outsideSet = P.boundaryᶜ
  disjoint : Disjoint insideSet outsideSet
  inside_connected : IsConnected insideSet
  outside_connected : IsConnected outsideSet
  inside_open : IsOpen insideSet
  inside_bounded : IsBounded insideSet
  outside_unbounded : ¬ IsBounded outsideSet

/-- Winding vanishes on the unbounded component of any supplied Jordan
two-component decomposition. -/
theorem winding_eq_zero_on_outside_of_componentData (P : RealCycle)
    {insideSet outsideSet : Set (ℝ × ℝ)}
    (hData : WindingComponentData P insideSet outsideSet) :
    ∀ q ∈ outsideSet, P.winding q = 0 := by
  obtain ⟨q₀, hq₀out, hq₀zero⟩ :
      ∃ q₀ ∈ outsideSet, P.winding q₀ = 0 := by
    by_contra h
    push Not at h
    have hsub : outsideSet ⊆ {q : ℝ × ℝ | P.winding q ≠ 0} := by
      intro q hq
      exact h q hq
    exact hData.outside_unbounded ((P.windingSupport_bounded).subset hsub)
  intro q hq
  rw [← hq₀zero]
  have hsub : outsideSet ⊆ P.boundaryᶜ := by
    rw [← hData.union_eq]
    exact Set.subset_union_right
  exact windingConstantOffBoundary P hsub
    hData.outside_connected.isPreconnected hq hq₀out

/-- Winding is a single integer on the bounded component and zero on the
unbounded component. -/
theorem exists_insideWinding_of_componentData (P : RealCycle)
    {insideSet outsideSet : Set (ℝ × ℝ)}
    (hData : WindingComponentData P insideSet outsideSet) :
    ∃ k : ℤ,
      (∀ q ∈ insideSet, P.winding q = k) ∧
      (∀ q ∈ outsideSet, P.winding q = 0) := by
  obtain ⟨q₀, hq₀⟩ := hData.inside_connected.nonempty
  refine ⟨P.winding q₀, ?_,
    winding_eq_zero_on_outside_of_componentData P hData⟩
  intro q hq
  have hsub : insideSet ⊆ P.boundaryᶜ := by
    rw [← hData.union_eq]
    exact Set.subset_union_left
  exact windingConstantOffBoundary P hsub
    hData.inside_connected.isPreconnected hq hq₀

/-- Green's theorem factors through an arbitrary supplied bounded component. -/
theorem shoelace_eq_insideWinding_mul_volume_of_componentData
    (P : RealCycle) {insideSet outsideSet : Set (ℝ × ℝ)}
    (hData : WindingComponentData P insideSet outsideSet) :
    ∃ k : ℤ,
      (∀ q ∈ insideSet, P.winding q = k) ∧
      (∀ q ∈ outsideSet, P.winding q = 0) ∧
      P.shoelace = volume.real insideSet * (k : ℝ) := by
  obtain ⟨k, hkin, hkout⟩ := exists_insideWinding_of_componentData P hData
  refine ⟨k, hkin, hkout, ?_⟩
  have hae : (fun q : ℝ × ℝ => (P.winding q : ℝ)) =ᵐ[volume]
      insideSet.indicator (fun _ => (k : ℝ)) := by
    filter_upwards [measure_eq_zero_iff_ae_notMem.mp (boundary_volume_eq_zero P)]
      with q hq
    have hcover : q ∈ insideSet ∪ outsideSet := by
      rw [hData.union_eq]
      exact hq
    rcases hcover with hqin | hqout
    · rw [Set.indicator_of_mem hqin, hkin q hqin]
    · rw [Set.indicator_of_notMem, hkout q hqout]
      · norm_num
      · intro hqin
        exact Set.disjoint_left.1 hData.disjoint hqin hqout
  rw [← P.greens_theorem, integral_congr_ae hae,
    MeasureTheory.integral_indicator_const _ hData.inside_open.measurableSet,
    smul_eq_mul]

/-- Positive shoelace selects a strictly positive integer on the bounded
component, for any coordinate presentation. -/
theorem insideWinding_pos_of_componentData (P : RealCycle)
    {insideSet outsideSet : Set (ℝ × ℝ)}
    (hData : WindingComponentData P insideSet outsideSet)
    (hArea : 0 < P.shoelace) :
    ∃ k : ℤ,
      (∀ q ∈ insideSet, P.winding q = k) ∧
      (∀ q ∈ outsideSet, P.winding q = 0) ∧
      0 < k := by
  obtain ⟨k, hkin, hkout, hfactor⟩ :=
    shoelace_eq_insideWinding_mul_volume_of_componentData P hData
  have hvol : 0 < volume.real insideSet := by
    exact ENNReal.toReal_pos
      (hData.inside_open.measure_pos volume
        hData.inside_connected.nonempty).ne'
      hData.inside_bounded.measure_lt_top.ne
  have hkreal : 0 < (k : ℝ) := by
    nlinarith [hfactor]
  exact ⟨k, hkin, hkout, by exact_mod_cast hkreal⟩

/-- A positive unit winding jump calibrates the bounded component to `1`. -/
theorem componentWinding_eq_one_of_jump (P : RealCycle)
    {insideSet outsideSet : Set (ℝ × ℝ)}
    (hData : WindingComponentData P insideSet outsideSet) {k : ℤ}
    (hkin : ∀ q ∈ insideSet, P.winding q = k)
    (hkout : ∀ q ∈ outsideSet, P.winding q = 0)
    (hkpos : 0 < k) {pL pR : ℝ × ℝ}
    (hpL : pL ∉ P.boundary) (hpR : pR ∉ P.boundary)
    (hjump : P.winding pL - P.winding pR = 1) :
    k = 1 ∧ pL ∈ insideSet ∧ pR ∈ outsideSet := by
  have hcover (p : ℝ × ℝ) (hp : p ∉ P.boundary) :
      p ∈ insideSet ∪ outsideSet := by
    rw [hData.union_eq]
    exact hp
  rcases hcover pL hpL with hpLin | hpLout
  · rcases hcover pR hpR with hpRin | hpRout
    · rw [hkin pL hpLin, hkin pR hpRin] at hjump
      omega
    · rw [hkin pL hpLin, hkout pR hpRout] at hjump
      exact ⟨by omega, hpLin, hpRout⟩
  · rcases hcover pR hpR with hpRin | hpRout
    · rw [hkout pL hpLout, hkin pR hpRin] at hjump
      omega
    · rw [hkout pL hpLout, hkout pR hpRout] at hjump
      omega

/-- The coordinate-free Green/component selector used by adapted frames. -/
theorem winding_eq_one_on_inside_of_exists_jump (P : RealCycle)
    {insideSet outsideSet : Set (ℝ × ℝ)}
    (hData : WindingComponentData P insideSet outsideSet)
    (hArea : 0 < P.shoelace)
    (hJump : ∃ pL pR : ℝ × ℝ,
      pL ∉ P.boundary ∧ pR ∉ P.boundary ∧
        P.winding pL - P.winding pR = 1) :
    (∀ q ∈ insideSet, P.winding q = 1) ∧
      (∀ q ∈ outsideSet, P.winding q = 0) := by
  obtain ⟨k, hkin, hkout, hkpos⟩ :=
    insideWinding_pos_of_componentData P hData hArea
  obtain ⟨pL, pR, hpL, hpR, hjump⟩ := hJump
  have hk := componentWinding_eq_one_of_jump P hData hkin hkout hkpos hpL hpR hjump
  rw [hk.1] at hkin
  exact ⟨hkin, hkout⟩

/-- Local constancy and Jordan separation force winding to vanish throughout
the unbounded complementary component.  The only point-selection input is
that the support of winding is bounded whereas the outside is not. -/
theorem winding_eq_zero_on_pairOutside (P : RealCycle) (C : Set E)
    (hBoundary : P.boundary = coords '' C)
    (hSep : Schoenflies.IsSeparating C)
    (hConst : WindingConstantOffBoundary P) :
    ∀ q ∈ pairOutside C, P.winding q = 0 := by
  obtain ⟨q₀, hq₀out, hq₀zero⟩ :
      ∃ q₀ ∈ pairOutside C, P.winding q₀ = 0 := by
    by_contra h
    push Not at h
    have hsub : pairOutside C ⊆
        {q : ℝ × ℝ | P.winding q ≠ 0} := by
      intro q hq
      exact h q hq
    exact (not_isBounded_pairOutside hSep)
      ((P.windingSupport_bounded).subset hsub)
  intro q hq
  rw [← hq₀zero]
  have hsub : pairOutside C ⊆ P.boundaryᶜ := by
    rw [hBoundary, ← pairInside_union_pairOutside C]
    exact Set.subset_union_right
  exact hConst hsub (isConnected_pairOutside hSep).isPreconnected hq hq₀out

/-- On a separated polygonal boundary, component constancy packages the
integer winding value on the bounded component and zero on the outside. -/
theorem exists_pairInsideWinding (P : RealCycle) (C : Set E)
    (hBoundary : P.boundary = coords '' C)
    (hSep : Schoenflies.IsSeparating C)
    (hConst : WindingConstantOffBoundary P) :
    ∃ k : ℤ,
      (∀ q ∈ pairInside C, P.winding q = k) ∧
      (∀ q ∈ pairOutside C, P.winding q = 0) := by
  obtain ⟨q₀, hq₀⟩ := (isConnected_pairInside hSep).nonempty
  refine ⟨P.winding q₀, ?_,
    winding_eq_zero_on_pairOutside P C hBoundary hSep hConst⟩
  intro q hq
  have hsub : pairInside C ⊆ P.boundaryᶜ := by
    rw [hBoundary, ← pairInside_union_pairOutside C]
    exact Set.subset_union_left
  exact hConst hsub (isConnected_pairInside hSep).isPreconnected hq hq₀

/-- Green's identity factors through the single integer winding value of the
bounded component. -/
theorem shoelace_eq_insideWinding_mul_volume (P : RealCycle)
    (C : Set E) (hBoundary : P.boundary = coords '' C)
    (hSep : Schoenflies.IsSeparating C)
    (hConst : WindingConstantOffBoundary P) :
    ∃ k : ℤ,
      (∀ q ∈ pairInside C, P.winding q = k) ∧
      (∀ q ∈ pairOutside C, P.winding q = 0) ∧
      P.shoelace = volume.real (pairInside C) * (k : ℝ) := by
  obtain ⟨k, hkin, hkout⟩ :=
    exists_pairInsideWinding P C hBoundary hSep hConst
  refine ⟨k, hkin, hkout, ?_⟩
  have hae : (fun q : ℝ × ℝ => (P.winding q : ℝ)) =ᵐ[volume]
      (pairInside C).indicator (fun _ => (k : ℝ)) := by
    filter_upwards [measure_eq_zero_iff_ae_notMem.mp (boundary_volume_eq_zero P)]
      with q hq
    have hcover : q ∈ pairInside C ∪ pairOutside C := by
      rw [pairInside_union_pairOutside, ← hBoundary]
      exact hq
    rcases hcover with hqin | hqout
    · rw [Set.indicator_of_mem hqin, hkin q hqin]
    · rw [Set.indicator_of_notMem, hkout q hqout]
      · norm_num
      · intro hqin
        exact Set.disjoint_left.1 (disjoint_pairInside_pairOutside C) hqin hqout
  rw [← P.greens_theorem, integral_congr_ae hae,
    MeasureTheory.integral_indicator_const _ (isOpen_pairInside hSep).measurableSet,
    smul_eq_mul]

/-- Positive shoelace area selects a strictly positive integer winding on the
bounded component.  This is the global one-bit orientation choice. -/
theorem insideWinding_pos_of_shoelace_pos (P : RealCycle)
    (C : Set E) (hBoundary : P.boundary = coords '' C)
    (hSep : Schoenflies.IsSeparating C)
    (hConst : WindingConstantOffBoundary P)
    (hArea : 0 < P.shoelace) :
    ∃ k : ℤ,
      (∀ q ∈ pairInside C, P.winding q = k) ∧
      (∀ q ∈ pairOutside C, P.winding q = 0) ∧
      0 < k := by
  obtain ⟨k, hkin, hkout, hfactor⟩ :=
    shoelace_eq_insideWinding_mul_volume P C hBoundary hSep hConst
  have hvol : 0 < volume.real (pairInside C) := by
    exact ENNReal.toReal_pos
      ((isOpen_pairInside hSep).measure_pos volume
        (isConnected_pairInside hSep).nonempty).ne'
      (isBounded_pairInside hSep).measure_lt_top.ne
  have hkreal : 0 < (k : ℝ) := by
    nlinarith [hfactor]
  exact ⟨k, hkin, hkout, by exact_mod_cast hkreal⟩

/-- Fully instantiated real-cycle orientation bit: positive shoelace area
forces a positive integer winding on the bounded Jordan component. -/
theorem insideWinding_pos (P : RealCycle) (C : Set E)
    (hBoundary : P.boundary = coords '' C)
    (hSep : Schoenflies.IsSeparating C)
    (hArea : 0 < P.shoelace) :
    ∃ k : ℤ,
      (∀ q ∈ pairInside C, P.winding q = k) ∧
      (∀ q ∈ pairOutside C, P.winding q = 0) ∧
      0 < k :=
  insideWinding_pos_of_shoelace_pos P C hBoundary hSep
    (windingConstantOffBoundary P) hArea

/-- A single positively signed crossing calibrates the positive component
winding to exactly `1`; the positive-cross probe is inside and the
negative-cross probe is outside. -/
theorem insideWinding_eq_one_of_jump (P : RealCycle) (C : Set E)
    (hBoundary : P.boundary = coords '' C) {k : ℤ}
    (hkin : ∀ q ∈ pairInside C, P.winding q = k)
    (hkout : ∀ q ∈ pairOutside C, P.winding q = 0)
    (hkpos : 0 < k) {pL pR : ℝ × ℝ}
    (hpL : pL ∉ P.boundary) (hpR : pR ∉ P.boundary)
    (hjump : P.winding pL - P.winding pR = 1) :
    k = 1 ∧ pL ∈ pairInside C ∧ pR ∈ pairOutside C := by
  have hcover (p : ℝ × ℝ) (hp : p ∉ P.boundary) :
      p ∈ pairInside C ∪ pairOutside C := by
    rw [pairInside_union_pairOutside, ← hBoundary]
    exact hp
  rcases hcover pL hpL with hpLin | hpLout
  · rcases hcover pR hpR with hpRin | hpRout
    · rw [hkin pL hpLin, hkin pR hpRin] at hjump
      omega
    · rw [hkin pL hpLin, hkout pR hpRout] at hjump
      exact ⟨by omega, hpLin, hpRout⟩
  · rcases hcover pR hpR with hpRin | hpRout
    · rw [hkout pL hpLout, hkin pR hpRin] at hjump
      omega
    · rw [hkout pL hpLout, hkout pR hpRout] at hjump
      omega

/-- Green/sign selection plus one isolated signed crossing gives the exact
inside/outside winding labels. -/
theorem winding_eq_one_on_pairInside_of_exists_jump (P : RealCycle)
    (C : Set E) (hBoundary : P.boundary = coords '' C)
    (hSep : Schoenflies.IsSeparating C) (hArea : 0 < P.shoelace)
    (hJump : ∃ pL pR : ℝ × ℝ,
      pL ∉ P.boundary ∧ pR ∉ P.boundary ∧
        P.winding pL - P.winding pR = 1) :
    (∀ q ∈ pairInside C, P.winding q = 1) ∧
      (∀ q ∈ pairOutside C, P.winding q = 0) := by
  obtain ⟨k, hkin, hkout, hkpos⟩ := insideWinding_pos P C hBoundary hSep hArea
  obtain ⟨pL, pR, hpL, hpR, hjump⟩ := hJump
  have hk := insideWinding_eq_one_of_jump P C hBoundary hkin hkout hkpos hpL hpR hjump
  rw [hk.1] at hkin
  exact ⟨hkin, hkout⟩

/-- Production-polygon specialization of the global orientation bit. -/
theorem polygon_insideWinding_pos {m : ℕ} (F : Polygon E (m + 3))
    (hInjective : Function.Injective F.vertices)
    (hEdges : ∀ i j : Fin (m + 3), i ≠ j →
      F.edgeSet ℝ i ∩ F.edgeSet ℝ j =
        edgeEndpoints F i ∩ edgeEndpoints F j)
    (hArea : 0 < signedArea F) :
    ∃ k : ℤ,
      (∀ q ∈ pairInside (F.boundary ℝ),
        (PolygonWindingProjectBridgeScratch.ofPolygon F).winding q = k) ∧
      (∀ q ∈ pairOutside (F.boundary ℝ),
        (PolygonWindingProjectBridgeScratch.ofPolygon F).winding q = 0) ∧
      0 < k := by
  apply insideWinding_pos
    (PolygonWindingProjectBridgeScratch.ofPolygon F) (F.boundary ℝ)
  · exact PolygonWindingProjectBridgeScratch.ofPolygon_boundary_eq_image F
  · exact PolygonJordanBridgeScratch.isSeparating_boundary F hInjective hEdges
  · rwa [PolygonWindingProjectBridgeScratch.ofPolygon_shoelace_eq_signedArea]

#print axioms boundary_volume_eq_zero
#print axioms windingConstantOffBoundary
#print axioms winding_eq_zero_on_pairOutside
#print axioms exists_pairInsideWinding
#print axioms shoelace_eq_insideWinding_mul_volume
#print axioms insideWinding_pos_of_shoelace_pos
#print axioms insideWinding_pos
#print axioms insideWinding_eq_one_of_jump
#print axioms winding_eq_one_on_pairInside_of_exists_jump
#print axioms polygon_insideWinding_pos

end MathLab.PolygonRearrangement.PolygonWindingComponentSelectionScratch


==> anc/P5-kernel-deficit-lean-v6/MathLab/Geometry/PolygonWindingEdgeIsolationScratch.lean <==
/-
Copyright (c) 2026 Math Lab. All rights reserved.
Released under Apache 2.0 license as described in the file LICENSE.
Authors: Math Lab formalization track
-/
import MathLab.Geometry.PolygonOrientationTopologyScratch
import MathLab.Geometry.PolygonWindingProjectBridgeScratch
import Mathlib

/-!
# Edge isolation and concrete winding jumps

This scratch module connects production simple polygons to the arbitrary-real
winding core.  At a relative-interior point of one edge, structural simplicity
excludes every other edge.  For a nonhorizontal chosen edge, the generic
signed-jump theorem then gives an exact winding difference between nearby
positive- and negative-determinant probes.
-/

open Set

noncomputable section

namespace MathLab.PolygonRearrangement.PolygonWindingEdgeIsolationScratch

open PolygonOrientationTopologyScratch
open CoordinatePairBridgeScratch
open PolygonWindingProjectBridgeScratch
open PolygonWindingOrientationScratch
open PolygonWindingOrientationScratch.RealCycle

private def finToZMod {N : ℕ} [NeZero N] (i : Fin N) : ZMod N :=
  (i.val : ZMod N)

private def zmodToFin {N : ℕ} [NeZero N] (i : ZMod N) : Fin N :=
  ⟨i.val, ZMod.val_lt i⟩

@[simp] private lemma zmodToFin_finToZMod {N : ℕ} [NeZero N]
    (i : Fin N) :
    zmodToFin (finToZMod i) = i := by
  apply Fin.ext
  exact ZMod.val_cast_of_lt i.isLt

@[simp] private lemma finToZMod_zmodToFin {N : ℕ} [NeZero N]
    (i : ZMod N) :
    finToZMod (zmodToFin i) = i := by
  apply ZMod.val_injective N
  simp [finToZMod, zmodToFin]

@[simp] private lemma zmodToFin_add_one {m : ℕ}
    (i : ZMod (m + 3)) :
    zmodToFin (i + 1) = finRotate (m + 3) (zmodToFin i) := by
  letI : Fact (1 < m + 3) := ⟨by omega⟩
  apply Fin.ext
  simp only [zmodToFin, ZMod.val_add, ZMod.val_one, finRotate_apply,
    Fin.val_add, Fin.val_one]

private def finToCycle {m : ℕ} (F : Polygon E (m + 3))
    (i : Fin (m + 3)) : ZMod (ofPolygon F).n :=
  (i.val : ZMod (ofPolygon F).n)

private def cycleToFin {m : ℕ} (F : Polygon E (m + 3))
    (i : ZMod (ofPolygon F).n) : Fin (m + 3) :=
  ⟨i.val, by simpa [ofPolygon] using ZMod.val_lt i⟩

@[simp] private lemma cycleToFin_finToCycle {m : ℕ}
    (F : Polygon E (m + 3)) (i : Fin (m + 3)) :
    cycleToFin F (finToCycle F i) = i := by
  apply Fin.ext
  have hi : i.val < (ofPolygon F).n := by
    simpa only [ofPolygon_n] using i.isLt
  exact ZMod.val_cast_of_lt hi

@[simp] private lemma finToCycle_cycleToFin {m : ℕ}
    (F : Polygon E (m + 3)) (i : ZMod (ofPolygon F).n) :
    finToCycle F (cycleToFin F i) = i := by
  apply ZMod.val_injective
  change ((i.val : ℕ) : ZMod (ofPolygon F).n).val = i.val
  exact ZMod.val_natCast_of_lt (ZMod.val_lt i)

@[simp] private lemma cycleToFin_add_one {m : ℕ}
    (F : Polygon E (m + 3)) (i : ZMod (ofPolygon F).n) :
    cycleToFin F (i + 1) =
      finRotate (m + 3) (cycleToFin F i) := by
  letI : Fact (1 < m + 3) := ⟨by omega⟩
  apply Fin.ext
  simp only [cycleToFin, ZMod.val_add, ZMod.val_one, finRotate_apply,
    Fin.val_add, Fin.val_one]
  rfl

@[simp] private lemma ofPolygon_vert_cycleToFin {m : ℕ}
    (F : Polygon E (m + 3)) (i : ZMod (ofPolygon F).n) :
    (ofPolygon F).vert i = coords (F (cycleToFin F i)) := by
  rfl

@[simp] lemma ofPolygon_vert_finToCycle {m : ℕ}
    (F : Polygon E (m + 3)) (i : Fin (m + 3)) :
    (ofPolygon F).vert (finToCycle F i) = coords (F i) := by
  rw [ofPolygon_vert_cycleToFin, cycleToFin_finToCycle]

@[simp] lemma ofPolygon_vert_finToCycle_add_one {m : ℕ}
    (F : Polygon E (m + 3)) (i : Fin (m + 3)) :
    (ofPolygon F).vert (finToCycle F i + 1) =
      coords (F (finRotate (m + 3) i)) := by
  rw [ofPolygon_vert_cycleToFin, cycleToFin_add_one,
    cycleToFin_finToCycle]

@[simp] lemma ofPolygon_vert_finToZMod {m : ℕ}
    (F : Polygon E (m + 3)) (i : Fin (m + 3)) :
    (ofPolygon F).vert ((i.val : ℕ) : ZMod (m + 3)) = coords (F i) := by
  rw [ofPolygon_vert]
  apply congrArg coords
  apply congrArg F.vertices
  apply Fin.ext
  exact ZMod.val_cast_of_lt i.isLt

@[simp] lemma ofPolygon_vert_zmodToFin {m : ℕ}
    (F : Polygon E (m + 3)) (i : ZMod (m + 3)) :
    (ofPolygon F).vert i = coords (F (zmodToFin i)) := by
  rfl

/-- A relative-interior point of one structurally simple edge belongs to no
other closed edge. -/
lemma openEdge_not_mem_other_edge {n : ℕ} (F : Polygon E n)
    (hS : IsUnorientedSimpleCycle F) (i : Fin n) (x : E)
    (hx : x ∈ openSegment ℝ (F i) (F (finRotate n i)))
    (j : Fin n) (hji : j ≠ i) :
    x ∉ F.edgeSet ℝ j := by
  have hnd : F.HasNondegenerateEdges := hS.2.2.1
  have hxleft : x ≠ F i := by
    intro h
    subst x
    exact hnd i ((left_mem_openSegment_iff).mp hx)
  have hxright : x ≠ F (finRotate n i) := by
    intro h
    subst x
    exact hnd i ((right_mem_openSegment_iff).mp hx)
  have hxnotEndpoints : x ∉ edgeEndpoints F i := by
    simp only [edgeEndpoints, Set.mem_insert_iff, Set.mem_singleton_iff]
    exact not_or_intro hxleft hxright
  have hxi : x ∈ F.edgeSet ℝ i := by
    simpa only [Polygon.edgeSet, affineSegment_eq_segment] using
      (openSegment_subset_segment ℝ (F i) (F (finRotate n i)) hx)
  intro hxj
  have hxinter : x ∈ F.edgeSet ℝ i ∩ F.edgeSet ℝ j := ⟨hxi, hxj⟩
  rw [hS.2.2.2 i j (Ne.symm hji)] at hxinter
  exact hxnotEndpoints hxinter.1

/-- Pair-coordinate form of open-edge isolation for the real cycle associated
to a production polygon. -/
lemma coords_openEdge_not_mem_other_cycle_edge {m : ℕ}
    (F : Polygon E (m + 3)) (hS : IsUnorientedSimpleCycle F)
    (i : Fin (m + 3)) (x : E)
    (hx : x ∈ openSegment ℝ (F i) (F (finRotate (m + 3) i)))
    (j : ZMod (ofPolygon F).n)
    (hji : j ≠ finToCycle F i) :
    coords x ∉ (ofPolygon F).edgeSeg j := by
  have hjFin : cycleToFin F j ≠ i := by
    intro h
    apply hji
    rw [← finToCycle_cycleToFin F j, h]
  intro hp
  have himg :
      coords x ∈ coords '' segment ℝ (F (cycleToFin F j))
        (F (finRotate (m + 3) (cycleToFin F j))) := by
    rw [image_coords_segment]
    unfold RealCycle.edgeSeg at hp
    rw [ofPolygon_vert_cycleToFin F j,
      ofPolygon_vert_cycleToFin F (j + 1), cycleToFin_add_one] at hp
    exact hp
  rcases himg with ⟨y, hy, hcoord⟩
  have hyx : y = x := coordsHomeomorph.injective hcoord
  subst y
  apply openEdge_not_mem_other_edge F hS i x hx (cycleToFin F j) hjFin
  simpa only [Polygon.edgeSet, affineSegment_eq_segment] using hy

/-- On a nonhorizontal edge, a relative-interior point has second coordinate
different from both endpoint heights. -/
lemma openSegment_second_ne_endpoints {n : ℕ} (F : Polygon E n)
    (i : Fin n) (x : E)
    (hx : x ∈ openSegment ℝ (F i) (F (finRotate n i)))
    (hne : (F i) 1 ≠ (F (finRotate n i)) 1) :
    (coords (F i)).2 ≠ (coords x).2 ∧
      (coords (F (finRotate n i))).2 ≠ (coords x).2 := by
  rw [openSegment_eq_image_lineMap] at hx
  rcases hx with ⟨t, ht, rfl⟩
  have hy :
      (AffineMap.lineMap (F i) (F (finRotate n i)) t) 1 =
        (F i) 1 + t * ((F (finRotate n i)) 1 - (F i) 1) := by
    simp [AffineMap.lineMap_apply, vadd_eq_add, vsub_eq_sub]
    ring
  simp only [coords_snd]
  constructor
  · intro h
    rw [hy] at h
    apply hne
    nlinarith [ht.1]
  · intro h
    rw [hy] at h
    apply hne
    nlinarith [ht.2]

lemma openSegment_second_between {n : ℕ} (F : Polygon E n)
    (i : Fin n) (x : E)
    (hx : x ∈ openSegment ℝ (F i) (F (finRotate n i)))
    (hne : (F i) 1 ≠ (F (finRotate n i)) 1) :
    min ((F i) 1) ((F (finRotate n i)) 1) < (coords x).2 ∧
      (coords x).2 <
        max ((F i) 1) ((F (finRotate n i)) 1) := by
  rw [openSegment_eq_image_lineMap] at hx
  rcases hx with ⟨t, ht, rfl⟩
  have hy :
      (coords (AffineMap.lineMap (F i) (F (finRotate n i)) t)).2 =
        (F i) 1 + t * ((F (finRotate n i)) 1 - (F i) 1) := by
    simp [coords, AffineMap.lineMap_apply, vadd_eq_add, vsub_eq_sub]
    ring
  rw [hy]
  rcases lt_or_gt_of_ne hne with hab | hba
  · rw [min_eq_left hab.le, max_eq_right hab.le]
    constructor <;> nlinarith [ht.1, ht.2]
  · rw [min_eq_right hba.le, max_eq_left hba.le]
    constructor <;> nlinarith [ht.1, ht.2]

/-- Pair cross for a selected cycle edge is exactly the production
determinant based at that edge's initial vertex. -/
lemma cycle_cross_finToCycle_eq_det2 {m : ℕ}
    (F : Polygon E (m + 3)) (i : Fin (m + 3)) (p : ℝ × ℝ) :
    cross
        ((ofPolygon F).vert (finToCycle F i + 1) -
          (ofPolygon F).vert (finToCycle F i))
        (p - (ofPolygon F).vert (finToCycle F i)) =
      PlanarArea.det2 (edgeVec F i) (ofCoords p - F i) := by
  rw [ofPolygon_vert_finToCycle, ofPolygon_vert_finToCycle_add_one,
    ← coords_sub, ← coords_ofCoords p, ← coords_sub]
  exact pairCross_eq_det2 (edgeVec F i) (ofCoords p - F i)

/-- Moving the determinant base point from an interior edge point to the
initial endpoint does not change its value. -/
lemma det_edgeVec_sub_openPoint_eq {n : ℕ} (F : Polygon E n)
    (i : Fin n) (x y : E)
    (hx : x ∈ openSegment ℝ (F i) (F (finRotate n i))) :
    PlanarArea.det2 (edgeVec F i) (y - x) =
      PlanarArea.det2 (edgeVec F i) (y - F i) := by
  rw [openSegment_eq_image_lineMap] at hx
  rcases hx with ⟨t, _, rfl⟩
  simp only [edgeVec, PlanarArea.det2, AffineMap.lineMap_apply,
    vadd_eq_add, vsub_eq_sub, PiLp.sub_apply, PiLp.add_apply,
    PiLp.smul_apply, smul_eq_mul]
  ring

lemma cross_eq_zero_of_mem_segment (a b q : ℝ × ℝ)
    (hq : q ∈ segment ℝ a b) :
    cross (b - a) (q - a) = 0 := by
  rw [segment_eq_image] at hq
  rcases hq with ⟨t, _, rfl⟩
  unfold cross
  simp only [Prod.fst_sub, Prod.snd_sub, Prod.fst_add,
    Prod.snd_add, Prod.smul_fst, Prod.smul_snd, smul_eq_mul]
  ring

/-- An isolated edge is the only boundary edge visible in a sufficiently
small ball. -/
lemma boundary_locally_only_edge (P : RealCycle) (q₀ : ℝ × ℝ)
    (e : ZMod P.n)
    (hoff : ∀ j, j ≠ e → q₀ ∉ P.edgeSeg j) :
    ∃ ρ : ℝ, 0 < ρ ∧ ∀ q ∈ Metric.ball q₀ ρ,
      q ∈ P.boundary → q ∈ P.edgeSeg e := by
  classical
  have hpe : ∀ j ∈ (Finset.univ.erase e : Finset (ZMod P.n)),
      ∀ᶠ q in nhds q₀, q ∉ P.edgeSeg j := by
    intro j hj
    have hc : IsClosed (P.edgeSeg j) := by
      unfold RealCycle.edgeSeg
      rw [segment_eq_image]
      exact (isCompact_Icc.image (by fun_prop)).isClosed
    have hq₀ : q₀ ∈ (P.edgeSeg j)ᶜ :=
      hoff j (Finset.ne_of_mem_erase hj)
    change (P.edgeSeg j)ᶜ ∈ nhds q₀
    exact hc.isOpen_compl.mem_nhds hq₀
  have hev : ∀ᶠ q in nhds q₀,
      ∀ j ∈ (Finset.univ.erase e : Finset (ZMod P.n)),
        q ∉ P.edgeSeg j :=
    (Finset.eventually_all
      (I := (Finset.univ.erase e : Finset (ZMod P.n)))).mpr hpe
  rw [Metric.eventually_nhds_iff] at hev
  obtain ⟨ρ, hρ, hball⟩ := hev
  refine ⟨ρ, hρ, ?_⟩
  intro q hq hboundary
  rcases Set.mem_iUnion.mp hboundary with ⟨j, hj⟩
  by_cases hje : j = e
  · simpa only [hje] using hj
  · exact absurd hj
      (hball hq j (Finset.mem_erase.mpr ⟨hje, Finset.mem_univ j⟩))

private lemma pair_openSegment_snd_ne_endpoints (a b q : ℝ × ℝ)
    (hq : q ∈ openSegment ℝ a b) (hne : a.2 ≠ b.2) :
    a.2 ≠ q.2 ∧ b.2 ≠ q.2 := by
  rw [openSegment_eq_image_lineMap] at hq
  rcases hq with ⟨t, ht, rfl⟩
  have hy :
      (AffineMap.lineMap a b t).2 = a.2 + t * (b.2 - a.2) := by
    simp [AffineMap.lineMap_apply, vadd_eq_add, vsub_eq_sub]
    ring
  constructor
  · intro h
    rw [hy] at h
    apply hne
    nlinarith [ht.1]
  · intro h
    rw [hy] at h
    apply hne
    nlinarith [ht.2]

private lemma pair_openSegment_snd_between (a b q : ℝ × ℝ)
    (hq : q ∈ openSegment ℝ a b) (hne : a.2 ≠ b.2) :
    min a.2 b.2 < q.2 ∧ q.2 < max a.2 b.2 := by
  rw [openSegment_eq_image_lineMap] at hq
  rcases hq with ⟨t, ht, rfl⟩
  have hy :
      (AffineMap.lineMap a b t).2 = a.2 + t * (b.2 - a.2) := by
    simp [AffineMap.lineMap_apply, vadd_eq_add, vsub_eq_sub]
    ring
  rw [hy]
  rcases lt_or_gt_of_ne hne with hab | hba
  · rw [min_eq_left hab.le, max_eq_right hab.le]
    constructor <;> nlinarith [ht.1, ht.2]
  · rw [min_eq_right hba.le, max_eq_left hba.le]
    constructor <;> nlinarith [ht.1, ht.2]

private lemma cross_sub_openPoint_eq (a b q p : ℝ × ℝ)
    (hq : q ∈ openSegment ℝ a b) :
    cross (b - a) (p - q) = cross (b - a) (p - a) := by
  rw [openSegment_eq_image_lineMap] at hq
  rcases hq with ⟨t, _, rfl⟩
  unfold cross
  simp only [AffineMap.lineMap_apply, vadd_eq_add, vsub_eq_sub,
    Prod.fst_sub, Prod.snd_sub, Prod.fst_add, Prod.snd_add,
    Prod.smul_fst, Prod.smul_snd, smul_eq_mul]
  ring

/-- Generic isolated-open-edge wrapper.  It removes the height-slab and
boundary-side bookkeeping from `winding_jump_one_near_isolated`: every close
strict-left/strict-right pair (with cross product based at the chosen open
edge point) is off the boundary and has winding difference one. -/
theorem winding_jump_near_openEdge (P : RealCycle) (e : ZMod P.n)
    (q₀ : ℝ × ℝ)
    (hq₀ : q₀ ∈ openSegment ℝ (P.vert e) (P.vert (e + 1)))
    (hoff : ∀ j, j ≠ e → q₀ ∉ P.edgeSeg j)
    (hne : (P.vert e).2 ≠ (P.vert (e + 1)).2) :
    ∃ ρ : ℝ, 0 < ρ ∧
      ∀ pL ∈ Metric.ball q₀ ρ,
        ∀ pR ∈ Metric.ball q₀ ρ,
          0 < cross (P.vert (e + 1) - P.vert e) (pL - q₀) →
          cross (P.vert (e + 1) - P.vert e) (pR - q₀) < 0 →
          pL ∉ P.boundary ∧ pR ∉ P.boundary ∧
            P.winding pL - P.winding pR = 1 := by
  have hends := pair_openSegment_snd_ne_endpoints
    (P.vert e) (P.vert (e + 1)) q₀ hq₀ hne
  obtain ⟨ρj, hρj, hjump⟩ :=
    winding_jump_one_near_isolated P q₀ e hoff hends.1 hends.2 hne
  obtain ⟨ρi, hρi, hiso⟩ :=
    boundary_locally_only_edge P q₀ e hoff
  have hbetween := pair_openSegment_snd_between
    (P.vert e) (P.vert (e + 1)) q₀ hq₀ hne
  have hopen : IsOpen
      {p : ℝ × ℝ |
        min (P.vert e).2 (P.vert (e + 1)).2 < p.2 ∧
          p.2 < max (P.vert e).2 (P.vert (e + 1)).2} :=
    isOpen_Ioo.preimage continuous_snd
  have hnhds :
      {p : ℝ × ℝ |
        min (P.vert e).2 (P.vert (e + 1)).2 < p.2 ∧
          p.2 < max (P.vert e).2 (P.vert (e + 1)).2} ∈ nhds q₀ :=
    hopen.mem_nhds hbetween
  obtain ⟨ρh, hρh, hheight⟩ := Metric.mem_nhds_iff.mp hnhds
  let ρ := min ρj (min ρi ρh)
  have hρ : 0 < ρ := by
    simp only [ρ]
    exact lt_min hρj (lt_min hρi hρh)
  refine ⟨ρ, hρ, ?_⟩
  intro pL hpL pR hpR hcrossL₀ hcrossR₀
  have hpLj : pL ∈ Metric.ball q₀ ρj := by
    rw [Metric.mem_ball] at hpL ⊢
    exact hpL.trans_le (by
      simp only [ρ]
      exact min_le_left _ _)
  have hpRj : pR ∈ Metric.ball q₀ ρj := by
    rw [Metric.mem_ball] at hpR ⊢
    exact hpR.trans_le (by
      simp only [ρ]
      exact min_le_left _ _)
  have hpLi : pL ∈ Metric.ball q₀ ρi := by
    rw [Metric.mem_ball] at hpL ⊢
    exact hpL.trans_le (by
      simp only [ρ]
      exact (min_le_right _ _).trans (min_le_left _ _))
  have hpRi : pR ∈ Metric.ball q₀ ρi := by
    rw [Metric.mem_ball] at hpR ⊢
    exact hpR.trans_le (by
      simp only [ρ]
      exact (min_le_right _ _).trans (min_le_left _ _))
  have hpLh : pL ∈ Metric.ball q₀ ρh := by
    rw [Metric.mem_ball] at hpL ⊢
    exact hpL.trans_le (by
      simp only [ρ]
      exact (min_le_right _ _).trans (min_le_right _ _))
  have hpRh : pR ∈ Metric.ball q₀ ρh := by
    rw [Metric.mem_ball] at hpR ⊢
    exact hpR.trans_le (by
      simp only [ρ]
      exact (min_le_right _ _).trans (min_le_right _ _))
  have hheightL := hheight hpLh
  have hheightR := hheight hpRh
  have hcrossL :
      0 < cross (P.vert (e + 1) - P.vert e) (pL - P.vert e) := by
    rw [← cross_sub_openPoint_eq (P.vert e) (P.vert (e + 1)) q₀ pL hq₀]
    exact hcrossL₀
  have hcrossR :
      cross (P.vert (e + 1) - P.vert e) (pR - P.vert e) < 0 := by
    rw [← cross_sub_openPoint_eq (P.vert e) (P.vert (e + 1)) q₀ pR hq₀]
    exact hcrossR₀
  have hwind := hjump pL hpLj pR hpRj
    hheightL.1 hheightL.2 hheightR.1 hheightR.2 hcrossL hcrossR
  have hpLoff : pL ∉ P.boundary := by
    intro hb
    have hseg := hiso pL hpLi hb
    exact (ne_of_gt hcrossL) (cross_eq_zero_of_mem_segment _ _ _ hseg)
  have hpRoff : pR ∉ P.boundary := by
    intro hb
    have hseg := hiso pR hpRi hb
    exact (ne_of_lt hcrossR) (cross_eq_zero_of_mem_segment _ _ _ hseg)
  exact ⟨hpLoff, hpRoff, hwind⟩

/-- The two sides of an isolated nonhorizontal open edge contain explicit
off-boundary probes at every requested scale, and their winding values differ
by one. -/
theorem exists_winding_jump_pair_near_openEdge (P : RealCycle)
    (e : ZMod P.n) (q₀ : ℝ × ℝ)
    (hq₀ : q₀ ∈ openSegment ℝ (P.vert e) (P.vert (e + 1)))
    (hoff : ∀ j, j ≠ e → q₀ ∉ P.edgeSeg j)
    (hne : (P.vert e).2 ≠ (P.vert (e + 1)).2)
    (ε : ℝ) (hε : 0 < ε) :
    ∃ pL ∈ Metric.ball q₀ ε, ∃ pR ∈ Metric.ball q₀ ε,
      0 < cross (P.vert (e + 1) - P.vert e) (pL - q₀) ∧
        cross (P.vert (e + 1) - P.vert e) (pR - q₀) < 0 ∧
        pL ∉ P.boundary ∧ pR ∉ P.boundary ∧
          P.winding pL - P.winding pR = 1 := by
  obtain ⟨ρ, hρ, hjump⟩ :=
    winding_jump_near_openEdge P e q₀ hq₀ hoff hne
  let d := P.vert (e + 1) - P.vert e
  let ν : ℝ × ℝ := (-d.2, 0)
  let pL : ℝ → ℝ × ℝ := fun t => q₀ + t • ν
  let pR : ℝ → ℝ × ℝ := fun t => q₀ - t • ν
  have hpL0 : pL 0 = q₀ := by simp [pL]
  have hpR0 : pR 0 = q₀ := by simp [pR]
  have hcontL : Continuous pL := by
    dsimp only [pL]
    fun_prop
  have hcontR : Continuous pR := by
    dsimp only [pR]
    fun_prop
  have hlimL : Filter.Tendsto pL (nhds 0) (nhds q₀) := by
    have hca : ContinuousAt pL 0 := hcontL.continuousAt
    rw [← hpL0]
    exact hca
  have hlimR : Filter.Tendsto pR (nhds 0) (nhds q₀) := by
    have hca : ContinuousAt pR 0 := hcontR.continuousAt
    rw [← hpR0]
    exact hca
  have hρL : ∀ᶠ t in nhds (0 : ℝ), pL t ∈ Metric.ball q₀ ρ :=
    hlimL (Metric.isOpen_ball.mem_nhds (Metric.mem_ball_self hρ))
  have hρR : ∀ᶠ t in nhds (0 : ℝ), pR t ∈ Metric.ball q₀ ρ :=
    hlimR (Metric.isOpen_ball.mem_nhds (Metric.mem_ball_self hρ))
  have hεL : ∀ᶠ t in nhds (0 : ℝ), pL t ∈ Metric.ball q₀ ε :=
    hlimL (Metric.isOpen_ball.mem_nhds (Metric.mem_ball_self hε))
  have hεR : ∀ᶠ t in nhds (0 : ℝ), pR t ∈ Metric.ball q₀ ε :=
    hlimR (Metric.isOpen_ball.mem_nhds (Metric.mem_ball_self hε))
  have hev : ∀ᶠ t in nhds (0 : ℝ),
      (pL t ∈ Metric.ball q₀ ρ ∧ pR t ∈ Metric.ball q₀ ρ) ∧
        (pL t ∈ Metric.ball q₀ ε ∧ pR t ∈ Metric.ball q₀ ε) :=
    (hρL.and hρR).and (hεL.and hεR)
  rw [Metric.eventually_nhds_iff] at hev
  obtain ⟨η, hη, hball⟩ := hev
  let t := η / 2
  have ht : 0 < t := by
    dsimp only [t]
    linarith
  have htball : t ∈ Metric.ball (0 : ℝ) η := by
    rw [Metric.mem_ball, Real.dist_eq]
    simp only [sub_zero, abs_of_pos ht]
    dsimp only [t]
    linarith
  have hall := hball htball
  have hd2 : d.2 ≠ 0 := by
    dsimp only [d]
    exact sub_ne_zero.mpr hne.symm
  have hd2sq : 0 < d.2 * d.2 := mul_self_pos.mpr hd2
  have hcrossL : 0 < cross d (pL t - q₀) := by
    simp only [pL, ν, cross, Prod.fst_sub, Prod.snd_sub,
      Prod.fst_add, Prod.snd_add, Prod.smul_fst, Prod.smul_snd,
      smul_eq_mul]
    nlinarith
  have hcrossR : cross d (pR t - q₀) < 0 := by
    simp only [pR, ν, cross, Prod.fst_sub, Prod.snd_sub,
      Prod.fst_add, Prod.snd_add, Prod.smul_fst, Prod.smul_snd,
      smul_eq_mul]
    nlinarith
  have hj := hjump (pL t) hall.1.1 (pR t) hall.1.2
    (by simpa only [d] using hcrossL)
    (by simpa only [d] using hcrossR)
  exact ⟨pL t, hall.2.1, pR t, hall.2.2,
    by simpa only [d] using hcrossL,
    by simpa only [d] using hcrossR, hj.1, hj.2.1, hj.2.2⟩

/-- Concrete production-edge wrapper. For a structurally simple polygon and
a nonhorizontal edge, every sufficiently close positive-determinant /
negative-determinant pair is off the literal pair-coordinate boundary and has
winding difference exactly one. -/
theorem winding_jump_near_project_openEdge {m : ℕ}
    (F : Polygon E (m + 3)) (hS : IsUnorientedSimpleCycle F)
    (i : Fin (m + 3)) (x : E)
    (hx : x ∈ openSegment ℝ (F i) (F (finRotate (m + 3) i)))
    (hne : (F i) 1 ≠ (F (finRotate (m + 3) i)) 1) :
    ∃ ρ : ℝ, 0 < ρ ∧
      ∀ pL ∈ Metric.ball (coords x) ρ,
        ∀ pR ∈ Metric.ball (coords x) ρ,
          0 < PlanarArea.det2 (edgeVec F i) (ofCoords pL - x) →
          PlanarArea.det2 (edgeVec F i) (ofCoords pR - x) < 0 →
          pL ∉ (ofPolygon F).boundary ∧
            pR ∉ (ofPolygon F).boundary ∧
            (ofPolygon F).winding pL -
              (ofPolygon F).winding pR = 1 := by
  let e : ZMod (ofPolygon F).n := finToCycle F i
  have hoff : ∀ j, j ≠ e →
      coords x ∉ (ofPolygon F).edgeSeg j := by
    intro j hj
    exact coords_openEdge_not_mem_other_cycle_edge F hS i x hx j hj
  have hends := openSegment_second_ne_endpoints F i x hx hne
  have h1e : ((ofPolygon F).vert e).2 ≠ (coords x).2 := by
    simpa only [e, ofPolygon_vert_finToCycle] using hends.1
  have h2e :
      ((ofPolygon F).vert (e + 1)).2 ≠ (coords x).2 := by
    simpa only [e, ofPolygon_vert_finToCycle_add_one] using hends.2
  have hneCycle :
      ((ofPolygon F).vert e).2 ≠
        ((ofPolygon F).vert (e + 1)).2 := by
    simpa only [e, ofPolygon_vert_finToCycle,
      ofPolygon_vert_finToCycle_add_one, coords_snd] using hne
  obtain ⟨ρj, hρj, hjump⟩ :=
    winding_jump_one_near_isolated (ofPolygon F) (coords x) e
      hoff h1e h2e hneCycle
  obtain ⟨ρi, hρi, hiso⟩ :=
    boundary_locally_only_edge (ofPolygon F) (coords x) e hoff
  have hbetween := openSegment_second_between F i x hx hne
  have hopen : IsOpen
      {p : ℝ × ℝ |
        min ((F i) 1) ((F (finRotate (m + 3) i)) 1) < p.2 ∧
          p.2 < max ((F i) 1) ((F (finRotate (m + 3) i)) 1)} :=
    isOpen_Ioo.preimage continuous_snd
  have hnhds :
      {p : ℝ × ℝ |
        min ((F i) 1) ((F (finRotate (m + 3) i)) 1) < p.2 ∧
          p.2 < max ((F i) 1) ((F (finRotate (m + 3) i)) 1)}
        ∈ nhds (coords x) :=
    hopen.mem_nhds hbetween
  obtain ⟨ρh, hρh, hheight⟩ := Metric.mem_nhds_iff.mp hnhds
  let ρ := min ρj (min ρi ρh)
  have hρ : 0 < ρ := by
    simp only [ρ]
    exact lt_min hρj (lt_min hρi hρh)
  refine ⟨ρ, hρ, ?_⟩
  intro pL hpL pR hpR hdetL hdetR
  have hpLj : pL ∈ Metric.ball (coords x) ρj := by
    rw [Metric.mem_ball] at hpL ⊢
    exact hpL.trans_le (by
      simp only [ρ]
      exact min_le_left _ _)
  have hpRj : pR ∈ Metric.ball (coords x) ρj := by
    rw [Metric.mem_ball] at hpR ⊢
    exact hpR.trans_le (by
      simp only [ρ]
      exact min_le_left _ _)
  have hpLi : pL ∈ Metric.ball (coords x) ρi := by
    rw [Metric.mem_ball] at hpL ⊢
    exact hpL.trans_le (by
      simp only [ρ]
      exact (min_le_right _ _).trans (min_le_left _ _))
  have hpRi : pR ∈ Metric.ball (coords x) ρi := by
    rw [Metric.mem_ball] at hpR ⊢
    exact hpR.trans_le (by
      simp only [ρ]
      exact (min_le_right _ _).trans (min_le_left _ _))
  have hpLh : pL ∈ Metric.ball (coords x) ρh := by
    rw [Metric.mem_ball] at hpL ⊢
    exact hpL.trans_le (by
      simp only [ρ]
      exact (min_le_right _ _).trans (min_le_right _ _))
  have hpRh : pR ∈ Metric.ball (coords x) ρh := by
    rw [Metric.mem_ball] at hpR ⊢
    exact hpR.trans_le (by
      simp only [ρ]
      exact (min_le_right _ _).trans (min_le_right _ _))
  have hheightL := hheight hpLh
  have hheightR := hheight hpRh
  have hLlo :
      min ((ofPolygon F).vert e).2
          ((ofPolygon F).vert (e + 1)).2 < pL.2 := by
    simpa only [e, ofPolygon_vert_finToCycle,
      ofPolygon_vert_finToCycle_add_one, coords_snd] using hheightL.1
  have hLhi :
      pL.2 < max ((ofPolygon F).vert e).2
          ((ofPolygon F).vert (e + 1)).2 := by
    simpa only [e, ofPolygon_vert_finToCycle,
      ofPolygon_vert_finToCycle_add_one, coords_snd] using hheightL.2
  have hRlo :
      min ((ofPolygon F).vert e).2
          ((ofPolygon F).vert (e + 1)).2 < pR.2 := by
    simpa only [e, ofPolygon_vert_finToCycle,
      ofPolygon_vert_finToCycle_add_one, coords_snd] using hheightR.1
  have hRhi :
      pR.2 < max ((ofPolygon F).vert e).2
          ((ofPolygon F).vert (e + 1)).2 := by
    simpa only [e, ofPolygon_vert_finToCycle,
      ofPolygon_vert_finToCycle_add_one, coords_snd] using hheightR.2
  have hdetL' :
      0 < PlanarArea.det2 (edgeVec F i) (ofCoords pL - F i) := by
    rw [← det_edgeVec_sub_openPoint_eq F i x (ofCoords pL) hx]
    exact hdetL
  have hdetR' :
      PlanarArea.det2 (edgeVec F i) (ofCoords pR - F i) < 0 := by
    rw [← det_edgeVec_sub_openPoint_eq F i x (ofCoords pR) hx]
    exact hdetR
  have hcrossL :
      0 < cross
        ((ofPolygon F).vert (e + 1) - (ofPolygon F).vert e)
        (pL - (ofPolygon F).vert e) := by
    simpa only [e, cycle_cross_finToCycle_eq_det2] using hdetL'
  have hcrossR :
      cross
        ((ofPolygon F).vert (e + 1) - (ofPolygon F).vert e)
        (pR - (ofPolygon F).vert e) < 0 := by
    simpa only [e, cycle_cross_finToCycle_eq_det2] using hdetR'
  have hwind :=
    hjump pL hpLj pR hpRj hLlo hLhi hRlo hRhi hcrossL hcrossR
  have hpLoff : pL ∉ (ofPolygon F).boundary := by
    intro hb
    have hseg := hiso pL hpLi hb
    exact (ne_of_gt hcrossL) (cross_eq_zero_of_mem_segment _ _ _ hseg)
  have hpRoff : pR ∉ (ofPolygon F).boundary := by
    intro hb
    have hseg := hiso pR hpRi hb
    exact (ne_of_lt hcrossR) (cross_eq_zero_of_mem_segment _ _ _ hseg)
  exact ⟨hpLoff, hpRoff, hwind⟩

#print axioms openEdge_not_mem_other_edge
#print axioms coords_openEdge_not_mem_other_cycle_edge
#print axioms winding_jump_near_openEdge
#print axioms exists_winding_jump_pair_near_openEdge
#print axioms winding_jump_near_project_openEdge

end MathLab.PolygonRearrangement.PolygonWindingEdgeIsolationScratch


==> anc/P5-kernel-deficit-lean-v6/MathLab/Geometry/PolygonWindingOrientationScratch.lean <==
/-
Copyright (c) 2026 Math Lab. All rights reserved.
Released under Apache 2.0 license as described in the file LICENSE.
Authors: Math Lab formalization track
-/
import MathLab.Geometry.PolygonRearrangement
import Schoenflies.PrePolygonSep
import Mathlib

/-!
# Generic real-coordinate winding core for polygon orientation

This off-aggregate scratch module ports the ray-crossing and Green-identity
spine of `rkirov/jordan_pick` from lattice vertices to arbitrary points of
`ℝ × ℝ`.  The source is Apache-2.0, commit
`b141748` of <https://github.com/rkirov/jordan_pick>; the port deliberately
does not import or instantiate its lattice-only polygon theorems.

The definitions and lemmas below are independent of polygon simplicity.
They are the analytic half of the orientation bridge: the integral of the
integer ray-crossing winding is the signed shoelace area.  The remaining
topological half is to identify the winding value of the bounded Jordan
component and its local side at an edge.
-/

open MeasureTheory Set
open scoped BigOperators

noncomputable section

namespace MathLab.PolygonRearrangement.PolygonWindingOrientationScratch

/-- A cyclic polygon with arbitrary real coordinates.  The positive-cardinality
field is structural only; no lattice or simplicity hypothesis is present. -/
structure RealCycle where
  n : ℕ
  pos : 0 < n
  vert : ZMod n → ℝ × ℝ

namespace RealCycle

variable (P : RealCycle)

instance : NeZero P.n := ⟨P.pos.ne'⟩

/-- The planar determinant on pair coordinates. -/
def cross (u v : ℝ × ℝ) : ℝ := u.1 * v.2 - u.2 * v.1

/-- The closed segment forming cyclic edge `i`. -/
def edgeSeg (i : ZMod P.n) : Set (ℝ × ℝ) :=
  segment ℝ (P.vert i) (P.vert (i + 1))

/-- The finite polygonal boundary. -/
def boundary : Set (ℝ × ℝ) := ⋃ i, P.edgeSeg i

/-- Standard signed rightward-ray contribution of the directed edge `a → b`
at `q`.  The half-open height convention cancels adjacent vertex events. -/
noncomputable def edgeWind (a b q : ℝ × ℝ) : ℤ :=
  if a.2 ≤ q.2 ∧ q.2 < b.2 ∧ 0 < cross (b - a) (q - a) then 1
  else if b.2 ≤ q.2 ∧ q.2 < a.2 ∧ cross (b - a) (q - a) < 0 then -1
  else 0

/-- Integer ray-crossing winding of an arbitrary real-coordinate cycle. -/
noncomputable def winding (q : ℝ × ℝ) : ℤ :=
  ∑ i, edgeWind (P.vert i) (P.vert (i + 1)) q

/-- Signed shoelace area. -/
noncomputable def shoelace : ℝ :=
  (∑ i, cross (P.vert i) (P.vert (i + 1))) / 2

lemma edgeWind_eq_zero_of_above (a b q : ℝ × ℝ)
    (ha : a.2 ≤ q.2) (hb : b.2 ≤ q.2) : edgeWind a b q = 0 := by
  unfold edgeWind
  have h1 : ¬ (a.2 ≤ q.2 ∧ q.2 < b.2 ∧ 0 < cross (b - a) (q - a)) := by
    rintro ⟨_, h, _⟩
    linarith
  have h2 : ¬ (b.2 ≤ q.2 ∧ q.2 < a.2 ∧ cross (b - a) (q - a) < 0) := by
    rintro ⟨_, h, _⟩
    linarith
  rw [if_neg h1, if_neg h2]

lemma edgeWind_eq_zero_of_below (a b q : ℝ × ℝ)
    (ha : q.2 < a.2) (hb : q.2 < b.2) : edgeWind a b q = 0 := by
  unfold edgeWind
  have h1 : ¬ (a.2 ≤ q.2 ∧ q.2 < b.2 ∧ 0 < cross (b - a) (q - a)) := by
    rintro ⟨h, _, _⟩
    linarith
  have h2 : ¬ (b.2 ≤ q.2 ∧ q.2 < a.2 ∧ cross (b - a) (q - a) < 0) := by
    rintro ⟨h, _, _⟩
    linarith
  rw [if_neg h1, if_neg h2]

lemma edgeWind_eq_zero_of_eq_height (a b q : ℝ × ℝ) (h : a.2 = b.2) :
    edgeWind a b q = 0 := by
  unfold edgeWind
  have h1 : ¬ (a.2 ≤ q.2 ∧ q.2 < b.2 ∧ 0 < cross (b - a) (q - a)) := by
    rintro ⟨ha, hb, _⟩
    rw [← h] at hb
    linarith
  have h2 : ¬ (b.2 ≤ q.2 ∧ q.2 < a.2 ∧ cross (b - a) (q - a) < 0) := by
    rintro ⟨ha, hb, _⟩
    rw [h] at hb
    linarith
  rw [if_neg h1, if_neg h2]

lemma edgeWind_eq_zero_of_right (a b q : ℝ × ℝ)
    (ha : a.1 < q.1) (hb : b.1 < q.1) : edgeWind a b q = 0 := by
  unfold edgeWind cross
  simp only [Prod.fst_sub, Prod.snd_sub]
  have h1 : ¬ (a.2 ≤ q.2 ∧ q.2 < b.2 ∧
      0 < (b.1 - a.1) * (q.2 - a.2) - (b.2 - a.2) * (q.1 - a.1)) := by
    rintro ⟨ha2, hb2, h3⟩
    nlinarith [
      mul_pos (show (0 : ℝ) < b.2 - q.2 by linarith)
        (show (0 : ℝ) < q.1 - a.1 by linarith),
      mul_nonneg (show (0 : ℝ) ≤ q.2 - a.2 by linarith)
        (show (0 : ℝ) ≤ q.1 - b.1 by linarith)]
  have h2 : ¬ (b.2 ≤ q.2 ∧ q.2 < a.2 ∧
      (b.1 - a.1) * (q.2 - a.2) - (b.2 - a.2) * (q.1 - a.1) < 0) := by
    rintro ⟨ha2, hb2, h3⟩
    nlinarith [
      mul_nonneg (show (0 : ℝ) ≤ q.2 - b.2 by linarith)
        (show (0 : ℝ) ≤ q.1 - a.1 by linarith),
      mul_pos (show (0 : ℝ) < a.2 - q.2 by linarith)
        (show (0 : ℝ) < q.1 - b.1 by linarith)]
  rw [if_neg h1, if_neg h2]

lemma edgeWind_far_left (a b q : ℝ × ℝ) (ha : q.1 < a.1) (hb : q.1 < b.1) :
    edgeWind a b q =
      (if q.2 < b.2 then (1 : ℤ) else 0) -
        (if q.2 < a.2 then 1 else 0) := by
  unfold edgeWind cross
  simp only [Prod.fst_sub, Prod.snd_sub]
  set X := (b.1 - a.1) * (q.2 - a.2) -
    (b.2 - a.2) * (q.1 - a.1) with hX
  have up : a.2 ≤ q.2 → q.2 < b.2 → 0 < X := by
    intro h1 h2
    nlinarith [
      mul_pos (show (0 : ℝ) < b.2 - q.2 by linarith)
        (show (0 : ℝ) < a.1 - q.1 by linarith),
      mul_nonneg (show (0 : ℝ) ≤ q.2 - a.2 by linarith)
        (show (0 : ℝ) ≤ b.1 - q.1 by linarith)]
  have dn : b.2 ≤ q.2 → q.2 < a.2 → X < 0 := by
    intro h1 h2
    nlinarith [
      mul_pos (show (0 : ℝ) < a.2 - q.2 by linarith)
        (show (0 : ℝ) < b.1 - q.1 by linarith),
      mul_nonneg (show (0 : ℝ) ≤ q.2 - b.2 by linarith)
        (show (0 : ℝ) ≤ a.1 - q.1 by linarith)]
  by_cases h1 : q.2 < a.2 <;> by_cases h2 : q.2 < b.2
  · rw [if_neg (by rintro ⟨h, _, _⟩; linarith),
      if_neg (by rintro ⟨h, _, _⟩; linarith)]
    simp [h1, h2]
  · rw [if_neg (by rintro ⟨h, _, _⟩; linarith),
      if_pos ⟨not_lt.mp h2, h1, dn (not_lt.mp h2) h1⟩]
    simp [h1, h2]
  · rw [if_pos ⟨not_lt.mp h1, h2, up (not_lt.mp h1) h2⟩]
    simp [h1, h2]
  · rw [if_neg (by rintro ⟨_, h, _⟩; linarith),
      if_neg (by rintro ⟨_, h, _⟩; linarith)]
    simp [h1, h2]

lemma winding_eq_zero_of_right (q : ℝ × ℝ)
    (h : ∀ i, (P.vert i).1 < q.1) : P.winding q = 0 := by
  unfold winding
  refine Finset.sum_eq_zero fun i _ => ?_
  exact edgeWind_eq_zero_of_right _ _ _ (h i) (h (i + 1))

lemma winding_eq_zero_of_left (q : ℝ × ℝ)
    (h : ∀ i, q.1 < (P.vert i).1) : P.winding q = 0 := by
  classical
  set g : ZMod P.n → ℤ := fun i => if q.2 < (P.vert i).2 then 1 else 0 with hg
  have key : ∀ i, edgeWind (P.vert i) (P.vert (i + 1)) q = g (i + 1) - g i := by
    intro i
    exact edgeWind_far_left _ _ _ (h i) (h (i + 1))
  unfold winding
  have reindex : (∑ i, g (i + 1)) = ∑ i, g i :=
    Equiv.sum_comp (Equiv.addRight (1 : ZMod P.n)) g
  rw [Finset.sum_congr rfl (fun i _ => key i), Finset.sum_sub_distrib,
    reindex, sub_self]

lemma winding_eq_zero_of_above (q : ℝ × ℝ)
    (h : ∀ i, (P.vert i).2 ≤ q.2) : P.winding q = 0 := by
  unfold winding
  refine Finset.sum_eq_zero fun i _ => ?_
  exact edgeWind_eq_zero_of_above _ _ _ (h i) (h (i + 1))

lemma winding_eq_zero_of_below (q : ℝ × ℝ)
    (h : ∀ i, q.2 < (P.vert i).2) : P.winding q = 0 := by
  unfold winding
  refine Finset.sum_eq_zero fun i _ => ?_
  exact edgeWind_eq_zero_of_below _ _ _ (h i) (h (i + 1))

lemma edgeWind_mem (a b q : ℝ × ℝ) :
    edgeWind a b q = -1 ∨ edgeWind a b q = 0 ∨ edgeWind a b q = 1 := by
  unfold edgeWind
  split_ifs <;> simp

theorem abs_winding_le (q : ℝ × ℝ) : |P.winding q| ≤ (P.n : ℤ) := by
  unfold winding
  have hb : ∀ i ∈ (Finset.univ : Finset (ZMod P.n)),
      |edgeWind (P.vert i) (P.vert (i + 1)) q| ≤ 1 := by
    intro i _
    rcases edgeWind_mem (P.vert i) (P.vert (i + 1)) q with h | h | h <;>
      rw [h] <;> decide
  calc
    |∑ i, edgeWind (P.vert i) (P.vert (i + 1)) q|
        ≤ ∑ i, |edgeWind (P.vert i) (P.vert (i + 1)) q| :=
          Finset.abs_sum_le_sum_abs _ _
    _ ≤ ∑ _i : ZMod P.n, (1 : ℤ) := Finset.sum_le_sum hb
    _ = (P.n : ℤ) := by simp [ZMod.card]

lemma measurable_winding : Measurable P.winding := by
  unfold winding
  refine Finset.measurable_sum _ fun i _ => ?_
  unfold edgeWind cross
  refine Measurable.ite ?_ measurable_const
    (Measurable.ite ?_ measurable_const measurable_const)
  · measurability
  · measurability

lemma measurable_winding_real : Measurable (fun q => (P.winding q : ℝ)) := by
  have h := measurable_winding P
  measurability

lemma boundary_isCompact : IsCompact P.boundary := by
  unfold boundary edgeSeg
  refine isCompact_iUnion fun i => ?_
  rw [segment_eq_image]
  exact isCompact_Icc.image (by fun_prop)

lemma boundary_isClosed : IsClosed P.boundary := (boundary_isCompact P).isClosed

/-- The real support of winding is bounded by the coordinate box of the
vertices. -/
theorem windingSupport_bounded :
    Bornology.IsBounded {q : ℝ × ℝ | P.winding q ≠ 0} := by
  classical
  have hne : (Finset.univ.image fun i => (P.vert i).1).Nonempty :=
    Finset.univ_nonempty.image _
  have hne2 : (Finset.univ.image fun i => (P.vert i).2).Nonempty :=
    Finset.univ_nonempty.image _
  set xm := (Finset.univ.image fun i => (P.vert i).1).min' hne
  set xM := (Finset.univ.image fun i => (P.vert i).1).max' hne
  set ym := (Finset.univ.image fun i => (P.vert i).2).min' hne2
  set yM := (Finset.univ.image fun i => (P.vert i).2).max' hne2
  have hxm : ∀ i, xm ≤ (P.vert i).1 := fun i =>
    Finset.min'_le _ _ (Finset.mem_image_of_mem _ (Finset.mem_univ i))
  have hxM : ∀ i, (P.vert i).1 ≤ xM := fun i =>
    Finset.le_max'
      (Finset.univ.image fun j : ZMod P.n => (P.vert j).1) (P.vert i).1
      (Finset.mem_image_of_mem _ (Finset.mem_univ i))
  have hym : ∀ i, ym ≤ (P.vert i).2 := fun i =>
    Finset.min'_le _ _ (Finset.mem_image_of_mem _ (Finset.mem_univ i))
  have hyM : ∀ i, (P.vert i).2 ≤ yM := fun i =>
    Finset.le_max'
      (Finset.univ.image fun j : ZMod P.n => (P.vert j).2) (P.vert i).2
      (Finset.mem_image_of_mem _ (Finset.mem_univ i))
  refine (isCompact_Icc (a := (xm, ym)) (b := (xM, yM))).isBounded.subset ?_
  intro q hw
  have ha : ∃ i, q.2 < (P.vert i).2 := by
    by_contra hc
    push Not at hc
    exact hw (winding_eq_zero_of_above P q hc)
  have hb : ∃ i, (P.vert i).2 ≤ q.2 := by
    by_contra hc
    push Not at hc
    exact hw (winding_eq_zero_of_below P q hc)
  have hr : ∃ i, q.1 ≤ (P.vert i).1 := by
    by_contra hc
    push Not at hc
    exact hw (winding_eq_zero_of_right P q hc)
  have hl : ∃ i, (P.vert i).1 ≤ q.1 := by
    by_contra hc
    push Not at hc
    exact hw (winding_eq_zero_of_left P q hc)
  obtain ⟨ia, hia⟩ := ha
  obtain ⟨ib, hib⟩ := hb
  obtain ⟨ir, hir⟩ := hr
  obtain ⟨il, hil⟩ := hl
  simp only [Set.mem_Icc, Prod.le_def]
  exact ⟨⟨(hxm il).trans hil, (hym ib).trans hib⟩,
    hir.trans (hxM ir), (le_of_lt hia).trans (hyM ia)⟩

theorem windingSupport_volume_ne_top :
    volume {q : ℝ × ℝ | P.winding q ≠ 0} ≠ ⊤ :=
  (windingSupport_bounded P).measure_lt_top.ne

theorem winding_integrable : Integrable (fun q => (P.winding q : ℝ)) := by
  have hS : MeasurableSet {q : ℝ × ℝ | P.winding q ≠ 0} :=
    (measurable_winding P (measurableSet_singleton 0)).compl
  have hSμ : volume {q : ℝ × ℝ | P.winding q ≠ 0} < ⊤ :=
    lt_top_iff_ne_top.mpr (windingSupport_volume_ne_top P)
  refine Integrable.mono'
    (g := {q : ℝ × ℝ | P.winding q ≠ 0}.indicator fun _ => (P.n : ℝ))
    ?_ (measurable_winding_real P).aestronglyMeasurable ?_
  · rw [integrable_indicator_iff hS]
    letI : Fact (volume {q : ℝ × ℝ | P.winding q ≠ 0} < ⊤) := ⟨hSμ⟩
    exact integrable_const _
  · filter_upwards with q
    by_cases hq : P.winding q = 0
    · simp [hq]
    · rw [Set.indicator_of_mem hq, Real.norm_eq_abs, ← Int.cast_abs]
      exact_mod_cast abs_winding_le P q

lemma sum_cross_eq_two_shoelace :
    (∑ i, cross (P.vert i) (P.vert (i + 1))) = 2 * P.shoelace := by
  unfold shoelace
  ring

/-- The `x` coordinate at which a nonhorizontal edge meets height `y`. -/
noncomputable def crossThreshold (a b : ℝ × ℝ) (y : ℝ) : ℝ :=
  a.1 + (b.1 - a.1) * (y - a.2) / (b.2 - a.2)

lemma edgeWind_eq_one_iff (a b q : ℝ × ℝ) :
    edgeWind a b q = 1 ↔
      a.2 ≤ q.2 ∧ q.2 < b.2 ∧ 0 < cross (b - a) (q - a) := by
  constructor
  · intro h
    unfold edgeWind at h
    by_cases h1 : a.2 ≤ q.2 ∧ q.2 < b.2 ∧ 0 < cross (b - a) (q - a)
    · exact h1
    · rw [if_neg h1] at h
      split_ifs at h
      all_goals simp_all
  · intro h
    unfold edgeWind
    rw [if_pos h]

lemma edgeWind_eq_neg_one_iff (a b q : ℝ × ℝ) :
    edgeWind a b q = -1 ↔
      b.2 ≤ q.2 ∧ q.2 < a.2 ∧ cross (b - a) (q - a) < 0 := by
  constructor
  · intro h
    unfold edgeWind at h
    by_cases h1 : a.2 ≤ q.2 ∧ q.2 < b.2 ∧ 0 < cross (b - a) (q - a)
    · rw [if_pos h1] at h
      exact absurd h (by decide)
    · rw [if_neg h1] at h
      by_cases h2 : b.2 ≤ q.2 ∧ q.2 < a.2 ∧ cross (b - a) (q - a) < 0
      · exact h2
      · rw [if_neg h2] at h
        exact absurd h (by decide)
  · intro h
    unfold edgeWind
    have h1 : ¬ (a.2 ≤ q.2 ∧ q.2 < b.2 ∧ 0 < cross (b - a) (q - a)) := by
      rintro ⟨_, _, hc⟩
      linarith [h.2.2]
    rw [if_neg h1, if_pos h]

lemma edgeWind_eq_one_imp (a b q : ℝ × ℝ) (h : edgeWind a b q = 1) :
    a.2 ≤ q.2 ∧ q.2 < b.2 := by
  exact ⟨((edgeWind_eq_one_iff a b q).mp h).1,
    ((edgeWind_eq_one_iff a b q).mp h).2.1⟩

lemma edgeWind_eq_neg_one_imp (a b q : ℝ × ℝ) (h : edgeWind a b q = -1) :
    b.2 ≤ q.2 ∧ q.2 < a.2 := by
  exact ⟨((edgeWind_eq_neg_one_iff a b q).mp h).1,
    ((edgeWind_eq_neg_one_iff a b q).mp h).2.1⟩

lemma cross_crossThreshold (a b : ℝ × ℝ) (y : ℝ) (hne : b.2 ≠ a.2) :
    cross (b - a) ((crossThreshold a b y, y) - a) = 0 := by
  have hd : b.2 - a.2 ≠ 0 := sub_ne_zero.mpr hne
  unfold cross crossThreshold
  simp only [Prod.fst_sub, Prod.snd_sub]
  field_simp
  ring

lemma cross_pos_iff_lt_threshold (a b : ℝ × ℝ) (y x : ℝ)
    (hlt : a.2 < b.2) :
    0 < cross (b - a) ((x, y) - a) ↔ x < crossThreshold a b y := by
  have hd : (0 : ℝ) < b.2 - a.2 := by linarith
  unfold cross crossThreshold
  simp only [Prod.fst_sub, Prod.snd_sub]
  rw [← sub_lt_iff_lt_add', lt_div_iff₀ hd]
  constructor <;> intro h <;> nlinarith

lemma cross_neg_iff_lt_threshold (a b : ℝ × ℝ) (y x : ℝ)
    (hlt : b.2 < a.2) :
    cross (b - a) ((x, y) - a) < 0 ↔ x < crossThreshold a b y := by
  have hd : b.2 - a.2 < 0 := by linarith
  unfold cross crossThreshold
  simp only [Prod.fst_sub, Prod.snd_sub]
  rw [← sub_lt_iff_lt_add', lt_div_iff_of_neg hd]
  constructor <;> intro h <;> nlinarith

lemma edgeWind_eq_indicator_up (a b : ℝ × ℝ) (y x : ℝ)
    (h1 : a.2 < y) (h2 : y < b.2) :
    edgeWind a b (x, y) = if x < crossThreshold a b y then 1 else 0 := by
  by_cases hx : x < crossThreshold a b y
  · rw [if_pos hx]
    exact (edgeWind_eq_one_iff a b (x, y)).mpr
      ⟨le_of_lt h1, h2,
        (cross_pos_iff_lt_threshold a b y x (by linarith)).mpr hx⟩
  · rw [if_neg hx]
    rcases edgeWind_mem a b (x, y) with h | h | h
    · exfalso
      have hh : y < a.2 := (edgeWind_eq_neg_one_imp a b (x, y) h).2
      linarith
    · exact h
    · exfalso
      have hc := ((edgeWind_eq_one_iff a b (x, y)).mp h).2.2
      exact hx ((cross_pos_iff_lt_threshold a b y x (by linarith)).mp hc)

lemma edgeWind_eq_indicator_down (a b : ℝ × ℝ) (y x : ℝ)
    (h1 : b.2 < y) (h2 : y < a.2) :
    edgeWind a b (x, y) = if x < crossThreshold a b y then -1 else 0 := by
  by_cases hx : x < crossThreshold a b y
  · rw [if_pos hx]
    exact (edgeWind_eq_neg_one_iff a b (x, y)).mpr
      ⟨le_of_lt h1, h2,
        (cross_neg_iff_lt_threshold a b y x (by linarith)).mpr hx⟩
  · rw [if_neg hx]
    rcases edgeWind_mem a b (x, y) with h | h | h
    · exfalso
      have hc := ((edgeWind_eq_neg_one_iff a b (x, y)).mp h).2.2
      exact hx ((cross_neg_iff_lt_threshold a b y x (by linarith)).mp hc)
    · exact h
    · exfalso
      have hh : y < b.2 := (edgeWind_eq_one_imp a b (x, y) h).2
      linarith

lemma edgeWind_spanning_eq (a b : ℝ × ℝ) (x y : ℝ)
    (h : (a.2 < y ∧ y < b.2) ∨ (b.2 < y ∧ y < a.2)) :
    edgeWind a b (x, y) =
      (if y < b.2 then (1 : ℤ) else -1) *
        (if x < crossThreshold a b y then 1 else 0) := by
  rcases h with ⟨h1, h2⟩ | ⟨h1, h2⟩
  · rw [if_pos h2, edgeWind_eq_indicator_up a b y x h1 h2, one_mul]
  · rw [if_neg (not_lt.mpr (le_of_lt h1)),
      edgeWind_eq_indicator_down a b y x h1 h2]
    split_ifs <;> ring

lemma edgeWind_generic (a b : ℝ × ℝ) (x y : ℝ)
    (ha : a.2 ≠ y) (hb : b.2 ≠ y) :
    edgeWind a b (x, y) =
      if (a.2 < y ∧ y < b.2) ∨ (b.2 < y ∧ y < a.2) then
        (if y < b.2 then (1 : ℤ) else -1) *
          (if x < crossThreshold a b y then 1 else 0)
      else 0 := by
  by_cases hspan : (a.2 < y ∧ y < b.2) ∨ (b.2 < y ∧ y < a.2)
  · rw [if_pos hspan]
    exact edgeWind_spanning_eq a b x y hspan
  · rw [if_neg hspan]
    rcases edgeWind_mem a b (x, y) with h | h | h
    · exfalso
      apply hspan
      have hr := edgeWind_eq_neg_one_imp a b (x, y) h
      exact Or.inr ⟨lt_of_le_of_ne hr.1 hb, hr.2⟩
    · exact h
    · exfalso
      apply hspan
      have hr := edgeWind_eq_one_imp a b (x, y) h
      exact Or.inl ⟨lt_of_le_of_ne hr.1 ha, hr.2⟩

lemma winding_generic_sum (x y : ℝ) (hy : ∀ i, (P.vert i).2 ≠ y) :
    P.winding (x, y) = ∑ i,
      (if ((P.vert i).2 < y ∧ y < (P.vert (i + 1)).2) ∨
          ((P.vert (i + 1)).2 < y ∧ y < (P.vert i).2) then
        (if y < (P.vert (i + 1)).2 then (1 : ℤ) else -1) *
          (if x < crossThreshold (P.vert i) (P.vert (i + 1)) y then 1 else 0)
      else 0) := by
  unfold winding
  exact Finset.sum_congr rfl fun i _ =>
    edgeWind_generic _ _ x y (hy i) (hy (i + 1))

lemma winding_integral_fubini :
    (∫ q, (P.winding q : ℝ)) = ∫ x, ∫ y, (P.winding (x, y) : ℝ) := by
  rw [MeasureTheory.Measure.volume_eq_prod ℝ ℝ]
  exact MeasureTheory.integral_prod _
    (by rw [← MeasureTheory.Measure.volume_eq_prod ℝ ℝ]; exact winding_integrable P)

lemma winding_integral_fubini' :
    (∫ q, (P.winding q : ℝ)) = ∫ y, ∫ x, (P.winding (x, y) : ℝ) := by
  rw [MeasureTheory.Measure.volume_eq_prod ℝ ℝ]
  exact MeasureTheory.integral_prod_symm _
    (by rw [← MeasureTheory.Measure.volume_eq_prod ℝ ℝ]; exact winding_integrable P)

lemma integral_indicator_Ico (a b : ℝ) (h : b ≤ a) :
    (∫ x, (Set.Ico b a).indicator (fun _ => (1 : ℝ)) x) = a - b := by
  rw [MeasureTheory.integral_indicator_const 1 measurableSet_Ico,
    smul_eq_mul, mul_one]
  exact Real.volume_real_Ico_of_le h

lemma crossThreshold_integral (a b : ℝ × ℝ) (hne : a.2 ≠ b.2) :
    (∫ y in a.2..b.2, crossThreshold a b y) =
      (b.2 - a.2) * (a.1 + b.1) / 2 := by
  have hd : b.2 - a.2 ≠ 0 := sub_ne_zero.mpr (Ne.symm hne)
  have hderiv : ∀ y ∈ Set.uIcc a.2 b.2,
      HasDerivAt
        (fun y => a.1 * y + (b.1 - a.1) / (b.2 - a.2) *
          ((y - a.2) ^ 2 / 2))
        (crossThreshold a b y) y := by
    intro y _
    have h1 : HasDerivAt (fun y : ℝ => a.1 * y) a.1 y := by
      simpa using (hasDerivAt_id y).const_mul a.1
    have hg : HasDerivAt (fun y : ℝ => (y - a.2) ^ 2 / 2) (y - a.2) y := by
      simpa using (((hasDerivAt_id y).sub_const a.2).pow 2).div_const 2
    have h2 := hg.const_mul ((b.1 - a.1) / (b.2 - a.2))
    have hct : crossThreshold a b y =
        a.1 + (b.1 - a.1) / (b.2 - a.2) * (y - a.2) := by
      simp only [crossThreshold]
      ring
    rw [hct]
    exact h1.add h2
  rw [intervalIntegral.integral_eq_sub_of_hasDerivAt hderiv
    ((by simp only [crossThreshold]; fun_prop :
      Continuous fun y => crossThreshold a b y).intervalIntegrable a.2 b.2)]
  field_simp
  ring

lemma integral_Iio_indicator_sub (a b : ℝ) (h : b ≤ a) :
    (∫ x, ((Set.Iio a).indicator (fun _ => (1 : ℝ)) x -
      (Set.Iio b).indicator (fun _ => (1 : ℝ)) x)) = a - b := by
  rw [show (fun x => (Set.Iio a).indicator (fun _ => (1 : ℝ)) x -
      (Set.Iio b).indicator (fun _ => (1 : ℝ)) x) =
      (Set.Ico b a).indicator (fun _ => (1 : ℝ)) from ?_]
  · exact integral_indicator_Ico a b h
  · funext x
    simp only [Set.indicator_apply, Set.mem_Iio, Set.mem_Ico]
    by_cases h1 : x < a <;> by_cases h2 : x < b <;> simp_all <;> linarith

lemma integrable_Iio_indicator_sub (a b : ℝ) (h : b ≤ a) :
    Integrable (fun x => (Set.Iio a).indicator (fun _ => (1 : ℝ)) x -
      (Set.Iio b).indicator (fun _ => (1 : ℝ)) x) := by
  rw [show (fun x => (Set.Iio a).indicator (fun _ => (1 : ℝ)) x -
      (Set.Iio b).indicator (fun _ => (1 : ℝ)) x) =
      (Set.Ico b a).indicator (fun _ => (1 : ℝ)) from ?_]
  · rw [integrable_indicator_iff measurableSet_Ico]
    letI : Fact (volume (Set.Ico b a) < ⊤) := ⟨by
      rw [Real.volume_Ico]
      exact ENNReal.ofReal_lt_top⟩
    exact integrable_const _
  · funext x
    simp only [Set.indicator_apply, Set.mem_Iio, Set.mem_Ico]
    by_cases h1 : x < a <;> by_cases h2 : x < b <;> simp_all <;> linarith

lemma winding_real_generic_sum (x y : ℝ) (hy : ∀ i, (P.vert i).2 ≠ y) :
    (P.winding (x, y) : ℝ) = ∑ i,
      (if ((P.vert i).2 < y ∧ y < (P.vert (i + 1)).2) ∨
          ((P.vert (i + 1)).2 < y ∧ y < (P.vert i).2) then
        (if y < (P.vert (i + 1)).2 then (1 : ℝ) else -1) *
          (if x < crossThreshold (P.vert i) (P.vert (i + 1)) y then 1 else 0)
      else 0) := by
  rw [winding_generic_sum P x y hy, Int.cast_sum]
  refine Finset.sum_congr rfl fun i _ => ?_
  split_ifs <;> push_cast <;> ring

/-- At a generic height the signed up/down edge signs telescope around the
cycle. -/
lemma sum_sign_eq_zero (y : ℝ) (hy : ∀ i, (P.vert i).2 ≠ y) :
    (∑ i, (if ((P.vert i).2 < y ∧ y < (P.vert (i + 1)).2) ∨
          ((P.vert (i + 1)).2 < y ∧ y < (P.vert i).2) then
        (if y < (P.vert (i + 1)).2 then (1 : ℝ) else -1) else 0)) = 0 := by
  classical
  have key : ∀ i,
      (if ((P.vert i).2 < y ∧ y < (P.vert (i + 1)).2) ∨
          ((P.vert (i + 1)).2 < y ∧ y < (P.vert i).2) then
        (if y < (P.vert (i + 1)).2 then (1 : ℝ) else -1) else 0) =
        (if (P.vert i).2 ≤ y ∧ y < (P.vert (i + 1)).2 then (1 : ℝ) else 0) -
          (if (P.vert (i + 1)).2 ≤ y ∧ y < (P.vert i).2 then (1 : ℝ) else 0) := by
    intro i
    have hi := hy i
    have hj := hy (i + 1)
    by_cases hup : (P.vert i).2 < y ∧ y < (P.vert (i + 1)).2
    · rw [if_pos (Or.inl hup), if_pos hup.2,
        if_pos ⟨le_of_lt hup.1, hup.2⟩,
        if_neg (fun h => absurd h.2 (not_lt.mpr (le_of_lt hup.1)))]
      ring
    · by_cases hdn : (P.vert (i + 1)).2 < y ∧ y < (P.vert i).2
      · rw [if_pos (Or.inr hdn), if_neg (not_lt.mpr (le_of_lt hdn.1)),
          if_neg (fun h => absurd h.2 (not_lt.mpr (le_of_lt hdn.1))),
          if_pos ⟨le_of_lt hdn.1, hdn.2⟩]
        ring
      · rw [if_neg (by tauto),
          if_neg (fun h => hup ⟨lt_of_le_of_ne h.1 hi, h.2⟩),
          if_neg (fun h => hdn ⟨lt_of_le_of_ne h.1 hj, h.2⟩)]
        ring
  have per : ∀ i,
      ((if (P.vert i).2 ≤ y ∧ y < (P.vert (i + 1)).2 then (1 : ℝ) else 0) -
        (if (P.vert (i + 1)).2 ≤ y ∧ y < (P.vert i).2 then (1 : ℝ) else 0)) =
      (if y < (P.vert (i + 1)).2 then (1 : ℝ) else 0) -
        (if y < (P.vert i).2 then (1 : ℝ) else 0) := by
    intro i
    by_cases hi : (P.vert i).2 ≤ y <;>
      by_cases hj : (P.vert (i + 1)).2 ≤ y
    · rw [if_neg (fun h => absurd h.2 (not_lt.mpr hj)),
        if_neg (fun h => absurd h.2 (not_lt.mpr hi)),
        if_neg (not_lt.mpr hj), if_neg (not_lt.mpr hi)]
    · rw [if_pos ⟨hi, not_le.mp hj⟩,
        if_neg (fun h => absurd h.1 hj),
        if_pos (not_le.mp hj), if_neg (not_lt.mpr hi)]
    · rw [if_neg (fun h => absurd h.1 hi),
        if_pos ⟨hj, not_le.mp hi⟩,
        if_neg (not_lt.mpr hj), if_pos (not_le.mp hi)]
    · rw [if_neg (fun h => absurd h.1 hi),
        if_neg (fun h => absurd h.1 hj),
        if_pos (not_le.mp hj), if_pos (not_le.mp hi)]
      norm_num
  rw [Finset.sum_congr rfl (fun i _ => key i),
    Finset.sum_congr rfl (fun i _ => per i), Finset.sum_sub_distrib]
  have reindex :
      (∑ i, if y < (P.vert (i + 1)).2 then (1 : ℝ) else 0) =
        ∑ i, if y < (P.vert i).2 then (1 : ℝ) else 0 :=
    Equiv.sum_comp (Equiv.addRight (1 : ZMod P.n))
      (fun i => if y < (P.vert i).2 then (1 : ℝ) else 0)
  rw [reindex, sub_self]

lemma integral_Iio_indicator_sub' (a b : ℝ) :
    (∫ x, ((Set.Iio a).indicator (fun _ => (1 : ℝ)) x -
      (Set.Iio b).indicator (fun _ => (1 : ℝ)) x)) = a - b := by
  by_cases h : b ≤ a
  · exact integral_Iio_indicator_sub a b h
  · push Not at h
    rw [show (fun x => (Set.Iio a).indicator (fun _ => (1 : ℝ)) x -
      (Set.Iio b).indicator (fun _ => (1 : ℝ)) x) =
      (fun x => -((Set.Iio b).indicator (fun _ => (1 : ℝ)) x -
        (Set.Iio a).indicator (fun _ => (1 : ℝ)) x)) from by funext x; ring,
      MeasureTheory.integral_neg,
      integral_Iio_indicator_sub b a (le_of_lt h)]
    ring

lemma if_lt_eq_indicator (c x : ℝ) :
    (if x < c then (1 : ℝ) else 0) =
      (Set.Iio c).indicator (fun _ => 1) x := by
  rw [Set.indicator_apply]
  simp [Set.mem_Iio]

lemma integrable_Iio_indicator_sub' (a b : ℝ) :
    Integrable (fun x => (Set.Iio a).indicator (fun _ => (1 : ℝ)) x -
      (Set.Iio b).indicator (fun _ => (1 : ℝ)) x) := by
  by_cases h : b ≤ a
  · exact integrable_Iio_indicator_sub a b h
  · push Not at h
    rw [show (fun x => (Set.Iio a).indicator (fun _ => (1 : ℝ)) x -
      (Set.Iio b).indicator (fun _ => (1 : ℝ)) x) =
      (fun x => -((Set.Iio b).indicator (fun _ => (1 : ℝ)) x -
        (Set.Iio a).indicator (fun _ => (1 : ℝ)) x)) from by funext x; ring]
    exact (integrable_Iio_indicator_sub b a (le_of_lt h)).neg

lemma integral_adjusted_term (c : Prop) [Decidable c] (s a r : ℝ) :
    (∫ x, (if c then s * ((Set.Iio a).indicator (fun _ => (1 : ℝ)) x -
      (Set.Iio r).indicator (fun _ => (1 : ℝ)) x) else 0)) =
      (if c then s * (a - r) else 0) := by
  by_cases hc : c
  · simp only [hc, if_true]
    rw [MeasureTheory.integral_const_mul, integral_Iio_indicator_sub']
  · simp only [hc, if_false, MeasureTheory.integral_zero]

lemma winding_eq_adjusted_sum (x y : ℝ) (hy : ∀ i, (P.vert i).2 ≠ y) :
    (P.winding (x, y) : ℝ) = ∑ i,
      (if ((P.vert i).2 < y ∧ y < (P.vert (i + 1)).2) ∨
          ((P.vert (i + 1)).2 < y ∧ y < (P.vert i).2) then
        (if y < (P.vert (i + 1)).2 then (1 : ℝ) else -1) *
          ((Set.Iio (crossThreshold (P.vert i) (P.vert (i + 1)) y)).indicator
              (fun _ => (1 : ℝ)) x -
            (Set.Iio (0 : ℝ)).indicator (fun _ => (1 : ℝ)) x)
      else 0) := by
  rw [winding_real_generic_sum P x y hy, ← sub_eq_zero,
    ← Finset.sum_sub_distrib]
  have key : ∀ i,
      ((if ((P.vert i).2 < y ∧ y < (P.vert (i + 1)).2) ∨
            ((P.vert (i + 1)).2 < y ∧ y < (P.vert i).2) then
          (if y < (P.vert (i + 1)).2 then (1 : ℝ) else -1) *
            (if x < crossThreshold (P.vert i) (P.vert (i + 1)) y then 1 else 0)
        else 0) -
      (if ((P.vert i).2 < y ∧ y < (P.vert (i + 1)).2) ∨
            ((P.vert (i + 1)).2 < y ∧ y < (P.vert i).2) then
          (if y < (P.vert (i + 1)).2 then (1 : ℝ) else -1) *
            ((Set.Iio (crossThreshold (P.vert i) (P.vert (i + 1)) y)).indicator
                (fun _ => (1 : ℝ)) x -
              (Set.Iio (0 : ℝ)).indicator (fun _ => (1 : ℝ)) x)
        else 0)) =
      (Set.Iio (0 : ℝ)).indicator (fun _ => (1 : ℝ)) x *
        (if ((P.vert i).2 < y ∧ y < (P.vert (i + 1)).2) ∨
            ((P.vert (i + 1)).2 < y ∧ y < (P.vert i).2) then
          (if y < (P.vert (i + 1)).2 then (1 : ℝ) else -1) else 0) := by
    intro i
    rw [if_lt_eq_indicator]
    split_ifs <;> ring
  rw [Finset.sum_congr rfl (fun i _ => key i), ← Finset.mul_sum,
    sum_sign_eq_zero P y hy, mul_zero]

theorem crossSection_value (y : ℝ) (hy : ∀ i, (P.vert i).2 ≠ y) :
    (∫ x, (P.winding (x, y) : ℝ)) = ∑ i,
      (if ((P.vert i).2 < y ∧ y < (P.vert (i + 1)).2) ∨
          ((P.vert (i + 1)).2 < y ∧ y < (P.vert i).2) then
        (if y < (P.vert (i + 1)).2 then (1 : ℝ) else -1) *
          crossThreshold (P.vert i) (P.vert (i + 1)) y
      else 0) := by
  have hint : ∀ i ∈ (Finset.univ : Finset (ZMod P.n)),
      Integrable (fun x =>
        (if ((P.vert i).2 < y ∧ y < (P.vert (i + 1)).2) ∨
            ((P.vert (i + 1)).2 < y ∧ y < (P.vert i).2) then
          (if y < (P.vert (i + 1)).2 then (1 : ℝ) else -1) *
            ((Set.Iio (crossThreshold (P.vert i) (P.vert (i + 1)) y)).indicator
                (fun _ => (1 : ℝ)) x -
              (Set.Iio (0 : ℝ)).indicator (fun _ => (1 : ℝ)) x)
        else 0)) := by
    intro i _
    by_cases hsp : ((P.vert i).2 < y ∧ y < (P.vert (i + 1)).2) ∨
        ((P.vert (i + 1)).2 < y ∧ y < (P.vert i).2)
    · simp only [hsp, if_true]
      exact (integrable_Iio_indicator_sub' _ _).const_mul _
    · simp only [hsp, if_false]
      exact MeasureTheory.integrable_zero _ _ _
  rw [show (fun x => (P.winding (x, y) : ℝ)) = _ from
      funext fun x => winding_eq_adjusted_sum P x y hy,
    MeasureTheory.integral_finsetSum _ hint]
  refine Finset.sum_congr rfl fun i _ => ?_
  rw [integral_adjusted_term]
  simp only [sub_zero]

/-- The full-line integral of an open-interval-restricted function is the
interval integral over that range. -/
lemma integral_Ioo_indicator_eq (f : ℝ → ℝ) (a b : ℝ) (h : a ≤ b) :
    (∫ y, (Set.Ioo a b).indicator f y) = ∫ y in a..b, f y := by
  rw [MeasureTheory.integral_indicator measurableSet_Ioo,
    intervalIntegral.integral_of_le h]
  exact (MeasureTheory.integral_Ioc_eq_integral_Ioo).symm

lemma edge_term_indicator_up (a b : ℝ × ℝ) (hlt : a.2 < b.2) :
    (fun y => if (a.2 < y ∧ y < b.2) ∨ (b.2 < y ∧ y < a.2) then
        (if y < b.2 then (1 : ℝ) else -1) * crossThreshold a b y else 0) =
      (Set.Ioo a.2 b.2).indicator (fun y => crossThreshold a b y) := by
  funext y
  by_cases hy : a.2 < y ∧ y < b.2
  · rw [Set.indicator_of_mem (Set.mem_Ioo.mpr hy)]
    have hspan : (a.2 < y ∧ y < b.2) ∨ (b.2 < y ∧ y < a.2) := Or.inl hy
    rw [if_pos hspan, if_pos hy.2, one_mul]
  · rw [Set.indicator_of_notMem (fun h => hy (Set.mem_Ioo.mp h))]
    have hneg : ¬((a.2 < y ∧ y < b.2) ∨ (b.2 < y ∧ y < a.2)) := by
      rintro (h | h)
      · exact hy h
      · linarith [h.1, h.2]
    simp [hneg]

lemma edge_term_indicator_down (a b : ℝ × ℝ) (hgt : b.2 < a.2) :
    (fun y => if (a.2 < y ∧ y < b.2) ∨ (b.2 < y ∧ y < a.2) then
        (if y < b.2 then (1 : ℝ) else -1) * crossThreshold a b y else 0) =
      (Set.Ioo b.2 a.2).indicator (fun y => -crossThreshold a b y) := by
  funext y
  by_cases hy : b.2 < y ∧ y < a.2
  · rw [Set.indicator_of_mem (Set.mem_Ioo.mpr hy)]
    have hspan : (a.2 < y ∧ y < b.2) ∨ (b.2 < y ∧ y < a.2) := Or.inr hy
    rw [if_pos hspan, if_neg (not_lt.mpr (le_of_lt hy.1))]
    ring
  · rw [Set.indicator_of_notMem (fun h => hy (Set.mem_Ioo.mp h))]
    have hneg : ¬((a.2 < y ∧ y < b.2) ∨ (b.2 < y ∧ y < a.2)) := by
      rintro (h | h)
      · linarith [h.1, h.2]
      · exact hy h
    rw [if_neg hneg]

lemma edge_y_integral_up (a b : ℝ × ℝ) (hlt : a.2 < b.2) :
    (∫ y, (if (a.2 < y ∧ y < b.2) ∨ (b.2 < y ∧ y < a.2) then
        (if y < b.2 then (1 : ℝ) else -1) * crossThreshold a b y else 0)) =
      (b.2 - a.2) * (a.1 + b.1) / 2 := by
  rw [edge_term_indicator_up a b hlt,
    integral_Ioo_indicator_eq _ _ _ (le_of_lt hlt),
    crossThreshold_integral a b (ne_of_lt hlt)]

lemma edge_y_integral_down (a b : ℝ × ℝ) (hgt : b.2 < a.2) :
    (∫ y, (if (a.2 < y ∧ y < b.2) ∨ (b.2 < y ∧ y < a.2) then
        (if y < b.2 then (1 : ℝ) else -1) * crossThreshold a b y else 0)) =
      (b.2 - a.2) * (a.1 + b.1) / 2 := by
  rw [edge_term_indicator_down a b hgt,
    integral_Ioo_indicator_eq _ _ _ (le_of_lt hgt),
    intervalIntegral.integral_neg, intervalIntegral.integral_symm, neg_neg,
    crossThreshold_integral a b (ne_of_gt hgt)]

lemma edge_term_y_integrable (a b : ℝ × ℝ) :
    Integrable (fun y =>
      if (a.2 < y ∧ y < b.2) ∨ (b.2 < y ∧ y < a.2) then
        (if y < b.2 then (1 : ℝ) else -1) * crossThreshold a b y else 0) := by
  have hcont : Continuous (fun y => crossThreshold a b y) := by
    simp only [crossThreshold]
    fun_prop
  rcases lt_trichotomy a.2 b.2 with hlt | heq | hgt
  · rw [edge_term_indicator_up a b hlt,
      MeasureTheory.integrable_indicator_iff measurableSet_Ioo]
    exact (hcont.integrableOn_Icc).mono_set Set.Ioo_subset_Icc_self
  · rw [show (fun y =>
        if (a.2 < y ∧ y < b.2) ∨ (b.2 < y ∧ y < a.2) then
          (if y < b.2 then (1 : ℝ) else -1) * crossThreshold a b y else 0) =
        fun _ => (0 : ℝ) from by
      funext y
      rw [if_neg (by rintro (h | h) <;> linarith [h.1, h.2])]]
    exact MeasureTheory.integrable_zero _ _ _
  · rw [edge_term_indicator_down a b hgt,
      MeasureTheory.integrable_indicator_iff measurableSet_Ioo]
    exact (hcont.neg.integrableOn_Icc).mono_set Set.Ioo_subset_Icc_self

lemma edge_y_integral (a b : ℝ × ℝ) :
    (∫ y, (if (a.2 < y ∧ y < b.2) ∨ (b.2 < y ∧ y < a.2) then
        (if y < b.2 then (1 : ℝ) else -1) * crossThreshold a b y else 0)) =
      (b.2 - a.2) * (a.1 + b.1) / 2 := by
  rcases lt_trichotomy a.2 b.2 with hlt | heq | hgt
  · exact edge_y_integral_up a b hlt
  · have hfun : (fun y =>
        if (a.2 < y ∧ y < b.2) ∨ (b.2 < y ∧ y < a.2) then
          (if y < b.2 then (1 : ℝ) else -1) * crossThreshold a b y else 0) =
        fun _ => (0 : ℝ) := by
      funext y
      rw [if_neg (by rintro (h | h) <;> linarith [h.1, h.2])]
    rw [hfun, MeasureTheory.integral_zero, heq]
    ring
  · exact edge_y_integral_down a b hgt

/-- The sum of the per-edge cross-section integrals is the shoelace sum. -/
lemma sum_edge_contrib_eq_shoelace :
    (∑ i, ((P.vert (i + 1)).2 - (P.vert i).2) *
      ((P.vert i).1 + (P.vert (i + 1)).1) / 2) = P.shoelace := by
  have hexp : ∀ i,
      ((P.vert (i + 1)).2 - (P.vert i).2) *
          ((P.vert i).1 + (P.vert (i + 1)).1) / 2 =
        cross (P.vert i) (P.vert (i + 1)) / 2 +
          ((P.vert (i + 1)).1 * (P.vert (i + 1)).2 -
            (P.vert i).1 * (P.vert i).2) / 2 := by
    intro i
    unfold cross
    ring
  have htel :
      (∑ i, ((P.vert (i + 1)).1 * (P.vert (i + 1)).2 -
        (P.vert i).1 * (P.vert i).2)) = 0 := by
    rw [Finset.sum_sub_distrib]
    have reindex :
        (∑ i, (P.vert (i + 1)).1 * (P.vert (i + 1)).2) =
          ∑ i, (P.vert i).1 * (P.vert i).2 :=
      Equiv.sum_comp (Equiv.addRight (1 : ZMod P.n))
        (fun i => (P.vert i).1 * (P.vert i).2)
    rw [reindex, sub_self]
  rw [Finset.sum_congr rfl (fun i _ => hexp i),
    Finset.sum_add_distrib, ← Finset.sum_div, ← Finset.sum_div,
    sum_cross_eq_two_shoelace P, htel]
  ring

/-- Vertex heights are finite, so the exceptional cross-section heights are
Lebesgue-null. -/
lemma vertexHeights_finite :
    {y : ℝ | ∃ i, (P.vert i).2 = y}.Finite :=
  Set.finite_range fun i => (P.vert i).2

/-- Green's identity for an arbitrary finite cyclic list of real plane
vertices. No simplicity, lattice, or Jordan hypothesis is used. -/
theorem greens_theorem :
    (∫ q, (P.winding q : ℝ)) = P.shoelace := by
  rw [winding_integral_fubini' P]
  have hae : (fun y => ∫ x, (P.winding (x, y) : ℝ)) =ᵐ[volume]
      (fun y => ∑ i,
        (if ((P.vert i).2 < y ∧ y < (P.vert (i + 1)).2) ∨
            ((P.vert (i + 1)).2 < y ∧ y < (P.vert i).2) then
          (if y < (P.vert (i + 1)).2 then (1 : ℝ) else -1) *
            crossThreshold (P.vert i) (P.vert (i + 1)) y
        else 0)) := by
    have hco : {y : ℝ | ∀ i, (P.vert i).2 ≠ y} ∈ ae volume := by
      rw [mem_ae_iff,
        show {y : ℝ | ∀ i, (P.vert i).2 ≠ y}ᶜ =
            {y : ℝ | ∃ i, (P.vert i).2 = y} from by
          ext y
          simp only [Set.mem_compl_iff, Set.mem_setOf_eq, not_forall, not_not]]
      exact (vertexHeights_finite P).measure_zero volume
    filter_upwards [hco] with y hy
    exact crossSection_value P y hy
  rw [integral_congr_ae hae,
    integral_finsetSum _ (fun i _ => edge_term_y_integrable _ _)]
  exact (Finset.sum_congr rfl (fun i _ =>
      edge_y_integral (P.vert i) (P.vert (i + 1)))).trans
    (sum_edge_contrib_eq_shoelace P)

lemma winding_integral_pos (hshoelace : 0 < P.shoelace) :
    0 < ∫ q, (P.winding q : ℝ) := by
  rw [greens_theorem P]
  exact hshoelace

/-- A directed nonhorizontal edge contributes an exact jump of one from its
negative-cross side to its positive-cross side, provided both points lie
strictly between the endpoint heights. -/
lemma edgeWind_jump_one (a b pL pR : ℝ × ℝ) (hne : a.2 ≠ b.2)
    (hLlo : min a.2 b.2 < pL.2) (hLhi : pL.2 < max a.2 b.2)
    (hRlo : min a.2 b.2 < pR.2) (hRhi : pR.2 < max a.2 b.2)
    (hLcross : 0 < cross (b - a) (pL - a))
    (hRcross : cross (b - a) (pR - a) < 0) :
    edgeWind a b pL - edgeWind a b pR = 1 := by
  rcases lt_or_gt_of_ne hne with hab | hab
  · rw [min_eq_left hab.le] at hLlo hRlo
    rw [max_eq_right hab.le] at hLhi hRhi
    have hL : edgeWind a b pL = 1 := by
      unfold edgeWind
      rw [if_pos ⟨hLlo.le, hLhi, hLcross⟩]
    have hR : edgeWind a b pR = 0 := by
      unfold edgeWind
      rw [if_neg (fun h => absurd h.2.2 (by linarith)),
        if_neg (fun h => absurd h.1 (by linarith))]
    rw [hL, hR]
    ring
  · rw [min_eq_right hab.le] at hLlo hRlo
    rw [max_eq_left hab.le] at hLhi hRhi
    have hL : edgeWind a b pL = 0 := by
      unfold edgeWind
      rw [if_neg (fun h => absurd h.1 (by linarith)),
        if_neg (fun h => absurd h.2.2 (by linarith))]
    have hR : edgeWind a b pR = -1 := by
      unfold edgeWind
      rw [if_neg (fun h => absurd h.2.2 (by linarith)),
        if_pos ⟨hRlo.le, hRhi, hRcross⟩]
    rw [hL, hR]
    ring

/-- Per-edge local constancy away from the two endpoint heights and the
supporting line. -/
lemma edgeWind_eventually_eq (a b q₀ : ℝ × ℝ)
    (h1 : q₀.2 ≠ a.2) (h2 : q₀.2 ≠ b.2)
    (h3 : cross (b - a) (q₀ - a) ≠ 0) :
    ∀ᶠ q in nhds q₀, edgeWind a b q = edgeWind a b q₀ := by
  have hc : Continuous (fun p : ℝ × ℝ => cross (b - a) (p - a)) := by
    unfold cross
    fun_prop
  have hcy : Continuous (fun p : ℝ × ℝ => p.2) := continuous_snd
  have key : ∀ (f : ℝ × ℝ → ℝ) (c : ℝ), Continuous f → f q₀ ≠ c →
      ∀ᶠ q in nhds q₀,
        (c ≤ f q ↔ c ≤ f q₀) ∧
        (f q < c ↔ f q₀ < c) ∧
        (c < f q ↔ c < f q₀) := by
    intro f c hf hfc
    rcases lt_or_gt_of_ne hfc with hlt | hgt
    · filter_upwards [(hf.tendsto q₀).eventually_lt_const hlt] with q hq
      refine ⟨⟨fun h => ?_, fun h => ?_⟩,
        ⟨fun h => ?_, fun h => ?_⟩,
        ⟨fun h => ?_, fun h => ?_⟩⟩ <;>
        first | (exfalso; linarith) | linarith
    · filter_upwards [(hf.tendsto q₀).eventually_const_lt hgt] with q hq
      refine ⟨⟨fun h => ?_, fun h => ?_⟩,
        ⟨fun h => ?_, fun h => ?_⟩,
        ⟨fun h => ?_, fun h => ?_⟩⟩ <;>
        first | (exfalso; linarith) | linarith
  filter_upwards [key (fun p => p.2) a.2 hcy h1,
    key (fun p => p.2) b.2 hcy h2,
    key (fun p => cross (b - a) (p - a)) 0 hc h3] with q ha hb hcr
  unfold edgeWind
  simp only [ha.1, hb.2.1, hcr.2.2, hb.1, ha.2.1, hcr.2.1]

lemma crossThreshold_comm (a b : ℝ × ℝ) (y : ℝ) (hne : a.2 ≠ b.2) :
    crossThreshold a b y = crossThreshold b a y := by
  have h1 : b.2 - a.2 ≠ 0 := sub_ne_zero.mpr (Ne.symm hne)
  have h2 : a.2 - b.2 ≠ 0 := sub_ne_zero.mpr hne
  unfold crossThreshold
  field_simp
  ring

lemma crossThreshold_mem_segment (a b : ℝ × ℝ) (y : ℝ)
    (h1 : a.2 < y) (h2 : y < b.2) :
    (crossThreshold a b y, y) ∈ segment ℝ a b := by
  have hd : (0 : ℝ) < b.2 - a.2 := by linarith
  rw [segment_eq_image]
  refine ⟨(y - a.2) / (b.2 - a.2), ⟨by positivity, ?_⟩, ?_⟩
  · rw [div_le_one hd]
    linarith
  · have hne : b.2 - a.2 ≠ 0 := ne_of_gt hd
    apply Prod.ext
    · simp only [Prod.fst_add, Prod.smul_fst, smul_eq_mul, crossThreshold]
      field_simp
      ring
    · simp only [Prod.snd_add, Prod.smul_snd, smul_eq_mul]
      field_simp
      ring

lemma crossThreshold_mem_segment_down (a b : ℝ × ℝ) (y : ℝ)
    (h1 : b.2 < y) (h2 : y < a.2) :
    (crossThreshold a b y, y) ∈ segment ℝ a b := by
  rw [crossThreshold_comm a b y (by linarith : a.2 ≠ b.2), segment_symm]
  exact crossThreshold_mem_segment b a y h1 h2

lemma cross_eq_zero_iff_threshold (a b : ℝ × ℝ) (y x : ℝ)
    (hne : b.2 ≠ a.2) :
    cross (b - a) ((x, y) - a) = 0 ↔ x = crossThreshold a b y := by
  have hd : b.2 - a.2 ≠ 0 := sub_ne_zero.mpr hne
  constructor
  · intro h
    unfold cross at h
    simp only [Prod.fst_sub, Prod.snd_sub] at h
    unfold crossThreshold
    field_simp
    linear_combination -h
  · intro h
    rw [h]
    exact cross_crossThreshold a b y hne

lemma crossThreshold_mem_segment_strict (a b : ℝ × ℝ) (y : ℝ)
    (h : (a.2 < y ∧ y < b.2) ∨ (b.2 < y ∧ y < a.2)) :
    (crossThreshold a b y, y) ∈ segment ℝ a b := by
  rcases h with ⟨h1, h2⟩ | ⟨h1, h2⟩
  · exact crossThreshold_mem_segment a b y h1 h2
  · exact crossThreshold_mem_segment_down a b y h1 h2

/-- Per-edge local constancy at a generic-height point off the closed edge
segment, including the case where the point lies on the supporting line beyond
an endpoint. -/
lemma edgeWind_eventually_eq_of_not_mem_seg (a b q₀ : ℝ × ℝ)
    (hseg : q₀ ∉ segment ℝ a b)
    (h1 : q₀.2 ≠ a.2) (h2 : q₀.2 ≠ b.2) :
    ∀ᶠ q in nhds q₀, edgeWind a b q = edgeWind a b q₀ := by
  by_cases h3 : cross (b - a) (q₀ - a) = 0
  · have hcy : Continuous (fun p : ℝ × ℝ => p.2) := continuous_snd
    have hmemseg :
        (a.2 < q₀.2 ∧ q₀.2 < b.2) ∨ (b.2 < q₀.2 ∧ q₀.2 < a.2) →
          q₀ ∈ segment ℝ a b := by
      intro hr
      have hne : b.2 ≠ a.2 := by
        rcases hr with ⟨hx, hy⟩ | ⟨hx, hy⟩ <;> intro h
        · exact absurd h (by linarith)
        · exact absurd h.symm (by linarith)
      have ht := (cross_eq_zero_iff_threshold a b q₀.2 q₀.1 hne).mp h3
      have hmem := crossThreshold_mem_segment_strict a b q₀.2 hr
      rwa [← ht] at hmem
    have hout :
        (a.2 < q₀.2 ∧ b.2 < q₀.2) ∨
          (q₀.2 < a.2 ∧ q₀.2 < b.2) := by
      rcases lt_or_gt_of_ne (Ne.symm h1) with ha | ha
      · rcases lt_or_gt_of_ne (Ne.symm h2) with hb | hb
        · exact Or.inl ⟨ha, hb⟩
        · exact absurd (hmemseg (Or.inl ⟨ha, hb⟩)) hseg
      · rcases lt_or_gt_of_ne (Ne.symm h2) with hb | hb
        · exact absurd (hmemseg (Or.inr ⟨hb, ha⟩)) hseg
        · exact Or.inr ⟨ha, hb⟩
    rcases hout with ⟨ha, hb⟩ | ⟨ha, hb⟩
    · filter_upwards [(hcy.tendsto q₀).eventually_const_lt ha,
        (hcy.tendsto q₀).eventually_const_lt hb] with q hqa hqb
      rw [edgeWind_eq_zero_of_above a b q hqa.le hqb.le,
        edgeWind_eq_zero_of_above a b q₀ ha.le hb.le]
    · filter_upwards [(hcy.tendsto q₀).eventually_lt_const ha,
        (hcy.tendsto q₀).eventually_lt_const hb] with q hqa hqb
      rw [edgeWind_eq_zero_of_below a b q hqa hqb,
        edgeWind_eq_zero_of_below a b q₀ ha hb]
  · exact edgeWind_eventually_eq a b q₀ h1 h2 h3

/-- Winding is locally constant at an off-boundary point whose height differs
from every vertex height. -/
lemma winding_eventually_eq_generic (q₀ : ℝ × ℝ)
    (hb : q₀ ∉ P.boundary)
    (hgen : ∀ i, (P.vert i).2 ≠ q₀.2) :
    ∀ᶠ q in nhds q₀, P.winding q = P.winding q₀ := by
  have hpe : ∀ i ∈ (Finset.univ : Finset (ZMod P.n)),
      ∀ᶠ q in nhds q₀,
        edgeWind (P.vert i) (P.vert (i + 1)) q =
          edgeWind (P.vert i) (P.vert (i + 1)) q₀ := by
    intro i _
    exact edgeWind_eventually_eq_of_not_mem_seg _ _ _
      (fun hmem => hb (Set.mem_iUnion.mpr ⟨i, hmem⟩))
      (hgen i).symm (hgen (i + 1)).symm
  filter_upwards [
    (Finset.eventually_all (I := (Finset.univ : Finset (ZMod P.n)))).mpr hpe
      ] with q hq
  unfold winding
  exact Finset.sum_congr rfl fun i _ => hq i (Finset.mem_univ i)

lemma isLocallyConstant_winding_generic :
    IsLocallyConstant
      (fun q : {q : ℝ × ℝ //
          q ∉ P.boundary ∧ ∀ i, (P.vert i).2 ≠ q.2} =>
        P.winding q.1) := by
  rw [IsLocallyConstant.iff_eventually_eq]
  intro q
  have h := winding_eventually_eq_generic P q.1 q.2.1 q.2.2
  have hcont : Continuous
      (Subtype.val :
        {q : ℝ × ℝ // q ∉ P.boundary ∧ ∀ i, (P.vert i).2 ≠ q.2} →
          ℝ × ℝ) :=
    continuous_subtype_val
  exact hcont.continuousAt.eventually h

lemma eventually_lt_crossThreshold (a v q₀ : ℝ × ℝ)
    (hv : v.2 = q₀.2) (hav : a.2 ≠ v.2)
    (hlt : q₀.1 < v.1) :
    ∀ᶠ q in nhds q₀, q.1 < crossThreshold a v q.2 := by
  have hd : v.2 - a.2 ≠ 0 := sub_ne_zero.mpr (Ne.symm hav)
  have hct : Continuous
      (fun p : ℝ × ℝ => crossThreshold a v p.2 - p.1) := by
    unfold crossThreshold
    fun_prop (disch := assumption)
  have hval : crossThreshold a v q₀.2 - q₀.1 = v.1 - q₀.1 := by
    rw [← hv]
    unfold crossThreshold
    field_simp
    ring
  have hpos : 0 < crossThreshold a v q₀.2 - q₀.1 := by
    rw [hval]
    linarith
  filter_upwards [(hct.tendsto q₀).eventually_const_lt hpos] with q hq
  linarith

lemma eventually_crossThreshold_lt (a v q₀ : ℝ × ℝ)
    (hv : v.2 = q₀.2) (hav : a.2 ≠ v.2)
    (hgt : v.1 < q₀.1) :
    ∀ᶠ q in nhds q₀, crossThreshold a v q.2 < q.1 := by
  have hd : v.2 - a.2 ≠ 0 := sub_ne_zero.mpr (Ne.symm hav)
  have hct : Continuous
      (fun p : ℝ × ℝ => p.1 - crossThreshold a v p.2) := by
    unfold crossThreshold
    fun_prop (disch := assumption)
  have hval : q₀.1 - crossThreshold a v q₀.2 = q₀.1 - v.1 := by
    rw [← hv]
    unfold crossThreshold
    field_simp
    ring
  have hpos : 0 < q₀.1 - crossThreshold a v q₀.2 := by
    rw [hval]
    linarith
  filter_upwards [(hct.tendsto q₀).eventually_const_lt hpos] with q hq
  linarith

/-- The two transition edges at the endpoints of a horizontal run have
cancelling local jumps when the base point lies on the same horizontal side of
both run endpoints. -/
lemma pairWind_run_eventually_eq (a v w b q₀ : ℝ × ℝ)
    (hv : v.2 = q₀.2) (hw : w.2 = q₀.2)
    (h1 : q₀.2 ≠ a.2) (h2 : q₀.2 ≠ b.2)
    (hnev : q₀.1 ≠ v.1) (hnew : q₀.1 ≠ w.1)
    (hsame : (q₀.1 < v.1) ↔ (q₀.1 < w.1)) :
    ∀ᶠ q in nhds q₀,
      edgeWind a v q + edgeWind w b q =
        edgeWind a v q₀ + edgeWind w b q₀ := by
  have hcy : Continuous (fun p : ℝ × ℝ => p.2) := continuous_snd
  have hav : a.2 ≠ v.2 := by
    rw [hv]
    exact Ne.symm h1
  have hbw : b.2 ≠ w.2 := by
    rw [hw]
    exact Ne.symm h2
  suffices hsuff : ∃ c : ℤ,
      ∀ᶠ q in nhds q₀, edgeWind a v q + edgeWind w b q = c by
    obtain ⟨c, hc⟩ := hsuff
    have hq₀ := hc.self_of_nhds
    filter_upwards [hc] with q hq
    rw [hq, hq₀]
  rcases lt_or_gt_of_ne hnev with hsidev | hsidev
  · have hsidew : q₀.1 < w.1 := hsame.mp hsidev
    have hAv := eventually_lt_crossThreshold a v q₀ hv hav hsidev
    have hVb : ∀ᶠ q in nhds q₀, q.1 < crossThreshold w b q.2 := by
      filter_upwards [
        eventually_lt_crossThreshold b w q₀ hw hbw hsidew] with q hq
      rwa [crossThreshold_comm b w q.2 hbw] at hq
    rcases lt_or_gt_of_ne h1.symm with haH | haH <;>
      rcases lt_or_gt_of_ne h2.symm with hbH | hbH
    · refine ⟨0, ?_⟩
      filter_upwards [hAv, hVb,
        (hcy.tendsto q₀).eventually_const_lt haH,
        (hcy.tendsto q₀).eventually_const_lt hbH] with q hqA hqB hqa hqb
      rcases le_or_gt q₀.2 q.2 with hle | hlt
      · rw [edgeWind_eq_zero_of_above a v q (by linarith)
            (by rw [hv]; linarith),
          edgeWind_eq_zero_of_above w b q (by rw [hw]; linarith)
            (by linarith)]
        ring
      · have e1 : edgeWind a v q = 1 := by
          rw [edgeWind_eq_one_iff]
          exact ⟨by linarith, by rw [hv]; linarith,
            (cross_pos_iff_lt_threshold a v q.2 q.1
              (by linarith)).mpr hqA⟩
        have e2 : edgeWind w b q = -1 := by
          rw [edgeWind_eq_neg_one_iff]
          exact ⟨by linarith, by rw [hw]; linarith,
            (cross_neg_iff_lt_threshold w b q.2 q.1
              (by rw [hw]; linarith)).mpr hqB⟩
        rw [e1, e2]
        ring
    · refine ⟨1, ?_⟩
      filter_upwards [hAv, hVb,
        (hcy.tendsto q₀).eventually_const_lt haH,
        (hcy.tendsto q₀).eventually_lt_const hbH] with q hqA hqB hqa hqb
      rcases le_or_gt q₀.2 q.2 with hle | hlt
      · rw [edgeWind_eq_zero_of_above a v q (by linarith)
            (by rw [hv]; linarith)]
        have e2 : edgeWind w b q = 1 := by
          rw [edgeWind_eq_one_iff]
          exact ⟨by rw [hw]; linarith, by linarith,
            (cross_pos_iff_lt_threshold w b q.2 q.1
              (by rw [hw]; linarith)).mpr hqB⟩
        rw [e2]
        ring
      · have e1 : edgeWind a v q = 1 := by
          rw [edgeWind_eq_one_iff]
          exact ⟨by linarith, by rw [hv]; linarith,
            (cross_pos_iff_lt_threshold a v q.2 q.1
              (by linarith)).mpr hqA⟩
        rw [edgeWind_eq_zero_of_below w b q
            (by rw [hw]; linarith) (by linarith), e1]
        ring
    · refine ⟨-1, ?_⟩
      filter_upwards [hAv, hVb,
        (hcy.tendsto q₀).eventually_lt_const haH,
        (hcy.tendsto q₀).eventually_const_lt hbH] with q hqA hqB hqa hqb
      rcases le_or_gt q₀.2 q.2 with hle | hlt
      · have e1 : edgeWind a v q = -1 := by
          rw [edgeWind_eq_neg_one_iff]
          exact ⟨by rw [hv]; linarith, by linarith,
            (cross_neg_iff_lt_threshold a v q.2 q.1
              (by rw [hv]; linarith)).mpr hqA⟩
        rw [edgeWind_eq_zero_of_above w b q
            (by rw [hw]; linarith) (by linarith), e1]
        ring
      · rw [edgeWind_eq_zero_of_below a v q
            (by linarith) (by rw [hv]; linarith)]
        have e2 : edgeWind w b q = -1 := by
          rw [edgeWind_eq_neg_one_iff]
          exact ⟨by linarith, by rw [hw]; linarith,
            (cross_neg_iff_lt_threshold w b q.2 q.1
              (by rw [hw]; linarith)).mpr hqB⟩
        rw [e2]
        ring
    · refine ⟨0, ?_⟩
      filter_upwards [hAv, hVb,
        (hcy.tendsto q₀).eventually_lt_const haH,
        (hcy.tendsto q₀).eventually_lt_const hbH] with q hqA hqB hqa hqb
      rcases le_or_gt q₀.2 q.2 with hle | hlt
      · have e1 : edgeWind a v q = -1 := by
          rw [edgeWind_eq_neg_one_iff]
          exact ⟨by rw [hv]; linarith, by linarith,
            (cross_neg_iff_lt_threshold a v q.2 q.1
              (by rw [hv]; linarith)).mpr hqA⟩
        have e2 : edgeWind w b q = 1 := by
          rw [edgeWind_eq_one_iff]
          exact ⟨by rw [hw]; linarith, by linarith,
            (cross_pos_iff_lt_threshold w b q.2 q.1
              (by rw [hw]; linarith)).mpr hqB⟩
        rw [e1, e2]
        ring
      · rw [edgeWind_eq_zero_of_below a v q
            (by linarith) (by rw [hv]; linarith),
          edgeWind_eq_zero_of_below w b q
            (by rw [hw]; linarith) (by linarith)]
        ring
  · have hsidew : w.1 < q₀.1 := by
      rcases lt_or_gt_of_ne hnew with h | h
      · exact absurd (hsame.mpr h) (by linarith)
      · exact h
    have hAv := eventually_crossThreshold_lt a v q₀ hv hav hsidev
    have hVb : ∀ᶠ q in nhds q₀, crossThreshold w b q.2 < q.1 := by
      filter_upwards [
        eventually_crossThreshold_lt b w q₀ hw hbw hsidew] with q hq
      rwa [crossThreshold_comm b w q.2 hbw] at hq
    refine ⟨0, ?_⟩
    filter_upwards [hAv, hVb] with q hqA hqB
    have e1 : edgeWind a v q = 0 := by
      rw [edgeWind]
      split_ifs with c1 c2
      · exact absurd
          ((cross_pos_iff_lt_threshold a v q.2 q.1
            (by linarith [c1.1, c1.2.1])).mp c1.2.2) (by linarith)
      · exact absurd
          ((cross_neg_iff_lt_threshold a v q.2 q.1
            (by linarith [c2.1, c2.2.1])).mp c2.2.2) (by linarith)
      · rfl
    have e2 : edgeWind w b q = 0 := by
      rw [edgeWind]
      split_ifs with c1 c2
      · exact absurd
          ((cross_pos_iff_lt_threshold w b q.2 q.1
            (by linarith [c1.1, c1.2.1])).mp c1.2.2) (by linarith)
      · exact absurd
          ((cross_neg_iff_lt_threshold w b q.2 q.1
            (by linarith [c2.1, c2.2.1])).mp c2.2.2) (by linarith)
      · rfl
    rw [e1, e2]
    ring

lemma pairWind_eventually_eq (a v b q₀ : ℝ × ℝ)
    (hv : v.2 = q₀.2)
    (h1 : q₀.2 ≠ a.2) (h2 : q₀.2 ≠ b.2)
    (hne : q₀.1 ≠ v.1) :
    ∀ᶠ q in nhds q₀,
      edgeWind a v q + edgeWind v b q =
        edgeWind a v q₀ + edgeWind v b q₀ :=
  pairWind_run_eventually_eq a v v b q₀ hv hv h1 h2 hne hne Iff.rfl

lemma same_side_of_not_mem_horizontal_seg (c d q₀ : ℝ × ℝ)
    (hc : c.2 = q₀.2) (hd : d.2 = q₀.2)
    (hseg : q₀ ∉ segment ℝ c d) :
    (q₀.1 < c.1 ↔ q₀.1 < d.1) := by
  have hxmem : q₀.1 ∈ segment ℝ c.1 d.1 → q₀ ∈ segment ℝ c d := by
    rw [segment_eq_image, segment_eq_image]
    rintro ⟨t, ht, hxt⟩
    refine ⟨t, ht, ?_⟩
    apply Prod.ext
    · simpa using hxt
    · simp only [Prod.snd_add, Prod.smul_snd, smul_eq_mul]
      rw [hc, hd]
      ring
  by_contra hcon
  apply hseg
  apply hxmem
  rw [segment_eq_uIcc, Set.mem_uIcc]
  by_cases hd1 : q₀.1 < d.1
  · have hc1 : ¬ q₀.1 < c.1 :=
      fun h => hcon ⟨fun _ => hd1, fun _ => h⟩
    left
    exact ⟨le_of_not_gt hc1, le_of_lt hd1⟩
  · have hc1 : q₀.1 < c.1 := by
      by_contra h
      exact hcon ⟨fun hh => absurd hh h, fun hh => absurd hh hd1⟩
    right
    exact ⟨le_of_not_gt hd1, le_of_lt hc1⟩

lemma same_side_chain (q₀ : ℝ × ℝ) (j : ZMod P.n)
    (H : ℝ) (hH : q₀.2 = H) :
    ∀ m : ℕ,
      (∀ k : ℕ, k ≤ m → (P.vert (j + (k : ZMod P.n))).2 = H) →
      (∀ k : ℕ, k < m →
        q₀ ∉ segment ℝ (P.vert (j + (k : ZMod P.n)))
          (P.vert (j + (k : ZMod P.n) + 1))) →
      (q₀.1 < (P.vert j).1 ↔
        q₀.1 < (P.vert (j + (m : ZMod P.n))).1) := by
  intro m
  induction m with
  | zero =>
      intro _ _
      simp
  | succ p ih =>
      intro hheight hseg
      have hstep :
          (q₀.1 < (P.vert (j + (p : ZMod P.n))).1 ↔
            q₀.1 < (P.vert (j + (p : ZMod P.n) + 1)).1) := by
        apply same_side_of_not_mem_horizontal_seg
        · rw [hheight p (Nat.le_succ p), hH]
        · have he :
              j + (p : ZMod P.n) + 1 =
                j + ((p + 1 : ℕ) : ZMod P.n) := by
            push_cast
            ring
          rw [he, hheight (p + 1) (le_refl _), hH]
        · exact hseg p (Nat.lt_succ_self p)
      have hih := ih
        (fun k hk => hheight k (Nat.le_succ_of_le hk))
        (fun k hk => hseg k (Nat.lt_succ_of_lt hk))
      have hcast :
          j + ((p + 1 : ℕ) : ZMod P.n) =
            j + (p : ZMod P.n) + 1 := by
        push_cast
        ring
      rw [hcast]
      exact hih.trans hstep

/-- Winding is locally constant at every point off the polygonal boundary,
including points at the height of a horizontal run. -/
lemma winding_eventually_eq_full (q₀ : ℝ × ℝ)
    (hb : q₀ ∉ P.boundary) :
    ∀ᶠ q in nhds q₀, P.winding q = P.winding q₀ := by
  classical
  set H := q₀.2 with hH
  set bad : ZMod P.n → Prop := fun k => (P.vert k).2 = H with hbad
  have hsegq : ∀ i,
      q₀ ∉ segment ℝ (P.vert i) (P.vert (i + 1)) :=
    fun i hmem => hb (Set.mem_iUnion.mpr ⟨i, hmem⟩)
  have hxne : ∀ k, bad k → q₀.1 ≠ (P.vert k).1 := by
    intro k hk hxe
    have hq₀v : q₀ = P.vert k := Prod.ext hxe (by rw [hk])
    refine hb (Set.mem_iUnion.mpr ⟨k - 1, ?_⟩)
    rw [hq₀v]
    show P.vert k ∈ segment ℝ (P.vert (k - 1))
      (P.vert (k - 1 + 1))
    rw [sub_add_cancel]
    exact right_mem_segment ℝ _ _
  by_cases hallbad : ∀ k, bad k
  · have hzero : ∀ q : ℝ × ℝ, P.winding q = 0 := by
      intro q
      unfold winding
      exact Finset.sum_eq_zero fun i _ =>
        edgeWind_eq_zero_of_eq_height _ _ _
          (by rw [hallbad i, hallbad (i + 1)])
    filter_upwards with q
    rw [hzero q, hzero q₀]
  · push Not at hallbad
    obtain ⟨k₀, hk₀⟩ := hallbad
    have hexF : ∀ j : ZMod P.n,
        ∃ m : ℕ, ¬ bad (j + (m : ZMod P.n)) := by
      intro j
      refine ⟨(k₀ - j).val, ?_⟩
      rw [ZMod.natCast_val, ZMod.cast_id]
      simpa using hk₀
    have hexB : ∀ j : ZMod P.n,
        ∃ s : ℕ, ¬ bad (j - (s : ZMod P.n)) := by
      intro j
      refine ⟨(j - k₀).val, ?_⟩
      rw [ZMod.natCast_val, ZMod.cast_id]
      simpa using hk₀
    set fwd : ZMod P.n → ℕ := fun j => Nat.find (hexF j) with hfwd
    set bwd : ZMod P.n → ℕ := fun j => Nat.find (hexB j) with hbwd
    have hfwd_spec : ∀ j,
        ¬ bad (j + ((fwd j : ℕ) : ZMod P.n)) :=
      fun j => Nat.find_spec (hexF j)
    have hfwd_min : ∀ j, ∀ k : ℕ, k < fwd j →
        bad (j + (k : ZMod P.n)) := by
      intro j k hk
      by_contra hc
      exact Nat.find_min (hexF j) hk hc
    have hbwd_spec : ∀ j,
        ¬ bad (j - ((bwd j : ℕ) : ZMod P.n)) :=
      fun j => Nat.find_spec (hexB j)
    have hbwd_min : ∀ j, ∀ k : ℕ, k < bwd j →
        bad (j - (k : ZMod P.n)) := by
      intro j k hk
      by_contra hc
      exact Nat.find_min (hexB j) hk hc
    set f : ZMod P.n → ℝ × ℝ → ℤ :=
      fun i q => edgeWind (P.vert i) (P.vert (i + 1)) q with hf
    set tFwd : ZMod P.n → Prop :=
      fun i => ¬ bad i ∧ bad (i + 1) with htFwd
    set tBwd : ZMod P.n → Prop :=
      fun i => bad i ∧ ¬ bad (i + 1) with htBwd
    set g : ZMod P.n → ZMod P.n := fun i =>
      if tFwd i then i + ((fwd (i + 1) : ℕ) : ZMod P.n)
      else if tBwd i then i - ((bwd i : ℕ) : ZMod P.n)
      else i with hg
    have hpair : ∀ᶠ q in nhds q₀,
        ∀ i ∈ (Finset.univ : Finset (ZMod P.n)),
          f i q + f (g i) q = f i q₀ + f (g i) q₀ := by
      refine (Finset.eventually_all
        (I := (Finset.univ : Finset (ZMod P.n)))).mpr (fun i _ => ?_)
      by_cases hTF : tFwd i
      · have hbi : ¬ bad i := hTF.1
        have hbi1 : bad (i + 1) := hTF.2
        have hgi :
            g i = i + ((fwd (i + 1) : ℕ) : ZMod P.n) := by
          rw [hg]
          simp only [if_pos hTF]
        set F := fwd (i + 1) with hF
        have hF1 : 1 ≤ F := by
          rw [Nat.one_le_iff_ne_zero]
          intro h
          have hs := hfwd_spec (i + 1)
          rw [← hF, h] at hs
          simp only [Nat.cast_zero, add_zero] at hs
          exact hs hbi1
        have hlast_bad : bad (i + (F : ZMod P.n)) := by
          have hb' := hfwd_min (i + 1) (F - 1) (by omega)
          have he :
              (i + 1) + (((F - 1 : ℕ)) : ZMod P.n) =
                i + (F : ZMod P.n) := by
            rw [Nat.cast_sub hF1]
            push_cast
            ring
          rwa [he] at hb'
        have hnext_nbad : ¬ bad (i + (F : ZMod P.n) + 1) := by
          have hs := hfwd_spec (i + 1)
          have he :
              (i + 1) + ((F : ℕ) : ZMod P.n) =
                i + (F : ZMod P.n) + 1 := by
            ring
          rw [← hF, he] at hs
          exact hs
        have hsame :
            (q₀.1 < (P.vert (i + 1)).1 ↔
              q₀.1 < (P.vert (i + (F : ZMod P.n))).1) := by
          have hchain := same_side_chain P q₀ (i + 1) H hH.symm (F - 1)
            (fun k hk => hfwd_min (i + 1) k (by omega))
            (fun k hk => hsegq (i + 1 + (k : ZMod P.n)))
          have he :
              (i + 1) + (((F - 1 : ℕ)) : ZMod P.n) =
                i + (F : ZMod P.n) := by
            rw [Nat.cast_sub hF1]
            push_cast
            ring
          rwa [he] at hchain
        have hpe := pairWind_run_eventually_eq
          (P.vert i) (P.vert (i + 1))
          (P.vert (i + (F : ZMod P.n)))
          (P.vert (i + (F : ZMod P.n) + 1)) q₀
          hbi1 hlast_bad
          (fun h => hbi h.symm) (fun h => hnext_nbad h.symm)
          (hxne (i + 1) hbi1)
          (hxne (i + (F : ZMod P.n)) hlast_bad) hsame
        filter_upwards [hpe] with q hq
        rw [hgi, hf]
        exact hq
      · by_cases hTB : tBwd i
        · have hbi : bad i := hTB.1
          have hbi1 : ¬ bad (i + 1) := hTB.2
          have hgi :
              g i = i - ((bwd i : ℕ) : ZMod P.n) := by
            rw [hg]
            simp only [if_neg hTF, if_pos hTB]
          set B := bwd i with hB
          have hB1 : 1 ≤ B := by
            rw [Nat.one_le_iff_ne_zero]
            intro h
            have hs := hbwd_spec i
            rw [← hB, h] at hs
            simp only [Nat.cast_zero, sub_zero] at hs
            exact hs hbi
          have hentry_nbad : ¬ bad (i - (B : ZMod P.n)) :=
            hbwd_spec i
          have hentry_bad1 : bad (i - (B : ZMod P.n) + 1) := by
            have hb' := hbwd_min i (B - 1) (by omega)
            have he :
                i - ((B - 1 : ℕ) : ZMod P.n) =
                  i - (B : ZMod P.n) + 1 := by
              rw [Nat.cast_sub hB1]
              push_cast
              ring
            rwa [he] at hb'
          have hsame :
              (q₀.1 < (P.vert (i - (B : ZMod P.n) + 1)).1 ↔
                q₀.1 < (P.vert i).1) := by
            have hchain := same_side_chain P q₀
              (i - (B : ZMod P.n) + 1) H hH.symm (B - 1)
              (fun k hk => by
                have hbadk := hbwd_min i (B - 1 - k) (by omega)
                have he :
                    (i - (B : ZMod P.n) + 1) + (k : ZMod P.n) =
                      i - ((B - 1 - k : ℕ) : ZMod P.n) := by
                  rw [Nat.cast_sub (by omega), Nat.cast_sub hB1]
                  push_cast
                  ring
                rw [he]
                exact hbadk)
              (fun k hk =>
                hsegq (i - (B : ZMod P.n) + 1 + (k : ZMod P.n)))
            have he :
                (i - (B : ZMod P.n) + 1) +
                    (((B - 1 : ℕ)) : ZMod P.n) = i := by
              rw [Nat.cast_sub hB1]
              push_cast
              ring
            rwa [he] at hchain
          have hpe := pairWind_run_eventually_eq
            (P.vert (i - (B : ZMod P.n)))
            (P.vert (i - (B : ZMod P.n) + 1))
            (P.vert i) (P.vert (i + 1)) q₀
            hentry_bad1 hbi
            (fun h => hentry_nbad h.symm)
            (fun h => hbi1 h.symm)
            (hxne _ hentry_bad1) (hxne i hbi) hsame
          filter_upwards [hpe] with q hq
          have hgf :
              f (g i) q =
                edgeWind (P.vert (i - (B : ZMod P.n)))
                  (P.vert (i - (B : ZMod P.n) + 1)) q := by
            rw [hgi, hf]
          have hgf₀ :
              f (g i) q₀ =
                edgeWind (P.vert (i - (B : ZMod P.n)))
                  (P.vert (i - (B : ZMod P.n) + 1)) q₀ := by
            rw [hgi, hf]
          rw [hgf, hgf₀, hf]
          simp only
          linarith [hq]
        · have hgi : g i = i := by
            rw [hg]
            simp only [if_neg hTF, if_neg hTB]
          rw [hgi]
          by_cases hbi : bad i
          · have hbi1 : bad (i + 1) := by
              by_contra hc
              exact hTB ⟨hbi, hc⟩
            filter_upwards with q
            rw [hf]
            simp only
            rw [edgeWind_eq_zero_of_eq_height _ _ q
                  (by rw [hbi, hbi1]),
              edgeWind_eq_zero_of_eq_height _ _ q₀
                  (by rw [hbi, hbi1])]
          · have hbi1 : ¬ bad (i + 1) := by
              by_contra hc
              exact hTF ⟨hbi, hc⟩
            have hev := edgeWind_eventually_eq_of_not_mem_seg
              (P.vert i) (P.vert (i + 1)) q₀ (hsegq i)
              (fun h => hbi (by rw [hbad]; exact h.symm))
              (fun h => hbi1 (by rw [hbad]; exact h.symm))
            filter_upwards [hev] with q hq
            rw [hf]
            simp only
            rw [hq]
    have hinv : ∀ a : ZMod P.n, g (g a) = a := by
      intro a
      by_cases hTF : tFwd a
      · have hbi : ¬ bad a := hTF.1
        have hbi1 : bad (a + 1) := hTF.2
        set F := fwd (a + 1) with hFdef
        have hga : g a = a + (F : ZMod P.n) := by
          rw [hg]
          simp only [if_pos hTF, ← hFdef]
        have hF1 : 1 ≤ F := by
          rw [Nat.one_le_iff_ne_zero]
          intro h
          have hs := hfwd_spec (a + 1)
          rw [← hFdef, h] at hs
          simp only [Nat.cast_zero, add_zero] at hs
          exact hs hbi1
        have hlast_bad : bad (a + (F : ZMod P.n)) := by
          have hb' := hfwd_min (a + 1) (F - 1) (by omega)
          have he :
              (a + 1) + (((F - 1 : ℕ)) : ZMod P.n) =
                a + (F : ZMod P.n) := by
            rw [Nat.cast_sub hF1]
            push_cast
            ring
          rwa [he] at hb'
        have hnext_nbad : ¬ bad (a + (F : ZMod P.n) + 1) := by
          have hs := hfwd_spec (a + 1)
          have he :
              (a + 1) + ((F : ℕ) : ZMod P.n) =
                a + (F : ZMod P.n) + 1 := by
            ring
          rw [← hFdef, he] at hs
          exact hs
        have hTFga : ¬ tFwd (a + (F : ZMod P.n)) :=
          fun h => hnext_nbad h.2
        have hTBga : tBwd (a + (F : ZMod P.n)) :=
          ⟨hlast_bad, hnext_nbad⟩
        have hbwdF : bwd (a + (F : ZMod P.n)) = F := by
          rw [hbwd, Nat.find_eq_iff]
          refine ⟨?_, ?_⟩
          · have he :
                a + (F : ZMod P.n) - (F : ZMod P.n) = a := by
              ring
            rw [he]
            exact hbi
          · intro s hs hns
            have hb' := hfwd_min (a + 1) (F - 1 - s) (by omega)
            have he :
                (a + 1) + ((F - 1 - s : ℕ) : ZMod P.n) =
                  a + (F : ZMod P.n) - (s : ZMod P.n) := by
              rw [Nat.cast_sub (by omega), Nat.cast_sub hF1]
              push_cast
              ring
            rw [he] at hb'
            exact hns hb'
        rw [hga, hg]
        simp only [if_neg hTFga, if_pos hTBga, hbwdF]
        ring
      · by_cases hTB : tBwd a
        · have hbi : bad a := hTB.1
          have hbi1 : ¬ bad (a + 1) := hTB.2
          set B := bwd a with hBdef
          have hga : g a = a - (B : ZMod P.n) := by
            rw [hg]
            simp only [if_neg hTF, if_pos hTB, ← hBdef]
          have hB1 : 1 ≤ B := by
            rw [Nat.one_le_iff_ne_zero]
            intro h
            have hs := hbwd_spec a
            rw [← hBdef, h] at hs
            simp only [Nat.cast_zero, sub_zero] at hs
            exact hs hbi
          have hentry_nbad : ¬ bad (a - (B : ZMod P.n)) :=
            hbwd_spec a
          have hentry_bad1 : bad (a - (B : ZMod P.n) + 1) := by
            have hb' := hbwd_min a (B - 1) (by omega)
            have he :
                a - ((B - 1 : ℕ) : ZMod P.n) =
                  a - (B : ZMod P.n) + 1 := by
              rw [Nat.cast_sub hB1]
              push_cast
              ring
            rwa [he] at hb'
          have hTFga : tFwd (a - (B : ZMod P.n)) :=
            ⟨hentry_nbad, hentry_bad1⟩
          have hfwdB : fwd (a - (B : ZMod P.n) + 1) = B := by
            rw [hfwd, Nat.find_eq_iff]
            refine ⟨?_, ?_⟩
            · have he :
                  a - (B : ZMod P.n) + 1 + (B : ZMod P.n) =
                    a + 1 := by
                ring
              rw [he]
              exact hbi1
            · intro s hs hns
              have hb' := hbwd_min a (B - 1 - s) (by omega)
              have he :
                  a - ((B - 1 - s : ℕ) : ZMod P.n) =
                    a - (B : ZMod P.n) + 1 +
                      (s : ZMod P.n) := by
                rw [Nat.cast_sub (by omega), Nat.cast_sub hB1]
                push_cast
                ring
              rw [he] at hb'
              exact hns hb'
          rw [hga, hg]
          simp only [if_pos hTFga, hfwdB]
          ring
        · rw [hg]
          simp only [if_neg hTF, if_neg hTB]
    filter_upwards [hpair] with q hq
    have hsum : (∑ i, (f i q - f i q₀)) = 0 := by
      refine Finset.sum_involution (fun i _ => g i)
        (fun i _ => ?_) (fun i _ hne => ?_)
        (fun i _ => Finset.mem_univ _) (fun i _ => ?_)
      · have hp := hq i (Finset.mem_univ i)
        linarith [hp]
      · intro hgi
        have hp := hq i (Finset.mem_univ i)
        rw [hgi] at hp
        apply hne
        linarith [hp]
      · exact hinv i
    have hwd :
        P.winding q - P.winding q₀ =
          ∑ i, (f i q - f i q₀) := by
      unfold winding
      rw [← Finset.sum_sub_distrib]
    linarith [hwd, hsum]

lemma isLocallyConstant_winding :
    IsLocallyConstant
      (fun q : {q : ℝ × ℝ // q ∉ P.boundary} =>
        P.winding q.1) := by
  rw [IsLocallyConstant.iff_eventually_eq]
  intro q
  have h := winding_eventually_eq_full P q.1 q.2
  have hcont : Continuous
      (Subtype.val : {q : ℝ × ℝ // q ∉ P.boundary} → ℝ × ℝ) :=
    continuous_subtype_val
  exact hcont.continuousAt.eventually h

lemma isOpen_compl_boundary : IsOpen P.boundaryᶜ :=
  (boundary_isClosed P).isOpen_compl

/-- Winding takes one value on every preconnected subset of the boundary
complement. -/
lemma winding_const_of_isPreconnected {s : Set (ℝ × ℝ)}
    (hs : s ⊆ P.boundaryᶜ) (hpre : IsPreconnected s)
    {p q : ℝ × ℝ} (hp : p ∈ s) (hq : q ∈ s) :
    P.winding p = P.winding q := by
  have hloc := isLocallyConstant_winding P
  have hopen : IsOpenMap
      (Subtype.val : {q : ℝ × ℝ // q ∉ P.boundary} → ℝ × ℝ) :=
    (isOpen_compl_boundary P).isOpenEmbedding_subtypeVal.isOpenMap
  have hrange : s ⊆ Set.range
      (Subtype.val : {q : ℝ × ℝ // q ∉ P.boundary} → ℝ × ℝ) := by
    rw [Subtype.range_coe_subtype]
    exact hs
  have hsub : IsPreconnected
      ((Subtype.val :
        {q : ℝ × ℝ // q ∉ P.boundary} → ℝ × ℝ) ⁻¹' s) :=
    hpre.preimage_of_isOpenMap Subtype.val_injective hopen hrange
  exact hloc.apply_eq_of_isPreconnected hsub
    (x := ⟨p, hs hp⟩) (y := ⟨q, hs hq⟩) hp hq

lemma winding_const_on_connectedComponentIn {q : ℝ × ℝ}
    (hq : q ∈ P.boundaryᶜ) {p : ℝ × ℝ}
    (hp : p ∈ connectedComponentIn P.boundaryᶜ q) :
    P.winding p = P.winding q :=
  winding_const_of_isPreconnected P (connectedComponentIn_subset _ _)
    isPreconnected_connectedComponentIn hp (mem_connectedComponentIn hq)

lemma winding_sub_edge_eventually_eq_full (q₀ : ℝ × ℝ) (e : ZMod P.n)
    (hoff : ∀ j, j ≠ e → q₀ ∉ P.edgeSeg j)
    (h1e : (P.vert e).2 ≠ q₀.2)
    (h2e : (P.vert (e + 1)).2 ≠ q₀.2) :
    ∀ᶠ q in nhds q₀, P.winding q - edgeWind (P.vert e) (P.vert (e + 1)) q
      = P.winding q₀ - edgeWind (P.vert e) (P.vert (e + 1)) q₀ := by
  classical
  set H := q₀.2 with hH
  set bad : ZMod P.n → Prop := fun k => (P.vert k).2 = H with hbad
  have hnbe : ¬ bad e := fun h => h1e (by rw [hH]; exact h)
  have hnbe1 : ¬ bad (e + 1) := fun h => h2e (by rw [hH]; exact h)
  have hsegq : ∀ i, i ≠ e → q₀ ∉ segment ℝ (P.vert i) (P.vert (i + 1)) :=
    fun i hi => hoff i hi
  have hsegqb : ∀ i, bad i → q₀ ∉ segment ℝ (P.vert i) (P.vert (i + 1)) := by
    intro i hi
    exact hsegq i (fun h => hnbe (h ▸ hi))
  have hxne : ∀ k, bad k → q₀.1 ≠ (P.vert k).1 := by
    intro k hk hxe
    have hq₀v : q₀ = P.vert k := Prod.ext hxe (by rw [hk])
    have hkne : k - 1 ≠ e := by
      intro h
      have hk' : k = e + 1 := by rw [← h, sub_add_cancel]
      apply h2e; rw [← hk', hk]
    refine hsegq (k - 1) hkne ?_
    rw [hq₀v]
    show P.vert k ∈ segment ℝ (P.vert (k - 1)) (P.vert (k - 1 + 1))
    rw [sub_add_cancel]; exact right_mem_segment ℝ _ _
  obtain ⟨k₀, hk₀⟩ : ∃ k, ¬ bad k := ⟨e, hnbe⟩
  have hexF : ∀ j : ZMod P.n, ∃ m : ℕ, ¬ bad (j + (m : ZMod P.n)) := by
    intro j
    refine ⟨(k₀ - j).val, ?_⟩
    rw [ZMod.natCast_val, ZMod.cast_id]; simpa using hk₀
  have hexB : ∀ j : ZMod P.n, ∃ s : ℕ, ¬ bad (j - (s : ZMod P.n)) := by
    intro j
    refine ⟨(j - k₀).val, ?_⟩
    rw [ZMod.natCast_val, ZMod.cast_id]; simpa using hk₀
  set fwd : ZMod P.n → ℕ := fun j => Nat.find (hexF j) with hfwd
  set bwd : ZMod P.n → ℕ := fun j => Nat.find (hexB j) with hbwd
  have hfwd_spec : ∀ j, ¬ bad (j + ((fwd j : ℕ) : ZMod P.n)) := fun j => Nat.find_spec (hexF j)
  have hfwd_min : ∀ j, ∀ k : ℕ, k < fwd j → bad (j + (k : ZMod P.n)) := by
    intro j k hk; by_contra hc; exact Nat.find_min (hexF j) hk hc
  have hbwd_spec : ∀ j, ¬ bad (j - ((bwd j : ℕ) : ZMod P.n)) := fun j => Nat.find_spec (hexB j)
  have hbwd_min : ∀ j, ∀ k : ℕ, k < bwd j → bad (j - (k : ZMod P.n)) := by
    intro j k hk; by_contra hc; exact Nat.find_min (hexB j) hk hc
  set f : ZMod P.n → ℝ × ℝ → ℤ :=
    fun i q => edgeWind (P.vert i) (P.vert (i + 1)) q with hf
  set tFwd : ZMod P.n → Prop := fun i => ¬ bad i ∧ bad (i + 1) with htFwd
  set tBwd : ZMod P.n → Prop := fun i => bad i ∧ ¬ bad (i + 1) with htBwd
  set g : ZMod P.n → ZMod P.n := fun i =>
    if tFwd i then i + ((fwd (i + 1) : ℕ) : ZMod P.n)
    else if tBwd i then i - ((bwd i : ℕ) : ZMod P.n)
    else i with hg
  have hpair : ∀ᶠ q in nhds q₀, ∀ i ∈ Finset.univ.erase e,
      f i q + f (g i) q = f i q₀ + f (g i) q₀ := by
    refine (Finset.eventually_all (I := Finset.univ.erase e)).mpr (fun i hi => ?_)
    have hie : i ≠ e := Finset.ne_of_mem_erase hi
    by_cases hTF : tFwd i
    · have hbi : ¬ bad i := hTF.1
      have hbi1 : bad (i + 1) := hTF.2
      have hgi : g i = i + ((fwd (i + 1) : ℕ) : ZMod P.n) := by rw [hg]; simp only [if_pos hTF]
      set F := fwd (i + 1) with hF
      have hF1 : 1 ≤ F := by
        rw [Nat.one_le_iff_ne_zero]; intro h
        have hs := hfwd_spec (i + 1); rw [← hF, h] at hs
        simp only [Nat.cast_zero, add_zero] at hs; exact hs hbi1
      have hlast_bad : bad (i + (F : ZMod P.n)) := by
        have hb := hfwd_min (i + 1) (F - 1) (by omega)
        have he : (i + 1) + (((F - 1 : ℕ)) : ZMod P.n) = i + (F : ZMod P.n) := by
          rw [Nat.cast_sub hF1]; push_cast; ring
        rwa [he] at hb
      have hnext_nbad : ¬ bad (i + (F : ZMod P.n) + 1) := by
        have hs := hfwd_spec (i + 1)
        have he : (i + 1) + ((F : ℕ) : ZMod P.n) = i + (F : ZMod P.n) + 1 := by ring
        rw [← hF, he] at hs; exact hs
      have hsame : (q₀.1 < (P.vert (i + 1)).1 ↔
          q₀.1 < (P.vert (i + (F : ZMod P.n))).1) := by
        have hchain := same_side_chain P q₀ (i + 1) H hH.symm (F - 1)
          (fun k hk => hfwd_min (i + 1) k (by omega))
          (fun k hk => hsegqb (i + 1 + (k : ZMod P.n)) (hfwd_min (i + 1) k (by omega)))
        have he : (i + 1) + (((F - 1 : ℕ)) : ZMod P.n) = i + (F : ZMod P.n) := by
          rw [Nat.cast_sub hF1]; push_cast; ring
        rwa [he] at hchain
      have hpe := pairWind_run_eventually_eq (P.vert i) (P.vert (i + 1))
        (P.vert (i + (F : ZMod P.n))) (P.vert (i + (F : ZMod P.n) + 1)) q₀
        hbi1 hlast_bad (fun h => hbi h.symm) (fun h => hnext_nbad h.symm)
        (hxne (i + 1) hbi1) (hxne (i + (F : ZMod P.n)) hlast_bad) hsame
      filter_upwards [hpe] with q hq
      rw [hgi, hf]; exact hq
    · by_cases hTB : tBwd i
      · have hbi : bad i := hTB.1
        have hbi1 : ¬ bad (i + 1) := hTB.2
        have hgi : g i = i - ((bwd i : ℕ) : ZMod P.n) := by
          rw [hg]; simp only [if_neg hTF, if_pos hTB]
        set B := bwd i with hB
        have hB1 : 1 ≤ B := by
          rw [Nat.one_le_iff_ne_zero]; intro h
          have hs := hbwd_spec i; rw [← hB, h] at hs
          simp only [Nat.cast_zero, sub_zero] at hs; exact hs hbi
        have hentry_nbad : ¬ bad (i - (B : ZMod P.n)) := hbwd_spec i
        have hentry_bad1 : bad (i - (B : ZMod P.n) + 1) := by
          have hb := hbwd_min i (B - 1) (by omega)
          have he : i - ((B - 1 : ℕ) : ZMod P.n) = i - (B : ZMod P.n) + 1 := by
            rw [Nat.cast_sub hB1]; push_cast; ring
          rwa [he] at hb
        have hsame : (q₀.1 < (P.vert (i - (B : ZMod P.n) + 1)).1 ↔
            q₀.1 < (P.vert i).1) := by
          have hchain := same_side_chain P q₀ (i - (B : ZMod P.n) + 1) H hH.symm (B - 1)
            (fun k hk => by
              have hbadk := hbwd_min i (B - 1 - k) (by omega)
              have he : (i - (B : ZMod P.n) + 1) + (k : ZMod P.n)
                  = i - ((B - 1 - k : ℕ) : ZMod P.n) := by
                rw [Nat.cast_sub (by omega), Nat.cast_sub hB1]; push_cast; ring
              rw [he]; exact hbadk)
            (fun k hk => hsegqb (i - (B : ZMod P.n) + 1 + (k : ZMod P.n)) (by
              have hbadk := hbwd_min i (B - 1 - k) (by omega)
              have he : (i - (B : ZMod P.n) + 1) + (k : ZMod P.n)
                  = i - ((B - 1 - k : ℕ) : ZMod P.n) := by
                rw [Nat.cast_sub (by omega), Nat.cast_sub hB1]; push_cast; ring
              rw [he]; exact hbadk))
          have he : (i - (B : ZMod P.n) + 1) + (((B - 1 : ℕ)) : ZMod P.n) = i := by
            rw [Nat.cast_sub hB1]; push_cast; ring
          rwa [he] at hchain
        have hpe := pairWind_run_eventually_eq (P.vert (i - (B : ZMod P.n)))
          (P.vert (i - (B : ZMod P.n) + 1)) (P.vert i)
          (P.vert (i + 1)) q₀
          hentry_bad1 hbi (fun h => hentry_nbad h.symm) (fun h => hbi1 h.symm)
          (hxne _ hentry_bad1) (hxne i hbi) hsame
        filter_upwards [hpe] with q hq
        have hgf : f (g i) q = edgeWind (P.vert (i - (B : ZMod P.n)))
            (P.vert (i - (B : ZMod P.n) + 1)) q := by
          rw [hgi, hf]
        have hgf₀ : f (g i) q₀ = edgeWind (P.vert (i - (B : ZMod P.n)))
            (P.vert (i - (B : ZMod P.n) + 1)) q₀ := by
          rw [hgi, hf]
        rw [hgf, hgf₀, hf]; simp only; linarith [hq]
      · have hgi : g i = i := by rw [hg]; simp only [if_neg hTF, if_neg hTB]
        rw [hgi]
        by_cases hbi : bad i
        · have hbi1 : bad (i + 1) := by
            by_contra hc; exact hTB ⟨hbi, hc⟩
          filter_upwards with q
          rw [hf]; simp only
          rw [edgeWind_eq_zero_of_eq_height _ _ q (by rw [hbi, hbi1]),
            edgeWind_eq_zero_of_eq_height _ _ q₀ (by rw [hbi, hbi1])]
        · have hbi1 : ¬ bad (i + 1) := by
            by_contra hc; exact hTF ⟨hbi, hc⟩
          have hev := edgeWind_eventually_eq_of_not_mem_seg
            (P.vert i) (P.vert (i + 1)) q₀ (hsegq i hie)
            (fun h => hbi (by rw [hbad]; exact h.symm))
            (fun h => hbi1 (by rw [hbad]; exact h.symm))
          filter_upwards [hev] with q hq
          rw [hf]; simp only; rw [hq]
  have hinv : ∀ a : ZMod P.n, g (g a) = a := by
    intro a
    by_cases hTF : tFwd a
    · have hbi : ¬ bad a := hTF.1
      have hbi1 : bad (a + 1) := hTF.2
      set F := fwd (a + 1) with hFdef
      have hga : g a = a + (F : ZMod P.n) := by rw [hg]; simp only [if_pos hTF, ← hFdef]
      have hF1 : 1 ≤ F := by
        rw [Nat.one_le_iff_ne_zero]; intro h
        have hs := hfwd_spec (a + 1); rw [← hFdef, h] at hs
        simp only [Nat.cast_zero, add_zero] at hs; exact hs hbi1
      have hlast_bad : bad (a + (F : ZMod P.n)) := by
        have hb := hfwd_min (a + 1) (F - 1) (by omega)
        have he : (a + 1) + (((F - 1 : ℕ)) : ZMod P.n) = a + (F : ZMod P.n) := by
          rw [Nat.cast_sub hF1]; push_cast; ring
        rwa [he] at hb
      have hnext_nbad : ¬ bad (a + (F : ZMod P.n) + 1) := by
        have hs := hfwd_spec (a + 1)
        have he : (a + 1) + ((F : ℕ) : ZMod P.n) = a + (F : ZMod P.n) + 1 := by ring
        rw [← hFdef, he] at hs; exact hs
      have hTFga : ¬ tFwd (a + (F : ZMod P.n)) := fun h => hnext_nbad h.2
      have hTBga : tBwd (a + (F : ZMod P.n)) := ⟨hlast_bad, hnext_nbad⟩
      have hbwdF : bwd (a + (F : ZMod P.n)) = F := by
        rw [hbwd, Nat.find_eq_iff]
        refine ⟨?_, ?_⟩
        · have he : a + (F : ZMod P.n) - (F : ZMod P.n) = a := by ring
          rw [he]; exact hbi
        · intro s hs hns
          have hb := hfwd_min (a + 1) (F - 1 - s) (by omega)
          have he : (a + 1) + ((F - 1 - s : ℕ) : ZMod P.n) = a + (F : ZMod P.n) - (s : ZMod P.n) := by
            rw [Nat.cast_sub (by omega), Nat.cast_sub hF1]; push_cast; ring
          rw [he] at hb; exact hns hb
      rw [hga, hg]; simp only [if_neg hTFga, if_pos hTBga, hbwdF]; ring
    · by_cases hTB : tBwd a
      · have hbi : bad a := hTB.1
        have hbi1 : ¬ bad (a + 1) := hTB.2
        set B := bwd a with hBdef
        have hga : g a = a - (B : ZMod P.n) := by
          rw [hg]; simp only [if_neg hTF, if_pos hTB, ← hBdef]
        have hB1 : 1 ≤ B := by
          rw [Nat.one_le_iff_ne_zero]; intro h
          have hs := hbwd_spec a; rw [← hBdef, h] at hs
          simp only [Nat.cast_zero, sub_zero] at hs; exact hs hbi
        have hentry_nbad : ¬ bad (a - (B : ZMod P.n)) := hbwd_spec a
        have hentry_bad1 : bad (a - (B : ZMod P.n) + 1) := by
          have hb := hbwd_min a (B - 1) (by omega)
          have he : a - ((B - 1 : ℕ) : ZMod P.n) = a - (B : ZMod P.n) + 1 := by
            rw [Nat.cast_sub hB1]; push_cast; ring
          rwa [he] at hb
        have hTFga : tFwd (a - (B : ZMod P.n)) := ⟨hentry_nbad, hentry_bad1⟩
        have hfwdB : fwd (a - (B : ZMod P.n) + 1) = B := by
          rw [hfwd, Nat.find_eq_iff]
          refine ⟨?_, ?_⟩
          · have he : a - (B : ZMod P.n) + 1 + (B : ZMod P.n) = a + 1 := by ring
            rw [he]; exact hbi1
          · intro s hs hns
            have hb := hbwd_min a (B - 1 - s) (by omega)
            have he : a - ((B - 1 - s : ℕ) : ZMod P.n)
                = a - (B : ZMod P.n) + 1 + (s : ZMod P.n) := by
              rw [Nat.cast_sub (by omega), Nat.cast_sub hB1]; push_cast; ring
            rw [he] at hb; exact hns hb
        rw [hga, hg]; simp only [if_pos hTFga, hfwdB]; ring
      · rw [hg]; simp only [if_neg hTF, if_neg hTB]
  have hgne : ∀ i, i ≠ e → g i ≠ e := by
    intro i hie0
    by_cases hTF : tFwd i
    · have hbi1 : bad (i + 1) := hTF.2
      set F := fwd (i + 1) with hFg
      have hF1 : 1 ≤ F := by
        rw [Nat.one_le_iff_ne_zero]; intro h
        have hs := hfwd_spec (i + 1); rw [← hFg, h] at hs
        simp only [Nat.cast_zero, add_zero] at hs; exact hs hbi1
      have hlast_bad : bad (i + (F : ZMod P.n)) := by
        have hb := hfwd_min (i + 1) (F - 1) (by omega)
        have he : (i + 1) + (((F - 1 : ℕ)) : ZMod P.n) = i + (F : ZMod P.n) := by
          rw [Nat.cast_sub hF1]; push_cast; ring
        rwa [he] at hb
      have hgi : g i = i + (F : ZMod P.n) := by rw [hg]; simp only [if_pos hTF, ← hFg]
      rw [hgi]; intro h; exact hnbe (h ▸ hlast_bad)
    · by_cases hTB : tBwd i
      · have hbi : bad i := hTB.1
        set B := bwd i with hBg
        have hB1 : 1 ≤ B := by
          rw [Nat.one_le_iff_ne_zero]; intro h
          have hs := hbwd_spec i; rw [← hBg, h] at hs
          simp only [Nat.cast_zero, sub_zero] at hs; exact hs hbi
        have hentry_bad1 : bad (i - (B : ZMod P.n) + 1) := by
          have hb := hbwd_min i (B - 1) (by omega)
          have he : i - ((B - 1 : ℕ) : ZMod P.n) = i - (B : ZMod P.n) + 1 := by
            rw [Nat.cast_sub hB1]; push_cast; ring
          rwa [he] at hb
        have hgi : g i = i - (B : ZMod P.n) := by rw [hg]; simp only [if_neg hTF, if_pos hTB, ← hBg]
        rw [hgi]; intro h
        apply hnbe1; rw [← h]; exact hentry_bad1
      · rw [hg]; simp only [if_neg hTF, if_neg hTB]; exact hie0
  filter_upwards [hpair] with q hq
  have hsum : (∑ i ∈ Finset.univ.erase e, (f i q - f i q₀)) = 0 := by
    refine Finset.sum_involution (fun i _ => g i)
      (fun i hi => ?_) (fun i hi hne => ?_)
      (fun i hi => Finset.mem_erase.mpr ⟨hgne i (Finset.ne_of_mem_erase hi), Finset.mem_univ _⟩)
      (fun i _ => hinv i)
    · have := hq i hi; linarith [this]
    · intro hgi
      have := hq i hi
      rw [hgi] at this; apply hne; linarith [this]
  have hwd : (∑ i, (f i q - f i q₀))
      = (∑ i ∈ Finset.univ.erase e, (f i q - f i q₀)) + (f e q - f e q₀) :=
    (Finset.sum_erase_add Finset.univ (fun i => f i q - f i q₀) (Finset.mem_univ e)).symm
  have hwind : P.winding q - P.winding q₀ = ∑ i, (f i q - f i q₀) := by
    unfold winding; rw [← Finset.sum_sub_distrib]
  have hkey : P.winding q - P.winding q₀ = f e q - f e q₀ := by
    rw [hwind, hwd, hsum, zero_add]
  show P.winding q - f e q = P.winding q₀ - f e q₀
  linarith [hkey]

lemma winding_sub_edge_const_near (q₀ : ℝ × ℝ) (e : ZMod P.n)
    (hoff : ∀ j, j ≠ e → q₀ ∉ P.edgeSeg j)
    (h1e : (P.vert e).2 ≠ q₀.2)
    (h2e : (P.vert (e + 1)).2 ≠ q₀.2) :
    ∃ ρ : ℝ, 0 < ρ ∧ ∀ q ∈ Metric.ball q₀ ρ,
      P.winding q - edgeWind (P.vert e) (P.vert (e + 1)) q =
        P.winding q₀ -
          edgeWind (P.vert e) (P.vert (e + 1)) q₀ := by
  have hev :=
    winding_sub_edge_eventually_eq_full P q₀ e hoff h1e h2e
  rw [Metric.eventually_nhds_iff] at hev
  obtain ⟨ρ, hρ, hball⟩ := hev
  exact ⟨ρ, hρ, fun q hq => hball hq⟩

/-- Exact winding jump across one locally isolated nonhorizontal edge. The
positive-cross point has winding one larger than the negative-cross point. -/
lemma winding_jump_one_near_isolated (q₀ : ℝ × ℝ) (e : ZMod P.n)
    (hoff : ∀ j, j ≠ e → q₀ ∉ P.edgeSeg j)
    (h1e : (P.vert e).2 ≠ q₀.2)
    (h2e : (P.vert (e + 1)).2 ≠ q₀.2)
    (hne : (P.vert e).2 ≠ (P.vert (e + 1)).2) :
    ∃ ρ : ℝ, 0 < ρ ∧
      ∀ pL ∈ Metric.ball q₀ ρ, ∀ pR ∈ Metric.ball q₀ ρ,
        min (P.vert e).2 (P.vert (e + 1)).2 < pL.2 →
        pL.2 < max (P.vert e).2 (P.vert (e + 1)).2 →
        min (P.vert e).2 (P.vert (e + 1)).2 < pR.2 →
        pR.2 < max (P.vert e).2 (P.vert (e + 1)).2 →
        0 < cross (P.vert (e + 1) - P.vert e) (pL - P.vert e) →
        cross (P.vert (e + 1) - P.vert e) (pR - P.vert e) < 0 →
        P.winding pL - P.winding pR = 1 := by
  obtain ⟨ρ, hρ, hball⟩ :=
    winding_sub_edge_const_near P q₀ e hoff h1e h2e
  refine ⟨ρ, hρ, ?_⟩
  intro pL hpL pR hpR hLlo hLhi hRlo hRhi hLcross hRcross
  have hLc := hball pL hpL
  have hRc := hball pR hpR
  have hjump :=
    edgeWind_jump_one (P.vert e) (P.vert (e + 1)) pL pR hne
      hLlo hLhi hRlo hRhi hLcross hRcross
  linarith

end RealCycle

#print axioms RealCycle.winding_eq_zero_of_left
#print axioms RealCycle.windingSupport_bounded
#print axioms RealCycle.winding_integrable
#print axioms RealCycle.greens_theorem
#print axioms RealCycle.edgeWind_jump_one
#print axioms RealCycle.edgeWind_eventually_eq
#print axioms RealCycle.winding_eventually_eq_generic
#print axioms RealCycle.winding_eventually_eq_full
#print axioms RealCycle.winding_const_of_isPreconnected
#print axioms RealCycle.winding_jump_one_near_isolated

end MathLab.PolygonRearrangement.PolygonWindingOrientationScratch


==> anc/P5-kernel-deficit-lean-v6/MathLab/Geometry/PolygonWindingProjectBridgeScratch.lean <==
/-
Copyright (c) 2026 Math Lab. All rights reserved.
Released under Apache 2.0 license as described in the file LICENSE.
Authors: Math Lab formalization track
-/
import MathLab.Geometry.CoordinatePairBridgeScratch
import MathLab.Geometry.PolygonWindingOrientationScratch

/-!
# Project polygon bridge to the arbitrary-real winding core

This module identifies a production `Polygon E (m+3)` with the `ZMod`-indexed
ordinary-pair cycle used by the generic winding/Green development.  Both the
literal finite union of segments and the signed shoelace value are preserved
exactly.
-/

open Set
open scoped BigOperators

noncomputable section

namespace MathLab.PolygonRearrangement.PolygonWindingProjectBridgeScratch

open CoordinatePairBridgeScratch
open PolygonWindingOrientationScratch
open PolygonWindingOrientationScratch.RealCycle

private def zmodFin {N : ℕ} [NeZero N] (i : ZMod N) : Fin N :=
  ⟨i.val, ZMod.val_lt i⟩

private def zmodFinEquiv {N : ℕ} [NeZero N] : ZMod N ≃ Fin N where
  toFun := zmodFin
  invFun := fun i => ((i.val : ℕ) : ZMod N)
  left_inv i := by
    apply ZMod.val_injective N
    simp [zmodFin]
  right_inv i := by
    apply Fin.ext
    exact ZMod.val_cast_of_lt i.isLt

@[simp] private theorem zmodFin_natCast {N : ℕ} [NeZero N] (i : Fin N) :
    zmodFin ((i.val : ℕ) : ZMod N) = i := by
  exact zmodFinEquiv.apply_symm_apply i

@[simp] private theorem zmodFin_add_one {m : ℕ} (i : ZMod (m + 3)) :
    zmodFin (i + 1) = finRotate (m + 3) (zmodFin i) := by
  letI : Fact (1 < m + 3) := ⟨by omega⟩
  apply Fin.ext
  simp only [zmodFin, ZMod.val_add, ZMod.val_one, finRotate_apply,
    Fin.val_add, Fin.val_one]

/-- A production polygon read as an arbitrary-real pair-coordinate cycle. -/
def ofPolygon {m : ℕ} (F : Polygon E (m + 3)) : RealCycle where
  n := m + 3
  pos := by omega
  vert i := coords (F (zmodFin i))

@[simp] theorem ofPolygon_n {m : ℕ} (F : Polygon E (m + 3)) :
    (ofPolygon F).n = m + 3 := rfl

@[simp] theorem ofPolygon_vert {m : ℕ} (F : Polygon E (m + 3))
    (i : ZMod (m + 3)) :
    (ofPolygon F).vert i = coords (F (zmodFin i)) := rfl

/-- The pair-coordinate winding boundary is exactly the coordinate image of
the production polygon boundary. -/
theorem ofPolygon_boundary_eq_image {m : ℕ} (F : Polygon E (m + 3)) :
    (ofPolygon F).boundary = coords '' F.boundary ℝ := by
  change (⋃ i : ZMod (m + 3),
      segment ℝ (coords (F (zmodFin i)))
        (coords (F (zmodFin (i + 1))))) = coords '' F.boundary ℝ
  apply Set.Subset.antisymm
  · intro x hx
    rcases Set.mem_iUnion.mp hx with ⟨i, hi⟩
    have hi' : x ∈ coords '' segment ℝ (F (zmodFin i))
        (F (finRotate (m + 3) (zmodFin i))) := by
      rw [image_coords_segment]
      simpa only [zmodFin_add_one] using hi
    rcases hi' with ⟨y, hy, rfl⟩
    refine ⟨y, ?_, rfl⟩
    apply Set.mem_iUnion_of_mem (zmodFin i)
    simpa only [Polygon.edgeSet, affineSegment_eq_segment] using hy
  · rintro x ⟨y, hy, rfl⟩
    rcases Set.mem_iUnion.mp hy with ⟨i, hi⟩
    apply Set.mem_iUnion_of_mem ((i.val : ℕ) : ZMod (m + 3))
    have hi' : coords y ∈ coords '' segment ℝ (F i)
        (F (finRotate (m + 3) i)) := ⟨y, by
          simpa only [Polygon.edgeSet, affineSegment_eq_segment] using hi, rfl⟩
    rw [image_coords_segment] at hi'
    simpa only [zmodFin_natCast, zmodFin_add_one] using hi'

/-- The generic pair-coordinate shoelace is exactly the production signed
area, with no reversal or normalization factor. -/
theorem ofPolygon_shoelace_eq_signedArea {m : ℕ}
    (F : Polygon E (m + 3)) :
    (ofPolygon F).shoelace = signedArea F := by
  have hreindex :
      (∑ i : ZMod (m + 3),
        PlanarArea.det2 (F (zmodFin i))
          (F (finRotate (m + 3) (zmodFin i)))) =
      ∑ j : Fin (m + 3),
        PlanarArea.det2 (F j) (F (finRotate (m + 3) j)) := by
    exact Equiv.sum_comp zmodFinEquiv
      (fun j : Fin (m + 3) =>
        PlanarArea.det2 (F j) (F (finRotate (m + 3) j)))
  change ((∑ i : ZMod (m + 3),
      RealCycle.cross (coords (F (zmodFin i)))
        (coords (F (zmodFin (i + 1))))) / 2) =
      (1 / 2 : ℝ) * ∑ i : Fin (m + 3),
        PlanarArea.det2 (F i) (F (finRotate (m + 3) i))
  rw [show (∑ i : ZMod (m + 3),
      RealCycle.cross (coords (F (zmodFin i)))
        (coords (F (zmodFin (i + 1))))) =
      ∑ i : ZMod (m + 3),
        PlanarArea.det2 (F (zmodFin i))
          (F (finRotate (m + 3) (zmodFin i))) by
    apply Finset.sum_congr rfl
    intro i _
    simp only [zmodFin_add_one, RealCycle.cross]
    exact pairCross_eq_det2 _ _]
  rw [hreindex]
  ring

#print axioms ofPolygon_boundary_eq_image
#print axioms ofPolygon_shoelace_eq_signedArea

end MathLab.PolygonRearrangement.PolygonWindingProjectBridgeScratch


==> anc/P5-kernel-deficit-lean-v6/MathLab/Geometry/PositiveEarFlatGeometryScratch.lean <==
/-
Copyright (c) 2026 Math Lab. All rights reserved.
Released under Apache 2.0 license as described in the file LICENSE.
Authors: Math Lab formalization track
-/
import MathLab.Geometry.PolygonRearrangement

/-!
# Flat-vertex geometry for positive-ear removal

Admission-free finite geometry for the collinear branch of B95.  The key
point is that determinant zero alone permits backtracking; the production
simple-cycle edge-intersection equality rules it out and forces the listed
middle vertex to lie strictly between its cyclic neighbours.
-/

open Set

noncomputable section

namespace MathLab.PolygonRearrangement.PositiveEarFlatGeometryScratch

/-- In a cyclic type of cardinality at least four, the predecessor and
successor of an index are distinct. -/
theorem cyclic_predecessor_ne_successor_of_four {n : ℕ}
    (hcard : 4 ≤ n + 1) (i : Fin (n + 1)) :
    (finRotate (n + 1)).symm i ≠ finRotate (n + 1) i := by
  letI : NeZero (n + 1) := ⟨by omega⟩
  intro h
  by_cases hi0 : i = 0
  · subst i
    have hprev : (finRotate (n + 1)).symm (0 : Fin (n + 1)) =
        Fin.last n := by
      apply (finRotate (n + 1)).injective
      simp
    have hzeroLast : (0 : Fin (n + 1)) ≠ Fin.last n := by
      intro heq
      have hv := congrArg Fin.val heq
      simp only [Fin.val_zero, Fin.val_last] at hv
      omega
    have hnext := coe_finRotate_of_ne_last hzeroLast
    have hv := congrArg Fin.val h
    have hleft :
        ((finRotate (n + 1)).symm (0 : Fin (n + 1))).val = n := by
      rw [hprev]
      rfl
    rw [hleft, hnext] at hv
    simp only [Fin.val_zero] at hv
    omega
  by_cases hilast : i = Fin.last n
  · subst i
    rw [finRotate_last] at h
    have hlast0 : (Fin.last n : Fin (n + 1)) ≠ 0 := by
      intro heq
      have hv := congrArg Fin.val heq
      simp only [Fin.val_last, Fin.val_zero] at hv
      omega
    have hprev := coe_finRotate_symm_of_ne_zero hlast0
    have hv := congrArg Fin.val h
    rw [hprev] at hv
    simp only [Fin.val_last, Fin.val_zero] at hv
    omega
  have hprev := coe_finRotate_symm_of_ne_zero hi0
  have hnext := coe_finRotate_of_ne_last hilast
  have hv := congrArg Fin.val h
  rw [hprev, hnext] at hv
  omega

private theorem eq_smul_of_det2_eq_zero (u v : E) (hu : u ≠ 0)
    (hdet : PlanarArea.det2 v u = 0) : ∃ t : ℝ, v = t • u := by
  by_cases hu0 : u 0 = 0
  · have hu1 : u 1 ≠ 0 := by
      intro hu1
      apply hu
      ext c
      fin_cases c
      · exact hu0
      · exact hu1
    refine ⟨v 1 / u 1, ?_⟩
    ext c
    fin_cases c
    · have hv0 : v 0 = 0 := by
        simp only [PlanarArea.det2, hu0, mul_zero, sub_zero] at hdet
        exact (mul_eq_zero.mp hdet).resolve_right hu1
      simp [hv0, hu0]
    · change v 1 = (v 1 / u 1) * u 1
      field_simp
  · refine ⟨v 0 / u 0, ?_⟩
    ext c
    fin_cases c
    · change v 0 = (v 0 / u 0) * u 0
      field_simp
    · simp only [PlanarArea.det2] at hdet
      change v 1 = (v 0 / u 0) * u 1
      field_simp
      linarith

/-- Two nondegenerate collinear incident segments which have exactly their
listed common endpoints cannot backtrack.  Their shared listed vertex is
therefore strictly between the two outer endpoints. -/
theorem sbtw_of_det2_eq_zero_of_adjacent_segment_intersection
    (p q r : E) (hpq : p ≠ q) (hqr : q ≠ r) (hpr : p ≠ r)
    (hinter : segment ℝ p q ∩ segment ℝ q r =
      ({p, q} : Set E) ∩ ({q, r} : Set E))
    (hdet : PlanarArea.det2 (q - p) (r - p) = 0) :
    Sbtw ℝ p q r := by
  have hdet' : PlanarArea.det2 (r - q) (q - p) = 0 := by
    simp only [PlanarArea.det2, PiLp.sub_apply] at hdet ⊢
    linarith
  have hu : q - p ≠ 0 := sub_ne_zero.mpr hpq.symm
  obtain ⟨t, ht⟩ := eq_smul_of_det2_eq_zero (q - p) (r - q) hu hdet'
  have ht0 : t ≠ 0 := by
    intro ht0
    have : r - q = 0 := by simp [ht, ht0]
    exact hqr (sub_eq_zero.mp this).symm
  have htpos : 0 < t := by
    by_contra hnot
    have htneg : t < 0 := lt_of_le_of_ne (le_of_not_gt hnot) ht0
    by_cases htcase : t ≤ -1
    · let s : ℝ := -1 / t
      have hs0 : 0 ≤ s := by
        dsimp [s]
        exact div_nonneg_of_nonpos (by norm_num) htneg.le
      have hs1 : s ≤ 1 := by
        have hst : s * t = -1 := by
          dsimp [s]
          field_simp
        nlinarith
      have hpseg : p ∈ segment ℝ q r := by
        have hs : s ∈ Set.Icc (0 : ℝ) 1 := ⟨hs0, hs1⟩
        have hm := lineMap_mem_segment ℝ q r hs
        convert hm using 1
        simp only [AffineMap.lineMap_apply, vadd_eq_add, s]
        ext c
        have htc := congrArg (fun x : E => x c) ht
        simp only [PiLp.sub_apply, PiLp.smul_apply, smul_eq_mul] at htc
        simp only [vsub_eq_sub, PiLp.add_apply, PiLp.sub_apply,
          PiLp.smul_apply, smul_eq_mul]
        field_simp
        linarith
      have hpinter : p ∈ segment ℝ p q ∩ segment ℝ q r :=
        ⟨left_mem_segment ℝ p q, hpseg⟩
      rw [hinter] at hpinter
      simp only [Set.mem_inter_iff, Set.mem_insert_iff,
        Set.mem_singleton_iff] at hpinter
      exact hpinter.2.elim hpq hpr
    · have htgt : -1 < t := lt_of_not_ge htcase
      let s : ℝ := 1 + t
      have hs0 : 0 ≤ s := by dsimp [s]; linarith
      have hs1 : s ≤ 1 := by dsimp [s]; linarith
      have hrseg : r ∈ segment ℝ p q := by
        have hs : s ∈ Set.Icc (0 : ℝ) 1 := ⟨hs0, hs1⟩
        have hm := lineMap_mem_segment ℝ p q hs
        convert hm using 1
        simp only [AffineMap.lineMap_apply, vadd_eq_add, s]
        ext c
        have htc := congrArg (fun x : E => x c) ht
        simp only [PiLp.sub_apply, PiLp.smul_apply, smul_eq_mul] at htc
        simp only [vsub_eq_sub, PiLp.add_apply, PiLp.sub_apply,
          PiLp.smul_apply, smul_eq_mul]
        linarith
      have hrinter : r ∈ segment ℝ p q ∩ segment ℝ q r :=
        ⟨hrseg, right_mem_segment ℝ q r⟩
      rw [hinter] at hrinter
      simp only [Set.mem_inter_iff, Set.mem_insert_iff,
        Set.mem_singleton_iff] at hrinter
      exact hrinter.1.elim hpr.symm hqr.symm
  have hspos : 0 < 1 / (1 + t) := by positivity
  have hsone : 1 / (1 + t) < 1 := by
    rw [div_lt_one (by linarith : 0 < 1 + t)]
    linarith
  have hqseg : q ∈ segment ℝ p r := by
    have hs : 1 / (1 + t) ∈ Set.Icc (0 : ℝ) 1 :=
      ⟨hspos.le, hsone.le⟩
    have hm := lineMap_mem_segment ℝ p r hs
    convert hm using 1
    simp only [AffineMap.lineMap_apply, vadd_eq_add]
    ext c
    have htc := congrArg (fun x : E => x c) ht
    simp only [vsub_eq_sub, PiLp.add_apply, PiLp.sub_apply,
      PiLp.smul_apply, smul_eq_mul] at htc ⊢
    field_simp
    linarith
  exact ⟨mem_segment_iff_wbtw.mp hqseg, hpq.symm, hqr⟩

/-- A point between two endpoints subdivides their closed segment into the
two incident closed subsegments. -/
theorem segment_union_segment_eq_of_wbtw (p q r : E)
    (hq : Wbtw ℝ p q r) :
    segment ℝ p q ∪ segment ℝ q r = segment ℝ p r := by
  apply Set.Subset.antisymm
  · apply Set.union_subset
    · exact (convex_segment p r).segment_subset
        (left_mem_segment ℝ p r) hq.mem_segment
    · exact (convex_segment p r).segment_subset
        hq.mem_segment (right_mem_segment ℝ p r)
  · intro x hx
    have hxw : Wbtw ℝ p x r := mem_segment_iff_wbtw.mp hx
    rw [Wbtw, affineSegment] at hq hxw
    rcases hq with ⟨t, ht, rfl⟩
    rcases hxw with ⟨s, hs, rfl⟩
    by_cases hst : s ≤ t
    · left
      apply mem_segment_iff_wbtw.mpr
      simpa only [AffineMap.lineMap_apply] using
        (wbtw_smul_vadd_smul_vadd_of_nonneg_of_le p (r -ᵥ p) hs.1 hst)
    · right
      have hts : t ≤ s := le_of_not_ge hst
      have hpqx : Wbtw ℝ p (AffineMap.lineMap p r t)
          (AffineMap.lineMap p r s) := by
        simpa only [AffineMap.lineMap_apply] using
          (wbtw_smul_vadd_smul_vadd_of_nonneg_of_le p (r -ᵥ p) ht.1 hts)
      exact (mem_segment_iff_wbtw.mpr
        ((show Wbtw ℝ p (AffineMap.lineMap p r s) r from by
          rw [Wbtw, affineSegment]
          exact ⟨s, hs, rfl⟩).trans_left_right hpqx))

/-- Adding a point already between the endpoints does not enlarge their
convex hull. -/
theorem convexHull_triple_eq_segment_of_wbtw (p q r : E)
    (hq : Wbtw ℝ p q r) :
    convexHull ℝ ({p, q, r} : Set E) = segment ℝ p r := by
  apply Set.Subset.antisymm
  · apply convexHull_min
    · simp only [Set.insert_subset_iff, Set.singleton_subset_iff]
      exact ⟨left_mem_segment ℝ p r, hq.mem_segment,
        right_mem_segment ℝ p r⟩
    · exact convex_segment p r
  · exact segment_subset_convexHull (by simp) (by simp)

/-- In a production simple cycle with at least four vertices, a zero
candidate-ear determinant forces a genuine straight boundary subdivision,
not a collinear reversal. -/
theorem flat_ear_sbtw {n : ℕ} (F : Polygon E (n + 1))
    (hcard : 4 ≤ n + 1) (hF : IsSimplePositiveCycle F)
    (i : Fin (n + 1))
    (hdet : triangleFaceDet F (earTriple i) = 0) :
    Sbtw ℝ (F ((finRotate (n + 1)).symm i)) (F i)
      (F (finRotate (n + 1) i)) := by
  let a : Fin (n + 1) := (finRotate (n + 1)).symm i
  let c : Fin (n + 1) := finRotate (n + 1) i
  have hEdges : F.HasNondegenerateEdges := hF.2.2.1
  have hInject : Function.Injective F.vertices := hF.2.1
  have ha_i : a ≠ i := by
    intro hai
    have hne := hEdges a
    apply hne
    rw [show finRotate (n + 1) a = i by
      exact Equiv.apply_symm_apply (finRotate (n + 1)) i]
    exact congrArg F.vertices hai
  have hpq : F a ≠ F i := by
    have hne := hEdges a
    simpa only [a, Equiv.apply_symm_apply] using hne
  have hqr : F i ≠ F c := hEdges i
  have hpr : F a ≠ F c := by
    exact hInject.ne (cyclic_predecessor_ne_successor_of_four hcard i)
  have hinter : segment ℝ (F a) (F i) ∩ segment ℝ (F i) (F c) =
      ({F a, F i} : Set E) ∩ ({F i, F c} : Set E) := by
    have h := hF.2.2.2.1 a i ha_i
    simpa only [Polygon.edgeSet, affineSegment_eq_segment, edgeEndpoints,
      a, c, Equiv.apply_symm_apply] using h
  apply sbtw_of_det2_eq_zero_of_adjacent_segment_intersection
    (F a) (F i) (F c) hpq hqr hpr hinter
  simpa only [triangleFaceDet, earTriple, a, c] using hdet

#print axioms cyclic_predecessor_ne_successor_of_four
#print axioms sbtw_of_det2_eq_zero_of_adjacent_segment_intersection
#print axioms segment_union_segment_eq_of_wbtw
#print axioms convexHull_triple_eq_segment_of_wbtw
#print axioms flat_ear_sbtw

end MathLab.PolygonRearrangement.PositiveEarFlatGeometryScratch


==> anc/P5-kernel-deficit-lean-v6/MathLab/Geometry/PositiveEarRemovalProofScratch.lean <==
/-
Copyright (c) 2026 Math Lab. All rights reserved.
Released under Apache 2.0 license as described in the file LICENSE.
Authors: Math Lab formalization track
-/
import MathLab.Geometry.B91Scratch
import MathLab.Geometry.PolygonCrosscutClosureScratch
import MathLab.Geometry.PolygonEarSelectorGeometryScratch
import MathLab.Geometry.PolygonJordanBridgeScratch
import MathLab.Geometry.PositiveEarFlatGeometryScratch

/-!
# Positive-ear removal proof campaign (off-umbrella scratch)

Kernel-clean infrastructure for the exact audited B95 statement.  This file
imports only the production polygon development and an axiom-clean scratch
module supplying the unit-square nontriviality witness.  It deliberately does
not import `PolygonRearrangementResearch`, so the admitted theorem cannot be
used accidentally.
-/

open MeasureTheory Set

noncomputable section

namespace MathLab.PolygonRearrangement.PositiveEarRemovalProofScratch

open B91Scratch
open PolygonCrosscutClosureScratch
open PolygonEarSelectorGeometryScratch
open PolygonJordanBridgeScratch
open PositiveEarFlatGeometryScratch

/-! ## Vendored Jordan-region bridge -/

/-- A production simple positive cycle has the vendored package's separating
literal boundary.  This is the exact entry point needed before constructing
an ear shortcut as a crosscut. -/
theorem isSeparating_boundary_of_isSimplePositiveCycle {n : ℕ}
    (F : Polygon E n) (hF : IsSimplePositiveCycle F) :
    Schoenflies.IsSeparating (F.boundary ℝ) := by
  exact isSeparating_boundary_of_three_le F hF.1 hF.2.1 hF.2.2.2.1

/-- Consequently the frozen closed region is literally the closure of the
vendored bounded open side, with no area or almost-everywhere replacement. -/
theorem enclosedRegion_eq_closure_inside_of_isSimplePositiveCycle {n : ℕ}
    (F : Polygon E n) (hF : IsSimplePositiveCycle F) :
    enclosedRegion F = closure (Schoenflies.inside (F.boundary ℝ)) := by
  exact enclosedRegion_eq_closure_inside F
    (isSeparating_boundary_of_isSimplePositiveCycle F hF)

/-! ## Algebraic deletion infrastructure -/

/-- Deleting old index zero lists precisely the old positive indices. -/
@[simp] private theorem eraseVertex_zero_apply {n : ℕ}
    (F : Polygon E (n + 2)) (j : Fin (n + 1)) :
    eraseVertex F 0 j = F j.succ := by
  rfl

/-- Away from the closing edge, cyclic advancement commutes with the `succ`
embedding used by deletion of old index zero. -/
private theorem succ_finRotate_castSucc {n : ℕ} (j : Fin n) :
    (finRotate (n + 1) j.castSucc).succ =
      finRotate (n + 2) j.castSucc.succ := by
  apply Fin.ext
  simp only [Fin.val_succ]
  rw [coe_finRotate_of_ne_last (Fin.castSucc_ne_last j),
    coe_finRotate_of_ne_last
      ((Fin.succ_ne_last_iff j.castSucc).mpr (Fin.castSucc_ne_last j))]
  simp

/-- The shoelace split for deletion of cyclic index zero, including the
closing-edge shortcut.  This is the wrap case that is easiest to get subtly
wrong in an informal `Fin.succAbove` calculation. -/
theorem signedArea_eraseVertex_zero {n : ℕ} (F : Polygon E (n + 2)) :
    signedArea F =
      signedArea (eraseVertex F 0) +
        triangleFaceDet F (earTriple (0 : Fin (n + 2))) / 2 := by
  simp only [signedArea]
  rw [Fin.sum_univ_succ]
  rw [Fin.sum_univ_castSucc]
  conv_rhs =>
    lhs
    rw [Fin.sum_univ_castSucc]
  simp only [eraseVertex_zero_apply]
  have hterm (j : Fin n) :
      PlanarArea.det2 (F j.castSucc.succ)
          (F (finRotate (n + 1) j.castSucc).succ) =
        PlanarArea.det2 (F j.castSucc.succ)
          (F (finRotate (n + 2) j.castSucc.succ)) := by
    rw [succ_finRotate_castSucc]
  simp_rw [hterm]
  rw [finRotate_last]
  simp only [Fin.zero_succAbove, Fin.val_zero, Fin.succ_zero_eq_one]
  have hlastSucc : (Fin.last n).succ = Fin.last (n + 1) := by
    apply Fin.ext
    simp
  rw [hlastSucc]
  have hpred : (finRotate (n + 2)).symm (0 : Fin (n + 2)) =
      Fin.last (n + 1) := by
    apply (finRotate (n + 2)).injective
    simp
  simp only [triangleFaceDet, earTriple, hpred, finRotate_apply_zero,
    finRotate_last]
  simp only [PlanarArea.det2, PiLp.sub_apply]
  ring

/-- Deleting old index zero preserves the literal boundary whenever that
vertex is a straight subdivision of the predecessor--successor segment. -/
theorem boundary_eraseVertex_zero_eq_of_wbtw {n : ℕ}
    (F : Polygon E (n + 2))
    (hflat : Wbtw ℝ (F (Fin.last (n + 1))) (F 0) (F 1)) :
    (eraseVertex F 0).boundary ℝ = F.boundary ℝ := by
  have hunion : segment ℝ (F (Fin.last (n + 1))) (F 0) ∪
      segment ℝ (F 0) (F 1) =
      segment ℝ (F (Fin.last (n + 1))) (F 1) :=
    segment_union_segment_eq_of_wbtw _ _ _ hflat
  have hlastSucc : (Fin.last n).succ = Fin.last (n + 1) := by
    apply Fin.ext
    simp
  ext x
  simp only [Polygon.boundary]
  constructor
  · intro hx
    rcases Set.mem_iUnion.mp hx with ⟨j, hjx⟩
    by_cases hjlast : j = Fin.last n
    · subst j
      have hxShortcut :
          x ∈ segment ℝ (F (Fin.last (n + 1))) (F 1) := by
        simpa only [Polygon.edgeSet, affineSegment_eq_segment,
          eraseVertex_zero_apply, finRotate_last, hlastSucc,
          Fin.succ_zero_eq_one] using hjx
      rw [← hunion] at hxShortcut
      rcases hxShortcut with hxPred | hxSucc
      · exact Set.mem_iUnion_of_mem (Fin.last (n + 1)) (by
          simpa only [Polygon.edgeSet, affineSegment_eq_segment,
            finRotate_last] using hxPred)
      · exact Set.mem_iUnion_of_mem (0 : Fin (n + 2)) (by
          simpa only [Polygon.edgeSet, affineSegment_eq_segment,
            finRotate_apply_zero] using hxSucc)
    · let k : Fin n := j.castPred hjlast
      have hj : k.castSucc = j := Fin.castSucc_castPred j hjlast
      rw [← hj] at hjx
      apply Set.mem_iUnion_of_mem k.castSucc.succ
      simpa only [Polygon.edgeSet, affineSegment_eq_segment,
        eraseVertex_zero_apply, succ_finRotate_castSucc] using hjx
  · intro hx
    rcases Set.mem_iUnion.mp hx with ⟨k, hkx⟩
    by_cases hk0 : k = 0
    · subst k
      have hxSucc : x ∈ segment ℝ (F 0) (F 1) := by
        simpa only [Polygon.edgeSet, affineSegment_eq_segment,
          finRotate_apply_zero] using hkx
      have hxShortcut :
          x ∈ segment ℝ (F (Fin.last (n + 1))) (F 1) := by
        rw [← hunion]
        exact Or.inr hxSucc
      apply Set.mem_iUnion_of_mem (Fin.last n)
      simpa only [Polygon.edgeSet, affineSegment_eq_segment,
        eraseVertex_zero_apply, finRotate_last, hlastSucc,
        Fin.succ_zero_eq_one] using hxShortcut
    · by_cases hklast : k = Fin.last (n + 1)
      · subst k
        have hxPred :
            x ∈ segment ℝ (F (Fin.last (n + 1))) (F 0) := by
          simpa only [Polygon.edgeSet, affineSegment_eq_segment,
            finRotate_last] using hkx
        have hxShortcut :
            x ∈ segment ℝ (F (Fin.last (n + 1))) (F 1) := by
          rw [← hunion]
          exact Or.inl hxPred
        apply Set.mem_iUnion_of_mem (Fin.last n)
        simpa only [Polygon.edgeSet, affineSegment_eq_segment,
          eraseVertex_zero_apply, finRotate_last, hlastSucc,
          Fin.succ_zero_eq_one] using hxShortcut
      · let j : Fin (n + 1) := k.pred hk0
        have hjsucc : j.succ = k := Fin.succ_pred k hk0
        have hjlast : j ≠ Fin.last n := by
          intro h
          apply hklast
          rw [← hjsucc, h]
          apply Fin.ext
          simp
        have hjcast : (j.castPred hjlast).castSucc = j :=
          Fin.castSucc_castPred j hjlast
        have hk : (j.castPred hjlast).castSucc.succ = k := by
          rw [hjcast, hjsucc]
        rw [← hk] at hkx
        apply Set.mem_iUnion_of_mem j
        rw [← hjcast]
        simpa only [Polygon.edgeSet, affineSegment_eq_segment,
          eraseVertex_zero_apply, succ_finRotate_castSucc] using hkx

/-- Deleting the old last index lists the old initial indices unchanged. -/
@[simp] private theorem eraseVertex_last_apply {n : ℕ}
    (F : Polygon E (n + 2)) (j : Fin (n + 1)) :
    eraseVertex F (Fin.last (n + 1)) j = F j.castSucc := by
  simp only [eraseVertex_apply, Fin.succAbove_last_apply]

/-- Away from the new closing edge, cyclic advancement commutes with the
`castSucc` embedding used by deletion of the old last index. -/
private theorem castSucc_finRotate_castSucc {n : ℕ} (j : Fin n) :
    (finRotate (n + 1) j.castSucc).castSucc =
      finRotate (n + 2) j.castSucc.castSucc := by
  apply Fin.ext
  simp only [Fin.val_castSucc]
  rw [coe_finRotate_of_ne_last (Fin.castSucc_ne_last j),
    coe_finRotate_of_ne_last (Fin.castSucc_ne_last j.castSucc)]
  simp only [Fin.val_castSucc]

/-- The shoelace split for deletion of the cyclic last index, the second wrap
case of the audited algebraic field. -/
theorem signedArea_eraseVertex_last {n : ℕ} (F : Polygon E (n + 2)) :
    signedArea F =
      signedArea (eraseVertex F (Fin.last (n + 1))) +
        triangleFaceDet F (earTriple (Fin.last (n + 1))) / 2 := by
  simp only [signedArea]
  rw [Fin.sum_univ_castSucc]
  conv_lhs =>
    rhs
    rw [Fin.sum_univ_castSucc]
  conv_rhs =>
    lhs
    rw [Fin.sum_univ_castSucc]
  simp only [eraseVertex_last_apply]
  have hterm (j : Fin n) :
      PlanarArea.det2 (F j.castSucc.castSucc)
          (F (finRotate (n + 1) j.castSucc).castSucc) =
        PlanarArea.det2 (F j.castSucc.castSucc)
          (F (finRotate (n + 2) j.castSucc.castSucc)) := by
    rw [castSucc_finRotate_castSucc]
  simp_rw [hterm]
  rw [finRotate_last, finRotate_last]
  have hlastCast : (Fin.last n).castSucc =
      (finRotate (n + 2)).symm (Fin.last (n + 1)) := by
    apply (finRotate (n + 2)).injective
    simp
  simp only [triangleFaceDet, earTriple, hlastCast, finRotate_last,
    Equiv.apply_symm_apply, Fin.castSucc_zero]
  simp only [PlanarArea.det2, PiLp.sub_apply]
  ring

/-- Deleting the old last index preserves the literal boundary whenever that
vertex is a straight subdivision of the predecessor--zero closing segment. -/
theorem boundary_eraseVertex_last_eq_of_wbtw {n : ℕ}
    (F : Polygon E (n + 2))
    (hflat : Wbtw ℝ (F (Fin.last n).castSucc)
      (F (Fin.last (n + 1))) (F 0)) :
    (eraseVertex F (Fin.last (n + 1))).boundary ℝ = F.boundary ℝ := by
  have hunion : segment ℝ (F (Fin.last n).castSucc)
        (F (Fin.last (n + 1))) ∪
      segment ℝ (F (Fin.last (n + 1))) (F 0) =
      segment ℝ (F (Fin.last n).castSucc) (F 0) :=
    segment_union_segment_eq_of_wbtw _ _ _ hflat
  have hrotPred :
      finRotate (n + 2) (Fin.last n).castSucc = Fin.last (n + 1) := by
    apply Fin.ext
    rw [coe_finRotate_of_ne_last (Fin.castSucc_ne_last (Fin.last n))]
    simp
  ext x
  simp only [Polygon.boundary]
  constructor
  · intro hx
    rcases Set.mem_iUnion.mp hx with ⟨j, hjx⟩
    by_cases hjlast : j = Fin.last n
    · subst j
      have hxShortcut :
          x ∈ segment ℝ (F (Fin.last n).castSucc) (F 0) := by
        simpa only [Polygon.edgeSet, affineSegment_eq_segment,
          eraseVertex_last_apply, finRotate_last, Fin.castSucc_zero] using hjx
      rw [← hunion] at hxShortcut
      rcases hxShortcut with hxPred | hxSucc
      · exact Set.mem_iUnion_of_mem (Fin.last n).castSucc (by
          simpa only [Polygon.edgeSet, affineSegment_eq_segment,
            hrotPred]
            using hxPred)
      · exact Set.mem_iUnion_of_mem (Fin.last (n + 1)) (by
          simpa only [Polygon.edgeSet, affineSegment_eq_segment,
            finRotate_last] using hxSucc)
    · let k : Fin n := j.castPred hjlast
      have hj : k.castSucc = j := Fin.castSucc_castPred j hjlast
      rw [← hj] at hjx
      apply Set.mem_iUnion_of_mem k.castSucc.castSucc
      simpa only [Polygon.edgeSet, affineSegment_eq_segment,
        eraseVertex_last_apply, castSucc_finRotate_castSucc] using hjx
  · intro hx
    rcases Set.mem_iUnion.mp hx with ⟨k, hkx⟩
    by_cases hklast : k = Fin.last (n + 1)
    · subst k
      have hxSucc :
          x ∈ segment ℝ (F (Fin.last (n + 1))) (F 0) := by
        simpa only [Polygon.edgeSet, affineSegment_eq_segment,
          finRotate_last] using hkx
      have hxShortcut :
          x ∈ segment ℝ (F (Fin.last n).castSucc) (F 0) := by
        rw [← hunion]
        exact Or.inr hxSucc
      apply Set.mem_iUnion_of_mem (Fin.last n)
      simpa only [Polygon.edgeSet, affineSegment_eq_segment,
        eraseVertex_last_apply, finRotate_last, Fin.castSucc_zero]
        using hxShortcut
    · by_cases hkpred : k = (Fin.last n).castSucc
      · subst k
        have hxPred : x ∈ segment ℝ (F (Fin.last n).castSucc)
            (F (Fin.last (n + 1))) := by
          simpa only [Polygon.edgeSet, affineSegment_eq_segment,
            hrotPred]
            using hkx
        have hxShortcut :
            x ∈ segment ℝ (F (Fin.last n).castSucc) (F 0) := by
          rw [← hunion]
          exact Or.inl hxPred
        apply Set.mem_iUnion_of_mem (Fin.last n)
        simpa only [Polygon.edgeSet, affineSegment_eq_segment,
          eraseVertex_last_apply, finRotate_last, Fin.castSucc_zero]
          using hxShortcut
      · let j : Fin (n + 1) := k.castPred hklast
        have hjcast : j.castSucc = k := Fin.castSucc_castPred k hklast
        have hjlast : j ≠ Fin.last n := by
          intro h
          apply hkpred
          rw [← hjcast, h]
        let l : Fin n := j.castPred hjlast
        have hlcast : l.castSucc = j := Fin.castSucc_castPred j hjlast
        have hlold : l.castSucc.castSucc = k := by
          rw [hlcast, hjcast]
        rw [← hlold] at hkx
        apply Set.mem_iUnion_of_mem j
        rw [← hlcast]
        simpa only [Polygon.edgeSet, affineSegment_eq_segment,
          eraseVertex_last_apply, castSucc_finRotate_castSucc] using hkx

/-! ### The interior deletion case and uniform shoelace split -/

/-- Except at the new predecessor of a deleted interior vertex, cyclic
advancement commutes with the order-preserving `succAbove` embedding. -/
private theorem succAbove_finRotate_of_interior_ne_pred {n : ℕ}
    (i : Fin (n + 2)) (hi0 : i ≠ 0)
    (hilast : i ≠ Fin.last (n + 1)) (j : Fin (n + 1))
    (hj : j ≠ i.pred hi0) :
    i.succAbove (finRotate (n + 1) j) =
      finRotate (n + 2) (i.succAbove j) := by
  let p : Fin (n + 1) := i.pred hi0
  by_cases hjlast : j = Fin.last n
  · subst j
    rw [finRotate_last]
    have hzero : (0 : Fin (n + 1)).castSucc < i := by
      simp only [Fin.lt_def, Fin.val_castSucc, Fin.val_zero]
      exact Fin.pos_iff_ne_zero.mpr hi0
    rw [Fin.succAbove_of_castSucc_lt _ _ hzero]
    have hile : i ≤ (Fin.last n).castSucc := by
      simp only [Fin.le_iff_val_le_val, Fin.val_castSucc, Fin.val_last]
      have hi_le : i.val ≤ n + 1 := i.is_le
      have hi_ne : i.val ≠ n + 1 := by
        intro h
        apply hilast
        apply Fin.ext
        simpa using h
      omega
    rw [Fin.succAbove_of_le_castSucc _ _ hile]
    have hsuccLast : (Fin.last n).succ = Fin.last (n + 1) := by
      apply Fin.ext
      simp
    rw [hsuccLast, finRotate_last]
    rfl
  · by_cases hjlt : j < p
    · have hj_i : j.castSucc < i := by
        simp only [Fin.lt_def, Fin.val_castSucc, p] at hjlt ⊢
        simp only [Fin.val_pred] at hjlt
        omega
      have hrot_i : (finRotate (n + 1) j).castSucc < i := by
        simp only [Fin.lt_def, Fin.val_castSucc]
        rw [coe_finRotate_of_ne_last hjlast]
        have hjval : j.val < i.val - 1 := by
          simpa only [Fin.lt_def, p, Fin.val_pred] using hjlt
        omega
      rw [Fin.succAbove_of_castSucc_lt _ _ hrot_i,
        Fin.succAbove_of_castSucc_lt _ _ hj_i]
      apply Fin.ext
      simp only [Fin.val_castSucc]
      rw [coe_finRotate_of_ne_last hjlast,
        coe_finRotate_of_ne_last (Fin.castSucc_ne_last j)]
      simp only [Fin.val_castSucc]
    · have hpj : p < j := (lt_or_gt_of_ne hj).resolve_left hjlt
      have hi_j : i ≤ j.castSucc := by
        simp only [Fin.le_iff_val_le_val, Fin.val_castSucc]
        have hpjval : i.val - 1 < j.val := by
          simpa only [Fin.lt_def, p, Fin.val_pred] using hpj
        have hiPos : 0 < i.val := Fin.pos_iff_ne_zero.mpr hi0
        omega
      have hi_rot : i ≤ (finRotate (n + 1) j).castSucc := by
        simp only [Fin.le_iff_val_le_val, Fin.val_castSucc]
        rw [coe_finRotate_of_ne_last hjlast]
        have hpjval : i.val - 1 < j.val := by
          simpa only [Fin.lt_def, p, Fin.val_pred] using hpj
        have hiPos : 0 < i.val := Fin.pos_iff_ne_zero.mpr hi0
        omega
      rw [Fin.succAbove_of_le_castSucc _ _ hi_rot,
        Fin.succAbove_of_le_castSucc _ _ hi_j]
      apply Fin.ext
      simp only [Fin.val_succ]
      rw [coe_finRotate_of_ne_last hjlast]
      rw [coe_finRotate_of_ne_last]
      · rfl
      · intro hlast
        have hjval : j.val < n := Fin.val_lt_last hjlast
        have : j.val + 1 = n + 1 := by
          simpa only [Fin.val_succ, Fin.val_last] using congrArg Fin.val hlast
        omega

/-- At the new predecessor index, cyclic advancement is precisely the new
shortcut from the old predecessor to the old successor. -/
private theorem succAbove_finRotate_pred {n : ℕ} (i : Fin (n + 2))
    (hi0 : i ≠ 0) (hilast : i ≠ Fin.last (n + 1)) :
    i.succAbove (finRotate (n + 1) (i.pred hi0)) =
      finRotate (n + 2) i := by
  have hpLast : i.pred hi0 ≠ Fin.last n := by
    intro h
    apply hilast
    apply Fin.ext
    have hiPos : 0 < i.val := Fin.pos_iff_ne_zero.mpr hi0
    have hv : i.val - 1 = n := by
      simpa only [Fin.val_last, Fin.val_pred] using congrArg Fin.val h
    simp only [Fin.val_last]
    omega
  have hrot : finRotate (n + 1) (i.pred hi0) = i.castPred hilast := by
    apply Fin.ext
    rw [coe_finRotate_of_ne_last hpLast]
    simp only [Fin.val_pred, Fin.coe_castPred]
    have hiPos : 0 < i.val := Fin.pos_iff_ne_zero.mpr hi0
    omega
  rw [hrot]
  have hle : i ≤ (i.castPred hilast).castSucc := by
    apply Fin.le_iff_val_le_val.mpr
    simp
  rw [Fin.succAbove_of_le_castSucc _ _ hle]
  apply Fin.ext
  simp only [Fin.val_succ]
  rw [coe_finRotate_of_ne_last hilast]
  simp only [Fin.coe_castPred]

/-- The old cyclic predecessor of a nonzero index is its `succAbove` image
of the new linear predecessor index. -/
private theorem finRotate_symm_eq_succAbove_pred {n : ℕ}
    (i : Fin (n + 2)) (hi0 : i ≠ 0) :
    (finRotate (n + 2)).symm i = i.succAbove (i.pred hi0) := by
  apply (finRotate (n + 2)).injective
  rw [Equiv.apply_symm_apply]
  rw [Fin.succAbove_pred_self]
  apply Fin.ext
  rw [coe_finRotate_of_ne_last (Fin.castSucc_ne_last _)]
  simp only [Fin.val_castSucc, Fin.val_pred]
  have hiPos : 0 < i.val := Fin.pos_iff_ne_zero.mpr hi0
  omega

/-- Deleting a non-wrap interior index preserves the literal boundary when
the deleted vertex is a straight subdivision of its neighbour segment. -/
theorem boundary_eraseVertex_interior_eq_of_wbtw {n : ℕ}
    (F : Polygon E (n + 2)) (i : Fin (n + 2))
    (hi0 : i ≠ 0) (hilast : i ≠ Fin.last (n + 1))
    (hflat : Wbtw ℝ (F ((finRotate (n + 2)).symm i)) (F i)
      (F (finRotate (n + 2) i))) :
    (eraseVertex F i).boundary ℝ = F.boundary ℝ := by
  let p : Fin (n + 1) := i.pred hi0
  let a : Fin (n + 2) := (finRotate (n + 2)).symm i
  let c : Fin (n + 2) := finRotate (n + 2) i
  have hpred : i.succAbove p = a := by
    exact (finRotate_symm_eq_succAbove_pred i hi0).symm
  have hshortcut : i.succAbove (finRotate (n + 1) p) = c := by
    exact succAbove_finRotate_pred i hi0 hilast
  have hunion : segment ℝ (F a) (F i) ∪ segment ℝ (F i) (F c) =
      segment ℝ (F a) (F c) :=
    segment_union_segment_eq_of_wbtw _ _ _ hflat
  ext x
  simp only [Polygon.boundary]
  constructor
  · intro hx
    rcases Set.mem_iUnion.mp hx with ⟨j, hjx⟩
    by_cases hjp : j = p
    · subst j
      have hxShortcut : x ∈ segment ℝ (F a) (F c) := by
        simpa only [Polygon.edgeSet, affineSegment_eq_segment,
          eraseVertex_apply, hpred, hshortcut] using hjx
      rw [← hunion] at hxShortcut
      rcases hxShortcut with hxPred | hxSucc
      · exact Set.mem_iUnion_of_mem a (by
          simpa only [Polygon.edgeSet, affineSegment_eq_segment, a,
            Equiv.apply_symm_apply] using hxPred)
      · exact Set.mem_iUnion_of_mem i (by
          simpa only [Polygon.edgeSet, affineSegment_eq_segment, c]
            using hxSucc)
    · apply Set.mem_iUnion_of_mem (i.succAbove j)
      simpa only [Polygon.edgeSet, affineSegment_eq_segment,
        eraseVertex_apply,
        succAbove_finRotate_of_interior_ne_pred i hi0 hilast j hjp]
        using hjx
  · intro hx
    rcases Set.mem_iUnion.mp hx with ⟨k, hkx⟩
    by_cases hki : k = i
    · subst k
      have hxSucc : x ∈ segment ℝ (F i) (F c) := by
        simpa only [Polygon.edgeSet, affineSegment_eq_segment, c] using hkx
      have hxShortcut : x ∈ segment ℝ (F a) (F c) := by
        rw [← hunion]
        exact Or.inr hxSucc
      apply Set.mem_iUnion_of_mem p
      simpa only [Polygon.edgeSet, affineSegment_eq_segment,
        eraseVertex_apply, hpred, hshortcut] using hxShortcut
    · by_cases hka : k = a
      · subst k
        have hxPred : x ∈ segment ℝ (F a) (F i) := by
          simpa only [Polygon.edgeSet, affineSegment_eq_segment, a,
            Equiv.apply_symm_apply] using hkx
        have hxShortcut : x ∈ segment ℝ (F a) (F c) := by
          rw [← hunion]
          exact Or.inl hxPred
        apply Set.mem_iUnion_of_mem p
        simpa only [Polygon.edgeSet, affineSegment_eq_segment,
          eraseVertex_apply, hpred, hshortcut] using hxShortcut
      · have hisucc : (i.pred hi0).succ = i := Fin.succ_pred i hi0
        have hki' : k ≠ (i.pred hi0).succ := fun h => hki (h.trans hisucc)
        let j : Fin (n + 1) := (i.pred hi0).predAbove k
        have hmap : i.succAbove j = k := by
          rw [← hisucc]
          exact Fin.succ_succAbove_predAbove hki'
        have hjp : j ≠ p := by
          intro hj
          apply hka
          rw [← hmap, hj, hpred]
        apply Set.mem_iUnion_of_mem j
        simpa only [Polygon.edgeSet, affineSegment_eq_segment,
          eraseVertex_apply,
          succAbove_finRotate_of_interior_ne_pred i hi0 hilast j hjp,
          hmap] using hkx

/-- Uniform flat-deletion boundary identity, with the two cyclic wrap cases
handled explicitly. -/
theorem boundary_eraseVertex_eq_of_wbtw {n : ℕ}
    (F : Polygon E (n + 2)) (i : Fin (n + 2))
    (hflat : Wbtw ℝ (F ((finRotate (n + 2)).symm i)) (F i)
      (F (finRotate (n + 2) i))) :
    (eraseVertex F i).boundary ℝ = F.boundary ℝ := by
  by_cases hi0 : i = 0
  · subst i
    have hpred : (finRotate (n + 2)).symm (0 : Fin (n + 2)) =
        Fin.last (n + 1) := by
      apply (finRotate (n + 2)).injective
      simp
    apply boundary_eraseVertex_zero_eq_of_wbtw F
    simpa only [hpred, finRotate_apply_zero] using hflat
  by_cases hilast : i = Fin.last (n + 1)
  · subst i
    have hpred : (finRotate (n + 2)).symm (Fin.last (n + 1)) =
        (Fin.last n).castSucc := by
      apply (finRotate (n + 2)).injective
      simp
    apply boundary_eraseVertex_last_eq_of_wbtw F
    simpa only [hpred, finRotate_last] using hflat
  exact boundary_eraseVertex_interior_eq_of_wbtw F i hi0 hilast hflat

/-- The shoelace split for deletion of a non-wrap cyclic index. -/
theorem signedArea_eraseVertex_interior {n : ℕ} (F : Polygon E (n + 2))
    (i : Fin (n + 2)) (hi0 : i ≠ 0)
    (hilast : i ≠ Fin.last (n + 1)) :
    signedArea F = signedArea (eraseVertex F i) +
      triangleFaceDet F (earTriple i) / 2 := by
  let oldTerm : Fin (n + 2) → ℝ := fun j =>
    PlanarArea.det2 (F j) (F (finRotate (n + 2) j))
  let newTerm : Fin (n + 1) → ℝ := fun j =>
    PlanarArea.det2 ((eraseVertex F i) j)
      ((eraseVertex F i) (finRotate (n + 1) j))
  let p : Fin (n + 1) := i.pred hi0
  have htail (k : Fin n) :
      newTerm (p.succAbove k) =
        oldTerm (i.succAbove (p.succAbove k)) := by
    simp only [newTerm, oldTerm, eraseVertex_apply]
    rw [succAbove_finRotate_of_interior_ne_pred i hi0 hilast]
    exact Fin.succAbove_ne p k
  have hpred : i.succAbove p = (finRotate (n + 2)).symm i := by
    exact (finRotate_symm_eq_succAbove_pred i hi0).symm
  have hshortcut :
      i.succAbove (finRotate (n + 1) p) = finRotate (n + 2) i := by
    exact succAbove_finRotate_pred i hi0 hilast
  simp only [signedArea]
  rw [Fin.sum_univ_succAbove oldTerm i]
  rw [Fin.sum_univ_succAbove (fun j => oldTerm (i.succAbove j)) p]
  rw [Fin.sum_univ_succAbove newTerm p]
  simp_rw [htail]
  change (1 / 2 : ℝ) *
      (oldTerm i + (oldTerm (i.succAbove p) +
        ∑ k, oldTerm (i.succAbove (p.succAbove k)))) =
    (1 / 2 : ℝ) *
      (newTerm p + ∑ k, oldTerm (i.succAbove (p.succAbove k))) +
      triangleFaceDet F (earTriple i) / 2
  simp only [oldTerm, newTerm, eraseVertex_apply, hpred, hshortcut,
    triangleFaceDet, earTriple, Equiv.apply_symm_apply]
  simp only [PlanarArea.det2, PiLp.sub_apply]
  ring

/-- Uniform shoelace split for deletion at every cyclic index.  The proof
explicitly dispatches both wraps and the order-preserving interior case. -/
theorem signedArea_eraseVertex {n : ℕ} (F : Polygon E (n + 2))
    (i : Fin (n + 2)) :
    signedArea F = signedArea (eraseVertex F i) +
      triangleFaceDet F (earTriple i) / 2 := by
  by_cases hi0 : i = 0
  · subst i
    exact signedArea_eraseVertex_zero F
  by_cases hilast : i = Fin.last (n + 1)
  · subst i
    exact signedArea_eraseVertex_last F
  exact signedArea_eraseVertex_interior F i hi0 hilast

/-- A zero ear determinant makes deletion preserve shoelace signed area. -/
theorem signedArea_eraseVertex_eq_of_det_eq_zero {n : ℕ}
    (F : Polygon E (n + 2)) (i : Fin (n + 2))
    (hdet : triangleFaceDet F (earTriple i) = 0) :
    signedArea (eraseVertex F i) = signedArea F := by
  have hsplit := signedArea_eraseVertex F i
  rw [hdet] at hsplit
  linarith

/-! ## Literal-region and null-ear reductions -/

/-- The frozen bounded-component region depends only on the literal boundary
set.  Thus the flat-ear region field becomes definitional once the two
subdivided segments are proved to have the same union as their shortcut. -/
theorem enclosedRegion_eq_of_boundary_eq {m n : ℕ}
    (F : Polygon E m) (G : Polygon E n)
    (hboundary : F.boundary ℝ = G.boundary ℝ) :
    enclosedRegion F = enclosedRegion G := by
  simp only [enclosedRegion, hboundary]

/-- A straight subdivision deletion preserves the frozen literal closed
region because it preserves the literal boundary. -/
theorem enclosedRegion_eraseVertex_eq_of_wbtw {n : ℕ}
    (F : Polygon E (n + 2)) (i : Fin (n + 2))
    (hflat : Wbtw ℝ (F ((finRotate (n + 2)).symm i)) (F i)
      (F (finRotate (n + 2) i))) :
    enclosedRegion (eraseVertex F i) = enclosedRegion F := by
  exact enclosedRegion_eq_of_boundary_eq _ _
    (boundary_eraseVertex_eq_of_wbtw F i hflat)

/-- A weakly-between ear triangle degenerates exactly to the shortcut
segment. -/
theorem triangleFace_earTriple_eq_segment_of_wbtw {m : ℕ}
    (F : Polygon E m) (i : Fin m)
    (hflat : Wbtw ℝ (F ((finRotate m).symm i)) (F i)
      (F (finRotate m i))) :
    triangleFace F (earTriple i) =
      segment ℝ (F ((finRotate m).symm i)) (F (finRotate m i)) := by
  simpa only [triangleFace, earTriple] using
    (convexHull_triple_eq_segment_of_wbtw
      (F ((finRotate m).symm i)) (F i) (F (finRotate m i)) hflat)

/-- The shortcut of a straight subdivision is contained in the old literal
boundary. -/
theorem ear_shortcut_subset_boundary_of_wbtw {m : ℕ}
    (F : Polygon E m) (i : Fin m)
    (hflat : Wbtw ℝ (F ((finRotate m).symm i)) (F i)
      (F (finRotate m i))) :
    segment ℝ (F ((finRotate m).symm i)) (F (finRotate m i)) ⊆
      F.boundary ℝ := by
  rw [← segment_union_segment_eq_of_wbtw _ _ _ hflat]
  apply Set.union_subset
  · intro x hx
    apply Set.mem_iUnion_of_mem ((finRotate m).symm i)
    simpa only [Polygon.edgeSet, affineSegment_eq_segment,
      Equiv.apply_symm_apply] using hx
  · intro x hx
    apply Set.mem_iUnion_of_mem i
    simpa only [Polygon.edgeSet, affineSegment_eq_segment] using hx

/-- The polygon boundary is definitionally contained in its frozen closed
region. -/
theorem boundary_subset_enclosedRegion {m : ℕ} (F : Polygon E m) :
    F.boundary ℝ ⊆ enclosedRegion F := by
  exact Set.subset_union_left

/-- In the flat case the required literal cover is just absorption of the
degenerate ear segment into the unchanged closed region. -/
theorem enclosedRegion_eq_union_triangleFace_of_wbtw {n : ℕ}
    (F : Polygon E (n + 2)) (i : Fin (n + 2))
    (hflat : Wbtw ℝ (F ((finRotate (n + 2)).symm i)) (F i)
      (F (finRotate (n + 2) i))) :
    enclosedRegion F = enclosedRegion (eraseVertex F i) ∪
      triangleFace F (earTriple i) := by
  rw [enclosedRegion_eraseVertex_eq_of_wbtw F i hflat,
    triangleFace_earTriple_eq_segment_of_wbtw F i hflat]
  symm
  apply Set.union_eq_left.mpr
  exact (ear_shortcut_subset_boundary_of_wbtw F i hflat).trans
    (boundary_subset_enclosedRegion F)

/-! ## Structural simplicity under flat deletion -/

/-- The listed endpoint set of an edge is contained in the closed edge. -/
theorem edgeEndpoints_subset_edgeSet {m : ℕ} (F : Polygon E m)
    (i : Fin m) : edgeEndpoints F i ⊆ F.edgeSet ℝ i := by
  intro x hx
  simp only [edgeEndpoints, Set.mem_insert_iff, Set.mem_singleton_iff] at hx
  simp only [Polygon.edgeSet, affineSegment_eq_segment]
  rcases hx with rfl | rfl
  · exact left_mem_segment ℝ _ _
  · exact right_mem_segment ℝ _ _

/-- Replacing two consecutive simple edges by their union cannot create a
new intersection with an edge which has neither occurrence of the deleted
middle point as endpoint. -/
theorem union_adjacent_inter_eq_shortcut_endpoints_inter
    (a q c u v : E) (hqu : q ≠ u) (hqv : q ≠ v)
    (hleft : segment ℝ a q ∩ segment ℝ u v =
      ({a, q} : Set E) ∩ ({u, v} : Set E))
    (hright : segment ℝ q c ∩ segment ℝ u v =
      ({q, c} : Set E) ∩ ({u, v} : Set E)) :
    (segment ℝ a q ∪ segment ℝ q c) ∩ segment ℝ u v =
      ({a, c} : Set E) ∩ ({u, v} : Set E) := by
  rw [Set.union_inter_distrib_right, hleft, hright]
  ext x
  simp only [Set.mem_union, Set.mem_inter_iff, Set.mem_insert_iff,
    Set.mem_singleton_iff]
  aesop

/-- Cyclic advancement has no fixed point as soon as at least two indices
are present. -/
theorem finRotate_ne_self_of_two_le {m : ℕ} (hm : 2 ≤ m) (i : Fin m) :
    finRotate m i ≠ i := by
  intro h
  have hm0 : 0 < m := by omega
  obtain ⟨k, rfl⟩ := Nat.exists_eq_succ_of_ne_zero (Nat.ne_of_gt hm0)
  by_cases hilast : i = Fin.last k
  · subst i
    have hval := congrArg Fin.val h
    simp only [finRotate_last, Fin.val_zero, Fin.val_last] at hval
    omega
  · have hval := congrArg Fin.val h
    rw [coe_finRotate_of_ne_last hilast] at hval
    omega

/-- Injective listed vertices on a cyclic list of size at least two force all
cyclic edges to be nondegenerate. -/
theorem hasNondegenerateEdges_of_injective {m : ℕ} (F : Polygon E m)
    (hm : 2 ≤ m) (hInject : Function.Injective F.vertices) :
    F.HasNondegenerateEdges := by
  intro i hEq
  exact finRotate_ne_self_of_two_le hm i (hInject hEq).symm

/-- It is enough to prove the nontrivial inclusion in the exact closed-edge
intersection clause; common listed endpoints always lie on both edges. -/
theorem edge_inter_eq_endpoints_inter_of_subset {m : ℕ}
    (F : Polygon E m)
    (hinter : ∀ i j : Fin m, i ≠ j →
      F.edgeSet ℝ i ∩ F.edgeSet ℝ j ⊆
        edgeEndpoints F i ∩ edgeEndpoints F j) :
    ∀ i j : Fin m, i ≠ j →
      F.edgeSet ℝ i ∩ F.edgeSet ℝ j =
        edgeEndpoints F i ∩ edgeEndpoints F j := by
  intro i j hij
  apply Set.Subset.antisymm (hinter i j hij)
  exact Set.inter_subset_inter (edgeEndpoints_subset_edgeSet F i)
    (edgeEndpoints_subset_edgeSet F j)

/-- An open diagonal disjoint from a retained old edge meets that edge, as a
closed segment, exactly at whichever diagonal endpoints are also endpoints of
the retained edge.  Old simplicity is used only to turn incidence of each
diagonal endpoint into listed-endpoint incidence. -/
theorem segment_inter_edge_eq_endpoints_inter_of_disjoint_openSegment
    {m : ℕ} (F : Polygon E m)
    (hCross : ∀ i j : Fin m, i ≠ j →
      F.edgeSet ℝ i ∩ F.edgeSet ℝ j =
        edgeEndpoints F i ∩ edgeEndpoints F j)
    (a c : E) (sa sc k : Fin m)
    (ha : a ∈ F.edgeSet ℝ sa) (hc : c ∈ F.edgeSet ℝ sc)
    (hsak : sa ≠ k) (hsck : sc ≠ k)
    (hdiag : Disjoint (openSegment ℝ a c) (F.edgeSet ℝ k)) :
    segment ℝ a c ∩ F.edgeSet ℝ k =
      ({a, c} : Set E) ∩ edgeEndpoints F k := by
  apply Set.Subset.antisymm
  · rintro x ⟨hxseg, hxedge⟩
    have hxends : x = a ∨ x = c := by
      rw [← insert_endpoints_openSegment] at hxseg
      rcases hxseg with hxa | hxc | hxopen
      · exact Or.inl hxa
      · exact Or.inr hxc
      · exact False.elim (Set.disjoint_left.mp hdiag hxopen hxedge)
    refine ⟨by simpa only [Set.mem_insert_iff, Set.mem_singleton_iff]
      using hxends, ?_⟩
    rcases hxends with hxa | hxc
    · subst x
      have hx : a ∈ F.edgeSet ℝ sa ∩ F.edgeSet ℝ k := ⟨ha, hxedge⟩
      rw [hCross sa k hsak] at hx
      exact hx.2
    · subst x
      have hx : c ∈ F.edgeSet ℝ sc ∩ F.edgeSet ℝ k := ⟨hc, hxedge⟩
      rw [hCross sc k hsck] at hx
      exact hx.2
  · rintro x ⟨hxends, hxendpoint⟩
    refine ⟨?_, edgeEndpoints_subset_edgeSet F k hxendpoint⟩
    simp only [Set.mem_insert_iff, Set.mem_singleton_iff] at hxends
    rcases hxends with hxa | hxc
    · subst x
      exact left_mem_segment ℝ a c
    · subst x
      exact right_mem_segment ℝ a c

/-- At deletion index zero, every non-closing new edge is the corresponding
old edge one index later. -/
theorem edgeSet_eraseVertex_zero_eq {n : ℕ} (F : Polygon E (n + 2))
    (j : Fin (n + 1)) (hj : j ≠ Fin.last n) :
    (eraseVertex F 0).edgeSet ℝ j = F.edgeSet ℝ j.succ := by
  let k : Fin n := j.castPred hj
  have hcast : k.castSucc = j := Fin.castSucc_castPred j hj
  rw [← hcast]
  simp only [Polygon.edgeSet, affineSegment_eq_segment,
    eraseVertex_zero_apply, succ_finRotate_castSucc]

/-- Endpoint counterpart of `edgeSet_eraseVertex_zero_eq`. -/
theorem edgeEndpoints_eraseVertex_zero_eq {n : ℕ}
    (F : Polygon E (n + 2)) (j : Fin (n + 1)) (hj : j ≠ Fin.last n) :
    edgeEndpoints (eraseVertex F 0) j = edgeEndpoints F j.succ := by
  let k : Fin n := j.castPred hj
  have hcast : k.castSucc = j := Fin.castSucc_castPred j hj
  rw [← hcast]
  simp only [edgeEndpoints, eraseVertex_zero_apply,
    succ_finRotate_castSucc]

/-- At deletion index zero, the new closing edge is the union of the two old
edges incident to the deleted flat vertex. -/
theorem edgeSet_eraseVertex_zero_last_eq_union_of_wbtw {n : ℕ}
    (F : Polygon E (n + 2))
    (hflat : Wbtw ℝ (F (Fin.last (n + 1))) (F 0) (F 1)) :
    (eraseVertex F 0).edgeSet ℝ (Fin.last n) =
      F.edgeSet ℝ (Fin.last (n + 1)) ∪ F.edgeSet ℝ 0 := by
  have hlastSucc : (Fin.last n).succ = Fin.last (n + 1) := by
    apply Fin.ext
    simp
  simp only [Polygon.edgeSet, affineSegment_eq_segment,
    eraseVertex_zero_apply, finRotate_last, hlastSucc,
    Fin.succ_zero_eq_one]
  exact (segment_union_segment_eq_of_wbtw _ _ _ hflat).symm

/-- Endpoint form of the zero-deletion shortcut. -/
theorem edgeEndpoints_eraseVertex_zero_last {n : ℕ}
    (F : Polygon E (n + 2)) :
    edgeEndpoints (eraseVertex F 0) (Fin.last n) =
      ({F (Fin.last (n + 1)), F 1} : Set E) := by
  have hlastSucc : (Fin.last n).succ = Fin.last (n + 1) := by
    apply Fin.ext
    simp
  simp only [edgeEndpoints, eraseVertex_zero_apply, finRotate_last,
    hlastSucc, Fin.succ_zero_eq_one]

/-- The zero-deletion shortcut has exactly the permitted endpoint
intersection with every retained edge. -/
theorem edgeSet_eraseVertex_zero_last_inter {n : ℕ}
    (F : Polygon E (n + 2)) (hF : IsSimplePositiveCycle F)
    (hflat : Wbtw ℝ (F (Fin.last (n + 1))) (F 0) (F 1))
    (j : Fin (n + 1)) (hj : j ≠ Fin.last n) :
    (eraseVertex F 0).edgeSet ℝ (Fin.last n) ∩
        (eraseVertex F 0).edgeSet ℝ j =
      edgeEndpoints (eraseVertex F 0) (Fin.last n) ∩
        edgeEndpoints (eraseVertex F 0) j := by
  have hInject := hF.2.1
  have hCross := hF.2.2.2.1
  have hlastSucc : (Fin.last n).succ = Fin.last (n + 1) := by
    apply Fin.ext
    simp
  have hlastj : (Fin.last (n + 1)) ≠ j.succ := by
    intro h
    apply hj
    apply Fin.succ_injective
    rw [hlastSucc]
    exact h.symm
  have hzeroj : (0 : Fin (n + 2)) ≠ j.succ := (Fin.succ_ne_zero j).symm
  let k : Fin n := j.castPred hj
  have hcast : k.castSucc = j := Fin.castSucc_castPred j hj
  have hnext : finRotate (n + 2) j.succ =
      (finRotate (n + 1) j).succ := by
    rw [← hcast]
    exact (succ_finRotate_castSucc k).symm
  have hzeroNext : (0 : Fin (n + 2)) ≠ finRotate (n + 2) j.succ := by
    rw [hnext]
    exact (Fin.succ_ne_zero _).symm
  have hqu : F 0 ≠ F j.succ := hInject.ne hzeroj
  have hqv : F 0 ≠ F (finRotate (n + 2) j.succ) :=
    hInject.ne hzeroNext
  have hleft := hCross (Fin.last (n + 1)) j.succ hlastj
  have hright := hCross (0 : Fin (n + 2)) j.succ hzeroj
  simp only [Polygon.edgeSet, affineSegment_eq_segment, edgeEndpoints,
    finRotate_last] at hleft
  simp only [Polygon.edgeSet, affineSegment_eq_segment, edgeEndpoints,
    finRotate_apply_zero] at hright
  have hinter := union_adjacent_inter_eq_shortcut_endpoints_inter
    (F (Fin.last (n + 1))) (F 0) (F 1) (F j.succ)
    (F (finRotate (n + 2) j.succ)) hqu hqv hleft hright
  rw [edgeSet_eraseVertex_zero_last_eq_union_of_wbtw F hflat,
    edgeSet_eraseVertex_zero_eq F j hj,
    edgeEndpoints_eraseVertex_zero_last F,
    edgeEndpoints_eraseVertex_zero_eq F j hj]
  simpa only [Polygon.edgeSet, affineSegment_eq_segment, edgeEndpoints,
    finRotate_last, finRotate_apply_zero] using hinter

/-- Two retained edges after deleting zero inherit their exact intersection
law from their corresponding old edges. -/
theorem edgeSet_eraseVertex_zero_inter_of_ne_last {n : ℕ}
    (F : Polygon E (n + 2)) (hF : IsSimplePositiveCycle F)
    (j k : Fin (n + 1)) (hj : j ≠ Fin.last n)
    (hk : k ≠ Fin.last n) (hjk : j ≠ k) :
    (eraseVertex F 0).edgeSet ℝ j ∩ (eraseVertex F 0).edgeSet ℝ k =
      edgeEndpoints (eraseVertex F 0) j ∩
        edgeEndpoints (eraseVertex F 0) k := by
  rw [edgeSet_eraseVertex_zero_eq F j hj,
    edgeSet_eraseVertex_zero_eq F k hk,
    edgeEndpoints_eraseVertex_zero_eq F j hj,
    edgeEndpoints_eraseVertex_zero_eq F k hk]
  exact hF.2.2.2.1 j.succ k.succ ((Fin.succ_injective _).ne hjk)

/-- Deleting a determinant-zero vertex at cyclic index zero preserves the
entire exact simple-positive-cycle structure. -/
theorem eraseVertex_zero_isSimplePositiveCycle_of_flat {n : ℕ}
    (F : Polygon E (n + 2)) (hcard : 4 ≤ n + 2)
    (hF : IsSimplePositiveCycle F)
    (hdet : triangleFaceDet F (earTriple (0 : Fin (n + 2))) = 0) :
    IsSimplePositiveCycle (eraseVertex F 0) := by
  have hsbtw := flat_ear_sbtw F hcard hF (0 : Fin (n + 2)) hdet
  have hpred : (finRotate (n + 2)).symm (0 : Fin (n + 2)) =
      Fin.last (n + 1) := by
    apply (finRotate (n + 2)).injective
    simp
  have hflat : Wbtw ℝ (F (Fin.last (n + 1))) (F 0) (F 1) := by
    simpa only [hpred, finRotate_apply_zero] using hsbtw.wbtw
  have hInject : Function.Injective (eraseVertex F 0).vertices :=
    hF.2.1.comp Fin.succAbove_right_injective
  refine ⟨by omega, hInject,
    hasNondegenerateEdges_of_injective _ (by omega) hInject, ?_, ?_⟩
  · intro j k hjk
    by_cases hj : j = Fin.last n
    · subst j
      exact edgeSet_eraseVertex_zero_last_inter F hF hflat k hjk.symm
    by_cases hk : k = Fin.last n
    · subst k
      rw [Set.inter_comm ((eraseVertex F 0).edgeSet ℝ j),
        Set.inter_comm (edgeEndpoints (eraseVertex F 0) j)]
      exact edgeSet_eraseVertex_zero_last_inter F hF hflat j hj
    exact edgeSet_eraseVertex_zero_inter_of_ne_last F hF j k hj hk hjk
  · rw [signedArea_eraseVertex_eq_of_det_eq_zero F 0 hdet]
    exact hF.2.2.2.2

/-- At deletion of the old last vertex, every non-closing new edge is the
same old edge under `castSucc`. -/
theorem edgeSet_eraseVertex_last_eq {n : ℕ} (F : Polygon E (n + 2))
    (j : Fin (n + 1)) (hj : j ≠ Fin.last n) :
    (eraseVertex F (Fin.last (n + 1))).edgeSet ℝ j =
      F.edgeSet ℝ j.castSucc := by
  let k : Fin n := j.castPred hj
  have hcast : k.castSucc = j := Fin.castSucc_castPred j hj
  rw [← hcast]
  simp only [Polygon.edgeSet, affineSegment_eq_segment,
    eraseVertex_last_apply, castSucc_finRotate_castSucc]

/-- Endpoint counterpart of `edgeSet_eraseVertex_last_eq`. -/
theorem edgeEndpoints_eraseVertex_last_eq {n : ℕ}
    (F : Polygon E (n + 2)) (j : Fin (n + 1)) (hj : j ≠ Fin.last n) :
    edgeEndpoints (eraseVertex F (Fin.last (n + 1))) j =
      edgeEndpoints F j.castSucc := by
  let k : Fin n := j.castPred hj
  have hcast : k.castSucc = j := Fin.castSucc_castPred j hj
  rw [← hcast]
  simp only [edgeEndpoints, eraseVertex_last_apply,
    castSucc_finRotate_castSucc]

/-- At deletion of the old last vertex, the new closing edge is the union of
the two old incident edges. -/
theorem edgeSet_eraseVertex_last_last_eq_union_of_wbtw {n : ℕ}
    (F : Polygon E (n + 2))
    (hflat : Wbtw ℝ (F (Fin.last n).castSucc)
      (F (Fin.last (n + 1))) (F 0)) :
    (eraseVertex F (Fin.last (n + 1))).edgeSet ℝ (Fin.last n) =
      F.edgeSet ℝ (Fin.last n).castSucc ∪
        F.edgeSet ℝ (Fin.last (n + 1)) := by
  have hrotPred :
      finRotate (n + 2) (Fin.last n).castSucc = Fin.last (n + 1) := by
    apply Fin.ext
    rw [coe_finRotate_of_ne_last (Fin.castSucc_ne_last (Fin.last n))]
    simp
  simp only [Polygon.edgeSet, affineSegment_eq_segment,
    eraseVertex_last_apply, finRotate_last, Fin.castSucc_zero, hrotPred]
  exact (segment_union_segment_eq_of_wbtw _ _ _ hflat).symm

/-- Endpoint form of the last-deletion shortcut. -/
theorem edgeEndpoints_eraseVertex_last_last {n : ℕ}
    (F : Polygon E (n + 2)) :
    edgeEndpoints (eraseVertex F (Fin.last (n + 1))) (Fin.last n) =
      ({F (Fin.last n).castSucc, F 0} : Set E) := by
  simp only [edgeEndpoints, eraseVertex_last_apply, finRotate_last,
    Fin.castSucc_zero]

/-- The last-deletion shortcut has exactly the permitted endpoint
intersection with every retained edge. -/
theorem edgeSet_eraseVertex_last_last_inter {n : ℕ}
    (F : Polygon E (n + 2)) (hF : IsSimplePositiveCycle F)
    (hflat : Wbtw ℝ (F (Fin.last n).castSucc)
      (F (Fin.last (n + 1))) (F 0))
    (j : Fin (n + 1)) (hj : j ≠ Fin.last n) :
    (eraseVertex F (Fin.last (n + 1))).edgeSet ℝ (Fin.last n) ∩
        (eraseVertex F (Fin.last (n + 1))).edgeSet ℝ j =
      edgeEndpoints (eraseVertex F (Fin.last (n + 1))) (Fin.last n) ∩
        edgeEndpoints (eraseVertex F (Fin.last (n + 1))) j := by
  have hInject := hF.2.1
  have hCross := hF.2.2.2.1
  have hpredj : (Fin.last n).castSucc ≠ j.castSucc :=
    (Fin.castSucc_injective _).ne hj.symm
  have hlastj : (Fin.last (n + 1)) ≠ j.castSucc :=
    (Fin.castSucc_ne_last j).symm
  let k : Fin n := j.castPred hj
  have hcast : k.castSucc = j := Fin.castSucc_castPred j hj
  have hnext : finRotate (n + 2) j.castSucc =
      (finRotate (n + 1) j).castSucc := by
    rw [← hcast]
    exact (castSucc_finRotate_castSucc k).symm
  have hlastNext : (Fin.last (n + 1)) ≠
      finRotate (n + 2) j.castSucc := by
    rw [hnext]
    exact (Fin.castSucc_ne_last _).symm
  have hqu : F (Fin.last (n + 1)) ≠ F j.castSucc :=
    hInject.ne hlastj
  have hqv : F (Fin.last (n + 1)) ≠
      F (finRotate (n + 2) j.castSucc) := hInject.ne hlastNext
  have hleft := hCross (Fin.last n).castSucc j.castSucc hpredj
  have hright := hCross (Fin.last (n + 1)) j.castSucc hlastj
  have hrotPred :
      finRotate (n + 2) (Fin.last n).castSucc = Fin.last (n + 1) := by
    apply Fin.ext
    rw [coe_finRotate_of_ne_last (Fin.castSucc_ne_last (Fin.last n))]
    simp
  simp only [Polygon.edgeSet, affineSegment_eq_segment, edgeEndpoints,
    hrotPred] at hleft
  simp only [Polygon.edgeSet, affineSegment_eq_segment, edgeEndpoints,
    finRotate_last] at hright
  have hinter := union_adjacent_inter_eq_shortcut_endpoints_inter
    (F (Fin.last n).castSucc) (F (Fin.last (n + 1))) (F 0)
    (F j.castSucc) (F (finRotate (n + 2) j.castSucc))
    hqu hqv hleft hright
  rw [edgeSet_eraseVertex_last_last_eq_union_of_wbtw F hflat,
    edgeSet_eraseVertex_last_eq F j hj,
    edgeEndpoints_eraseVertex_last_last F,
    edgeEndpoints_eraseVertex_last_eq F j hj]
  simpa only [Polygon.edgeSet, affineSegment_eq_segment, edgeEndpoints,
    hrotPred, finRotate_last] using hinter

/-- Two retained edges after deleting the old last vertex inherit their exact
intersection law. -/
theorem edgeSet_eraseVertex_last_inter_of_ne_last {n : ℕ}
    (F : Polygon E (n + 2)) (hF : IsSimplePositiveCycle F)
    (j k : Fin (n + 1)) (hj : j ≠ Fin.last n)
    (hk : k ≠ Fin.last n) (hjk : j ≠ k) :
    (eraseVertex F (Fin.last (n + 1))).edgeSet ℝ j ∩
        (eraseVertex F (Fin.last (n + 1))).edgeSet ℝ k =
      edgeEndpoints (eraseVertex F (Fin.last (n + 1))) j ∩
        edgeEndpoints (eraseVertex F (Fin.last (n + 1))) k := by
  rw [edgeSet_eraseVertex_last_eq F j hj,
    edgeSet_eraseVertex_last_eq F k hk,
    edgeEndpoints_eraseVertex_last_eq F j hj,
    edgeEndpoints_eraseVertex_last_eq F k hk]
  exact hF.2.2.2.1 j.castSucc k.castSucc
    ((Fin.castSucc_injective _).ne hjk)

/-- Deleting a determinant-zero cyclic last vertex preserves the entire
exact simple-positive-cycle structure. -/
theorem eraseVertex_last_isSimplePositiveCycle_of_flat {n : ℕ}
    (F : Polygon E (n + 2)) (hcard : 4 ≤ n + 2)
    (hF : IsSimplePositiveCycle F)
    (hdet : triangleFaceDet F
      (earTriple (Fin.last (n + 1))) = 0) :
    IsSimplePositiveCycle (eraseVertex F (Fin.last (n + 1))) := by
  have hsbtw := flat_ear_sbtw F hcard hF (Fin.last (n + 1)) hdet
  have hpred : (finRotate (n + 2)).symm (Fin.last (n + 1)) =
      (Fin.last n).castSucc := by
    apply (finRotate (n + 2)).injective
    simp
  have hflat : Wbtw ℝ (F (Fin.last n).castSucc)
      (F (Fin.last (n + 1))) (F 0) := by
    simpa only [hpred, finRotate_last] using hsbtw.wbtw
  have hInject : Function.Injective
      (eraseVertex F (Fin.last (n + 1))).vertices :=
    hF.2.1.comp Fin.succAbove_right_injective
  refine ⟨by omega, hInject,
    hasNondegenerateEdges_of_injective _ (by omega) hInject, ?_, ?_⟩
  · intro j k hjk
    by_cases hj : j = Fin.last n
    · subst j
      exact edgeSet_eraseVertex_last_last_inter F hF hflat k hjk.symm
    by_cases hk : k = Fin.last n
    · subst k
      rw [Set.inter_comm
          ((eraseVertex F (Fin.last (n + 1))).edgeSet ℝ j),
        Set.inter_comm
          (edgeEndpoints (eraseVertex F (Fin.last (n + 1))) j)]
      exact edgeSet_eraseVertex_last_last_inter F hF hflat j hj
    exact edgeSet_eraseVertex_last_inter_of_ne_last F hF j k hj hk hjk
  · rw [signedArea_eraseVertex_eq_of_det_eq_zero F
      (Fin.last (n + 1)) hdet]
    exact hF.2.2.2.2

/-- For an interior deletion, every new edge except the shortcut is exactly
the old edge at its `succAbove` image. -/
theorem edgeSet_eraseVertex_interior_eq {n : ℕ}
    (F : Polygon E (n + 2)) (i : Fin (n + 2))
    (hi0 : i ≠ 0) (hilast : i ≠ Fin.last (n + 1))
    (j : Fin (n + 1)) (hj : j ≠ i.pred hi0) :
    (eraseVertex F i).edgeSet ℝ j = F.edgeSet ℝ (i.succAbove j) := by
  simp only [Polygon.edgeSet, affineSegment_eq_segment, eraseVertex_apply]
  rw [succAbove_finRotate_of_interior_ne_pred i hi0 hilast j hj]

/-- Endpoint counterpart of `edgeSet_eraseVertex_interior_eq`. -/
theorem edgeEndpoints_eraseVertex_interior_eq {n : ℕ}
    (F : Polygon E (n + 2)) (i : Fin (n + 2))
    (hi0 : i ≠ 0) (hilast : i ≠ Fin.last (n + 1))
    (j : Fin (n + 1)) (hj : j ≠ i.pred hi0) :
    edgeEndpoints (eraseVertex F i) j =
      edgeEndpoints F (i.succAbove j) := by
  simp only [edgeEndpoints, eraseVertex_apply]
  rw [succAbove_finRotate_of_interior_ne_pred i hi0 hilast j hj]

/-- The interior-deletion shortcut is the union of the two old incident
edges at a flat vertex. -/
theorem edgeSet_eraseVertex_interior_pred_eq_union_of_wbtw {n : ℕ}
    (F : Polygon E (n + 2)) (i : Fin (n + 2))
    (hi0 : i ≠ 0) (hilast : i ≠ Fin.last (n + 1))
    (hflat : Wbtw ℝ (F ((finRotate (n + 2)).symm i)) (F i)
      (F (finRotate (n + 2) i))) :
    (eraseVertex F i).edgeSet ℝ (i.pred hi0) =
      F.edgeSet ℝ ((finRotate (n + 2)).symm i) ∪ F.edgeSet ℝ i := by
  have hpred : i.succAbove (i.pred hi0) =
      (finRotate (n + 2)).symm i :=
    (finRotate_symm_eq_succAbove_pred i hi0).symm
  have hshortcut : i.succAbove (finRotate (n + 1) (i.pred hi0)) =
      finRotate (n + 2) i := succAbove_finRotate_pred i hi0 hilast
  simp only [Polygon.edgeSet, affineSegment_eq_segment, eraseVertex_apply,
    hpred, hshortcut, Equiv.apply_symm_apply]
  exact (segment_union_segment_eq_of_wbtw _ _ _ hflat).symm

/-- Endpoint form of the interior-deletion shortcut. -/
theorem edgeEndpoints_eraseVertex_interior_pred {n : ℕ}
    (F : Polygon E (n + 2)) (i : Fin (n + 2))
    (hi0 : i ≠ 0) (hilast : i ≠ Fin.last (n + 1)) :
    edgeEndpoints (eraseVertex F i) (i.pred hi0) =
      ({F ((finRotate (n + 2)).symm i),
        F (finRotate (n + 2) i)} : Set E) := by
  have hpred : i.succAbove (i.pred hi0) =
      (finRotate (n + 2)).symm i :=
    (finRotate_symm_eq_succAbove_pred i hi0).symm
  have hshortcut : i.succAbove (finRotate (n + 1) (i.pred hi0)) =
      finRotate (n + 2) i := succAbove_finRotate_pred i hi0 hilast
  simp only [edgeEndpoints, eraseVertex_apply, hpred, hshortcut]

/-- The interior-deletion shortcut has exactly the permitted endpoint
intersection with every retained edge. -/
theorem edgeSet_eraseVertex_interior_pred_inter {n : ℕ}
    (F : Polygon E (n + 2)) (hF : IsSimplePositiveCycle F)
    (i : Fin (n + 2)) (hi0 : i ≠ 0)
    (hilast : i ≠ Fin.last (n + 1))
    (hflat : Wbtw ℝ (F ((finRotate (n + 2)).symm i)) (F i)
      (F (finRotate (n + 2) i)))
    (j : Fin (n + 1)) (hj : j ≠ i.pred hi0) :
    (eraseVertex F i).edgeSet ℝ (i.pred hi0) ∩
        (eraseVertex F i).edgeSet ℝ j =
      edgeEndpoints (eraseVertex F i) (i.pred hi0) ∩
        edgeEndpoints (eraseVertex F i) j := by
  let p : Fin (n + 1) := i.pred hi0
  let a : Fin (n + 2) := (finRotate (n + 2)).symm i
  let c : Fin (n + 2) := finRotate (n + 2) i
  let k : Fin (n + 2) := i.succAbove j
  have hpred : i.succAbove p = a :=
    (finRotate_symm_eq_succAbove_pred i hi0).symm
  have hnext : finRotate (n + 2) k =
      i.succAbove (finRotate (n + 1) j) := by
    exact (succAbove_finRotate_of_interior_ne_pred i hi0 hilast j hj).symm
  have hak : a ≠ k := by
    rw [← hpred]
    exact (show Function.Injective i.succAbove from
      Fin.succAbove_right_injective).ne hj.symm
  have hik : i ≠ k := Fin.ne_succAbove i j
  have hiNext : i ≠ finRotate (n + 2) k := by
    rw [hnext]
    exact Fin.ne_succAbove i _
  have hInject := hF.2.1
  have hqu : F i ≠ F k := hInject.ne hik
  have hqv : F i ≠ F (finRotate (n + 2) k) := hInject.ne hiNext
  have hleft := hF.2.2.2.1 a k hak
  have hright := hF.2.2.2.1 i k hik
  simp only [Polygon.edgeSet, affineSegment_eq_segment, edgeEndpoints, a,
    c, k, Equiv.apply_symm_apply] at hleft hright
  have hinter := union_adjacent_inter_eq_shortcut_endpoints_inter
    (F a) (F i) (F c) (F k) (F (finRotate (n + 2) k))
    hqu hqv hleft hright
  rw [show i.pred hi0 = p by rfl,
    edgeSet_eraseVertex_interior_pred_eq_union_of_wbtw
      F i hi0 hilast hflat,
    edgeSet_eraseVertex_interior_eq F i hi0 hilast j hj,
    edgeEndpoints_eraseVertex_interior_pred F i hi0 hilast,
    edgeEndpoints_eraseVertex_interior_eq F i hi0 hilast j hj]
  simpa only [Polygon.edgeSet, affineSegment_eq_segment, edgeEndpoints, a,
    c, k, Equiv.apply_symm_apply] using hinter

/-- Two retained edges after an interior deletion inherit their exact
intersection law. -/
theorem edgeSet_eraseVertex_interior_inter_of_ne_pred {n : ℕ}
    (F : Polygon E (n + 2)) (hF : IsSimplePositiveCycle F)
    (i : Fin (n + 2)) (hi0 : i ≠ 0)
    (hilast : i ≠ Fin.last (n + 1))
    (j k : Fin (n + 1)) (hj : j ≠ i.pred hi0)
    (hk : k ≠ i.pred hi0) (hjk : j ≠ k) :
    (eraseVertex F i).edgeSet ℝ j ∩ (eraseVertex F i).edgeSet ℝ k =
      edgeEndpoints (eraseVertex F i) j ∩
        edgeEndpoints (eraseVertex F i) k := by
  rw [edgeSet_eraseVertex_interior_eq F i hi0 hilast j hj,
    edgeSet_eraseVertex_interior_eq F i hi0 hilast k hk,
    edgeEndpoints_eraseVertex_interior_eq F i hi0 hilast j hj,
    edgeEndpoints_eraseVertex_interior_eq F i hi0 hilast k hk]
  exact hF.2.2.2.1 (i.succAbove j) (i.succAbove k)
    ((show Function.Injective i.succAbove from
      Fin.succAbove_right_injective).ne hjk)

/-- Deleting a determinant-zero non-wrap vertex preserves the entire exact
simple-positive-cycle structure. -/
theorem eraseVertex_interior_isSimplePositiveCycle_of_flat {n : ℕ}
    (F : Polygon E (n + 2)) (hcard : 4 ≤ n + 2)
    (hF : IsSimplePositiveCycle F) (i : Fin (n + 2))
    (hi0 : i ≠ 0) (hilast : i ≠ Fin.last (n + 1))
    (hdet : triangleFaceDet F (earTriple i) = 0) :
    IsSimplePositiveCycle (eraseVertex F i) := by
  have hsbtw := flat_ear_sbtw F hcard hF i hdet
  have hflat := hsbtw.wbtw
  have hInject : Function.Injective (eraseVertex F i).vertices :=
    hF.2.1.comp Fin.succAbove_right_injective
  refine ⟨by omega, hInject,
    hasNondegenerateEdges_of_injective _ (by omega) hInject, ?_, ?_⟩
  · intro j k hjk
    by_cases hj : j = i.pred hi0
    · subst j
      exact edgeSet_eraseVertex_interior_pred_inter
        F hF i hi0 hilast hflat k hjk.symm
    by_cases hk : k = i.pred hi0
    · subst k
      rw [Set.inter_comm ((eraseVertex F i).edgeSet ℝ j),
        Set.inter_comm (edgeEndpoints (eraseVertex F i) j)]
      exact edgeSet_eraseVertex_interior_pred_inter
        F hF i hi0 hilast hflat j hj
    exact edgeSet_eraseVertex_interior_inter_of_ne_pred
      F hF i hi0 hilast j k hj hk hjk
  · rw [signedArea_eraseVertex_eq_of_det_eq_zero F i hdet]
    exact hF.2.2.2.2

/-- Uniform structural preservation under deletion of a zero-determinant
flat vertex. -/
theorem eraseVertex_isSimplePositiveCycle_of_flat {n : ℕ}
    (F : Polygon E (n + 2)) (hcard : 4 ≤ n + 2)
    (hF : IsSimplePositiveCycle F) (i : Fin (n + 2))
    (hdet : triangleFaceDet F (earTriple i) = 0) :
    IsSimplePositiveCycle (eraseVertex F i) := by
  by_cases hi0 : i = 0
  · subst i
    exact eraseVertex_zero_isSimplePositiveCycle_of_flat F hcard hF hdet
  by_cases hilast : i = Fin.last (n + 1)
  · subst i
    exact eraseVertex_last_isSimplePositiveCycle_of_flat F hcard hF hdet
  exact eraseVertex_interior_isSimplePositiveCycle_of_flat
    F hcard hF i hi0 hilast hdet

/-- A selected determinant-zero vertex supplies every field of the exact
positive-ear-removal certificate. -/
theorem positiveEarRemoval_of_flat {n : ℕ}
    (F : Polygon E (n + 2)) (hcard : 4 ≤ n + 2)
    (hF : IsSimplePositiveCycle F) (i : Fin (n + 2))
    (hdet : triangleFaceDet F (earTriple i) = 0) :
    Nonempty (PositiveEarRemoval F) := by
  have hsbtw := flat_ear_sbtw F hcard hF i hdet
  refine ⟨{
    ear := i
    remaining_isSimplePositiveCycle :=
      eraseVertex_isSimplePositiveCycle_of_flat F hcard hF i hdet
    earDet_nonneg := by rw [hdet]
    cover := enclosedRegion_eq_union_triangleFace_of_wbtw F i hsbtw.wbtw
    aeDisjoint := AEDisjoint.of_null_right (by
      rw [triangleFace,
        PlanarArea.volume_convexHull_triangle_degenerate]
      exact hdet)
    signedArea_eq := signedArea_eraseVertex F i }⟩

/-- The entire flat branch of the frozen B95 statement, in its original
`n + 1` indexing. -/
theorem exists_positiveEarRemoval_of_exists_flat {n : ℕ}
    (F : Polygon E (n + 1)) (hcard : 4 ≤ n + 1)
    (hF : IsSimplePositiveCycle F)
    (hflat : ∃ i : Fin (n + 1),
      triangleFaceDet F (earTriple i) = 0) :
    Nonempty (PositiveEarRemoval F) := by
  obtain ⟨i, hi⟩ := hflat
  have hn : 0 < n := by omega
  obtain ⟨k, rfl⟩ := Nat.exists_eq_succ_of_ne_zero (Nat.ne_of_gt hn)
  exact positiveEarRemoval_of_flat F hcard hF i hi

/-! ## Reusable strict-diagonal structural lemmas -/

/-- At deletion index zero, an open shortcut disjoint from every old edge has
the exact permitted intersection with each retained new edge. -/
theorem edgeSet_eraseVertex_zero_last_inter_of_diagonal {n : ℕ}
    (F : Polygon E (n + 2)) (hF : IsSimplePositiveCycle F)
    (hdiag : ∀ k : Fin (n + 2),
      Disjoint (openSegment ℝ (F (Fin.last (n + 1))) (F 1))
        (F.edgeSet ℝ k))
    (j : Fin (n + 1)) (hj : j ≠ Fin.last n) :
    (eraseVertex F 0).edgeSet ℝ (Fin.last n) ∩
        (eraseVertex F 0).edgeSet ℝ j =
      edgeEndpoints (eraseVertex F 0) (Fin.last n) ∩
        edgeEndpoints (eraseVertex F 0) j := by
  have hlastSucc : (Fin.last n).succ = Fin.last (n + 1) := by
    apply Fin.ext
    simp
  have hlastj : (Fin.last (n + 1)) ≠ j.succ := by
    intro h
    apply hj
    apply Fin.succ_injective
    rw [hlastSucc]
    exact h.symm
  have hzeroj : (0 : Fin (n + 2)) ≠ j.succ :=
    (Fin.succ_ne_zero j).symm
  have hinter :=
    segment_inter_edge_eq_endpoints_inter_of_disjoint_openSegment
      F hF.2.2.2.1 (F (Fin.last (n + 1))) (F 1)
      (Fin.last (n + 1)) 0 j.succ
      (by simpa only [Polygon.edgeSet, affineSegment_eq_segment,
          finRotate_last]
        using left_mem_segment ℝ (F (Fin.last (n + 1))) (F 0))
      (by simpa only [Polygon.edgeSet, affineSegment_eq_segment,
          finRotate_apply_zero]
        using right_mem_segment ℝ (F 0) (F 1))
      hlastj hzeroj (hdiag j.succ)
  rw [edgeSet_eraseVertex_zero_eq F j hj,
    edgeEndpoints_eraseVertex_zero_last F,
    edgeEndpoints_eraseVertex_zero_eq F j hj]
  simpa only [Polygon.edgeSet, affineSegment_eq_segment,
    eraseVertex_zero_apply, finRotate_last, hlastSucc,
    Fin.succ_zero_eq_one] using hinter

/-- Structural preservation at deletion index zero from a genuine internal
open diagonal and a separately supplied positive orientation of the
remainder. -/
theorem eraseVertex_zero_isSimplePositiveCycle_of_diagonal {n : ℕ}
    (F : Polygon E (n + 2)) (hcard : 4 ≤ n + 2)
    (hF : IsSimplePositiveCycle F)
    (hdiag : ∀ k : Fin (n + 2),
      Disjoint (openSegment ℝ (F (Fin.last (n + 1))) (F 1))
        (F.edgeSet ℝ k))
    (harea : 0 < signedArea (eraseVertex F 0)) :
    IsSimplePositiveCycle (eraseVertex F 0) := by
  have hInject : Function.Injective (eraseVertex F 0).vertices :=
    hF.2.1.comp Fin.succAbove_right_injective
  refine ⟨by omega, hInject,
    hasNondegenerateEdges_of_injective _ (by omega) hInject, ?_, harea⟩
  intro j k hjk
  by_cases hj : j = Fin.last n
  · subst j
    exact edgeSet_eraseVertex_zero_last_inter_of_diagonal F hF hdiag k
      hjk.symm
  by_cases hk : k = Fin.last n
  · subst k
    rw [Set.inter_comm ((eraseVertex F 0).edgeSet ℝ j),
      Set.inter_comm (edgeEndpoints (eraseVertex F 0) j)]
    exact edgeSet_eraseVertex_zero_last_inter_of_diagonal F hF hdiag j hj
  exact edgeSet_eraseVertex_zero_inter_of_ne_last F hF j k hj hk hjk

/-- Last-index counterpart of
`edgeSet_eraseVertex_zero_last_inter_of_diagonal`. -/
theorem edgeSet_eraseVertex_last_last_inter_of_diagonal {n : ℕ}
    (F : Polygon E (n + 2)) (hF : IsSimplePositiveCycle F)
    (hdiag : ∀ k : Fin (n + 2),
      Disjoint (openSegment ℝ (F (Fin.last n).castSucc) (F 0))
        (F.edgeSet ℝ k))
    (j : Fin (n + 1)) (hj : j ≠ Fin.last n) :
    (eraseVertex F (Fin.last (n + 1))).edgeSet ℝ (Fin.last n) ∩
        (eraseVertex F (Fin.last (n + 1))).edgeSet ℝ j =
      edgeEndpoints (eraseVertex F (Fin.last (n + 1))) (Fin.last n) ∩
        edgeEndpoints (eraseVertex F (Fin.last (n + 1))) j := by
  have hpredj : (Fin.last n).castSucc ≠ j.castSucc :=
    (Fin.castSucc_injective _).ne hj.symm
  have hlastj : (Fin.last (n + 1)) ≠ j.castSucc :=
    (Fin.castSucc_ne_last j).symm
  have hinter :=
    segment_inter_edge_eq_endpoints_inter_of_disjoint_openSegment
      F hF.2.2.2.1 (F (Fin.last n).castSucc) (F 0)
      (Fin.last n).castSucc (Fin.last (n + 1)) j.castSucc
      (by
        simpa only [Polygon.edgeSet, affineSegment_eq_segment] using
          (left_mem_segment ℝ (F (Fin.last n).castSucc)
            (F (finRotate (n + 2) (Fin.last n).castSucc))))
      (by simpa only [Polygon.edgeSet, affineSegment_eq_segment,
          finRotate_last]
        using right_mem_segment ℝ (F (Fin.last (n + 1))) (F 0))
      hpredj hlastj (hdiag j.castSucc)
  rw [edgeSet_eraseVertex_last_eq F j hj,
    edgeEndpoints_eraseVertex_last_last F,
    edgeEndpoints_eraseVertex_last_eq F j hj]
  simpa only [Polygon.edgeSet, affineSegment_eq_segment,
    eraseVertex_last_apply, finRotate_last, Fin.castSucc_zero] using hinter

/-- Structural preservation at the cyclic last index from a genuine internal
open diagonal and a positive remainder orientation. -/
theorem eraseVertex_last_isSimplePositiveCycle_of_diagonal {n : ℕ}
    (F : Polygon E (n + 2)) (hcard : 4 ≤ n + 2)
    (hF : IsSimplePositiveCycle F)
    (hdiag : ∀ k : Fin (n + 2),
      Disjoint (openSegment ℝ (F (Fin.last n).castSucc) (F 0))
        (F.edgeSet ℝ k))
    (harea : 0 < signedArea
      (eraseVertex F (Fin.last (n + 1)))) :
    IsSimplePositiveCycle (eraseVertex F (Fin.last (n + 1))) := by
  have hInject : Function.Injective
      (eraseVertex F (Fin.last (n + 1))).vertices :=
    hF.2.1.comp Fin.succAbove_right_injective
  refine ⟨by omega, hInject,
    hasNondegenerateEdges_of_injective _ (by omega) hInject, ?_, harea⟩
  intro j k hjk
  by_cases hj : j = Fin.last n
  · subst j
    exact edgeSet_eraseVertex_last_last_inter_of_diagonal F hF hdiag k
      hjk.symm
  by_cases hk : k = Fin.last n
  · subst k
    rw [Set.inter_comm
        ((eraseVertex F (Fin.last (n + 1))).edgeSet ℝ j),
      Set.inter_comm
        (edgeEndpoints (eraseVertex F (Fin.last (n + 1))) j)]
    exact edgeSet_eraseVertex_last_last_inter_of_diagonal F hF hdiag j hj
  exact edgeSet_eraseVertex_last_inter_of_ne_last F hF j k hj hk hjk

/-- Interior-index counterpart of the strict shortcut intersection lemma. -/
theorem edgeSet_eraseVertex_interior_pred_inter_of_diagonal {n : ℕ}
    (F : Polygon E (n + 2)) (hF : IsSimplePositiveCycle F)
    (i : Fin (n + 2)) (hi0 : i ≠ 0)
    (hilast : i ≠ Fin.last (n + 1))
    (hdiag : ∀ k : Fin (n + 2),
      Disjoint
        (openSegment ℝ (F ((finRotate (n + 2)).symm i))
          (F (finRotate (n + 2) i)))
        (F.edgeSet ℝ k))
    (j : Fin (n + 1)) (hj : j ≠ i.pred hi0) :
    (eraseVertex F i).edgeSet ℝ (i.pred hi0) ∩
        (eraseVertex F i).edgeSet ℝ j =
      edgeEndpoints (eraseVertex F i) (i.pred hi0) ∩
        edgeEndpoints (eraseVertex F i) j := by
  let p : Fin (n + 1) := i.pred hi0
  let a : Fin (n + 2) := (finRotate (n + 2)).symm i
  let c : Fin (n + 2) := finRotate (n + 2) i
  let k : Fin (n + 2) := i.succAbove j
  have hpred : i.succAbove p = a :=
    (finRotate_symm_eq_succAbove_pred i hi0).symm
  have hak : a ≠ k := by
    rw [← hpred]
    exact (show Function.Injective i.succAbove from
      Fin.succAbove_right_injective).ne hj.symm
  have hik : i ≠ k := Fin.ne_succAbove i j
  have hinter :=
    segment_inter_edge_eq_endpoints_inter_of_disjoint_openSegment
      F hF.2.2.2.1 (F a) (F c) a i k
      (by simpa only [Polygon.edgeSet, affineSegment_eq_segment, a,
          Equiv.apply_symm_apply]
        using left_mem_segment ℝ (F a) (F (finRotate (n + 2) a)))
      (by simpa only [Polygon.edgeSet, affineSegment_eq_segment, c]
        using right_mem_segment ℝ (F i) (F c))
      hak hik (hdiag k)
  rw [show i.pred hi0 = p by rfl,
    edgeSet_eraseVertex_interior_eq F i hi0 hilast j hj,
    edgeEndpoints_eraseVertex_interior_pred F i hi0 hilast,
    edgeEndpoints_eraseVertex_interior_eq F i hi0 hilast j hj]
  have hshortcut : i.succAbove (finRotate (n + 1) p) = c :=
    succAbove_finRotate_pred i hi0 hilast
  simpa only [Polygon.edgeSet, affineSegment_eq_segment, eraseVertex_apply,
    hpred, hshortcut, edgeEndpoints, a, c, k] using hinter

/-- Structural preservation at a non-wrap index from a genuine internal open
diagonal and a positive remainder orientation. -/
theorem eraseVertex_interior_isSimplePositiveCycle_of_diagonal {n : ℕ}
    (F : Polygon E (n + 2)) (hcard : 4 ≤ n + 2)
    (hF : IsSimplePositiveCycle F) (i : Fin (n + 2))
    (hi0 : i ≠ 0) (hilast : i ≠ Fin.last (n + 1))
    (hdiag : ∀ k : Fin (n + 2),
      Disjoint
        (openSegment ℝ (F ((finRotate (n + 2)).symm i))
          (F (finRotate (n + 2) i)))
        (F.edgeSet ℝ k))
    (harea : 0 < signedArea (eraseVertex F i)) :
    IsSimplePositiveCycle (eraseVertex F i) := by
  have hInject : Function.Injective (eraseVertex F i).vertices :=
    hF.2.1.comp Fin.succAbove_right_injective
  refine ⟨by omega, hInject,
    hasNondegenerateEdges_of_injective _ (by omega) hInject, ?_, harea⟩
  intro j k hjk
  by_cases hj : j = i.pred hi0
  · subst j
    exact edgeSet_eraseVertex_interior_pred_inter_of_diagonal
      F hF i hi0 hilast hdiag k hjk.symm
  by_cases hk : k = i.pred hi0
  · subst k
    rw [Set.inter_comm ((eraseVertex F i).edgeSet ℝ j),
      Set.inter_comm (edgeEndpoints (eraseVertex F i) j)]
    exact edgeSet_eraseVertex_interior_pred_inter_of_diagonal
      F hF i hi0 hilast hdiag j hj
  exact edgeSet_eraseVertex_interior_inter_of_ne_pred
    F hF i hi0 hilast j k hj hk hjk

/-- Uniform structural strict-diagonal deletion lemma.  The topological
selector supplies `hdiag`; the shared orientation layer supplies `harea`. -/
theorem eraseVertex_isSimplePositiveCycle_of_diagonal {n : ℕ}
    (F : Polygon E (n + 2)) (hcard : 4 ≤ n + 2)
    (hF : IsSimplePositiveCycle F) (i : Fin (n + 2))
    (hdiag : ∀ k : Fin (n + 2),
      Disjoint
        (openSegment ℝ (F ((finRotate (n + 2)).symm i))
          (F (finRotate (n + 2) i)))
        (F.edgeSet ℝ k))
    (harea : 0 < signedArea (eraseVertex F i)) :
    IsSimplePositiveCycle (eraseVertex F i) := by
  by_cases hi0 : i = 0
  · subst i
    have hpred : (finRotate (n + 2)).symm (0 : Fin (n + 2)) =
        Fin.last (n + 1) := by
      apply (finRotate (n + 2)).injective
      simp
    apply eraseVertex_zero_isSimplePositiveCycle_of_diagonal
      F hcard hF
    · simpa only [hpred, finRotate_apply_zero] using hdiag
    · exact harea
  by_cases hilast : i = Fin.last (n + 1)
  · subst i
    have hpred : (finRotate (n + 2)).symm (Fin.last (n + 1)) =
        (Fin.last n).castSucc := by
      apply (finRotate (n + 2)).injective
      simp
    apply eraseVertex_last_isSimplePositiveCycle_of_diagonal
      F hcard hF
    · simpa only [hpred, finRotate_last] using hdiag
    · exact harea
  exact eraseVertex_interior_isSimplePositiveCycle_of_diagonal
    F hcard hF i hi0 hilast hdiag harea

/-- A determinant-zero indexed ear triangle is literally volume-null. -/
theorem volume_triangleFace_eq_zero_of_det_eq_zero {n : ℕ}
    (F : Polygon E n) (t : Fin n × Fin n × Fin n)
    (hdet : triangleFaceDet F t = 0) :
    volume (triangleFace F t) = 0 := by
  rw [triangleFace, PlanarArea.volume_convexHull_triangle_degenerate]
  exact hdet

/-- Consequently a determinant-zero ear is almost disjoint from every set;
no topology or measurability premise is needed for this certificate field. -/
theorem aeDisjoint_triangleFace_of_det_eq_zero {n : ℕ}
    (F : Polygon E n) (t : Fin n × Fin n × Fin n)
    (s : Set E) (hdet : triangleFaceDet F t = 0) :
    MeasureTheory.AEDisjoint volume s (triangleFace F t) := by
  exact AEDisjoint.of_null_right
    (volume_triangleFace_eq_zero_of_det_eq_zero F t hdet)

/-- Every closed planar segment is volume-null, derived from the already
formalized determinant formula rather than from a generic dimension API. -/
theorem volume_segment_eq_zero (a b : E) :
    volume (segment ℝ a b) = 0 := by
  rw [← convexHull_pair]
  have hset : ({a, b} : Set E) = {a, a, b} := by simp
  rw [hset]
  exact PlanarArea.volume_convexHull_triangle_degenerate a a b (by
    simp [PlanarArea.det2])

/-- Exact overlap on (or merely contained in) the shortcut segment is enough
for the strict-ear `AEDisjoint` field. -/
theorem aeDisjoint_of_inter_subset_segment (s t : Set E) (a b : E)
    (hinter : s ∩ t ⊆ segment ℝ a b) :
    MeasureTheory.AEDisjoint volume s t := by
  exact measure_mono_null hinter (volume_segment_eq_zero a b)

/-! ## Exact conditional completion at the two cyclic wraps -/

/-- Once the four genuinely geometric/topological facts are supplied at an
arbitrary cyclic index, all remaining fields of `PositiveEarRemoval` are
kernel-clean.  In particular the uniform `Fin.succAbove` shoelace algebra and
the planar-null overlap implication no longer belong to the topology
obligation. -/
theorem positiveEarRemoval_of_topology {n : ℕ}
    (F : Polygon E (n + 2)) (i : Fin (n + 2))
    (hremain : IsSimplePositiveCycle (eraseVertex F i))
    (hdet : 0 ≤ triangleFaceDet F (earTriple i))
    (hcover : enclosedRegion F =
      enclosedRegion (eraseVertex F i) ∪ triangleFace F (earTriple i))
    (hoverlap : enclosedRegion (eraseVertex F i) ∩
        triangleFace F (earTriple i) ⊆
      segment ℝ (F ((finRotate (n + 2)).symm i))
        (F (finRotate (n + 2) i))) :
    Nonempty (PositiveEarRemoval F) := by
  refine ⟨{
    ear := i
    remaining_isSimplePositiveCycle := hremain
    earDet_nonneg := hdet
    cover := hcover
    aeDisjoint := ?_
    signedArea_eq := signedArea_eraseVertex F i }⟩
  exact aeDisjoint_of_inter_subset_segment _ _ _ _ hoverlap

/-- Strict-ear completion directly in the vendored crosscut language.  The
finite selector supplies the open-diagonal edge disjointness and positive
corner determinant; the shared orientation layer supplies positivity of the
erased traversal; and the two side identifications are the only remaining
polygon-specific boundary bookkeeping.  The vendored crosscut theorem then
supplies both the literal closed cover and the exact shortcut overlap. -/
theorem positiveEarRemoval_of_crosscut_sides {n : ℕ}
    (F : Polygon E (n + 2)) (hcard : 4 ≤ n + 2)
    (hF : IsSimplePositiveCycle F) (i : Fin (n + 2))
    (hdiag : ∀ k : Fin (n + 2),
      Disjoint
        (openSegment ℝ (F ((finRotate (n + 2)).symm i))
          (F (finRotate (n + 2) i)))
        (F.edgeSet ℝ k))
    (harea : 0 < signedArea (eraseVertex F i))
    (hdet : 0 < triangleFaceDet F (earTriple i))
    (A₁ A₂ : Set E)
    (hcross : Schoenflies.IsCrosscut (F.boundary ℝ)
      (segment ℝ (F ((finRotate (n + 2)).symm i))
        (F (finRotate (n + 2) i)))
      (F ((finRotate (n + 2)).symm i))
      (F (finRotate (n + 2) i)))
    (hcut : Schoenflies.IsCutPair (F.boundary ℝ)
      (F ((finRotate (n + 2)).symm i))
      (F (finRotate (n + 2) i)) A₁ A₂)
    (hremainClosure : enclosedRegion (eraseVertex F i) =
      closure (Schoenflies.inside
        (A₁ ∪ segment ℝ (F ((finRotate (n + 2)).symm i))
          (F (finRotate (n + 2) i)))))
    (hearClosure : triangleFace F (earTriple i) =
      closure (Schoenflies.inside
        (A₂ ∪ segment ℝ (F ((finRotate (n + 2)).symm i))
          (F (finRotate (n + 2) i))))) :
    Nonempty (PositiveEarRemoval F) := by
  have hremain := eraseVertex_isSimplePositiveCycle_of_diagonal
    F hcard hF i hdiag harea
  have hsplit := closure_inside_eq_union_closure_sides hcross hcut
  rw [← hremainClosure, ← hearClosure] at hsplit
  have hcover : enclosedRegion F =
      enclosedRegion (eraseVertex F i) ∪ triangleFace F (earTriple i) :=
    (enclosedRegion_eq_closure_inside_of_isSimplePositiveCycle F hF).trans hsplit
  have hinter := closure_sides_inter_eq_crosscut hcross hcut
  rw [← hremainClosure, ← hearClosure] at hinter
  apply positiveEarRemoval_of_topology F i hremain hdet.le hcover
  rw [hinter]

/-- Once the four genuinely geometric/topological facts are supplied at old
index zero, all remaining fields of `PositiveEarRemoval` are kernel-clean.
In particular neither shoelace algebra nor almost-disjointness remains part
of the topology obligation. -/
theorem positiveEarRemoval_zero_of_topology {n : ℕ}
    (F : Polygon E (n + 2))
    (hremain : IsSimplePositiveCycle (eraseVertex F 0))
    (hdet : 0 ≤ triangleFaceDet F (earTriple (0 : Fin (n + 2))))
    (hcover : enclosedRegion F =
      enclosedRegion (eraseVertex F 0) ∪
        triangleFace F (earTriple (0 : Fin (n + 2))))
    (hoverlap : enclosedRegion (eraseVertex F 0) ∩
        triangleFace F (earTriple (0 : Fin (n + 2))) ⊆
      segment ℝ (F ((finRotate (n + 2)).symm 0))
        (F (finRotate (n + 2) 0))) :
    Nonempty (PositiveEarRemoval F) := by
  refine ⟨{
    ear := 0
    remaining_isSimplePositiveCycle := hremain
    earDet_nonneg := hdet
    cover := hcover
    aeDisjoint := ?_
    signedArea_eq := signedArea_eraseVertex_zero F }⟩
  exact aeDisjoint_of_inter_subset_segment _ _ _ _ hoverlap

/-- Symmetric conditional completion at the old last index. -/
theorem positiveEarRemoval_last_of_topology {n : ℕ}
    (F : Polygon E (n + 2))
    (hremain : IsSimplePositiveCycle
      (eraseVertex F (Fin.last (n + 1))))
    (hdet : 0 ≤ triangleFaceDet F (earTriple (Fin.last (n + 1))))
    (hcover : enclosedRegion F =
      enclosedRegion (eraseVertex F (Fin.last (n + 1))) ∪
        triangleFace F (earTriple (Fin.last (n + 1))))
    (hoverlap : enclosedRegion (eraseVertex F (Fin.last (n + 1))) ∩
        triangleFace F (earTriple (Fin.last (n + 1))) ⊆
      segment ℝ
        (F ((finRotate (n + 2)).symm (Fin.last (n + 1))))
        (F (finRotate (n + 2) (Fin.last (n + 1))))) :
    Nonempty (PositiveEarRemoval F) := by
  refine ⟨{
    ear := Fin.last (n + 1)
    remaining_isSimplePositiveCycle := hremain
    earDet_nonneg := hdet
    cover := hcover
    aeDisjoint := ?_
    signedArea_eq := signedArea_eraseVertex_last F }⟩
  exact aeDisjoint_of_inter_subset_segment _ _ _ _ hoverlap

/-! ## Trap-2 witness -/

/-- The exact four-or-more-vertex hypothesis package is inhabited. -/
example :
    ∃ (n : ℕ) (F : Polygon E (n + 1)),
      4 ≤ n + 1 ∧ IsSimplePositiveCycle F := by
  exact ⟨3, square, by norm_num, square_isSimplePositiveCycle⟩

end MathLab.PolygonRearrangement.PositiveEarRemovalProofScratch

#print axioms MathLab.PolygonRearrangement.PositiveEarRemovalProofScratch.signedArea_eraseVertex_zero
#print axioms MathLab.PolygonRearrangement.PositiveEarRemovalProofScratch.signedArea_eraseVertex_last
#print axioms MathLab.PolygonRearrangement.PositiveEarRemovalProofScratch.signedArea_eraseVertex_interior
#print axioms MathLab.PolygonRearrangement.PositiveEarRemovalProofScratch.signedArea_eraseVertex
#print axioms MathLab.PolygonRearrangement.PositiveEarRemovalProofScratch.enclosedRegion_eq_of_boundary_eq
#print axioms MathLab.PolygonRearrangement.PositiveEarRemovalProofScratch.aeDisjoint_of_inter_subset_segment
#print axioms MathLab.PolygonRearrangement.PositiveEarRemovalProofScratch.positiveEarRemoval_of_topology
#print axioms MathLab.PolygonRearrangement.PositiveEarRemovalProofScratch.positiveEarRemoval_zero_of_topology
#print axioms MathLab.PolygonRearrangement.PositiveEarRemovalProofScratch.positiveEarRemoval_last_of_topology


==> anc/P5-kernel-deficit-lean-v6/MathLab/Geometry/PositiveEarStrictSelectorScratch.lean <==
/-
Copyright (c) 2026 Math Lab. All rights reserved.
Released under Apache 2.0 license as described in the file LICENSE.
Authors: Math Lab formalization track
-/
import MathLab.Geometry.PolygonLocalLeftTransportScratch
import MathLab.Geometry.PolygonStrictConvexCornerScratch

/-!
# Strict positive-ear selector packaging

The finite deepest-vertex selector already returns a genuine diagonal.  This
module retains the selected vertex's corner-triangle membership and combines
it with local-left orientation to prove that the open diagonal lies in the
bounded Jordan component.  No induction or child-orientation theorem is used.
-/

open Set

noncomputable section

namespace MathLab.PolygonRearrangement.PositiveEarStrictSelectorScratch

open PolygonDiagonalSplitScratch
open PolygonEarSelectorGeometryScratch
open PolygonFinZModBridgeScratch
open PolygonJordanBridgeScratch
open PolygonLocalLeftTransportScratch
open PolygonOrientationTopologyScratch

/-- At a strict convex corner, either the corner is already an empty ear or
the deepest contained vertex supplies a genuine internal diagonal together
with the membership fact used to construct it. -/
theorem ear_or_internalDiagonal_at {m : ℕ}
    (P : Schoenflies.PrePolygon m) (i : ZMod (m + 3))
    (hconv : 0 < cornerDet P i)
    (hLeft : BoundaryInsideLocallyLeft P) :
    IsEarVertex P i ∨
      ∃ w : ZMod (m + 3),
        IsDiagonal P i w ∧
          inTriangle (P.vertex (i - 1)) (P.vertex i)
            (P.vertex (i + 1)) (P.vertex w) ∧
          openSegment ℝ (P.vertex i) (P.vertex w) ⊆
            Schoenflies.inside P.carrier := by
  rcases ear_or_deepest_at P i hconv with hear |
      ⟨w, ⟨hw₁, hw₂, hw₃, hwT⟩, hwmax⟩
  · exact Or.inl hear
  · let hdiag : IsDiagonal P i w :=
      deepest_contained_isDiagonal P i w hconv hw₁ hw₂ hw₃ hwT hwmax
    exact Or.inr ⟨w, hdiag, hwT,
      openDiagonal_subset_inside_of_localLeft
        P i w hdiag hconv hwT hLeft⟩

/-- Production-index form.  The direct-ear branch returns the exact public
`Fin` predicate; the split branch remains in `PrePolygon`, which is the
representation used by the strong-induction driver. -/
theorem finEar_or_internalDiagonal_at {m : ℕ}
    (F : Polygon E (m + 3))
    (hInjective : Function.Injective F.vertices)
    (hEdges : ∀ i j : Fin (m + 3), i ≠ j →
      F.edgeSet ℝ i ∩ F.edgeSet ℝ j =
        edgeEndpoints F i ∩ edgeEndpoints F j)
    (hLeft : BoundaryInteriorLocallyLeft F)
    (i : Fin (m + 3))
    (hconv : 0 < triangleFaceDet F (earTriple i)) :
    IsFinEarVertex F i ∨
      ∃ w : ZMod (m + 3),
        IsDiagonal (toPrePolygon F hInjective hEdges) (finToZMod i) w ∧
          inTriangle
            ((toPrePolygon F hInjective hEdges).vertex (finToZMod i - 1))
            ((toPrePolygon F hInjective hEdges).vertex (finToZMod i))
            ((toPrePolygon F hInjective hEdges).vertex (finToZMod i + 1))
            ((toPrePolygon F hInjective hEdges).vertex w) ∧
          openSegment ℝ
              ((toPrePolygon F hInjective hEdges).vertex (finToZMod i))
              ((toPrePolygon F hInjective hEdges).vertex w) ⊆
            Schoenflies.inside
              (toPrePolygon F hInjective hEdges).carrier := by
  let P := toPrePolygon F hInjective hEdges
  have hPconv : 0 < cornerDet P (finToZMod i) := by
    simpa only [P, cornerDet_toPrePolygon_finToZMod] using hconv
  have hPLeft : BoundaryInsideLocallyLeft P :=
    boundaryInsideLocallyLeft_toPrePolygon F hInjective hEdges hLeft
  rcases ear_or_internalDiagonal_at P (finToZMod i) hPconv hPLeft with
      hear | hdiag
  · exact Or.inl ((isEarVertex_toPrePolygon_iff
      F hInjective hEdges i).mp hear)
  · exact Or.inr hdiag

#print axioms ear_or_internalDiagonal_at
#print axioms finEar_or_internalDiagonal_at

end MathLab.PolygonRearrangement.PositiveEarStrictSelectorScratch


==> anc/P5-kernel-deficit-lean-v6/MathLab/Geometry/SupportReversedDiagonalOrientationScratch.lean <==
/-
Copyright (c) 2026 Math Lab. All rights reserved.
Released under Apache 2.0 license as described in the file LICENSE.
Authors: Math Lab formalization track
-/
import MathLab.Geometry.PolygonDirectionCoordinateScratch

/-!
# The strict crossing forced by a reversed support pairing

At a strict support minimum, two nearby cutpoints on a common height line
inherit a strict left-to-right order from the positive source corner.  If two
far endpoints are paired in the reverse hull-neighbour order, the two support
inequalities put those endpoints in the opposite order.  This file isolates
the resulting four strict orientation inequalities; the purely affine
open-segment crossing lemma is packaged separately.
-/

noncomputable section

namespace MathLab.PolygonRearrangement.SupportReversedDiagonalOrientationScratch

open PolygonDirectionCoordinateScratch

private theorem det2_eq_cross_directionCoords_sub (u : E)
    (hu : Schoenflies.Plane.IsDirection u) (a b p : E) :
    PlanarArea.det2 (a - p) (b - p) =
      PolygonWindingOrientationScratch.RealCycle.cross
        (directionCoords u a - directionCoords u p)
        (directionCoords u b - directionCoords u p) := by
  rw [← directionCoords_sub, ← directionCoords_sub,
    directionCoords_cross u hu]

/-- Cutting the two incident source edges at interior points preserves the
strict sign of the corner, with the incoming ray reversed. -/
theorem cutpointDet_neg_of_positiveCorner
    (vPrev p vNext xPrev xNext : E)
    (hxPrev : xPrev ∈ openSegment ℝ vPrev p)
    (hxNext : xNext ∈ openSegment ℝ p vNext)
    (hcorner : 0 < PlanarArea.det2 (p - vPrev) (vNext - p)) :
    PlanarArea.det2 (xPrev - p) (xNext - p) < 0 := by
  rcases hxPrev with ⟨a, b, ha, hb, hab, hxPrev⟩
  rcases hxNext with ⟨d, e, hd, he, hde, hxNext⟩
  have hPrevSub : xPrev - p = a • (vPrev - p) := by
    rw [← hxPrev]
    ext i
    simp only [PiLp.add_apply, PiLp.smul_apply, smul_eq_mul,
      PiLp.sub_apply]
    have hab' : b = 1 - a := by linarith
    rw [hab']
    ring
  have hNextSub : xNext - p = e • (vNext - p) := by
    rw [← hxNext]
    ext i
    simp only [PiLp.add_apply, PiLp.smul_apply, smul_eq_mul,
      PiLp.sub_apply]
    have hde' : d = 1 - e := by linarith
    rw [hde']
    ring
  rw [hPrevSub, hNextSub]
  have hscale :
      PlanarArea.det2 (a • (vPrev - p)) (e • (vNext - p)) =
        -(a * e) * PlanarArea.det2 (p - vPrev) (vNext - p) := by
    simp only [PlanarArea.det2, PiLp.smul_apply, smul_eq_mul,
      PiLp.sub_apply]
    ring
  rw [hscale]
  have hae : 0 < a * e := mul_pos ha he
  nlinarith [mul_pos hae hcorner]

/-- A same-level positively ordered near pair and reverse support inequalities
force the two corresponding diagonals to have strictly alternating endpoint
orientations. -/
theorem reversedSupport_diagonal_orientations
    (u p xPrev xNext qPrev qNext : E) (c : ℝ)
    (hu : Schoenflies.Plane.IsDirection u)
    (hpc : Schoenflies.hgt u p < c)
    (hxPrev : Schoenflies.hgt u xPrev = c)
    (hxNext : Schoenflies.hgt u xNext = c)
    (hqPrev : c < Schoenflies.hgt u qPrev)
    (hqNext : c < Schoenflies.hgt u qNext)
    (hcut : PlanarArea.det2 (xPrev - p) (xNext - p) < 0)
    (hRight : 0 ≤ PlanarArea.det2 (qPrev - p) (xNext - p))
    (hLeft : PlanarArea.det2 (qNext - p) (xPrev - p) ≤ 0) :
    PlanarArea.det2 (qPrev - xPrev) (xNext - xPrev) < 0 ∧
      0 < PlanarArea.det2 (qPrev - xPrev) (qNext - xPrev) ∧
      0 < PlanarArea.det2 (qNext - xNext) (xPrev - xNext) ∧
      PlanarArea.det2 (qNext - xNext) (qPrev - xNext) < 0 := by
  let P := directionCoords u p
  let A := directionCoords u xPrev
  let B := directionCoords u xNext
  let C := directionCoords u qPrev
  let D := directionCoords u qNext
  let delta : ℝ := c - P.2
  let xa : ℝ := A.1 - P.1
  let xb : ℝ := B.1 - P.1
  let xc : ℝ := C.1 - P.1
  let xd : ℝ := D.1 - P.1
  let yc : ℝ := C.2 - P.2
  let yd : ℝ := D.2 - P.2
  have hdelta : 0 < delta := by
    dsimp only [delta, P]
    simpa only [directionCoords_snd] using sub_pos.mpr hpc
  have hA2 : A.2 - P.2 = delta := by
    dsimp only [A, P, delta]
    simp only [directionCoords_snd, hxPrev]
  have hB2 : B.2 - P.2 = delta := by
    dsimp only [B, P, delta]
    simp only [directionCoords_snd, hxNext]
  have hyc : delta < yc := by
    dsimp only [delta, yc, C, P]
    simpa only [directionCoords_snd] using sub_lt_sub_right hqPrev _
  have hyd : delta < yd := by
    dsimp only [delta, yd, D, P]
    simpa only [directionCoords_snd] using sub_lt_sub_right hqNext _
  have hcut' : xa * delta - delta * xb < 0 := by
    rw [det2_eq_cross_directionCoords_sub u hu] at hcut
    simpa only [PolygonWindingOrientationScratch.RealCycle.cross,
      Prod.fst_sub, Prod.snd_sub, xa, xb, A, B, P, hA2, hB2] using hcut
  have hxab : xa < xb := by nlinarith
  have hRight' : 0 ≤ xc * delta - yc * xb := by
    rw [det2_eq_cross_directionCoords_sub u hu] at hRight
    simpa only [PolygonWindingOrientationScratch.RealCycle.cross,
      Prod.fst_sub, Prod.snd_sub, xb, xc, yc, B, C, P, hB2] using hRight
  have hLeft' : xd * delta - yd * xa ≤ 0 := by
    rw [det2_eq_cross_directionCoords_sub u hu] at hLeft
    simpa only [PolygonWindingOrientationScratch.RealCycle.cross,
      Prod.fst_sub, Prod.snd_sub, xa, xd, yd, A, D, P, hA2] using hLeft
  have hycPos : 0 < yc := hdelta.trans hyc
  have hydPos : 0 < yd := hdelta.trans hyd
  have hxbxa : 0 < xb - xa := sub_pos.mpr hxab
  have hycGap : 0 < yc - delta := sub_pos.mpr hyc
  have hydGap : 0 < yd - delta := sub_pos.mpr hyd
  have hCChord : xa * (yc - delta) < delta * (xc - xa) := by
    have hstrict : 0 < yc * (xb - xa) := mul_pos hycPos hxbxa
    nlinarith
  have hDChord : delta * (xd - xa) ≤ xa * (yd - delta) := by
    nlinarith
  have hDChordB : delta * (xd - xb) < xb * (yd - delta) := by
    have hstrict : 0 < yd * (xb - xa) := mul_pos hydPos hxbxa
    nlinarith
  have hCChordB : xb * (yc - delta) ≤ delta * (xc - xb) := by
    nlinarith
  have hACB :
      PlanarArea.det2 (qPrev - xPrev) (xNext - xPrev) < 0 := by
    rw [det2_eq_cross_directionCoords_sub u hu]
    have hA2' : B.2 - A.2 = 0 := by
      dsimp only [A, B]
      simp only [directionCoords_snd, hxPrev, hxNext, sub_self]
    have hC2 : C.2 - A.2 = yc - delta := by
      dsimp only [C, A, yc, delta, P]
      simp only [directionCoords_snd, hxPrev]
      ring
    have hB1 : B.1 - A.1 = xb - xa := by
      dsimp only [B, A, xb, xa, P]
      ring
    change (C.1 - A.1) * (B.2 - A.2) -
      (C.2 - A.2) * (B.1 - A.1) < 0
    rw [hA2', hC2, hB1]
    nlinarith
  have hACD :
      0 < PlanarArea.det2 (qPrev - xPrev) (qNext - xPrev) := by
    rw [det2_eq_cross_directionCoords_sub u hu]
    have hC1 : C.1 - A.1 = xc - xa := by
      dsimp only [C, A, xc, xa, P]
      ring
    have hD1 : D.1 - A.1 = xd - xa := by
      dsimp only [D, A, xd, xa, P]
      ring
    have hC2 : C.2 - A.2 = yc - delta := by
      dsimp only [C, A, yc, delta, P]
      simp only [directionCoords_snd, hxPrev]
      ring
    have hD2 : D.2 - A.2 = yd - delta := by
      dsimp only [D, A, yd, delta, P]
      simp only [directionCoords_snd, hxPrev]
      ring
    change (C.1 - A.1) * (D.2 - A.2) -
      (C.2 - A.2) * (D.1 - A.1) > 0
    rw [hC1, hD1, hC2, hD2]
    have hCScaled := mul_lt_mul_of_pos_right hCChord hydGap
    have hDScaled := mul_le_mul_of_nonneg_left hDChord hycGap.le
    have hMain :
        (yc - delta) * (delta * (xd - xa)) <
          delta * (xc - xa) * (yd - delta) := by
      calc
        (yc - delta) * (delta * (xd - xa)) ≤
            (yc - delta) * (xa * (yd - delta)) := hDScaled
        _ = xa * (yc - delta) * (yd - delta) := by ring
        _ < delta * (xc - xa) * (yd - delta) := hCScaled
    have hDeltaPos :
        0 < delta *
          ((xc - xa) * (yd - delta) - (yc - delta) * (xd - xa)) := by
      calc
        0 < delta * (xc - xa) * (yd - delta) -
            (yc - delta) * (delta * (xd - xa)) := sub_pos.mpr hMain
        _ = delta *
            ((xc - xa) * (yd - delta) -
              (yc - delta) * (xd - xa)) := by ring
    rcases mul_pos_iff.mp hDeltaPos with hPos | hNeg
    · exact hPos.2
    · exact False.elim ((not_lt_of_ge hdelta.le) hNeg.1)
  have hBDA :
      0 < PlanarArea.det2 (qNext - xNext) (xPrev - xNext) := by
    rw [det2_eq_cross_directionCoords_sub u hu]
    have hA2' : A.2 - B.2 = 0 := by
      dsimp only [A, B]
      simp only [directionCoords_snd, hxPrev, hxNext, sub_self]
    have hD2 : D.2 - B.2 = yd - delta := by
      dsimp only [D, B, yd, delta, P]
      simp only [directionCoords_snd, hxNext]
      ring
    have hA1 : A.1 - B.1 = xa - xb := by
      dsimp only [A, B, xa, xb, P]
      ring
    change (D.1 - B.1) * (A.2 - B.2) -
      (D.2 - B.2) * (A.1 - B.1) > 0
    rw [hA2', hD2, hA1]
    nlinarith
  have hBDC :
      PlanarArea.det2 (qNext - xNext) (qPrev - xNext) < 0 := by
    rw [det2_eq_cross_directionCoords_sub u hu]
    have hD1 : D.1 - B.1 = xd - xb := by
      dsimp only [D, B, xd, xb, P]
      ring
    have hC1 : C.1 - B.1 = xc - xb := by
      dsimp only [C, B, xc, xb, P]
      ring
    have hD2 : D.2 - B.2 = yd - delta := by
      dsimp only [D, B, yd, delta, P]
      simp only [directionCoords_snd, hxNext]
      ring
    have hC2 : C.2 - B.2 = yc - delta := by
      dsimp only [C, B, yc, delta, P]
      simp only [directionCoords_snd, hxNext]
      ring
    change (D.1 - B.1) * (C.2 - B.2) -
      (D.2 - B.2) * (C.1 - B.1) < 0
    rw [hD1, hC1, hD2, hC2]
    have hDScaled := mul_lt_mul_of_pos_right hDChordB hycGap
    have hCScaled := mul_le_mul_of_nonneg_left hCChordB hydGap.le
    have hMain :
        delta * (xd - xb) * (yc - delta) <
          (yd - delta) * (delta * (xc - xb)) := by
      calc
        delta * (xd - xb) * (yc - delta) <
            xb * (yd - delta) * (yc - delta) := hDScaled
        _ = (yd - delta) * (xb * (yc - delta)) := by ring
        _ ≤ (yd - delta) * (delta * (xc - xb)) := hCScaled
    have hDeltaNeg :
        delta *
          ((xd - xb) * (yc - delta) - (yd - delta) * (xc - xb)) < 0 := by
      calc
        delta *
            ((xd - xb) * (yc - delta) -
              (yd - delta) * (xc - xb)) =
            delta * (xd - xb) * (yc - delta) -
              (yd - delta) * (delta * (xc - xb)) := by ring
        _ < 0 := sub_neg.mpr hMain
    rcases mul_neg_iff.mp hDeltaNeg with hPosNeg | hNegPos
    · exact hPosNeg.2
    · exact False.elim ((not_lt_of_ge hdelta.le) hNegPos.1)
  exact ⟨hACB, hACD, hBDA, hBDC⟩

#print axioms reversedSupport_diagonal_orientations
#print axioms cutpointDet_neg_of_positiveCorner

end MathLab.PolygonRearrangement.SupportReversedDiagonalOrientationScratch


==> anc/P5-kernel-deficit-lean-v6/MathLab/MeasureTheory/PlanarBrunnMinkowski.lean <==
/-
Copyright (c) 2026 Math Lab. All rights reserved.
Released under Apache 2.0 license as described in the file LICENSE.
Authors: Math Lab formalization track
-/
import MathLab.External.HoBrunnMinkowski.BrunnMinkowski
import Mathlib.Analysis.Normed.Module.Ball.Pointwise

/-!
# Planar Brunn--Minkowski statement layer

This file exposes the exact dimension-two Brunn--Minkowski interface needed
by `MathLab.P5.CapUnion`.  Its proof specializes the vendored, Apache-2.0
development of Jonathan Ho at pinned commit
`29768f8beeaf17295cdf3853d37da35d7e2b0a5f`.

The exponent is an `ENNReal.rpow` exponent.  Since `(2 : ℝ)⁻¹ = 1/2`, this
is the usual square-root form of Brunn--Minkowski in the Euclidean plane.
-/

open MeasureTheory Set
open scoped Pointwise

noncomputable section

namespace MathLab.PlanarBrunnMinkowski

/-- The ambient Euclidean plane. -/
abbrev Point := EuclideanSpace ℝ (Fin 2)

/-- Trap-2 witness: two genuine open planar balls simultaneously satisfy all
hypotheses of the planar Brunn--Minkowski statement. -/
example :
    (Metric.ball (0 : Point) 1).Nonempty ∧
      MeasurableSet (Metric.ball (0 : Point) 1) ∧
      (Metric.ball (0 : Point) 1).Nonempty ∧
      MeasurableSet (Metric.ball (0 : Point) 1) ∧
      MeasurableSet (Metric.ball (0 : Point) 1 + Metric.ball (0 : Point) 1) := by
  refine ⟨Metric.nonempty_ball.2 zero_lt_one, Metric.isOpen_ball.measurableSet,
    Metric.nonempty_ball.2 zero_lt_one, Metric.isOpen_ball.measurableSet, ?_⟩
  rw [ball_add_ball (by norm_num) (by norm_num)]
  exact Metric.isOpen_ball.measurableSet

/-- **Planar Brunn--Minkowski.**  For nonempty measurable planar sets whose
Minkowski sum is measurable, the square root of area is superadditive under
Minkowski addition. -/
theorem planar_brunn_minkowski
    {A B : Set Point}
    (hA_nonempty : A.Nonempty) (hA_measurable : MeasurableSet A)
    (hB_nonempty : B.Nonempty) (hB_measurable : MeasurableSet B)
    (hAB_measurable : MeasurableSet (A + B)) :
    volume A ^ (2 : ℝ)⁻¹ + volume B ^ (2 : ℝ)⁻¹ ≤
      volume (A + B) ^ (2 : ℝ)⁻¹ := by
  have h := MathLab.External.HoBrunnMinkowski.brunn_minkowski_euclideanSpace
    (d := 1) hA_nonempty hA_measurable hB_nonempty hB_measurable hAB_measurable
  norm_num at h ⊢
  exact h

end MathLab.PlanarBrunnMinkowski


==> anc/P5-kernel-deficit-lean-v6/MathLab/P5/C1.lean <==
/-
Copyright (c) 2026 Math Lab. All rights reserved.
Released under Apache 2.0 license as described in the file LICENSE.
Authors: Math Lab formalization track
-/
import MathLab.P5.SKV

/-!
# P5 / B10 — C1, statement-first candidate

For a simple positively oriented polygonal cycle `F`, let `K_F` be the
visibility kernel of its literal enclosed region.  Blueprint B10/C1 says that
the kernel deficit dominates twice the convex-hull deficit:

```text
area(F) * (area(F) - area(K_F))
  >= 2 * area(K_F) * (area(conv(F)) - area(F)).
```

The public statement below uses the algebraically identical polynomial form

```text
2 * area(K_F) * area(conv(F))
  <= area(F)^2 + area(K_F) * area(F).
```

This form has no subtraction and therefore does not obscure the empty- or
zero-area-kernel branch.  Phase 1 supplied the statement, one hypothesis
witness, and the encoding report.  After the independent statement audit
passed with no delta, Phase 3 filled the proof through the certified B12 API.
-/

open MeasureTheory Set

noncomputable section

namespace MathLab.P5

open MathLab.PolygonRearrangement
open CapUnion

/-! ## Generic visibility-kernel facts -/

/-- The visibility kernel of any set in a real vector space is convex. -/
private theorem visibilityKernel_convex_generic (U : Set E) :
    Convex ℝ (visibilityKernel U) := by
  rw [convex_iff_segment_subset]
  intro x hx y hy z hz
  change ∀ q ∈ U, segment ℝ z q ⊆ U
  intro q hq
  rw [← convexJoin_singletons (x := x) (y := y) (𝕜 := ℝ)] at hz
  rw [← convexJoin_singletons (x := z) (y := q) (𝕜 := ℝ)]
  have hmono :
      convexJoin ℝ {z} {q} ⊆
        convexJoin ℝ (convexJoin ℝ {x} {y}) {q} :=
    convexJoin_mono (singleton_subset_iff.mpr hz) subset_rfl
  rw [convexJoin_assoc] at hmono
  refine hmono.trans ?_
  intro w hw
  rw [mem_convexJoin] at hw
  obtain ⟨x', hx', r, hr, hwr⟩ := hw
  simp only [mem_singleton_iff] at hx'
  subst x'
  rw [convexJoin_singletons] at hr
  exact hx r (hy q hq hr) hwr

/-- The visibility kernel of a closed set is closed. -/
private theorem visibilityKernel_isClosed_generic {U : Set E} (hU : IsClosed U) :
    IsClosed (visibilityKernel U) := by
  apply isClosed_of_closure_subset
  intro x hx
  change ∀ y ∈ U, segment ℝ x y ⊆ U
  intro y hy z hz
  rw [segment_eq_image_lineMap] at hz
  obtain ⟨t, ht, rfl⟩ := hz
  let g : E → E := fun a ↦ AffineMap.lineMap a y t
  have hg : Continuous g := continuous_id.lineMap continuous_const continuous_const
  have hpre : IsClosed (g ⁻¹' U) := hU.preimage hg
  have hsub : visibilityKernel U ⊆ g ⁻¹' U := by
    intro a ha
    change AffineMap.lineMap a y t ∈ U
    apply ha y hy
    rw [segment_eq_image_lineMap]
    exact ⟨t, ht, rfl⟩
  exact hpre.closure_subset (closure_mono hsub hx)

/-! ## Polygon-region topology -/

/-- A finite polygonal boundary is compact. -/
private theorem polygon_boundary_isCompact {n : ℕ} (F : Polygon E n) :
    IsCompact (F.boundary ℝ) := by
  rw [Polygon.boundary]
  apply isCompact_iUnion
  intro i
  rw [Polygon.edgeSet_eq_image_edgePath]
  exact isCompact_Icc.image AffineMap.lineMap_continuous

/-- Every listed vertex lies on the polygonal boundary. -/
private theorem polygon_vertex_mem_boundary {n : ℕ} (F : Polygon E n) (i : Fin n) :
    F i ∈ F.boundary ℝ := by
  rw [Polygon.boundary]
  apply mem_iUnion.mpr
  refine ⟨i, ?_⟩
  change F i ∈ affineSegment ℝ (F i) (F (finRotate n i))
  exact left_mem_affineSegment ℝ _ _

/-- The literal enclosed region of a genuine cycle is nonempty. -/
private theorem enclosedRegion_nonempty {n : ℕ} (F : Polygon E n)
    (hF : IsSimplePositiveCycle F) : (enclosedRegion F).Nonempty := by
  have hn : 3 ≤ n := hF.1
  let i : Fin n := ⟨0, by omega⟩
  exact ⟨F i, Or.inl (polygon_vertex_mem_boundary F i)⟩

/-- The literal region, defined by bounded complementary components, is closed. -/
private theorem enclosedRegion_isClosed {n : ℕ} (F : Polygon E n) :
    IsClosed (enclosedRegion F) := by
  have hBclosed : IsClosed (F.boundary ℝ) :=
    (polygon_boundary_isCompact F).isClosed
  rw [← isOpen_compl_iff, isOpen_iff_mem_nhds]
  intro x hx
  have hxnot : x ∉ enclosedRegion F := hx
  have hxB : x ∈ (F.boundary ℝ)ᶜ := by
    rw [mem_compl_iff]
    intro hx'
    exact hxnot (Or.inl hx')
  have hxUnbounded :
      ¬ Bornology.IsBounded (connectedComponentIn (F.boundary ℝ)ᶜ x) := by
    intro hbounded
    exact hxnot (Or.inr ⟨hxB, hbounded⟩)
  let C := connectedComponentIn (F.boundary ℝ)ᶜ x
  have hCopen : IsOpen C := hBclosed.isOpen_compl.connectedComponentIn
  have hxC : x ∈ C := mem_connectedComponentIn hxB
  have hCsub : C ⊆ (enclosedRegion F)ᶜ := by
    intro y hy
    rw [mem_compl_iff]
    intro hyRegion
    rcases hyRegion with hyBoundary | ⟨hyB, hyBounded⟩
    · exact (connectedComponentIn_subset (F.boundary ℝ)ᶜ x hy) hyBoundary
    · have heq : C = connectedComponentIn (F.boundary ℝ)ᶜ y :=
        connectedComponentIn_eq hy
      rw [← heq] at hyBounded
      exact hxUnbounded hyBounded
  exact Filter.mem_of_superset (hCopen.mem_nhds hxC) hCsub

/-- Every boundary edge lies in the convex hull of the listed vertices. -/
private theorem polygon_boundary_subset_vertexHull {n : ℕ} (F : Polygon E n) :
    F.boundary ℝ ⊆ convexHull ℝ (range F.vertices) := by
  intro x hx
  rw [Polygon.boundary] at hx
  obtain ⟨i, hi⟩ := mem_iUnion.mp hx
  change x ∈ affineSegment ℝ (F i) (F (finRotate n i)) at hi
  rw [affineSegment_eq_segment] at hi
  apply (convex_convexHull ℝ (range F.vertices)).segment_subset _ _ hi
  · exact subset_convexHull ℝ _ ⟨i, rfl⟩
  · exact subset_convexHull ℝ _ ⟨finRotate n i, rfl⟩

/-- Every bounded complementary component of a genuine polygonal boundary lies
in the convex hull of the listed vertices. -/
private theorem enclosedRegion_subset_vertexHull {n : ℕ}
    (F : Polygon E n) (hF : IsSimplePositiveCycle F) :
    enclosedRegion F ⊆ convexHull ℝ (range F.vertices) := by
  let C : Set E := convexHull ℝ (range F.vertices)
  have hCcv : Convex ℝ C := convex_convexHull ℝ _
  have hBsub : F.boundary ℝ ⊆ C := polygon_boundary_subset_vertexHull F
  have hn : 0 < n := lt_of_lt_of_le (by omega : 0 < 3) hF.1
  let i : Fin n := ⟨0, hn⟩
  let p : E := F i
  have hpC : p ∈ C := subset_convexHull ℝ _ ⟨i, rfl⟩
  intro x hx
  rcases hx with hxB | ⟨_hxNotB, hxBounded⟩
  · exact hBsub hxB
  · by_contra hxC
    let R : Set E := AffineMap.lineMap p x '' Ici (1 : ℝ)
    have hpx : p ≠ x := by
      intro h
      apply hxC
      rw [← h]
      exact hpC
    have hxR : x ∈ R := by
      refine ⟨1, by simp, ?_⟩
      simp
    have hRConnected : IsConnected R := by
      exact isConnected_Ici.image (AffineMap.lineMap p x)
        AffineMap.lineMap_continuous.continuousOn
    have hRSubset : R ⊆ (F.boundary ℝ)ᶜ := by
      rintro z ⟨t, ht, rfl⟩ hzB
      have hzC : AffineMap.lineMap p x t ∈ C := hBsub hzB
      have hw : Wbtw ℝ p x (AffineMap.lineMap p x t) :=
        wbtw_iff_left_eq_or_right_mem_image_Ici.mpr
          (Or.inr ⟨t, ht, rfl⟩)
      exact hxC (hCcv.segment_subset hpC hzC hw.mem_segment)
    have hRNotBounded : ¬ Bornology.IsBounded R := by
      intro hRBounded
      obtain ⟨D, hD⟩ := hRBounded.exists_norm_le
      have hd : 0 < ‖x - p‖ :=
        norm_pos_iff.mpr (sub_ne_zero.mpr hpx.symm)
      let t : ℝ := (|D| + ‖p‖ + 1) / ‖x - p‖ + 1
      have ht : 1 ≤ t := by
        dsimp [t]
        have : 0 ≤ (|D| + ‖p‖ + 1) / ‖x - p‖ := by positivity
        linarith
      have hlineR : AffineMap.lineMap p x t ∈ R := ⟨t, ht, rfl⟩
      have hlineBound := hD (AffineMap.lineMap p x t) hlineR
      have hlineSub : AffineMap.lineMap p x t - p = t • (x - p) := by
        rw [AffineMap.lineMap_apply_module]
        module
      have hnorm := norm_sub_le (AffineMap.lineMap p x t) p
      rw [hlineSub, norm_smul, Real.norm_eq_abs,
        abs_of_nonneg (zero_le_one.trans ht)] at hnorm
      have htmul :
          t * ‖x - p‖ = |D| + ‖p‖ + 1 + ‖x - p‖ := by
        dsimp [t]
        field_simp [ne_of_gt hd]
      rw [htmul] at hnorm
      have hle : |D| + ‖p‖ + 1 + ‖x - p‖ ≤ D + ‖p‖ :=
        hnorm.trans (by
          simpa [add_comm] using add_le_add_right hlineBound ‖p‖)
      nlinarith [le_abs_self D, norm_nonneg (x - p)]
    have hRComponent :
        R ⊆ connectedComponentIn (F.boundary ℝ)ᶜ x :=
      hRConnected.isPreconnected.subset_connectedComponentIn hxR hRSubset
    exact hRNotBounded (hxBounded.subset hRComponent)

/-- A genuine polygon's literal enclosed region is compact. -/
private theorem enclosedRegion_isCompact {n : ℕ} (F : Polygon E n)
    (hF : IsSimplePositiveCycle F) : IsCompact (enclosedRegion F) := by
  exact (finite_range F.vertices).isCompact_convexHull ℝ |>.of_isClosed_subset
    (enclosedRegion_isClosed F) (enclosedRegion_subset_vertexHull F hF)

/-! ## Visibility caps -/

/-- A nonempty visibility kernel lies in the set it sees. -/
private theorem visibilityKernel_subset_generic {U : Set E} (hU : U.Nonempty) :
    visibilityKernel U ⊆ U := by
  intro x hx
  exact (starConvex_iff_segment_subset.mpr hx).mem hU

/-- Adjoining a visible point to a nonempty visibility kernel and taking its
convex hull stays inside the original set. -/
private theorem visibilityKernel_cap_subset_generic {U : Set E}
    (hKne : (visibilityKernel U).Nonempty) {v : E} (hv : v ∈ U) :
    convexHull ℝ (insert v (visibilityKernel U)) ⊆ U := by
  intro z hz
  rw [convexHull_insert hKne,
    (visibilityKernel_convex_generic U).convexHull_eq, mem_convexJoin] at hz
  obtain ⟨v', hv', k, hk, hzk⟩ := hz
  simp only [mem_singleton_iff] at hv'
  subst v'
  apply hk v hv
  rwa [segment_symm]

/-! ## Public statement -/

/-- **C1 / B10 — the kernel deficit dominates twice the hull deficit.**

Every genuine simple positively oriented polygonal cycle satisfies the C1
area inequality.  The kernel is the geometric visibility kernel of the
literal closed region bounded by the cycle; no nonemptiness or positive-area
hypothesis is imposed on that kernel. -/
theorem c1 {n : ℕ} (F : Polygon E n) (hF : IsSimplePositiveCycle F) :
    let K_F := visibilityKernel (enclosedRegion F)
    2 * areaReal K_F * hullArea F ≤
      polygonArea F ^ 2 + areaReal K_F * polygonArea F := by
  dsimp only
  let R : Set E := enclosedRegion F
  let K : Set E := visibilityKernel R
  let V : Finset E := Finset.univ.image F.vertices
  let U : Set E := ⋃ v ∈ V, convexHull ℝ (insert v K)
  change 2 * areaReal K * hullArea F ≤
    polygonArea F ^ 2 + areaReal K * polygonArea F
  by_cases hKzero : areaReal K = 0
  · rw [hKzero]
    nlinarith [sq_nonneg (polygonArea F)]
  · have hRne : R.Nonempty := by
      simpa only [R] using enclosedRegion_nonempty F hF
    have hRclosed : IsClosed R := by
      simpa only [R] using enclosedRegion_isClosed F
    have hRcompact : IsCompact R := by
      simpa only [R] using enclosedRegion_isCompact F hF
    have hRsubHull : R ⊆ convexHull ℝ (range F.vertices) := by
      simpa only [R] using enclosedRegion_subset_vertexHull F hF
    have hKcv : Convex ℝ K := by
      simpa only [K] using visibilityKernel_convex_generic R
    have hKclosed : IsClosed K := by
      simpa only [K] using visibilityKernel_isClosed_generic hRclosed
    have hKsubR : K ⊆ R := by
      simpa only [K] using visibilityKernel_subset_generic hRne
    have hKcompact : IsCompact K :=
      hRcompact.of_isClosed_subset hKclosed hKsubR
    have hKne : K.Nonempty := by
      by_contra h
      rw [Set.not_nonempty_iff_eq_empty] at h
      apply hKzero
      simp [areaReal, h]
    have hn : 0 < n := lt_of_lt_of_le (by omega : 0 < 3) hF.1
    let i₀ : Fin n := ⟨0, hn⟩
    have hVne : V.Nonempty := by
      dsimp only [V]
      apply Finset.image_nonempty.mpr
      exact ⟨i₀, Finset.mem_univ i₀⟩
    have hVset : (V : Set E) = range F.vertices := by
      ext x
      simp [V]
    have hKV : K ⊆ convexHull ℝ (V : Set E) := by
      rw [hVset]
      exact hKsubR.trans hRsubHull
    have hUsubR : U ⊆ R := by
      intro z hz
      change z ∈ ⋃ v ∈ V, convexHull ℝ (insert v K) at hz
      obtain ⟨v, hz⟩ := mem_iUnion.mp hz
      obtain ⟨hv, hzCap⟩ := mem_iUnion.mp hz
      have hvRange : v ∈ range F.vertices := by
        rw [← hVset]
        exact hv
      obtain ⟨i, rfl⟩ := hvRange
      apply visibilityKernel_cap_subset_generic (U := R) hKne _ hzCap
      change F i ∈ enclosedRegion F
      exact Or.inl (polygon_vertex_mem_boundary F i)
    have hS := S_zero K hKcv hKcompact hKne V hVne hKV
    change 2 * (volume K).toReal *
        (volume (convexHull ℝ (V : Set E))).toReal ≤
      (volume U).toReal ^ 2 +
        (volume K).toReal * (volume U).toReal at hS
    have hUR : (volume U).toReal ≤ (volume R).toReal :=
      ENNReal.toReal_mono (ne_of_lt hRcompact.measure_lt_top)
        (measure_mono hUsubR)
    have hfactor :
        0 ≤ ((volume R).toReal - (volume U).toReal) *
          ((volume R).toReal + (volume U).toReal + (volume K).toReal) :=
      mul_nonneg (sub_nonneg.mpr hUR) (by positivity)
    have hmono :
        (volume U).toReal ^ 2 + (volume K).toReal * (volume U).toReal ≤
          (volume R).toReal ^ 2 + (volume K).toReal * (volume R).toReal := by
      nlinarith
    have hfinal := hS.trans hmono
    rw [hVset] at hfinal
    simpa only [areaReal, hullArea, polygonArea, K, R] using hfinal

/-! ## Nontriviality witness -/

/-- The sole hypothesis of `c1` is inhabited by the standard counterclockwise
right triangle.  Its existing kernel-checked certificate includes three
vertices, injectivity, nondegenerate edges, exact simple-edge intersections,
and strictly positive signed area. -/
example : ∃ F : Polygon E 3, IsSimplePositiveCycle F :=
  ⟨triangle, triangle_isSimplePositiveCycle⟩

/-! ## Encoding and faithfulness report

* **Orientation.** `IsSimplePositiveCycle F` includes
  `0 < signedArea F`.  Positive orientation is the standing P5 representation
  convention, not an extra geometric restriction on C1.
* **Simple polygon.** The same predicate requires `3 ≤ n`, injective listed
  vertices, nondegenerate edges, and intersection of distinct closed edges
  exactly at their common listed endpoints.  It permits collinear boundary
  subdivisions and repeated edge directions, as intended.
* **Enclosed-region area.** `polygonArea F` is
  `(volume (enclosedRegion F)).toReal`.  `enclosedRegion F` is the actual edge
  boundary together with the bounded complementary component, so the theorem
  concerns ordinary Lebesgue area of the closed Jordan region, not shoelace
  area or a syntactic vertex-list surrogate.
* **Visibility kernel.** `K_F` is
  `CapUnion.visibilityKernel (enclosedRegion F)`, namely the points whose
  closed segment to every point of the region stays in the region.  For a
  simple polygonal Jordan region this is the standard polygon kernel and is
  extensionally the closed inward-half-plane kernel used by the informal P5
  convention.  No half-plane/visibility equivalence is added as a hypothesis.
* **Hull.** `hullArea F` is the area of
  `convexHull ℝ (Set.range F.vertices)`, exactly `area(conv(F))`.
* **Empty and zero-area kernels.** No kernel nonemptiness, interior, or
  positive-area premise appears.  If `K_F` is empty, a point, or a segment,
  `areaReal K_F = 0` and the displayed claim becomes `0 ≤ polygonArea F ^ 2`.
  Thus the immediate branch in B10 is represented rather than excluded.
* **Finiteness / junk values.** A genuine finite simple polygon has bounded
  enclosed region and finite vertex hull; its nonempty region also forces its
  visibility kernel to lie in that region.  Consequently the three `.toReal`
  area readings are finite-area readings, not the junk value assigned to
  `⊤`.  The subtraction-free polynomial form also avoids truncated
  `ℝ≥0∞` subtraction.
* **Quantifier order.** First choose arbitrary `n`, then the polygon `F`, then
  supply its representation certificate `hF`.  Region, kernel, and hull are
  definitionally derived afterward from that same `F`; no kernel, center,
  triangulation, generator set, or uniform selector is quantified in advance.
* **Dependency firewall.** After the Phase-2 statement audit passed this exact
  signature with no delta, the proof consumes the axiom-clean public `S_zero`
  API for B12.  It does not use the admitted triangulation, shoelace-area, or
  general rearrangement routes.
-/

#print axioms c1

end MathLab.P5


==> anc/P5-kernel-deficit-lean-v6/MathLab/P5/CapUnion.lean <==
/-
Copyright (c) 2026 Math Lab. All rights reserved.
Released under Apache 2.0 license as described in the file LICENSE.
Authors: Math Lab formalization track
-/
import Mathlib
import MathLab.Geometry.PlanarArea
import MathLab.Geometry.PolygonRearrangement
import MathLab.MeasureTheory.PlanarBrunnMinkowski

/-!
# P5 / B12 — cap unions, support data, and compact export

This file is the set/measure side of the formalization of B12.  The polygon
edge-rearrangement theorem lives in `MathLab.Geometry.PolygonRearrangement`;
this file deliberately does not duplicate its finite cyclic data.

The definitions below descend the informal cap construction literally:

* `cap K v = conv (K ∪ {v})`;
* `capUnion K V = ⋃ v ∈ V, cap K v`;
* `visibilityKernel U` is the set of points whose segment to every point of
  `U` stays in `U`.

No convex-position, irredundancy, positive-area, or interior hypothesis is
built into these definitions.
-/

open Filter MeasureTheory Set
open scoped ENNReal InnerProductSpace NNReal Pointwise Topology

noncomputable section

namespace MathLab.P5.CapUnion

/-- The ambient Euclidean plane. -/
abbrev Point := EuclideanSpace ℝ (Fin 2)

/-- One cap, literally `conv (K ∪ {v})`.  `insert v K = K ∪ {v}` extensionally. -/
def cap (K : Set Point) (v : Point) : Set Point := convexHull ℝ (insert v K)

/-- The finite union of all caps indexed by the given finite generator set. -/
def capUnion (K : Set Point) (V : Finset Point) : Set Point :=
  ⋃ v ∈ V, cap K v

/-- Visibility kernel: `x` sees every point of `U` along the closed segment.
The definition is total, with the vacuous convention `visibilityKernel ∅ = univ`. -/
def visibilityKernel (U : Set Point) : Set Point :=
  {x | ∀ y ∈ U, segment ℝ x y ⊆ U}

@[simp]
theorem mem_capUnion {K : Set Point} {V : Finset Point} {x : Point} :
    x ∈ capUnion K V ↔ ∃ v ∈ V, x ∈ cap K v := by
  simp [capUnion]

theorem subset_cap (K : Set Point) (v : Point) : K ⊆ cap K v := by
  exact (subset_insert v K).trans (subset_convexHull ℝ _)

theorem generator_mem_cap (K : Set Point) (v : Point) : v ∈ cap K v :=
  subset_convexHull ℝ _ (mem_insert v K)

theorem generator_subset_capUnion (K : Set Point) (V : Finset Point) :
    (V : Set Point) ⊆ capUnion K V := by
  intro v hv
  exact mem_capUnion.2 ⟨v, hv, generator_mem_cap K v⟩

theorem body_subset_capUnion {K : Set Point} {V : Finset Point} (hVne : V.Nonempty) :
    K ⊆ capUnion K V := by
  obtain ⟨v, hv⟩ := hVne
  exact (subset_cap K v).trans fun _ hx => mem_capUnion.2 ⟨v, hv, hx⟩

theorem convex_cap (K : Set Point) (v : Point) : Convex ℝ (cap K v) :=
  convex_convexHull ℝ _

theorem cap_subset_convexHull {K : Set Point} {V : Finset Point}
    (hKV : K ⊆ convexHull ℝ (V : Set Point)) {v : Point} (hv : v ∈ V) :
    cap K v ⊆ convexHull ℝ (V : Set Point) := by
  exact convexHull_min (insert_subset (subset_convexHull ℝ _ hv) hKV)
    (convex_convexHull ℝ _)

theorem capUnion_subset_convexHull {K : Set Point} {V : Finset Point}
    (hKV : K ⊆ convexHull ℝ (V : Set Point)) :
    capUnion K V ⊆ convexHull ℝ (V : Set Point) := by
  intro x hx
  obtain ⟨v, hv, hxv⟩ := mem_capUnion.1 hx
  exact cap_subset_convexHull hKV hv hxv

/-- The cap union has exactly the generator hull as its convex hull. -/
theorem convexHull_capUnion {K : Set Point} {V : Finset Point}
    (hKV : K ⊆ convexHull ℝ (V : Set Point)) :
    convexHull ℝ (capUnion K V) = convexHull ℝ (V : Set Point) := by
  refine subset_antisymm ?_ ?_
  · exact convexHull_min (capUnion_subset_convexHull hKV) (convex_convexHull ℝ _)
  · exact convexHull_mono (generator_subset_capUnion K V)

/-- Every point of `K` sees every point of the cap union.  This is the exact
visibility-kernel part of the cap interface and uses no polygon boundary API. -/
theorem body_subset_visibilityKernel {K : Set Point} {V : Finset Point} :
    K ⊆ visibilityKernel (capUnion K V) := by
  intro x hx
  intro y hy
  obtain ⟨v, hv, hyv⟩ := mem_capUnion.1 hy
  have hxv : x ∈ cap K v := subset_cap K v hx
  exact (convex_cap K v).segment_subset hxv hyv |>.trans fun z hz =>
    mem_capUnion.2 ⟨v, hv, hz⟩

theorem capUnion_nullMeasurableSet (K : Set Point) (V : Finset Point) :
    NullMeasurableSet (capUnion K V) volume := by
  unfold capUnion
  refine .biUnion V.finite_toSet.countable fun v _ => ?_
  exact (convex_cap K v).nullMeasurableSet volume

theorem capUnion_volume_ne_top {K : Set Point} {V : Finset Point}
    (hKV : K ⊆ convexHull ℝ (V : Set Point)) : volume (capUnion K V) ≠ ⊤ := by
  exact ne_top_of_le_ne_top
    ((V.finite_toSet.isCompact_convexHull ℝ).measure_lt_top.ne)
    (measure_mono (capUnion_subset_convexHull hKV))

/-! ## Support values

`supportValue K z` is the ordinary support function `max_{x∈K} ⟪x,z⟫`.
The `sSup` definition is total; the lemmas below certify attainment and the
upper-bound property under exactly the nonempty compact hypotheses used in
the informal proof.
-/

/-- The support value of `K` in direction `z`. -/
def supportValue (K : Set Point) (z : Point) : ℝ :=
  sSup ((fun x : Point => ⟪x, z⟫_ℝ) '' K)

theorem exists_supportPoint {K : Set Point} (hKcp : IsCompact K) (hKne : K.Nonempty)
    (z : Point) :
    ∃ x ∈ K, supportValue K z = ⟪x, z⟫_ℝ ∧ ∀ y ∈ K, ⟪y, z⟫_ℝ ≤ ⟪x, z⟫_ℝ := by
  simpa [supportValue] using hKcp.exists_sSup_image_eq_and_ge hKne
    ((continuous_id.inner continuous_const).continuousOn)

theorem inner_le_supportValue {K : Set Point} (hKcp : IsCompact K) (hKne : K.Nonempty)
    {x z : Point} (hx : x ∈ K) : ⟪x, z⟫_ℝ ≤ supportValue K z := by
  obtain ⟨p, hp, heq, hmax⟩ := exists_supportPoint hKcp hKne z
  rw [heq]
  exact hmax x hx

theorem supportValue_eq_inner {K : Set Point} (hKcp : IsCompact K) (hKne : K.Nonempty)
    (z : Point) : ∃ x ∈ K, supportValue K z = ⟪x, z⟫_ℝ := by
  obtain ⟨x, hx, heq, -⟩ := exists_supportPoint hKcp hKne z
  exact ⟨x, hx, heq⟩

/-- Support is additive under Minkowski addition of nonempty compact sets. -/
private theorem supportValue_add {A B : Set Point} (hAcp : IsCompact A)
    (hAne : A.Nonempty) (hBcp : IsCompact B) (hBne : B.Nonempty) (z : Point) :
    supportValue (A + B) z = supportValue A z + supportValue B z := by
  obtain ⟨a, ha, hAeq, hAmax⟩ := exists_supportPoint hAcp hAne z
  obtain ⟨b, hb, hBeq, hBmax⟩ := exists_supportPoint hBcp hBne z
  apply le_antisymm
  · obtain ⟨c, hc, hceq, -⟩ :=
      exists_supportPoint (hAcp.add hBcp) (hAne.add hBne) z
    obtain ⟨a', ha', b', hb', rfl⟩ := hc
    rw [hceq, hAeq, hBeq, inner_add_left]
    exact add_le_add (hAmax a' ha') (hBmax b' hb')
  · rw [hAeq, hBeq, ← inner_add_left]
    exact inner_le_supportValue (hAcp.add hBcp) (hAne.add hBne)
      ⟨a, ha, b, hb, rfl⟩

@[simp] private theorem supportValue_zero {K : Set Point} (hKcp : IsCompact K)
    (hKne : K.Nonempty) : supportValue K 0 = 0 := by
  obtain ⟨x, hx, heq, -⟩ := exists_supportPoint hKcp hKne 0
  simpa using heq

/-- Positive homogeneity of support, including the zero scalar. -/
private theorem supportValue_smul_of_nonneg {K : Set Point} (hKcp : IsCompact K)
    (hKne : K.Nonempty) (z : Point) {c : ℝ} (hc : 0 ≤ c) :
    supportValue K (c • z) = c * supportValue K z := by
  obtain ⟨p, hp, hpEq, hpMax⟩ := exists_supportPoint hKcp hKne z
  obtain ⟨q, hq, hqEq, -⟩ := exists_supportPoint hKcp hKne (c • z)
  apply le_antisymm
  · rw [hqEq, hpEq, real_inner_smul_right]
    exact mul_le_mul_of_nonneg_left (hpMax q hq) hc
  · rw [hpEq]
    calc
      c * ⟪p, z⟫_ℝ = ⟪p, c • z⟫_ℝ := (real_inner_smul_right p z c).symm
      _ ≤ supportValue K (c • z) := inner_le_supportValue hKcp hKne hp

/-- A linear support value of a nonempty finite hull is attained at one of the
listed generators. -/
private theorem exists_finset_supportVertex (W : Finset Point) (hWne : W.Nonempty)
    (z : Point) :
    ∃ w ∈ W,
      supportValue (convexHull ℝ (W : Set Point)) z = ⟪w, z⟫_ℝ ∧
      ∀ w' ∈ W, ⟪w', z⟫_ℝ ≤ ⟪w, z⟫_ℝ := by
  obtain ⟨w, hw, hwmax⟩ := W.exists_max_image (fun x => ⟪x, z⟫_ℝ) hWne
  have hHullNe : (convexHull ℝ (W : Set Point)).Nonempty :=
    ⟨w, subset_convexHull ℝ _ hw⟩
  have hHalfConv : Convex ℝ {x : Point | ⟪x, z⟫_ℝ ≤ ⟪w, z⟫_ℝ} := by
    rintro x hx y hy a b ha hb hab
    simp only [Set.mem_ofPred_eq, inner_add_left, real_inner_smul_left] at hx hy ⊢
    have hax := mul_le_mul_of_nonneg_left hx ha
    have hby := mul_le_mul_of_nonneg_left hy hb
    calc
      a * ⟪x, z⟫_ℝ + b * ⟪y, z⟫_ℝ ≤
          a * ⟪w, z⟫_ℝ + b * ⟪w, z⟫_ℝ := add_le_add hax hby
      _ = ⟪w, z⟫_ℝ := by rw [← add_mul, hab, one_mul]
  have hUpper : ∀ x ∈ convexHull ℝ (W : Set Point), ⟪x, z⟫_ℝ ≤ ⟪w, z⟫_ℝ :=
    convexHull_min (fun x hx => hwmax x hx) hHalfConv
  refine ⟨w, hw, ?_, hwmax⟩
  apply le_antisymm
  · obtain ⟨x, hx, heq, -⟩ := exists_supportPoint
      (W.finite_toSet.isCompact_convexHull ℝ) hHullNe z
    rw [heq]
    exact hUpper x hx
  · exact inner_le_supportValue (W.finite_toSet.isCompact_convexHull ℝ) hHullNe
      (subset_convexHull ℝ _ hw)

/-! ## Algebraic B12 join and the zero-area branch -/

/-- Ordered-semiring form of the final polygonal join.  `hCVX` is
`2c ≤ h+u`; `hMK` is `kh ≤ u²`.  No subtraction or division occurs. -/
theorem b12_of_companion_and_product {k u c h : ℝ≥0∞}
    (hCVX : 2 * c ≤ h + u) (hMK : k * h ≤ u ^ 2) :
    2 * k * c ≤ u ^ 2 + k * u := by
  calc
    2 * k * c = k * (2 * c) := by ac_rfl
    _ ≤ k * (h + u) := by gcongr
    _ = k * h + k * u := mul_add k h u
    _ ≤ u ^ 2 + k * u := add_le_add hMK le_rfl

/-- The complete `area(K)=0` branch of B12. -/
theorem b12_of_volume_eq_zero (K : Set Point) (V : Finset Point) (hK0 : volume K = 0) :
    2 * volume K * volume (convexHull ℝ (V : Set Point))
      ≤ volume (capUnion K V) ^ 2 + volume K * volume (capUnion K V) := by
  simp [hK0]

/-! ## Measure-continuity helpers for compact export -/

/-- A convex set and any intermediate set with the same closure have the
same planar volume.  This is the boundary-null step used twice below: first
for the body approximation and then for each cap. -/
private theorem volume_eq_of_convex_between_closure {s t : Set Point}
    (hscv : Convex ℝ s) (hst : s ⊆ t) (hts : t ⊆ closure s) :
    volume s = volume t := by
  apply measure_eq_measure_of_null_sdiff hst
  apply measure_mono_null (t := frontier s) ?_ (hscv.addHaar_frontier volume)
  intro x hx
  exact ⟨hts hx.1, fun hxi => hx.2 (interior_subset hxi)⟩

/-- Convexity of an increasing union, specialized to sequences. -/
private theorem convex_iUnion_of_monotone (s : ℕ → Set Point)
    (hscv : ∀ n, Convex ℝ (s n)) (hsmono : Monotone s) :
    Convex ℝ (⋃ n, s n) := by
  exact hsmono.directed_le.convex_iUnion hscv

/-- Enlarging the body enlarges each cap. -/
private theorem cap_mono {K L : Set Point} (hKL : K ⊆ L) (v : Point) :
    cap K v ⊆ cap L v := by
  exact convexHull_mono (insert_subset_insert hKL)

/-- Enlarging the body enlarges its finite cap union. -/
private theorem capUnion_mono {K L : Set Point} (hKL : K ⊆ L) (V : Finset Point) :
    capUnion K V ⊆ capUnion L V := by
  intro x hx
  obtain ⟨v, hv, hxv⟩ := mem_capUnion.1 hx
  exact mem_capUnion.2 ⟨v, hv, cap_mono hKL v hxv⟩

/-- A compact convex planar set of positive volume is full-dimensional. -/
private theorem nonempty_interior_of_volume_ne_zero {K : Set Point}
    (hKcv : Convex ℝ K) (hKcp : IsCompact K) (hK0 : volume K ≠ 0) :
    (interior K).Nonempty := by
  by_contra hKint
  rw [not_nonempty_iff_eq_empty] at hKint
  apply hK0
  have hfrontier : frontier K = K := by
    rw [hKcp.isClosed.frontier_eq, hKint, sdiff_empty]
  rw [← hfrontier]
  exact hKcv.addHaar_frontier volume

/-! ## Polygonal interface and compact export

The polygonal theorem remains a bounded, audited statement layer for the
separate edge-rearrangement and mixed-area development.  The compact theorem
below exports that interface to every nonempty compact convex body.
-/

/-- A set is polygonal here precisely when it is the convex hull of a finite
set.  This admits lower-dimensional polytopes, as B12 does. -/
def IsPolygonalConvex (K : Set Point) : Prop :=
  ∃ W : Finset Point, K = convexHull ℝ (W : Set Point)

/-- Minkowski addition preserves the finite-hull encoding. -/
private theorem IsPolygonalConvex.add {A B : Set Point}
    (hA : IsPolygonalConvex A) (hB : IsPolygonalConvex B) :
    IsPolygonalConvex (A + B) := by
  obtain ⟨W, rfl⟩ := hA
  obtain ⟨Z, rfl⟩ := hB
  refine ⟨(W ×ˢ Z).image fun p => p.1 + p.2, ?_⟩
  rw [← convexHull_add]
  congr 1
  ext x
  simp

/-- The common compact-convex/generator hypotheses are inhabited, including
the lower-dimensional cases that B12 intentionally permits. -/
example :
    ∃ (K : Set Point) (V : Finset Point),
      Convex ℝ K ∧ IsCompact K ∧ K.Nonempty ∧ V.Nonempty ∧
        K ⊆ convexHull ℝ (V : Set Point) := by
  refine ⟨{0}, {0}, convex_singleton 0, isCompact_singleton, singleton_nonempty 0, by simp, ?_⟩
  simp only [Finset.coe_singleton]
  exact subset_convexHull ℝ _

/-! ## Audited-helper candidates for polygonal B12

The declarations in this section mirror Lemmas 3.1 and 4.1--4.3 of the
verified informal proof.  Their signatures are frozen for statement audit
before proof effort; no conclusion below packages B12 itself.  The mixed-area
declarations are deliberately the polygonal/sorted-companion variants
sufficient for S1, not an unrestricted compact-convex mixed-area package.
-/

/-- Clockwise quarter-turn of an oriented edge.  For a counterclockwise
boundary this points outward and satisfies
`inner q (outwardNormal (q' - q)) = det2 q q'`. -/
def outwardNormal (e : Point) : Point := !₂[e 1, -e 0]

/-- The anisotropic edge-support sum `∑ h_K(N(e))` of a closed edge walk. -/
def edgeSupportSum {n : ℕ} (K : Set Point)
    (Q : MathLab.PolygonRearrangement.ClosedWalk n) : ℝ :=
  ∑ i, supportValue K (outwardNormal (Q.edge i))

/-- Finite real area associated with a planar set.  Finiteness is supplied by
the compactness hypotheses of the theorems using this definition. -/
def areaReal (A : Set Point) : ℝ := (volume A).toReal

/-- Polarized planar mixed area, normalized by
`area(A + B) = area(A) + 2 V(A,B) + area(B)`. -/
def planarMixedArea (A B : Set Point) : ℝ :=
  (areaReal (A + B) - areaReal A - areaReal B) / 2

/-- Convex hull traced by the sorted companion of a closed edge walk. -/
def companionHull {n : ℕ} (Q : MathLab.PolygonRearrangement.ClosedWalk n)
    (σ : Equiv.Perm (Fin n)) : Set Point :=
  convexHull ℝ (range (Q.sortedCompanion σ).toPolygon.vertices)

/-- Coordinate identity underlying the inward-half-plane support bound. -/
private theorem inner_outwardNormal_sub (q q' : Point) :
    ⟪q, outwardNormal (q' - q)⟫_ℝ = MathLab.PlanarArea.det2 q q' := by
  simp [outwardNormal, MathLab.PlanarArea.det2, PiLp.inner_apply, Fin.sum_univ_two]
  ring

/-- Translating a triangle to its fan center turns its oriented determinant
into the difference of the boundary-edge support functional at the vertex and
at the center. -/
private theorem det2_sub_sub_eq_inner_sub_outwardNormal (o q q' : Point) :
    MathLab.PlanarArea.det2 (q - o) (q' - o) =
      ⟪q, outwardNormal (q' - q)⟫_ℝ - ⟪o, outwardNormal (q' - q)⟫_ℝ := by
  simp [outwardNormal, MathLab.PlanarArea.det2, PiLp.inner_apply, Fin.sum_univ_two]
  ring

/-- Shoelace area is invariant under translating every cyclic vertex by the
same fan center. -/
private theorem signedArea_eq_sum_det2_sub {n : ℕ} (F : Polygon Point n) (o : Point) :
    MathLab.PolygonRearrangement.signedArea F =
      ∑ i : Fin n,
        MathLab.PlanarArea.det2 (F i - o) (F (finRotate n i) - o) / 2 := by
  have hterm (i : Fin n) :
      MathLab.PlanarArea.det2 (F i - o) (F (finRotate n i) - o) =
        MathLab.PlanarArea.det2 (F i) (F (finRotate n i)) +
          MathLab.PlanarArea.det2 o (F i) -
            MathLab.PlanarArea.det2 o (F (finRotate n i)) := by
    simp only [MathLab.PlanarArea.det2, PiLp.sub_apply]
    ring
  have hrotate :
      (∑ i : Fin n, MathLab.PlanarArea.det2 o (F (finRotate n i))) =
        ∑ i : Fin n, MathLab.PlanarArea.det2 o (F i) := by
    simpa using Equiv.sum_comp (finRotate n)
      (fun i : Fin n => MathLab.PlanarArea.det2 o (F i))
  have hsum :
      (∑ i : Fin n, MathLab.PlanarArea.det2 (F i - o) (F (finRotate n i) - o)) =
        ∑ i : Fin n, MathLab.PlanarArea.det2 (F i) (F (finRotate n i)) := by
    calc
      _ = ∑ i : Fin n,
          (MathLab.PlanarArea.det2 (F i) (F (finRotate n i)) +
            MathLab.PlanarArea.det2 o (F i) -
              MathLab.PlanarArea.det2 o (F (finRotate n i))) := by
        exact Finset.sum_congr rfl fun i _ => hterm i
      _ = (∑ i : Fin n, MathLab.PlanarArea.det2 (F i) (F (finRotate n i))) +
          (∑ i : Fin n, MathLab.PlanarArea.det2 o (F i)) -
            ∑ i : Fin n, MathLab.PlanarArea.det2 o (F (finRotate n i)) := by
        rw [Finset.sum_sub_distrib, Finset.sum_add_distrib]
      _ = ∑ i : Fin n, MathLab.PlanarArea.det2 (F i) (F (finRotate n i)) := by
        rw [hrotate]
        ring
  rw [MathLab.PolygonRearrangement.signedArea, ← hsum]
  calc
    (1 / 2 : ℝ) *
        (∑ i : Fin n, MathLab.PlanarArea.det2 (F i - o) (F (finRotate n i) - o)) =
      (∑ i : Fin n, MathLab.PlanarArea.det2 (F i - o) (F (finRotate n i) - o)) /
        2 := by ring
    _ = ∑ i : Fin n,
        MathLab.PlanarArea.det2 (F i - o) (F (finRotate n i) - o) / 2 := by
      rw [Finset.sum_div]

/-- Adjoining one generator to a finite convex hull is again a finite convex
hull.  This is the finite-polyhedral input for the CAP construction. -/
private theorem isPolygonalConvex_cap {K : Set Point} (hKpoly : IsPolygonalConvex K)
    (v : Point) : IsPolygonalConvex (cap K v) := by
  obtain ⟨W, rfl⟩ := hKpoly
  refine ⟨insert v W, ?_⟩
  simp only [cap, Finset.coe_insert, insert_eq]
  exact convexHull_convexHull_union_right ({v} : Set Point) (W : Set Point)

/-- A polygonal cap is compact. -/
private theorem isCompact_cap_of_isPolygonalConvex {K : Set Point}
    (hKpoly : IsPolygonalConvex K) (v : Point) : IsCompact (cap K v) := by
  obtain ⟨W, hW⟩ := isPolygonalConvex_cap hKpoly v
  rw [hW]
  exact W.finite_toSet.isCompact_convexHull ℝ

/-- A finite union of polygonal caps is compact. -/
private theorem isCompact_capUnion_of_isPolygonalConvex {K : Set Point}
    (hKpoly : IsPolygonalConvex K) (V : Finset Point) : IsCompact (capUnion K V) := by
  rw [capUnion]
  exact V.isCompact_biUnion fun v _ => isCompact_cap_of_isPolygonalConvex hKpoly v

/-- A nonempty cap union containing a positive-area body has positive area. -/
private theorem volume_capUnion_pos {K : Set Point} {V : Finset Point}
    (hKpos : 0 < volume K) (hVne : V.Nonempty) : 0 < volume (capUnion K V) :=
  hKpos.trans_le (measure_mono (body_subset_capUnion hVne))

/-- Every point of the common body is a star center of the cap union. -/
private theorem starConvex_capUnion {K : Set Point} {V : Finset Point} {x : Point}
    (hx : x ∈ K) : StarConvex ℝ x (capUnion K V) := by
  unfold capUnion
  exact starConvex_iUnion₂ fun v _ =>
    (convex_cap K v).starConvex (subset_cap K v hx)

/-- The frontier of a finite union is covered by the frontiers of its pieces. -/
private theorem frontier_capUnion_subset (K : Set Point) (V : Finset Point) :
    frontier (capUnion K V) ⊆ ⋃ v ∈ (V : Set Point), frontier (cap K v) := by
  induction V using Finset.induction_on with
  | empty => simp [capUnion]
  | @insert v V hv ih =>
      rw [show capUnion K (insert v V) = cap K v ∪ capUnion K V by
        ext x
        simp [mem_capUnion]]
      calc
        frontier (cap K v ∪ capUnion K V) ⊆
            frontier (cap K v) ∪ frontier (capUnion K V) :=
          (frontier_union_subset _ _).trans
            (union_subset_union inter_subset_left inter_subset_right)
        _ ⊆ ⋃ x ∈ ((insert v V : Finset Point) : Set Point), frontier (cap K x) := by
          simpa [hv] using union_subset_union
            (Subset.rfl : frontier (cap K v) ⊆ frontier (cap K v)) ih

/-- A finite cap union with a common interior body has no lower-dimensional
spikes: it is the closure of its interior. -/
private theorem closure_interior_capUnion_eq {K : Set Point}
    (hKpoly : IsPolygonalConvex K) (hKint : (interior K).Nonempty)
    (V : Finset Point) :
    closure (interior (capUnion K V)) = capUnion K V := by
  apply subset_antisymm
  · exact closure_minimal interior_subset
      (isCompact_capUnion_of_isPolygonalConvex hKpoly V).isClosed
  · intro x hx
    obtain ⟨v, hv, hxv⟩ := mem_capUnion.1 hx
    have hCapInt : (interior (cap K v)).Nonempty :=
      hKint.mono (interior_mono (subset_cap K v))
    have hCapRegular : closure (interior (cap K v)) = cap K v := by
      rw [(convex_cap K v).closure_interior_eq_closure_of_nonempty_interior hCapInt,
        (isCompact_cap_of_isPolygonalConvex hKpoly v).isClosed.closure_eq]
    have hxClosure : x ∈ closure (interior (cap K v)) := by
      rwa [hCapRegular]
    apply closure_mono (interior_mono ?_) hxClosure
    intro y hy
    exact mem_capUnion.2 ⟨v, hv, hy⟩

/-- A finite convex hull in the plane is compact. -/
private theorem IsPolygonalConvex.isCompact {A : Set Point}
    (hA : IsPolygonalConvex A) : IsCompact A := by
  obtain ⟨W, rfl⟩ := hA
  exact W.finite_toSet.isCompact_convexHull ℝ

/-- A finite union of finite convex hulls is compact. -/
private theorem isCompact_iUnion_finset_polygonalConvex {ι : Type*}
    (I : Finset ι) (A : ι → Set Point)
    (hApoly : ∀ i ∈ I, IsPolygonalConvex (A i)) :
    IsCompact (⋃ i ∈ (I : Set ι), A i) := by
  exact I.isCompact_biUnion fun i hi => (hApoly i hi).isCompact

/-- A point common to every member of a finite family is a star center of
their union. -/
private theorem starConvex_iUnion_finset_of_common_point {ι : Type*}
    (I : Finset ι) (A : ι → Set Point) (o : Point)
    (hAcv : ∀ i ∈ I, Convex ℝ (A i)) (ho : ∀ i ∈ I, o ∈ A i) :
    StarConvex ℝ o (⋃ i ∈ (I : Set ι), A i) := by
  exact starConvex_iUnion₂ fun i hi => (hAcv i hi).starConvex (ho i hi)

/-- A common interior point remains interior to the finite union. -/
private theorem mem_interior_iUnion_finset_of_common_interior {ι : Type*}
    (I : Finset ι) (hIne : I.Nonempty) (A : ι → Set Point) (o : Point)
    (ho : ∀ i ∈ I, o ∈ interior (A i)) :
    o ∈ interior (⋃ i ∈ (I : Set ι), A i) := by
  obtain ⟨i, hi⟩ := hIne
  exact interior_mono (by
    intro x hx
    exact mem_iUnion_of_mem i (mem_iUnion_of_mem hi hx)) (ho i hi)

/-- Every noncentral point of the union is joined to the common interior point
by an open segment lying in the union's interior. -/
private theorem openSegment_common_interior_subset_interior_iUnion {ι : Type*}
    (I : Finset ι) (A : ι → Set Point) (o : Point)
    (hAcv : ∀ i ∈ I, Convex ℝ (A i))
    (ho : ∀ i ∈ I, o ∈ interior (A i)) {x : Point}
    (hx : x ∈ ⋃ i ∈ (I : Set ι), A i) :
    openSegment ℝ o x ⊆ interior (⋃ i ∈ (I : Set ι), A i) := by
  simp only [mem_iUnion] at hx
  obtain ⟨i, hiI, hxi⟩ := hx
  exact (hAcv i hiI).openSegment_interior_self_subset_interior (ho i hiI) hxi |>.trans
    (interior_mono fun y hy => mem_iUnion_of_mem i (mem_iUnion_of_mem hiI hy))

/-- Every noncentral point of a compact finite polygon union lies between the
common center and a point of the union's frontier on the same affine ray. -/
private theorem exists_frontier_wbtw_common_interior_iUnion {ι : Type*}
    (I : Finset ι) (A : ι → Set Point) (o : Point)
    (hApoly : ∀ i ∈ I, IsPolygonalConvex (A i))
    {x : Point} (hx : x ∈ ⋃ i ∈ (I : Set ι), A i) (hox : o ≠ x) :
    ∃ b ∈ frontier (⋃ i ∈ (I : Set ι), A i), Wbtw ℝ o x b := by
  let U : Set Point := ⋃ i ∈ (I : Set ι), A i
  let L : AffineSubspace ℝ Point := affineSpan ℝ ({o, x} : Set Point)
  let f : Point → ℝ := fun z => ⟪z - o, x - o⟫_ℝ
  have hUcp : IsCompact U := isCompact_iUnion_finset_polygonalConvex I A hApoly
  have hLclosed : IsClosed (L : Set Point) := AffineSubspace.closed_of_finiteDimensional L
  have hScp : IsCompact (U ∩ (L : Set Point)) := hUcp.inter_right hLclosed
  have hxS : x ∈ U ∩ (L : Set Point) := by
    refine ⟨hx, ?_⟩
    exact right_mem_affineSpan_pair ℝ o x
  have hfcont : Continuous f := by
    fun_prop
  obtain ⟨b, hbS, hbmax⟩ :=
    hScp.exists_isMaxOn ⟨x, hxS⟩ hfcont.continuousOn
  obtain ⟨t, ht⟩ := mem_affineSpan_pair_iff_exists_lineMap_eq.mp hbS.2
  have hnorm : 0 < ⟪x - o, x - o⟫_ℝ :=
    real_inner_self_pos.mpr (sub_ne_zero.mpr hox.symm)
  have hf_line (r : ℝ) : f (AffineMap.lineMap o x r) = r * ⟪x - o, x - o⟫_ℝ := by
    have hvec : AffineMap.lineMap o x r - o = r • (x - o) := by
      rw [AffineMap.lineMap_apply_module]
      module
    change ⟪AffineMap.lineMap o x r - o, x - o⟫_ℝ = _
    rw [hvec, real_inner_smul_left]
  have ht_one : 1 ≤ t := by
    have hmax_x : f x ≤ f b := hbmax hxS
    have hfx : f x = 1 * ⟪x - o, x - o⟫_ℝ := by
      simpa using hf_line 1
    have hfb : f b = t * ⟪x - o, x - o⟫_ℝ := by
      rw [← ht]
      exact hf_line t
    rw [hfx, hfb] at hmax_x
    nlinarith
  have hb_not_int : b ∉ interior U := by
    intro hbint
    let g : ℝ → Point := fun r => AffineMap.lineMap o x r
    have hgcont : Continuous g := AffineMap.lineMap_continuous
    have hopen : IsOpen (g ⁻¹' interior U) :=
      isOpen_interior.preimage hgcont
    have htpre : t ∈ g ⁻¹' interior U := by
      change g t ∈ interior U
      rw [show g t = b by simpa [g] using ht]
      exact hbint
    obtain ⟨ε, hε, hball⟩ := Metric.isOpen_iff.mp hopen t htpre
    let r : ℝ := t + ε / 2
    have hrball : r ∈ Metric.ball t ε := by
      rw [Metric.mem_ball, Real.dist_eq]
      dsimp [r]
      have hsub : t + ε / 2 - t = ε / 2 := by ring
      rw [hsub, abs_of_pos (half_pos hε)]
      linarith
    have hrU : AffineMap.lineMap o x r ∈ U :=
      interior_subset (hball hrball)
    have hrL : AffineMap.lineMap o x r ∈ (L : Set Point) :=
      AffineMap.lineMap_mem_affineSpan_pair r o x
    have hmax_r : f (AffineMap.lineMap o x r) ≤ f b := hbmax ⟨hrU, hrL⟩
    rw [← ht, hf_line, hf_line] at hmax_r
    dsimp [r] at hmax_r
    nlinarith
  refine ⟨b, ⟨subset_closure hbS.1, hb_not_int⟩, ?_⟩
  rw [wbtw_iff_left_eq_or_right_mem_image_Ici]
  exact Or.inr ⟨t, ht_one, ht⟩

/-- The common interior point lies in the convex hull of the radial frontier. -/
private theorem common_interior_mem_convexHull_frontier_iUnion {ι : Type*}
    (I : Finset ι) (hIne : I.Nonempty) (A : ι → Set Point) (o : Point)
    (hApoly : ∀ i ∈ I, IsPolygonalConvex (A i))
    (ho : ∀ i ∈ I, o ∈ interior (A i)) :
    o ∈ convexHull ℝ (frontier (⋃ i ∈ (I : Set ι), A i)) := by
  let U : Set Point := ⋃ i ∈ (I : Set ι), A i
  have hoU : o ∈ interior U :=
    mem_interior_iUnion_finset_of_common_interior I hIne A o ho
  obtain ⟨ε, hε, hball⟩ := Metric.isOpen_iff.mp isOpen_interior o hoU
  let δ : ℝ := ε / 2
  let d : Point := EuclideanSpace.single 0 1
  let xp : Point := o + δ • d
  let xm : Point := o - δ • d
  have hδ : 0 < δ := half_pos hε
  have hd0 : d ≠ 0 := by
    simp [d]
  have hxp_ne : o ≠ xp := by
    intro h
    have hz : 0 = δ • d := by
      simpa only [xp, sub_self, add_sub_cancel_left] using congrArg (fun z => z - o) h
    have : δ • d = 0 := hz.symm
    exact (smul_ne_zero hδ.ne' hd0) this
  have hxm_ne : o ≠ xm := by
    intro h
    have : δ • d = 0 := by
      apply sub_eq_self.mp
      exact h.symm
    exact (smul_ne_zero hδ.ne' hd0) this
  have hxpU : xp ∈ U := by
    apply interior_subset (hball ?_)
    rw [Metric.mem_ball, dist_eq_norm]
    have hhalf : δ < ε := by
      dsimp [δ]
      linarith
    simpa [xp, norm_smul, d, abs_of_pos hδ] using hhalf
  have hxmU : xm ∈ U := by
    apply interior_subset (hball ?_)
    rw [Metric.mem_ball, dist_eq_norm]
    have hhalf : δ < ε := by
      dsimp [δ]
      linarith
    simpa [xm, norm_smul, d, abs_of_pos hδ] using hhalf
  obtain ⟨bp, hbpf, hbp⟩ :=
    exists_frontier_wbtw_common_interior_iUnion I A o hApoly hxpU hxp_ne
  obtain ⟨bm, hbmf, hbm⟩ :=
    exists_frontier_wbtw_common_interior_iUnion I A o hApoly hxmU hxm_ne
  obtain ⟨tp, htp, htpEq⟩ := hbp.right_mem_image_Ici_of_left_ne hxp_ne
  obtain ⟨tm, htm, htmEq⟩ := hbm.right_mem_image_Ici_of_left_ne hxm_ne
  have hbpEq : bp = (tp * δ) • d + o := by
    rw [← htpEq]
    simp only [AffineMap.lineMap_apply_module, xp]
    module
  have hbmEq : bm = (-tm * δ) • d + o := by
    rw [← htmEq]
    simp only [AffineMap.lineMap_apply_module, xm]
    module
  have hbetween : Wbtw ℝ bm o bp := by
    rw [hbpEq, hbmEq]
    have htm0 : 0 ≤ tm := le_trans zero_le_one htm
    have htp0 : 0 ≤ tp := le_trans zero_le_one htp
    exact wbtw_smul_vadd_smul_vadd_of_nonpos_of_nonneg o d
      (mul_nonpos_of_nonpos_of_nonneg (neg_nonpos.mpr htm0) hδ.le)
      (mul_nonneg htp0 hδ.le)
  have hoSeg : o ∈ segment ℝ bm bp := by
    rw [← affineSegment_eq_segment]
    exact hbetween
  exact (convex_convexHull ℝ _).segment_subset
    (subset_convexHull ℝ _ hbmf) (subset_convexHull ℝ _ hbpf) hoSeg

/-- A finite union of convex finite hulls with a common interior point has no
lower-dimensional spikes. -/
private theorem closure_interior_iUnion_finset_polygonalConvex_eq {ι : Type*}
    (I : Finset ι) (A : ι → Set Point) (o : Point)
    (hAcv : ∀ i ∈ I, Convex ℝ (A i))
    (hApoly : ∀ i ∈ I, IsPolygonalConvex (A i))
    (ho : ∀ i ∈ I, o ∈ interior (A i)) :
    closure (interior (⋃ i ∈ (I : Set ι), A i)) =
      ⋃ i ∈ (I : Set ι), A i := by
  apply subset_antisymm
  · exact closure_minimal interior_subset
      (isCompact_iUnion_finset_polygonalConvex I A hApoly).isClosed
  · intro x hx
    simp only [mem_iUnion] at hx
    obtain ⟨i, hiI, hxi⟩ := hx
    have hAiInt : (interior (A i)).Nonempty := ⟨o, ho i hiI⟩
    have hAiRegular : closure (interior (A i)) = A i := by
      rw [(hAcv i hiI).closure_interior_eq_closure_of_nonempty_interior hAiInt,
        (hApoly i hiI).isCompact.isClosed.closure_eq]
    have hxClosure : x ∈ closure (interior (A i)) := by
      rwa [hAiRegular]
    apply closure_mono (interior_mono ?_) hxClosure
    intro y hy
    exact mem_iUnion_of_mem i (mem_iUnion_of_mem hiI hy)

/-- Trap-2 witness for the common-interior radial-arrangement and extraction
hypotheses: one full-dimensional simplex in the plane. -/
private example :
    ∃ (I : Finset Unit) (A : Unit → Set Point) (o : Point),
      I.Nonempty ∧
      (∀ i ∈ I, Convex ℝ (A i)) ∧
      (∀ i ∈ I, IsPolygonalConvex (A i)) ∧
      ∀ i ∈ I, o ∈ interior (A i) := by
  obtain ⟨b, hb, -⟩ := exists_mem_interior_convexHull_affineBasis
    (s := (Set.univ : Set Point)) (x := (0 : Point)) (by simp)
  let W : Finset Point := Finset.univ.image b
  have hW : (W : Set Point) = range b := by
    ext x
    simp [W]
  refine ⟨{()}, fun _ => convexHull ℝ (range b), 0, by simp, ?_, ?_, ?_⟩
  · intro i hi
    exact convex_convexHull ℝ _
  · intro i hi
    exact ⟨W, by rw [hW]⟩
  · intro i hi
    exact hb

/-- **FINITE RADIAL SEGMENT-COVER POLYGONIZATION.**  A compact planar region
whose common center sees every noncentral point through its interior, and
whose frontier is covered by finitely many source-labelled segments, admits
one exact counterclockwise simple polygonal boundary.  Candidate segments may
be redundant, overlapping, degenerate, or partly internal; the conclusion
selects and subdivides only the actual frontier atoms. -/
private theorem exists_ccwRadialBoundaryAtoms_of_finite_sourceSegmentCover
    {ι β : Type*} (I : Finset ι) (hIne : I.Nonempty) (A : ι → Set Point)
    (U : Set Point) (o : Point) (hUcp : IsCompact U) (hoU : o ∈ interior U)
    (hRadialInterior : ∀ x ∈ U, openSegment ℝ o x ⊆ interior U)
    (S : Finset β) (p q : β → Point) (candidateSource : β → ι)
    (hCandidateSource : ∀ s ∈ S,
      candidateSource s ∈ I ∧ segment ℝ (p s) (q s) ⊆ frontier (A (candidateSource s)))
    (hFrontierCover : frontier U ⊆ ⋃ s ∈ (S : Set β), segment ℝ (p s) (q s)) :
    ∃ (n : ℕ) (F : Polygon Point n) (source : Fin n → ι),
      3 ≤ n ∧
      Function.Injective F.vertices ∧
      F.HasNondegenerateEdges ∧
      (∀ j k : Fin n, j ≠ k →
        F.edgeSet ℝ j ∩ F.edgeSet ℝ k =
          MathLab.PolygonRearrangement.edgeEndpoints F j ∩
            MathLab.PolygonRearrangement.edgeEndpoints F k) ∧
      F.boundary ℝ = frontier U ∧
      (∀ j : Fin n,
        source j ∈ I ∧ F.edgeSet ℝ j ⊆ frontier (A (source j))) ∧
      ∀ j : Fin n,
        0 < MathLab.PlanarArea.det2 (F j - o) (F (finRotate n j) - o) := by
  classical
  have hUclosed : IsClosed U := hUcp.isClosed
  have hFrontierSubsetU : frontier U ⊆ U := by
    intro x hx
    have hx' : x ∈ closure U := frontier_subset_closure hx
    simpa [hUclosed.closure_eq] using hx'
  have hFrontierCompact : IsCompact (frontier U) :=
    hUcp.of_isClosed_subset isClosed_frontier hFrontierSubsetU
  have hoNotFrontier : o ∉ frontier U := fun hoF => hoF.2 hoU
  have hFrontierRayUnique {x y : Point} (hx : x ∈ frontier U)
      (hy : y ∈ frontier U) (hsame : SameRay ℝ (x - o) (y - o)) : x = y := by
    rcases wbtw_total_of_sameRay_vsub_left (x := o) (y := x) (z := y) hsame with hxy | hyx
    · by_contra hne
      have hox : o ≠ x := by
        intro h
        exact hoNotFrontier (h ▸ hx)
      have hxOpen : x ∈ openSegment ℝ o y :=
        mem_openSegment_of_ne_left_right hox (Ne.symm hne) hxy.mem_segment
      exact hx.2 (hRadialInterior y (hFrontierSubsetU hy) hxOpen)
    · by_contra hne
      have hoy : o ≠ y := by
        intro h
        exact hoNotFrontier (h ▸ hy)
      have hyOpen : y ∈ openSegment ℝ o x :=
        mem_openSegment_of_ne_left_right hoy hne hyx.mem_segment
      exact hy.2 (hRadialInterior x (hFrontierSubsetU hx) hyOpen)
  have hExistsFrontierWbtw {x : Point} (hx : x ∈ U) (hox : o ≠ x) :
      ∃ b ∈ frontier U, Wbtw ℝ o x b := by
    let L : AffineSubspace ℝ Point := affineSpan ℝ ({o, x} : Set Point)
    let f : Point → ℝ := fun z => ⟪z - o, x - o⟫_ℝ
    have hLclosed : IsClosed (L : Set Point) :=
      AffineSubspace.closed_of_finiteDimensional L
    have hScp : IsCompact (U ∩ (L : Set Point)) := hUcp.inter_right hLclosed
    have hxS : x ∈ U ∩ (L : Set Point) :=
      ⟨hx, right_mem_affineSpan_pair ℝ o x⟩
    have hfcont : Continuous f := by fun_prop
    obtain ⟨b, hbS, hbmax⟩ :=
      hScp.exists_isMaxOn ⟨x, hxS⟩ hfcont.continuousOn
    obtain ⟨t, ht⟩ := mem_affineSpan_pair_iff_exists_lineMap_eq.mp hbS.2
    have hnorm : 0 < ⟪x - o, x - o⟫_ℝ :=
      real_inner_self_pos.mpr (sub_ne_zero.mpr hox.symm)
    have hf_line (r : ℝ) :
        f (AffineMap.lineMap o x r) = r * ⟪x - o, x - o⟫_ℝ := by
      have hvec : AffineMap.lineMap o x r - o = r • (x - o) := by
        rw [AffineMap.lineMap_apply_module]
        module
      change ⟪AffineMap.lineMap o x r - o, x - o⟫_ℝ = _
      rw [hvec, real_inner_smul_left]
    have ht_one : 1 ≤ t := by
      have hmax_x : f x ≤ f b := hbmax hxS
      have hfx : f x = 1 * ⟪x - o, x - o⟫_ℝ := by
        simpa using hf_line 1
      have hfb : f b = t * ⟪x - o, x - o⟫_ℝ := by
        rw [← ht]
        exact hf_line t
      rw [hfx, hfb] at hmax_x
      nlinarith
    have hb_not_int : b ∉ interior U := by
      intro hbint
      let g : ℝ → Point := fun r => AffineMap.lineMap o x r
      have hgcont : Continuous g := AffineMap.lineMap_continuous
      have hopen : IsOpen (g ⁻¹' interior U) := isOpen_interior.preimage hgcont
      have htpre : t ∈ g ⁻¹' interior U := by
        change g t ∈ interior U
        rw [show g t = b by simpa [g] using ht]
        exact hbint
      obtain ⟨ε, hε, hball⟩ := Metric.isOpen_iff.mp hopen t htpre
      let r : ℝ := t + ε / 2
      have hrball : r ∈ Metric.ball t ε := by
        rw [Metric.mem_ball, Real.dist_eq]
        dsimp [r]
        have hsub : t + ε / 2 - t = ε / 2 := by ring
        rw [hsub, abs_of_pos (half_pos hε)]
        linarith
      have hrU : AffineMap.lineMap o x r ∈ U :=
        interior_subset (hball hrball)
      have hrL : AffineMap.lineMap o x r ∈ (L : Set Point) :=
        AffineMap.lineMap_mem_affineSpan_pair r o x
      have hmax_r : f (AffineMap.lineMap o x r) ≤ f b := hbmax ⟨hrU, hrL⟩
      rw [← ht, hf_line, hf_line] at hmax_r
      dsimp [r] at hmax_r
      nlinarith
    refine ⟨b, ⟨subset_closure hbS.1, hb_not_int⟩, ?_⟩
    rw [wbtw_iff_left_eq_or_right_mem_image_Ici]
    exact Or.inr ⟨t, ht_one, ht⟩
  let direction : (frontier U) → Metric.sphere (0 : Point) 1 := fun x =>
    ⟨‖(x : Point) - o‖⁻¹ • ((x : Point) - o), by
      rw [mem_sphere_zero_iff_norm, norm_smul]
      have hne : (x : Point) - o ≠ 0 := by
        rw [sub_ne_zero]
        intro h
        exact hoNotFrontier (h.symm ▸ x.2)
      rw [Real.norm_eq_abs, abs_inv, abs_norm, inv_mul_cancel₀ (norm_ne_zero_iff.mpr hne)]⟩
  have hDirectionContinuous : Continuous direction := by
    apply Continuous.subtype_mk
    have hsub : Continuous (fun x : frontier U => (x : Point) - o) := by fun_prop
    have hnorm : Continuous (fun x : frontier U => ‖(x : Point) - o‖) := hsub.norm
    have hnorm_ne : ∀ x : frontier U, ‖(x : Point) - o‖ ≠ 0 := by
      intro x
      rw [norm_ne_zero_iff, sub_ne_zero]
      exact fun h => hoNotFrontier (h.symm ▸ x.2)
    exact (hnorm.inv₀ hnorm_ne).smul hsub
  have hDirectionInjective : Function.Injective direction := by
    intro x y hxy
    have hx0 : (x : Point) - o ≠ 0 :=
      sub_ne_zero.mpr fun h => hoNotFrontier (h.symm ▸ x.2)
    have hy0 : (y : Point) - o ≠ 0 :=
      sub_ne_zero.mpr fun h => hoNotFrontier (h.symm ▸ y.2)
    have hdir := congrArg Subtype.val hxy
    change ‖(x : Point) - o‖⁻¹ • ((x : Point) - o) =
      ‖(y : Point) - o‖⁻¹ • ((y : Point) - o) at hdir
    exact Subtype.ext <| hFrontierRayUnique x.2 y.2 <|
      (sameRay_iff_inv_norm_smul_eq_of_ne hx0 hy0).2 hdir
  have hDirectionSurjective : Function.Surjective direction := by
    intro u
    obtain ⟨ε, hε, hball⟩ := Metric.isOpen_iff.mp isOpen_interior o hoU
    let δ : ℝ := ε / 2
    let x : Point := o + δ • (u : Point)
    have hδ : 0 < δ := half_pos hε
    have huNorm : ‖(u : Point)‖ = 1 := mem_sphere_zero_iff_norm.mp u.2
    have hu0 : (u : Point) ≠ 0 := by
      intro h
      rw [h, norm_zero] at huNorm
      norm_num at huNorm
    have hxBall : x ∈ Metric.ball o ε := by
      rw [Metric.mem_ball, dist_eq_norm]
      simp only [x, add_sub_cancel_left, norm_smul, Real.norm_eq_abs, huNorm, mul_one,
        abs_of_pos hδ]
      dsimp [δ]
      linarith
    have hxU : x ∈ U := interior_subset (hball hxBall)
    have hox : o ≠ x := by
      intro h
      have hzero : δ • (u : Point) = 0 := by
        simpa [x] using congrArg (fun z : Point => z - o) h.symm
      exact (smul_ne_zero hδ.ne' hu0) hzero
    obtain ⟨b, hbFrontier, hxb⟩ := hExistsFrontierWbtw hxU hox
    refine ⟨⟨b, hbFrontier⟩, Subtype.ext ?_⟩
    have hx0 : x - o ≠ 0 := sub_ne_zero.mpr hox.symm
    have hb0 : b - o ≠ 0 := sub_ne_zero.mpr fun h => hoNotFrontier (h.symm ▸ hbFrontier)
    have hnormed := hxb.sameRay_vsub_left.inv_norm_smul_eq hx0 hb0
    change ‖b - o‖⁻¹ • (b - o) = (u : Point)
    rw [← hnormed]
    have hxo : x - o = δ • (u : Point) := by simp [x]
    rw [hxo, norm_smul, Real.norm_eq_abs, abs_of_pos hδ, huNorm]
    rw [smul_smul]
    field_simp
    simp
  letI : CompactSpace (frontier U) := isCompact_iff_compactSpace.mp hFrontierCompact
  let radialHomeomorph : (frontier U) ≃ₜ Metric.sphere (0 : Point) 1 :=
    (hDirectionContinuous.isClosedEmbedding hDirectionInjective).isEmbedding
      |>.toHomeomorphOfSurjective hDirectionSurjective
  let carrier : β → AffineSubspace ℝ Point := fun s =>
    affineSpan ℝ ({p s, q s} : Set Point)
  let crossing : β → β → Point := fun s t =>
    if h : (segment ℝ (p s) (q s) ∩ segment ℝ (p t) (q t)).Nonempty then
      Classical.choose h
    else o
  have hCrossingMem {s t : β}
      (h : (segment ℝ (p s) (q s) ∩ segment ℝ (p t) (q t)).Nonempty) :
      crossing s t ∈ segment ℝ (p s) (q s) ∩ segment ℝ (p t) (q t) := by
    simpa only [crossing, dif_pos h] using Classical.choose_spec h
  let breakpoints : Finset Point :=
    (S.image p ∪ S.image q) ∪ S.biUnion fun s => S.image (crossing s)
  have hpBreakpoint {s : β} (hs : s ∈ S) : p s ∈ breakpoints := by
    simp only [breakpoints, Finset.mem_union, Finset.mem_image, Finset.mem_biUnion]
    exact Or.inl (Or.inl ⟨s, hs, rfl⟩)
  have hqBreakpoint {s : β} (hs : s ∈ S) : q s ∈ breakpoints := by
    simp only [breakpoints, Finset.mem_union, Finset.mem_image, Finset.mem_biUnion]
    exact Or.inl (Or.inr ⟨s, hs, rfl⟩)
  have hCrossingEq {s t : β} (hst : carrier s ≠ carrier t) {x : Point}
      (hxs : x ∈ segment ℝ (p s) (q s)) (hxt : x ∈ segment ℝ (p t) (q t)) :
      crossing s t = x := by
    have hne : (segment ℝ (p s) (q s) ∩ segment ℝ (p t) (q t)).Nonempty :=
      ⟨x, hxs, hxt⟩
    have hc := hCrossingMem hne
    by_contra hcx
    have hxCarrierS : x ∈ carrier s := by
      apply affineSegment_subset_affineSpan ℝ (p s) (q s)
      simpa only [affineSegment_eq_segment] using hxs
    have hcCarrierS : crossing s t ∈ carrier s := by
      apply affineSegment_subset_affineSpan ℝ (p s) (q s)
      simpa only [affineSegment_eq_segment] using hc.1
    have hxCarrierT : x ∈ carrier t := by
      apply affineSegment_subset_affineSpan ℝ (p t) (q t)
      simpa only [affineSegment_eq_segment] using hxt
    have hcCarrierT : crossing s t ∈ carrier t := by
      apply affineSegment_subset_affineSpan ℝ (p t) (q t)
      simpa only [affineSegment_eq_segment] using hc.2
    have hsLine : affineSpan ℝ ({x, crossing s t} : Set Point) = carrier s :=
      affineSpan_pair_eq_of_mem_of_mem_of_ne hxCarrierS hcCarrierS (Ne.symm hcx)
    have htLine : affineSpan ℝ ({x, crossing s t} : Set Point) = carrier t :=
      affineSpan_pair_eq_of_mem_of_mem_of_ne hxCarrierT hcCarrierT (Ne.symm hcx)
    exact hst (hsLine.symm.trans htLine)
  have hCrossingBreakpoint {s t : β} (hs : s ∈ S) (ht : t ∈ S) :
      crossing s t ∈ breakpoints := by
    simp only [breakpoints, Finset.mem_union, Finset.mem_image, Finset.mem_biUnion]
    exact Or.inr ⟨s, hs, t, ht, rfl⟩
  have hCarrierUniqueAt {x : Point} (hxNot : x ∉ breakpoints) {s t : β}
      (hs : s ∈ S) (ht : t ∈ S)
      (hxs : x ∈ segment ℝ (p s) (q s)) (hxt : x ∈ segment ℝ (p t) (q t)) :
      carrier s = carrier t := by
    by_contra hst
    apply hxNot
    rw [← hCrossingEq hst hxs hxt]
    exact hCrossingBreakpoint hs ht
  have hCandidateNondegenerateAt {x : Point} (hxNot : x ∉ breakpoints) {s : β}
      (hs : s ∈ S) (hxs : x ∈ segment ℝ (p s) (q s)) : p s ≠ q s := by
    intro h
    have hxEq : x = p s := by simpa [h] using hxs
    apply hxNot
    rw [hxEq]
    exact hpBreakpoint hs
  let planeComplex : Point ≃ₗᵢ[ℝ] ℂ := Complex.orthonormalBasisOneI.repr.symm
  let circleDirection : frontier U → Circle := fun x =>
    ⟨planeComplex (direction x : Point), by
      change planeComplex (direction x : Point) ∈ Metric.sphere (0 : ℂ) 1
      rw [mem_sphere_zero_iff_norm]
      rw [LinearIsometryEquiv.norm_map]
      exact mem_sphere_zero_iff_norm.mp (direction x).2⟩
  have hCircleDirectionContinuous : Continuous circleDirection := by
    apply Continuous.subtype_mk
    exact planeComplex.continuous.comp
      (continuous_subtype_val.comp hDirectionContinuous)
  have hCircleDirectionInjective : Function.Injective circleDirection := by
    intro x y hxy
    apply hDirectionInjective
    apply Subtype.ext
    apply planeComplex.injective
    exact congrArg Subtype.val hxy
  have hCircleDirectionSurjective : Function.Surjective circleDirection := by
    intro z
    let u : Metric.sphere (0 : Point) 1 :=
      ⟨planeComplex.symm (z : ℂ), by
        rw [mem_sphere_zero_iff_norm, LinearIsometryEquiv.norm_map]
        exact Circle.norm_coe z⟩
    obtain ⟨x, hx⟩ := hDirectionSurjective u
    refine ⟨x, Subtype.ext ?_⟩
    change planeComplex (direction x : Point) = (z : ℂ)
    rw [hx]
    exact planeComplex.apply_symm_apply (z : ℂ)
  let frontierCircle : frontier U ≃ₜ Circle :=
    (hCircleDirectionContinuous.isClosedEmbedding hCircleDirectionInjective).isEmbedding
      |>.toHomeomorphOfSurjective hCircleDirectionSurjective
  letI : LinearOrder Circle :=
    LinearOrder.lift' Circle.argEquiv Circle.argEquiv.injective
  let breakpointFrontier : Set (frontier U) :=
    ((↑) : frontier U → Point) ⁻¹' (breakpoints : Set Point)
  have hBreakpointFrontierFinite : breakpointFrontier.Finite :=
    breakpoints.finite_toSet.preimage Subtype.val_injective.injOn
  let boundaryBreaks : Finset (frontier U) := hBreakpointFrontierFinite.toFinset
  have mem_boundaryBreaks (x : frontier U) :
      x ∈ boundaryBreaks ↔ (x : Point) ∈ breakpoints := by
    exact hBreakpointFrontierFinite.mem_toFinset
  let circleI : Circle := ⟨Complex.I, by
    change Complex.I ∈ Metric.sphere (0 : ℂ) 1
    rw [mem_sphere_zero_iff_norm]
    exact Complex.norm_I⟩
  have hCircleINeOne : circleI ≠ 1 := by
    intro h
    have hi := congrArg (fun z : Circle => (z : ℂ).im) h
    norm_num [circleI] at hi
  have hCircleINeNegOne : circleI ≠ -1 := by
    intro h
    have hi := congrArg (fun z : Circle => (z : ℂ).im) h
    norm_num [circleI] at hi
  have hOneNeNegOne : (1 : Circle) ≠ -1 := by
    intro h
    have hre := congrArg (fun z : Circle => (z : ℂ).re) h
    norm_num at hre
  let canonicalCuts : Finset Circle := {1, -1, circleI}
  have hCanonicalCutsCard : canonicalCuts.card = 3 := by
    have h1 : (1 : Circle) ∉ ({-1, circleI} : Finset Circle) := by
      simp only [Finset.mem_insert, Finset.mem_singleton, not_or]
      exact ⟨hOneNeNegOne, hCircleINeOne.symm⟩
    have hm : (-1 : Circle) ∉ ({circleI} : Finset Circle) := by
      simpa only [Finset.mem_singleton] using hCircleINeNegOne.symm
    dsimp only [canonicalCuts]
    rw [Finset.card_insert_of_notMem h1,
      Finset.card_insert_of_notMem hm, Finset.card_singleton]
  let quadrantCuts : Finset Circle := insert (-circleI) canonicalCuts
  let cutDirections : Finset Circle :=
    boundaryBreaks.image frontierCircle ∪ quadrantCuts
  have hCanonicalCutsSubset : canonicalCuts ⊆ cutDirections := by
    exact (Finset.subset_insert _ _).trans Finset.subset_union_right
  have hCutDirectionsCard : 3 ≤ cutDirections.card := by
    rw [← hCanonicalCutsCard]
    exact Finset.card_le_card hCanonicalCutsSubset
  let n : ℕ := cutDirections.card
  let orderedCut : Fin n ↪o Circle := cutDirections.orderEmbOfFin rfl
  have hOrderedCutMem (j : Fin n) : orderedCut j ∈ cutDirections :=
    Finset.orderEmbOfFin_mem cutDirections rfl j
  have hOrderedCutInjective : Function.Injective orderedCut := orderedCut.injective
  let F : Polygon Point n :=
    ⟨fun j => (frontierCircle.symm (orderedCut j) : Point)⟩
  have hFInjective : Function.Injective F.vertices := by
    intro j k hjk
    apply hOrderedCutInjective
    apply frontierCircle.symm.injective
    exact Subtype.ext hjk
  have hn3 : 3 ≤ n := by simpa only [n] using hCutDirectionsCard
  letI : NeZero n := ⟨by omega⟩
  have hNegOneEqLast : (-1 : Fin n) = ⟨n - 1, by omega⟩ := by
    apply Fin.ext
    simp [Fin.val_neg', Nat.mod_eq_of_lt (by omega : 1 < n)]
  have hNegOneVal : ((-1 : Fin n) : ℕ) = n - 1 := by
    rw [hNegOneEqLast]
  have hRotateNe (j : Fin n) : finRotate n j ≠ j := by
    by_cases hj : j = -1
    · subst j
      have hzero : finRotate n (-1) = 0 := by
        rw [finRotate_apply]
        simp
      rw [hzero]
      rw [hNegOneEqLast]
      intro h
      have hv := congrArg Fin.val h
      change 0 = n - 1 at hv
      omega
    · exact ne_of_gt ((lt_finRotate_iff_ne_neg_one j).2 hj)
  have hCircleLeIffArgLe (a b : Circle) :
      a ≤ b ↔ Complex.arg (a : ℂ) ≤ Complex.arg (b : ℂ) := Iff.rfl
  have hRangePathEqIcc {a b : Circle} (hab : a ≤ b) :
      Set.range (Circle.path a b) = Set.Icc a b := by
    rw [Circle.range_path]
    have habArg : Complex.arg (a : ℂ) ≤ Complex.arg (b : ℂ) :=
      (hCircleLeIffArgLe a b).mp hab
    have hsum : Circle.angleDiff a b + Complex.arg (a : ℂ) =
        Complex.arg (b : ℂ) := by
      simp only [Circle.angleDiff, if_pos habArg]
      ring
    rw [hsum]
    ext z
    constructor
    · rintro ⟨t, ht, rfl⟩
      have htLower : -Real.pi < t :=
        (Complex.neg_pi_lt_arg (a : ℂ)).trans_le ht.1
      have htUpper : t ≤ Real.pi := ht.2.trans (Complex.arg_le_pi (b : ℂ))
      have harg : Complex.arg ((Circle.exp t : Circle) : ℂ) = t :=
        Circle.arg_exp htLower htUpper
      change a ≤ Circle.exp t ∧ Circle.exp t ≤ b
      rw [hCircleLeIffArgLe, hCircleLeIffArgLe, harg]
      exact ht
    · intro hz
      change a ≤ z ∧ z ≤ b at hz
      refine ⟨Complex.arg (z : ℂ), ?_, Circle.exp_arg z⟩
      exact ⟨(hCircleLeIffArgLe a z).mp hz.1,
        (hCircleLeIffArgLe z b).mp hz.2⟩
  have hOpenArcNoCut (j : Fin n) :
      Disjoint (Circle.path (orderedCut j) (orderedCut (finRotate n j)) ''
        Set.Ioo (0 : unitInterval) 1) (cutDirections : Set Circle) := by
    rw [Set.disjoint_left]
    rintro z ⟨t, ht, htz⟩ hzCut
    have hzRange : z ∈ Set.range orderedCut := by
      rw [Finset.range_orderEmbOfFin cutDirections rfl]
      exact hzCut
    obtain ⟨k, rfl⟩ := hzRange
    by_cases hj : j = -1
    · subst j
      have hrot : finRotate n (-1) = 0 := by
        rw [finRotate_apply]
        simp
      rw [hrot] at htz
      have hminmax : orderedCut 0 ≤ orderedCut k ∧
          orderedCut k ≤ orderedCut (-1) := by
        constructor
        · exact orderedCut.monotone (Fin.zero_le k)
        · apply orderedCut.monotone
          change (k : ℕ) ≤ ((-1 : Fin n) : ℕ)
          rw [hNegOneVal]
          omega
      have hkReverse : orderedCut k ∈ Set.range (Circle.path (orderedCut 0)
          (orderedCut (-1))) := by
        have hba : orderedCut 0 ≤ orderedCut (-1) :=
          hminmax.1.trans hminmax.2
        rw [hRangePathEqIcc hba]
        exact hminmax
      have hkCompl : orderedCut k ∈
          (Set.range (Circle.path (orderedCut 0) (orderedCut (-1))))ᶜ := by
        rw [Circle.compl_range_path]
        · exact ⟨t, ht, htz⟩
        · exact (orderedCut.injective.ne (by
            intro h
            have hv := congrArg Fin.val h
            simp only [Fin.val_zero] at hv
            rw [hNegOneVal] at hv
            omega)).symm
      exact hkCompl hkReverse
    · have hjlt : j < finRotate n j :=
        (lt_finRotate_iff_ne_neg_one j).2 hj
      have hab : orderedCut j ≤ orderedCut (finRotate n j) :=
        orderedCut.monotone hjlt.le
      have hkIcc : orderedCut k ∈ Set.Icc (orderedCut j)
          (orderedCut (finRotate n j)) := by
        rw [← hRangePathEqIcc hab]
        exact ⟨t, htz⟩
      have hpathInj : Function.Injective
          (Circle.path (orderedCut j) (orderedCut (finRotate n j))) :=
        Circle.path_injective_of_ne (orderedCut.injective.ne (hRotateNe j).symm)
      have hkNeJ : k ≠ j := by
        intro hkj
        subst k
        have ht0 : t = 0 := hpathInj (by simpa using htz)
        exact ht.1.ne' ht0
      have hkNeRot : k ≠ finRotate n j := by
        intro hkj
        subst k
        have ht1 : t = 1 := hpathInj (by simpa using htz)
        exact ht.2.ne ht1
      have hjk : j < k := orderedCut.lt_iff_lt.mp <|
        lt_of_le_of_ne hkIcc.1 (fun h => hkNeJ (orderedCut.injective h.symm))
      have hkr : k < finRotate n j := orderedCut.lt_iff_lt.mp <|
        lt_of_le_of_ne hkIcc.2 (fun h => hkNeRot (orderedCut.injective h))
      have hjLastVal : (j : ℕ) ≠ n - 1 := by
        intro hval
        apply hj
        apply Fin.ext
        rw [hNegOneVal]
        exact hval
      have hjSuccLt : (j : ℕ) + 1 < n := by omega
      have hrotval : ((finRotate n j : Fin n) : ℕ) = (j : ℕ) + 1 := by
        rw [finRotate_apply]
        exact Fin.val_add_one_of_lt' hjSuccLt
      change (j : ℕ) < (k : ℕ) at hjk
      change (k : ℕ) < ((finRotate n j : Fin n) : ℕ) at hkr
      rw [hrotval] at hkr
      omega
  let arcPoint (j : Fin n) (t : unitInterval) : Point :=
    (frontierCircle.symm
      (Circle.path (orderedCut j) (orderedCut (finRotate n j)) t) : frontier U)
  have hArcPointFrontier (j : Fin n) (t : unitInterval) :
      arcPoint j t ∈ frontier U :=
    (frontierCircle.symm
      (Circle.path (orderedCut j) (orderedCut (finRotate n j)) t)).2
  have hArcPointNotBreakpoint (j : Fin n) {t : unitInterval}
      (ht : t ∈ Set.Ioo (0 : unitInterval) 1) : arcPoint j t ∉ breakpoints := by
    intro hbreak
    let x : frontier U :=
      frontierCircle.symm (Circle.path (orderedCut j) (orderedCut (finRotate n j)) t)
    have hxBoundaryBreak : x ∈ boundaryBreaks := by
      apply (mem_boundaryBreaks x).mpr
      exact hbreak
    have hxImage : frontierCircle x ∈ boundaryBreaks.image frontierCircle :=
      Finset.mem_image.mpr ⟨x, hxBoundaryBreak, rfl⟩
    have hxCut : Circle.path (orderedCut j) (orderedCut (finRotate n j)) t ∈
        cutDirections := by
      have : frontierCircle x ∈ cutDirections := by
        dsimp only [cutDirections]
        exact Finset.mem_union_left _ hxImage
      simpa only [x, frontierCircle.apply_symm_apply] using this
    exact Set.disjoint_left.mp (hOpenArcNoCut j) ⟨t, ht, rfl⟩ hxCut
  let arcMid : unitInterval := ⟨(2 : ℝ)⁻¹, by norm_num⟩
  have hArcMid : arcMid ∈ Set.Ioo (0 : unitInterval) 1 := by
    constructor
    · change (0 : ℝ) < (2 : ℝ)⁻¹
      norm_num
    · change (2 : ℝ)⁻¹ < (1 : ℝ)
      norm_num
  have hMidCover (j : Fin n) :
      ∃ s ∈ S, arcPoint j arcMid ∈ segment ℝ (p s) (q s) := by
    have hmem := hFrontierCover (hArcPointFrontier j arcMid)
    simp only [mem_iUnion] at hmem
    obtain ⟨s, hs, hseg⟩ := hmem
    exact ⟨s, by simpa using hs, hseg⟩
  let edgeCandidate : Fin n → β := fun j => Classical.choose (hMidCover j)
  have hEdgeCandidateMem (j : Fin n) : edgeCandidate j ∈ S :=
    (Classical.choose_spec (hMidCover j)).1
  have hMidMemCandidate (j : Fin n) :
      arcPoint j arcMid ∈ segment ℝ (p (edgeCandidate j)) (q (edgeCandidate j)) :=
    (Classical.choose_spec (hMidCover j)).2
  have hEdgeCandidateNe (j : Fin n) :
      p (edgeCandidate j) ≠ q (edgeCandidate j) :=
    hCandidateNondegenerateAt (hArcPointNotBreakpoint j hArcMid)
      (hEdgeCandidateMem j) (hMidMemCandidate j)
  let segmentUnion (T : Finset β) : Set Point :=
    ⋃ s ∈ (T : Set β), segment ℝ (p s) (q s)
  have mem_segmentUnion {T : Finset β} {x : Point} :
      x ∈ segmentUnion T ↔ ∃ s ∈ T, x ∈ segment ℝ (p s) (q s) := by
    simp only [segmentUnion, mem_iUnion]
    constructor
    · rintro ⟨s, hs, hx⟩
      exact ⟨s, by simpa using hs, hx⟩
    · rintro ⟨s, hs, hx⟩
      exact ⟨s, by simpa using hs, hx⟩
  have hSegmentClosed (s : β) : IsClosed (segment ℝ (p s) (q s)) := by
    rw [segment_eq_image_lineMap]
    exact (isCompact_Icc.image AffineMap.lineMap_continuous).isClosed
  have hSegmentUnionClosed (T : Finset β) : IsClosed (segmentUnion T) := by
    dsimp only [segmentUnion]
    exact isClosed_biUnion_finset fun s _ => hSegmentClosed s
  let sameCarrier (j : Fin n) : Finset β :=
    S.filter fun s => carrier s = carrier (edgeCandidate j)
  let otherCarrier (j : Fin n) : Finset β :=
    S.filter fun s => carrier s ≠ carrier (edgeCandidate j)
  have hArcPointContinuous (j : Fin n) : Continuous (arcPoint j) := by
    dsimp only [arcPoint]
    fun_prop
  have hInteriorArcCarrierUnion (j : Fin n) {t : unitInterval}
      (ht : t ∈ Set.Ioo (0 : unitInterval) 1) :
      arcPoint j t ∈ segmentUnion (sameCarrier j) := by
    let D : Set unitInterval := Set.Ioo 0 1
    let g : D → Point := fun u => arcPoint j (u : unitInterval)
    have hg : Continuous g := (hArcPointContinuous j).comp continuous_subtype_val
    let C : Set D := g ⁻¹' segmentUnion (sameCarrier j)
    have hCclosed : IsClosed C := (hSegmentUnionClosed _).preimage hg
    have hComplEq : Cᶜ = g ⁻¹' segmentUnion (otherCarrier j) := by
      ext u
      constructor
      · intro hu
        have hcover := hFrontierCover (hArcPointFrontier j (u : unitInterval))
        simp only [mem_iUnion] at hcover
        obtain ⟨s, hsSet, hsseg⟩ := hcover
        have hsS : s ∈ S := by simpa using hsSet
        have hsNe : carrier s ≠ carrier (edgeCandidate j) := by
          intro hsEq
          apply hu
          apply mem_segmentUnion.mpr
          refine ⟨s, ?_, hsseg⟩
          simp only [sameCarrier, Finset.mem_filter]
          exact ⟨hsS, hsEq⟩
        apply mem_segmentUnion.mpr
        refine ⟨s, ?_, hsseg⟩
        simp only [otherCarrier, Finset.mem_filter]
        exact ⟨hsS, hsNe⟩
      · intro huOther huSame
        obtain ⟨s, hsOther, hsseg⟩ := mem_segmentUnion.mp huOther
        obtain ⟨r, hrSame, hrseg⟩ := mem_segmentUnion.mp huSame
        have hsData : s ∈ S ∧ carrier s ≠ carrier (edgeCandidate j) := by
          simpa only [otherCarrier, Finset.mem_filter] using hsOther
        have hrData : r ∈ S ∧ carrier r = carrier (edgeCandidate j) := by
          simpa only [sameCarrier, Finset.mem_filter] using hrSame
        have hcar : carrier r = carrier s :=
          hCarrierUniqueAt (hArcPointNotBreakpoint j u.2)
            hrData.1 hsData.1 hrseg hsseg
        exact hsData.2 (hcar.symm.trans hrData.2)
    have hCopen : IsOpen C := by
      rw [← isClosed_compl_iff]
      rw [hComplEq]
      exact (hSegmentUnionClosed _).preimage hg
    letI : PreconnectedSpace D := Subtype.preconnectedSpace (by
      simpa only [D] using
        (isPreconnected_Ioo :
          IsPreconnected (Set.Ioo (0 : unitInterval) 1)))
    have hCne : C.Nonempty := by
      refine ⟨⟨arcMid, hArcMid⟩, ?_⟩
      apply mem_segmentUnion.mpr
      refine ⟨edgeCandidate j, ?_, hMidMemCandidate j⟩
      simp only [sameCarrier, Finset.mem_filter]
      exact ⟨hEdgeCandidateMem j, trivial⟩
    have hCuniv : C = Set.univ := IsClopen.eq_univ ⟨hCclosed, hCopen⟩ hCne
    have hu : (⟨t, ht⟩ : D) ∈ C := by
      rw [hCuniv]
      trivial
    exact hu
  have hSameCarrierUnionSubset (j : Fin n) :
      segmentUnion (sameCarrier j) ⊆ carrier (edgeCandidate j) := by
    intro x hx
    obtain ⟨s, hsSame, hxs⟩ := mem_segmentUnion.mp hx
    have hsData : s ∈ S ∧ carrier s = carrier (edgeCandidate j) := by
      simpa only [sameCarrier, Finset.mem_filter] using hsSame
    rw [← hsData.2]
    apply affineSegment_subset_affineSpan ℝ (p s) (q s)
    simpa only [affineSegment_eq_segment] using hxs
  let edgeDirection (j : Fin n) : Point :=
    q (edgeCandidate j) - p (edgeCandidate j)
  have hEdgeDirectionNe (j : Fin n) : edgeDirection j ≠ 0 := by
    simpa only [edgeDirection, sub_ne_zero] using (hEdgeCandidateNe j).symm
  have hEdgeDirectionInnerPos (j : Fin n) :
      0 < ⟪edgeDirection j, edgeDirection j⟫_ℝ :=
    real_inner_self_pos.mpr (hEdgeDirectionNe j)
  let edgeParam (j : Fin n) (x : Point) : ℝ :=
    ⟪x - p (edgeCandidate j), edgeDirection j⟫_ℝ /
      ⟪edgeDirection j, edgeDirection j⟫_ℝ
  have hEdgeParamContinuous (j : Fin n) : Continuous (edgeParam j) := by
    dsimp only [edgeParam]
    fun_prop
  have hEdgeParamLineMap (j : Fin n) (r : ℝ) :
      edgeParam j (AffineMap.lineMap (p (edgeCandidate j))
        (q (edgeCandidate j)) r) = r := by
    have hvec :
        AffineMap.lineMap (p (edgeCandidate j)) (q (edgeCandidate j)) r -
            p (edgeCandidate j) = r • edgeDirection j := by
      rw [AffineMap.lineMap_apply_module]
      dsimp only [edgeDirection]
      module
    dsimp only [edgeParam]
    rw [hvec, real_inner_smul_left]
    exact mul_div_cancel_right₀ r (hEdgeDirectionInnerPos j).ne'
  have hLineMapEdgeParam (j : Fin n) {x : Point}
      (hx : x ∈ carrier (edgeCandidate j)) :
      AffineMap.lineMap (p (edgeCandidate j)) (q (edgeCandidate j))
        (edgeParam j x) = x := by
    obtain ⟨r, hr⟩ := mem_affineSpan_pair_iff_exists_lineMap_eq.mp hx
    rw [← hr, hEdgeParamLineMap]
  have hMemEdgeCandidateSegmentIff (j : Fin n) {x : Point}
      (hx : x ∈ carrier (edgeCandidate j)) :
      x ∈ segment ℝ (p (edgeCandidate j)) (q (edgeCandidate j)) ↔
        edgeParam j x ∈ Set.Icc (0 : ℝ) 1 := by
    rw [segment_eq_image_lineMap]
    constructor
    · rintro ⟨r, hr, rfl⟩
      simpa only [hEdgeParamLineMap] using hr
    · intro hr
      exact ⟨edgeParam j x, hr, hLineMapEdgeParam j hx⟩
  have hInteriorArcCarrier (j : Fin n) {t : unitInterval}
      (ht : t ∈ Set.Ioo (0 : unitInterval) 1) :
      arcPoint j t ∈ carrier (edgeCandidate j) :=
    hSameCarrierUnionSubset j (hInteriorArcCarrierUnion j ht)
  have hInteriorArcParamNeZero (j : Fin n) {t : unitInterval}
      (ht : t ∈ Set.Ioo (0 : unitInterval) 1) :
      edgeParam j (arcPoint j t) ≠ 0 := by
    intro hzero
    have hline := hLineMapEdgeParam j (hInteriorArcCarrier j ht)
    rw [hzero, AffineMap.lineMap_apply_zero] at hline
    exact hArcPointNotBreakpoint j ht (hline ▸ hpBreakpoint (hEdgeCandidateMem j))
  have hInteriorArcParamNeOne (j : Fin n) {t : unitInterval}
      (ht : t ∈ Set.Ioo (0 : unitInterval) 1) :
      edgeParam j (arcPoint j t) ≠ 1 := by
    intro hone
    have hline := hLineMapEdgeParam j (hInteriorArcCarrier j ht)
    rw [hone, AffineMap.lineMap_apply_one] at hline
    exact hArcPointNotBreakpoint j ht (hline ▸ hqBreakpoint (hEdgeCandidateMem j))
  have hArcMidParamIoo (j : Fin n) :
      edgeParam j (arcPoint j arcMid) ∈ Set.Ioo (0 : ℝ) 1 := by
    have hmidIcc : edgeParam j (arcPoint j arcMid) ∈ Set.Icc (0 : ℝ) 1 :=
      (hMemEdgeCandidateSegmentIff j (hInteriorArcCarrier j hArcMid)).mp
        (hMidMemCandidate j)
    exact ⟨lt_of_le_of_ne hmidIcc.1
        (hInteriorArcParamNeZero j hArcMid).symm,
      lt_of_le_of_ne hmidIcc.2 (hInteriorArcParamNeOne j hArcMid)⟩
  have hInteriorArcParamIoo (j : Fin n) {t : unitInterval}
      (ht : t ∈ Set.Ioo (0 : unitInterval) 1) :
      edgeParam j (arcPoint j t) ∈ Set.Ioo (0 : ℝ) 1 := by
    let D : Set unitInterval := Set.Ioo 0 1
    let f : D → ℝ := fun u => edgeParam j (arcPoint j (u : unitInterval))
    have hf : Continuous f :=
      (hEdgeParamContinuous j).comp
        ((hArcPointContinuous j).comp continuous_subtype_val)
    letI : PreconnectedSpace D := Subtype.preconnectedSpace (by
      simpa only [D] using
        (isPreconnected_Ioo :
          IsPreconnected (Set.Ioo (0 : unitInterval) 1)))
    let m : D := ⟨arcMid, hArcMid⟩
    let u : D := ⟨t, ht⟩
    have hm : f m ∈ Set.Ioo (0 : ℝ) 1 := by
      simpa only [f, m] using hArcMidParamIoo j
    have huPos : 0 < f u := by
      by_contra hpos
      have huLe : f u ≤ 0 := le_of_not_gt hpos
      obtain ⟨v, hv⟩ := intermediate_value_univ₂
        (a := u) (b := m) (f := f) (g := fun _ => (0 : ℝ))
        hf continuous_const huLe hm.1.le
      exact hInteriorArcParamNeZero j v.2 (by
        simpa only [f] using hv)
    have huLt : f u < 1 := by
      by_contra hlt
      have huGe : 1 ≤ f u := le_of_not_gt hlt
      obtain ⟨v, hv⟩ := intermediate_value_univ₂
        (a := m) (b := u) (f := f) (g := fun _ => (1 : ℝ))
        hf continuous_const hm.2.le huGe
      exact hInteriorArcParamNeOne j v.2 (by
        simpa only [f] using hv)
    constructor
    · simpa only [f, u] using huPos
    · simpa only [f, u] using huLt
  have hInteriorArcMemCandidate (j : Fin n) {t : unitInterval}
      (ht : t ∈ Set.Ioo (0 : unitInterval) 1) :
      arcPoint j t ∈ segment ℝ (p (edgeCandidate j)) (q (edgeCandidate j)) :=
    (hMemEdgeCandidateSegmentIff j (hInteriorArcCarrier j ht)).mpr
      ⟨(hInteriorArcParamIoo j ht).1.le, (hInteriorArcParamIoo j ht).2.le⟩
  have hClosureUnitIntervalIoo :
      closure (Set.Ioo (0 : unitInterval) 1) = Set.univ := by
    rw [closure_Ioo (by norm_num : (0 : unitInterval) ≠ 1)]
    ext t
    simp only [Set.mem_Icc, Set.mem_univ, iff_true]
    exact ⟨t.2.1, t.2.2⟩
  have hArcMemCandidate (j : Fin n) (t : unitInterval) :
      arcPoint j t ∈ segment ℝ (p (edgeCandidate j)) (q (edgeCandidate j)) := by
    let P : Set unitInterval := (arcPoint j) ⁻¹'
      segment ℝ (p (edgeCandidate j)) (q (edgeCandidate j))
    have hPclosed : IsClosed P :=
      (hSegmentClosed (edgeCandidate j)).preimage (hArcPointContinuous j)
    have hIooSubset : Set.Ioo (0 : unitInterval) 1 ⊆ P := by
      intro u hu
      exact hInteriorArcMemCandidate j hu
    have hClosureSubset : closure (Set.Ioo (0 : unitInterval) 1) ⊆ P :=
      closure_minimal hIooSubset hPclosed
    exact hClosureSubset (hClosureUnitIntervalIoo ▸ Set.mem_univ t)
  have hArcCarrier (j : Fin n) (t : unitInterval) :
      arcPoint j t ∈ carrier (edgeCandidate j) := by
    apply affineSegment_subset_affineSpan ℝ
      (p (edgeCandidate j)) (q (edgeCandidate j))
    simpa only [affineSegment_eq_segment] using hArcMemCandidate j t
  let arcParam (j : Fin n) (t : unitInterval) : ℝ :=
    edgeParam j (arcPoint j t)
  have hArcParamContinuous (j : Fin n) : Continuous (arcParam j) :=
    (hEdgeParamContinuous j).comp (hArcPointContinuous j)
  have hArcPointEqLineMap (j : Fin n) (t : unitInterval) :
      AffineMap.lineMap (p (edgeCandidate j)) (q (edgeCandidate j))
        (arcParam j t) = arcPoint j t := by
    simpa only [arcParam] using hLineMapEdgeParam j (hArcCarrier j t)
  have hArcPointInjective (j : Fin n) : Function.Injective (arcPoint j) := by
    intro t u htu
    have hsub : frontierCircle.symm
          (Circle.path (orderedCut j) (orderedCut (finRotate n j)) t) =
        frontierCircle.symm
          (Circle.path (orderedCut j) (orderedCut (finRotate n j)) u) :=
      Subtype.ext htu
    have hpath := frontierCircle.symm.injective hsub
    exact Circle.path_injective_of_ne
      (orderedCut.injective.ne (hRotateNe j).symm) hpath
  have hArcParamInjective (j : Fin n) : Function.Injective (arcParam j) := by
    intro t u htu
    apply hArcPointInjective j
    rw [← hArcPointEqLineMap j t, ← hArcPointEqLineMap j u, htu]
  have hArcParamRange (j : Fin n) :
      Set.range (arcParam j) = segment ℝ (arcParam j 0) (arcParam j 1) := by
    rcases (hArcParamContinuous j).strictMono_of_inj_boundedOrder'
        (hArcParamInjective j) with hmono | hanti
    · have h01 : arcParam j 0 ≤ arcParam j 1 :=
        hmono.monotone (by norm_num)
      rw [segment_eq_Icc h01]
      apply subset_antisymm
      · rintro y ⟨t, rfl⟩
        exact ⟨hmono.monotone t.2.1, hmono.monotone t.2.2⟩
      · exact intermediate_value_univ 0 1 (hArcParamContinuous j)
    · have h10 : arcParam j 1 ≤ arcParam j 0 :=
        hanti.antitone (by norm_num)
      rw [segment_symm, segment_eq_Icc h10]
      apply subset_antisymm
      · rintro y ⟨t, rfl⟩
        exact ⟨hanti.antitone t.2.2, hanti.antitone t.2.1⟩
      · exact intermediate_value_univ 1 0 (hArcParamContinuous j)
  have hArcPointZero (j : Fin n) : arcPoint j 0 = F j := by
    dsimp only [arcPoint, F]
    simp
  have hArcPointOne (j : Fin n) : arcPoint j 1 = F (finRotate n j) := by
    dsimp only [arcPoint, F]
    simp
  have hArcRange (j : Fin n) :
      Set.range (arcPoint j) = segment ℝ (F j) (F (finRotate n j)) := by
    let L : ℝ →ᵃ[ℝ] Point :=
      AffineMap.lineMap (p (edgeCandidate j)) (q (edgeCandidate j))
    have hRangeMap : Set.range (arcPoint j) = L '' Set.range (arcParam j) := by
      ext x
      constructor
      · rintro ⟨t, rfl⟩
        exact ⟨arcParam j t, ⟨t, rfl⟩, by
          simpa only [L] using hArcPointEqLineMap j t⟩
      · rintro ⟨r, ⟨t, rfl⟩, rfl⟩
        exact ⟨t, by simpa only [L] using (hArcPointEqLineMap j t).symm⟩
    rw [hRangeMap, hArcParamRange]
    rw [image_segment]
    simp only [L, hArcPointEqLineMap, hArcPointZero, hArcPointOne]
  have hFNondegenerate : F.HasNondegenerateEdges := by
    intro j
    exact hFInjective.ne (hRotateNe j).symm
  let source : Fin n → ι := fun j => candidateSource (edgeCandidate j)
  have hEdgeFrontierU (j : Fin n) : F.edgeSet ℝ j ⊆ frontier U := by
    rw [Polygon.edgeSet, affineSegment_eq_segment, ← hArcRange]
    rintro x ⟨t, rfl⟩
    exact hArcPointFrontier j t
  have hEdgeSource (j : Fin n) :
      source j ∈ I ∧ F.edgeSet ℝ j ⊆ frontier (A (source j)) := by
    have hs := hCandidateSource (edgeCandidate j) (hEdgeCandidateMem j)
    refine ⟨by simpa only [source] using hs.1, ?_⟩
    rw [Polygon.edgeSet, affineSegment_eq_segment]
    rw [← hArcRange]
    rintro x ⟨t, rfl⟩
    have hsSubset : segment ℝ (p (edgeCandidate j)) (q (edgeCandidate j)) ⊆
        frontier (A (source j)) := by
      simpa only [source] using hs.2
    exact hsSubset (hArcMemCandidate j t)
  have hBoundarySubset : F.boundary ℝ ⊆ frontier U := by
    intro x hx
    simp only [Polygon.boundary, mem_iUnion] at hx
    obtain ⟨j, hxj⟩ := hx
    exact hEdgeFrontierU j hxj
  have hArgOne : Complex.arg (((1 : Circle) : ℂ)) = 0 := by
    norm_num
  have hArgNegOne : Complex.arg (((-1 : Circle) : ℂ)) = Real.pi := by
    norm_num
  have hArgCircleI : Complex.arg ((circleI : Circle) : ℂ) = Real.pi / 2 := by
    norm_num [circleI]
  have hArgNegCircleI : Complex.arg ((-circleI : Circle) : ℂ) = -Real.pi / 2 := by
    change Complex.arg (-Complex.I) = -Real.pi / 2
    simpa only [neg_div] using Complex.arg_neg_I
  have hOneCut : (1 : Circle) ∈ cutDirections :=
    hCanonicalCutsSubset (by simp [canonicalCuts])
  have hNegOneCut : (-1 : Circle) ∈ cutDirections :=
    hCanonicalCutsSubset (by simp [canonicalCuts])
  have hCircleICut : circleI ∈ cutDirections :=
    hCanonicalCutsSubset (by simp [canonicalCuts])
  have hNegCircleICut : -circleI ∈ cutDirections := by
    dsimp only [cutDirections, quadrantCuts]
    exact Finset.mem_union_right _ (Finset.mem_insert_self _ _)
  have hNoCutStrictBetween (j : Fin n) (hj : j ≠ -1) {z : Circle}
      (hz : z ∈ cutDirections) (hjz : orderedCut j < z)
      (hzr : z < orderedCut (finRotate n j)) : False := by
    have hzRange : z ∈ Set.range orderedCut := by
      rw [Finset.range_orderEmbOfFin cutDirections rfl]
      exact hz
    obtain ⟨k, rfl⟩ := hzRange
    have hjk : j < k := orderedCut.lt_iff_lt.mp hjz
    have hkr : k < finRotate n j := orderedCut.lt_iff_lt.mp hzr
    have hjLastVal : (j : ℕ) ≠ n - 1 := by
      intro hval
      apply hj
      apply Fin.ext
      rw [hNegOneVal]
      exact hval
    have hjSuccLt : (j : ℕ) + 1 < n := by omega
    have hrotval : ((finRotate n j : Fin n) : ℕ) = (j : ℕ) + 1 := by
      rw [finRotate_apply]
      exact Fin.val_add_one_of_lt' hjSuccLt
    change (j : ℕ) < (k : ℕ) at hjk
    change (k : ℕ) < ((finRotate n j : Fin n) : ℕ) at hkr
    rw [hrotval] at hkr
    omega
  have hCircleArcCover :
      (⋃ j : Fin n,
        Set.range (Circle.path (orderedCut j) (orderedCut (finRotate n j)))) =
          Set.univ := by
    have hZeroNeNegOne : (0 : Fin n) ≠ -1 := by
      intro h
      have hv := congrArg Fin.val h
      simp only [Fin.val_zero] at hv
      rw [hNegOneVal] at hv
      omega
    have hEndNe : orderedCut 0 ≠ orderedCut (-1) :=
      orderedCut.injective.ne hZeroNeNegOne
    ext z
    simp only [Set.mem_iUnion, Set.mem_univ, iff_true]
    have hzWhole : z ∈
        Set.range (Circle.path (orderedCut 0) (orderedCut (-1))) ∪
          Set.range (Circle.path (orderedCut (-1)) (orderedCut 0)) := by
      rw [Circle.range_path_union_range_path hEndNe]
      trivial
    rcases hzWhole with hzLinear | hzWrap
    · have hzIcc : z ∈ Set.Icc (orderedCut 0) (orderedCut (-1)) := by
        rw [← hRangePathEqIcc
          (orderedCut.monotone (Fin.zero_le (-1 : Fin n)))]
        exact hzLinear
      let T : Finset (Fin n) := Finset.univ.filter fun j => orderedCut j ≤ z
      have hTne : T.Nonempty := by
        refine ⟨0, ?_⟩
        simp only [T, Finset.mem_filter, Finset.mem_univ, true_and]
        exact hzIcc.1
      obtain ⟨j, hjT, hjMax⟩ := Finset.exists_max_image T id hTne
      have hjLower : orderedCut j ≤ z := by
        simpa only [T, Finset.mem_filter, Finset.mem_univ, true_and] using hjT
      by_cases hjLast : j = -1
      · subst j
        refine ⟨-1, ?_⟩
        have hzEq : z = orderedCut (-1) := le_antisymm hzIcc.2 hjLower
        rw [hzEq]
        exact ⟨0, by simp⟩
      · have hjlt : j < finRotate n j :=
          (lt_finRotate_iff_ne_neg_one j).2 hjLast
        have hzUpper : z ≤ orderedCut (finRotate n j) := by
          by_contra hnot
          have hrotLower : orderedCut (finRotate n j) ≤ z :=
            (lt_of_not_ge hnot).le
          have hrotT : finRotate n j ∈ T := by
            simp only [T, Finset.mem_filter, Finset.mem_univ, true_and]
            exact hrotLower
          have hmax := hjMax (finRotate n j) hrotT
          change finRotate n j ≤ j at hmax
          exact (not_le_of_gt hjlt) hmax
        refine ⟨j, ?_⟩
        rw [hRangePathEqIcc (orderedCut.monotone hjlt.le)]
        exact ⟨hjLower, hzUpper⟩
    · refine ⟨-1, ?_⟩
      have hrot : finRotate n (-1) = 0 := by
        rw [finRotate_apply]
        simp
      rw [hrot]
      exact hzWrap
  have hBoundarySuperset : frontier U ⊆ F.boundary ℝ := by
    intro x hx
    let ξ : frontier U := ⟨x, hx⟩
    have hz : frontierCircle ξ ∈
        ⋃ j : Fin n,
          Set.range (Circle.path (orderedCut j) (orderedCut (finRotate n j))) := by
      rw [hCircleArcCover]
      trivial
    simp only [Set.mem_iUnion] at hz
    obtain ⟨j, t, ht⟩ := hz
    have hxt : arcPoint j t = x := by
      have hsub : frontierCircle.symm
          (Circle.path (orderedCut j) (orderedCut (finRotate n j)) t) = ξ := by
        apply frontierCircle.injective
        simpa only [frontierCircle.apply_symm_apply] using ht
      exact congrArg Subtype.val hsub
    simp only [Polygon.boundary, Set.mem_iUnion]
    refine ⟨j, ?_⟩
    rw [Polygon.edgeSet, affineSegment_eq_segment, ← hArcRange]
    exact ⟨t, hxt⟩
  have hBoundary : F.boundary ℝ = frontier U :=
    Set.Subset.antisymm hBoundarySubset hBoundarySuperset
  have hCircleArcIntersection : ∀ j k : Fin n, j ≠ k →
      Set.range (Circle.path (orderedCut j) (orderedCut (finRotate n j))) ∩
          Set.range (Circle.path (orderedCut k) (orderedCut (finRotate n k))) =
        ({orderedCut j, orderedCut (finRotate n j)} : Set Circle) ∩
          ({orderedCut k, orderedCut (finRotate n k)} : Set Circle) := by
    have hZeroNeNegOne : (0 : Fin n) ≠ -1 := by
      intro h
      have hv := congrArg Fin.val h
      simp only [Fin.val_zero] at hv
      rw [hNegOneVal] at hv
      omega
    have hEndNe : orderedCut 0 ≠ orderedCut (-1) :=
      orderedCut.injective.ne hZeroNeNegOne
    have hRotateVal {j : Fin n} (hj : j ≠ -1) :
        ((finRotate n j : Fin n) : ℕ) = (j : ℕ) + 1 := by
      have hjLastVal : (j : ℕ) ≠ n - 1 := by
        intro hval
        apply hj
        apply Fin.ext
        rw [hNegOneVal]
        exact hval
      have hjSuccLt : (j : ℕ) + 1 < n := by omega
      rw [finRotate_apply]
      exact Fin.val_add_one_of_lt' hjSuccLt
    have hInteriorBounds (j : Fin n) (hj : j ≠ -1) {x : Circle}
        (hx : x ∈ Circle.path (orderedCut j) (orderedCut (finRotate n j)) ''
          Set.Ioo (0 : unitInterval) 1) :
        orderedCut j < x ∧ x < orderedCut (finRotate n j) := by
      obtain ⟨t, ht, rfl⟩ := hx
      have hjlt : j < finRotate n j :=
        (lt_finRotate_iff_ne_neg_one j).2 hj
      have hpathNe : orderedCut j ≠ orderedCut (finRotate n j) :=
        orderedCut.injective.ne (ne_of_lt hjlt)
      have hpathInj := Circle.path_injective_of_ne hpathNe
      have hIcc :
          Circle.path (orderedCut j) (orderedCut (finRotate n j)) t ∈
            Set.Icc (orderedCut j) (orderedCut (finRotate n j)) := by
        rw [← hRangePathEqIcc (orderedCut.monotone hjlt.le)]
        exact ⟨t, rfl⟩
      constructor
      · apply lt_of_le_of_ne hIcc.1
        intro heq
        have ht0 : (0 : unitInterval) = t := hpathInj (by simpa using heq)
        exact ht.1.ne ht0
      · apply lt_of_le_of_ne hIcc.2
        intro heq
        have ht1 : t = (1 : unitInterval) := hpathInj (by simpa using heq)
        exact ht.2.ne ht1
    have hInteriorGlobal {j : Fin n} (hj : j ≠ -1) {x : Circle}
        (hx : x ∈ Circle.path (orderedCut j) (orderedCut (finRotate n j)) ''
          Set.Ioo (0 : unitInterval) 1) :
        x ∈ Set.range (Circle.path (orderedCut 0) (orderedCut (-1))) := by
      have hb := hInteriorBounds j hj hx
      rw [hRangePathEqIcc (orderedCut.monotone (Fin.zero_le (-1 : Fin n)))]
      constructor
      · exact (orderedCut.monotone (Fin.zero_le j)).trans hb.1.le
      · apply hb.2.le.trans
        apply orderedCut.monotone
        change ((finRotate n j : Fin n) : ℕ) ≤ ((-1 : Fin n) : ℕ)
        rw [hNegOneVal]
        omega
    have hInteriorDisjoint {j k : Fin n} (hjk : j ≠ k) :
        Disjoint
          (Circle.path (orderedCut j) (orderedCut (finRotate n j)) ''
            Set.Ioo (0 : unitInterval) 1)
          (Circle.path (orderedCut k) (orderedCut (finRotate n k)) ''
            Set.Ioo (0 : unitInterval) 1) := by
      rw [Set.disjoint_left]
      intro x hxj hxk
      by_cases hj : j = -1
      · subst j
        have hk : k ≠ -1 := by
          intro hk
          exact hjk hk.symm
        have hxComp : x ∈
            (Set.range (Circle.path (orderedCut 0) (orderedCut (-1))))ᶜ := by
          rw [Circle.compl_range_path hEndNe]
          have hrot : finRotate n (-1) = 0 := by
            rw [finRotate_apply]
            simp
          rw [hrot] at hxj
          exact hxj
        exact hxComp (hInteriorGlobal hk hxk)
      · by_cases hk : k = -1
        · subst k
          have hxComp : x ∈
              (Set.range (Circle.path (orderedCut 0) (orderedCut (-1))))ᶜ := by
            rw [Circle.compl_range_path hEndNe]
            have hrot : finRotate n (-1) = 0 := by
              rw [finRotate_apply]
              simp
            rw [hrot] at hxk
            exact hxk
          exact hxComp (hInteriorGlobal hj hxj)
        · have hbj := hInteriorBounds j hj hxj
          have hbk := hInteriorBounds k hk hxk
          rcases lt_or_gt_of_ne hjk with hjklt | hkjlt
          · have hrot_le : finRotate n j ≤ k := by
              change ((finRotate n j : Fin n) : ℕ) ≤ (k : ℕ)
              rw [hRotateVal hj]
              change (j : ℕ) < (k : ℕ) at hjklt
              omega
            have hcutLe : orderedCut (finRotate n j) ≤ orderedCut k :=
              orderedCut.monotone hrot_le
            exact (not_lt_of_ge (hcutLe.trans hbk.1.le)) hbj.2
          · have hrot_le : finRotate n k ≤ j := by
              change ((finRotate n k : Fin n) : ℕ) ≤ (j : ℕ)
              rw [hRotateVal hk]
              change (k : ℕ) < (j : ℕ) at hkjlt
              omega
            have hcutLe : orderedCut (finRotate n k) ≤ orderedCut j :=
              orderedCut.monotone hrot_le
            exact (not_lt_of_ge (hcutLe.trans hbj.1.le)) hbk.2
    have hRangeEndpointOrInterior (j : Fin n) {x : Circle}
        (hx : x ∈ Set.range
          (Circle.path (orderedCut j) (orderedCut (finRotate n j)))) :
        x ∈ ({orderedCut j, orderedCut (finRotate n j)} : Set Circle) ∨
          x ∈ Circle.path (orderedCut j) (orderedCut (finRotate n j)) ''
            Set.Ioo (0 : unitInterval) 1 := by
      obtain ⟨t, rfl⟩ := hx
      by_cases ht0 : t = 0
      · left
        subst t
        simp
      by_cases ht1 : t = 1
      · left
        subst t
        simp
      · right
        refine ⟨t, ?_, rfl⟩
        exact ⟨lt_of_le_of_ne t.2.1 (Ne.symm ht0),
          lt_of_le_of_ne t.2.2 ht1⟩
    have hEndpointIsCut (j : Fin n) {x : Circle}
        (hx : x ∈ ({orderedCut j, orderedCut (finRotate n j)} : Set Circle)) :
        x ∈ cutDirections := by
      rcases hx with (rfl | rfl)
      · exact hOrderedCutMem j
      · exact hOrderedCutMem (finRotate n j)
    have hEndpointsSubsetRange (j : Fin n) :
        ({orderedCut j, orderedCut (finRotate n j)} : Set Circle) ⊆
          Set.range (Circle.path (orderedCut j) (orderedCut (finRotate n j))) := by
      intro x hx
      rcases hx with (rfl | rfl)
      · exact ⟨0, by simp⟩
      · exact ⟨1, by simp⟩
    intro j k hjk
    apply Set.Subset.antisymm
    · rintro x ⟨hxj, hxk⟩
      rcases hRangeEndpointOrInterior j hxj with hxjEnd | hxjInt
      · refine ⟨hxjEnd, ?_⟩
        rcases hRangeEndpointOrInterior k hxk with hxkEnd | hxkInt
        · exact hxkEnd
        · exact False.elim
            (Set.disjoint_left.mp (hOpenArcNoCut k) hxkInt
              (hEndpointIsCut j hxjEnd))
      · rcases hRangeEndpointOrInterior k hxk with hxkEnd | hxkInt
        · exact False.elim
            (Set.disjoint_left.mp (hOpenArcNoCut j) hxjInt
              (hEndpointIsCut k hxkEnd))
        · exact False.elim
            (Set.disjoint_left.mp (hInteriorDisjoint hjk) hxjInt hxkInt)
    · rintro x ⟨hxj, hxk⟩
      exact ⟨hEndpointsSubsetRange j hxj, hEndpointsSubsetRange k hxk⟩
  have hEdgeIntersection : ∀ j k : Fin n, j ≠ k →
      F.edgeSet ℝ j ∩ F.edgeSet ℝ k =
        MathLab.PolygonRearrangement.edgeEndpoints F j ∩
          MathLab.PolygonRearrangement.edgeEndpoints F k := by
    have hEndpointMemEdge (j : Fin n) {x : Point}
        (hx : x ∈ MathLab.PolygonRearrangement.edgeEndpoints F j) :
        x ∈ F.edgeSet ℝ j := by
      rcases hx with (rfl | rfl)
      · exact left_mem_affineSegment ℝ _ _
      · exact right_mem_affineSegment ℝ _ _
    intro j k hjk
    apply Set.Subset.antisymm
    · rintro x ⟨hxj, hxk⟩
      have hxjRange : x ∈ Set.range (arcPoint j) := by
        rw [hArcRange]
        simpa only [Polygon.edgeSet, affineSegment_eq_segment] using hxj
      have hxkRange : x ∈ Set.range (arcPoint k) := by
        rw [hArcRange]
        simpa only [Polygon.edgeSet, affineSegment_eq_segment] using hxk
      obtain ⟨t, ht⟩ := hxjRange
      obtain ⟨u, hu⟩ := hxkRange
      have hpathEq :
          Circle.path (orderedCut j) (orderedCut (finRotate n j)) t =
            Circle.path (orderedCut k) (orderedCut (finRotate n k)) u := by
        apply frontierCircle.symm.injective
        apply Subtype.ext
        exact ht.trans hu.symm
      have hzEnds :
          Circle.path (orderedCut j) (orderedCut (finRotate n j)) t ∈
            ({orderedCut j, orderedCut (finRotate n j)} : Set Circle) ∩
              ({orderedCut k, orderedCut (finRotate n k)} : Set Circle) := by
        rw [← hCircleArcIntersection j k hjk]
        exact ⟨⟨t, rfl⟩, ⟨u, hpathEq.symm⟩⟩
      constructor
      · rcases hzEnds.1 with hjLeft | hjRight
        · left
          have harc : arcPoint j t = F j := by
            dsimp only [arcPoint, F]
            rw [hjLeft]
          exact ht.symm.trans harc
        · right
          have harc : arcPoint j t = F (finRotate n j) := by
            dsimp only [arcPoint, F]
            rw [hjRight]
          exact ht.symm.trans harc
      · have hkEnds :
            Circle.path (orderedCut k) (orderedCut (finRotate n k)) u ∈
              ({orderedCut k, orderedCut (finRotate n k)} : Set Circle) := by
          rw [← hpathEq]
          exact hzEnds.2
        rcases hkEnds with hkLeft | hkRight
        · left
          have harc : arcPoint k u = F k := by
            dsimp only [arcPoint, F]
            rw [hkLeft]
          exact hu.symm.trans harc
        · right
          have harc : arcPoint k u = F (finRotate n k) := by
            dsimp only [arcPoint, F]
            rw [hkRight]
          exact hu.symm.trans harc
    · rintro x ⟨hxj, hxk⟩
      exact ⟨hEndpointMemEdge j hxj, hEndpointMemEdge k hxk⟩
  have hOrderedCutLastEqNegOne : orderedCut (-1) = (-1 : Circle) := by
    apply le_antisymm
    · change Complex.arg ((orderedCut (-1) : Circle) : ℂ) ≤
        Complex.arg (((-1 : Circle) : ℂ))
      rw [hArgNegOne]
      exact Complex.arg_le_pi _
    · have hnegRange : (-1 : Circle) ∈ Set.range orderedCut := by
        rw [Finset.range_orderEmbOfFin cutDirections rfl]
        exact hNegOneCut
      obtain ⟨k, hk⟩ := hnegRange
      rw [← hk]
      apply orderedCut.monotone
      change (k : ℕ) ≤ ((-1 : Fin n) : ℕ)
      rw [hNegOneVal]
      omega
  have hOrderedCutZeroLeNegCircleI : orderedCut 0 ≤ -circleI := by
    have hnegIRange : -circleI ∈ Set.range orderedCut := by
      rw [Finset.range_orderEmbOfFin cutDirections rfl]
      exact hNegCircleICut
    obtain ⟨k, hk⟩ := hnegIRange
    rw [← hk]
    exact orderedCut.monotone (Fin.zero_le k)
  have hNonwrapArgDiffLe (j : Fin n) (hj : j ≠ -1) :
      Complex.arg ((orderedCut (finRotate n j) : Circle) : ℂ) -
          Complex.arg ((orderedCut j : Circle) : ℂ) ≤ Real.pi / 2 := by
    have hjlt : j < finRotate n j :=
      (lt_finRotate_iff_ne_neg_one j).2 hj
    have habCircle : orderedCut j < orderedCut (finRotate n j) :=
      orderedCut.strictMono hjlt
    have habArg : Complex.arg ((orderedCut j : Circle) : ℂ) <
        Complex.arg ((orderedCut (finRotate n j) : Circle) : ℂ) := by
      exact habCircle
    by_contra hgapNot
    have hgap : Real.pi / 2 <
        Complex.arg ((orderedCut (finRotate n j) : Circle) : ℂ) -
          Complex.arg ((orderedCut j : Circle) : ℂ) := lt_of_not_ge hgapNot
    have haLower := Complex.neg_pi_lt_arg ((orderedCut j : Circle) : ℂ)
    have hbUpper := Complex.arg_le_pi ((orderedCut (finRotate n j) : Circle) : ℂ)
    by_cases haNegI :
        Complex.arg ((orderedCut j : Circle) : ℂ) < -Real.pi / 2
    · have hjq : orderedCut j < -circleI := by
        change Complex.arg ((orderedCut j : Circle) : ℂ) <
          Complex.arg ((-circleI : Circle) : ℂ)
        rw [hArgNegCircleI]
        exact haNegI
      have hqb : -circleI < orderedCut (finRotate n j) := by
        change Complex.arg ((-circleI : Circle) : ℂ) <
          Complex.arg ((orderedCut (finRotate n j) : Circle) : ℂ)
        rw [hArgNegCircleI]
        nlinarith [Real.pi_pos]
      exact hNoCutStrictBetween j hj hNegCircleICut hjq hqb
    · have haGeNegI : -Real.pi / 2 ≤
          Complex.arg ((orderedCut j : Circle) : ℂ) := le_of_not_gt haNegI
      by_cases haZero : Complex.arg ((orderedCut j : Circle) : ℂ) < 0
      · have hjq : orderedCut j < (1 : Circle) := by
          change Complex.arg ((orderedCut j : Circle) : ℂ) <
            Complex.arg (((1 : Circle) : ℂ))
          rw [hArgOne]
          exact haZero
        have hqb : (1 : Circle) < orderedCut (finRotate n j) := by
          change Complex.arg (((1 : Circle) : ℂ)) <
            Complex.arg ((orderedCut (finRotate n j) : Circle) : ℂ)
          rw [hArgOne]
          nlinarith
        exact hNoCutStrictBetween j hj hOneCut hjq hqb
      · have haGeZero : 0 ≤
            Complex.arg ((orderedCut j : Circle) : ℂ) := le_of_not_gt haZero
        by_cases haI : Complex.arg ((orderedCut j : Circle) : ℂ) < Real.pi / 2
        · have hjq : orderedCut j < circleI := by
            change Complex.arg ((orderedCut j : Circle) : ℂ) <
              Complex.arg ((circleI : Circle) : ℂ)
            rw [hArgCircleI]
            exact haI
          have hqb : circleI < orderedCut (finRotate n j) := by
            change Complex.arg ((circleI : Circle) : ℂ) <
              Complex.arg ((orderedCut (finRotate n j) : Circle) : ℂ)
            rw [hArgCircleI]
            nlinarith
          exact hNoCutStrictBetween j hj hCircleICut hjq hqb
        · have haGeI : Real.pi / 2 ≤
              Complex.arg ((orderedCut j : Circle) : ℂ) := le_of_not_gt haI
          nlinarith [Real.pi_pos]
  have hAngleDiffLe (j : Fin n) :
      Circle.angleDiff (orderedCut j) (orderedCut (finRotate n j)) ≤
        Real.pi / 2 := by
    by_cases hj : j = -1
    · subst j
      have hrot : finRotate n (-1) = 0 := by
        rw [finRotate_apply]
        simp
      rw [hrot, hOrderedCutLastEqNegOne]
      have hbArg : Complex.arg ((orderedCut 0 : Circle) : ℂ) ≤ -Real.pi / 2 := by
        have hle := hOrderedCutZeroLeNegCircleI
        change Complex.arg ((orderedCut 0 : Circle) : ℂ) ≤
          Complex.arg ((-circleI : Circle) : ℂ) at hle
        rwa [hArgNegCircleI] at hle
      have hnot : ¬ Complex.arg (((-1 : Circle) : ℂ)) ≤
          Complex.arg ((orderedCut 0 : Circle) : ℂ) := by
        rw [hArgNegOne]
        nlinarith [Real.pi_pos]
      have hnotPi : ¬ Real.pi ≤
          Complex.arg ((orderedCut 0 : Circle) : ℂ) := by
        simpa only [hArgNegOne] using hnot
      simp only [Circle.angleDiff, hArgNegOne, if_neg hnotPi]
      nlinarith
    · have hjlt : j < finRotate n j :=
        (lt_finRotate_iff_ne_neg_one j).2 hj
      have habArg : Complex.arg ((orderedCut j : Circle) : ℂ) ≤
          Complex.arg ((orderedCut (finRotate n j) : Circle) : ℂ) := by
        exact orderedCut.monotone hjlt.le
      simp only [Circle.angleDiff, if_pos habArg]
      exact hNonwrapArgDiffLe j hj
  have hSinAngleDiffPos (j : Fin n) :
      0 < Real.sin (Circle.angleDiff (orderedCut j)
        (orderedCut (finRotate n j))) := by
    apply Real.sin_pos_of_pos_of_lt_pi
    · exact Circle.angleDiff_pos
        (orderedCut.injective.ne (hRotateNe j).symm)
    · exact (hAngleDiffLe j).trans_lt (half_lt_self Real.pi_pos)
  have hPlaneComplexDet (u v : Point) :
      MathLab.PlanarArea.det2 u v =
        (star (planeComplex u) * planeComplex v).im := by
    dsimp only [planeComplex]
    rw [Complex.orthonormalBasisOneI_repr_symm_apply,
      Complex.orthonormalBasisOneI_repr_symm_apply]
    simp only [MathLab.PlanarArea.det2, Complex.mul_re, Complex.mul_im,
      Complex.star_def,
      Complex.conj_re,
      Complex.conj_im, Complex.add_re, Complex.add_im, Complex.ofReal_re,
      Complex.ofReal_im, Complex.I_re, Complex.I_im, mul_zero, mul_one,
      add_zero, zero_add, neg_mul]
    ring
  have hCircleDirectionVertex (j : Fin n) :
      circleDirection (frontierCircle.symm (orderedCut j)) = orderedCut j := by
    change frontierCircle (frontierCircle.symm (orderedCut j)) = orderedCut j
    exact frontierCircle.apply_symm_apply (orderedCut j)
  have hPlaneDirectionVertex (j : Fin n) :
      planeComplex (direction (frontierCircle.symm (orderedCut j)) : Point) =
        ((orderedCut j : Circle) : ℂ) := by
    exact congrArg Subtype.val (hCircleDirectionVertex j)
  have hConjMulAngleDiff (a b : Circle) :
      star (a : ℂ) * (b : ℂ) =
        ((Circle.exp (Circle.angleDiff a b) : Circle) : ℂ) := by
    have hab := congrArg Subtype.val
      (Circle.exp_angleDiff_mul (x := a) (y := b))
    rw [← hab]
    calc
      star (a : ℂ) *
          (((Circle.exp (Circle.angleDiff a b) : Circle) : ℂ) * (a : ℂ)) =
          (((Circle.exp (Circle.angleDiff a b) : Circle) : ℂ) *
            (star (a : ℂ) * (a : ℂ))) := by ring
      _ = ((Circle.exp (Circle.angleDiff a b) : Circle) : ℂ) := by
        rw [Complex.star_def, Complex.conj_mul']
        rw [Circle.norm_coe]
        norm_num
  have hNormalizedDet (j : Fin n) :
      MathLab.PlanarArea.det2
          (direction (frontierCircle.symm (orderedCut j)) : Point)
          (direction (frontierCircle.symm (orderedCut (finRotate n j))) : Point) =
        Real.sin (Circle.angleDiff (orderedCut j)
          (orderedCut (finRotate n j))) := by
    rw [hPlaneComplexDet, hPlaneDirectionVertex, hPlaneDirectionVertex,
      hConjMulAngleDiff]
    simp only [Circle.coe_exp, Complex.exp_mul_I, Complex.add_im,
      Complex.ofReal_im, Complex.mul_im, Complex.I_re, Complex.I_im,
      Complex.ofReal_re, Complex.cos_ofReal_im, Complex.cos_ofReal_re,
      Complex.sin_ofReal_im, Complex.sin_ofReal_re, zero_mul, zero_add,
      add_zero, mul_one]
  have hFNeCenter (j : Fin n) : F j ≠ o := by
    intro hjo
    apply hoNotFrontier
    have hjFrontier := (frontierCircle.symm (orderedCut j)).2
    change (frontierCircle.symm (orderedCut j) : Point) = o at hjo
    simpa only [hjo] using hjFrontier
  have hRadialDet (j : Fin n) :
      0 < MathLab.PlanarArea.det2 (F j - o) (F (finRotate n j) - o) := by
    let x : Point := F j - o
    let y : Point := F (finRotate n j) - o
    have hx : x ≠ 0 := by
      simpa only [x, sub_ne_zero] using hFNeCenter j
    have hy : y ≠ 0 := by
      simpa only [y, sub_ne_zero] using hFNeCenter (finRotate n j)
    have hxInvPos : 0 < ‖x‖⁻¹ := inv_pos.mpr (norm_pos_iff.mpr hx)
    have hyInvPos : 0 < ‖y‖⁻¹ := inv_pos.mpr (norm_pos_iff.mpr hy)
    have hscaled : 0 < MathLab.PlanarArea.det2 (‖x‖⁻¹ • x) (‖y‖⁻¹ • y) := by
      rw [hNormalizedDet]
      exact hSinAngleDiffPos j
    have hdetScale :
        MathLab.PlanarArea.det2 (‖x‖⁻¹ • x) (‖y‖⁻¹ • y) =
          (‖x‖⁻¹ * ‖y‖⁻¹) * MathLab.PlanarArea.det2 x y := by
      simp only [MathLab.PlanarArea.det2, WithLp.ofLp_smul, Pi.smul_apply,
        smul_eq_mul]
      ring
    rw [hdetScale] at hscaled
    have hdetPos : 0 < MathLab.PlanarArea.det2 x y :=
      pos_of_mul_pos_right hscaled (mul_pos hxInvPos hyInvPos).le
    simpa only [x, y] using hdetPos
  exact ⟨n, F, source, hn3, hFInjective, hFNondegenerate,
    hEdgeIntersection, hBoundary, hEdgeSource, hRadialDet⟩

/-- **FINITE COMMON-INTERIOR RADIAL BOUNDARY ARRANGEMENT.**  The frontier of
a finite family of convex polygons sharing an interior point can be
subdivided into a counterclockwise cyclic list of nonradial segment atoms.
Every emitted atom retains one source member whose frontier contains it.  The
strict radial determinant is the construction-level orientation datum; the
ordinary-region and radial-fan consequences are deliberately not bundled into
this statement. -/
private theorem exists_ccwRadialBoundaryAtoms_iUnion_polygonalConvex_of_common_interior
    {ι : Type*} (I : Finset ι) (hIne : I.Nonempty) (A : ι → Set Point) (o : Point)
    (hAcv : ∀ i ∈ I, Convex ℝ (A i))
    (hApoly : ∀ i ∈ I, IsPolygonalConvex (A i))
    (ho : ∀ i ∈ I, o ∈ interior (A i)) :
    ∃ (n : ℕ) (F : Polygon Point n) (source : Fin n → ι),
      3 ≤ n ∧
      Function.Injective F.vertices ∧
      F.HasNondegenerateEdges ∧
      (∀ j k : Fin n, j ≠ k →
        F.edgeSet ℝ j ∩ F.edgeSet ℝ k =
          MathLab.PolygonRearrangement.edgeEndpoints F j ∩
            MathLab.PolygonRearrangement.edgeEndpoints F k) ∧
      F.boundary ℝ = frontier (⋃ i ∈ (I : Set ι), A i) ∧
      (∀ j : Fin n,
        source j ∈ I ∧ F.edgeSet ℝ j ⊆ frontier (A (source j))) ∧
      ∀ j : Fin n,
        0 < MathLab.PlanarArea.det2 (F j - o) (F (finRotate n j) - o) := by
  classical
  /- A first construction ingredient: the frontier of each full-dimensional
  finite hull is covered by the finitely many segments joining pairs of its
  listed generators.  We prove this locally so that the audited arrangement
  statement remains the only public proof boundary. -/
  have hFrontierFiniteHull (W : Finset Point)
      (hInt : (interior (convexHull ℝ (W : Set Point))).Nonempty) :
      ∀ x ∈ frontier (convexHull ℝ (W : Set Point)),
        ∃ p ∈ W, ∃ q ∈ W,
          x ∈ segment ℝ p q ∧ segment ℝ p q ⊆
            frontier (convexHull ℝ (W : Set Point)) := by
    intro x hx
    have hCclosed : IsClosed (convexHull ℝ (W : Set Point)) :=
      W.finite_toSet.isCompact_convexHull ℝ |>.isClosed
    have hxC : x ∈ convexHull ℝ (W : Set Point) := by
      have := frontier_subset_closure hx
      rwa [hCclosed.closure_eq] at this
    obtain ⟨f, hfInterior⟩ := geometric_hahn_banach_open_point
      (convex_convexHull ℝ (W : Set Point)).interior isOpen_interior hx.2
    have hfne : f ≠ 0 := by
      intro hf
      obtain ⟨a, ha⟩ := hInt
      have := hfInterior a ha
      simpa [hf] using this
    have hregular : closure (interior (convexHull ℝ (W : Set Point))) =
        convexHull ℝ (W : Set Point) := by
      rw [(convex_convexHull ℝ (W : Set Point)).closure_interior_eq_closure_of_nonempty_interior
          hInt,
        hCclosed.closure_eq]
    have hfmax : ∀ a ∈ convexHull ℝ (W : Set Point), f a ≤ f x := by
      intro a ha
      have haClosure : a ∈ closure (interior (convexHull ℝ (W : Set Point))) := by
        rwa [hregular]
      exact closure_minimal
        (fun y hy => le_of_lt (hfInterior y hy))
        (isClosed_le f.continuous continuous_const) haClosure
    obtain ⟨κ, hκfin, z, w, hzW, hzAI, hwpos, hwsum, hwcomb⟩ :=
      eq_pos_convex_span_of_mem_convexHull hxC
    letI : Fintype κ := hκfin
    have hzmax (i : κ) : f (z i) ≤ f x :=
      hfmax (z i) (subset_convexHull ℝ _ (hzW ⟨i, rfl⟩))
    have hfcomb : (∑ i : κ, w i * f (z i)) = f x := by
      calc
        (∑ i : κ, w i * f (z i)) = f (∑ i : κ, w i • z i) := by
          simp only [map_sum, map_smul, smul_eq_mul]
        _ = f x := by rw [hwcomb]
    have hdefsum : (∑ i : κ, w i * (f x - f (z i))) = 0 := by
      simp_rw [mul_sub]
      rw [Finset.sum_sub_distrib, ← Finset.sum_mul, hwsum, one_mul, hfcomb, sub_self]
    have hzface (i : κ) : f (z i) = f x := by
      have hterm : w i * (f x - f (z i)) = 0 :=
        (Finset.sum_eq_zero_iff_of_nonneg fun j _ =>
          mul_nonneg (hwpos j).le (sub_nonneg.mpr (hzmax j))).mp hdefsum i
          (Finset.mem_univ i)
      exact (sub_eq_zero.mp <|
        (mul_eq_zero.mp hterm).resolve_left (hwpos i).ne').symm
    have hκpos : 0 < Fintype.card κ := by
      by_contra hκ
      have hκzero : Fintype.card κ = 0 := Nat.eq_zero_of_not_pos hκ
      haveI : IsEmpty κ := Fintype.card_eq_zero_iff.mp hκzero
      simpa using hwsum
    letI : Nonempty κ := Fintype.card_pos_iff.mp hκpos
    let i₀ : κ := Classical.choice inferInstance
    let normal : Point := (InnerProductSpace.toDual ℝ Point).symm f
    let tangent : Point := outwardNormal normal
    have hnormal : normal ≠ 0 := by
      intro hnormal0
      apply hfne
      apply (InnerProductSpace.toDual ℝ Point).symm.injective
      simpa [normal] using hnormal0
    have htangent : tangent ≠ 0 := by
      intro htangent0
      have h0 := congrArg (fun u : Point => u 0) htangent0
      have h1 := congrArg (fun u : Point => u 1) htangent0
      apply hnormal
      ext i
      fin_cases i
      · simpa [tangent, outwardNormal] using h1
      · simpa [tangent, outwardNormal] using h0
    have hnormal_tangent : ⟪normal, tangent⟫_ℝ = 0 := by
      simp [tangent, outwardNormal, PiLp.inner_apply, Fin.sum_univ_two]
      ring
    letI : Fact (Module.finrank ℝ Point = 2) := ⟨by simp [Point]⟩
    have hvspan (i : κ) : z i - z i₀ ∈ ℝ ∙ tangent := by
      have hnormal_v : ⟪normal, z i - z i₀⟫_ℝ = 0 := by
        rw [InnerProductSpace.toDual_symm_apply]
        simp [normal, map_sub, hzface]
      exact Submodule.mem_span_singleton_of_inner_eq_zero_of_inner_eq_zero
        hnormal htangent hnormal_v hnormal_tangent
    have hspan : vectorSpan ℝ (range z) ≤ ℝ ∙ tangent := by
      rw [vectorSpan_range_eq_span_range_vsub_right ℝ z i₀]
      exact Submodule.span_le.2 fun v hv => by
        obtain ⟨i, rfl⟩ := hv
        exact hvspan i
    have hdim : Module.finrank ℝ (vectorSpan ℝ (range z)) ≤ 1 := by
      calc
        Module.finrank ℝ (vectorSpan ℝ (range z)) ≤ Module.finrank ℝ (ℝ ∙ tangent) :=
          Submodule.finrank_mono hspan
        _ = 1 := finrank_span_singleton htangent
    have hκcard : Fintype.card κ ≤ 2 := by
      rw [← hzAI.finrank_vectorSpan_add_one]
      omega
    have hxRange : x ∈ convexHull ℝ (range z) :=
      mem_convexHull_of_exists_fintype w z (fun i => (hwpos i).le) hwsum
        (fun i => mem_range_self i) hwcomb
    have hSegmentFrontier (i j : κ) :
        segment ℝ (z i) (z j) ⊆ frontier (convexHull ℝ (W : Set Point)) := by
      have hLevelConv : Convex ℝ (f ⁻¹' ({f x} : Set ℝ)) :=
        (convex_singleton (f x)).is_linear_preimage f.isLinear
      have hLevel : segment ℝ (z i) (z j) ⊆ f ⁻¹' ({f x} : Set ℝ) :=
        hLevelConv.segment_subset (by simp [hzface]) (by simp [hzface])
      have hHull : segment ℝ (z i) (z j) ⊆ convexHull ℝ (W : Set Point) :=
        (convex_convexHull ℝ (W : Set Point)).segment_subset
          (subset_convexHull ℝ _ (hzW ⟨i, rfl⟩))
          (subset_convexHull ℝ _ (hzW ⟨j, rfl⟩))
      intro y hy
      refine ⟨subset_closure (hHull hy), ?_⟩
      intro hyInt
      have hstrict := hfInterior y hyInt
      have heq : f y = f x := by simpa using hLevel hy
      linarith
    by_cases hMore : ∃ i : κ, i ≠ i₀
    · obtain ⟨i₁, hi₁⟩ := hMore
      have hcover (i : κ) : i = i₀ ∨ i = i₁ := by
        by_contra hi
        push_neg at hi
        have hthree : ({i₀, i₁, i} : Finset κ).card = 3 := by
          simp [hi₁.symm, hi.1.symm, hi.2.symm]
        have hle : ({i₀, i₁, i} : Finset κ).card ≤
            (Finset.univ : Finset κ).card :=
          Finset.card_le_card (Finset.subset_univ _)
        rw [hthree, Finset.card_univ] at hle
        omega
      have hrange : range z ⊆ ({z i₀, z i₁} : Set Point) := by
        rintro y ⟨i, rfl⟩
        rcases hcover i with rfl | rfl <;> simp
      refine ⟨z i₀, hzW ⟨i₀, rfl⟩, z i₁, hzW ⟨i₁, rfl⟩, ?_,
        hSegmentFrontier i₀ i₁⟩
      rw [← convexHull_pair]
      exact convexHull_mono hrange hxRange
    · push_neg at hMore
      have hrange : range z ⊆ ({z i₀, z i₀} : Set Point) := by
        rintro y ⟨i, rfl⟩
        have hi := hMore i
        simp [hi]
      refine ⟨z i₀, hzW ⟨i₀, rfl⟩, z i₀, hzW ⟨i₀, rfl⟩, ?_,
        hSegmentFrontier i₀ i₀⟩
      rw [← convexHull_pair]
      exact convexHull_mono hrange hxRange
  let U : Set Point := ⋃ i ∈ (I : Set ι), A i
  have hFrontierFinset (T : Finset ι) :
      frontier (⋃ i ∈ (T : Set ι), A i) ⊆
        ⋃ i ∈ (T : Set ι), frontier (A i) := by
    induction T using Finset.induction_on with
    | empty => simp
    | @insert i T hi ih =>
        rw [show (⋃ j ∈ ((insert i T : Finset ι) : Set ι), A j) =
            A i ∪ ⋃ j ∈ (T : Set ι), A j by
          ext x
          simp]
        calc
          frontier (A i ∪ ⋃ j ∈ (T : Set ι), A j) ⊆
              frontier (A i) ∪ frontier (⋃ j ∈ (T : Set ι), A j) :=
            (frontier_union_subset _ _).trans
              (union_subset_union inter_subset_left inter_subset_right)
          _ ⊆ ⋃ j ∈ ((insert i T : Finset ι) : Set ι), frontier (A j) := by
            simpa [hi] using union_subset_union
              (Subset.rfl : frontier (A i) ⊆ frontier (A i)) ih
  have hFrontierUnion : frontier U ⊆ ⋃ i ∈ (I : Set ι), frontier (A i) := by
    simpa only [U] using hFrontierFinset I
  let J := {i // i ∈ I}
  let W : J → Finset Point := fun i => Classical.choose (hApoly i.1 i.2)
  have hW (i : J) : A i.1 = convexHull ℝ (W i : Set Point) :=
    Classical.choose_spec (hApoly i.1 i.2)
  let SegIdx := Σ i : J, ({p // p ∈ W i} × {q // q ∈ W i})
  let segOf : SegIdx → Set Point := fun s => segment ℝ s.2.1.1 s.2.2.1
  let srcOf : SegIdx → ι := fun s => s.1.1
  let S : Finset SegIdx := Finset.univ.filter fun s => segOf s ⊆ frontier (A (srcOf s))
  have hFiniteSegmentCover : frontier U ⊆ ⋃ s ∈ (S : Set SegIdx), segOf s := by
    intro x hx
    have hxPieces := hFrontierUnion hx
    simp only [mem_iUnion] at hxPieces
    obtain ⟨i, hiI, hxi⟩ := hxPieces
    let j : J := ⟨i, hiI⟩
    have hjInt : (interior (convexHull ℝ (W j : Set Point))).Nonempty := by
      refine ⟨o, ?_⟩
      rw [← hW j]
      exact ho i hiI
    have hxj : x ∈ frontier (convexHull ℝ (W j : Set Point)) := by
      rw [← hW j]
      exact hxi
    obtain ⟨p, hpW, q, hqW, hxseg, hsegfrontier⟩ :=
      hFrontierFiniteHull (W j) hjInt x hxj
    let s : SegIdx := ⟨j, (⟨p, hpW⟩, ⟨q, hqW⟩)⟩
    have hsS : s ∈ S := by
      simp only [S, Finset.mem_filter, Finset.mem_univ, true_and]
      simpa [segOf, srcOf, s, j, hW j] using hsegfrontier
    exact mem_iUnion_of_mem s (mem_iUnion_of_mem hsS (by simpa [segOf, s] using hxseg))
  have hUcp : IsCompact U :=
    isCompact_iUnion_finset_polygonalConvex I A hApoly
  have hoU : o ∈ interior U :=
    mem_interior_iUnion_finset_of_common_interior I hIne A o ho
  have hRadialInterior : ∀ x ∈ U, openSegment ℝ o x ⊆ interior U := by
    intro x hx
    exact openSegment_common_interior_subset_interior_iUnion I A o hAcv ho hx
  have hCandidateSource : ∀ s ∈ S,
      srcOf s ∈ I ∧ segOf s ⊆ frontier (A (srcOf s)) := by
    intro s hs
    constructor
    · exact s.1.2
    · simpa only [S, Finset.mem_filter, Finset.mem_univ, true_and] using hs
  simpa only [U, segOf, srcOf] using
    exists_ccwRadialBoundaryAtoms_of_finite_sourceSegmentCover
      I hIne A U o hUcp hoU hRadialInterior S
      (fun s => s.2.1.1) (fun s => s.2.2.1) srcOf hCandidateSource hFiniteSegmentCover

/-- **COMMON-INTERIOR POLYGON-UNION EXTRACTION (CAP implementation
interface).**  A nonempty finite family of convex finite hulls with one common
interior point has a genuine positively oriented simple polygonal boundary.
The conclusion identifies the literal boundary, bounded-component region, and
vertex hull needed downstream, and retains the construction's supporting-side
certificate for every point in the full common intersection.  It also records
the literal radial fan cover from the common interior point and the pairwise
almost-disjointness of its closed triangular faces.  No generic star-convex or
regular-closed extraction claim is made. -/
private theorem exists_simplePositiveCycle_iUnion_polygonalConvex_of_common_interior
    {ι : Type*} (I : Finset ι) (hIne : I.Nonempty) (A : ι → Set Point) (o : Point)
    (hAcv : ∀ i ∈ I, Convex ℝ (A i))
    (hApoly : ∀ i ∈ I, IsPolygonalConvex (A i))
    (ho : ∀ i ∈ I, o ∈ interior (A i)) :
    ∃ (n : ℕ) (F : Polygon Point n),
      MathLab.PolygonRearrangement.IsSimplePositiveCycle F ∧
      F.boundary ℝ = frontier (⋃ i ∈ (I : Set ι), A i) ∧
      MathLab.PolygonRearrangement.enclosedRegion F =
        ⋃ i ∈ (I : Set ι), A i ∧
      convexHull ℝ (range F.vertices) =
        convexHull ℝ (⋃ i ∈ (I : Set ι), A i) ∧
      (∀ j : Fin n, ∀ y : Point, (∀ i ∈ I, y ∈ A i) →
        ⟪y, outwardNormal (MathLab.PolygonRearrangement.edgeVec F j)⟫_ℝ ≤
          ⟪F j, outwardNormal (MathLab.PolygonRearrangement.edgeVec F j)⟫_ℝ) ∧
      (⋃ i ∈ (I : Set ι), A i) =
        ⋃ j : Fin n,
          convexHull ℝ ({o, F j, F (finRotate n j)} : Set Point) ∧
      Pairwise fun j k : Fin n => MeasureTheory.AEDisjoint volume
        (convexHull ℝ ({o, F j, F (finRotate n j)} : Set Point))
        (convexHull ℝ ({o, F k, F (finRotate n k)} : Set Point)) := by
  obtain ⟨n, F, source, hn, hinj, hnondeg, hedge, hBoundary, hsource, hradial⟩ :=
    exists_ccwRadialBoundaryAtoms_iUnion_polygonalConvex_of_common_interior
      I hIne A o hAcv hApoly ho
  haveI : Nonempty (Fin n) :=
    Fin.pos_iff_nonempty.mp (lt_of_lt_of_le (by norm_num) hn)
  have hSigned : 0 < MathLab.PolygonRearrangement.signedArea F := by
    rw [signedArea_eq_sum_det2_sub F o]
    exact Finset.sum_pos
      (fun j _ => div_pos (hradial j) (by norm_num)) Finset.univ_nonempty
  have hF : MathLab.PolygonRearrangement.IsSimplePositiveCycle F :=
    ⟨hn, hinj, hnondeg, hedge, hSigned⟩
  have hUcompact : IsCompact (⋃ i ∈ (I : Set ι), A i) :=
    isCompact_iUnion_finset_polygonalConvex I A hApoly
  have hFrontierSubset :
      frontier (⋃ i ∈ (I : Set ι), A i) ⊆ ⋃ i ∈ (I : Set ι), A i := by
    intro x hx
    have hxClosure : x ∈ closure (⋃ i ∈ (I : Set ι), A i) :=
      frontier_subset_closure hx
    rwa [hUcompact.isClosed.closure_eq] at hxClosure
  have hFrontierHull :
      frontier (⋃ i ∈ (I : Set ι), A i) ⊆
        convexHull ℝ (range F.vertices) := by
    intro x hx
    rw [← hBoundary] at hx
    simp only [Polygon.boundary, mem_iUnion] at hx
    obtain ⟨j, hxj⟩ := hx
    rw [Polygon.edgeSet, affineSegment_eq_segment] at hxj
    exact (convex_convexHull ℝ (range F.vertices)).segment_subset
      (subset_convexHull ℝ _ ⟨j, rfl⟩)
      (subset_convexHull ℝ _ ⟨finRotate n j, rfl⟩) hxj
  have hCenterHull : o ∈ convexHull ℝ (range F.vertices) :=
    convexHull_min hFrontierHull (convex_convexHull ℝ _) <|
      common_interior_mem_convexHull_frontier_iUnion I hIne A o hApoly ho
  have hUnionHull :
      (⋃ i ∈ (I : Set ι), A i) ⊆ convexHull ℝ (range F.vertices) := by
    intro x hx
    by_cases hxo : o = x
    · rwa [← hxo]
    · obtain ⟨b, hbFrontier, hbetween⟩ :=
        exists_frontier_wbtw_common_interior_iUnion I A o hApoly hx hxo
      exact (convex_convexHull ℝ (range F.vertices)).segment_subset
        hCenterHull (hFrontierHull hbFrontier) (mem_segment_iff_wbtw.mpr hbetween)
  have hVertexUnion : range F.vertices ⊆ ⋃ i ∈ (I : Set ι), A i := by
    rintro x ⟨j, rfl⟩
    apply hFrontierSubset
    rw [← hBoundary]
    exact mem_iUnion_of_mem j (left_mem_affineSegment ℝ _ _)
  have hHull :
      convexHull ℝ (range F.vertices) =
        convexHull ℝ (⋃ i ∈ (I : Set ι), A i) := by
    apply subset_antisymm
    · exact convexHull_mono hVertexUnion
    · exact convexHull_min hUnionHull (convex_convexHull ℝ _)
  have hFanSubsetUnion :
      (⋃ j : Fin n,
        convexHull ℝ ({o, F j, F (finRotate n j)} : Set Point)) ⊆
        ⋃ i ∈ (I : Set ι), A i := by
    apply iUnion_subset
    intro j
    obtain ⟨hsourceI, hsourceEdge⟩ := hsource j
    have hsourceClosed : IsClosed (A (source j)) :=
      (hApoly (source j) hsourceI).isCompact.isClosed
    have hsourceFrontier : frontier (A (source j)) ⊆ A (source j) := by
      intro x hx
      have hxClosure : x ∈ closure (A (source j)) := frontier_subset_closure hx
      rwa [hsourceClosed.closure_eq] at hxClosure
    have hleft : F j ∈ A (source j) :=
      hsourceFrontier <| hsourceEdge <| left_mem_affineSegment ℝ _ _
    have hright : F (finRotate n j) ∈ A (source j) :=
      hsourceFrontier <| hsourceEdge <| right_mem_affineSegment ℝ _ _
    have hcenter : o ∈ A (source j) := interior_subset (ho (source j) hsourceI)
    have htri :
        convexHull ℝ ({o, F j, F (finRotate n j)} : Set Point) ⊆ A (source j) :=
      convexHull_min (by
        rintro x (rfl | rfl | rfl)
        · exact hcenter
        · exact hleft
        · exact hright) (hAcv (source j) hsourceI)
    exact htri.trans fun x hx =>
      mem_iUnion_of_mem (source j) (mem_iUnion_of_mem hsourceI hx)
  have hUnionSubsetFan :
      (⋃ i ∈ (I : Set ι), A i) ⊆
        ⋃ j : Fin n,
          convexHull ℝ ({o, F j, F (finRotate n j)} : Set Point) := by
    intro x hx
    by_cases hox : o = x
    · subst x
      let j : Fin n := Classical.choice inferInstance
      exact mem_iUnion_of_mem j (subset_convexHull ℝ _ (by simp))
    · obtain ⟨b, hbFrontier, hbetween⟩ :=
        exists_frontier_wbtw_common_interior_iUnion I A o hApoly hx hox
      rw [← hBoundary] at hbFrontier
      simp only [Polygon.boundary, mem_iUnion] at hbFrontier
      obtain ⟨j, hbj⟩ := hbFrontier
      have htriConv :
          Convex ℝ (convexHull ℝ ({o, F j, F (finRotate n j)} : Set Point)) :=
        convex_convexHull ℝ _
      have hbTri :
          b ∈ convexHull ℝ ({o, F j, F (finRotate n j)} : Set Point) := by
        rw [Polygon.edgeSet, affineSegment_eq_segment] at hbj
        exact htriConv.segment_subset
          (subset_convexHull ℝ _ (by simp))
          (subset_convexHull ℝ _ (by simp)) hbj
      exact mem_iUnion_of_mem j <| htriConv.segment_subset
        (subset_convexHull ℝ _ (by simp)) hbTri (mem_segment_iff_wbtw.mpr hbetween)
  have hFanCover :
      (⋃ i ∈ (I : Set ι), A i) =
        ⋃ j : Fin n,
          convexHull ℝ ({o, F j, F (finRotate n j)} : Set Point) :=
    subset_antisymm hUnionSubsetFan hFanSubsetUnion
  have hCommonSide :
      ∀ j : Fin n, ∀ y : Point, (∀ i ∈ I, y ∈ A i) →
        ⟪y, outwardNormal (MathLab.PolygonRearrangement.edgeVec F j)⟫_ℝ ≤
          ⟪F j, outwardNormal (MathLab.PolygonRearrangement.edgeVec F j)⟫_ℝ := by
    intro j y hy
    let q : Point := F j
    let q' : Point := F (finRotate n j)
    let e : Point := q' - q
    let N : Point := outwardNormal e
    let m : Point := midpoint ℝ q q'
    obtain ⟨hsourceI, hsourceEdge⟩ := hsource j
    have hAclosed : IsClosed (A (source j)) :=
      (hApoly (source j) hsourceI).isCompact.isClosed
    have hfrontierA : frontier (A (source j)) ⊆ A (source j) := by
      intro x hx
      have hxClosure : x ∈ closure (A (source j)) := frontier_subset_closure hx
      rwa [hAclosed.closure_eq] at hxClosure
    have hqEdge : q ∈ F.edgeSet ℝ j := by
      exact left_mem_affineSegment ℝ _ _
    have hq'Edge : q' ∈ F.edgeSet ℝ j := by
      exact right_mem_affineSegment ℝ _ _
    have hmEdge : m ∈ F.edgeSet ℝ j := by
      rw [Polygon.edgeSet, affineSegment_eq_segment]
      exact midpoint_mem_segment q q'
    have hqA : q ∈ A (source j) := hfrontierA (hsourceEdge hqEdge)
    have hq'A : q' ∈ A (source j) := hfrontierA (hsourceEdge hq'Edge)
    have hmNotInterior : m ∉ interior (A (source j)) :=
      (hsourceEdge hmEdge).2
    obtain ⟨f, hfInterior⟩ := geometric_hahn_banach_open_point
      (hAcv (source j) hsourceI).interior isOpen_interior hmNotInterior
    have hfne : f ≠ 0 := by
      intro hf
      have := hfInterior o (ho (source j) hsourceI)
      simpa [hf] using this
    have hAregular : closure (interior (A (source j))) = A (source j) := by
      rw [(hAcv (source j) hsourceI).closure_interior_eq_closure_of_nonempty_interior
          ⟨o, ho (source j) hsourceI⟩,
        hAclosed.closure_eq]
    have hfA : ∀ x ∈ A (source j), f x ≤ f m := by
      intro x hx
      have hxClosure : x ∈ closure (interior (A (source j))) := by
        rwa [hAregular]
      exact closure_minimal
        (fun z hz => le_of_lt (hfInterior z hz))
        (isClosed_Iic.preimage f.continuous) hxClosure
    have hfq : f q = f m := by
      have hq := hfA q hqA
      have hq' := hfA q' hq'A
      have hm : f m = (f q + f q') / 2 := by
        simp [m, midpoint_eq_smul_add]
        ring
      linarith
    have hfq' : f q' = f m := by
      have hq := hfA q hqA
      have hq' := hfA q' hq'A
      have hm : f m = (f q + f q') / 2 := by
        simp [m, midpoint_eq_smul_add]
        ring
      linarith
    let w : Point := (InnerProductSpace.toDual ℝ Point).symm f
    have hwne : w ≠ 0 := by
      intro hw
      apply hfne
      apply (InnerProductSpace.toDual ℝ Point).symm.injective
      simpa [w] using hw
    have hene : e ≠ 0 := by
      exact sub_ne_zero.mpr (hnondeg j).symm
    have hNne : N ≠ 0 := by
      intro hN
      have hN0 := congrArg (fun z : Point => z 0) hN
      have hN1 := congrArg (fun z : Point => z 1) hN
      apply hene
      ext i
      fin_cases i
      · simpa [N, outwardNormal] using hN1
      · simpa [N, outwardNormal] using hN0
    have hew : ⟪e, w⟫_ℝ = 0 := by
      rw [real_inner_comm, InnerProductSpace.toDual_symm_apply]
      simp [e, map_sub, hfq, hfq']
    have heN : ⟪e, N⟫_ℝ = 0 := by
      simp [N, outwardNormal, PiLp.inner_apply, Fin.sum_univ_two]
      ring
    letI : Fact (Module.finrank ℝ Point = 2) := ⟨by simp [Point]⟩
    obtain ⟨c, hcw⟩ := Submodule.mem_span_singleton.mp <|
      Submodule.mem_span_singleton_of_inner_eq_zero_of_inner_eq_zero
        hene hNne hew heN
    have hf_as_inner (x : Point) : f x = c * ⟪x, N⟫_ℝ := by
      calc
        f x = ⟪w, x⟫_ℝ := InnerProductSpace.toDual_symm_apply.symm
        _ = ⟪c • N, x⟫_ℝ := by rw [hcw]
        _ = c * ⟪x, N⟫_ℝ := by
          rw [real_inner_smul_left, real_inner_comm]
    have hgoq : ⟪o, N⟫_ℝ < ⟪q, N⟫_ℝ := by
      have hr := hradial j
      rw [det2_sub_sub_eq_inner_sub_outwardNormal] at hr
      simpa [N, e, q, q', MathLab.PolygonRearrangement.edgeVec] using sub_pos.mp hr
    have hc : 0 < c := by
      have hstrict := hfInterior o (ho (source j) hsourceI)
      rw [← hfq, hf_as_inner, hf_as_inner] at hstrict
      nlinarith
    have hyA : y ∈ A (source j) := hy (source j) hsourceI
    have hymax := hfA y hyA
    rw [← hfq, hf_as_inner, hf_as_inner] at hymax
    have := le_of_mul_le_mul_left hymax hc
    simpa [N, e, q, q', MathLab.PolygonRearrangement.edgeVec] using this
  have hRadialFrontierUnique {x b c : Point} (hxo : x ≠ o)
      (hbFrontier : b ∈ frontier (⋃ i ∈ (I : Set ι), A i))
      (hcFrontier : c ∈ frontier (⋃ i ∈ (I : Set ι), A i))
      (hxb : x ∈ segment ℝ o b) (hxc : x ∈ segment ℝ o c) : b = c := by
    have hwxb : Wbtw ℝ o x b := mem_segment_iff_wbtw.mp hxb
    have hwxc : Wbtw ℝ o x c := mem_segment_iff_wbtw.mp hxc
    have hsame : SameRay ℝ (b - o) (c - o) := by
      exact hwxb.sameRay_vsub_left.symm.trans hwxc.sameRay_vsub_left fun hzero => by
        have : x = o := sub_eq_zero.mp hzero
        exact (hxo this).elim
    rcases wbtw_total_of_sameRay_vsub_left (x := o) (y := b) (z := c) hsame with hwbc | hwcb
    · by_contra hbc
      have hob : o ≠ b := by
        intro hob
        subst b
        have : x = o := by simpa using hxb
        exact hxo this
      have hbOpen : b ∈ openSegment ℝ o c :=
        mem_openSegment_of_ne_left_right hob (Ne.symm hbc) hwbc.mem_segment
      have hbInterior : b ∈ interior (⋃ i ∈ (I : Set ι), A i) :=
        openSegment_common_interior_subset_interior_iUnion I A o hAcv ho
          (hFrontierSubset hcFrontier) hbOpen
      exact hbFrontier.2 hbInterior
    · by_contra hbc
      have hoc : o ≠ c := by
        intro hoc
        subst c
        have : x = o := by simpa using hxc
        exact hxo this
      have hcOpen : c ∈ openSegment ℝ o b :=
        mem_openSegment_of_ne_left_right hoc hbc hwcb.mem_segment
      have hcInterior : c ∈ interior (⋃ i ∈ (I : Set ι), A i) :=
        openSegment_common_interior_subset_interior_iUnion I A o hAcv ho
          (hFrontierSubset hbFrontier) hcOpen
      exact hcFrontier.2 hcInterior
  have hSegmentNull (p : Point) : volume (segment ℝ o p) = 0 := by
    rw [← convexHull_pair]
    rw [show ({o, p} : Set Point) = {o, p, p} by simp]
    rw [MathLab.PlanarArea.volume_convexHull_triangle]
    have hdet : MathLab.PlanarArea.det2 (p - o) (p - o) = 0 := by
      simp [MathLab.PlanarArea.det2]
      ring
    rw [hdet]
    norm_num
  have hFanAEDisjoint : Pairwise fun j k : Fin n => MeasureTheory.AEDisjoint volume
      (convexHull ℝ ({o, F j, F (finRotate n j)} : Set Point))
      (convexHull ℝ ({o, F k, F (finRotate n k)} : Set Point)) := by
    intro j k hjk
    unfold MeasureTheory.AEDisjoint
    apply measure_mono_null (t := segment ℝ o (F j) ∪ segment ℝ o (F (finRotate n j)))
    · rintro x ⟨hxj, hxk⟩
      by_cases hxo : x = o
      · subst x
        exact Or.inl (left_mem_segment ℝ _ _)
      have hxj' := hxj
      rw [← convexJoin_singleton_segment o (F j) (F (finRotate n j))] at hxj'
      obtain ⟨a, ha, b, hb, hxb⟩ := mem_convexJoin.mp hxj'
      have haeq : a = o := by simpa using ha
      subst a
      have hxk' := hxk
      rw [← convexJoin_singleton_segment o (F k) (F (finRotate n k))] at hxk'
      obtain ⟨a, ha, c, hc, hxc⟩ := mem_convexJoin.mp hxk'
      have haeq : a = o := by simpa using ha
      subst a
      have hbFrontier : b ∈ frontier (⋃ i ∈ (I : Set ι), A i) := by
        rw [← hBoundary]
        exact mem_iUnion_of_mem j (by
          rw [Polygon.edgeSet, affineSegment_eq_segment]
          exact hb)
      have hcFrontier : c ∈ frontier (⋃ i ∈ (I : Set ι), A i) := by
        rw [← hBoundary]
        exact mem_iUnion_of_mem k (by
          rw [Polygon.edgeSet, affineSegment_eq_segment]
          exact hc)
      have hbc : b = c := hRadialFrontierUnique hxo hbFrontier hcFrontier hxb hxc
      subst c
      have hbEdges : b ∈ F.edgeSet ℝ j ∩ F.edgeSet ℝ k := by
        constructor
        · rw [Polygon.edgeSet, affineSegment_eq_segment]
          exact hb
        · rw [Polygon.edgeSet, affineSegment_eq_segment]
          exact hc
      rw [hedge j k hjk] at hbEdges
      have hbEndpoint := hbEdges.1
      simp [MathLab.PolygonRearrangement.edgeEndpoints] at hbEndpoint
      rcases hbEndpoint with hbj | hbj
      · subst b
        exact Or.inl hxb
      · subst b
        exact Or.inr (by simpa using hxb)
    · exact measure_union_null (hSegmentNull (F j))
        (hSegmentNull (F (finRotate n j)))
  have hInteriorComponentBounded {x : Point}
      (hxU : x ∈ ⋃ i ∈ (I : Set ι), A i)
      (hxFrontier : x ∉ frontier (⋃ i ∈ (I : Set ι), A i)) :
      Bornology.IsBounded
        (connectedComponentIn (frontier (⋃ i ∈ (I : Set ι), A i))ᶜ x) := by
    have hxInterior : x ∈ interior (⋃ i ∈ (I : Set ι), A i) := by
      by_contra hx
      exact hxFrontier ⟨subset_closure hxU, hx⟩
    have hComponentCover :
        connectedComponentIn (frontier (⋃ i ∈ (I : Set ι), A i))ᶜ x ⊆
          interior (⋃ i ∈ (I : Set ι), A i) ∪
            (⋃ i ∈ (I : Set ι), A i)ᶜ := by
      intro z hz
      have hzNotFrontier := connectedComponentIn_subset
        (frontier (⋃ i ∈ (I : Set ι), A i))ᶜ x hz
      by_cases hzU : z ∈ ⋃ i ∈ (I : Set ι), A i
      · left
        by_contra hzInterior
        exact hzNotFrontier ⟨subset_closure hzU, hzInterior⟩
      · exact Or.inr hzU
    have hComponentMeetsInterior :
        (connectedComponentIn (frontier (⋃ i ∈ (I : Set ι), A i))ᶜ x ∩
          interior (⋃ i ∈ (I : Set ι), A i)).Nonempty :=
      ⟨x, mem_connectedComponentIn hxFrontier, hxInterior⟩
    have hComponentSubsetInterior :
        connectedComponentIn (frontier (⋃ i ∈ (I : Set ι), A i))ᶜ x ⊆
          interior (⋃ i ∈ (I : Set ι), A i) :=
      isPreconnected_connectedComponentIn.subset_left_of_subset_union
        isOpen_interior hUcompact.isClosed.isOpen_compl
        (disjoint_compl_right.mono_left interior_subset)
        hComponentCover hComponentMeetsInterior
    exact hUcompact.isBounded.subset (hComponentSubsetInterior.trans interior_subset)
  have hExteriorComponentUnbounded {x : Point}
      (hxU : x ∉ ⋃ i ∈ (I : Set ι), A i) :
      ¬ Bornology.IsBounded
        (connectedComponentIn (frontier (⋃ i ∈ (I : Set ι), A i))ᶜ x) := by
    let R : Set Point := AffineMap.lineMap o x '' Ici (1 : ℝ)
    have hox : o ≠ x := by
      intro h
      apply hxU
      rw [← h]
      exact interior_subset <|
        mem_interior_iUnion_finset_of_common_interior I hIne A o ho
    have hxR : x ∈ R := by
      refine ⟨1, by simp, ?_⟩
      simp
    have hRConnected : IsConnected R := by
      exact isConnected_Ici.image (AffineMap.lineMap o x)
        AffineMap.lineMap_continuous.continuousOn
    have hRSubset : R ⊆ (frontier (⋃ i ∈ (I : Set ι), A i))ᶜ := by
      rintro z ⟨t, ht, rfl⟩ hzFrontier
      have hzU : AffineMap.lineMap o x t ∈ ⋃ i ∈ (I : Set ι), A i :=
        hFrontierSubset hzFrontier
      by_cases hzx : AffineMap.lineMap o x t = x
      · exact hxU (hzx ▸ hzU)
      have hw : Wbtw ℝ o x (AffineMap.lineMap o x t) :=
        wbtw_iff_left_eq_or_right_mem_image_Ici.mpr (Or.inr ⟨t, ht, rfl⟩)
      have hxOpen : x ∈ openSegment ℝ o (AffineMap.lineMap o x t) :=
        mem_openSegment_of_ne_left_right hox hzx hw.mem_segment
      have hxInterior : x ∈ interior (⋃ i ∈ (I : Set ι), A i) :=
        openSegment_common_interior_subset_interior_iUnion I A o hAcv ho hzU hxOpen
      exact hxU (interior_subset hxInterior)
    have hRNotBounded : ¬ Bornology.IsBounded R := by
      intro hRBounded
      obtain ⟨C, hC⟩ := hRBounded.exists_norm_le
      have hd : 0 < ‖x - o‖ := norm_pos_iff.mpr (sub_ne_zero.mpr hox.symm)
      let t : ℝ := (|C| + ‖o‖ + 1) / ‖x - o‖ + 1
      have ht : 1 ≤ t := by
        dsimp [t]
        have : 0 ≤ (|C| + ‖o‖ + 1) / ‖x - o‖ := by positivity
        linarith
      have hlineR : AffineMap.lineMap o x t ∈ R := ⟨t, ht, rfl⟩
      have hlineBound := hC (AffineMap.lineMap o x t) hlineR
      have hlineSub : AffineMap.lineMap o x t - o = t • (x - o) := by
        rw [AffineMap.lineMap_apply_module]
        module
      have hnorm := norm_sub_le (AffineMap.lineMap o x t) o
      rw [hlineSub, norm_smul, Real.norm_eq_abs, abs_of_nonneg (zero_le_one.trans ht)] at hnorm
      have htmul : t * ‖x - o‖ = |C| + ‖o‖ + 1 + ‖x - o‖ := by
        dsimp [t]
        field_simp [ne_of_gt hd]
      rw [htmul] at hnorm
      have hle : |C| + ‖o‖ + 1 + ‖x - o‖ ≤ C + ‖o‖ :=
        hnorm.trans (by
          simpa [add_comm] using add_le_add_right hlineBound ‖o‖)
      nlinarith [le_abs_self C, norm_nonneg (x - o)]
    have hRComponent :
        R ⊆ connectedComponentIn (frontier (⋃ i ∈ (I : Set ι), A i))ᶜ x :=
      hRConnected.isPreconnected.subset_connectedComponentIn hxR hRSubset
    intro hComponentBounded
    exact hRNotBounded (hComponentBounded.subset hRComponent)
  have hRegion : MathLab.PolygonRearrangement.enclosedRegion F =
      ⋃ i ∈ (I : Set ι), A i := by
    rw [MathLab.PolygonRearrangement.enclosedRegion, hBoundary]
    ext x
    constructor
    · rintro (hxFrontier | ⟨hxNotFrontier, hxBounded⟩)
      · exact hFrontierSubset hxFrontier
      · by_contra hxU
        exact hExteriorComponentUnbounded hxU hxBounded
    · intro hxU
      by_cases hxFrontier : x ∈ frontier (⋃ i ∈ (I : Set ι), A i)
      · exact Or.inl hxFrontier
      · exact Or.inr ⟨hxFrontier, hInteriorComponentBounded hxU hxFrontier⟩
  refine ⟨n, F, hF, hBoundary, ?_⟩
  exact ⟨hRegion, hHull, hCommonSide, hFanCover, hFanAEDisjoint⟩

/-- The audited radial fan certificate converts the polygon's signed
shoelace area directly into the Lebesgue area of the cap-local union, without
using a general simple-polygon triangulation theorem. -/
private theorem signedArea_eq_areaReal_of_radialFan {n : ℕ}
    (F : Polygon Point n) (o : Point) (U : Set Point)
    (hside : ∀ j : Fin n,
      ⟪o, outwardNormal (MathLab.PolygonRearrangement.edgeVec F j)⟫_ℝ ≤
        ⟪F j, outwardNormal (MathLab.PolygonRearrangement.edgeVec F j)⟫_ℝ)
    (hcover : U = ⋃ j : Fin n,
      convexHull ℝ ({o, F j, F (finRotate n j)} : Set Point))
    (hae : Pairwise fun j k : Fin n => MeasureTheory.AEDisjoint volume
      (convexHull ℝ ({o, F j, F (finRotate n j)} : Set Point))
      (convexHull ℝ ({o, F k, F (finRotate n k)} : Set Point))) :
    MathLab.PolygonRearrangement.signedArea F = areaReal U := by
  have hdet (j : Fin n) :
      0 ≤ MathLab.PlanarArea.det2 (F j - o) (F (finRotate n j) - o) := by
    rw [det2_sub_sub_eq_inner_sub_outwardNormal]
    exact sub_nonneg.mpr (hside j)
  have hface (j : Fin n) :
      (volume (convexHull ℝ
        ({o, F j, F (finRotate n j)} : Set Point))).toReal =
        MathLab.PlanarArea.det2 (F j - o) (F (finRotate n j) - o) / 2 := by
    rw [MathLab.PlanarArea.volume_convexHull_triangle_toReal]
    rw [abs_of_nonneg (hdet j)]
  have hmeasure :
      volume U = ∑ j : Fin n,
        volume (convexHull ℝ
          ({o, F j, F (finRotate n j)} : Set Point)) := by
    calc
      volume U = volume (⋃ j : Fin n,
          convexHull ℝ ({o, F j, F (finRotate n j)} : Set Point)) :=
        congrArg volume hcover
      _ = ∑' j : Fin n,
          volume (convexHull ℝ
            ({o, F j, F (finRotate n j)} : Set Point)) := by
        apply measure_iUnion₀ hae
        intro j
        exact ((Set.toFinite _).isCompact_convexHull ℝ).isClosed.measurableSet.nullMeasurableSet
      _ = ∑ j : Fin n,
          volume (convexHull ℝ
            ({o, F j, F (finRotate n j)} : Set Point)) := by
        simpa using (tsum_fintype (f := fun j : Fin n =>
          volume (convexHull ℝ
            ({o, F j, F (finRotate n j)} : Set Point))))
  calc
    MathLab.PolygonRearrangement.signedArea F =
        ∑ j : Fin n,
          MathLab.PlanarArea.det2 (F j - o) (F (finRotate n j) - o) / 2 :=
      signedArea_eq_sum_det2_sub F o
    _ = ∑ j : Fin n,
        (volume (convexHull ℝ
          ({o, F j, F (finRotate n j)} : Set Point))).toReal := by
      exact Finset.sum_congr rfl fun j _ => (hface j).symm
    _ = (∑ j : Fin n,
        volume (convexHull ℝ
          ({o, F j, F (finRotate n j)} : Set Point))).toReal := by
      rw [ENNReal.toReal_sum]
      intro j hj
      exact MathLab.PlanarArea.volume_convexHull_triangle_ne_top
        o (F j) (F (finRotate n j))
    _ = (volume U).toReal := congrArg ENNReal.toReal hmeasure.symm
    _ = areaReal U := rfl

/-- **CAP-INTERFACE.**  A positive-area polygonal body and any fixed finite
generator set have a cap union represented by a genuine positive simple
polygonal cycle.  Its vertex hull is the generator hull, and every boundary
edge has `K` in its closed inward half-plane. -/
theorem exists_capUnion_isSimplePositiveCycle
    (K : Set Point) (hKcv : Convex ℝ K) (hKcp : IsCompact K) (hKne : K.Nonempty)
    (hKpoly : IsPolygonalConvex K) (hKpos : 0 < volume K)
    (V : Finset Point) (hVne : V.Nonempty)
    (hKV : K ⊆ convexHull ℝ (V : Set Point)) :
    ∃ (n : ℕ) (F : Polygon Point n),
      MathLab.PolygonRearrangement.IsSimplePositiveCycle F ∧
      MathLab.PolygonRearrangement.enclosedRegion F = capUnion K V ∧
      convexHull ℝ (range F.vertices) = convexHull ℝ (V : Set Point) ∧
      ∀ i : Fin n, ∀ y ∈ K,
        ⟪y, outwardNormal (MathLab.PolygonRearrangement.edgeVec F i)⟫_ℝ ≤
          ⟪F i, outwardNormal (MathLab.PolygonRearrangement.edgeVec F i)⟫_ℝ := by
  have hKint : (interior K).Nonempty :=
    nonempty_interior_of_volume_ne_zero hKcv hKcp hKpos.ne'
  obtain ⟨o, hoK⟩ := hKint
  have hoCap : ∀ v ∈ V, o ∈ interior (cap K v) := by
    intro v hv
    exact interior_mono (subset_cap K v) hoK
  obtain ⟨n, F, hF, hBoundary, hRegion, hHull, hCommonSide,
    _hFanCover, _hFanAEDisjoint⟩ :=
    exists_simplePositiveCycle_iUnion_polygonalConvex_of_common_interior
      V hVne (cap K) o
      (fun v hv => convex_cap K v)
      (fun v hv => isPolygonalConvex_cap hKpoly v) hoCap
  refine ⟨n, F, hF, ?_, ?_, ?_⟩
  · simpa [capUnion] using hRegion
  · calc
      convexHull ℝ (range F.vertices) = convexHull ℝ (capUnion K V) := by
        simpa [capUnion] using hHull
      _ = convexHull ℝ (V : Set Point) := convexHull_capUnion hKV
  · intro i y hyK
    exact hCommonSide i y (fun v hv => subset_cap K v hyK)

/-- **SIGNED KERNEL-SUPPORT.**  The inward-half-plane certificate bounds the
anisotropic support sum directly by twice the boundary's shoelace area. -/
theorem edgeSupportSum_le_two_signedArea
    (K : Set Point) (hKcp : IsCompact K) (hKne : K.Nonempty)
    {n : ℕ} (F : Polygon Point n)
    (hside : ∀ i : Fin n, ∀ y ∈ K,
      ⟪y, outwardNormal (MathLab.PolygonRearrangement.edgeVec F i)⟫_ℝ ≤
        ⟪F i, outwardNormal (MathLab.PolygonRearrangement.edgeVec F i)⟫_ℝ) :
    edgeSupportSum K (MathLab.PolygonRearrangement.closedWalkOfPolygon F) ≤
      2 * MathLab.PolygonRearrangement.signedArea F := by
  have hterm (i : Fin n) :
      supportValue K (outwardNormal (MathLab.PolygonRearrangement.edgeVec F i)) ≤
        ⟪F i, outwardNormal (MathLab.PolygonRearrangement.edgeVec F i)⟫_ℝ := by
    obtain ⟨y, hy, heq, -⟩ :=
      exists_supportPoint hKcp hKne
        (outwardNormal (MathLab.PolygonRearrangement.edgeVec F i))
    rw [heq]
    exact hside i y hy
  calc
    edgeSupportSum K (MathLab.PolygonRearrangement.closedWalkOfPolygon F) =
        ∑ i, supportValue K
          (outwardNormal (MathLab.PolygonRearrangement.edgeVec F i)) := by
      rfl
    _ ≤ ∑ i, ⟪F i,
        outwardNormal (MathLab.PolygonRearrangement.edgeVec F i)⟫_ℝ := by
      exact Finset.sum_le_sum fun i _ => hterm i
    _ = ∑ i, MathLab.PlanarArea.det2 (F i) (F (finRotate n i)) := by
      apply Finset.sum_congr rfl
      intro i hi
      exact inner_outwardNormal_sub (F i) (F (finRotate n i))
    _ = 2 * MathLab.PolygonRearrangement.signedArea F := by
      rw [MathLab.PolygonRearrangement.signedArea]
      ring

/-- Sorting only permutes the directed edges, so the support sum is
unchanged. -/
theorem edgeSupportSum_sortedCompanion {n : ℕ} (K : Set Point)
    (Q : MathLab.PolygonRearrangement.ClosedWalk n) (σ : Equiv.Perm (Fin n)) :
    edgeSupportSum K (Q.sortedCompanion σ) = edgeSupportSum K Q := by
  simp only [edgeSupportSum, MathLab.PolygonRearrangement.ClosedWalk.edge_sortedCompanion]
  exact Equiv.sum_comp σ (fun i => supportValue K (outwardNormal (Q.edge i)))

private theorem vertex_closedWalkOfPolygon_eq_sub_zero
    {n : ℕ} (F : Polygon Point n) (hn : 0 < n) (i : Fin n) :
    (MathLab.PolygonRearrangement.closedWalkOfPolygon F).vertex i =
      F i - F ⟨0, hn⟩ := by
  cases n with
  | zero => omega
  | succ n =>
      refine Fin.induction ?_ (fun i ih => ?_) i
      · simp only [MathLab.PolygonRearrangement.ClosedWalk.vertex]
        have hidx : (0 : Fin (n + 1)) = ⟨0, hn⟩ := Fin.ext (by simp)
        rw [hidx, sub_self]
        apply Finset.sum_eq_zero
        intro j hj
        exact (Fin.not_lt_zero j (Finset.mem_Iio.mp hj)).elim
      · have hrotate : finRotate (n + 1) i.castSucc = i.succ := by
          apply Fin.ext
          simp
        calc
          (MathLab.PolygonRearrangement.closedWalkOfPolygon F).vertex i.succ =
              (MathLab.PolygonRearrangement.closedWalkOfPolygon F).vertex
                (finRotate (n + 1) i.castSucc) := by rw [hrotate]
          _ = (MathLab.PolygonRearrangement.closedWalkOfPolygon F).vertex i.castSucc +
                (MathLab.PolygonRearrangement.closedWalkOfPolygon F).edge i.castSucc :=
              (MathLab.PolygonRearrangement.closedWalkOfPolygon F).vertex_finRotate i.castSucc
          _ = (F i.castSucc - F ⟨0, Nat.succ_pos n⟩) +
                (F i.succ - F i.castSucc) := by
              rw [ih]
              simp only [MathLab.PolygonRearrangement.edge_closedWalkOfPolygon,
                MathLab.PolygonRearrangement.edgeVec, hrotate]
          _ = F i.succ - F ⟨0, Nat.succ_pos n⟩ := by module

/-- The edge-prefix companion of a positive-length polygon is its vertex hull
translated so that the zeroth vertex is the origin. -/
private theorem vadd_companionHull_closedWalkOfPolygon_refl
    {n : ℕ} (F : Polygon Point n) (hn : 0 < n) :
    F ⟨0, hn⟩ +ᵥ companionHull
        (MathLab.PolygonRearrangement.closedWalkOfPolygon F)
        (Equiv.refl (Fin n)) =
      convexHull ℝ (range F.vertices) := by
  let Q := MathLab.PolygonRearrangement.closedWalkOfPolygon F
  have hvertex (i : Fin n) :
      (Q.sortedCompanion (Equiv.refl (Fin n))).toPolygon.vertices i =
        F i - F ⟨0, hn⟩ := by
    simpa [Q, MathLab.PolygonRearrangement.ClosedWalk.toPolygon,
      MathLab.PolygonRearrangement.ClosedWalk.sortedCompanion,
      MathLab.PolygonRearrangement.ClosedWalk.permute,
      MathLab.PolygonRearrangement.ClosedWalk.vertex] using
        vertex_closedWalkOfPolygon_eq_sub_zero F hn i
  have hrange :
      range (Q.sortedCompanion (Equiv.refl (Fin n))).toPolygon.vertices =
        (-F ⟨0, hn⟩) +ᵥ range F.vertices := by
    rw [Set.vadd_set_range]
    congr 1
    funext i
    rw [hvertex]
    simp only [vadd_eq_add]
    abel
  rw [companionHull, show
    MathLab.PolygonRearrangement.closedWalkOfPolygon F = Q by rfl, hrange,
    convexHull_vadd]
  ext x
  simp

/-- Every two-edge closed walk is cyclically weakly polar-sorted in its
displayed order: if the displayed cut is the wrong one, the unique nontrivial
cyclic rotation reverses it.  This is the segment stratum of the finite-hull
boundary theorem. -/
private theorem isCyclicCCWEdgeSort_refl_of_card_two
    (Q : MathLab.PolygonRearrangement.ClosedWalk 2) :
    Q.IsCyclicCCWEdgeSort (Equiv.refl (Fin 2)) := by
  have hpolar_total (u v : Point) :
      MathLab.PolygonRearrangement.polarLE u v ∨
        MathLab.PolygonRearrangement.polarLE v u := by
    unfold MathLab.PolygonRearrangement.polarLE
    have hanti : MathLab.PlanarArea.det2 v u = -MathLab.PlanarArea.det2 u v := by
      simp only [MathLab.PlanarArea.det2]
      ring
    by_cases hu : MathLab.PolygonRearrangement.inUpperHalf u <;>
      by_cases hv : MathLab.PolygonRearrangement.inUpperHalf v
    · rcases le_total 0 (MathLab.PlanarArea.det2 u v) with h | h
      · exact Or.inl (Or.inr ⟨⟨fun _ => hv, fun _ => hu⟩, h⟩)
      · exact Or.inr (Or.inr ⟨⟨fun _ => hu, fun _ => hv⟩, by rw [hanti]; linarith⟩)
    · exact Or.inl (Or.inl ⟨hu, hv⟩)
    · exact Or.inr (Or.inl ⟨hv, hu⟩)
    · rcases le_total 0 (MathLab.PlanarArea.det2 u v) with h | h
      · exact Or.inl (Or.inr
          ⟨⟨fun huv => False.elim (hu huv), fun hvu => False.elim (hv hvu)⟩, h⟩)
      · exact Or.inr (Or.inr
          ⟨⟨fun hvu => False.elim (hv hvu), fun huv => False.elim (hu huv)⟩,
            by rw [hanti]; linarith⟩)
  rcases hpolar_total (Q.edge 0) (Q.edge 1) with h01 | h10
  · refine ⟨0, ?_⟩
    rintro ⟨i, j⟩ hij
    fin_cases i <;> fin_cases j
    all_goals norm_num at hij
    simpa [MathLab.PolygonRearrangement.polarLEIgnoringZero] using
      (show MathLab.PolygonRearrangement.polarLEIgnoringZero
          (Q.edge 0) (Q.edge 1) from Or.inr (Or.inr h01))
  · refine ⟨1, ?_⟩
    rintro ⟨i, j⟩ hij
    fin_cases i <;> fin_cases j
    all_goals norm_num at hij
    simpa [MathLab.PolygonRearrangement.polarLEIgnoringZero, finRotate_apply] using
      (show MathLab.PolygonRearrangement.polarLEIgnoringZero
          (Q.edge 1) (Q.edge 0) from Or.inr (Or.inr h10))

/-- **AUDITED PRODUCTION HELPER — FINITE CONVEX-BOUNDARY ENUMERATION.**  A nonempty
finite planar hull admits a positive-length cyclic vertex enumeration whose
directed boundary edges are cyclically weakly counterclockwise-sorted.  The
identity permutation is intentional: cyclic cuts are already built into
`IsCyclicCCWEdgeSort`.  Points (`m = 1`) and segments (`m = 2`) remain in
scope, as do flat/codirected boundary subdivisions. -/
private theorem exists_ccwBoundaryPolygon_convexHull_finset
    (W : Finset Point) (hWne : W.Nonempty) :
    ∃ (m : ℕ) (F : Polygon Point m),
      0 < m ∧
      (MathLab.PolygonRearrangement.closedWalkOfPolygon F).IsCyclicCCWEdgeSort
        (Equiv.refl (Fin m)) ∧
      convexHull ℝ (W : Set Point) = convexHull ℝ (range F.vertices) := by
  let C : Set Point := convexHull ℝ (W : Set Point)
  have hCcompact : IsCompact C := W.finite_toSet.isCompact_convexHull ℝ
  have hCconvex : Convex ℝ C := convex_convexHull ℝ _
  have hExtFinite : (extremePoints ℝ C).Finite :=
    W.finite_toSet.subset extremePoints_convexHull_subset
  let X : Finset Point := hExtFinite.toFinset
  have hXcoe : (X : Set Point) = extremePoints ℝ C := by
    simp [X]
  have hHull : C = convexHull ℝ (X : Set Point) := by
    have hkm : closure (convexHull ℝ (extremePoints ℝ C)) = C :=
      closure_convexHull_extremePoints hCcompact hCconvex
    have hclosed : IsClosed (convexHull ℝ (extremePoints ℝ C)) :=
      hExtFinite.isClosed_convexHull ℝ
    rw [hclosed.closure_eq] at hkm
    rw [hXcoe]
    exact hkm.symm
  have hCne : C.Nonempty := by
    obtain ⟨w, hw⟩ := hWne
    exact ⟨w, subset_convexHull ℝ _ hw⟩
  have hXne : X.Nonempty := by
    by_contra h
    have hXempty : X = ∅ := Finset.not_nonempty_iff_eq_empty.mp h
    rw [hXempty] at hHull
    simp only [Finset.coe_empty, convexHull_empty] at hHull
    rw [hHull] at hCne
    exact not_nonempty_empty hCne
  by_cases hcard : X.card = 1
  · obtain ⟨w, hX⟩ := Finset.card_eq_one.mp hcard
    let F : Polygon Point 1 := ⟨fun _ => w⟩
    refine ⟨1, F, by norm_num, ?_, ?_⟩
    · refine ⟨0, ?_⟩
      rintro ⟨i, j⟩ hij
      fin_cases i
      fin_cases j
      norm_num at hij
    · rw [show convexHull ℝ (W : Set Point) = C by rfl, hHull, hX]
      simp [F]
  · by_cases hcard2 : X.card = 2
    · obtain ⟨u, v, huv, hX⟩ := Finset.card_eq_two.mp hcard2
      let F : Polygon Point 2 := ⟨![u, v]⟩
      refine ⟨2, F, by norm_num, ?_, ?_⟩
      · exact isCyclicCCWEdgeSort_refl_of_card_two
          (MathLab.PolygonRearrangement.closedWalkOfPolygon F)
      · rw [show convexHull ℝ (W : Set Point) = C by rfl, hHull, hX]
        simpa [F] using (segment_symm ℝ u v)
    · /- AUDITED CORE REMAINDER (B97-SCRATCH-CONVEX-BOUNDARY): the
        cardinality-at-least-three finite planar hull needs its degenerate-safe
        cyclic extreme-point boundary enumeration. -/
      have hcard3 : 2 < X.card := by
        have hpos : 0 < X.card := Finset.card_pos.mpr hXne
        omega
      obtain ⟨a, haX, b, hbX, c, hcX, hab, hac, hbc⟩ :=
        Finset.two_lt_card.mp hcard3
      have haExt : a ∈ extremePoints ℝ C := by
        rw [← hXcoe]
        exact haX
      have hbExt : b ∈ extremePoints ℝ C := by
        rw [← hXcoe]
        exact hbX
      have hcExt : c ∈ extremePoints ℝ C := by
        rw [← hXcoe]
        exact hcX
      have hnotcol : ¬Collinear ℝ ({a, b, c} : Set Point) := by
        intro hcol
        rcases hcol.wbtw_or_wbtw_or_wbtw with habc | hbca | hcab
        · have hforce :=
            (mem_extremePoints_iff_forall_segment.mp hbExt).2
              a haExt.1 c hcExt.1 habc.mem_segment
          rcases hforce with h | h
          · exact hab h
          · exact hbc h.symm
        · have hforce :=
            (mem_extremePoints_iff_forall_segment.mp hcExt).2
              b hbExt.1 a haExt.1 hbca.mem_segment
          rcases hforce with h | h
          · exact hbc h
          · exact hac h
        · have hforce :=
            (mem_extremePoints_iff_forall_segment.mp haExt).2
              c hcExt.1 b hbExt.1 hcab.mem_segment
          rcases hforce with h | h
          · exact hac h.symm
          · exact hab h.symm
      have hAI : AffineIndependent ℝ ![a, b, c] :=
        affineIndependent_iff_not_collinear_set.mpr hnotcol
      have hspanABC : affineSpan ℝ ({a, b, c} : Set Point) = ⊤ := by
        have hspanRange : affineSpan ℝ (range ![a, b, c]) = ⊤ :=
          (hAI.affineSpan_eq_top_iff_card_eq_finrank_add_one).2 (by
            simp [finrank_euclideanSpace])
        have hrange : range ![a, b, c] = ({a, b, c} : Set Point) := by
          ext x
          simp only [Matrix.range_cons, Matrix.range_empty, Set.mem_union,
            Set.mem_singleton_iff, Set.mem_empty_iff_false, Set.mem_insert_iff,
            or_false]
        rw [hrange] at hspanRange
        exact hspanRange
      have hABCX : ({a, b, c} : Set Point) ⊆ (X : Set Point) := by
        intro x hx
        simp only [mem_insert_iff, mem_singleton_iff] at hx
        rcases hx with rfl | rfl | rfl
        · exact haX
        · exact hbX
        · exact hcX
      have hspanX : affineSpan ℝ (X : Set Point) = ⊤ := by
        apply top_unique
        rw [← hspanABC]
        exact affineSpan_mono ℝ hABCX
      have hXint : (interior (convexHull ℝ (X : Set Point))).Nonempty :=
        (interior_convexHull_nonempty_iff_affineSpan_eq_top).2 hspanX
      have hCint : (interior C).Nonempty := by
        rw [hHull]
        exact hXint
      have hCpos : 0 < volume C :=
        Measure.measure_pos_of_nonempty_interior volume hCint
      have hCpoly : IsPolygonalConvex C := ⟨W, rfl⟩
      have hCX : C ⊆ convexHull ℝ (X : Set Point) := by
        rw [← hHull]
      obtain ⟨m, F, hF, _hRegion, hFHull, hside⟩ :=
        exists_capUnion_isSimplePositiveCycle C hCconvex hCcompact hCne
          hCpoly hCpos X hXne hCX
      obtain ⟨o, ho⟩ := hCint
      have hm : 0 < m := lt_of_lt_of_le (by norm_num) hF.1
      have hEdgeNe (i : Fin m) :
          MathLab.PolygonRearrangement.edgeVec F i ≠ 0 := by
        apply sub_ne_zero.mpr
        exact (hF.2.2.1 i).symm
      have hNormalNe (i : Fin m) :
          outwardNormal (MathLab.PolygonRearrangement.edgeVec F i) ≠ 0 := by
        intro h
        have h0 := congrArg (fun z : Point => z 0) h
        have h1 := congrArg (fun z : Point => z 1) h
        simp only [outwardNormal, Matrix.cons_val_zero, Matrix.cons_val_one,
          Matrix.head_cons, Matrix.tail_cons, Pi.zero_apply, neg_eq_zero] at h0 h1
        apply hEdgeNe i
        ext q
        fin_cases q
        · exact neg_eq_zero.mp h1
        · exact h0
      have hstrict (i : Fin m) :
          ⟪o, outwardNormal (MathLab.PolygonRearrangement.edgeVec F i)⟫_ℝ <
            ⟪F i, outwardNormal (MathLab.PolygonRearrangement.edgeVec F i)⟫_ℝ := by
        have hoi := hside i o (interior_subset ho)
        apply lt_of_le_of_ne hoi
        intro heq
        let v : Point := outwardNormal (MathLab.PolygonRearrangement.edgeVec F i)
        have hv : v ≠ 0 := hNormalNe i
        obtain ⟨ε, hε, hball⟩ := Metric.isOpen_iff.mp isOpen_interior o ho
        have hvnorm : 0 < ‖v‖ := norm_pos_iff.mpr hv
        let t : ℝ := ε / (2 * ‖v‖)
        have ht : 0 < t := by
          dsimp [t]
          positivity
        let y : Point := o + t • v
        have hyball : y ∈ Metric.ball o ε := by
          rw [Metric.mem_ball]
          change dist (o + t • v) o < ε
          rw [dist_eq_norm, add_sub_cancel_left, norm_smul,
            Real.norm_eq_abs, abs_of_pos ht]
          dsimp [t]
          field_simp
          nlinarith
        have hyC : y ∈ C := interior_subset (hball hyball)
        have hy := hside i y hyC
        have hvv : 0 < ⟪v, v⟫_ℝ := real_inner_self_pos.mpr hv
        dsimp [y] at hy
        rw [inner_add_left, real_inner_smul_left] at hy
        dsimp [v] at heq hy
        nlinarith
      have hRadial (i : Fin m) :
          0 < MathLab.PlanarArea.det2 (F i - o) (F (finRotate m i) - o) := by
        have h := hstrict i
        simp only [outwardNormal, MathLab.PolygonRearrangement.edgeVec,
          MathLab.PlanarArea.det2, PiLp.inner_apply, Fin.sum_univ_two,
          PiLp.sub_apply, Matrix.cons_val_zero, Matrix.cons_val_one,
          Matrix.head_cons, Matrix.tail_cons, Real.inner_apply] at h ⊢
        nlinarith
      have hSupport' (i r : Fin m) :
          0 ≤ MathLab.PlanarArea.det2
            (MathLab.PolygonRearrangement.edgeVec F i) (F r - F i) := by
        have hFrC : F r ∈ C := by
          rw [hHull, ← hFHull]
          exact subset_convexHull ℝ _ ⟨r, rfl⟩
        have h := hside i (F r) hFrC
        simp only [outwardNormal, MathLab.PolygonRearrangement.edgeVec,
          MathLab.PlanarArea.det2, PiLp.inner_apply, Fin.sum_univ_two,
          PiLp.sub_apply, Matrix.cons_val_zero, Matrix.cons_val_one,
          Matrix.head_cons, Matrix.tail_cons, Real.inner_apply] at h ⊢
        nlinarith
      have hsort := MathLab.PolygonRearrangement.isCyclicCCWEdgeSort_refl_of_injective_strictRadial_support
        F o hF.1 hF.2.1 hRadial hSupport'
      refine ⟨m, F, hm, hsort, ?_⟩
      calc
        convexHull ℝ (W : Set Point) = C := rfl
        _ = convexHull ℝ (X : Set Point) := hHull
        _ = convexHull ℝ (range F.vertices) := hFHull.symm

/-- Concatenation of two closed edge multisets.  This is the raw input to an
angular merge; its displayed order is deliberately not asserted to be
cyclically sorted. -/
private def appendClosedWalk {n m : ℕ}
    (Q : MathLab.PolygonRearrangement.ClosedWalk n)
    (R : MathLab.PolygonRearrangement.ClosedWalk m) :
    MathLab.PolygonRearrangement.ClosedWalk (n + m) where
  edge := Fin.append Q.edge R.edge
  sum_edge_eq_zero := by
    simp [Fin.sum_univ_add, Q.sum_edge_eq_zero, R.sum_edge_eq_zero]

/-- The zeroth prefix vertex of a positive-length closed walk is the origin. -/
private theorem vertex_zero {n : ℕ}
    (Q : MathLab.PolygonRearrangement.ClosedWalk n) (hn : 0 < n) :
    Q.vertex ⟨0, hn⟩ = 0 := by
  letI : NeZero n := ⟨Nat.ne_of_gt hn⟩
  rw [MathLab.PolygonRearrangement.ClosedWalk.vertex]
  have hIio : Finset.Iio (⟨0, hn⟩ : Fin n) = ∅ := by
    ext i
    simp
  rw [hIio]
  simp

/-- Rebase identity for one cyclic edge rotation.  It is the exact
prefix-sum statement behind translation invariance of the companion hull. -/
private theorem vertex_permute_finRotate_add_edge_zero
    {n : ℕ} (Q : MathLab.PolygonRearrangement.ClosedWalk n) (hn : 0 < n)
    (i : Fin n) :
    (Q.permute (finRotate n)).vertex i + Q.edge ⟨0, hn⟩ =
      Q.vertex (finRotate n i) := by
  cases n with
  | zero => omega
  | succ n =>
      let T := Q.permute (finRotate (n + 1))
      change T.vertex i + Q.edge (0 : Fin (n + 1)) =
        Q.vertex (finRotate (n + 1) i)
      refine Fin.induction ?_ (fun j ih => ?_) i
      · have hT0 : T.vertex (0 : Fin (n + 1)) = 0 := by
          simpa using vertex_zero T (Nat.succ_pos n)
        have hQ0 : Q.vertex (0 : Fin (n + 1)) = 0 := by
          simpa using vertex_zero Q (Nat.succ_pos n)
        rw [hT0, Q.vertex_finRotate (0 : Fin (n + 1)), hQ0]
      · have hrotate : finRotate (n + 1) j.castSucc = j.succ := by
          apply Fin.ext
          simp
        calc
          T.vertex j.succ + Q.edge (0 : Fin (n + 1)) =
              (T.vertex j.castSucc + T.edge j.castSucc) +
                Q.edge (0 : Fin (n + 1)) := by
                  rw [← T.vertex_finRotate j.castSucc, hrotate]
          _ = (T.vertex j.castSucc + Q.edge (0 : Fin (n + 1))) +
                Q.edge (finRotate (n + 1) j.castSucc) := by
                  simp only [T, MathLab.PolygonRearrangement.ClosedWalk.edge_permute]
                  abel
          _ = Q.vertex (finRotate (n + 1) j.castSucc) +
                Q.edge (finRotate (n + 1) j.castSucc) := by rw [ih]
          _ = Q.vertex (finRotate (n + 1) (finRotate (n + 1) j.castSucc)) :=
                (Q.vertex_finRotate (finRotate (n + 1) j.castSucc)).symm
          _ = Q.vertex (finRotate (n + 1) j.succ) := by rw [hrotate]

/-- Convex hull of the prefix vertices of a closed walk. -/
private def closedWalkHull {n : ℕ}
    (Q : MathLab.PolygonRearrangement.ClosedWalk n) : Set Point :=
  convexHull ℝ (range Q.toPolygon.vertices)

/-- The positive horizontal unit direction defining the fixed polar cut. -/
private def horizontalUnit : Point := !₂[(1 : ℝ), 0]

private def verticalUnit : Point := !₂[(0 : ℝ), 1]

private theorem continuousLinearMap_apply_eq_coordinates
    (f : StrongDual ℝ Point) (x : Point) :
    f x = f horizontalUnit * x 0 + f verticalUnit * x 1 := by
  have hx : x = x 0 • horizontalUnit + x 1 • verticalUnit := by
    ext i
    fin_cases i <;> simp [horizontalUnit, verticalUnit]
  calc
    f x = f (x 0 • horizontalUnit + x 1 • verticalUnit) := congrArg f hx
    _ = x 0 * f horizontalUnit + x 1 * f verticalUnit := by simp
    _ = f horizontalUnit * x 0 + f verticalUnit * x 1 := by ring

private theorem y_nonneg_of_inUpperHalf {x : Point}
    (hx : MathLab.PolygonRearrangement.inUpperHalf x) : 0 ≤ x 1 := by
  rcases hx with hx | ⟨hx, -⟩ <;> linarith

private theorem y_nonpos_of_not_inUpperHalf {x : Point}
    (hx : ¬MathLab.PolygonRearrangement.inUpperHalf x) : x 1 ≤ 0 := by
  by_contra h
  exact hx (Or.inl (lt_of_not_ge h))

private theorem x_nonneg_of_inUpperHalf_of_y_eq_zero {x : Point}
    (hx : MathLab.PolygonRearrangement.inUpperHalf x) (hy : x 1 = 0) :
    0 ≤ x 0 := by
  rcases hx with hx | ⟨-, hx⟩
  · linarith
  · exact hx

private theorem x_neg_of_not_inUpperHalf_of_y_eq_zero {x : Point}
    (hx : ¬MathLab.PolygonRearrangement.inUpperHalf x) (hy : x 1 = 0) :
    x 0 < 0 :=
  lt_of_not_ge (fun h => hx (Or.inr ⟨hy, h⟩))

private theorem det2_nonneg_of_polarLEIgnoringZero_of_sameHalf
    {u v : Point} (hu0 : u ≠ 0) (hv0 : v ≠ 0)
    (huv : MathLab.PolygonRearrangement.polarLEIgnoringZero u v)
    (hsame : MathLab.PolygonRearrangement.inUpperHalf u ↔
      MathLab.PolygonRearrangement.inUpperHalf v) :
    0 ≤ MathLab.PlanarArea.det2 u v := by
  rcases huv with hu | hv | hp
  · exact (hu0 hu).elim
  · exact (hv0 hv).elim
  · rcases hp with hcross | ⟨-, hdet⟩
    · exact (hcross.2 (hsame.mp hcross.1)).elim
    · exact hdet

private theorem not_lower_before_upper_of_polarLEIgnoringZero
    {u v : Point} (hu0 : u ≠ 0) (hv0 : v ≠ 0)
    (huv : MathLab.PolygonRearrangement.polarLEIgnoringZero u v)
    (hu : ¬MathLab.PolygonRearrangement.inUpperHalf u)
    (hv : MathLab.PolygonRearrangement.inUpperHalf v) : False := by
  rcases huv with hu' | hv' | hp
  · exact hu0 hu'
  · exact hv0 hv'
  · rcases hp with hcross | ⟨hsame, -⟩
    · exact hu hcross.1
    · exact hu (hsame.mpr hv)

private theorem not_functional_neg_pos_in_upper_of_polarLEIgnoringZero
    (f : StrongDual ℝ Point) {u v : Point}
    (ha : 0 ≤ f horizontalUnit)
    (hu : MathLab.PolygonRearrangement.inUpperHalf u)
    (hv : MathLab.PolygonRearrangement.inUpperHalf v)
    (huv : MathLab.PolygonRearrangement.polarLEIgnoringZero u v) :
    ¬(f u < 0 ∧ 0 < f v) := by
  rintro ⟨hfu, hfv⟩
  have hu0 : u ≠ 0 := by intro h; rw [h, map_zero] at hfu; linarith
  have hv0 : v ≠ 0 := by intro h; rw [h, map_zero] at hfv; linarith
  have hdet := det2_nonneg_of_polarLEIgnoringZero_of_sameHalf hu0 hv0 huv
    ⟨fun _ => hv, fun _ => hu⟩
  have huy := y_nonneg_of_inUpperHalf hu
  have hvy := y_nonneg_of_inUpperHalf hv
  have huypos : 0 < u 1 := by
    rcases lt_or_eq_of_le huy with h | h
    · exact h
    · have hux := x_nonneg_of_inUpperHalf_of_y_eq_zero hu h.symm
      have hfu0 : 0 ≤ f u := by
        rw [continuousLinearMap_apply_eq_coordinates f u, h.symm]
        simp only [mul_zero, add_zero]
        exact mul_nonneg ha hux
      linarith
  have hid : u 1 * f v - v 1 * f u =
      -(f horizontalUnit) * MathLab.PlanarArea.det2 u v := by
    rw [continuousLinearMap_apply_eq_coordinates f u,
      continuousLinearMap_apply_eq_coordinates f v]
    simp only [MathLab.PlanarArea.det2]
    ring
  have hleft : 0 < u 1 * f v - v 1 * f u := by
    have h₁ := mul_pos huypos hfv
    have h₂ := mul_nonpos_of_nonneg_of_nonpos hvy hfu.le
    linarith
  have hright : -(f horizontalUnit) * MathLab.PlanarArea.det2 u v ≤ 0 :=
    mul_nonpos_of_nonpos_of_nonneg (neg_nonpos.mpr ha) hdet
  linarith

private theorem not_functional_pos_neg_in_lower_of_polarLEIgnoringZero
    (f : StrongDual ℝ Point) {u v : Point}
    (ha : 0 ≤ f horizontalUnit)
    (hu : ¬MathLab.PolygonRearrangement.inUpperHalf u)
    (hv : ¬MathLab.PolygonRearrangement.inUpperHalf v)
    (huv : MathLab.PolygonRearrangement.polarLEIgnoringZero u v) :
    ¬(0 < f u ∧ f v < 0) := by
  rintro ⟨hfu, hfv⟩
  have hu0 : u ≠ 0 := by intro h; rw [h, map_zero] at hfu; linarith
  have hv0 : v ≠ 0 := by intro h; rw [h, map_zero] at hfv; linarith
  have hdet := det2_nonneg_of_polarLEIgnoringZero_of_sameHalf hu0 hv0 huv
    ⟨fun h => (hu h).elim, fun h => (hv h).elim⟩
  have huy := y_nonpos_of_not_inUpperHalf hu
  have hvy := y_nonpos_of_not_inUpperHalf hv
  have huyneg : u 1 < 0 := by
    rcases lt_or_eq_of_le huy with h | h
    · exact h
    · have hux := x_neg_of_not_inUpperHalf_of_y_eq_zero hu h
      have hfu0 : f u ≤ 0 := by
        rw [continuousLinearMap_apply_eq_coordinates f u, h]
        simp only [mul_zero, add_zero]
        exact mul_nonpos_of_nonneg_of_nonpos ha hux.le
      linarith
  have hid : u 1 * f v - v 1 * f u =
      -(f horizontalUnit) * MathLab.PlanarArea.det2 u v := by
    rw [continuousLinearMap_apply_eq_coordinates f u,
      continuousLinearMap_apply_eq_coordinates f v]
    simp only [MathLab.PlanarArea.det2]
    ring
  have hleft : 0 < u 1 * f v - v 1 * f u := by
    have h₁ := mul_pos_of_neg_of_neg huyneg hfv
    have h₂ := mul_nonpos_of_nonpos_of_nonneg hvy hfu.le
    linarith
  have hright : -(f horizontalUnit) * MathLab.PlanarArea.det2 u v ≤ 0 :=
    mul_nonpos_of_nonpos_of_nonneg (neg_nonpos.mpr ha) hdet
  linarith

private theorem not_functional_pos_neg_in_upper_of_polarLEIgnoringZero
    (f : StrongDual ℝ Point) {u v : Point}
    (ha : f horizontalUnit < 0)
    (hu : MathLab.PolygonRearrangement.inUpperHalf u)
    (hv : MathLab.PolygonRearrangement.inUpperHalf v)
    (huv : MathLab.PolygonRearrangement.polarLEIgnoringZero u v) :
    ¬(0 < f u ∧ f v < 0) := by
  rintro ⟨hfu, hfv⟩
  have hu0 : u ≠ 0 := by intro h; rw [h, map_zero] at hfu; linarith
  have hv0 : v ≠ 0 := by intro h; rw [h, map_zero] at hfv; linarith
  have hdet := det2_nonneg_of_polarLEIgnoringZero_of_sameHalf hu0 hv0 huv
    ⟨fun _ => hv, fun _ => hu⟩
  have huy := y_nonneg_of_inUpperHalf hu
  have hvy := y_nonneg_of_inUpperHalf hv
  have huypos : 0 < u 1 := by
    rcases lt_or_eq_of_le huy with h | h
    · exact h
    · have hux := x_nonneg_of_inUpperHalf_of_y_eq_zero hu h.symm
      have hfu0 : f u ≤ 0 := by
        rw [continuousLinearMap_apply_eq_coordinates f u, h.symm]
        simp only [mul_zero, add_zero]
        exact mul_nonpos_of_nonpos_of_nonneg ha.le hux
      linarith
  have hid : u 1 * f v - v 1 * f u =
      -(f horizontalUnit) * MathLab.PlanarArea.det2 u v := by
    rw [continuousLinearMap_apply_eq_coordinates f u,
      continuousLinearMap_apply_eq_coordinates f v]
    simp only [MathLab.PlanarArea.det2]
    ring
  have hleft : u 1 * f v - v 1 * f u < 0 := by
    have h₁ := mul_neg_of_pos_of_neg huypos hfv
    have h₂ := mul_nonneg hvy hfu.le
    linarith
  have hright : 0 ≤ -(f horizontalUnit) * MathLab.PlanarArea.det2 u v :=
    mul_nonneg (neg_nonneg.mpr ha.le) hdet
  linarith

private theorem not_functional_neg_pos_in_lower_of_polarLEIgnoringZero
    (f : StrongDual ℝ Point) {u v : Point}
    (ha : f horizontalUnit < 0)
    (hu : ¬MathLab.PolygonRearrangement.inUpperHalf u)
    (hv : ¬MathLab.PolygonRearrangement.inUpperHalf v)
    (huv : MathLab.PolygonRearrangement.polarLEIgnoringZero u v) :
    ¬(f u < 0 ∧ 0 < f v) := by
  rintro ⟨hfu, hfv⟩
  have hu0 : u ≠ 0 := by intro h; rw [h, map_zero] at hfu; linarith
  have hv0 : v ≠ 0 := by intro h; rw [h, map_zero] at hfv; linarith
  have hdet := det2_nonneg_of_polarLEIgnoringZero_of_sameHalf hu0 hv0 huv
    ⟨fun h => (hu h).elim, fun h => (hv h).elim⟩
  have huy := y_nonpos_of_not_inUpperHalf hu
  have hvy := y_nonpos_of_not_inUpperHalf hv
  have huyneg : u 1 < 0 := by
    rcases lt_or_eq_of_le huy with h | h
    · exact h
    · have hux := x_neg_of_not_inUpperHalf_of_y_eq_zero hu h
      have hfu0 : 0 < f u := by
        rw [continuousLinearMap_apply_eq_coordinates f u, h]
        simp only [mul_zero, add_zero]
        exact mul_pos_of_neg_of_neg ha hux
      linarith
  have hid : u 1 * f v - v 1 * f u =
      -(f horizontalUnit) * MathLab.PlanarArea.det2 u v := by
    rw [continuousLinearMap_apply_eq_coordinates f u,
      continuousLinearMap_apply_eq_coordinates f v]
    simp only [MathLab.PlanarArea.det2]
    ring
  have hleft : u 1 * f v - v 1 * f u < 0 := by
    have h₁ := mul_neg_of_neg_of_pos huyneg hfv
    have h₂ := mul_nonneg_of_nonpos_of_nonpos hvy hfu.le
    linarith
  have hright : 0 ≤ -(f horizontalUnit) * MathLab.PlanarArea.det2 u v :=
    mul_nonneg (neg_nonneg.mpr ha.le) hdet
  linarith

/-- The scalar support code of a based fixed-cut sorted edge trace.  The two
branches record the initial positive block or, equivalently after wraparound,
the terminal negative block.  Unlike a maximum, this expression is visibly
additive over literal edge multisets. -/
private def fixedCutSupportCode {n : ℕ}
    (Q : MathLab.PolygonRearrangement.ClosedWalk n)
    (f : StrongDual ℝ Point) : ℝ := by
  classical
  exact if 0 ≤ f horizontalUnit then
      ∑ i with MathLab.PolygonRearrangement.inUpperHalf (Q.edge i) ∧
        0 < f (Q.edge i), f (Q.edge i)
    else
      -∑ i with ¬MathLab.PolygonRearrangement.inUpperHalf (Q.edge i) ∧
        f (Q.edge i) < 0, f (Q.edge i)

/-- **AUDIT FREEZE — LINEAR SORTED MINKOWSKI PREFIX HULL.**  If two
positive-length closed edge walks and a literal interleaving of their edges
are all weakly polar-sorted across the fixed positive-horizontal cut, then
the interleaved prefix-vertex hull is exactly the Minkowski sum of the two
input prefix-vertex hulls.  The permutation acts on the literal append, so no
edge may be changed or discarded; zero edges, weak angular ties, and
lower-dimensional hulls remain in scope. -/
private theorem closedWalkHull_permute_append_eq_add_of_linearPolarSort
    {n m : ℕ} (S : MathLab.PolygonRearrangement.ClosedWalk n) (hn : 0 < n)
    (T : MathLab.PolygonRearrangement.ClosedWalk m) (hm : 0 < m)
    (hS : ∀ p : Fin n × Fin n, p.1 < p.2 →
      MathLab.PolygonRearrangement.polarLEIgnoringZero
        (S.edge p.1) (S.edge p.2))
    (hT : ∀ p : Fin m × Fin m, p.1 < p.2 →
      MathLab.PolygonRearrangement.polarLEIgnoringZero
        (T.edge p.1) (T.edge p.2))
    (υ : Equiv.Perm (Fin (n + m)))
    (hυ : ∀ p : Fin (n + m) × Fin (n + m), p.1 < p.2 →
      MathLab.PolygonRearrangement.polarLEIgnoringZero
        (((appendClosedWalk S T).permute υ).edge p.1)
        (((appendClosedWalk S T).permute υ).edge p.2)) :
    closedWalkHull ((appendClosedWalk S T).permute υ) =
      closedWalkHull S + closedWalkHull T := by
  classical
  let U := (appendClosedWalk S T).permute υ
  have hsupport : ∀ {l : ℕ}
      (R : MathLab.PolygonRearrangement.ClosedWalk l), 0 < l →
      (∀ p : Fin l × Fin l, p.1 < p.2 →
        MathLab.PolygonRearrangement.polarLEIgnoringZero
          (R.edge p.1) (R.edge p.2)) →
      ∀ f : StrongDual ℝ Point,
        (∀ x ∈ closedWalkHull R, f x ≤ fixedCutSupportCode R f) ∧
        ∃ x ∈ closedWalkHull R, f x = fixedCutSupportCode R f := by
    intro l R hl hR f
    have hclose : (∑ i : Fin l, f (R.edge i)) = 0 := by
      rw [← map_sum, R.sum_edge_eq_zero, map_zero]
    have hvertex (i : Fin l) :
        f (R.vertex i) = ∑ j ∈ Finset.Iio i, f (R.edge j) := by
      rw [MathLab.PolygonRearrangement.ClosedWalk.vertex, map_sum]
    have hmem_vertex (i : Fin l) : R.vertex i ∈ closedWalkHull R := by
      apply subset_convexHull ℝ
      exact ⟨i, rfl⟩
    have hconvex_bound
        (hbound : ∀ i : Fin l, f (R.vertex i) ≤ fixedCutSupportCode R f) :
        ∀ x ∈ closedWalkHull R, f x ≤ fixedCutSupportCode R f := by
      rw [closedWalkHull]
      apply convexHull_min
      · rintro x ⟨i, rfl⟩
        exact hbound i
      · exact convex_halfSpace_le (.mk f.map_add f.map_smul) _
    by_cases ha : 0 ≤ f horizontalUnit
    · have hcode_nonneg : 0 ≤ fixedCutSupportCode R f := by
        rw [fixedCutSupportCode, if_pos ha]
        apply Finset.sum_nonneg
        intro i hi
        exact (Finset.mem_filter.mp hi).2.2.le
      have hvertex_le (i : Fin l) :
          f (R.vertex i) ≤ fixedCutSupportCode R f := by
        by_cases htrail : ∃ j : Fin l, j < i ∧
            ¬MathLab.PolygonRearrangement.inUpperHalf (R.edge j) ∧
            0 < f (R.edge j)
        · obtain ⟨j, hji, hjlower, hjpos⟩ := htrail
          have hj0 : R.edge j ≠ 0 := by
            intro h
            rw [h, map_zero] at hjpos
            linarith
          have hsuffix_nonneg :
              0 ≤ ∑ k ∈ Finset.Ici i, f (R.edge k) := by
            apply Finset.sum_nonneg
            intro k hk
            have hik : i ≤ k := Finset.mem_Ici.mp hk
            have hjk : j < k := lt_of_lt_of_le hji hik
            by_cases hk0 : R.edge k = 0
            · simp [hk0]
            have hrel := hR (j, k) hjk
            have hklower :
                ¬MathLab.PolygonRearrangement.inUpperHalf (R.edge k) := by
              intro hkupper
              exact not_lower_before_upper_of_polarLEIgnoringZero
                hj0 hk0 hrel hjlower hkupper
            by_contra hkneg
            have hklt : f (R.edge k) < 0 := lt_of_not_ge hkneg
            exact not_functional_pos_neg_in_lower_of_polarLEIgnoringZero
              f ha hjlower hklower hrel ⟨hjpos, hklt⟩
          have hdisj : Disjoint (Finset.Iio i) (Finset.Ici i) := by
            rw [Finset.disjoint_left]
            intro k hklt hkle
            exact (not_le_of_gt (Finset.mem_Iio.mp hklt))
              (Finset.mem_Ici.mp hkle)
          have hunion : Finset.Iio i ∪ Finset.Ici i = Finset.univ := by
            ext k
            simp only [Finset.mem_union, Finset.mem_Iio, Finset.mem_Ici,
              Finset.mem_univ, iff_true]
            exact lt_or_ge k i
          have hclose' := hclose
          rw [← hunion, Finset.sum_union hdisj] at hclose'
          rw [hvertex]
          linarith
        · rw [hvertex]
          calc
            (∑ j ∈ Finset.Iio i, f (R.edge j)) ≤
                ∑ j ∈ Finset.Iio i,
                  if MathLab.PolygonRearrangement.inUpperHalf (R.edge j) ∧
                    0 < f (R.edge j) then f (R.edge j) else 0 := by
              apply Finset.sum_le_sum
              intro j hj
              by_cases hp :
                  MathLab.PolygonRearrangement.inUpperHalf (R.edge j) ∧
                    0 < f (R.edge j)
              · simp [hp]
              · simp only [hp, if_false]
                by_contra hjpos
                have hjpos' : 0 < f (R.edge j) := lt_of_not_ge hjpos
                by_cases hjupper :
                    MathLab.PolygonRearrangement.inUpperHalf (R.edge j)
                · exact hp ⟨hjupper, hjpos'⟩
                · exact htrail ⟨j, Finset.mem_Iio.mp hj, hjupper, hjpos'⟩
            _ ≤ ∑ j : Fin l,
                  if MathLab.PolygonRearrangement.inUpperHalf (R.edge j) ∧
                    0 < f (R.edge j) then f (R.edge j) else 0 := by
              apply Finset.sum_le_sum_of_subset_of_nonneg (Finset.subset_univ _)
              intro j hj hjnot
              split_ifs with hp
              · exact hp.2.le
              · exact le_rfl
            _ = fixedCutSupportCode R f := by
              simp only [fixedCutSupportCode, ha, if_true, Finset.sum_filter]
      have hattain : ∃ x ∈ closedWalkHull R,
          f x = fixedCutSupportCode R f := by
        let P : Finset (Fin l) := Finset.univ.filter (fun i =>
          MathLab.PolygonRearrangement.inUpperHalf (R.edge i) ∧
            0 < f (R.edge i))
        by_cases hP : P.Nonempty
        · let p : Fin l := P.max' hP
          have hpP : p ∈ P := P.max'_mem hP
          have hpupper :
              MathLab.PolygonRearrangement.inUpperHalf (R.edge p) :=
            (Finset.mem_filter.mp hpP).2.1
          have hppos : 0 < f (R.edge p) :=
            (Finset.mem_filter.mp hpP).2.2
          have hp0 : R.edge p ≠ 0 := by
            intro h
            rw [h, map_zero] at hppos
            linarith
          have hnonneg_before {j : Fin l} (hjp : j ≤ p) :
              0 ≤ f (R.edge j) := by
            by_cases hj0 : R.edge j = 0
            · simp [hj0]
            by_contra hjneg
            have hjlt0 : f (R.edge j) < 0 := lt_of_not_ge hjneg
            by_cases hjpEq : j = p
            · subst j
              linarith
            have hjlt : j < p := lt_of_le_of_ne hjp hjpEq
            have hrel := hR (j, p) hjlt
            by_cases hjupper :
                MathLab.PolygonRearrangement.inUpperHalf (R.edge j)
            · exact not_functional_neg_pos_in_upper_of_polarLEIgnoringZero
                f ha hjupper hpupper hrel ⟨hjlt0, hppos⟩
            · exact not_lower_before_upper_of_polarLEIgnoringZero
                hj0 hp0 hrel hjupper hpupper
          have hpnext : p.val + 1 < l := by
            by_contra hpn
            have hall (j : Fin l) : j ≤ p := by
              apply Fin.le_iff_val_le_val.mpr
              omega
            have hsumpos : 0 < ∑ j : Fin l, f (R.edge j) := by
              apply Finset.sum_pos'
              · intro j hj
                exact hnonneg_before (hall j)
              · exact ⟨p, Finset.mem_univ p, hppos⟩
            linarith
          let k : Fin l := ⟨p.val + 1, hpnext⟩
          have hIio : Finset.Iio k = Finset.Iic p := by
            ext j
            simp only [Finset.mem_Iio, Finset.mem_Iic]
            change j.val < p.val + 1 ↔ j.val ≤ p.val
            omega
          have hupper_before_of_pos {j : Fin l} (hjp : j ≤ p)
              (hjpos : 0 < f (R.edge j)) :
              MathLab.PolygonRearrangement.inUpperHalf (R.edge j) := by
            by_contra hjlower
            have hj0 : R.edge j ≠ 0 := by
              intro h
              rw [h, map_zero] at hjpos
              linarith
            by_cases hjpEq : j = p
            · subst j
              exact hjlower hpupper
            have hjlt : j < p := lt_of_le_of_ne hjp hjpEq
            exact not_lower_before_upper_of_polarLEIgnoringZero
              hj0 hp0 (hR (j, p) hjlt) hjlower hpupper
          have hfilter :
              (Finset.Iic p).filter (fun j =>
                MathLab.PolygonRearrangement.inUpperHalf (R.edge j) ∧
                  0 < f (R.edge j)) = P := by
            ext j
            constructor
            · intro hj
              have hj' := (Finset.mem_filter.mp hj).2
              exact Finset.mem_filter.mpr ⟨Finset.mem_univ j, hj'⟩
            · intro hj
              have hjP := (Finset.mem_filter.mp hj).2
              have hjle : j ≤ p := P.le_max' j hj
              exact Finset.mem_filter.mpr ⟨Finset.mem_Iic.mpr hjle, hjP⟩
          refine ⟨R.vertex k, hmem_vertex k, ?_⟩
          rw [hvertex, hIio, fixedCutSupportCode, if_pos ha]
          change (∑ j ∈ Finset.Iic p, f (R.edge j)) = ∑ j ∈ P, f (R.edge j)
          rw [← hfilter, Finset.sum_filter]
          apply Finset.sum_congr rfl
          intro j hj
          have hjle : j ≤ p := Finset.mem_Iic.mp hj
          have hjnonneg := hnonneg_before hjle
          by_cases hjpos : 0 < f (R.edge j)
          · have hjupper := hupper_before_of_pos hjle hjpos
            simp [hjupper, hjpos]
          · have hjzero : f (R.edge j) = 0 :=
              le_antisymm (le_of_not_gt hjpos) hjnonneg
            simp [hjzero]
        · have hPempty : P = ∅ := Finset.not_nonempty_iff_eq_empty.mp hP
          let z : Fin l := ⟨0, hl⟩
          refine ⟨R.vertex z, hmem_vertex z, ?_⟩
          have hz : R.vertex z = 0 := vertex_zero R hl
          rw [hz, map_zero, fixedCutSupportCode, if_pos ha]
          have hfilter : Finset.univ.filter (fun i =>
              MathLab.PolygonRearrangement.inUpperHalf (R.edge i) ∧
                0 < f (R.edge i)) = ∅ := by
            simpa [P] using hPempty
          rw [hfilter]
          simp
      exact ⟨hconvex_bound hvertex_le, hattain⟩
    · have ha' : f horizontalUnit < 0 := lt_of_not_ge ha
      have hcode_nonneg : 0 ≤ fixedCutSupportCode R f := by
        rw [fixedCutSupportCode, if_neg ha]
        apply neg_nonneg.mpr
        apply Finset.sum_nonpos
        intro i hi
        exact (Finset.mem_filter.mp hi).2.2.le
      have hvertex_le (i : Fin l) :
          f (R.vertex i) ≤ fixedCutSupportCode R f := by
        by_cases hearly : ∃ j : Fin l, j ∈ Finset.Ici i ∧
            MathLab.PolygonRearrangement.inUpperHalf (R.edge j) ∧
            f (R.edge j) < 0
        · obtain ⟨j, hji, hjupper, hjneg⟩ := hearly
          have hj0 : R.edge j ≠ 0 := by
            intro h
            rw [h, map_zero] at hjneg
            linarith
          have hprefix_nonpos :
              ∑ k ∈ Finset.Iio i, f (R.edge k) ≤ 0 := by
            apply Finset.sum_nonpos
            intro k hk
            have hki : k < i := Finset.mem_Iio.mp hk
            have hij : i ≤ j := Finset.mem_Ici.mp hji
            have hkj : k < j := lt_of_lt_of_le hki hij
            by_cases hk0 : R.edge k = 0
            · simp [hk0]
            have hrel := hR (k, j) hkj
            by_contra hkpos
            have hkpos' : 0 < f (R.edge k) := lt_of_not_ge hkpos
            have hkupper :
                MathLab.PolygonRearrangement.inUpperHalf (R.edge k) := by
              by_contra hklower
              exact not_lower_before_upper_of_polarLEIgnoringZero
                hk0 hj0 hrel hklower hjupper
            exact not_functional_pos_neg_in_upper_of_polarLEIgnoringZero
              f ha' hkupper hjupper hrel ⟨hkpos', hjneg⟩
          rw [hvertex]
          exact hprefix_nonpos.trans hcode_nonneg
        · have hsumle :
              (∑ k with
                ¬MathLab.PolygonRearrangement.inUpperHalf (R.edge k) ∧
                  f (R.edge k) < 0, f (R.edge k)) ≤
                ∑ k ∈ Finset.Ici i, f (R.edge k) := by
            have hsumle' :
                (∑ k : Fin l,
                  if ¬MathLab.PolygonRearrangement.inUpperHalf (R.edge k) ∧
                    f (R.edge k) < 0 then f (R.edge k) else 0) ≤
                  ∑ k : Fin l, if i ≤ k then f (R.edge k) else 0 := by
              apply Finset.sum_le_sum
              intro k hk
              by_cases hik : i ≤ k
              · simp only [hik, if_true]
                by_cases hN :
                    ¬MathLab.PolygonRearrangement.inUpperHalf (R.edge k) ∧
                      f (R.edge k) < 0
                · simp [hN]
                · simp only [hN, if_false]
                  by_contra hkneg
                  have hkneg' : f (R.edge k) < 0 := lt_of_not_ge hkneg
                  by_cases hkupper :
                      MathLab.PolygonRearrangement.inUpperHalf (R.edge k)
                  · exact hearly ⟨k, Finset.mem_Ici.mpr hik, hkupper, hkneg'⟩
                  · exact hN ⟨hkupper, hkneg'⟩
              · simp only [hik, if_false]
                by_cases hN :
                    ¬MathLab.PolygonRearrangement.inUpperHalf (R.edge k) ∧
                      f (R.edge k) < 0
                · simp [hN, hN.2.le]
                · simp [hN]
            have hIci : Finset.univ.filter (fun k : Fin l => i ≤ k) =
                Finset.Ici i := by
              ext k
              simp
            calc
              (∑ k with
                  ¬MathLab.PolygonRearrangement.inUpperHalf (R.edge k) ∧
                    f (R.edge k) < 0, f (R.edge k)) =
                  ∑ k : Fin l,
                    if ¬MathLab.PolygonRearrangement.inUpperHalf (R.edge k) ∧
                      f (R.edge k) < 0 then f (R.edge k) else 0 := by
                rw [Finset.sum_filter]
              _ ≤ ∑ k : Fin l, if i ≤ k then f (R.edge k) else 0 := hsumle'
              _ = ∑ k ∈ Finset.Ici i, f (R.edge k) := by
                rw [← Finset.sum_filter, hIci]
          have hdisj : Disjoint (Finset.Iio i) (Finset.Ici i) := by
            rw [Finset.disjoint_left]
            intro k hklt hkle
            exact (not_le_of_gt (Finset.mem_Iio.mp hklt))
              (Finset.mem_Ici.mp hkle)
          have hunion : Finset.Iio i ∪ Finset.Ici i = Finset.univ := by
            ext k
            simp only [Finset.mem_union, Finset.mem_Iio, Finset.mem_Ici,
              Finset.mem_univ, iff_true]
            exact lt_or_ge k i
          have hclose' := hclose
          rw [← hunion, Finset.sum_union hdisj] at hclose'
          rw [hvertex, fixedCutSupportCode, if_neg ha]
          linarith
      have hattain : ∃ x ∈ closedWalkHull R,
          f x = fixedCutSupportCode R f := by
        let N : Finset (Fin l) := Finset.univ.filter (fun i =>
          ¬MathLab.PolygonRearrangement.inUpperHalf (R.edge i) ∧
            f (R.edge i) < 0)
        by_cases hN : N.Nonempty
        · let p : Fin l := N.min' hN
          have hpN : p ∈ N := N.min'_mem hN
          have hplower :
              ¬MathLab.PolygonRearrangement.inUpperHalf (R.edge p) :=
            (Finset.mem_filter.mp hpN).2.1
          have hpneg : f (R.edge p) < 0 :=
            (Finset.mem_filter.mp hpN).2.2
          have hp0 : R.edge p ≠ 0 := by
            intro h
            rw [h, map_zero] at hpneg
            linarith
          have hnonpos_after {j : Fin l} (hpj : p ≤ j) :
              f (R.edge j) ≤ 0 := by
            by_cases hj0 : R.edge j = 0
            · simp [hj0]
            by_contra hjpos
            have hjpos' : 0 < f (R.edge j) := lt_of_not_ge hjpos
            by_cases hpjEq : p = j
            · subst j
              linarith
            have hpjlt : p < j := lt_of_le_of_ne hpj hpjEq
            have hrel := hR (p, j) hpjlt
            by_cases hjupper :
                MathLab.PolygonRearrangement.inUpperHalf (R.edge j)
            · exact not_lower_before_upper_of_polarLEIgnoringZero
                hp0 hj0 hrel hplower hjupper
            · exact not_functional_neg_pos_in_lower_of_polarLEIgnoringZero
                f ha' hplower hjupper hrel ⟨hpneg, hjpos'⟩
          have hlower_after_of_neg {j : Fin l} (hpj : p ≤ j)
              (hjneg : f (R.edge j) < 0) :
              ¬MathLab.PolygonRearrangement.inUpperHalf (R.edge j) := by
            intro hjupper
            have hj0 : R.edge j ≠ 0 := by
              intro h
              rw [h, map_zero] at hjneg
              linarith
            by_cases hpjEq : p = j
            · subst j
              exact hplower hjupper
            have hpjlt : p < j := lt_of_le_of_ne hpj hpjEq
            exact not_lower_before_upper_of_polarLEIgnoringZero
              hp0 hj0 (hR (p, j) hpjlt) hplower hjupper
          have hfilter :
              (Finset.Ici p).filter (fun j =>
                ¬MathLab.PolygonRearrangement.inUpperHalf (R.edge j) ∧
                  f (R.edge j) < 0) = N := by
            ext j
            constructor
            · intro hj
              have hj' := (Finset.mem_filter.mp hj).2
              exact Finset.mem_filter.mpr ⟨Finset.mem_univ j, hj'⟩
            · intro hj
              have hjN := (Finset.mem_filter.mp hj).2
              have hpj : p ≤ j := N.min'_le j hj
              exact Finset.mem_filter.mpr ⟨Finset.mem_Ici.mpr hpj, hjN⟩
          have hsuffix :
              (∑ j ∈ Finset.Ici p, f (R.edge j)) = ∑ j ∈ N, f (R.edge j) := by
            rw [← hfilter, Finset.sum_filter]
            apply Finset.sum_congr rfl
            intro j hj
            have hpj : p ≤ j := Finset.mem_Ici.mp hj
            have hjnonpos := hnonpos_after hpj
            by_cases hjneg : f (R.edge j) < 0
            · have hjlower := hlower_after_of_neg hpj hjneg
              simp [hjlower, hjneg]
            · have hjzero : f (R.edge j) = 0 :=
                le_antisymm hjnonpos (not_lt.mp hjneg)
              simp [hjzero]
          have hdisj : Disjoint (Finset.Iio p) (Finset.Ici p) := by
            rw [Finset.disjoint_left]
            intro j hjlt hjle
            exact (not_le_of_gt (Finset.mem_Iio.mp hjlt))
              (Finset.mem_Ici.mp hjle)
          have hunion : Finset.Iio p ∪ Finset.Ici p = Finset.univ := by
            ext j
            simp only [Finset.mem_union, Finset.mem_Iio, Finset.mem_Ici,
              Finset.mem_univ, iff_true]
            exact lt_or_ge j p
          have hclose' := hclose
          rw [← hunion, Finset.sum_union hdisj, hsuffix] at hclose'
          refine ⟨R.vertex p, hmem_vertex p, ?_⟩
          rw [hvertex, fixedCutSupportCode, if_neg ha]
          linarith
        · have hNempty : N = ∅ := Finset.not_nonempty_iff_eq_empty.mp hN
          let z : Fin l := ⟨0, hl⟩
          refine ⟨R.vertex z, hmem_vertex z, ?_⟩
          have hz : R.vertex z = 0 := vertex_zero R hl
          rw [hz, map_zero, fixedCutSupportCode, if_neg ha]
          have hfilter : Finset.univ.filter (fun i =>
              ¬MathLab.PolygonRearrangement.inUpperHalf (R.edge i) ∧
                f (R.edge i) < 0) = ∅ := by
            simpa [N] using hNempty
          rw [hfilter]
          simp
      exact ⟨hconvex_bound hvertex_le, hattain⟩
  have hsum_perm_append (g : Point → ℝ) :
      (∑ i : Fin (n + m), g (U.edge i)) =
        (∑ i : Fin n, g (S.edge i)) + ∑ j : Fin m, g (T.edge j) := by
    calc
      (∑ i : Fin (n + m), g (U.edge i)) =
          ∑ i : Fin (n + m), g ((appendClosedWalk S T).edge (υ i)) := by
        rfl
      _ = ∑ i : Fin (n + m), g ((appendClosedWalk S T).edge i) :=
        Equiv.sum_comp υ (fun i : Fin (n + m) =>
          g ((appendClosedWalk S T).edge i))
      _ = (∑ i : Fin n, g (S.edge i)) + ∑ j : Fin m, g (T.edge j) := by
        rw [Fin.sum_univ_add]
        simp [appendClosedWalk]
  have hcode (f : StrongDual ℝ Point) :
      fixedCutSupportCode U f =
        fixedCutSupportCode S f + fixedCutSupportCode T f := by
    by_cases ha : 0 ≤ f horizontalUnit
    · have hsum := hsum_perm_append (fun e =>
          if MathLab.PolygonRearrangement.inUpperHalf e ∧ 0 < f e then f e else 0)
      simp only [fixedCutSupportCode, ha, if_true, Finset.sum_filter] at hsum ⊢
      exact hsum
    · have hsum := hsum_perm_append (fun e =>
          if ¬MathLab.PolygonRearrangement.inUpperHalf e ∧ f e < 0 then f e else 0)
      simp only [fixedCutSupportCode, ha, if_false, Finset.sum_filter] at hsum ⊢
      rw [hsum]
      ring
  have hUlength : 0 < n + m := by omega
  have hUbound (f : StrongDual ℝ Point) :=
    (hsupport U hUlength hυ f).1
  have hUattain (f : StrongDual ℝ Point) :=
    (hsupport U hUlength hυ f).2
  have hSumSupport (f : StrongDual ℝ Point) :
      (∀ x ∈ closedWalkHull S + closedWalkHull T,
        f x ≤ fixedCutSupportCode S f + fixedCutSupportCode T f) ∧
      ∃ x ∈ closedWalkHull S + closedWalkHull T,
        f x = fixedCutSupportCode S f + fixedCutSupportCode T f := by
    obtain ⟨hSbound, s, hs, hsEq⟩ := hsupport S hn hS f
    obtain ⟨hTbound, t, ht, htEq⟩ := hsupport T hm hT f
    constructor
    · rintro x ⟨s', hs', t', ht', rfl⟩
      rw [map_add]
      exact add_le_add (hSbound s' hs') (hTbound t' ht')
    · refine ⟨s + t, ⟨s, hs, t, ht, rfl⟩, ?_⟩
      rw [map_add, hsEq, htEq]
  have hHullCompact : ∀ {l : ℕ}
      (R : MathLab.PolygonRearrangement.ClosedWalk l),
      IsCompact (closedWalkHull R) := by
    intro l R
    exact (finite_range R.toPolygon.vertices).isCompact_convexHull ℝ
  have hHullConvex : ∀ {l : ℕ}
      (R : MathLab.PolygonRearrangement.ClosedWalk l),
      Convex ℝ (closedWalkHull R) := by
    intro l R
    exact convex_convexHull ℝ _
  apply Set.Subset.antisymm
  · intro x hx
    by_contra hxnot
    obtain ⟨f, c, hsep, hcx⟩ := geometric_hahn_banach_closed_point
      ((hHullConvex S).add (hHullConvex T))
      ((hHullCompact S).add (hHullCompact T)).isClosed hxnot
    obtain ⟨y, hy, hyEq⟩ := (hSumSupport f).2
    have hxle := hUbound f x hx
    have hylt := hsep y hy
    rw [hcode f, ← hyEq] at hxle
    linarith
  · intro x hx
    by_contra hxnot
    obtain ⟨f, c, hsep, hcx⟩ := geometric_hahn_banach_closed_point
      (hHullConvex U) (hHullCompact U).isClosed hxnot
    obtain ⟨y, hy, hyEq⟩ := hUattain f
    have hxle := (hSumSupport f).1 x hx
    have hylt := hsep y hy
    rw [← hcode f, ← hyEq] at hxle
    linarith

/-- A one-edge closed walk has only the origin as a prefix vertex. -/
private theorem closedWalkHull_eq_singleton_zero_of_card_one
    (Q : MathLab.PolygonRearrangement.ClosedWalk 1) :
    closedWalkHull Q = {0} := by
  have hv (i : Fin 1) : Q.vertex i = 0 := by
    have hi : i = (0 : Fin 1) := Subsingleton.elim _ _
    rw [hi]
    simpa using vertex_zero Q (by omega)
  rw [closedWalkHull]
  have hrange : range Q.toPolygon.vertices = {0} := by
    ext x
    simp [MathLab.PolygonRearrangement.ClosedWalk.toPolygon, hv, eq_comm]
  rw [hrange, convexHull_singleton]

/-- One cyclic edge rotation only translates the prefix-vertex hull. -/
private theorem closedWalkHull_eq_vadd_permute_finRotate
    {n : ℕ} (Q : MathLab.PolygonRearrangement.ClosedWalk n) (hn : 0 < n) :
    closedWalkHull Q =
      Q.edge ⟨0, hn⟩ +ᵥ closedWalkHull (Q.permute (finRotate n)) := by
  let T := Q.permute (finRotate n)
  have hrange : Q.edge ⟨0, hn⟩ +ᵥ range T.toPolygon.vertices =
      range Q.toPolygon.vertices := by
    ext x
    constructor
    · rintro ⟨y, ⟨i, rfl⟩, rfl⟩
      refine ⟨finRotate n i, ?_⟩
      simpa [T, MathLab.PolygonRearrangement.ClosedWalk.toPolygon, add_comm] using
        (vertex_permute_finRotate_add_edge_zero Q hn i).symm
    · rintro ⟨i, rfl⟩
      let j := (finRotate n).symm i
      refine ⟨T.vertex j, ⟨j, rfl⟩, ?_⟩
      have h := vertex_permute_finRotate_add_edge_zero Q hn j
      rw [Equiv.apply_symm_apply] at h
      simpa [T, MathLab.PolygonRearrangement.ClosedWalk.toPolygon, add_comm] using h
  rw [closedWalkHull, closedWalkHull, ← convexHull_vadd, hrange]

/-- Any finite cyclic cut translates, rather than changes, a closed walk's
prefix-vertex hull. -/
private theorem exists_closedWalkHull_eq_vadd_permute_finRotate_pow
    {n : ℕ} (Q : MathLab.PolygonRearrangement.ClosedWalk n) (hn : 0 < n)
    (k : ℕ) :
    ∃ a : Point, closedWalkHull Q =
      a +ᵥ closedWalkHull (Q.permute ((finRotate n) ^ k)) := by
  induction k with
  | zero =>
      refine ⟨0, ?_⟩
      have hid : Q.permute ((finRotate n) ^ 0) = Q := by
        cases Q
        rfl
      rw [hid]
      simp
  | succ k ih =>
      obtain ⟨a, ha⟩ := ih
      let T := Q.permute ((finRotate n) ^ k)
      have hstep := closedWalkHull_eq_vadd_permute_finRotate T hn
      refine ⟨a + T.edge ⟨0, hn⟩, ?_⟩
      rw [ha, hstep, pow_succ]
      change a +ᵥ (T.edge ⟨0, hn⟩ +ᵥ closedWalkHull
        (Q.permute (((finRotate n) ^ k * finRotate n))) ) = _
      exact (add_vadd a (T.edge ⟨0, hn⟩)
        (closedWalkHull (Q.permute ((finRotate n) ^ k * finRotate n)))).symm

/-- Act independently by two permutations on the two literal blocks of a
finite append. -/
private def blockPerm {n m : ℕ} (rho : Equiv.Perm (Fin n))
    (theta : Equiv.Perm (Fin m)) : Equiv.Perm (Fin (n + m)) :=
  ((finSumFinEquiv : Fin n ⊕ Fin m ≃ Fin (n + m)).symm).trans
    ((Equiv.sumCongr rho theta).trans finSumFinEquiv)

@[simp] private theorem blockPerm_castAdd {n m : ℕ}
    (rho : Equiv.Perm (Fin n)) (theta : Equiv.Perm (Fin m)) (i : Fin n) :
    blockPerm rho theta (Fin.castAdd m i) = Fin.castAdd m (rho i) := by
  simp [blockPerm]

@[simp] private theorem blockPerm_natAdd {n m : ℕ}
    (rho : Equiv.Perm (Fin n)) (theta : Equiv.Perm (Fin m)) (i : Fin m) :
    blockPerm rho theta (Fin.natAdd n i) = Fin.natAdd n (theta i) := by
  simp [blockPerm]

/-- A closed walk is determined by its edge function. -/
private theorem closedWalk_eq_of_edge_eq {l : ℕ}
    (A B : MathLab.PolygonRearrangement.ClosedWalk l)
    (h : A.edge = B.edge) : A = B := by
  cases A with
  | mk a ha =>
      cases B with
      | mk b hb =>
          cases h
          rfl

/-- Permuting each block of a literal append is the literal append of the
two permuted blocks. -/
private theorem permute_append_blockPerm {n m : ℕ}
    (S : MathLab.PolygonRearrangement.ClosedWalk n)
    (T : MathLab.PolygonRearrangement.ClosedWalk m)
    (rho : Equiv.Perm (Fin n)) (theta : Equiv.Perm (Fin m)) :
    (appendClosedWalk S T).permute (blockPerm rho theta) =
      appendClosedWalk (S.permute rho) (T.permute theta) := by
  apply closedWalk_eq_of_edge_eq
  funext i
  generalize hiPart : finSumFinEquiv.symm i = iPart
  have hiEq := congrArg finSumFinEquiv hiPart
  cases iPart with
  | inl j =>
      have hi : i = Fin.castAdd m j := by simpa using hiEq
      subst i
      simp [appendClosedWalk, MathLab.PolygonRearrangement.ClosedWalk.permute]
  | inr j =>
      have hi : i = Fin.natAdd n j := by simpa using hiEq
      subst i
      simp [appendClosedWalk, MathLab.PolygonRearrangement.ClosedWalk.permute]

/-- Nested edge permutations compose in the order induced by `Equiv.trans`. -/
private theorem permute_permute {l : ℕ}
    (A : MathLab.PolygonRearrangement.ClosedWalk l)
    (rho theta : Equiv.Perm (Fin l)) :
    (A.permute rho).permute theta = A.permute (theta.trans rho) := by
  apply closedWalk_eq_of_edge_eq
  rfl

/-- Translating two summand sets translates their pointwise sum by the sum
of the two translation vectors. -/
private theorem vadd_set_add_vadd_set (a b : Point) (H K : Set Point) :
    (a +ᵥ H) + (b +ᵥ K) = (a + b) +ᵥ (H + K) := by
  ext x
  simp only [Set.mem_add, Set.mem_vadd_set]
  constructor
  · rintro ⟨x₁, ⟨u, hu, hux₁⟩, x₂, ⟨v, hv, hvx₂⟩, hx⟩
    subst x₁
    subst x₂
    subst x
    refine ⟨u + v, ⟨u, hu, v, hv, rfl⟩, ?_⟩
    simp only [vadd_eq_add]
    abel
  · rintro ⟨y, ⟨u, hu, v, hv, huv⟩, hyx⟩
    subst y
    subst x
    refine ⟨a +ᵥ u, ⟨u, hu, rfl⟩, b +ᵥ v, ⟨v, hv, rfl⟩, ?_⟩
    simp only [vadd_eq_add]
    abel

/-- Extend a permutation by fixing a new leading position. -/
private def prependPerm {m : ℕ} (ρ : Equiv.Perm (Fin m)) :
    Equiv.Perm (Fin (1 + m)) :=
  ((finSumFinEquiv : Fin 1 ⊕ Fin m ≃ Fin (1 + m)).symm.trans
      ((Equiv.refl (Fin 1)).sumCongr ρ)).trans
    (finSumFinEquiv : Fin 1 ⊕ Fin m ≃ Fin (1 + m))

@[simp] private theorem prependPerm_castAdd {m : ℕ}
    (ρ : Equiv.Perm (Fin m)) (i : Fin 1) :
    prependPerm ρ (Fin.castAdd m i) = Fin.castAdd m i := by
  simp [prependPerm]

@[simp] private theorem prependPerm_natAdd {m : ℕ}
    (ρ : Equiv.Perm (Fin m)) (i : Fin m) :
    prependPerm ρ (Fin.natAdd 1 i) = Fin.natAdd 1 (ρ i) := by
  simp [prependPerm]

/-- Extend a permutation by fixing a new trailing position. -/
private def appendPerm {n : ℕ} (ρ : Equiv.Perm (Fin n)) :
    Equiv.Perm (Fin (n + 1)) :=
  ((finSumFinEquiv : Fin n ⊕ Fin 1 ≃ Fin (n + 1)).symm.trans
      (ρ.sumCongr (Equiv.refl (Fin 1)))).trans
    (finSumFinEquiv : Fin n ⊕ Fin 1 ≃ Fin (n + 1))

@[simp] private theorem appendPerm_castAdd {n : ℕ}
    (ρ : Equiv.Perm (Fin n)) (i : Fin n) :
    appendPerm ρ (Fin.castAdd 1 i) = Fin.castAdd 1 (ρ i) := by
  simp [appendPerm]

@[simp] private theorem appendPerm_natAdd {n : ℕ}
    (ρ : Equiv.Perm (Fin n)) (i : Fin 1) :
    appendPerm ρ (Fin.natAdd n i) = Fin.natAdd n i := by
  simp [appendPerm]

/-- Prefix vertices after fixing a leading zero edge and permuting the tail
are exactly the prefix vertices of the permuted tail. -/
private theorem vertex_permute_append_prependPerm_natAdd
    {m : ℕ} (Z : MathLab.PolygonRearrangement.ClosedWalk 1)
    (S : MathLab.PolygonRearrangement.ClosedWalk m) (hZ0 : Z.edge 0 = 0)
    (ρ : Equiv.Perm (Fin m)) (hm : 0 < m) (i : Fin m) :
    ((appendClosedWalk Z S).permute (prependPerm ρ)).vertex (Fin.natAdd 1 i) =
      (S.permute ρ).vertex i := by
  cases m with
  | zero => omega
  | succ m =>
      let A := appendClosedWalk Z S
      let T := A.permute (prependPerm ρ)
      let U := S.permute ρ
      change T.vertex (Fin.natAdd 1 i) = U.vertex i
      have hT0 : T.vertex (0 : Fin (1 + (m + 1))) = 0 := by
        simpa using vertex_zero T (by omega)
      have hU0 : U.vertex (0 : Fin (m + 1)) = 0 := by
        simpa using vertex_zero U (by omega)
      have hTe0 : T.edge (0 : Fin (1 + (m + 1))) = 0 := by
        change Fin.append Z.edge S.edge
          (prependPerm ρ (0 : Fin (1 + (m + 1)))) = 0
        have hzero : (0 : Fin (1 + (m + 1))) =
            Fin.castAdd (m + 1) (0 : Fin 1) := rfl
        rw [hzero, prependPerm_castAdd, Fin.append_left, hZ0]
      refine Fin.induction ?_ (fun j ih => ?_) i
      · have hrot : finRotate (1 + (m + 1)) (0 : Fin (1 + (m + 1))) =
            Fin.natAdd 1 (0 : Fin (m + 1)) := by
          apply Fin.ext
          simp only [finRotate_apply]
          have haddlt :
              (0 : Fin (1 + (m + 1))).val +
                  (1 : Fin (1 + (m + 1))).val < 1 + (m + 1) := by
            change 0 + (1 % (1 + (m + 1))) < 1 + (m + 1)
            rw [Nat.mod_eq_of_lt (by omega)]
            omega
          rw [Fin.val_add_eq_of_add_lt haddlt]
          change 0 + (1 % (1 + (m + 1))) = 1
          rw [Nat.mod_eq_of_lt (by omega)]
        calc
          T.vertex (Fin.natAdd 1 (0 : Fin (m + 1))) =
              T.vertex (finRotate (1 + (m + 1)) (0 : Fin (1 + (m + 1)))) := by
                rw [hrot]
          _ = T.vertex 0 + T.edge 0 := T.vertex_finRotate 0
          _ = 0 := by rw [hT0, hTe0]; simp
          _ = U.vertex 0 := hU0.symm
      · have hrotT :
            finRotate (1 + (m + 1)) (Fin.natAdd 1 j.castSucc) =
              Fin.natAdd 1 j.succ := by
          apply Fin.ext
          simp only [finRotate_apply]
          have haddlt :
              (Fin.natAdd 1 j.castSucc : Fin (1 + (m + 1))).val +
                  (1 : Fin (1 + (m + 1))).val < 1 + (m + 1) := by
            change (1 + j.val) + (1 % (1 + (m + 1))) < 1 + (m + 1)
            rw [Nat.mod_eq_of_lt (by omega)]
            omega
          rw [Fin.val_add_eq_of_add_lt haddlt]
          change (1 + j.val) + (1 : Fin (1 + (m + 1))).val =
            1 + (j.val + 1)
          have hone : (1 : Fin (1 + (m + 1))).val = 1 := by
            change 1 % (1 + (m + 1)) = 1
            exact Nat.mod_eq_of_lt (by omega)
          rw [hone]
          omega
        have hrotU : finRotate (m + 1) j.castSucc = j.succ := by
          apply Fin.ext
          simp
        have hTedge : T.edge (Fin.natAdd 1 j.castSucc) = U.edge j.castSucc := by
          change Fin.append Z.edge S.edge
              (prependPerm ρ (Fin.natAdd 1 j.castSucc)) = S.edge (ρ j.castSucc)
          rw [prependPerm_natAdd, Fin.append_right]
        calc
          T.vertex (Fin.natAdd 1 j.succ) =
              T.vertex (finRotate (1 + (m + 1)) (Fin.natAdd 1 j.castSucc)) := by
                rw [hrotT]
          _ = T.vertex (Fin.natAdd 1 j.castSucc) +
                T.edge (Fin.natAdd 1 j.castSucc) :=
              T.vertex_finRotate (Fin.natAdd 1 j.castSucc)
          _ = U.vertex j.castSucc + U.edge j.castSucc := by rw [ih, hTedge]
          _ = U.vertex (finRotate (m + 1) j.castSucc) :=
              (U.vertex_finRotate j.castSucc).symm
          _ = U.vertex j.succ := by rw [hrotU]

/-- A fixed leading zero edge contributes only a duplicate origin to the
prefix-vertex range, so deleting it does not change the companion hull. -/
private theorem closedWalkHull_permute_append_prependPerm
    {m : ℕ} (Z : MathLab.PolygonRearrangement.ClosedWalk 1)
    (S : MathLab.PolygonRearrangement.ClosedWalk m) (hZ0 : Z.edge 0 = 0)
    (ρ : Equiv.Perm (Fin m)) (hm : 0 < m) :
    closedWalkHull ((appendClosedWalk Z S).permute (prependPerm ρ)) =
      closedWalkHull (S.permute ρ) := by
  letI : NeZero m := ⟨Nat.ne_of_gt hm⟩
  let T := (appendClosedWalk Z S).permute (prependPerm ρ)
  let U := S.permute ρ
  have hT0 : T.vertex (0 : Fin (1 + m)) = 0 := by
    simpa using vertex_zero T (by omega)
  have hU0 : U.vertex (0 : Fin m) = 0 := by
    simpa using vertex_zero U hm
  have htail (i : Fin m) :
      T.vertex (Fin.natAdd 1 i) = U.vertex i := by
    simpa [T, U] using
      vertex_permute_append_prependPerm_natAdd Z S hZ0 ρ hm i
  have hrange : range T.toPolygon.vertices = range U.toPolygon.vertices := by
    ext x
    constructor
    · rintro ⟨i, rfl⟩
      generalize hz :
          (finSumFinEquiv : Fin 1 ⊕ Fin m ≃ Fin (1 + m)).symm i = z
      cases z with
      | inl j =>
          have hi : i = Fin.castAdd m j := by
            simpa using congrArg
              (finSumFinEquiv : Fin 1 ⊕ Fin m ≃ Fin (1 + m)) hz
          have hj : j = (0 : Fin 1) := Subsingleton.elim _ _
          rw [hj] at hi
          refine ⟨0, ?_⟩
          have hcast : Fin.castAdd m (0 : Fin 1) =
              (0 : Fin (1 + m)) := by
            apply Fin.ext
            rfl
          rw [hi, hcast]
          simpa [MathLab.PolygonRearrangement.ClosedWalk.toPolygon] using
            (hT0.trans hU0.symm).symm
      | inr j =>
          have hi : i = Fin.natAdd 1 j := by
            simpa using congrArg
              (finSumFinEquiv : Fin 1 ⊕ Fin m ≃ Fin (1 + m)) hz
          refine ⟨j, ?_⟩
          simpa [hi, MathLab.PolygonRearrangement.ClosedWalk.toPolygon] using
            (htail j).symm
    · rintro ⟨i, rfl⟩
      refine ⟨Fin.natAdd 1 i, ?_⟩
      simpa [MathLab.PolygonRearrangement.ClosedWalk.toPolygon] using
        htail i
  simpa [closedWalkHull, T, U] using congrArg (convexHull ℝ) hrange

/-- Prefix vertices before a fixed trailing zero edge are exactly those of
the permuted leading walk. -/
private theorem vertex_permute_append_appendPerm_castAdd
    {n : ℕ} (S : MathLab.PolygonRearrangement.ClosedWalk n)
    (Z : MathLab.PolygonRearrangement.ClosedWalk 1)
    (ρ : Equiv.Perm (Fin n)) (hn : 0 < n) (i : Fin n) :
    ((appendClosedWalk S Z).permute (appendPerm ρ)).vertex (Fin.castAdd 1 i) =
      (S.permute ρ).vertex i := by
  cases n with
  | zero => omega
  | succ n =>
      let A := appendClosedWalk S Z
      let T := A.permute (appendPerm ρ)
      let U := S.permute ρ
      change T.vertex (Fin.castAdd 1 i) = U.vertex i
      have hT0 : T.vertex (0 : Fin ((n + 1) + 1)) = 0 := by
        simpa using vertex_zero T (by omega)
      have hU0 : U.vertex (0 : Fin (n + 1)) = 0 := by
        simpa using vertex_zero U (by omega)
      refine Fin.induction ?_ (fun j ih => ?_) i
      · have hidx : Fin.castAdd 1 (0 : Fin (n + 1)) =
            (0 : Fin ((n + 1) + 1)) := by
          apply Fin.ext
          rfl
        rw [hidx, hT0, hU0]
      · have hrotT :
            finRotate ((n + 1) + 1) (Fin.castAdd 1 j.castSucc) =
              Fin.castAdd 1 j.succ := by
          apply Fin.ext
          simp only [finRotate_apply]
          have haddlt :
              (Fin.castAdd 1 j.castSucc : Fin ((n + 1) + 1)).val +
                  (1 : Fin ((n + 1) + 1)).val < (n + 1) + 1 := by
            change j.val + (1 % ((n + 1) + 1)) < (n + 1) + 1
            rw [Nat.mod_eq_of_lt (by omega)]
            omega
          rw [Fin.val_add_eq_of_add_lt haddlt]
          change j.val + (1 : Fin ((n + 1) + 1)).val = j.val + 1
          have hone : (1 : Fin ((n + 1) + 1)).val = 1 := by
            change 1 % ((n + 1) + 1) = 1
            exact Nat.mod_eq_of_lt (by omega)
          rw [hone]
        have hrotU : finRotate (n + 1) j.castSucc = j.succ := by
          apply Fin.ext
          simp
        have hTedge : T.edge (Fin.castAdd 1 j.castSucc) = U.edge j.castSucc := by
          change Fin.append S.edge Z.edge
              (appendPerm ρ (Fin.castAdd 1 j.castSucc)) = S.edge (ρ j.castSucc)
          rw [appendPerm_castAdd, Fin.append_left]
        calc
          T.vertex (Fin.castAdd 1 j.succ) =
              T.vertex (finRotate ((n + 1) + 1)
                (Fin.castAdd 1 j.castSucc)) := by rw [hrotT]
          _ = T.vertex (Fin.castAdd 1 j.castSucc) +
                T.edge (Fin.castAdd 1 j.castSucc) :=
              T.vertex_finRotate (Fin.castAdd 1 j.castSucc)
          _ = U.vertex j.castSucc + U.edge j.castSucc := by rw [ih, hTedge]
          _ = U.vertex (finRotate (n + 1) j.castSucc) :=
              (U.vertex_finRotate j.castSucc).symm
          _ = U.vertex j.succ := by rw [hrotU]

/-- A fixed trailing zero edge contributes only a duplicate origin to the
prefix-vertex range, so deleting it does not change the companion hull. -/
private theorem closedWalkHull_permute_append_appendPerm
    {n : ℕ} (S : MathLab.PolygonRearrangement.ClosedWalk n)
    (Z : MathLab.PolygonRearrangement.ClosedWalk 1) (hZ0 : Z.edge 0 = 0)
    (ρ : Equiv.Perm (Fin n)) (hn : 0 < n) :
    closedWalkHull ((appendClosedWalk S Z).permute (appendPerm ρ)) =
      closedWalkHull (S.permute ρ) := by
  letI : NeZero n := ⟨Nat.ne_of_gt hn⟩
  let T := (appendClosedWalk S Z).permute (appendPerm ρ)
  let U := S.permute ρ
  have hprefix (i : Fin n) : T.vertex (Fin.castAdd 1 i) = U.vertex i := by
    simpa [T, U] using
      vertex_permute_append_appendPerm_castAdd S Z ρ hn i
  have hT0 : T.vertex (0 : Fin (n + 1)) = 0 := by
    simpa using vertex_zero T (by omega)
  have hU0 : U.vertex (0 : Fin n) = 0 := by
    simpa using vertex_zero U hn
  have hTailEdge : T.edge (Fin.natAdd n (0 : Fin 1)) = 0 := by
    change Fin.append S.edge Z.edge
      (appendPerm ρ (Fin.natAdd n (0 : Fin 1))) = 0
    rw [appendPerm_natAdd, Fin.append_right, hZ0]
  have hlast : Fin.natAdd n (0 : Fin 1) = Fin.last n := by
    apply Fin.ext
    simp
  have hTailVertex : T.vertex (Fin.natAdd n (0 : Fin 1)) = 0 := by
    have hstep := T.vertex_finRotate (Fin.last n)
    rw [show finRotate (n + 1) (Fin.last n) = 0 by
      apply Fin.ext
      simp] at hstep
    rw [← hlast, hTailEdge, hT0] at hstep
    simpa using hstep.symm
  have hrange : range T.toPolygon.vertices = range U.toPolygon.vertices := by
    ext x
    constructor
    · rintro ⟨i, rfl⟩
      generalize hz :
          (finSumFinEquiv : Fin n ⊕ Fin 1 ≃ Fin (n + 1)).symm i = z
      cases z with
      | inl j =>
          have hi : i = Fin.castAdd 1 j := by
            simpa using congrArg
              (finSumFinEquiv : Fin n ⊕ Fin 1 ≃ Fin (n + 1)) hz
          refine ⟨j, ?_⟩
          simpa [hi, MathLab.PolygonRearrangement.ClosedWalk.toPolygon] using
            (hprefix j).symm
      | inr j =>
          have hi : i = Fin.natAdd n j := by
            simpa using congrArg
              (finSumFinEquiv : Fin n ⊕ Fin 1 ≃ Fin (n + 1)) hz
          have hj : j = (0 : Fin 1) := Subsingleton.elim _ _
          rw [hj] at hi
          refine ⟨0, ?_⟩
          simpa [hi, MathLab.PolygonRearrangement.ClosedWalk.toPolygon] using
            (hTailVertex.trans hU0.symm).symm
    · rintro ⟨i, rfl⟩
      refine ⟨Fin.castAdd 1 i, ?_⟩
      simpa [MathLab.PolygonRearrangement.ClosedWalk.toPolygon] using hprefix i
  simpa [closedWalkHull, T, U] using congrArg (convexHull ℝ) hrange

set_option maxHeartbeats 800000
/-- A zero edge placed before a linearly weak-polar-sorted tail preserves that
linear order, hence supplies cyclic cut zero for the literal append. -/
private theorem isCyclicCCWEdgeSort_permute_append_prependPerm
    {m : ℕ} (Z : MathLab.PolygonRearrangement.ClosedWalk 1)
    (S : MathLab.PolygonRearrangement.ClosedWalk m) (hZ0 : Z.edge 0 = 0)
    (ρ : Equiv.Perm (Fin m))
    (hsort : ∀ p : Fin m × Fin m, p.1 < p.2 →
      MathLab.PolygonRearrangement.polarLEIgnoringZero
        ((S.permute ρ).edge p.1) ((S.permute ρ).edge p.2)) :
    ((appendClosedWalk Z S).permute (prependPerm ρ)).IsCyclicCCWEdgeSort
      (Equiv.refl (Fin (1 + m))) := by
  let T := (appendClosedWalk Z S).permute (prependPerm ρ)
  let U := S.permute ρ
  have hhead (i : Fin 1) : T.edge (Fin.castAdd m i) = 0 := by
    change Fin.append Z.edge S.edge
      (prependPerm ρ (Fin.castAdd m i)) = 0
    rw [prependPerm_castAdd, Fin.append_left]
    have hi : i = (0 : Fin 1) := Subsingleton.elim _ _
    rw [hi, hZ0]
  have htail (i : Fin m) : T.edge (Fin.natAdd 1 i) = U.edge i := by
    change Fin.append Z.edge S.edge
      (prependPerm ρ (Fin.natAdd 1 i)) = S.edge (ρ i)
    rw [prependPerm_natAdd, Fin.append_right]
  refine ⟨0, ?_⟩
  rintro ⟨i, j⟩ hij
  change i < j at hij
  change MathLab.PolygonRearrangement.polarLEIgnoringZero
    (T.edge (((finRotate (1 + m)) ^ 0) i))
    (T.edge (((finRotate (1 + m)) ^ 0) j))
  simp only [pow_zero, Equiv.Perm.one_apply]
  generalize hiPart :
      (finSumFinEquiv : Fin 1 ⊕ Fin m ≃ Fin (1 + m)).symm i = iPart
  generalize hjPart :
      (finSumFinEquiv : Fin 1 ⊕ Fin m ≃ Fin (1 + m)).symm j = jPart
  have hiEq := congrArg
    (finSumFinEquiv : Fin 1 ⊕ Fin m ≃ Fin (1 + m)) hiPart
  have hjEq := congrArg
    (finSumFinEquiv : Fin 1 ⊕ Fin m ≃ Fin (1 + m)) hjPart
  cases iPart with
  | inl i0 =>
      cases jPart with
      | inl j0 =>
          have hi : i = Fin.castAdd m i0 := by simpa using hiEq
          have hj : j = Fin.castAdd m j0 := by simpa using hjEq
          have hfalse : False := by
            rw [hi, hj] at hij
            change i0.val < j0.val at hij
            omega
          exact hfalse.elim
      | inr j0 =>
          have hi : i = Fin.castAdd m i0 := by simpa using hiEq
          rw [hi, hhead]
          exact Or.inl rfl
  | inr i0 =>
      cases jPart with
      | inl j0 =>
          have hi : i = Fin.natAdd 1 i0 := by simpa using hiEq
          have hj : j = Fin.castAdd m j0 := by simpa using hjEq
          have hfalse : False := by
            rw [hi, hj] at hij
            change 1 + i0.val < j0.val at hij
            omega
          exact hfalse.elim
      | inr j0 =>
          have hi : i = Fin.natAdd 1 i0 := by simpa using hiEq
          have hj : j = Fin.natAdd 1 j0 := by simpa using hjEq
          have hij0 : i0 < j0 := by
            rw [hi, hj] at hij
            simpa using hij
          rw [hi, hj, htail, htail]
          exact hsort (i0, j0) hij0

/-- A linearly weak-polar-sorted prefix followed by a zero edge remains
linearly sorted, hence supplies cyclic cut zero for the literal append. -/
private theorem isCyclicCCWEdgeSort_permute_append_appendPerm
    {n : ℕ} (S : MathLab.PolygonRearrangement.ClosedWalk n)
    (Z : MathLab.PolygonRearrangement.ClosedWalk 1) (hZ0 : Z.edge 0 = 0)
    (ρ : Equiv.Perm (Fin n))
    (hsort : ∀ p : Fin n × Fin n, p.1 < p.2 →
      MathLab.PolygonRearrangement.polarLEIgnoringZero
        ((S.permute ρ).edge p.1) ((S.permute ρ).edge p.2)) :
    ((appendClosedWalk S Z).permute (appendPerm ρ)).IsCyclicCCWEdgeSort
      (Equiv.refl (Fin (n + 1))) := by
  let T := (appendClosedWalk S Z).permute (appendPerm ρ)
  let U := S.permute ρ
  have hprefix (i : Fin n) : T.edge (Fin.castAdd 1 i) = U.edge i := by
    change Fin.append S.edge Z.edge
      (appendPerm ρ (Fin.castAdd 1 i)) = S.edge (ρ i)
    rw [appendPerm_castAdd, Fin.append_left]
  have htail (i : Fin 1) : T.edge (Fin.natAdd n i) = 0 := by
    change Fin.append S.edge Z.edge
      (appendPerm ρ (Fin.natAdd n i)) = 0
    rw [appendPerm_natAdd, Fin.append_right]
    have hi : i = (0 : Fin 1) := Subsingleton.elim _ _
    rw [hi, hZ0]
  refine ⟨0, ?_⟩
  rintro ⟨i, j⟩ hij
  change i < j at hij
  change MathLab.PolygonRearrangement.polarLEIgnoringZero
    (T.edge (((finRotate (n + 1)) ^ 0) i))
    (T.edge (((finRotate (n + 1)) ^ 0) j))
  simp only [pow_zero, Equiv.Perm.one_apply]
  generalize hiPart :
      (finSumFinEquiv : Fin n ⊕ Fin 1 ≃ Fin (n + 1)).symm i = iPart
  generalize hjPart :
      (finSumFinEquiv : Fin n ⊕ Fin 1 ≃ Fin (n + 1)).symm j = jPart
  have hiEq := congrArg
    (finSumFinEquiv : Fin n ⊕ Fin 1 ≃ Fin (n + 1)) hiPart
  have hjEq := congrArg
    (finSumFinEquiv : Fin n ⊕ Fin 1 ≃ Fin (n + 1)) hjPart
  cases iPart with
  | inl i0 =>
      cases jPart with
      | inl j0 =>
          have hi : i = Fin.castAdd 1 i0 := by simpa using hiEq
          have hj : j = Fin.castAdd 1 j0 := by simpa using hjEq
          have hij0 : i0 < j0 := by
            rw [hi, hj] at hij
            change i0.val < j0.val at hij
            exact hij
          rw [hi, hj, hprefix, hprefix]
          exact hsort (i0, j0) hij0
      | inr j0 =>
          have hj : j = Fin.natAdd n j0 := by simpa using hjEq
          rw [hj, htail]
          exact Or.inr (Or.inl rfl)
  | inr i0 =>
      cases jPart with
      | inl j0 =>
          have hi : i = Fin.natAdd n i0 := by simpa using hiEq
          have hj : j = Fin.castAdd 1 j0 := by simpa using hjEq
          have hfalse : False := by
            rw [hi, hj] at hij
            change n + i0.val < j0.val at hij
            omega
          exact hfalse.elim
      | inr j0 =>
          have hi : i = Fin.natAdd n i0 := by simpa using hiEq
          have hj : j = Fin.natAdd n j0 := by simpa using hjEq
          have hfalse : False := by
            rw [hi, hj] at hij
            change n + i0.val < n + j0.val at hij
            omega
          exact hfalse.elim

/-- Inserting a fixed leading zero edge does not change the shoelace area of
the permuted tail. -/
private theorem signedArea_permute_append_prependPerm
    {m : ℕ} (Z : MathLab.PolygonRearrangement.ClosedWalk 1)
    (S : MathLab.PolygonRearrangement.ClosedWalk m) (hZ0 : Z.edge 0 = 0)
    (ρ : Equiv.Perm (Fin m)) (hm : 0 < m) :
    ((appendClosedWalk Z S).permute (prependPerm ρ)).signedArea =
      (S.permute ρ).signedArea := by
  let T := (appendClosedWalk Z S).permute (prependPerm ρ)
  let U := S.permute ρ
  have hT0 : T.vertex (0 : Fin (1 + m)) = 0 := by
    simpa using vertex_zero T (by omega)
  have hvertex (i : Fin m) :
      T.vertex (Fin.natAdd 1 i) = U.vertex i := by
    simpa [T, U] using
      vertex_permute_append_prependPerm_natAdd Z S hZ0 ρ hm i
  have hedge (i : Fin m) : T.edge (Fin.natAdd 1 i) = U.edge i := by
    change Fin.append Z.edge S.edge
      (prependPerm ρ (Fin.natAdd 1 i)) = S.edge (ρ i)
    rw [prependPerm_natAdd, Fin.append_right]
  have hnext (i : Fin m) :
      T.vertex (finRotate (1 + m) (Fin.natAdd 1 i)) =
        U.vertex (finRotate m i) := by
    rw [T.vertex_finRotate, U.vertex_finRotate, hvertex, hedge]
  have hsum :
      (∑ i : Fin (1 + m), MathLab.PlanarArea.det2
        (T.vertex i) (T.vertex (finRotate (1 + m) i))) =
      ∑ i : Fin m, MathLab.PlanarArea.det2
        (U.vertex i) (U.vertex (finRotate m i)) := by
    rw [Fin.sum_univ_add, Fin.sum_univ_one]
    have hhead : Fin.castAdd m (0 : Fin 1) =
        (0 : Fin (1 + m)) := by
      apply Fin.ext
      rfl
    rw [hhead, hT0]
    simp only [MathLab.PlanarArea.det2, PiLp.zero_apply, zero_mul, sub_self,
      zero_add]
    apply Finset.sum_congr rfl
    intro i hi
    rw [hvertex, hnext]
  rw [← MathLab.PolygonRearrangement.ClosedWalk.polygon_signedArea_toPolygon T,
    ← MathLab.PolygonRearrangement.ClosedWalk.polygon_signedArea_toPolygon U]
  change (1 / 2 : ℝ) * (∑ i : Fin (1 + m), MathLab.PlanarArea.det2
      (T.vertex i) (T.vertex (finRotate (1 + m) i))) =
    (1 / 2 : ℝ) * (∑ i : Fin m, MathLab.PlanarArea.det2
      (U.vertex i) (U.vertex (finRotate m i)))
  rw [hsum]

/-- Inserting a fixed trailing zero edge does not change the shoelace area of
the permuted prefix. -/
private theorem signedArea_permute_append_appendPerm
    {n : ℕ} (S : MathLab.PolygonRearrangement.ClosedWalk n)
    (Z : MathLab.PolygonRearrangement.ClosedWalk 1) (hZ0 : Z.edge 0 = 0)
    (ρ : Equiv.Perm (Fin n)) (hn : 0 < n) :
    ((appendClosedWalk S Z).permute (appendPerm ρ)).signedArea =
      (S.permute ρ).signedArea := by
  let T := (appendClosedWalk S Z).permute (appendPerm ρ)
  let U := S.permute ρ
  have hvertex (i : Fin n) :
      T.vertex (Fin.castAdd 1 i) = U.vertex i := by
    simpa [T, U] using
      vertex_permute_append_appendPerm_castAdd S Z ρ hn i
  have hedge (i : Fin n) : T.edge (Fin.castAdd 1 i) = U.edge i := by
    change Fin.append S.edge Z.edge
      (appendPerm ρ (Fin.castAdd 1 i)) = S.edge (ρ i)
    rw [appendPerm_castAdd, Fin.append_left]
  have hnext (i : Fin n) :
      T.vertex (finRotate (n + 1) (Fin.castAdd 1 i)) =
        U.vertex (finRotate n i) := by
    rw [T.vertex_finRotate, U.vertex_finRotate, hvertex, hedge]
  have hT0 : T.vertex (0 : Fin (n + 1)) = 0 := by
    simpa using vertex_zero T (by omega)
  have hTailEdge : T.edge (Fin.natAdd n (0 : Fin 1)) = 0 := by
    change Fin.append S.edge Z.edge
      (appendPerm ρ (Fin.natAdd n (0 : Fin 1))) = 0
    rw [appendPerm_natAdd, Fin.append_right, hZ0]
  have hlast : Fin.natAdd n (0 : Fin 1) = Fin.last n := by
    apply Fin.ext
    simp
  have hTailVertex : T.vertex (Fin.natAdd n (0 : Fin 1)) = 0 := by
    have hstep := T.vertex_finRotate (Fin.last n)
    rw [show finRotate (n + 1) (Fin.last n) = 0 by
      apply Fin.ext
      simp] at hstep
    rw [← hlast, hTailEdge, hT0] at hstep
    simpa using hstep.symm
  have hsum :
      (∑ i : Fin (n + 1), MathLab.PlanarArea.det2
        (T.vertex i) (T.vertex (finRotate (n + 1) i))) =
      ∑ i : Fin n, MathLab.PlanarArea.det2
        (U.vertex i) (U.vertex (finRotate n i)) := by
    rw [Fin.sum_univ_add, Fin.sum_univ_one]
    have hpref :
        (∑ i : Fin n, MathLab.PlanarArea.det2
          (T.vertex (Fin.castAdd 1 i))
          (T.vertex (finRotate (n + 1) (Fin.castAdd 1 i)))) =
        ∑ i : Fin n, MathLab.PlanarArea.det2
          (U.vertex i) (U.vertex (finRotate n i)) := by
      apply Finset.sum_congr rfl
      intro i hi
      rw [hvertex, hnext]
    rw [hpref, hTailVertex]
    simp [MathLab.PlanarArea.det2]
  rw [← MathLab.PolygonRearrangement.ClosedWalk.polygon_signedArea_toPolygon T,
    ← MathLab.PolygonRearrangement.ClosedWalk.polygon_signedArea_toPolygon U]
  change (1 / 2 : ℝ) * (∑ i : Fin (n + 1), MathLab.PlanarArea.det2
      (T.vertex i) (T.vertex (finRotate (n + 1) i))) =
    (1 / 2 : ℝ) * (∑ i : Fin n, MathLab.PlanarArea.det2
      (U.vertex i) (U.vertex (finRotate n i)))
  rw [hsum]

/-- Two cyclic weak-polar sorts of the same closed edge multiset have the
same intrinsic signed area.  This is the antisymmetric consequence of the
lower, axiom-clean edge-sort maximum theorem. -/
private theorem signedArea_sortedCompanion_eq_of_two_sorts
    {l : ℕ} (A : MathLab.PolygonRearrangement.ClosedWalk l)
    (σ : Equiv.Perm (Fin l)) (hσ : A.IsCyclicCCWEdgeSort σ)
    (τ : Equiv.Perm (Fin l)) (hτ : A.IsCyclicCCWEdgeSort τ) :
    (A.sortedCompanion σ).signedArea = (A.sortedCompanion τ).signedArea := by
  let η : Equiv.Perm (Fin l) := τ.trans σ.symm
  have hη : (A.sortedCompanion σ).IsCyclicCCWEdgeSort η := by
    rcases hτ with ⟨k, hk⟩
    refine ⟨k, ?_⟩
    intro p hp
    simpa [η, MathLab.PolygonRearrangement.ClosedWalk.sortedCompanion,
      MathLab.PolygonRearrangement.ClosedWalk.permute] using hk p hp
  have hwalkη :
      (A.sortedCompanion σ).sortedCompanion η = A.sortedCompanion τ := by
    cases A
    simp [η, MathLab.PolygonRearrangement.ClosedWalk.sortedCompanion,
      MathLab.PolygonRearrangement.ClosedWalk.permute]
  have hle := MathLab.PolygonRearrangement.sortedSignedArea_max
    (A.sortedCompanion σ) η hη
  rw [hwalkη] at hle
  let θ : Equiv.Perm (Fin l) := σ.trans τ.symm
  have hθ : (A.sortedCompanion τ).IsCyclicCCWEdgeSort θ := by
    rcases hσ with ⟨k, hk⟩
    refine ⟨k, ?_⟩
    intro p hp
    simpa [θ, MathLab.PolygonRearrangement.ClosedWalk.sortedCompanion,
      MathLab.PolygonRearrangement.ClosedWalk.permute] using hk p hp
  have hwalkθ :
      (A.sortedCompanion τ).sortedCompanion θ = A.sortedCompanion σ := by
    cases A
    simp [θ, MathLab.PolygonRearrangement.ClosedWalk.sortedCompanion,
      MathLab.PolygonRearrangement.ClosedWalk.permute]
  have hge := MathLab.PolygonRearrangement.sortedSignedArea_max
    (A.sortedCompanion τ) θ hθ
  rw [hwalkθ] at hge
  exact le_antisymm hle hge

/-- A one-edge closed walk has zero intrinsic signed area. -/
private theorem signedArea_eq_zero_of_card_one
    (Q : MathLab.PolygonRearrangement.ClosedWalk 1) : Q.signedArea = 0 := by
  rw [MathLab.PolygonRearrangement.ClosedWalk.signedArea, Fin.sum_univ_one]
  have hIio : Finset.Iio (0 : Fin 1) = ∅ := by
    ext i
    fin_cases i
    simp
  rw [hIio]
  simp

/-- Every positive-length companion hull is nonempty and compact. -/
private theorem companionHull_isCompact {l : ℕ}
    (Q : MathLab.PolygonRearrangement.ClosedWalk l)
    (σ : Equiv.Perm (Fin l)) : IsCompact (companionHull Q σ) := by
  exact (finite_range _).isCompact_convexHull ℝ

private theorem companionHull_nonempty {l : ℕ}
    (Q : MathLab.PolygonRearrangement.ClosedWalk l)
    (σ : Equiv.Perm (Fin l)) (hl : 0 < l) :
    (companionHull Q σ).Nonempty := by
  let i : Fin l := ⟨0, hl⟩
  exact ⟨(Q.sortedCompanion σ).toPolygon.vertices i,
    subset_convexHull ℝ _ ⟨i, rfl⟩⟩

/-- The support sum of a one-edge closed walk vanishes against every nonempty
compact body because its unique edge and outward normal are zero. -/
private theorem edgeSupportSum_eq_zero_of_card_one
    (K : Set Point) (hKcp : IsCompact K) (hKne : K.Nonempty)
    (Q : MathLab.PolygonRearrangement.ClosedWalk 1) :
    edgeSupportSum K Q = 0 := by
  have hQ0 : Q.edge (0 : Fin 1) = 0 := by
    simpa using Q.sum_edge_eq_zero
  obtain ⟨x, hx, hsupp⟩ := supportValue_eq_inner hKcp hKne (0 : Point)
  have hnormal : outwardNormal (0 : Point) = 0 := by
    ext i
    fin_cases i <;> simp [outwardNormal]
  rw [edgeSupportSum, Fin.sum_univ_one, hQ0]
  rw [hnormal]
  simpa using hsupp

/-- A singleton at the origin has zero support in every direction. -/
private theorem edgeSupportSum_singleton_zero
    {l : ℕ} (Q : MathLab.PolygonRearrangement.ClosedWalk l) :
    edgeSupportSum ({0} : Set Point) Q = 0 := by
  have hsupp (z : Point) : supportValue ({0} : Set Point) z = 0 := by
    obtain ⟨x, hx, heq⟩ := supportValue_eq_inner isCompact_singleton
      (singleton_nonempty 0) z
    have hx0 : x = 0 := by simpa using hx
    rw [heq, hx0]
    simp
  rw [edgeSupportSum]
  simp_rw [hsupp]
  simp

set_option maxHeartbeats 200000

/-- Planar Lebesgue area is invariant under translation. -/
private theorem areaReal_vadd (a : Point) (A : Set Point) :
    areaReal (a +ᵥ A) = areaReal A := by
  unfold areaReal
  congr 1
  change volume ((fun x : Point => a + x) '' A) = volume A
  rw [Set.image_add_left, measure_preimage_add]

/-- The public B90 bridge, restated in the `areaReal`/`companionHull`
vocabulary used by B97.  This lemma becomes axiom-clean exactly when the
concurrently owned B90 core becomes axiom-clean. -/
private theorem areaReal_companionHull_eq_signedArea
    {n : ℕ} (Q : MathLab.PolygonRearrangement.ClosedWalk n)
    (σ : Equiv.Perm (Fin n)) (hσ : Q.IsCyclicCCWEdgeSort σ) :
    areaReal (companionHull Q σ) = (Q.sortedCompanion σ).signedArea := by
  symm
  simpa [areaReal, companionHull,
    MathLab.PolygonRearrangement.ClosedWalk.companionArea,
    MathLab.PolygonRearrangement.hullArea] using
      MathLab.PolygonRearrangement.signedArea_sortedCompanion_eq_companionArea
        Q σ hσ

/-- **AUDIT FREEZE — STABLE ANGULAR-MERGE HULL.**  Sorting the literal
concatenation of two already cyclically sorted positive-length edge multisets
produces, up to translation, the Minkowski sum of their companion hulls.
Zero edges, weak angular ties, and lower-dimensional hulls are retained. -/
private theorem exists_stableAngularMergeHull
    {n m : ℕ} (Q : MathLab.PolygonRearrangement.ClosedWalk n)
    (σ : Equiv.Perm (Fin n)) (hσ : Q.IsCyclicCCWEdgeSort σ) (hn : 0 < n)
    (R : MathLab.PolygonRearrangement.ClosedWalk m)
    (τ : Equiv.Perm (Fin m)) (hτ : R.IsCyclicCCWEdgeSort τ) (hm : 0 < m) :
    ∃ (υ : Equiv.Perm (Fin (n + m))) (a : Point),
      (appendClosedWalk (Q.sortedCompanion σ)
        (R.sortedCompanion τ)).IsCyclicCCWEdgeSort υ ∧
      companionHull Q σ + companionHull R τ =
        a +ᵥ companionHull
          (appendClosedWalk (Q.sortedCompanion σ) (R.sortedCompanion τ)) υ := by
  by_cases hboth : n = 1 ∧ m = 1
  · rcases hboth with ⟨rfl, rfl⟩
    have hQ0 : Q.edge 0 = 0 := by
      simpa using Q.sum_edge_eq_zero
    have hR0 : R.edge 0 = 0 := by
      simpa using R.sum_edge_eq_zero
    have hQs0 (i : Fin 1) : (Q.sortedCompanion σ).edge i = 0 := by
      have hi : σ i = 0 := Subsingleton.elim _ _
      simpa [MathLab.PolygonRearrangement.ClosedWalk.edge_sortedCompanion, hi] using hQ0
    have hRs0 (i : Fin 1) : (R.sortedCompanion τ).edge i = 0 := by
      have hi : τ i = 0 := Subsingleton.elim _ _
      simpa [MathLab.PolygonRearrangement.ClosedWalk.edge_sortedCompanion, hi] using hR0
    let A : MathLab.PolygonRearrangement.ClosedWalk 2 :=
      appendClosedWalk (Q.sortedCompanion σ) (R.sortedCompanion τ)
    have hA0 (i : Fin 2) : A.edge i = 0 := by
      fin_cases i
      · change Fin.append (Q.sortedCompanion σ).edge
            (R.sortedCompanion τ).edge (Fin.castAdd 1 (0 : Fin 1)) = 0
        rw [Fin.append_left]
        exact hQs0 0
      · change Fin.append (Q.sortedCompanion σ).edge
            (R.sortedCompanion τ).edge (Fin.natAdd 1 (0 : Fin 1)) = 0
        rw [Fin.append_right]
        exact hRs0 0
    have hQvertex (i : Fin 1) : (Q.sortedCompanion σ).vertex i = 0 := by
      fin_cases i
      rw [MathLab.PolygonRearrangement.ClosedWalk.vertex]
      change (∑ j ∈ Finset.Iio (0 : Fin 1),
        (Q.sortedCompanion σ).edge j) = 0
      have hIio : Finset.Iio (0 : Fin 1) = ∅ := by
        ext j
        fin_cases j
        simp
      rw [hIio]
      simp
    have hRvertex (i : Fin 1) : (R.sortedCompanion τ).vertex i = 0 := by
      fin_cases i
      rw [MathLab.PolygonRearrangement.ClosedWalk.vertex]
      change (∑ j ∈ Finset.Iio (0 : Fin 1),
        (R.sortedCompanion τ).edge j) = 0
      have hIio : Finset.Iio (0 : Fin 1) = ∅ := by
        ext j
        fin_cases j
        simp
      rw [hIio]
      simp
    have hAvertex (i : Fin 2) : A.vertex i = 0 := by
      fin_cases i
      · rw [MathLab.PolygonRearrangement.ClosedWalk.vertex]
        change (∑ j ∈ Finset.Iio (0 : Fin 2), A.edge j) = 0
        have hIio : Finset.Iio (0 : Fin 2) = ∅ := by
          ext j
          fin_cases j <;> simp
        rw [hIio]
        simp
      · rw [MathLab.PolygonRearrangement.ClosedWalk.vertex]
        change (∑ j ∈ Finset.Iio (1 : Fin 2), A.edge j) = 0
        have hIio : Finset.Iio (1 : Fin 2) = {0} := by
          ext j
          fin_cases j <;> simp
        rw [hIio, Finset.sum_singleton, hA0]
    have hQHull : companionHull Q σ = {0} := by
      rw [companionHull]
      have hrange :
          range (Q.sortedCompanion σ).toPolygon.vertices = {0} := by
        ext x
        simp [MathLab.PolygonRearrangement.ClosedWalk.toPolygon, hQvertex, eq_comm]
      rw [hrange, convexHull_singleton]
    have hRHull : companionHull R τ = {0} := by
      rw [companionHull]
      have hrange :
          range (R.sortedCompanion τ).toPolygon.vertices = {0} := by
        ext x
        simp [MathLab.PolygonRearrangement.ClosedWalk.toPolygon, hRvertex, eq_comm]
      rw [hrange, convexHull_singleton]
    have hAHull : companionHull A (Equiv.refl (Fin 2)) = {0} := by
      rw [companionHull]
      have hAid : A.sortedCompanion (Equiv.refl (Fin 2)) = A := by
        cases A
        rfl
      rw [hAid]
      have hrange : range A.toPolygon.vertices = {0} := by
        ext x
        simp [MathLab.PolygonRearrangement.ClosedWalk.toPolygon, hAvertex, eq_comm]
      rw [hrange, convexHull_singleton]
    refine ⟨Equiv.refl (Fin 2), 0, ?_, ?_⟩
    · refine ⟨0, ?_⟩
      rintro ⟨i, j⟩ hij
      fin_cases i <;> fin_cases j
      all_goals norm_num at hij
      exact Or.inl (hA0 0)
    · change companionHull Q σ + companionHull R τ =
          (0 : Point) +ᵥ companionHull A (Equiv.refl (Fin 2))
      rw [hQHull, hRHull, hAHull]
      simp
  · /- AUDITED CORE REMAINDER (B97-SCRATCH-ANGULAR-MERGE-HULL): stable
      weak-angular interleaving and prefix-hull/Minkowski identification when
      at least one input has more than one edge. -/
    by_cases hn1 : n = 1
    · subst n
      let Z := Q.sortedCompanion σ
      let S := R.sortedCompanion τ
      have hZ0 : Z.edge (0 : Fin 1) = 0 := by
        simpa using Z.sum_edge_eq_zero
      rcases hτ with ⟨k, hk⟩
      let ρ : Equiv.Perm (Fin m) := (finRotate m) ^ k
      let U := S.permute ρ
      have hlinear : ∀ p : Fin m × Fin m, p.1 < p.2 →
          MathLab.PolygonRearrangement.polarLEIgnoringZero
            (U.edge p.1) (U.edge p.2) := by
        intro p hp
        simpa [U, S, ρ,
          MathLab.PolygonRearrangement.ClosedWalk.sortedCompanion,
          MathLab.PolygonRearrangement.ClosedWalk.permute] using hk p hp
      let A := appendClosedWalk Z S
      let υ : Equiv.Perm (Fin (1 + m)) := prependPerm ρ
      have hAsort : A.IsCyclicCCWEdgeSort υ := by
        rcases isCyclicCCWEdgeSort_permute_append_prependPerm
            Z S hZ0 ρ hlinear with ⟨cut, hcut⟩
        refine ⟨cut, ?_⟩
        intro p hp
        simpa [A, υ, MathLab.PolygonRearrangement.ClosedWalk.permute] using
          hcut p hp
      obtain ⟨a, ha⟩ :=
        exists_closedWalkHull_eq_vadd_permute_finRotate_pow S hm k
      have hAU : closedWalkHull (A.permute υ) = closedWalkHull U := by
        simpa [A, υ, U] using
          closedWalkHull_permute_append_prependPerm Z S hZ0 ρ hm
      have hZHull : closedWalkHull Z = {0} :=
        closedWalkHull_eq_singleton_zero_of_card_one Z
      refine ⟨υ, a, hAsort, ?_⟩
      change closedWalkHull Z + closedWalkHull S =
        a +ᵥ closedWalkHull (A.permute υ)
      rw [hZHull, hAU]
      simpa [U, ρ] using ha
    · by_cases hm1 : m = 1
      · subst m
        let S := Q.sortedCompanion σ
        let Z := R.sortedCompanion τ
        have hZ0 : Z.edge (0 : Fin 1) = 0 := by
          simpa using Z.sum_edge_eq_zero
        rcases hσ with ⟨k, hk⟩
        let ρ : Equiv.Perm (Fin n) := (finRotate n) ^ k
        let U := S.permute ρ
        have hlinear : ∀ p : Fin n × Fin n, p.1 < p.2 →
            MathLab.PolygonRearrangement.polarLEIgnoringZero
              (U.edge p.1) (U.edge p.2) := by
          intro p hp
          simpa [U, S, ρ,
            MathLab.PolygonRearrangement.ClosedWalk.sortedCompanion,
            MathLab.PolygonRearrangement.ClosedWalk.permute] using hk p hp
        let A := appendClosedWalk S Z
        let υ : Equiv.Perm (Fin (n + 1)) := appendPerm ρ
        have hAsort : A.IsCyclicCCWEdgeSort υ := by
          rcases isCyclicCCWEdgeSort_permute_append_appendPerm
              S Z hZ0 ρ hlinear with ⟨cut, hcut⟩
          refine ⟨cut, ?_⟩
          intro p hp
          simpa [A, υ, MathLab.PolygonRearrangement.ClosedWalk.permute] using
            hcut p hp
        obtain ⟨a, ha⟩ :=
          exists_closedWalkHull_eq_vadd_permute_finRotate_pow S hn k
        have hAU : closedWalkHull (A.permute υ) = closedWalkHull U := by
          simpa [A, υ, U] using
            closedWalkHull_permute_append_appendPerm S Z hZ0 ρ hn
        have hZHull : closedWalkHull Z = {0} :=
          closedWalkHull_eq_singleton_zero_of_card_one Z
        refine ⟨υ, a, hAsort, ?_⟩
        change closedWalkHull S + closedWalkHull Z =
          a +ᵥ closedWalkHull (A.permute υ)
        rw [hZHull, hAU]
        simpa [U, ρ] using ha
      · /- Remaining audited core: both inputs have at least two edges; this
          is the genuine stable weak-angular merge. -/
        let S := Q.sortedCompanion σ
        let T := R.sortedCompanion τ
        rcases hσ with ⟨k, hk⟩
        rcases hτ with ⟨q, hq⟩
        let rho : Equiv.Perm (Fin n) := (finRotate n) ^ k
        let theta : Equiv.Perm (Fin m) := (finRotate m) ^ q
        let S0 := S.permute rho
        let T0 := T.permute theta
        have hSlinear : ∀ p : Fin n × Fin n, p.1 < p.2 →
            MathLab.PolygonRearrangement.polarLEIgnoringZero
              (S0.edge p.1) (S0.edge p.2) := by
          intro p hp
          simpa [S0, S, rho,
            MathLab.PolygonRearrangement.ClosedWalk.sortedCompanion,
            MathLab.PolygonRearrangement.ClosedWalk.permute] using hk p hp
        have hTlinear : ∀ p : Fin m × Fin m, p.1 < p.2 →
            MathLab.PolygonRearrangement.polarLEIgnoringZero
              (T0.edge p.1) (T0.edge p.2) := by
          intro p hp
          simpa [T0, T, theta,
            MathLab.PolygonRearrangement.ClosedWalk.sortedCompanion,
            MathLab.PolygonRearrangement.ClosedWalk.permute] using hq p hp
        let A := appendClosedWalk S T
        let beta : Equiv.Perm (Fin (n + m)) := blockPerm rho theta
        let B := appendClosedWalk S0 T0
        have hAB : A.permute beta = B := by
          simpa [A, B, beta] using
            permute_append_blockPerm S T rho theta
        obtain ⟨gamma, r, hgamma⟩ :=
          MathLab.PolygonRearrangement.exists_isCyclicCCWEdgeSort B
        let delta : Equiv.Perm (Fin (n + m)) :=
          ((finRotate (n + m)) ^ r).trans gamma
        have hdeltalinear : ∀ p : Fin (n + m) × Fin (n + m),
            p.1 < p.2 → MathLab.PolygonRearrangement.polarLEIgnoringZero
              ((B.permute delta).edge p.1)
              ((B.permute delta).edge p.2) := by
          intro p hp
          simpa [delta, MathLab.PolygonRearrangement.ClosedWalk.permute] using
            hgamma p hp
        have hmerge : closedWalkHull (B.permute delta) =
            closedWalkHull S0 + closedWalkHull T0 := by
          simpa [B] using
            closedWalkHull_permute_append_eq_add_of_linearPolarSort
              S0 hn T0 hm hSlinear hTlinear delta hdeltalinear
        let upsilon : Equiv.Perm (Fin (n + m)) := delta.trans beta
        have hAU : A.permute upsilon = B.permute delta := by
          calc
            A.permute upsilon = A.permute (delta.trans beta) := by rfl
            _ = (A.permute beta).permute delta :=
              (permute_permute A beta delta).symm
            _ = B.permute delta := by rw [hAB]
        have hAlinear : ∀ p : Fin (n + m) × Fin (n + m),
            p.1 < p.2 → MathLab.PolygonRearrangement.polarLEIgnoringZero
              ((A.permute upsilon).edge p.1)
              ((A.permute upsilon).edge p.2) := by
          intro p hp
          rw [hAU]
          exact hdeltalinear p hp
        have hAsort : A.IsCyclicCCWEdgeSort upsilon := by
          refine ⟨0, ?_⟩
          intro p hp
          simpa [MathLab.PolygonRearrangement.ClosedWalk.permute] using
            hAlinear p hp
        have hmergeA : closedWalkHull (A.permute upsilon) =
            closedWalkHull S0 + closedWalkHull T0 := by
          rw [hAU]
          exact hmerge
        obtain ⟨a, ha⟩ :=
          exists_closedWalkHull_eq_vadd_permute_finRotate_pow S hn k
        obtain ⟨b, hb⟩ :=
          exists_closedWalkHull_eq_vadd_permute_finRotate_pow T hm q
        refine ⟨upsilon, a + b, hAsort, ?_⟩
        change closedWalkHull S + closedWalkHull T =
          (a + b) +ᵥ closedWalkHull (A.permute upsilon)
        rw [ha, hb, hmergeA]
        exact vadd_set_add_vadd_set a b (closedWalkHull S0) (closedWalkHull T0)

/-! ### Routine finite pair-determinant algebra for the coefficient core -/

/-- Ordered pair-determinant sum of a vector list. -/
private def scratchPairDetSum : List Point → ℝ
  | [] => 0
  | u :: l => (l.map (MathLab.PlanarArea.det2 u)).sum + scratchPairDetSum l

/-- The list pair-determinant sum is the upper-triangular finite sum used by
`ClosedWalk.signedArea`. -/
private theorem scratchPairDetSum_ofFn {n : ℕ} (f : Fin n → Point) :
    scratchPairDetSum (List.ofFn f) =
      ∑ j : Fin n, ∑ i ∈ Finset.Iio j,
        MathLab.PlanarArea.det2 (f i) (f j) := by
  induction n with
  | zero => simp [scratchPairDetSum]
  | succ n ih =>
      rw [List.ofFn_succ]
      simp only [scratchPairDetSum]
      rw [Fin.sum_univ_succ]
      have hzero : (∑ i ∈ Finset.Iio (0 : Fin (n + 1)),
          MathLab.PlanarArea.det2 (f i) (f 0)) = 0 := by
        apply Finset.sum_eq_zero
        intro i hi
        exact (Fin.not_lt_zero i (Finset.mem_Iio.mp hi)).elim
      simp only [hzero, zero_add]
      have hinner (j : Fin n) :
          (∑ i ∈ Finset.Iio j.succ,
              MathLab.PlanarArea.det2 (f i) (f j.succ)) =
            MathLab.PlanarArea.det2 (f 0) (f j.succ) +
              ∑ i ∈ Finset.Iio j,
                MathLab.PlanarArea.det2 (f i.succ) (f j.succ) := by
        have hset : Finset.Iio j.succ =
            insert 0 ((Finset.Iio j).map (Fin.succEmb n)) := by
          ext i
          refine Fin.cases ?_ (fun k => ?_) i
          · simp
          · simp
        rw [hset, Finset.sum_insert (by simp), Finset.sum_map]
        congr 1
      simp_rw [hinner]
      simp only [List.map_ofFn, List.sum_ofFn, Function.comp_apply]
      rw [ih (fun i => f i.succ), Finset.sum_add_distrib]

/-- The scratch list normalization equals twice intrinsic signed area. -/
private theorem scratchPairDetSum_edges {n : ℕ}
    (Q : MathLab.PolygonRearrangement.ClosedWalk n) :
    scratchPairDetSum (List.ofFn Q.edge) = 2 * Q.signedArea := by
  rw [scratchPairDetSum_ofFn]
  simp only [MathLab.PolygonRearrangement.ClosedWalk.signedArea]
  ring

private def nonzeroPoint (v : Point) : Bool := decide (v ≠ 0)

@[simp] private theorem det2_zero_left_scratch (v : Point) :
    MathLab.PlanarArea.det2 0 v = 0 := by
  simp [MathLab.PlanarArea.det2]

@[simp] private theorem det2_zero_right_scratch (v : Point) :
    MathLab.PlanarArea.det2 v 0 = 0 := by
  simp [MathLab.PlanarArea.det2]

private theorem sum_det2_filter_ne_zero (u : Point) (l : List Point) :
    ((l.filter nonzeroPoint).map
      (MathLab.PlanarArea.det2 u)).sum =
      (l.map (MathLab.PlanarArea.det2 u)).sum := by
  induction l with
  | nil => simp
  | cons v l ih =>
      by_cases hv : v = 0
      · subst v
        simp [nonzeroPoint, ih, MathLab.PlanarArea.det2]
      · simp [nonzeroPoint, hv, ih]

/-- Removing zero vectors does not alter an ordered pair-determinant sum. -/
private theorem scratchPairDetSum_filter_ne_zero (l : List Point) :
    scratchPairDetSum (l.filter nonzeroPoint) = scratchPairDetSum l := by
  induction l with
  | nil => simp [scratchPairDetSum]
  | cons u l ih =>
      by_cases hu : u = 0
      · subst u
        have hsum : (l.map (MathLab.PlanarArea.det2 0)).sum = 0 := by
          have hmap : l.map (MathLab.PlanarArea.det2 0) =
              l.map (fun _ : Point => (0 : ℝ)) := by
            apply List.map_congr_left
            intro v hv
            exact det2_zero_left_scratch v
          rw [hmap]
          simp
        rw [List.filter_cons]
        simp only [show nonzeroPoint 0 = false by simp [nonzeroPoint],
          Bool.false_eq_true, if_false, scratchPairDetSum, ih, hsum, zero_add]
      · simp only [List.filter_cons]
        rw [if_pos (by simp [nonzeroPoint, hu])]
        simp only [scratchPairDetSum, ih]
        rw [sum_det2_filter_ne_zero]

/-- **AUDITED PRODUCTION HELPER — FIXED-CUT ANGULAR-MERGE SUPPORT COEFFICIENT.**
For two positive-length closed edge walks displayed in weak polar order at
the positive-horizontal cut, every weakly sorted literal interleaving has
the exact cross term given by the support sum of the second prefix hull
against the first edge walk.  Zero edges, weak angular ties, and
lower-dimensional prefix hulls remain in scope. -/
private theorem
    signedArea_permute_append_eq_add_add_edgeSupportSum_of_linearPolarSort
    {n m : ℕ} (S : MathLab.PolygonRearrangement.ClosedWalk n) (hn : 0 < n)
    (T : MathLab.PolygonRearrangement.ClosedWalk m) (hm : 0 < m)
    (hS : ∀ p : Fin n × Fin n, p.1 < p.2 →
      MathLab.PolygonRearrangement.polarLEIgnoringZero
        (S.edge p.1) (S.edge p.2))
    (hT : ∀ p : Fin m × Fin m, p.1 < p.2 →
      MathLab.PolygonRearrangement.polarLEIgnoringZero
        (T.edge p.1) (T.edge p.2))
    (upsilon : Equiv.Perm (Fin (n + m)))
    (hupsilon : ∀ p : Fin (n + m) × Fin (n + m), p.1 < p.2 →
      MathLab.PolygonRearrangement.polarLEIgnoringZero
        (((appendClosedWalk S T).permute upsilon).edge p.1)
        (((appendClosedWalk S T).permute upsilon).edge p.2)) :
    ((appendClosedWalk S T).permute upsilon).signedArea =
      S.signedArea + T.signedArea + edgeSupportSum (closedWalkHull T) S := by
  classical
  let U := (appendClosedWalk S T).permute upsilon
  let lS : List Point := List.ofFn S.edge
  let lT : List Point := List.ofFn T.edge
  let lU : List Point := List.ofFn U.edge
  have hlSsort : lS.Pairwise
      MathLab.PolygonRearrangement.polarLEIgnoringZero := by
    simp only [lS, List.pairwise_ofFn]
    intro i j hij
    exact hS (i, j) hij
  have hlTsort : lT.Pairwise
      MathLab.PolygonRearrangement.polarLEIgnoringZero := by
    simp only [lT, List.pairwise_ofFn]
    intro i j hij
    exact hT (i, j) hij
  have hlUsort : lU.Pairwise
      MathLab.PolygonRearrangement.polarLEIgnoringZero := by
    simp only [lU, List.pairwise_ofFn]
    intro i j hij
    exact hupsilon (i, j) hij
  have hlUperm : lU.Perm (lS ++ lT) := by
    have hp := Equiv.Perm.ofFn_comp_perm upsilon
      (appendClosedWalk S T).edge
    change (List.ofFn ((appendClosedWalk S T).edge ∘ upsilon)).Perm
      (List.ofFn S.edge ++ List.ofFn T.edge)
    simpa [appendClosedWalk] using hp
  let K : Point → Point → ℝ := fun a b =>
    if MathLab.PolygonRearrangement.polarLEIgnoringZero a b then
      MathLab.PlanarArea.det2 a b else MathLab.PlanarArea.det2 b a
  have hdetAnti (a b : Point) :
      MathLab.PlanarArea.det2 b a = -MathLab.PlanarArea.det2 a b := by
    simp only [MathLab.PlanarArea.det2]
    ring
  have hpolarTotal (a b : Point) :
      MathLab.PolygonRearrangement.polarLE a b ∨
        MathLab.PolygonRearrangement.polarLE b a := by
    unfold MathLab.PolygonRearrangement.polarLE
    by_cases ha : MathLab.PolygonRearrangement.inUpperHalf a <;>
      by_cases hb : MathLab.PolygonRearrangement.inUpperHalf b
    · rcases le_total 0 (MathLab.PlanarArea.det2 a b) with h | h
      · exact Or.inl (Or.inr ⟨⟨fun _ => hb, fun _ => ha⟩, h⟩)
      · exact Or.inr (Or.inr
          ⟨⟨fun _ => ha, fun _ => hb⟩, by rw [hdetAnti]; linarith⟩)
    · exact Or.inl (Or.inl ⟨ha, hb⟩)
    · exact Or.inr (Or.inl ⟨hb, ha⟩)
    · rcases le_total 0 (MathLab.PlanarArea.det2 a b) with h | h
      · exact Or.inl (Or.inr
          ⟨⟨fun hab => False.elim (ha hab),
              fun hba => False.elim (hb hba)⟩, h⟩)
      · exact Or.inr (Or.inr
          ⟨⟨fun hba => False.elim (hb hba),
              fun hab => False.elim (ha hab)⟩,
            by rw [hdetAnti]; linarith⟩)
  have hRTotal (a b : Point) :
      MathLab.PolygonRearrangement.polarLEIgnoringZero a b ∨
        MathLab.PolygonRearrangement.polarLEIgnoringZero b a := by
    by_cases ha : a = 0
    · exact Or.inl (Or.inl ha)
    by_cases hb : b = 0
    · exact Or.inr (Or.inl hb)
    rcases hpolarTotal a b with hab | hba
    · exact Or.inl (Or.inr (Or.inr hab))
    · exact Or.inr (Or.inr (Or.inr hba))
  have hmutualDetZero (a b : Point)
      (hab : MathLab.PolygonRearrangement.polarLEIgnoringZero a b)
      (hba : MathLab.PolygonRearrangement.polarLEIgnoringZero b a) :
      MathLab.PlanarArea.det2 a b = 0 := by
    rcases hab with ha0 | hb0 | hab
    · simp [ha0, MathLab.PlanarArea.det2]
    · simp [hb0, MathLab.PlanarArea.det2]
    rcases hba with hb0 | ha0 | hba
    · simp [hb0, MathLab.PlanarArea.det2]
    · simp [ha0, MathLab.PlanarArea.det2]
    unfold MathLab.PolygonRearrangement.polarLE at hab hba
    rcases hab with ⟨ha, hb⟩ | ⟨hsame, hdet⟩
    · rcases hba with ⟨hb', ha'⟩ | ⟨hsame', hdet'⟩
      · exact (ha' ha).elim
      · exact (hb (hsame'.mpr ha)).elim
    · rcases hba with ⟨hb, ha⟩ | ⟨hsame', hdet'⟩
      · exact (ha (hsame.mpr hb)).elim
      · rw [hdetAnti] at hdet'
        linarith
  have hKsymm (a b : Point) : K a b = K b a := by
    dsimp only [K]
    by_cases hab : MathLab.PolygonRearrangement.polarLEIgnoringZero a b
    · rw [if_pos hab]
      by_cases hba : MathLab.PolygonRearrangement.polarLEIgnoringZero b a
      · rw [if_pos hba, hmutualDetZero a b hab hba,
          hmutualDetZero b a hba hab]
      · rw [if_neg hba]
    · have hba := (hRTotal a b).resolve_left hab
      rw [if_neg hab, if_pos hba]
  have hKdiag (a : Point) : K a a = 0 := by
    dsimp only [K]
    split <;> simp only [MathLab.PlanarArea.det2] <;> ring
  have hKrel {a b : Point}
      (hab : MathLab.PolygonRearrangement.polarLEIgnoringZero a b) :
      K a b = MathLab.PlanarArea.det2 a b := by
    simp only [K, if_pos hab]
  have hpairDouble (l : List Point)
      (hl : l.Pairwise MathLab.PolygonRearrangement.polarLEIgnoringZero) :
      2 * scratchPairDetSum l =
        (l.map (fun a => (l.map (K a)).sum)).sum := by
    induction l with
    | nil => simp [scratchPairDetSum]
    | cons a l ih =>
        simp only [List.pairwise_cons] at hl
        rcases hl with ⟨ha, hll⟩
        have hk : (l.map (K a)).sum =
            (l.map (MathLab.PlanarArea.det2 a)).sum := by
          apply congrArg List.sum
          apply List.map_congr_left
          intro x hx
          exact hKrel (ha x hx)
        have hks : (l.map (fun x => K x a)).sum =
            (l.map (K a)).sum := by
          apply congrArg List.sum
          apply List.map_congr_left
          intro x hx
          exact hKsymm x a
        simp only [scratchPairDetSum, List.map_cons, List.sum_cons,
          hKdiag, zero_add]
        rw [List.sum_map_add, hk, hks, hk, ← ih hll]
        ring
  let D : List Point → ℝ :=
    fun l => (l.map (fun a => (l.map (K a)).sum)).sum
  let C : ℝ := (lS.map (fun a => (lT.map (K a)).sum)).sum
  have hD_perm {a b : List Point} (hp : a.Perm b) : D a = D b := by
    have hinner (x : Point) :
        (a.map (K x)).sum = (b.map (K x)).sum :=
      (hp.map (K x)).sum_eq
    calc
      D a = (a.map (fun x => (b.map (K x)).sum)).sum := by
        dsimp only [D]
        apply congrArg List.sum
        apply List.map_congr_left
        intro x hx
        exact hinner x
      _ = (b.map (fun x => (b.map (K x)).sum)).sum :=
        (hp.map (fun x => (b.map (K x)).sum)).sum_eq
      _ = D b := rfl
  have hsum_swap (a b : List Point) :
      (b.map (fun y => (a.map (fun x => K x y)).sum)).sum =
        (a.map (fun x => (b.map (K x)).sum)).sum := by
    induction a with
    | nil => simp
    | cons x a ih =>
        simp only [List.map_cons, List.sum_cons]
        rw [List.sum_map_add, ih]
  have hcross_swap :
      (lT.map (fun b => (lS.map (K b)).sum)).sum = C := by
    calc
      (lT.map (fun b => (lS.map (K b)).sum)).sum =
          (lT.map (fun b => (lS.map (fun a => K a b)).sum)).sum := by
        apply congrArg List.sum
        apply List.map_congr_left
        intro b hb
        apply congrArg List.sum
        apply List.map_congr_left
        intro a ha
        exact hKsymm b a
      _ = (lS.map (fun a => (lT.map (K a)).sum)).sum :=
        hsum_swap lS lT
      _ = C := rfl
  have hD_append : D (lS ++ lT) = D lS + D lT + 2 * C := by
    dsimp only [D, C]
    simp only [List.map_append, List.sum_append, List.sum_map_add]
    rw [hcross_swap]
    ring
  have hDU : D lU = D lS + D lT + 2 * C := by
    rw [hD_perm hlUperm, hD_append]
  have hK_formula_nonneg (e t : Point) (hey : 0 ≤ e 1) :
      K e t =
        2 * (if MathLab.PolygonRearrangement.inUpperHalf t ∧
          0 < MathLab.PlanarArea.det2 t e then
            MathLab.PlanarArea.det2 t e else 0) -
          MathLab.PlanarArea.det2 t e := by
    by_cases he0 : e = 0
    · subst e
      simp [K, MathLab.PolygonRearrangement.polarLEIgnoringZero,
        MathLab.PlanarArea.det2]
    by_cases ht0 : t = 0
    · subst t
      simp [K, MathLab.PolygonRearrangement.polarLEIgnoringZero,
        MathLab.PlanarArea.det2]
    by_cases he : MathLab.PolygonRearrangement.inUpperHalf e
    · by_cases ht : MathLab.PolygonRearrangement.inUpperHalf t
      · by_cases hg : 0 < MathLab.PlanarArea.det2 t e
        · have hnot :
              ¬MathLab.PolygonRearrangement.polarLEIgnoringZero e t := by
            intro hrel
            have hd := det2_nonneg_of_polarLEIgnoringZero_of_sameHalf
              he0 ht0 hrel ⟨fun _ => ht, fun _ => he⟩
            rw [hdetAnti e t] at hg
            linarith
          rw [show K e t = MathLab.PlanarArea.det2 t e by simp [K, hnot]]
          rw [if_pos ⟨ht, hg⟩]
          ring
        · have hrel :
              MathLab.PolygonRearrangement.polarLEIgnoringZero e t := by
            refine Or.inr (Or.inr (Or.inr ⟨⟨fun _ => ht, fun _ => he⟩, ?_⟩))
            have ha := hdetAnti e t
            linarith
          rw [hKrel hrel]
          rw [if_neg (fun h => hg h.2)]
          rw [hdetAnti e t]
          ring
      · have hrel :
            MathLab.PolygonRearrangement.polarLEIgnoringZero e t :=
          Or.inr (Or.inr (Or.inl ⟨he, ht⟩))
        rw [hKrel hrel]
        rw [if_neg (fun h => ht h.1)]
        rw [hdetAnti e t]
        ring
    · have hey0 : e 1 = 0 :=
          le_antisymm (y_nonpos_of_not_inUpperHalf he) hey
      have hex : e 0 < 0 :=
        x_neg_of_not_inUpperHalf_of_y_eq_zero he hey0
      by_cases ht : MathLab.PolygonRearrangement.inUpperHalf t
      · have hnot :
            ¬MathLab.PolygonRearrangement.polarLEIgnoringZero e t :=
          fun hrel => not_lower_before_upper_of_polarLEIgnoringZero
            he0 ht0 hrel he ht
        have htY : 0 ≤ t 1 := y_nonneg_of_inUpperHalf ht
        have hg0 : 0 ≤ MathLab.PlanarArea.det2 t e := by
          have hp : t 1 * e 0 ≤ 0 :=
            mul_nonpos_of_nonneg_of_nonpos htY hex.le
          simp only [MathLab.PlanarArea.det2, hey0, mul_zero, zero_sub]
          linarith
        rw [show K e t = MathLab.PlanarArea.det2 t e by simp [K, hnot]]
        by_cases hg : 0 < MathLab.PlanarArea.det2 t e
        · rw [if_pos ⟨ht, hg⟩]
          ring
        · have hgz : MathLab.PlanarArea.det2 t e = 0 :=
            le_antisymm (not_lt.mp hg) hg0
          rw [if_neg (fun h => hg h.2), hgz]
          ring
      · have htY : t 1 ≤ 0 := y_nonpos_of_not_inUpperHalf ht
        have hg : MathLab.PlanarArea.det2 t e ≤ 0 := by
          have hp : 0 ≤ t 1 * e 0 :=
            mul_nonneg_of_nonpos_of_nonpos htY hex.le
          simp only [MathLab.PlanarArea.det2, hey0, mul_zero, zero_sub]
          linarith
        have hrel :
            MathLab.PolygonRearrangement.polarLEIgnoringZero e t := by
          refine Or.inr (Or.inr (Or.inr
            ⟨⟨fun h => (he h).elim, fun h => (ht h).elim⟩, ?_⟩))
          have ha := hdetAnti e t
          linarith
        rw [hKrel hrel]
        rw [if_neg (fun h => ht h.1)]
        rw [hdetAnti e t]
        ring
  have hK_formula_neg (e t : Point) (hey : e 1 < 0) :
      K e t =
        -2 * (if ¬MathLab.PolygonRearrangement.inUpperHalf t ∧
          MathLab.PlanarArea.det2 t e < 0 then
            MathLab.PlanarArea.det2 t e else 0) +
          MathLab.PlanarArea.det2 t e := by
    have he : ¬MathLab.PolygonRearrangement.inUpperHalf e := by
      intro he
      linarith [y_nonneg_of_inUpperHalf he]
    have he0 : e ≠ 0 := by
      intro h
      subst e
      simp only [PiLp.zero_apply] at hey
      linarith
    by_cases ht0 : t = 0
    · subst t
      simp [K, MathLab.PolygonRearrangement.polarLEIgnoringZero,
        MathLab.PlanarArea.det2]
    by_cases ht : MathLab.PolygonRearrangement.inUpperHalf t
    · have hnot :
          ¬MathLab.PolygonRearrangement.polarLEIgnoringZero e t :=
        fun hrel => not_lower_before_upper_of_polarLEIgnoringZero
          he0 ht0 hrel he ht
      rw [show K e t = MathLab.PlanarArea.det2 t e by simp [K, hnot]]
      rw [if_neg (fun h => h.1 ht)]
      ring
    · by_cases hg : MathLab.PlanarArea.det2 t e < 0
      · have hrel :
            MathLab.PolygonRearrangement.polarLEIgnoringZero e t := by
          refine Or.inr (Or.inr (Or.inr
            ⟨⟨fun h => (he h).elim, fun h => (ht h).elim⟩, ?_⟩))
          have ha := hdetAnti e t
          linarith
        rw [hKrel hrel]
        rw [if_pos ⟨ht, hg⟩]
        rw [hdetAnti e t]
        ring
      · by_cases hgz : MathLab.PlanarArea.det2 t e = 0
        · have hrel :
              MathLab.PolygonRearrangement.polarLEIgnoringZero e t := by
            refine Or.inr (Or.inr (Or.inr
              ⟨⟨fun h => (he h).elim, fun h => (ht h).elim⟩, ?_⟩))
            have ha := hdetAnti e t
            linarith
          rw [hKrel hrel]
          rw [if_neg (fun h => hg h.2)]
          have ha := hdetAnti e t
          linarith
        · have hpos : 0 < MathLab.PlanarArea.det2 t e :=
            lt_of_le_of_ne (not_lt.mp hg) (Ne.symm hgz)
          have hnot :
              ¬MathLab.PolygonRearrangement.polarLEIgnoringZero e t := by
            intro hrel
            have hd := det2_nonneg_of_polarLEIgnoringZero_of_sameHalf
              he0 ht0 hrel
                ⟨fun h => (he h).elim, fun h => (ht h).elim⟩
            rw [hdetAnti e t] at hpos
            linarith
          rw [show K e t = MathLab.PlanarArea.det2 t e by simp [K, hnot]]
          rw [if_neg (fun h => hg h.2)]
          ring
  have hdet_sum_zero (e : Point) :
      (lT.map (fun t => MathLab.PlanarArea.det2 t e)).sum = 0 := by
    have hsum (l : List Point) :
        (l.map (fun t => MathLab.PlanarArea.det2 t e)).sum =
          MathLab.PlanarArea.det2 l.sum e := by
      induction l with
      | nil => simp [MathLab.PlanarArea.det2]
      | cons t l ih =>
          simp only [List.map_cons, List.sum_cons]
          rw [ih]
          simp only [MathLab.PlanarArea.det2, PiLp.add_apply]
          ring
    rw [hsum]
    have hlTzero : lT.sum = 0 := by
      dsimp only [lT]
      rw [List.sum_ofFn]
      exact T.sum_edge_eq_zero
    rw [hlTzero]
    simp [MathLab.PlanarArea.det2]
  have hsum_two_sub (l : List Point) (a b : Point → ℝ) :
      (l.map (fun x => 2 * a x - b x)).sum =
        2 * (l.map a).sum - (l.map b).sum := by
    induction l with
    | nil => simp
    | cons x l ih =>
        simp only [List.map_cons, List.sum_cons, ih]
        ring
  have hsum_neg_two_add (l : List Point) (a b : Point → ℝ) :
      (l.map (fun x => -2 * a x + b x)).sum =
        -2 * (l.map a).sum + (l.map b).sum := by
    induction l with
    | nil => simp
    | cons x l ih =>
        simp only [List.map_cons, List.sum_cons, ih]
        ring
  have hKsum_code (e : Point) :
      (lT.map (K e)).sum =
        2 * fixedCutSupportCode T
          (innerSL ℝ (outwardNormal e)) := by
    let f : StrongDual ℝ Point := innerSL ℝ (outwardNormal e)
    have hf (x : Point) : f x = MathLab.PlanarArea.det2 x e := by
      dsimp only [f]
      simp only [innerSL_apply_apply]
      simp [outwardNormal, MathLab.PlanarArea.det2,
        PiLp.inner_apply, Fin.sum_univ_two]
      ring
    have hfHorizontal : f horizontalUnit = e 1 := by
      rw [hf]
      simp [horizontalUnit, MathLab.PlanarArea.det2]
    change (lT.map (K e)).sum = 2 * fixedCutSupportCode T f
    by_cases ha : 0 ≤ f horizontalUnit
    · have hey : 0 ≤ e 1 := by rwa [hfHorizontal] at ha
      have haDet : 0 ≤ MathLab.PlanarArea.det2 horizontalUnit e := by
        rw [← hf horizontalUnit]
        exact ha
      calc
        (lT.map (K e)).sum =
            (lT.map (fun t =>
              2 * (if MathLab.PolygonRearrangement.inUpperHalf t ∧
                0 < MathLab.PlanarArea.det2 t e then
                  MathLab.PlanarArea.det2 t e else 0) -
                MathLab.PlanarArea.det2 t e)).sum := by
          apply congrArg List.sum
          apply List.map_congr_left
          intro t ht
          exact hK_formula_nonneg e t hey
        _ = 2 * (lT.map (fun t =>
              if MathLab.PolygonRearrangement.inUpperHalf t ∧
                0 < MathLab.PlanarArea.det2 t e then
                  MathLab.PlanarArea.det2 t e else 0)).sum -
              (lT.map (fun t => MathLab.PlanarArea.det2 t e)).sum :=
          hsum_two_sub lT _ _
        _ = 2 * (lT.map (fun t =>
              if MathLab.PolygonRearrangement.inUpperHalf t ∧
                0 < MathLab.PlanarArea.det2 t e then
                  MathLab.PlanarArea.det2 t e else 0)).sum := by
          rw [hdet_sum_zero]
          ring
        _ = 2 * fixedCutSupportCode T f := by
          simp only [lT, List.map_ofFn, List.sum_ofFn,
            Function.comp_apply, fixedCutSupportCode, haDet, if_true,
            Finset.sum_filter, hf]
    · have hey : e 1 < 0 := by
        rw [hfHorizontal] at ha
        exact lt_of_not_ge ha
      have haDet : ¬0 ≤ MathLab.PlanarArea.det2 horizontalUnit e := by
        rw [← hf horizontalUnit]
        exact ha
      calc
        (lT.map (K e)).sum =
            (lT.map (fun t =>
              -2 * (if ¬MathLab.PolygonRearrangement.inUpperHalf t ∧
                MathLab.PlanarArea.det2 t e < 0 then
                  MathLab.PlanarArea.det2 t e else 0) +
                MathLab.PlanarArea.det2 t e)).sum := by
          apply congrArg List.sum
          apply List.map_congr_left
          intro t ht
          exact hK_formula_neg e t hey
        _ = -2 * (lT.map (fun t =>
              if ¬MathLab.PolygonRearrangement.inUpperHalf t ∧
                MathLab.PlanarArea.det2 t e < 0 then
                  MathLab.PlanarArea.det2 t e else 0)).sum +
              (lT.map (fun t => MathLab.PlanarArea.det2 t e)).sum :=
          hsum_neg_two_add lT _ _
        _ = -2 * (lT.map (fun t =>
              if ¬MathLab.PolygonRearrangement.inUpperHalf t ∧
                MathLab.PlanarArea.det2 t e < 0 then
                  MathLab.PlanarArea.det2 t e else 0)).sum := by
          rw [hdet_sum_zero]
          ring
        _ = 2 * fixedCutSupportCode T f := by
          simp only [lT, List.map_ofFn, List.sum_ofFn,
            Function.comp_apply, fixedCutSupportCode, haDet, if_false,
            Finset.sum_filter, hf]
          ring
  have hsupport : ∀ {l : ℕ}
      (R : MathLab.PolygonRearrangement.ClosedWalk l), 0 < l →
      (∀ p : Fin l × Fin l, p.1 < p.2 →
        MathLab.PolygonRearrangement.polarLEIgnoringZero
          (R.edge p.1) (R.edge p.2)) →
      ∀ f : StrongDual ℝ Point,
        (∀ x ∈ closedWalkHull R, f x ≤ fixedCutSupportCode R f) ∧
        ∃ x ∈ closedWalkHull R, f x = fixedCutSupportCode R f := by
    intro l R hl hR f
    have hclose : (∑ i : Fin l, f (R.edge i)) = 0 := by
      rw [← map_sum, R.sum_edge_eq_zero, map_zero]
    have hvertex (i : Fin l) :
        f (R.vertex i) = ∑ j ∈ Finset.Iio i, f (R.edge j) := by
      rw [MathLab.PolygonRearrangement.ClosedWalk.vertex, map_sum]
    have hmem_vertex (i : Fin l) : R.vertex i ∈ closedWalkHull R := by
      apply subset_convexHull ℝ
      exact ⟨i, rfl⟩
    have hconvex_bound
        (hbound : ∀ i : Fin l, f (R.vertex i) ≤ fixedCutSupportCode R f) :
        ∀ x ∈ closedWalkHull R, f x ≤ fixedCutSupportCode R f := by
      rw [closedWalkHull]
      apply convexHull_min
      · rintro x ⟨i, rfl⟩
        exact hbound i
      · exact convex_halfSpace_le (.mk f.map_add f.map_smul) _
    by_cases ha : 0 ≤ f horizontalUnit
    · have hcode_nonneg : 0 ≤ fixedCutSupportCode R f := by
        rw [fixedCutSupportCode, if_pos ha]
        apply Finset.sum_nonneg
        intro i hi
        exact (Finset.mem_filter.mp hi).2.2.le
      have hvertex_le (i : Fin l) :
          f (R.vertex i) ≤ fixedCutSupportCode R f := by
        by_cases htrail : ∃ j : Fin l, j < i ∧
            ¬MathLab.PolygonRearrangement.inUpperHalf (R.edge j) ∧
            0 < f (R.edge j)
        · obtain ⟨j, hji, hjlower, hjpos⟩ := htrail
          have hj0 : R.edge j ≠ 0 := by
            intro h
            rw [h, map_zero] at hjpos
            linarith
          have hsuffix_nonneg :
              0 ≤ ∑ k ∈ Finset.Ici i, f (R.edge k) := by
            apply Finset.sum_nonneg
            intro k hk
            have hik : i ≤ k := Finset.mem_Ici.mp hk
            have hjk : j < k := lt_of_lt_of_le hji hik
            by_cases hk0 : R.edge k = 0
            · simp [hk0]
            have hrel := hR (j, k) hjk
            have hklower :
                ¬MathLab.PolygonRearrangement.inUpperHalf (R.edge k) := by
              intro hkupper
              exact not_lower_before_upper_of_polarLEIgnoringZero
                hj0 hk0 hrel hjlower hkupper
            by_contra hkneg
            have hklt : f (R.edge k) < 0 := lt_of_not_ge hkneg
            exact not_functional_pos_neg_in_lower_of_polarLEIgnoringZero
              f ha hjlower hklower hrel ⟨hjpos, hklt⟩
          have hdisj : Disjoint (Finset.Iio i) (Finset.Ici i) := by
            rw [Finset.disjoint_left]
            intro k hklt hkle
            exact (not_le_of_gt (Finset.mem_Iio.mp hklt))
              (Finset.mem_Ici.mp hkle)
          have hunion : Finset.Iio i ∪ Finset.Ici i = Finset.univ := by
            ext k
            simp only [Finset.mem_union, Finset.mem_Iio, Finset.mem_Ici,
              Finset.mem_univ, iff_true]
            exact lt_or_ge k i
          have hclose' := hclose
          rw [← hunion, Finset.sum_union hdisj] at hclose'
          rw [hvertex]
          linarith
        · rw [hvertex]
          calc
            (∑ j ∈ Finset.Iio i, f (R.edge j)) ≤
                ∑ j ∈ Finset.Iio i,
                  if MathLab.PolygonRearrangement.inUpperHalf (R.edge j) ∧
                    0 < f (R.edge j) then f (R.edge j) else 0 := by
              apply Finset.sum_le_sum
              intro j hj
              by_cases hp :
                  MathLab.PolygonRearrangement.inUpperHalf (R.edge j) ∧
                    0 < f (R.edge j)
              · simp [hp]
              · simp only [hp, if_false]
                by_contra hjpos
                have hjpos' : 0 < f (R.edge j) := lt_of_not_ge hjpos
                by_cases hjupper :
                    MathLab.PolygonRearrangement.inUpperHalf (R.edge j)
                · exact hp ⟨hjupper, hjpos'⟩
                · exact htrail ⟨j, Finset.mem_Iio.mp hj, hjupper, hjpos'⟩
            _ ≤ ∑ j : Fin l,
                  if MathLab.PolygonRearrangement.inUpperHalf (R.edge j) ∧
                    0 < f (R.edge j) then f (R.edge j) else 0 := by
              apply Finset.sum_le_sum_of_subset_of_nonneg (Finset.subset_univ _)
              intro j hj hjnot
              split_ifs with hp
              · exact hp.2.le
              · exact le_rfl
            _ = fixedCutSupportCode R f := by
              simp only [fixedCutSupportCode, ha, if_true, Finset.sum_filter]
      have hattain : ∃ x ∈ closedWalkHull R,
          f x = fixedCutSupportCode R f := by
        let P : Finset (Fin l) := Finset.univ.filter (fun i =>
          MathLab.PolygonRearrangement.inUpperHalf (R.edge i) ∧
            0 < f (R.edge i))
        by_cases hP : P.Nonempty
        · let p : Fin l := P.max' hP
          have hpP : p ∈ P := P.max'_mem hP
          have hpupper :
              MathLab.PolygonRearrangement.inUpperHalf (R.edge p) :=
            (Finset.mem_filter.mp hpP).2.1
          have hppos : 0 < f (R.edge p) :=
            (Finset.mem_filter.mp hpP).2.2
          have hp0 : R.edge p ≠ 0 := by
            intro h
            rw [h, map_zero] at hppos
            linarith
          have hnonneg_before {j : Fin l} (hjp : j ≤ p) :
              0 ≤ f (R.edge j) := by
            by_cases hj0 : R.edge j = 0
            · simp [hj0]
            by_contra hjneg
            have hjlt0 : f (R.edge j) < 0 := lt_of_not_ge hjneg
            by_cases hjpEq : j = p
            · subst j
              linarith
            have hjlt : j < p := lt_of_le_of_ne hjp hjpEq
            have hrel := hR (j, p) hjlt
            by_cases hjupper :
                MathLab.PolygonRearrangement.inUpperHalf (R.edge j)
            · exact not_functional_neg_pos_in_upper_of_polarLEIgnoringZero
                f ha hjupper hpupper hrel ⟨hjlt0, hppos⟩
            · exact not_lower_before_upper_of_polarLEIgnoringZero
                hj0 hp0 hrel hjupper hpupper
          have hpnext : p.val + 1 < l := by
            by_contra hpn
            have hall (j : Fin l) : j ≤ p := by
              apply Fin.le_iff_val_le_val.mpr
              omega
            have hsumpos : 0 < ∑ j : Fin l, f (R.edge j) := by
              apply Finset.sum_pos'
              · intro j hj
                exact hnonneg_before (hall j)
              · exact ⟨p, Finset.mem_univ p, hppos⟩
            linarith
          let k : Fin l := ⟨p.val + 1, hpnext⟩
          have hIio : Finset.Iio k = Finset.Iic p := by
            ext j
            simp only [Finset.mem_Iio, Finset.mem_Iic]
            change j.val < p.val + 1 ↔ j.val ≤ p.val
            omega
          have hupper_before_of_pos {j : Fin l} (hjp : j ≤ p)
              (hjpos : 0 < f (R.edge j)) :
              MathLab.PolygonRearrangement.inUpperHalf (R.edge j) := by
            by_contra hjlower
            have hj0 : R.edge j ≠ 0 := by
              intro h
              rw [h, map_zero] at hjpos
              linarith
            by_cases hjpEq : j = p
            · subst j
              exact hjlower hpupper
            have hjlt : j < p := lt_of_le_of_ne hjp hjpEq
            exact not_lower_before_upper_of_polarLEIgnoringZero
              hj0 hp0 (hR (j, p) hjlt) hjlower hpupper
          have hfilter :
              (Finset.Iic p).filter (fun j =>
                MathLab.PolygonRearrangement.inUpperHalf (R.edge j) ∧
                  0 < f (R.edge j)) = P := by
            ext j
            constructor
            · intro hj
              have hj' := (Finset.mem_filter.mp hj).2
              exact Finset.mem_filter.mpr ⟨Finset.mem_univ j, hj'⟩
            · intro hj
              have hjP := (Finset.mem_filter.mp hj).2
              have hjle : j ≤ p := P.le_max' j hj
              exact Finset.mem_filter.mpr ⟨Finset.mem_Iic.mpr hjle, hjP⟩
          refine ⟨R.vertex k, hmem_vertex k, ?_⟩
          rw [hvertex, hIio, fixedCutSupportCode, if_pos ha]
          change (∑ j ∈ Finset.Iic p, f (R.edge j)) = ∑ j ∈ P, f (R.edge j)
          rw [← hfilter, Finset.sum_filter]
          apply Finset.sum_congr rfl
          intro j hj
          have hjle : j ≤ p := Finset.mem_Iic.mp hj
          have hjnonneg := hnonneg_before hjle
          by_cases hjpos : 0 < f (R.edge j)
          · have hjupper := hupper_before_of_pos hjle hjpos
            simp [hjupper, hjpos]
          · have hjzero : f (R.edge j) = 0 :=
              le_antisymm (le_of_not_gt hjpos) hjnonneg
            simp [hjzero]
        · have hPempty : P = ∅ := Finset.not_nonempty_iff_eq_empty.mp hP
          let z : Fin l := ⟨0, hl⟩
          refine ⟨R.vertex z, hmem_vertex z, ?_⟩
          have hz : R.vertex z = 0 := vertex_zero R hl
          rw [hz, map_zero, fixedCutSupportCode, if_pos ha]
          have hfilter : Finset.univ.filter (fun i =>
              MathLab.PolygonRearrangement.inUpperHalf (R.edge i) ∧
                0 < f (R.edge i)) = ∅ := by
            simpa [P] using hPempty
          rw [hfilter]
          simp
      exact ⟨hconvex_bound hvertex_le, hattain⟩
    · have ha' : f horizontalUnit < 0 := lt_of_not_ge ha
      have hcode_nonneg : 0 ≤ fixedCutSupportCode R f := by
        rw [fixedCutSupportCode, if_neg ha]
        apply neg_nonneg.mpr
        apply Finset.sum_nonpos
        intro i hi
        exact (Finset.mem_filter.mp hi).2.2.le
      have hvertex_le (i : Fin l) :
          f (R.vertex i) ≤ fixedCutSupportCode R f := by
        by_cases hearly : ∃ j : Fin l, j ∈ Finset.Ici i ∧
            MathLab.PolygonRearrangement.inUpperHalf (R.edge j) ∧
            f (R.edge j) < 0
        · obtain ⟨j, hji, hjupper, hjneg⟩ := hearly
          have hj0 : R.edge j ≠ 0 := by
            intro h
            rw [h, map_zero] at hjneg
            linarith
          have hprefix_nonpos :
              ∑ k ∈ Finset.Iio i, f (R.edge k) ≤ 0 := by
            apply Finset.sum_nonpos
            intro k hk
            have hki : k < i := Finset.mem_Iio.mp hk
            have hij : i ≤ j := Finset.mem_Ici.mp hji
            have hkj : k < j := lt_of_lt_of_le hki hij
            by_cases hk0 : R.edge k = 0
            · simp [hk0]
            have hrel := hR (k, j) hkj
            by_contra hkpos
            have hkpos' : 0 < f (R.edge k) := lt_of_not_ge hkpos
            have hkupper :
                MathLab.PolygonRearrangement.inUpperHalf (R.edge k) := by
              by_contra hklower
              exact not_lower_before_upper_of_polarLEIgnoringZero
                hk0 hj0 hrel hklower hjupper
            exact not_functional_pos_neg_in_upper_of_polarLEIgnoringZero
              f ha' hkupper hjupper hrel ⟨hkpos', hjneg⟩
          rw [hvertex]
          exact hprefix_nonpos.trans hcode_nonneg
        · have hsumle :
              (∑ k with
                ¬MathLab.PolygonRearrangement.inUpperHalf (R.edge k) ∧
                  f (R.edge k) < 0, f (R.edge k)) ≤
                ∑ k ∈ Finset.Ici i, f (R.edge k) := by
            have hsumle' :
                (∑ k : Fin l,
                  if ¬MathLab.PolygonRearrangement.inUpperHalf (R.edge k) ∧
                    f (R.edge k) < 0 then f (R.edge k) else 0) ≤
                  ∑ k : Fin l, if i ≤ k then f (R.edge k) else 0 := by
              apply Finset.sum_le_sum
              intro k hk
              by_cases hik : i ≤ k
              · simp only [hik, if_true]
                by_cases hN :
                    ¬MathLab.PolygonRearrangement.inUpperHalf (R.edge k) ∧
                      f (R.edge k) < 0
                · simp [hN]
                · simp only [hN, if_false]
                  by_contra hkneg
                  have hkneg' : f (R.edge k) < 0 := lt_of_not_ge hkneg
                  by_cases hkupper :
                      MathLab.PolygonRearrangement.inUpperHalf (R.edge k)
                  · exact hearly ⟨k, Finset.mem_Ici.mpr hik, hkupper, hkneg'⟩
                  · exact hN ⟨hkupper, hkneg'⟩
              · simp only [hik, if_false]
                by_cases hN :
                    ¬MathLab.PolygonRearrangement.inUpperHalf (R.edge k) ∧
                      f (R.edge k) < 0
                · simp [hN, hN.2.le]
                · simp [hN]
            have hIci : Finset.univ.filter (fun k : Fin l => i ≤ k) =
                Finset.Ici i := by
              ext k
              simp
            calc
              (∑ k with
                  ¬MathLab.PolygonRearrangement.inUpperHalf (R.edge k) ∧
                    f (R.edge k) < 0, f (R.edge k)) =
                  ∑ k : Fin l,
                    if ¬MathLab.PolygonRearrangement.inUpperHalf (R.edge k) ∧
                      f (R.edge k) < 0 then f (R.edge k) else 0 := by
                rw [Finset.sum_filter]
              _ ≤ ∑ k : Fin l, if i ≤ k then f (R.edge k) else 0 := hsumle'
              _ = ∑ k ∈ Finset.Ici i, f (R.edge k) := by
                rw [← Finset.sum_filter, hIci]
          have hdisj : Disjoint (Finset.Iio i) (Finset.Ici i) := by
            rw [Finset.disjoint_left]
            intro k hklt hkle
            exact (not_le_of_gt (Finset.mem_Iio.mp hklt))
              (Finset.mem_Ici.mp hkle)
          have hunion : Finset.Iio i ∪ Finset.Ici i = Finset.univ := by
            ext k
            simp only [Finset.mem_union, Finset.mem_Iio, Finset.mem_Ici,
              Finset.mem_univ, iff_true]
            exact lt_or_ge k i
          have hclose' := hclose
          rw [← hunion, Finset.sum_union hdisj] at hclose'
          rw [hvertex, fixedCutSupportCode, if_neg ha]
          linarith
      have hattain : ∃ x ∈ closedWalkHull R,
          f x = fixedCutSupportCode R f := by
        let N : Finset (Fin l) := Finset.univ.filter (fun i =>
          ¬MathLab.PolygonRearrangement.inUpperHalf (R.edge i) ∧
            f (R.edge i) < 0)
        by_cases hN : N.Nonempty
        · let p : Fin l := N.min' hN
          have hpN : p ∈ N := N.min'_mem hN
          have hplower :
              ¬MathLab.PolygonRearrangement.inUpperHalf (R.edge p) :=
            (Finset.mem_filter.mp hpN).2.1
          have hpneg : f (R.edge p) < 0 :=
            (Finset.mem_filter.mp hpN).2.2
          have hp0 : R.edge p ≠ 0 := by
            intro h
            rw [h, map_zero] at hpneg
            linarith
          have hnonpos_after {j : Fin l} (hpj : p ≤ j) :
              f (R.edge j) ≤ 0 := by
            by_cases hj0 : R.edge j = 0
            · simp [hj0]
            by_contra hjpos
            have hjpos' : 0 < f (R.edge j) := lt_of_not_ge hjpos
            by_cases hpjEq : p = j
            · subst j
              linarith
            have hpjlt : p < j := lt_of_le_of_ne hpj hpjEq
            have hrel := hR (p, j) hpjlt
            by_cases hjupper :
                MathLab.PolygonRearrangement.inUpperHalf (R.edge j)
            · exact not_lower_before_upper_of_polarLEIgnoringZero
                hp0 hj0 hrel hplower hjupper
            · exact not_functional_neg_pos_in_lower_of_polarLEIgnoringZero
                f ha' hplower hjupper hrel ⟨hpneg, hjpos'⟩
          have hlower_after_of_neg {j : Fin l} (hpj : p ≤ j)
              (hjneg : f (R.edge j) < 0) :
              ¬MathLab.PolygonRearrangement.inUpperHalf (R.edge j) := by
            intro hjupper
            have hj0 : R.edge j ≠ 0 := by
              intro h
              rw [h, map_zero] at hjneg
              linarith
            by_cases hpjEq : p = j
            · subst j
              exact hplower hjupper
            have hpjlt : p < j := lt_of_le_of_ne hpj hpjEq
            exact not_lower_before_upper_of_polarLEIgnoringZero
              hp0 hj0 (hR (p, j) hpjlt) hplower hjupper
          have hfilter :
              (Finset.Ici p).filter (fun j =>
                ¬MathLab.PolygonRearrangement.inUpperHalf (R.edge j) ∧
                  f (R.edge j) < 0) = N := by
            ext j
            constructor
            · intro hj
              have hj' := (Finset.mem_filter.mp hj).2
              exact Finset.mem_filter.mpr ⟨Finset.mem_univ j, hj'⟩
            · intro hj
              have hjN := (Finset.mem_filter.mp hj).2
              have hpj : p ≤ j := N.min'_le j hj
              exact Finset.mem_filter.mpr ⟨Finset.mem_Ici.mpr hpj, hjN⟩
          have hsuffix :
              (∑ j ∈ Finset.Ici p, f (R.edge j)) = ∑ j ∈ N, f (R.edge j) := by
            rw [← hfilter, Finset.sum_filter]
            apply Finset.sum_congr rfl
            intro j hj
            have hpj : p ≤ j := Finset.mem_Ici.mp hj
            have hjnonpos := hnonpos_after hpj
            by_cases hjneg : f (R.edge j) < 0
            · have hjlower := hlower_after_of_neg hpj hjneg
              simp [hjlower, hjneg]
            · have hjzero : f (R.edge j) = 0 :=
                le_antisymm hjnonpos (not_lt.mp hjneg)
              simp [hjzero]
          have hdisj : Disjoint (Finset.Iio p) (Finset.Ici p) := by
            rw [Finset.disjoint_left]
            intro j hjlt hjle
            exact (not_le_of_gt (Finset.mem_Iio.mp hjlt))
              (Finset.mem_Ici.mp hjle)
          have hunion : Finset.Iio p ∪ Finset.Ici p = Finset.univ := by
            ext j
            simp only [Finset.mem_union, Finset.mem_Iio, Finset.mem_Ici,
              Finset.mem_univ, iff_true]
            exact lt_or_ge j p
          have hclose' := hclose
          rw [← hunion, Finset.sum_union hdisj, hsuffix] at hclose'
          refine ⟨R.vertex p, hmem_vertex p, ?_⟩
          rw [hvertex, fixedCutSupportCode, if_neg ha]
          linarith
        · have hNempty : N = ∅ := Finset.not_nonempty_iff_eq_empty.mp hN
          let z : Fin l := ⟨0, hl⟩
          refine ⟨R.vertex z, hmem_vertex z, ?_⟩
          have hz : R.vertex z = 0 := vertex_zero R hl
          rw [hz, map_zero, fixedCutSupportCode, if_neg ha]
          have hfilter : Finset.univ.filter (fun i =>
              ¬MathLab.PolygonRearrangement.inUpperHalf (R.edge i) ∧
                f (R.edge i) < 0) = ∅ := by
            simpa [N] using hNempty
          rw [hfilter]
          simp
      exact ⟨hconvex_bound hvertex_le, hattain⟩
  have hTcompact : IsCompact (closedWalkHull T) := by
    rw [closedWalkHull]
    exact (Set.finite_range _).isCompact_convexHull ℝ
  have hTnonempty : (closedWalkHull T).Nonempty := by
    rw [closedWalkHull]
    let z : Fin m := ⟨0, hm⟩
    refine ⟨T.toPolygon.vertices z, ?_⟩
    apply subset_convexHull ℝ
    exact ⟨z, rfl⟩
  have hsupport_code (e : Point) :
      supportValue (closedWalkHull T) (outwardNormal e) =
        fixedCutSupportCode T (innerSL ℝ (outwardNormal e)) := by
    let f : StrongDual ℝ Point := innerSL ℝ (outwardNormal e)
    have hfInner (x : Point) :
        f x = inner ℝ x (outwardNormal e) := by
      dsimp only [f]
      rw [innerSL_apply_apply, real_inner_comm]
    rcases hsupport T hm hT f with ⟨hbound, x, hx, hxcode⟩
    obtain ⟨y, hy, hsupport_y⟩ :=
      supportValue_eq_inner hTcompact hTnonempty (outwardNormal e)
    change supportValue (closedWalkHull T) (outwardNormal e) =
      fixedCutSupportCode T f
    apply le_antisymm
    · rw [hsupport_y, ← hfInner]
      exact hbound y hy
    · calc
        fixedCutSupportCode T f = f x := hxcode.symm
        _ = inner ℝ x (outwardNormal e) := hfInner x
        _ ≤ supportValue (closedWalkHull T) (outwardNormal e) :=
          inner_le_supportValue hTcompact hTnonempty hx
  have hKsum_support (e : Point) :
      (lT.map (K e)).sum =
        2 * supportValue (closedWalkHull T) (outwardNormal e) := by
    calc
      (lT.map (K e)).sum =
          2 * fixedCutSupportCode T (innerSL ℝ (outwardNormal e)) :=
        hKsum_code e
      _ = 2 * supportValue (closedWalkHull T) (outwardNormal e) := by
        rw [hsupport_code]
  have hC_support : C = 2 * edgeSupportSum (closedWalkHull T) S := by
    dsimp only [C, lS]
    rw [List.map_ofFn, List.sum_ofFn]
    simp only [Function.comp_apply, edgeSupportSum]
    simp_rw [hKsum_support]
    rw [Finset.mul_sum]
  have hDUarea : D lU = 4 * U.signedArea := by
    have hp : scratchPairDetSum lU = 2 * U.signedArea := by
      simpa only [lU] using scratchPairDetSum_edges U
    calc
      D lU = 2 * scratchPairDetSum lU :=
        (hpairDouble lU hlUsort).symm
      _ = 4 * U.signedArea := by rw [hp]; ring
  have hDSarea : D lS = 4 * S.signedArea := by
    have hp : scratchPairDetSum lS = 2 * S.signedArea := by
      simpa only [lS] using scratchPairDetSum_edges S
    calc
      D lS = 2 * scratchPairDetSum lS :=
        (hpairDouble lS hlSsort).symm
      _ = 4 * S.signedArea := by rw [hp]; ring
  have hDTarea : D lT = 4 * T.signedArea := by
    have hp : scratchPairDetSum lT = 2 * T.signedArea := by
      simpa only [lT] using scratchPairDetSum_edges T
    calc
      D lT = 2 * scratchPairDetSum lT :=
        (hpairDouble lT hlTsort).symm
      _ = 4 * T.signedArea := by rw [hp]; ring
  have harea4 :
      4 * U.signedArea = 4 * S.signedArea + 4 * T.signedArea +
        4 * edgeSupportSum (closedWalkHull T) S := by
    calc
      4 * U.signedArea = D lU := hDUarea.symm
      _ = D lS + D lT + 2 * C := hDU
      _ = 4 * S.signedArea + 4 * T.signedArea +
          4 * edgeSupportSum (closedWalkHull T) S := by
        rw [hDSarea, hDTarea, hC_support]
        ring
  change U.signedArea =
    S.signedArea + T.signedArea + edgeSupportSum (closedWalkHull T) S
  linarith

/-- **AUDITED PRODUCTION HELPER — ANGULAR-MERGE SUPPORT COEFFICIENT.**  The intrinsic
signed area of any cyclic sort of the literal concatenated edge multiset is
the sum of the two input signed areas plus exactly the unnormalised support
sum of the second companion against the first edges.  This isolates the
coefficient/sign calculation from the Minkowski-hull identification. -/
private theorem signedArea_sortedAppend_eq_add_add_edgeSupportSum
    {n m : ℕ} (Q : MathLab.PolygonRearrangement.ClosedWalk n)
    (σ : Equiv.Perm (Fin n)) (hσ : Q.IsCyclicCCWEdgeSort σ) (hn : 0 < n)
    (R : MathLab.PolygonRearrangement.ClosedWalk m)
    (τ : Equiv.Perm (Fin m)) (hτ : R.IsCyclicCCWEdgeSort τ) (hm : 0 < m)
    (υ : Equiv.Perm (Fin (n + m)))
    (hυ : (appendClosedWalk (Q.sortedCompanion σ)
      (R.sortedCompanion τ)).IsCyclicCCWEdgeSort υ) :
    ((appendClosedWalk (Q.sortedCompanion σ) (R.sortedCompanion τ)).sortedCompanion
      υ).signedArea =
      (Q.sortedCompanion σ).signedArea + (R.sortedCompanion τ).signedArea +
        edgeSupportSum (companionHull R τ) (Q.sortedCompanion σ) := by
  by_cases hboth : n = 1 ∧ m = 1
  · rcases hboth with ⟨rfl, rfl⟩
    have hQ0 : Q.edge 0 = 0 := by
      simpa using Q.sum_edge_eq_zero
    have hR0 : R.edge 0 = 0 := by
      simpa using R.sum_edge_eq_zero
    have hQs0 (i : Fin 1) : (Q.sortedCompanion σ).edge i = 0 := by
      have hi : σ i = 0 := Subsingleton.elim _ _
      simpa [MathLab.PolygonRearrangement.ClosedWalk.edge_sortedCompanion, hi] using hQ0
    have hRs0 (i : Fin 1) : (R.sortedCompanion τ).edge i = 0 := by
      have hi : τ i = 0 := Subsingleton.elim _ _
      simpa [MathLab.PolygonRearrangement.ClosedWalk.edge_sortedCompanion, hi] using hR0
    let A : MathLab.PolygonRearrangement.ClosedWalk 2 :=
      appendClosedWalk (Q.sortedCompanion σ) (R.sortedCompanion τ)
    have hA0 (i : Fin 2) : A.edge i = 0 := by
      fin_cases i
      · change Fin.append (Q.sortedCompanion σ).edge
            (R.sortedCompanion τ).edge (Fin.castAdd 1 (0 : Fin 1)) = 0
        rw [Fin.append_left]
        exact hQs0 0
      · change Fin.append (Q.sortedCompanion σ).edge
            (R.sortedCompanion τ).edge (Fin.natAdd 1 (0 : Fin 1)) = 0
        rw [Fin.append_right]
        exact hRs0 0
    have hQarea : (Q.sortedCompanion σ).signedArea = 0 := by
      rw [MathLab.PolygonRearrangement.ClosedWalk.signedArea, Fin.sum_univ_one]
      have hIio : Finset.Iio (0 : Fin 1) = ∅ := by
        ext i
        fin_cases i
        simp
      rw [hIio]
      simp
    have hRarea : (R.sortedCompanion τ).signedArea = 0 := by
      rw [MathLab.PolygonRearrangement.ClosedWalk.signedArea, Fin.sum_univ_one]
      have hIio : Finset.Iio (0 : Fin 1) = ∅ := by
        ext i
        fin_cases i
        simp
      rw [hIio]
      simp
    have hAarea : (A.sortedCompanion υ).signedArea = 0 := by
      simp [MathLab.PolygonRearrangement.ClosedWalk.signedArea,
        MathLab.PolygonRearrangement.ClosedWalk.edge_sortedCompanion, hA0,
        MathLab.PlanarArea.det2]
    have hRvertex (i : Fin 1) : (R.sortedCompanion τ).vertex i = 0 := by
      fin_cases i
      rw [MathLab.PolygonRearrangement.ClosedWalk.vertex]
      change (∑ j ∈ Finset.Iio (0 : Fin 1),
        (R.sortedCompanion τ).edge j) = 0
      have hIio : Finset.Iio (0 : Fin 1) = ∅ := by
        ext j
        fin_cases j
        simp
      rw [hIio]
      simp
    have hRHull : companionHull R τ = {0} := by
      rw [companionHull]
      have hrange :
          range (R.sortedCompanion τ).toPolygon.vertices = {0} := by
        ext x
        simp [MathLab.PolygonRearrangement.ClosedWalk.toPolygon, hRvertex, eq_comm]
      rw [hrange, convexHull_singleton]
    have hsupp : supportValue ({0} : Set Point) 0 = 0 := by
      obtain ⟨x, hx, heq⟩ := supportValue_eq_inner
        (isCompact_singleton : IsCompact ({0} : Set Point)) (singleton_nonempty 0) 0
      simpa using heq
    have hsupport :
        edgeSupportSum (companionHull R τ) (Q.sortedCompanion σ) = 0 := by
      rw [hRHull]
      rw [edgeSupportSum, Fin.sum_univ_one, hQs0]
      have hout : outwardNormal (0 : Point) = 0 := by
        ext i
        fin_cases i <;> simp [outwardNormal]
      rw [hout, hsupp]
    change (A.sortedCompanion υ).signedArea = _
    rw [hAarea, hQarea, hRarea, hsupport]
    ring
  · /- AUDITED CORE REMAINDER (B97-SCRATCH-ANGULAR-MERGE-SUPPORT):
      stable weak-polar order uniqueness and the exact prefix-support/cross-
      determinant calculation when at least one input has more than one edge. -/
    by_cases hn1 : n = 1
    · subst n
      let Z := Q.sortedCompanion σ
      let S := R.sortedCompanion τ
      have hZ0 : Z.edge (0 : Fin 1) = 0 := by
        simpa using Z.sum_edge_eq_zero
      rcases hτ with ⟨k, hk⟩
      let ρ : Equiv.Perm (Fin m) := (finRotate m) ^ k
      let U := S.permute ρ
      have hlinear : ∀ p : Fin m × Fin m, p.1 < p.2 →
          MathLab.PolygonRearrangement.polarLEIgnoringZero
            (U.edge p.1) (U.edge p.2) := by
        intro p hp
        simpa [U, S, ρ,
          MathLab.PolygonRearrangement.ClosedWalk.sortedCompanion,
          MathLab.PolygonRearrangement.ClosedWalk.permute] using hk p hp
      let A := appendClosedWalk Z S
      let η : Equiv.Perm (Fin (1 + m)) := prependPerm ρ
      have hAη : A.IsCyclicCCWEdgeSort η := by
        rcases isCyclicCCWEdgeSort_permute_append_prependPerm
            Z S hZ0 ρ hlinear with ⟨cut, hcut⟩
        refine ⟨cut, ?_⟩
        intro p hp
        simpa [A, η, MathLab.PolygonRearrangement.ClosedWalk.permute] using
          hcut p hp
      have hsortEq :
          (A.sortedCompanion υ).signedArea =
            (A.sortedCompanion η).signedArea :=
        signedArea_sortedCompanion_eq_of_two_sorts A υ hυ η hAη
      have hcanonical : (A.sortedCompanion η).signedArea = S.signedArea := by
        have hins := signedArea_permute_append_prependPerm Z S hZ0 ρ hm
        have hrot := S.signedArea_permute_finRotate_pow k
        calc
          (A.sortedCompanion η).signedArea = U.signedArea := by
            simpa [A, η, U,
              MathLab.PolygonRearrangement.ClosedWalk.sortedCompanion] using hins
          _ = S.signedArea := by simpa [U, ρ] using hrot
      have hZarea : Z.signedArea = 0 := signedArea_eq_zero_of_card_one Z
      have hsupport : edgeSupportSum (companionHull R τ) Z = 0 :=
        edgeSupportSum_eq_zero_of_card_one (companionHull R τ)
          (companionHull_isCompact R τ) (companionHull_nonempty R τ hm) Z
      change (A.sortedCompanion υ).signedArea =
        Z.signedArea + S.signedArea + edgeSupportSum (companionHull R τ) Z
      rw [hsortEq, hcanonical, hZarea, hsupport]
      ring
    · by_cases hm1 : m = 1
      · subst m
        let S := Q.sortedCompanion σ
        let Z := R.sortedCompanion τ
        have hZ0 : Z.edge (0 : Fin 1) = 0 := by
          simpa using Z.sum_edge_eq_zero
        rcases hσ with ⟨k, hk⟩
        let ρ : Equiv.Perm (Fin n) := (finRotate n) ^ k
        let U := S.permute ρ
        have hlinear : ∀ p : Fin n × Fin n, p.1 < p.2 →
            MathLab.PolygonRearrangement.polarLEIgnoringZero
              (U.edge p.1) (U.edge p.2) := by
          intro p hp
          simpa [U, S, ρ,
            MathLab.PolygonRearrangement.ClosedWalk.sortedCompanion,
            MathLab.PolygonRearrangement.ClosedWalk.permute] using hk p hp
        let A := appendClosedWalk S Z
        let η : Equiv.Perm (Fin (n + 1)) := appendPerm ρ
        have hAη : A.IsCyclicCCWEdgeSort η := by
          rcases isCyclicCCWEdgeSort_permute_append_appendPerm
              S Z hZ0 ρ hlinear with ⟨cut, hcut⟩
          refine ⟨cut, ?_⟩
          intro p hp
          simpa [A, η, MathLab.PolygonRearrangement.ClosedWalk.permute] using
            hcut p hp
        have hsortEq :
            (A.sortedCompanion υ).signedArea =
              (A.sortedCompanion η).signedArea :=
          signedArea_sortedCompanion_eq_of_two_sorts A υ hυ η hAη
        have hcanonical : (A.sortedCompanion η).signedArea = S.signedArea := by
          have hins := signedArea_permute_append_appendPerm S Z hZ0 ρ hn
          have hrot := S.signedArea_permute_finRotate_pow k
          calc
            (A.sortedCompanion η).signedArea = U.signedArea := by
              simpa [A, η, U,
                MathLab.PolygonRearrangement.ClosedWalk.sortedCompanion] using hins
            _ = S.signedArea := by simpa [U, ρ] using hrot
        have hZarea : Z.signedArea = 0 := signedArea_eq_zero_of_card_one Z
        have hZHull : companionHull R τ = {0} := by
          change closedWalkHull Z = {0}
          exact closedWalkHull_eq_singleton_zero_of_card_one Z
        have hsupport : edgeSupportSum (companionHull R τ) S = 0 := by
          rw [hZHull]
          exact edgeSupportSum_singleton_zero S
        change (A.sortedCompanion υ).signedArea =
          S.signedArea + Z.signedArea + edgeSupportSum (companionHull R τ) S
        rw [hsortEq, hcanonical, hZarea, hsupport]
        ring
      · /- Remaining audited core: both inputs have at least two edges; this
          is the genuine cross-determinant/support calculation. -/
        classical
        let S := Q.sortedCompanion σ
        let T := R.sortedCompanion τ
        rcases hσ with ⟨k, hk⟩
        rcases hτ with ⟨q, hq⟩
        let rho : Equiv.Perm (Fin n) := (finRotate n) ^ k
        let theta : Equiv.Perm (Fin m) := (finRotate m) ^ q
        let S0 := S.permute rho
        let T0 := T.permute theta
        have hSlinear : ∀ p : Fin n × Fin n, p.1 < p.2 →
            MathLab.PolygonRearrangement.polarLEIgnoringZero
              (S0.edge p.1) (S0.edge p.2) := by
          intro p hp
          simpa [S0, S, rho,
            MathLab.PolygonRearrangement.ClosedWalk.sortedCompanion,
            MathLab.PolygonRearrangement.ClosedWalk.permute] using hk p hp
        have hTlinear : ∀ p : Fin m × Fin m, p.1 < p.2 →
            MathLab.PolygonRearrangement.polarLEIgnoringZero
              (T0.edge p.1) (T0.edge p.2) := by
          intro p hp
          simpa [T0, T, theta,
            MathLab.PolygonRearrangement.ClosedWalk.sortedCompanion,
            MathLab.PolygonRearrangement.ClosedWalk.permute] using hq p hp
        let A := appendClosedWalk S T
        let beta : Equiv.Perm (Fin (n + m)) := blockPerm rho theta
        let B := appendClosedWalk S0 T0
        have hAB : A.permute beta = B := by
          simpa [A, B, beta] using
            permute_append_blockPerm S T rho theta
        obtain ⟨gamma, r, hgamma⟩ :=
          MathLab.PolygonRearrangement.exists_isCyclicCCWEdgeSort B
        let delta : Equiv.Perm (Fin (n + m)) :=
          ((finRotate (n + m)) ^ r).trans gamma
        have hdeltalinear : ∀ p : Fin (n + m) × Fin (n + m),
            p.1 < p.2 → MathLab.PolygonRearrangement.polarLEIgnoringZero
              ((B.permute delta).edge p.1)
              ((B.permute delta).edge p.2) := by
          intro p hp
          simpa [delta, MathLab.PolygonRearrangement.ClosedWalk.permute] using
            hgamma p hp
        have hcoeff0 : (B.permute delta).signedArea =
            S0.signedArea + T0.signedArea +
              edgeSupportSum (closedWalkHull T0) S0 := by
          simpa [B] using
            signedArea_permute_append_eq_add_add_edgeSupportSum_of_linearPolarSort
              S0 hn T0 hm hSlinear hTlinear delta hdeltalinear
        let upsilon : Equiv.Perm (Fin (n + m)) := delta.trans beta
        have hAU : A.permute upsilon = B.permute delta := by
          calc
            A.permute upsilon = A.permute (delta.trans beta) := by rfl
            _ = (A.permute beta).permute delta :=
              (permute_permute A beta delta).symm
            _ = B.permute delta := by rw [hAB]
        have hAlinear : ∀ p : Fin (n + m) × Fin (n + m),
            p.1 < p.2 → MathLab.PolygonRearrangement.polarLEIgnoringZero
              ((A.permute upsilon).edge p.1)
              ((A.permute upsilon).edge p.2) := by
          intro p hp
          rw [hAU]
          exact hdeltalinear p hp
        have hAsort : A.IsCyclicCCWEdgeSort upsilon := by
          refine ⟨0, ?_⟩
          intro p hp
          simpa [MathLab.PolygonRearrangement.ClosedWalk.permute] using
            hAlinear p hp
        have hAupsilon : A.IsCyclicCCWEdgeSort υ := by
          simpa [A, S, T] using hυ
        have hsortEq :
            (A.sortedCompanion υ).signedArea =
              (A.sortedCompanion upsilon).signedArea :=
          signedArea_sortedCompanion_eq_of_two_sorts
            A υ hAupsilon upsilon hAsort
        have hout : (A.sortedCompanion upsilon).signedArea =
            (B.permute delta).signedArea := by
          simpa [MathLab.PolygonRearrangement.ClosedWalk.sortedCompanion] using
            congrArg MathLab.PolygonRearrangement.ClosedWalk.signedArea hAU
        have hSarea : S0.signedArea = S.signedArea := by
          simpa [S0, rho] using S.signedArea_permute_finRotate_pow k
        have hTarea : T0.signedArea = T.signedArea := by
          simpa [T0, theta] using T.signedArea_permute_finRotate_pow q
        obtain ⟨b, hb⟩ :=
          exists_closedWalkHull_eq_vadd_permute_finRotate_pow T hm q
        have hT0compact : IsCompact (closedWalkHull T0) := by
          rw [closedWalkHull]
          exact (Set.finite_range _).isCompact_convexHull ℝ
        have hT0nonempty : (closedWalkHull T0).Nonempty := by
          rw [closedWalkHull]
          let z : Fin m := ⟨0, hm⟩
          refine ⟨T0.toPolygon.vertices z, ?_⟩
          apply subset_convexHull ℝ
          exact ⟨z, rfl⟩
        have hsupport_vadd (a : Point) (K : Set Point)
            (hKcp : IsCompact K) (hKne : K.Nonempty) (z : Point) :
            supportValue (a +ᵥ K) z =
              inner ℝ a z + supportValue K z := by
          have hAcp : IsCompact (a +ᵥ K) := by
            change IsCompact ((fun x : Point => a + x) '' K)
            exact hKcp.image (continuous_const.add continuous_id)
          have hAne : (a +ᵥ K).Nonempty := by
            obtain ⟨x, hx⟩ := hKne
            refine ⟨a + x, ?_⟩
            change a + x ∈ (fun y : Point => a + y) '' K
            exact ⟨x, hx, rfl⟩
          obtain ⟨x, hx, hxEq, hxMax⟩ :=
            exists_supportPoint hKcp hKne z
          obtain ⟨y, hy, hyEq, hyMax⟩ :=
            exists_supportPoint hAcp hAne z
          apply le_antisymm
          · change y ∈ (fun x : Point => a + x) '' K at hy
            obtain ⟨x', hx', rfl⟩ := hy
            rw [hyEq, hxEq, inner_add_left]
            exact add_le_add_right (hxMax x' hx') _
          · rw [hxEq]
            have hax : a + x ∈ a +ᵥ K := by
              change a + x ∈ (fun y : Point => a + y) '' K
              exact ⟨x, hx, rfl⟩
            calc
              inner ℝ a z + inner ℝ x z = inner ℝ (a + x) z :=
                (inner_add_left a x z).symm
              _ ≤ supportValue (a +ᵥ K) z :=
                inner_le_supportValue hAcp hAne hax
        have hedge_vadd (a : Point) (K : Set Point)
            (hKcp : IsCompact K) (hKne : K.Nonempty)
            {l : ℕ} (W : MathLab.PolygonRearrangement.ClosedWalk l) :
            edgeSupportSum (a +ᵥ K) W = edgeSupportSum K W := by
          rw [edgeSupportSum, edgeSupportSum]
          simp_rw [hsupport_vadd a K hKcp hKne]
          rw [Finset.sum_add_distrib]
          have hcoord0 : (∑ i : Fin l, (W.edge i) 0) = 0 := by
            have h := congrArg (fun x : Point => x 0) W.sum_edge_eq_zero
            simpa only [WithLp.ofLp_sum, Finset.sum_apply,
              PiLp.zero_apply] using h
          have hcoord1 : (∑ i : Fin l, (W.edge i) 1) = 0 := by
            have h := congrArg (fun x : Point => x 1) W.sum_edge_eq_zero
            simpa only [WithLp.ofLp_sum, Finset.sum_apply,
              PiLp.zero_apply] using h
          have hinner :
              (∑ i : Fin l, inner ℝ a (outwardNormal (W.edge i))) = 0 := by
            have hformula (e : Point) :
                inner ℝ a (outwardNormal e) =
                  a 0 * e 1 - a 1 * e 0 := by
              simp [outwardNormal, PiLp.inner_apply, Fin.sum_univ_two]
              ring
            simp_rw [hformula]
            rw [Finset.sum_sub_distrib, ← Finset.mul_sum,
              ← Finset.mul_sum, hcoord1, hcoord0]
            ring
          rw [hinner, zero_add]
        have hedge_translation :
            edgeSupportSum (closedWalkHull T) S =
              edgeSupportSum (closedWalkHull T0) S := by
          rw [hb]
          exact hedge_vadd b (closedWalkHull T0)
            hT0compact hT0nonempty S
        have hedge_permutation :
            edgeSupportSum (closedWalkHull T0) S0 =
              edgeSupportSum (closedWalkHull T0) S := by
          simpa [edgeSupportSum, S0,
            MathLab.PolygonRearrangement.ClosedWalk.edge_permute] using
              Equiv.sum_comp rho (fun i : Fin n =>
                supportValue (closedWalkHull T0)
                  (outwardNormal (S.edge i)))
        have hedge_transport :
            edgeSupportSum (closedWalkHull T0) S0 =
              edgeSupportSum (closedWalkHull T) S := by
          rw [hedge_permutation]
          exact hedge_translation.symm
        change (A.sortedCompanion υ).signedArea =
          S.signedArea + T.signedArea +
            edgeSupportSum (closedWalkHull T) S
        rw [hsortEq, hout, hcoeff0, hSarea, hTarea, hedge_transport]


/-- **FINITE POLYGONAL BOUNDARY-WALK CERTIFICATE.**  Every nonempty finite
convex hull is, up to translation, the hull of a cyclically sorted closed edge
walk.  The positive length permits the point case (`m = 1`) and segment case
(`m = 2`) while excluding the empty-range junk value. -/
private theorem exists_sortedCompanion_vadd_eq_of_isPolygonalConvex
    (K : Set Point) (hKne : K.Nonempty) (hKpoly : IsPolygonalConvex K) :
    ∃ (m : ℕ) (R : MathLab.PolygonRearrangement.ClosedWalk m)
        (τ : Equiv.Perm (Fin m)) (a : Point),
      0 < m ∧ R.IsCyclicCCWEdgeSort τ ∧ K = a +ᵥ companionHull R τ := by
  obtain ⟨W, hK⟩ := hKpoly
  have hWne : W.Nonempty := by
    by_contra hWne
    have hWempty : W = ∅ := Finset.not_nonempty_iff_eq_empty.mp hWne
    subst W
    simp only [Finset.coe_empty, convexHull_empty] at hK
    rw [hK] at hKne
    exact not_nonempty_empty hKne
  obtain ⟨m, F, hm, hsort, hhull⟩ :=
    exists_ccwBoundaryPolygon_convexHull_finset W hWne
  refine ⟨m, MathLab.PolygonRearrangement.closedWalkOfPolygon F,
    Equiv.refl (Fin m), F ⟨0, hm⟩, hm, hsort, ?_⟩
  calc
    K = convexHull ℝ (W : Set Point) := hK
    _ = convexHull ℝ (range F.vertices) := hhull
    _ = F ⟨0, hm⟩ +ᵥ companionHull
        (MathLab.PolygonRearrangement.closedWalkOfPolygon F)
        (Equiv.refl (Fin m)) :=
      (vadd_companionHull_closedWalkOfPolygon_refl F hm).symm

/-- **FINITE ANGULAR-MERGE AREA CERTIFICATE.**  Stable angular merging of
two nonempty cyclically sorted closed edge walks traces their Minkowski-sum
hull.  Expanding the merged pair-determinant shoelace formula leaves exactly
the support sum of the second hull against the first walk.  Zero edges,
codirected ties, repeated edges, and lower-dimensional hulls are included. -/
private theorem areaReal_add_companionHull_eq
    {n m : ℕ} (Q : MathLab.PolygonRearrangement.ClosedWalk n)
    (σ : Equiv.Perm (Fin n)) (hσ : Q.IsCyclicCCWEdgeSort σ) (hn : 0 < n)
    (R : MathLab.PolygonRearrangement.ClosedWalk m)
    (τ : Equiv.Perm (Fin m)) (hτ : R.IsCyclicCCWEdgeSort τ) (hm : 0 < m) :
    areaReal (companionHull Q σ + companionHull R τ) =
      areaReal (companionHull Q σ) + areaReal (companionHull R τ) +
        edgeSupportSum (companionHull R τ) (Q.sortedCompanion σ) := by
  obtain ⟨υ, a, hυ, hhull⟩ :=
    exists_stableAngularMergeHull Q σ hσ hn R τ hτ hm
  have hcoeff :=
    signedArea_sortedAppend_eq_add_add_edgeSupportSum
      Q σ hσ hn R τ hτ hm υ hυ
  calc
    areaReal (companionHull Q σ + companionHull R τ) =
        areaReal (companionHull
          (appendClosedWalk (Q.sortedCompanion σ) (R.sortedCompanion τ)) υ) := by
      rw [hhull, areaReal_vadd]
    _ = ((appendClosedWalk (Q.sortedCompanion σ)
          (R.sortedCompanion τ)).sortedCompanion υ).signedArea :=
      areaReal_companionHull_eq_signedArea _ υ hυ
    _ = (Q.sortedCompanion σ).signedArea +
          (R.sortedCompanion τ).signedArea +
            edgeSupportSum (companionHull R τ) (Q.sortedCompanion σ) := hcoeff
    _ = areaReal (companionHull Q σ) + areaReal (companionHull R τ) +
          edgeSupportSum (companionHull R τ) (Q.sortedCompanion σ) := by
      rw [areaReal_companionHull_eq_signedArea Q σ hσ,
        areaReal_companionHull_eq_signedArea R τ hτ]

/-- Trap-2/5 witness for the boundary-walk statement's point stratum. -/
private example :
    let K : Set Point := {0}
    K.Nonempty ∧ IsPolygonalConvex K := by
  dsimp
  exact ⟨singleton_nonempty 0, ⟨{0}, by simp⟩⟩

/-- Trap-2 witness for the angular-merge statement: two genuine positive-area
triangle walks inhabit both sortedness and positive-length hypotheses. -/
private example :
    let Q := MathLab.PolygonRearrangement.closedWalkOfPolygon
      MathLab.PolygonRearrangement.triangle
    Q.IsCyclicCCWEdgeSort (Equiv.refl (Fin 3)) ∧ 0 < (3 : ℕ) ∧
      Q.IsCyclicCCWEdgeSort (Equiv.refl (Fin 3)) ∧ 0 < (3 : ℕ) := by
  dsimp
  exact ⟨MathLab.PolygonRearrangement.triangle_isCyclicCCWEdgeSort, by norm_num,
    MathLab.PolygonRearrangement.triangle_isCyclicCCWEdgeSort, by norm_num⟩

/-- **POLYGONAL SUPPORT/MIXED-AREA (S1 variant).**  For the cyclically sorted
companion, the edge-support sum is twice the polarized mixed area of its
convex hull and the polygonal body `K`.  This is only the sorted-companion
variant required by S1, not the unrestricted compact-convex theorem. -/
theorem edgeSupportSum_eq_two_planarMixedArea
    (K : Set Point) (hKcv : Convex ℝ K) (hKcp : IsCompact K) (hKne : K.Nonempty)
    (hKpoly : IsPolygonalConvex K) {n : ℕ} (F : Polygon Point n)
    (hF : MathLab.PolygonRearrangement.IsSimplePositiveCycle F)
    (σ : Equiv.Perm (Fin n))
    (hσ : (MathLab.PolygonRearrangement.closedWalkOfPolygon F).IsCyclicCCWEdgeSort σ) :
    edgeSupportSum K
        ((MathLab.PolygonRearrangement.closedWalkOfPolygon F).sortedCompanion σ) =
      2 * planarMixedArea
        (companionHull (MathLab.PolygonRearrangement.closedWalkOfPolygon F) σ) K := by
  let Q := MathLab.PolygonRearrangement.closedWalkOfPolygon F
  have hn : 0 < n := lt_of_lt_of_le (by norm_num) hF.1
  obtain ⟨m, R, τ, a, hm, hτ, hK⟩ :=
    exists_sortedCompanion_vadd_eq_of_isPolygonalConvex K hKne hKpoly
  have hRcompact : IsCompact (companionHull R τ) :=
    companionHull_isCompact R τ
  have hRnonempty : (companionHull R τ).Nonempty :=
    companionHull_nonempty R τ hm
  have hsupport_vadd (b : Point) (A : Set Point)
      (hAcp : IsCompact A) (hAne : A.Nonempty) (z : Point) :
      supportValue (b +ᵥ A) z = inner ℝ b z + supportValue A z := by
    have hBcp : IsCompact (b +ᵥ A) := by
      change IsCompact ((fun x : Point => b + x) '' A)
      exact hAcp.image (continuous_const.add continuous_id)
    have hBne : (b +ᵥ A).Nonempty := by
      obtain ⟨x, hx⟩ := hAne
      refine ⟨b + x, ?_⟩
      change b + x ∈ (fun y : Point => b + y) '' A
      exact ⟨x, hx, rfl⟩
    obtain ⟨x, hx, hxEq, hxMax⟩ := exists_supportPoint hAcp hAne z
    obtain ⟨y, hy, hyEq, hyMax⟩ := exists_supportPoint hBcp hBne z
    apply le_antisymm
    · change y ∈ (fun x : Point => b + x) '' A at hy
      obtain ⟨x', hx', rfl⟩ := hy
      rw [hyEq, hxEq, inner_add_left]
      exact add_le_add_right (hxMax x' hx') _
    · rw [hxEq]
      have hbx : b + x ∈ b +ᵥ A := by
        change b + x ∈ (fun y : Point => b + y) '' A
        exact ⟨x, hx, rfl⟩
      calc
        inner ℝ b z + inner ℝ x z = inner ℝ (b + x) z :=
          (inner_add_left b x z).symm
        _ ≤ supportValue (b +ᵥ A) z :=
          inner_le_supportValue hBcp hBne hbx
  have hedge_vadd (b : Point) (A : Set Point)
      (hAcp : IsCompact A) (hAne : A.Nonempty)
      {l : ℕ} (W : MathLab.PolygonRearrangement.ClosedWalk l) :
      edgeSupportSum (b +ᵥ A) W = edgeSupportSum A W := by
    rw [edgeSupportSum, edgeSupportSum]
    simp_rw [hsupport_vadd b A hAcp hAne]
    rw [Finset.sum_add_distrib]
    have hcoord0 : (∑ i : Fin l, (W.edge i) 0) = 0 := by
      have h := congrArg (fun x : Point => x 0) W.sum_edge_eq_zero
      simpa only [WithLp.ofLp_sum, Finset.sum_apply, PiLp.zero_apply] using h
    have hcoord1 : (∑ i : Fin l, (W.edge i) 1) = 0 := by
      have h := congrArg (fun x : Point => x 1) W.sum_edge_eq_zero
      simpa only [WithLp.ofLp_sum, Finset.sum_apply, PiLp.zero_apply] using h
    have hinner :
        (∑ i : Fin l, inner ℝ b (outwardNormal (W.edge i))) = 0 := by
      have hformula (e : Point) :
          inner ℝ b (outwardNormal e) = b 0 * e 1 - b 1 * e 0 := by
        simp [outwardNormal, PiLp.inner_apply, Fin.sum_univ_two]
        ring
      simp_rw [hformula]
      rw [Finset.sum_sub_distrib, ← Finset.mul_sum,
        ← Finset.mul_sum, hcoord1, hcoord0]
      ring
    rw [hinner, zero_add]
  have hedgeK :
      edgeSupportSum K (Q.sortedCompanion σ) =
        edgeSupportSum (companionHull R τ) (Q.sortedCompanion σ) := by
    rw [hK]
    exact hedge_vadd a (companionHull R τ) hRcompact hRnonempty _
  have hsum_vadd :
      companionHull Q σ + K =
        a +ᵥ (companionHull Q σ + companionHull R τ) := by
    rw [hK]
    simpa using vadd_set_add_vadd_set (0 : Point) a
      (companionHull Q σ) (companionHull R τ)
  have harea_sum :
      areaReal (companionHull Q σ + K) =
        areaReal (companionHull Q σ + companionHull R τ) := by
    rw [hsum_vadd, areaReal_vadd]
  have harea_K : areaReal K = areaReal (companionHull R τ) := by
    rw [hK, areaReal_vadd]
  have hmerge := areaReal_add_companionHull_eq Q σ hσ hn R τ hτ hm
  change edgeSupportSum K (Q.sortedCompanion σ) =
    2 * planarMixedArea (companionHull Q σ) K
  rw [hedgeK]
  unfold planarMixedArea
  rw [harea_sum, harea_K, hmerge]
  ring

/-- **POLYGONAL NONNEGATIVITY (S1 variant).**  Polarized mixed area is
nonnegative for nonempty compact convex polygons.  No unrestricted
compact-convex claim is made here. -/
theorem planarMixedArea_nonneg
    (A B : Set Point) (hAcv : Convex ℝ A) (hAcp : IsCompact A) (hAne : A.Nonempty)
    (hApoly : IsPolygonalConvex A) (hBcv : Convex ℝ B) (hBcp : IsCompact B)
    (hBne : B.Nonempty) (hBpoly : IsPolygonalConvex B) :
    0 ≤ planarMixedArea A B := by
  have hABcp : IsCompact (A + B) := hAcp.add hBcp
  have hAfin : volume A ≠ ∞ := hAcp.measure_lt_top.ne
  have hBfin : volume B ≠ ∞ := hBcp.measure_lt_top.ne
  have hABfin : volume (A + B) ≠ ∞ := hABcp.measure_lt_top.ne
  have hArfin : volume A ^ (2 : ℝ)⁻¹ ≠ ∞ :=
    ENNReal.rpow_ne_top_of_nonneg (by positivity) hAfin
  have hBrfin : volume B ^ (2 : ℝ)⁻¹ ≠ ∞ :=
    ENNReal.rpow_ne_top_of_nonneg (by positivity) hBfin
  have hABrfin : volume (A + B) ^ (2 : ℝ)⁻¹ ≠ ∞ :=
    ENNReal.rpow_ne_top_of_nonneg (by positivity) hABfin
  have hBM := MathLab.PlanarBrunnMinkowski.planar_brunn_minkowski
    hAne hAcp.measurableSet hBne hBcp.measurableSet hABcp.measurableSet
  have hBMreal :
      (volume A ^ (2 : ℝ)⁻¹).toReal + (volume B ^ (2 : ℝ)⁻¹).toReal ≤
        (volume (A + B) ^ (2 : ℝ)⁻¹).toReal := by
    rw [← ENNReal.toReal_add hArfin hBrfin]
    exact (ENNReal.toReal_le_toReal (ENNReal.add_ne_top.2 ⟨hArfin, hBrfin⟩)
      hABrfin).2 hBM
  have hBMroot :
      Real.sqrt (areaReal A) + Real.sqrt (areaReal B) ≤
        Real.sqrt (areaReal (A + B)) := by
    simpa [areaReal, Real.sqrt_eq_rpow, div_eq_mul_inv,
      ENNReal.toReal_rpow] using hBMreal
  have ha0 : 0 ≤ areaReal A := ENNReal.toReal_nonneg
  have hb0 : 0 ≤ areaReal B := ENNReal.toReal_nonneg
  have hab0 : 0 ≤ areaReal (A + B) := ENNReal.toReal_nonneg
  have hsa0 : 0 ≤ Real.sqrt (areaReal A) := Real.sqrt_nonneg _
  have hsb0 : 0 ≤ Real.sqrt (areaReal B) := Real.sqrt_nonneg _
  have hsab0 : 0 ≤ Real.sqrt (areaReal (A + B)) := Real.sqrt_nonneg _
  have hsqA : Real.sqrt (areaReal A) ^ 2 = areaReal A := Real.sq_sqrt ha0
  have hsqB : Real.sqrt (areaReal B) ^ 2 = areaReal B := Real.sq_sqrt hb0
  have hsqAB : Real.sqrt (areaReal (A + B)) ^ 2 = areaReal (A + B) :=
    Real.sq_sqrt hab0
  have hquad :
      areaReal A + areaReal B +
          2 * (Real.sqrt (areaReal A) * Real.sqrt (areaReal B)) ≤
        areaReal (A + B) := by
    nlinarith
  unfold planarMixedArea
  nlinarith [mul_nonneg hsa0 hsb0]

/-- **POLYGONAL MINKOWSKI (S1 variant).**  The square of mixed area dominates
the product of ordinary areas for nonempty compact convex polygons.  This is
the finite-hull specialization sufficient for S1. -/
theorem planarMixedArea_sq_ge
    (A B : Set Point) (hAcv : Convex ℝ A) (hAcp : IsCompact A) (hAne : A.Nonempty)
    (hApoly : IsPolygonalConvex A) (hBcv : Convex ℝ B) (hBcp : IsCompact B)
    (hBne : B.Nonempty) (hBpoly : IsPolygonalConvex B) :
    areaReal A * areaReal B ≤ planarMixedArea A B ^ 2 := by
  have hABcp : IsCompact (A + B) := hAcp.add hBcp
  have hAfin : volume A ≠ ∞ := hAcp.measure_lt_top.ne
  have hBfin : volume B ≠ ∞ := hBcp.measure_lt_top.ne
  have hABfin : volume (A + B) ≠ ∞ := hABcp.measure_lt_top.ne
  have hArfin : volume A ^ (2 : ℝ)⁻¹ ≠ ∞ :=
    ENNReal.rpow_ne_top_of_nonneg (by positivity) hAfin
  have hBrfin : volume B ^ (2 : ℝ)⁻¹ ≠ ∞ :=
    ENNReal.rpow_ne_top_of_nonneg (by positivity) hBfin
  have hABrfin : volume (A + B) ^ (2 : ℝ)⁻¹ ≠ ∞ :=
    ENNReal.rpow_ne_top_of_nonneg (by positivity) hABfin
  have hBM := MathLab.PlanarBrunnMinkowski.planar_brunn_minkowski
    hAne hAcp.measurableSet hBne hBcp.measurableSet hABcp.measurableSet
  have hBMreal :
      (volume A ^ (2 : ℝ)⁻¹).toReal + (volume B ^ (2 : ℝ)⁻¹).toReal ≤
        (volume (A + B) ^ (2 : ℝ)⁻¹).toReal := by
    rw [← ENNReal.toReal_add hArfin hBrfin]
    exact (ENNReal.toReal_le_toReal (ENNReal.add_ne_top.2 ⟨hArfin, hBrfin⟩)
      hABrfin).2 hBM
  have hBMroot :
      Real.sqrt (areaReal A) + Real.sqrt (areaReal B) ≤
        Real.sqrt (areaReal (A + B)) := by
    simpa [areaReal, Real.sqrt_eq_rpow, div_eq_mul_inv,
      ENNReal.toReal_rpow] using hBMreal
  have ha0 : 0 ≤ areaReal A := ENNReal.toReal_nonneg
  have hb0 : 0 ≤ areaReal B := ENNReal.toReal_nonneg
  have hab0 : 0 ≤ areaReal (A + B) := ENNReal.toReal_nonneg
  have hsa0 : 0 ≤ Real.sqrt (areaReal A) := Real.sqrt_nonneg _
  have hsb0 : 0 ≤ Real.sqrt (areaReal B) := Real.sqrt_nonneg _
  have hsab0 : 0 ≤ Real.sqrt (areaReal (A + B)) := Real.sqrt_nonneg _
  have hsqA : Real.sqrt (areaReal A) ^ 2 = areaReal A := Real.sq_sqrt ha0
  have hsqB : Real.sqrt (areaReal B) ^ 2 = areaReal B := Real.sq_sqrt hb0
  have hsqAB : Real.sqrt (areaReal (A + B)) ^ 2 = areaReal (A + B) :=
    Real.sq_sqrt hab0
  have hquad :
      areaReal A + areaReal B +
          2 * (Real.sqrt (areaReal A) * Real.sqrt (areaReal B)) ≤
        areaReal (A + B) := by
    nlinarith
  have hr0 : 0 ≤ Real.sqrt (areaReal A) * Real.sqrt (areaReal B) :=
    mul_nonneg hsa0 hsb0
  have hm :
      Real.sqrt (areaReal A) * Real.sqrt (areaReal B) ≤ planarMixedArea A B := by
    unfold planarMixedArea
    nlinarith
  have hm0 : 0 ≤ planarMixedArea A B := hr0.trans hm
  have hsq :
      (Real.sqrt (areaReal A) * Real.sqrt (areaReal B)) ^ 2 ≤
        planarMixedArea A B ^ 2 := by
    nlinarith [mul_nonneg (sub_nonneg.mpr hm) (add_nonneg hm0 hr0)]
  calc
    areaReal A * areaReal B =
        (Real.sqrt (areaReal A) * Real.sqrt (areaReal B)) ^ 2 := by
      rw [mul_pow, hsqA, hsqB]
    _ ≤ planarMixedArea A B ^ 2 := hsq

/-- **Polygonal B12 layer.**  The local proof uses the audited B99
strict-radial specialization of the virtual-hull certificate. -/
theorem polygonal_b12 (K : Set Point) (hKcv : Convex ℝ K) (hKcp : IsCompact K)
    (hKne : K.Nonempty) (hKpoly : IsPolygonalConvex K)
    (V : Finset Point) (hVne : V.Nonempty)
    (hKV : K ⊆ convexHull ℝ (V : Set Point)) :
    2 * volume K * volume (convexHull ℝ (V : Set Point))
      ≤ volume (capUnion K V) ^ 2 + volume K * volume (capUnion K V) := by
  classical
  by_cases hK0 : volume K = 0
  · exact b12_of_volume_eq_zero K V hK0
  have hKpos : 0 < volume K := pos_iff_ne_zero.2 hK0
  have hKint : (interior K).Nonempty :=
    nonempty_interior_of_volume_ne_zero hKcv hKcp hKpos.ne'
  obtain ⟨o, hoK⟩ := hKint
  have hoCap : ∀ v ∈ V, o ∈ interior (cap K v) := by
    intro v hv
    exact interior_mono (subset_cap K v) hoK
  obtain ⟨n, F, hF, _hBoundary, hRegion0, hHull0, hCommonSide,
    hFanCover, hFanAEDisjoint⟩ :=
    exists_simplePositiveCycle_iUnion_polygonalConvex_of_common_interior
      V hVne (cap K) o
      (fun v hv => convex_cap K v)
      (fun v hv => isPolygonalConvex_cap hKpoly v) hoCap
  have hRegion : MathLab.PolygonRearrangement.enclosedRegion F = capUnion K V := by
    simpa [capUnion] using hRegion0
  have hHull : convexHull ℝ (range F.vertices) = convexHull ℝ (V : Set Point) := by
    calc
      convexHull ℝ (range F.vertices) = convexHull ℝ (capUnion K V) := by
        simpa [capUnion] using hHull0
      _ = convexHull ℝ (V : Set Point) := convexHull_capUnion hKV
  have hside : ∀ i : Fin n, ∀ y ∈ K,
      ⟪y, outwardNormal (MathLab.PolygonRearrangement.edgeVec F i)⟫_ℝ ≤
        ⟪F i, outwardNormal (MathLab.PolygonRearrangement.edgeVec F i)⟫_ℝ := by
    intro i y hyK
    exact hCommonSide i y (fun v hv => subset_cap K v hyK)
  have hEdgeNe (i : Fin n) :
      MathLab.PolygonRearrangement.edgeVec F i ≠ 0 := by
    apply sub_ne_zero.mpr
    exact (hF.2.2.1 i).symm
  have hNormalNe (i : Fin n) :
      outwardNormal (MathLab.PolygonRearrangement.edgeVec F i) ≠ 0 := by
    intro h
    have h0 := congrArg (fun z : Point => z 0) h
    have h1 := congrArg (fun z : Point => z 1) h
    simp only [outwardNormal, Matrix.cons_val_zero, Matrix.cons_val_one,
      Matrix.head_cons, Matrix.tail_cons, Pi.zero_apply, neg_eq_zero] at h0 h1
    apply hEdgeNe i
    ext q
    fin_cases q
    · exact neg_eq_zero.mp h1
    · exact h0
  have hstrict (i : Fin n) :
      ⟪o, outwardNormal (MathLab.PolygonRearrangement.edgeVec F i)⟫_ℝ <
        ⟪F i, outwardNormal (MathLab.PolygonRearrangement.edgeVec F i)⟫_ℝ := by
    have hoi := hside i o (interior_subset hoK)
    apply lt_of_le_of_ne hoi
    intro heq
    let v : Point := outwardNormal (MathLab.PolygonRearrangement.edgeVec F i)
    have hv : v ≠ 0 := hNormalNe i
    obtain ⟨ε, hε, hball⟩ := Metric.isOpen_iff.mp isOpen_interior o hoK
    have hvnorm : 0 < ‖v‖ := norm_pos_iff.mpr hv
    let t : ℝ := ε / (2 * ‖v‖)
    have ht : 0 < t := by
      dsimp [t]
      positivity
    let y : Point := o + t • v
    have hyball : y ∈ Metric.ball o ε := by
      rw [Metric.mem_ball]
      change dist (o + t • v) o < ε
      rw [dist_eq_norm, add_sub_cancel_left, norm_smul,
        Real.norm_eq_abs, abs_of_pos ht]
      dsimp [t]
      field_simp
      nlinarith
    have hyK : y ∈ K := interior_subset (hball hyball)
    have hy := hside i y hyK
    have hvv : 0 < ⟪v, v⟫_ℝ := real_inner_self_pos.mpr hv
    dsimp [y] at hy
    rw [inner_add_left, real_inner_smul_left] at hy
    dsimp [v] at heq hy
    nlinarith
  have hRadial (i : Fin n) :
      0 < MathLab.PlanarArea.det2 (F i - o) (F (finRotate n i) - o) := by
    have h := hstrict i
    simp only [outwardNormal, MathLab.PolygonRearrangement.edgeVec,
      MathLab.PlanarArea.det2, PiLp.inner_apply, Fin.sum_univ_two,
      PiLp.sub_apply, Matrix.cons_val_zero, Matrix.cons_val_one,
      Matrix.head_cons, Matrix.tail_cons, Real.inner_apply] at h ⊢
    nlinarith
  have hSignedArea : MathLab.PolygonRearrangement.signedArea F =
      areaReal (capUnion K V) := by
    apply signedArea_eq_areaReal_of_radialFan F o (capUnion K V)
    · intro i
      exact hCommonSide i o (fun v hv => interior_subset (hoCap v hv))
    · simpa [capUnion] using hFanCover
    · exact hFanAEDisjoint
  obtain ⟨σ, hσ⟩ :=
    MathLab.PolygonRearrangement.exists_isCyclicCCWEdgeSort
      (MathLab.PolygonRearrangement.closedWalkOfPolygon F)
  let H : Set Point :=
    companionHull (MathLab.PolygonRearrangement.closedWalkOfPolygon F) σ
  have hHcv : Convex ℝ H := convex_convexHull ℝ _
  have hHcp : IsCompact H := by
    exact (Set.finite_range _).isCompact_convexHull ℝ
  have hHne : H.Nonempty := by
    have hn : 0 < n := lt_of_lt_of_le (by norm_num : 0 < 3) hF.1
    let i : Fin n := ⟨0, hn⟩
    exact ⟨((MathLab.PolygonRearrangement.closedWalkOfPolygon F).sortedCompanion σ).toPolygon i,
      subset_convexHull ℝ _ ⟨i, rfl⟩⟩
  have hHpoly : IsPolygonalConvex H := by
    refine ⟨Finset.univ.image
      ((MathLab.PolygonRearrangement.closedWalkOfPolygon F).sortedCompanion σ).toPolygon.vertices,
      ?_⟩
    apply congrArg (convexHull ℝ)
    ext y
    simp [H, companionHull]

  let Q := MathLab.PolygonRearrangement.closedWalkOfPolygon F
  obtain ⟨τ, hτ⟩ :=
    MathLab.PolygonRearrangement.exists_virtualHullBlockReversal_of_strictRadialFan
      F o hF hRadial hFanAEDisjoint
  let ρ : Equiv.Perm (Fin n) := σ.trans τ.symm
  have hρ : (Q.permute τ).IsCyclicCCWEdgeSort ρ := by
    rcases hσ with ⟨k, hk⟩
    refine ⟨k, ?_⟩
    intro p hp
    simpa only [Q, ρ, MathLab.PolygonRearrangement.ClosedWalk.edge_permute,
      Equiv.trans_apply, Equiv.apply_symm_apply] using hk p hp
  have hwalk : (Q.permute τ).sortedCompanion ρ = Q.sortedCompanion σ := by
    cases Q
    simp [MathLab.PolygonRearrangement.ClosedWalk.sortedCompanion,
      MathLab.PolygonRearrangement.ClosedWalk.permute, ρ]
  have hcomp : (Q.permute τ).companionArea ρ = Q.companionArea σ := by
    simp only [MathLab.PolygonRearrangement.ClosedWalk.companionArea, hwalk]
  have hSignedCVX :
      2 * MathLab.PolygonRearrangement.hullArea F ≤
        MathLab.PolygonRearrangement.signedArea F + Q.companionArea σ := by
    have hbound :
        2 * MathLab.PolygonRearrangement.hullArea F -
            MathLab.PolygonRearrangement.signedArea F ≤ Q.companionArea σ := by
      rw [← hτ]
      exact (MathLab.PolygonRearrangement.edgeSortMax (Q.permute τ) ρ hρ).trans_eq hcomp
    linarith
  have hCVX :
      2 * areaReal (convexHull ℝ (V : Set Point)) ≤
        areaReal (capUnion K V) + areaReal H := by
    simpa [areaReal, H, companionHull, Q,
      MathLab.PolygonRearrangement.hullArea,
      MathLab.PolygonRearrangement.ClosedWalk.companionArea,
      hSignedArea, hHull] using hSignedCVX
  have hSupport0 := edgeSupportSum_le_two_signedArea K hKcp hKne F hside
  have hSupport :
      edgeSupportSum K (MathLab.PolygonRearrangement.closedWalkOfPolygon F) ≤
        2 * areaReal (capUnion K V) := by
    simpa [hSignedArea] using hSupport0
  have hMixedId :=
    edgeSupportSum_eq_two_planarMixedArea K hKcv hKcp hKne hKpoly F hF σ hσ
  have hPerimeterInvariant :=
    edgeSupportSum_sortedCompanion K
      (MathLab.PolygonRearrangement.closedWalkOfPolygon F) σ
  have hMixed_le : planarMixedArea H K ≤ areaReal (capUnion K V) := by
    have htwice : 2 * planarMixedArea H K ≤ 2 * areaReal (capUnion K V) := by
      calc
        2 * planarMixedArea H K =
            edgeSupportSum K
              ((MathLab.PolygonRearrangement.closedWalkOfPolygon F).sortedCompanion σ) := by
          simpa [H] using hMixedId.symm
        _ = edgeSupportSum K (MathLab.PolygonRearrangement.closedWalkOfPolygon F) :=
          hPerimeterInvariant
        _ ≤ 2 * areaReal (capUnion K V) := hSupport
    linarith
  have hMixed_nonneg : 0 ≤ planarMixedArea H K :=
    planarMixedArea_nonneg H K hHcv hHcp hHne hHpoly hKcv hKcp hKne hKpoly
  have hMinkowski :
      areaReal H * areaReal K ≤ planarMixedArea H K ^ 2 :=
    planarMixedArea_sq_ge H K hHcv hHcp hHne hHpoly hKcv hKcp hKne hKpoly
  have hMixed_sq_le :
      planarMixedArea H K ^ 2 ≤ areaReal (capUnion K V) ^ 2 := by
    have hu0 : 0 ≤ areaReal (capUnion K V) := ENNReal.toReal_nonneg
    nlinarith
  have hProduct :
      areaReal K * areaReal H ≤ areaReal (capUnion K V) ^ 2 := by
    calc
      areaReal K * areaReal H = areaReal H * areaReal K := mul_comm _ _
      _ ≤ planarMixedArea H K ^ 2 := hMinkowski
      _ ≤ areaReal (capUnion K V) ^ 2 := hMixed_sq_le
  have hFinalReal :
      2 * areaReal K * areaReal (convexHull ℝ (V : Set Point)) ≤
        areaReal (capUnion K V) ^ 2 + areaReal K * areaReal (capUnion K V) := by
    have hk0 : 0 ≤ areaReal K := ENNReal.toReal_nonneg
    have hscaled :
        0 ≤ areaReal K *
          (areaReal (capUnion K V) + areaReal H -
            2 * areaReal (convexHull ℝ (V : Set Point))) :=
      mul_nonneg hk0 (sub_nonneg.2 hCVX)
    nlinarith
  have hKtop : volume K ≠ ⊤ := hKcp.measure_lt_top.ne
  have hCtop : volume (convexHull ℝ (V : Set Point)) ≠ ⊤ :=
    (V.finite_toSet.isCompact_convexHull ℝ).measure_lt_top.ne
  have hUtop : volume (capUnion K V) ≠ ⊤ := capUnion_volume_ne_top hKV
  have hLtop :
      2 * volume K * volume (convexHull ℝ (V : Set Point)) ≠ ⊤ := by
    simp [ENNReal.mul_ne_top, hKtop, hCtop]
  have hRtop :
      volume (capUnion K V) ^ 2 + volume K * volume (capUnion K V) ≠ ⊤ := by
    simp [ENNReal.mul_ne_top, hKtop, hUtop, sq]
  apply (ENNReal.toReal_le_toReal hLtop hRtop).mp
  simpa [areaReal, ENNReal.toReal_mul, ENNReal.toReal_add,
    ENNReal.toReal_pow, ENNReal.mul_ne_top, hKtop, hUtop, sq] using hFinalReal

/-- **Compact-export statement layer.**  Polygonal B12 for all finite convex
hulls implies B12 for arbitrary nonempty compact convex `K`, with the same
fixed generator set throughout the approximation. -/
theorem compact_export
    (hpoly : ∀ (K : Set Point), Convex ℝ K → IsCompact K → K.Nonempty →
      IsPolygonalConvex K → ∀ (V : Finset Point), V.Nonempty →
      K ⊆ convexHull ℝ (V : Set Point) →
      2 * volume K * volume (convexHull ℝ (V : Set Point))
        ≤ volume (capUnion K V) ^ 2 + volume K * volume (capUnion K V))
    (K : Set Point) (hKcv : Convex ℝ K) (hKcp : IsCompact K) (hKne : K.Nonempty)
    (V : Finset Point) (hVne : V.Nonempty)
    (hKV : K ⊆ convexHull ℝ (V : Set Point)) :
    2 * volume K * volume (convexHull ℝ (V : Set Point))
      ≤ volume (capUnion K V) ^ 2 + volume K * volume (capUnion K V) := by
  classical
  by_cases hK0 : volume K = 0
  · exact b12_of_volume_eq_zero K V hK0
  -- In the positive-volume branch, convexity forces a genuine interior point.
  have hKint : (interior K).Nonempty :=
    nonempty_interior_of_volume_ne_zero hKcv hKcp hK0
  obtain ⟨x, hxKint⟩ := hKint
  obtain ⟨b, hxb, hbK⟩ :=
    exists_mem_interior_convexHull_affineBasis (mem_interior_iff_mem_nhds.mp hxKint)
  -- Adjoin one fixed interior simplex to finite prefixes of a dense sequence.
  let _ : Nonempty K := hKne.to_subtype
  let d : ℕ → K := TopologicalSpace.denseSeq K
  have hd : DenseRange d := TopologicalSpace.denseRange_denseSeq K
  let dp : ℕ → Point := fun n => d n
  let B : Finset Point := Finset.univ.image b
  let W : ℕ → Finset Point := fun n => B ∪ (Finset.range (n + 1)).image dp
  let P : ℕ → Set Point := fun n => convexHull ℝ (W n : Set Point)
  -- The resulting polygonal bodies are increasing, compact, nonempty, and lie in `K`.
  have hWsub : ∀ n, (W n : Set Point) ⊆ K := by
    intro n y hy
    simp only [W, B, Finset.mem_coe, Finset.mem_union, Finset.mem_image] at hy
    rcases hy with hy | hy
    · obtain ⟨i, -, rfl⟩ := hy
      exact hbK (subset_convexHull ℝ _ ⟨i, rfl⟩)
    · obtain ⟨j, -, rfl⟩ := hy
      exact (d j).property
  have hWmono : ∀ ⦃n m⦄, n ≤ m → (W n : Set Point) ⊆ (W m : Set Point) := by
    intro n m hnm y hy
    simp only [W, Finset.mem_coe, Finset.mem_union, Finset.mem_image] at hy ⊢
    rcases hy with hy | hy
    · exact Or.inl hy
    · obtain ⟨j, hj, rfl⟩ := hy
      exact Or.inr ⟨j, Finset.mem_range.2
        (lt_of_lt_of_le (Finset.mem_range.1 hj) (Nat.add_le_add_right hnm 1)), rfl⟩
  have hPcv (n : ℕ) : Convex ℝ (P n) := convex_convexHull ℝ _
  have hPsub (n : ℕ) : P n ⊆ K := convexHull_min (hWsub n) hKcv
  have hPmono : Monotone P := by
    intro n m hnm
    exact convexHull_mono (hWmono hnm)
  have hPcp (n : ℕ) : IsCompact (P n) :=
    (W n).finite_toSet.isCompact_convexHull ℝ
  have hPne (n : ℕ) : (P n).Nonempty := by
    refine ⟨dp 0, subset_convexHull ℝ _ ?_⟩
    simp only [W, Finset.mem_coe, Finset.mem_union, Finset.mem_image]
    exact Or.inr ⟨0, by simp, rfl⟩
  have hPpoly (n : ℕ) : IsPolygonalConvex (P n) := ⟨W n, rfl⟩
  -- Their union is convex and dense in `K`.
  let A : Set Point := ⋃ n, P n
  have hAcv : Convex ℝ A := by
    exact convex_iUnion_of_monotone P hPcv hPmono
  have hAsub : A ⊆ K := by
    intro y hy
    obtain ⟨n, hyn⟩ := mem_iUnion.1 hy
    exact hPsub n hyn
  have hRangeA : range dp ⊆ A := by
    rintro _ ⟨n, rfl⟩
    apply mem_iUnion.2
    refine ⟨n, subset_convexHull ℝ _ ?_⟩
    simp only [W, Finset.mem_coe, Finset.mem_union, Finset.mem_image]
    exact Or.inr ⟨n, by simp, rfl⟩
  have hClosureRange : closure (range dp) = K := by
    calc
      closure (range dp) = closure (((↑) : K → Point) '' range d) := by
        change closure (range (fun n => ((d n : K) : Point))) = _
        rw [range_comp']
      _ = ((↑) : K → Point) '' closure (range d) :=
        hKcp.isClosed.isClosedEmbedding_subtypeVal.closure_image_eq _
      _ = K := by rw [hd.closure_range, image_univ, Subtype.range_coe]
  have hKAclosure : K ⊆ closure A := by
    rw [← hClosureRange]
    exact closure_mono hRangeA
  have hClosureA : closure A = K := by
    exact subset_antisymm (closure_minimal hAsub hKcp.isClosed) hKAclosure
  -- The fixed simplex identifies interiors, so the omitted part is boundary-null.
  have hSimplexP0 : convexHull ℝ (range b) ⊆ P 0 := by
    apply convexHull_mono
    rintro _ ⟨i, rfl⟩
    apply Finset.mem_coe.2
    apply Finset.mem_union_left
    exact Finset.mem_image.2 ⟨i, Finset.mem_univ _, rfl⟩
  have hAint : (interior A).Nonempty := by
    refine ⟨x, interior_mono (subset_iUnion P 0) (interior_mono hSimplexP0 hxb)⟩
  have hInteriorA : interior K = interior A := by
    rw [← hClosureA]
    exact hAcv.interior_closure_eq_interior_of_nonempty_interior hAint
  have hKsdiffA : volume (K \ A) = 0 := by
    apply measure_mono_null (t := frontier K) ?_ (hKcv.addHaar_frontier volume)
    intro y hy
    rw [hKcp.isClosed.frontier_eq]
    refine ⟨hy.1, ?_⟩
    rw [hInteriorA]
    exact fun hyint => hy.2 (interior_subset hyint)
  have hVolumeA : volume A = volume K :=
    measure_eq_measure_of_null_sdiff hAsub hKsdiffA
  have hVolumeP : Tendsto (fun n => volume (P n)) atTop (𝓝 (volume K)) := by
    have h := tendsto_measure_iUnion_atTop (μ := volume) hPmono
    simpa only [Function.comp_def, A, hVolumeA] using h
  -- Apply the same closure/frontier argument to every fixed cap apex.
  let Q : Point → ℕ → Set Point := fun v n => cap (P n) v
  let D : Point → Set Point := fun v => ⋃ n, Q v n
  have hQmono (v : Point) : Monotone (Q v) := by
    intro n m hnm
    exact cap_mono (hPmono hnm) v
  have hDcv (v : Point) : Convex ℝ (D v) := by
    exact convex_iUnion_of_monotone (Q v) (fun n => convex_cap (P n) v) (hQmono v)
  have hDsubCap (v : Point) : D v ⊆ cap K v := by
    intro y hy
    obtain ⟨n, hyn⟩ := mem_iUnion.1 hy
    exact cap_mono (hPsub n) v hyn
  have hAsubD (v : Point) : A ⊆ D v := by
    intro y hy
    obtain ⟨n, hyn⟩ := mem_iUnion.1 hy
    exact mem_iUnion.2 ⟨n, subset_cap (P n) v hyn⟩
  have hCapSubClosureD (v : Point) : cap K v ⊆ closure (D v) := by
    apply convexHull_min ?_ (hDcv v).closure
    intro y hy
    rcases hy with hyv | hyK
    · subst y
      exact subset_closure (mem_iUnion.2 ⟨0, generator_mem_cap (P 0) v⟩)
    · exact closure_mono (hAsubD v) (hKAclosure hyK)
  have hCapDiffD (v : Point) : volume (cap K v \ D v) = 0 := by
    apply measure_mono_null (t := frontier (D v)) ?_ ((hDcv v).addHaar_frontier volume)
    intro y hy
    exact ⟨hCapSubClosureD v hy.1, fun hyint => hy.2 (interior_subset hyint)⟩
  have hVolumeD (v : Point) : volume (D v) = volume (cap K v) :=
    volume_eq_of_convex_between_closure (hDcv v) (hDsubCap v) (hCapSubClosureD v)
  have hVolumeQ (v : Point) :
      Tendsto (fun n => volume (Q v n)) atTop (𝓝 (volume (cap K v))) := by
    have h := tendsto_measure_iUnion_atTop (μ := volume) (hQmono v)
    simpa only [Function.comp_def, D, hVolumeD v] using h
  -- A finite union of the capwise exceptional null sets is still null.
  let U : ℕ → Set Point := fun n => capUnion (P n) V
  let E : Set Point := ⋃ n, U n
  have hUmono : Monotone U := by
    intro n m hnm
    exact capUnion_mono (hPmono hnm) V
  have hEsub : E ⊆ capUnion K V := by
    intro y hy
    obtain ⟨n, hyn⟩ := mem_iUnion.1 hy
    exact capUnion_mono (hPsub n) V hyn
  have hExceptionalNull :
      volume (⋃ v ∈ (V : Set Point), cap K v \ D v) = 0 := by
    apply (measure_biUnion_null_iff V.countable_toSet).2
    intro v hv
    exact hCapDiffD v
  have hCapUnionDiffE : volume (capUnion K V \ E) = 0 := by
    apply measure_mono_null (t := ⋃ v ∈ (V : Set Point), cap K v \ D v) ?_
      hExceptionalNull
    intro y hy
    obtain ⟨v, hv, hyCap⟩ := mem_capUnion.1 hy.1
    have hyD : y ∉ D v := by
      intro hyv
      obtain ⟨n, hyn⟩ := mem_iUnion.1 hyv
      exact hy.2 (mem_iUnion.2 ⟨n, mem_capUnion.2 ⟨v, hv, hyn⟩⟩)
    exact mem_iUnion.2 ⟨v, mem_iUnion.2 ⟨hv, ⟨hyCap, hyD⟩⟩⟩
  have hVolumeE : volume E = volume (capUnion K V) :=
    measure_eq_measure_of_null_sdiff hEsub hCapUnionDiffE
  have hVolumeU : Tendsto (fun n => volume (U n)) atTop (𝓝 (volume (capUnion K V))) := by
    have h := tendsto_measure_iUnion_atTop (μ := volume) hUmono
    simpa only [Function.comp_def, E, hVolumeE] using h
  -- All limiting factors are finite, so ENNReal multiplication is continuous here.
  have hKtop : volume K ≠ ⊤ := hKcp.measure_lt_top.ne
  have hCtop : volume (convexHull ℝ (V : Set Point)) ≠ ⊤ :=
    (V.finite_toSet.isCompact_convexHull ℝ).measure_lt_top.ne
  have hUtop : volume (capUnion K V) ≠ ⊤ := capUnion_volume_ne_top hKV
  -- Take limits in the polygonal inequalities.
  have hTwoP : Tendsto (fun n => 2 * volume (P n)) atTop (𝓝 (2 * volume K)) :=
    ENNReal.Tendsto.const_mul hVolumeP (Or.inr (by norm_num))
  have hLeft :
      Tendsto (fun n => 2 * volume (P n) * volume (convexHull ℝ (V : Set Point)))
        atTop (𝓝 (2 * volume K * volume (convexHull ℝ (V : Set Point)))) :=
    ENNReal.Tendsto.mul_const hTwoP (Or.inr hCtop)
  have hSquare :
      Tendsto (fun n => volume (U n) ^ 2) atTop (𝓝 (volume (capUnion K V) ^ 2)) := by
    simpa only [pow_two] using
      ENNReal.Tendsto.mul hVolumeU (Or.inr hUtop) hVolumeU (Or.inr hUtop)
  have hMixed :
      Tendsto (fun n => volume (P n) * volume (U n)) atTop
        (𝓝 (volume K * volume (capUnion K V))) :=
    ENNReal.Tendsto.mul hVolumeP (Or.inr hUtop) hVolumeU (Or.inr hKtop)
  have hRight :
      Tendsto (fun n => volume (U n) ^ 2 + volume (P n) * volume (U n)) atTop
        (𝓝 (volume (capUnion K V) ^ 2 + volume K * volume (capUnion K V))) :=
    hSquare.add hMixed
  -- The order relation on `ℝ≥0∞` is closed.
  apply le_of_tendsto_of_tendsto' hLeft hRight
  intro n
  simpa only [U] using
    hpoly (P n) (hPcv n) (hPcp n) (hPne n) (hPpoly n) V hVne
      ((hPsub n).trans hKV)

#print axioms convexHull_capUnion
#print axioms body_subset_visibilityKernel
#print axioms exists_supportPoint
#print axioms b12_of_companion_and_product
#print axioms b12_of_volume_eq_zero
#print axioms exists_capUnion_isSimplePositiveCycle
#print axioms exists_ccwBoundaryPolygon_convexHull_finset
#print axioms exists_sortedCompanion_vadd_eq_of_isPolygonalConvex
#print axioms closedWalkHull_permute_append_eq_add_of_linearPolarSort
#print axioms exists_stableAngularMergeHull
#print axioms signedArea_permute_append_eq_add_add_edgeSupportSum_of_linearPolarSort
#print axioms signedArea_sortedAppend_eq_add_add_edgeSupportSum
#print axioms areaReal_add_companionHull_eq
#print axioms edgeSupportSum_eq_two_planarMixedArea
#print axioms polygonal_b12
#print axioms compact_export

end MathLab.P5.CapUnion


==> anc/P5-kernel-deficit-lean-v6/MathLab/P5/CapUnionResearch.lean <==
/-
Copyright (c) 2026 Math Lab. All rights reserved.
Released under Apache 2.0 license as described in the file LICENSE.
Authors: Math Lab formalization track
-/
import MathLab.Geometry.PolygonRearrangementResearch
import MathLab.P5.CapUnion

/-!
# P5 cap unions: separately packaged general polygon-area bridge

The production cap-union proof uses the axiom-clean radial-fan signed-area
identity.  This unused general-area convenience theorem is kept here because
it depends on the separately packaged, kernel-checked general shoelace bridge.
-/

open scoped InnerProductSpace

noncomputable section

namespace MathLab.P5.CapUnion

/-- **KERNEL-SUPPORT.** The general simple-polygon area conversion recovers
the ordinary-area form of the signed support estimate. -/
theorem edgeSupportSum_le_two_polygonArea
    (K : Set Point) (hKcv : Convex ℝ K) (hKcp : IsCompact K) (hKne : K.Nonempty)
    {n : ℕ} (F : Polygon Point n)
    (hF : MathLab.PolygonRearrangement.IsSimplePositiveCycle F)
    (hside : ∀ i : Fin n, ∀ y ∈ K,
      ⟪y, outwardNormal (MathLab.PolygonRearrangement.edgeVec F i)⟫_ℝ ≤
        ⟪F i, outwardNormal (MathLab.PolygonRearrangement.edgeVec F i)⟫_ℝ) :
    edgeSupportSum K (MathLab.PolygonRearrangement.closedWalkOfPolygon F) ≤
      2 * MathLab.PolygonRearrangement.polygonArea F := by
  calc
    edgeSupportSum K (MathLab.PolygonRearrangement.closedWalkOfPolygon F) ≤
        2 * MathLab.PolygonRearrangement.signedArea F :=
      edgeSupportSum_le_two_signedArea K hKcp hKne F hside
    _ = 2 * MathLab.PolygonRearrangement.polygonArea F := by
      rw [MathLab.PolygonRearrangement.signedArea_eq_polygonArea F hF]

end MathLab.P5.CapUnion

#print axioms MathLab.P5.CapUnion.edgeSupportSum_le_two_polygonArea


==> anc/P5-kernel-deficit-lean-v6/MathLab/P5/KernelDeficit.lean <==
/-
Copyright (c) 2026 Math Lab. All rights reserved.
Released under Apache 2.0 license as described in the file LICENSE.
Authors: Math Lab formalization track
-/
import MathLab.P5.C1

/-!
# Kernel deficit inequality

This is the reader-facing entry point for the Lean formalization accompanying
the P5 preprint.  It imports the complete proof and exposes the headline result
in two equivalent forms:

* `MathLab.P5.c1` is the subtraction-free polynomial statement used by the
  audited formal development;
* `MathLab.P5.kernelDeficit_dominates_twice_hullDeficit` is the deficit form
  used in the paper.

The visibility kernel and all areas in both statements are the geometric
objects defined by the formal development; no nonemptiness or positive-area
hypothesis is imposed on the kernel.
-/

open MeasureTheory Set

noncomputable section

namespace MathLab.P5

open MathLab.PolygonRearrangement
open CapUnion

/-- **Kernel-deficit form of C1.**  For a simple positively oriented polygonal
cycle, the polygon-area-weighted kernel deficit
`area(F) * (area(F) - area(K))` dominates twice the kernel-area-weighted hull
deficit `area(K) * (area(conv(F)) - area(F))`. -/
theorem kernelDeficit_dominates_twice_hullDeficit {n : ℕ}
    (F : Polygon E n) (hF : IsSimplePositiveCycle F) :
    let K_F := visibilityKernel (enclosedRegion F)
    2 * areaReal K_F * (hullArea F - polygonArea F) ≤
      polygonArea F * (polygonArea F - areaReal K_F) := by
  dsimp only
  have h := c1 F hF
  dsimp only at h
  nlinarith

end MathLab.P5

#print axioms MathLab.P5.c1
#print axioms MathLab.P5.kernelDeficit_dominates_twice_hullDeficit


==> anc/P5-kernel-deficit-lean-v6/MathLab/P5/KernelDefinitionBridge.lean <==
/-
# Kernel-definition bridge for the P5 kernel-deficit theorem

Persisted 2026-08-22 from the statement audit recorded in
`workspace/2026-08-22-P5-c1-kernel-definition-statement-audit.md` (verdict
PASS, no mathematical delta, residual Tier 1/2/3 = 0/0/3).

These declarations answer, *in the kernel rather than in prose*, the
definitional-faithfulness questions a referee asks about `MathLab.P5.c1`:

* `paperKernel` is the paper's literal kernel, written with the `z ∈ F`
  conjunct that `CapUnion.visibilityKernel` omits;
* `lean_eq_paper_of_nonempty` and `kernel_agrees` show the two agree on every
  set the theorem can be applied to, so the vacuous convention
  `visibilityKernel ∅ = univ` is unreachable *from the statement*;
* `c1_paperKernel` proves C1 outright for the paper's definition;
* `hull_identity` / `hullArea_eq_regionHullArea` discharge the paper's
  assertion that a simple polygonal region's convex hull agrees with the
  convex hull of its listed vertices;
* `nonvacuity` exhibits an explicit cycle with region = hull = kernel area
  1/2 at which C1 holds with equality, ruling out the reading in which every
  quantity is null and the theorem is `0 ≤ 0`.

This module is imported by `MathLab.lean`, so a plain `lake build` verifies
it along with everything else the paper claims.  It is nevertheless a strict
leaf of the import DAG: nothing else imports it, so it cannot enter the
dependency closure of `MathLab.P5.c1`, whose axioms and 8,715-job package
target are unchanged by its presence.  It certifies the main statement rather
than contributing to it.  To compile it alone, use
`lake env lean MathLab/P5/KernelDefinitionBridge.lean`.
-/
import MathLab.P5.KernelDeficit

open MeasureTheory Set
noncomputable section
namespace MathLab.P5.KernelDefinitionBridge

open MathLab.PolygonRearrangement
open MathLab.P5 MathLab.P5.CapUnion

/-! ### A. Signatures of record -/

/-! ### B. Point 1 — the membership gap -/

/-- The paper's kernel, written literally with the `z ∈ F` conjunct. -/
def paperKernel (U : Set Point) : Set Point :=
  {z | z ∈ U ∧ ∀ y ∈ U, segment ℝ z y ⊆ U}

/-- B1.  Lean's kernel is always a superset of the paper's. -/
theorem paper_le_lean (U : Set Point) : paperKernel U ⊆ visibilityKernel U :=
  fun _ hz => hz.2

/-- B2.  For NONEMPTY `U` the two definitions coincide: the `z ∈ U` conjunct is
implied, because `z ∈ segment ℝ z y ⊆ U` for any witness `y ∈ U`. -/
theorem lean_eq_paper_of_nonempty {U : Set Point} (hU : U.Nonempty) :
    visibilityKernel U = paperKernel U := by
  ext z
  constructor
  · intro hz
    obtain ⟨y, hy⟩ := hU
    exact ⟨hz y hy (left_mem_segment ℝ z y), hz⟩
  · exact fun hz => hz.2

/-- B3.  At `U = ∅` the two definitions genuinely differ. -/
theorem lean_empty : visibilityKernel (∅ : Set Point) = univ := by
  ext z; simp [visibilityKernel]

theorem paper_empty : paperKernel (∅ : Set Point) = ∅ := by
  ext z; simp [paperKernel]

/-- B4.  Direction of the would-be leak: the junk reading `areaReal univ`
is `0`, so an empty region would make the C1 claim TRIVIALLY TRUE (weaker),
never falsely strong. -/
theorem areaReal_univ : areaReal (univ : Set Point) = 0 := by
  simp [areaReal]

/-- B5.  The hypothesis of `c1` forces the region to be nonempty, so B2 applies
to every instance the statement quantifies over.  (Same proof as the private
`enclosedRegion_nonempty` in C1.lean, re-established here independently.) -/
theorem region_nonempty {n : ℕ} (F : Polygon E n) (hF : IsSimplePositiveCycle F) :
    (enclosedRegion F).Nonempty := by
  have hn : 3 ≤ n := hF.1
  refine ⟨F ⟨0, by omega⟩, Or.inl ?_⟩
  rw [Polygon.boundary]
  refine mem_iUnion.mpr ⟨⟨0, by omega⟩, ?_⟩
  exact left_mem_affineSegment ℝ _ _

/-- B6.  **The point-1 verdict, machine-checked.**  On the entire hypothesis
class of `c1`, Lean's `visibilityKernel` IS the paper's `K(F)`. -/
theorem kernel_agrees {n : ℕ} (F : Polygon E n) (hF : IsSimplePositiveCycle F) :
    visibilityKernel (enclosedRegion F) = paperKernel (enclosedRegion F) :=
  lean_eq_paper_of_nonempty (region_nonempty F hF)

/-- B7.  Consequently the paper-literal restatement of C1 is a theorem too. -/
theorem c1_paperKernel {n : ℕ} (F : Polygon E n) (hF : IsSimplePositiveCycle F) :
    2 * areaReal (paperKernel (enclosedRegion F)) * hullArea F ≤
      polygonArea F ^ 2 + areaReal (paperKernel (enclosedRegion F)) * polygonArea F := by
  have h := c1 F hF
  dsimp only at h
  rwa [kernel_agrees F hF] at h

/-! ### C. Point 5 — coefficient, direction, ring-equivalence -/

/-- C1a.  The two forms are equivalent for ALL reals: no positivity,
nonvacuity, or division side condition. -/
theorem forms_equivalent (f k c : ℝ) :
    (2 * k * c ≤ f ^ 2 + k * f) ↔ (2 * k * (c - f) ≤ f * (f - k)) := by
  constructor <;> intro h <;> nlinarith [h]

/-- C1b.  And the deficit form as printed in the paper, `f(f-k) ≥ 2k(c-f)`. -/
theorem forms_equivalent' (f k c : ℝ) :
    (2 * k * c ≤ f ^ 2 + k * f) ↔ (f * (f - k) ≥ 2 * k * (c - f)) := by
  constructor <;> intro h <;> nlinarith [h]

/-! ### D. Point 3 — hull of region vs hull of listed vertices -/

/-- D1.  Easy direction, unconditional: the vertex hull is inside the region
hull, because every listed vertex lies on the boundary. -/
theorem vertexHull_subset_regionHull {n : ℕ} (F : Polygon E n) :
    convexHull ℝ (range F.vertices) ⊆ convexHull ℝ (enclosedRegion F) := by
  apply convexHull_mono
  rintro x ⟨i, rfl⟩
  refine Or.inl ?_
  rw [Polygon.boundary]
  exact mem_iUnion.mpr ⟨i, left_mem_affineSegment ℝ _ _⟩

/-! ### E. Trap 2 — is the conclusion a one-liner? -/

-- Each of the following is EXPECTED TO FAIL; they are run one at a time
-- below by uncommenting.  Recorded in the audit document.
-- example {n : ℕ} (F : Polygon E n) (hF : IsSimplePositiveCycle F) :
--     let K_F := visibilityKernel (enclosedRegion F)
--     2 * areaReal K_F * hullArea F ≤
--       polygonArea F ^ 2 + areaReal K_F * polygonArea F := by
--   dsimp only; positivity


/-! ### G. Trap 2 — a machine-checked NON-VACUITY witness

The hypothesis witness (`triangle`) shows the hypotheses are inhabited, but it
does not show that the *conclusion* is nontrivial: if `enclosedRegion` were
Lebesgue-null for every genuine cycle, `c1` would collapse to `0 ≤ 0`.  The
witness below rules that out without using any sorry-tainted declaration.  It
produces a genuine simple positive cycle whose region is a nondegenerate
triangle, so region area, kernel area and hull area are all strictly positive —
and `c1` holds there with EQUALITY, so the coefficient `2` is not slack. -/

/-- A convex set is its own visibility kernel (nonempty case). -/
theorem visibilityKernel_self_of_convex {K : Set Point} (hKne : K.Nonempty)
    (hKcv : Convex ℝ K) : visibilityKernel K = K := by
  refine subset_antisymm ?_ ?_
  · intro x hx
    obtain ⟨y, hy⟩ := hKne
    exact hx y hy (left_mem_segment ℝ x y)
  · intro x hx y hy
    exact hKcv.segment_subset hx hy

/-- Caps over a convex body from one of its own points are the body. -/
theorem cap_self_of_mem {K : Set Point} (hKcv : Convex ℝ K) {v : Point}
    (hv : v ∈ K) : cap K v = K :=
  subset_antisymm (convexHull_min (insert_subset hv subset_rfl) hKcv) (subset_cap K v)

theorem capUnion_self {K : Set Point} (hKcv : Convex ℝ K) {V : Finset Point}
    (hVne : V.Nonempty) (hVK : (V : Set Point) ⊆ K) : capUnion K V = K := by
  refine subset_antisymm ?_ (body_subset_capUnion hVne)
  intro x hx
  obtain ⟨v, hv, hxv⟩ := mem_capUnion.1 hx
  rwa [cap_self_of_mem hKcv (hVK hv)] at hxv

/-- **NON-VACUITY.**  There is a genuine simple positive polygonal cycle whose
enclosed region, visibility kernel and vertex hull all have area exactly `1/2`,
and at which `c1` holds with equality. -/
theorem nonvacuity :
    ∃ (n : ℕ) (F : Polygon E n), IsSimplePositiveCycle F ∧
      polygonArea F = 1 / 2 ∧
      hullArea F = 1 / 2 ∧
      areaReal (visibilityKernel (enclosedRegion F)) = 1 / 2 ∧
      2 * areaReal (visibilityKernel (enclosedRegion F)) * hullArea F =
        polygonArea F ^ 2 + areaReal (visibilityKernel (enclosedRegion F)) * polygonArea F := by
  classical
  set p0 : Point := !₂[0, 0] with hp0
  set p1 : Point := !₂[1, 0] with hp1
  set p2 : Point := !₂[0, 1] with hp2
  set W : Finset Point := {p0, p1, p2} with hW
  have hWset : (W : Set Point) = ({p0, p1, p2} : Set Point) := by
    simp [hW]
  set K : Set Point := convexHull ℝ (W : Set Point) with hK
  have hKcv : Convex ℝ K := convex_convexHull ℝ _
  have hKcp : IsCompact K := W.finite_toSet.isCompact_convexHull ℝ
  have hWsubK : (W : Set Point) ⊆ K := subset_convexHull ℝ _
  have hKne : K.Nonempty := ⟨p0, hWsubK (by simp [hW])⟩
  have hKpoly : IsPolygonalConvex K := ⟨W, rfl⟩
  have hKvol : volume K = ENNReal.ofReal (1 / 2) := by
    rw [hK, hWset, MathLab.PlanarArea.volume_convexHull_triangle]
    norm_num [MathLab.PlanarArea.det2, hp0, hp1, hp2]
  have hKpos : 0 < volume K := by
    rw [hKvol]; simp
  have hVne : W.Nonempty := ⟨p0, by simp [hW]⟩
  obtain ⟨n, F, hF, hRegion, hHull, -⟩ :=
    exists_capUnion_isSimplePositiveCycle K hKcv hKcp hKne hKpoly hKpos W hVne
      (subset_refl _)
  have hRegK : enclosedRegion F = K := by
    rw [hRegion, capUnion_self hKcv hVne hWsubK]
  have hKerK : visibilityKernel (enclosedRegion F) = K := by
    rw [hRegK, visibilityKernel_self_of_convex hKne hKcv]
  have hhalf : (volume K).toReal = 1 / 2 := by
    rw [hKvol, ENNReal.toReal_ofReal (by norm_num)]
  refine ⟨n, F, hF, ?_, ?_, ?_, ?_⟩
  · rw [polygonArea, hRegK, hhalf]
  · rw [hullArea, hHull, ← hK, hhalf]
  · rw [areaReal, hKerK, hhalf]
  · rw [areaReal, hKerK, polygonArea, hRegK, hullArea, hHull, ← hK, hhalf]
    norm_num

#print axioms nonvacuity


/-! ### H. Point 3 — hull of the REGION equals hull of the LISTED VERTICES

The two `private` lemmas of `C1.lean` are copied verbatim (only renamed) so the
identity can be stated here; both are already kernel-checked in the library. -/

/-- Every boundary edge lies in the convex hull of the listed vertices. -/
theorem polygon_boundary_subset_vertexHull_copy {n : ℕ} (F : Polygon E n) :
    F.boundary ℝ ⊆ convexHull ℝ (range F.vertices) := by
  intro x hx
  rw [Polygon.boundary] at hx
  obtain ⟨i, hi⟩ := mem_iUnion.mp hx
  change x ∈ affineSegment ℝ (F i) (F (finRotate n i)) at hi
  rw [affineSegment_eq_segment] at hi
  apply (convex_convexHull ℝ (range F.vertices)).segment_subset _ _ hi
  · exact subset_convexHull ℝ _ ⟨i, rfl⟩
  · exact subset_convexHull ℝ _ ⟨finRotate n i, rfl⟩

/-- Every bounded complementary component of a genuine polygonal boundary lies
in the convex hull of the listed vertices. -/
theorem enclosedRegion_subset_vertexHull_copy {n : ℕ}
    (F : Polygon E n) (hF : IsSimplePositiveCycle F) :
    enclosedRegion F ⊆ convexHull ℝ (range F.vertices) := by
  let C : Set E := convexHull ℝ (range F.vertices)
  have hCcv : Convex ℝ C := convex_convexHull ℝ _
  have hBsub : F.boundary ℝ ⊆ C := polygon_boundary_subset_vertexHull_copy F
  have hn : 0 < n := lt_of_lt_of_le (by omega : 0 < 3) hF.1
  let i : Fin n := ⟨0, hn⟩
  let p : E := F i
  have hpC : p ∈ C := subset_convexHull ℝ _ ⟨i, rfl⟩
  intro x hx
  rcases hx with hxB | ⟨_hxNotB, hxBounded⟩
  · exact hBsub hxB
  · by_contra hxC
    let R : Set E := AffineMap.lineMap p x '' Ici (1 : ℝ)
    have hpx : p ≠ x := by
      intro h
      apply hxC
      rw [← h]
      exact hpC
    have hxR : x ∈ R := by
      refine ⟨1, by simp, ?_⟩
      simp
    have hRConnected : IsConnected R := by
      exact isConnected_Ici.image (AffineMap.lineMap p x)
        AffineMap.lineMap_continuous.continuousOn
    have hRSubset : R ⊆ (F.boundary ℝ)ᶜ := by
      rintro z ⟨t, ht, rfl⟩ hzB
      have hzC : AffineMap.lineMap p x t ∈ C := hBsub hzB
      have hw : Wbtw ℝ p x (AffineMap.lineMap p x t) :=
        wbtw_iff_left_eq_or_right_mem_image_Ici.mpr
          (Or.inr ⟨t, ht, rfl⟩)
      exact hxC (hCcv.segment_subset hpC hzC hw.mem_segment)
    have hRNotBounded : ¬ Bornology.IsBounded R := by
      intro hRBounded
      obtain ⟨D, hD⟩ := hRBounded.exists_norm_le
      have hd : 0 < ‖x - p‖ :=
        norm_pos_iff.mpr (sub_ne_zero.mpr hpx.symm)
      let t : ℝ := (|D| + ‖p‖ + 1) / ‖x - p‖ + 1
      have ht : 1 ≤ t := by
        dsimp [t]
        have : 0 ≤ (|D| + ‖p‖ + 1) / ‖x - p‖ := by positivity
        linarith
      have hlineR : AffineMap.lineMap p x t ∈ R := ⟨t, ht, rfl⟩
      have hlineBound := hD (AffineMap.lineMap p x t) hlineR
      have hlineSub : AffineMap.lineMap p x t - p = t • (x - p) := by
        rw [AffineMap.lineMap_apply_module]
        module
      have hnorm := norm_sub_le (AffineMap.lineMap p x t) p
      rw [hlineSub, norm_smul, Real.norm_eq_abs,
        abs_of_nonneg (zero_le_one.trans ht)] at hnorm
      have htmul :
          t * ‖x - p‖ = |D| + ‖p‖ + 1 + ‖x - p‖ := by
        dsimp [t]
        field_simp [ne_of_gt hd]
      rw [htmul] at hnorm
      have hle : |D| + ‖p‖ + 1 + ‖x - p‖ ≤ D + ‖p‖ :=
        hnorm.trans (by
          simpa [add_comm] using add_le_add_right hlineBound ‖p‖)
      nlinarith [le_abs_self D, norm_nonneg (x - p)]
    have hRComponent :
        R ⊆ connectedComponentIn (F.boundary ℝ)ᶜ x :=
      hRConnected.isPreconnected.subset_connectedComponentIn hxR hRSubset
    exact hRNotBounded (hxBounded.subset hRComponent)


/-- **Point 3, machine-checked.**  `hullArea F` (hull of the listed vertices) is
exactly the area of `conv F` (hull of the region), so the Lean statement's `C`
is the paper's `C(F) = conv F`. -/
theorem hull_identity {n : ℕ} (F : Polygon E n) (hF : IsSimplePositiveCycle F) :
    convexHull ℝ (enclosedRegion F) = convexHull ℝ (range F.vertices) := by
  refine subset_antisymm ?_ (vertexHull_subset_regionHull F)
  exact convexHull_min (enclosedRegion_subset_vertexHull_copy F hF)
    (convex_convexHull ℝ _)

theorem hullArea_eq_regionHullArea {n : ℕ} (F : Polygon E n)
    (hF : IsSimplePositiveCycle F) :
    hullArea F = areaReal (convexHull ℝ (enclosedRegion F)) := by
  rw [hullArea, areaReal, hull_identity F hF]

/-- Junk guard inside `enclosedRegion`: Mathlib's `connectedComponentIn s x` is
`∅` (hence bounded!) when `x ∉ s`, so without the `x ∈ boundaryᶜ` conjunct the
region would be all of `E`.  The conjunct is present, so the junk value is
unreachable. -/
example (s : Set Point) (x : Point) (hx : x ∉ s) :
    connectedComponentIn s x = ∅ := connectedComponentIn_eq_empty hx

example : Bornology.IsBounded (∅ : Set Point) := Bornology.isBounded_empty

#print axioms hull_identity
#print axioms hullArea_eq_regionHullArea

/-! ### F. Axiom report -/
#print axioms MathLab.P5.c1
#print axioms MathLab.P5.kernelDeficit_dominates_twice_hullDeficit
#print axioms MathLab.P5.S_zero
#print axioms MathLab.P5.CapUnion.visibilityKernel
#print axioms MathLab.PolygonRearrangement.enclosedRegion
#print axioms kernel_agrees
#print axioms c1_paperKernel

end MathLab.P5.KernelDefinitionBridge

namespace Audit2
open MathLab.PolygonRearrangement MathLab.P5.CapUnion
end Audit2


==> anc/P5-kernel-deficit-lean-v6/MathLab/P5/N4Algebra.lean <==
/-
Copyright (c) 2026 Math Lab. All rights reserved.
Released under Apache 2.0 license as described in the file LICENSE.
Authors: Math Lab formalization track
-/
import Mathlib

/-!
# P5 / B68 — scalar algebra on the positive `N4` corner domain

This file is the statement-first formalization of the denominator-positive
algebraic certificate in equations (5.3)--(5.9) of
`workspace/2026-08-18-P5-N4-proof.md`.

Its scope is deliberately smaller than B68.  It does **not** define the unit
square, the eight half-planes, the canonical octagon, area, mixed area, or the
geometric live-chamber clauses.  The inputs are the twelve scalar corner
coordinates `(t_j, R_j, L_j)` on the larger positive corner domain

`R_j + L_j + 2 t_j = 1`, with every coordinate strictly positive.

On that domain, `rationalDeficit` is the rational continuation of the
geometric deficit appearing in (4.6).  It agrees with the actual geometric
deficit only after the separate geometric part of B68 has supplied the live
canonical-octagon interpretation.  No such geometric conclusion is asserted
here.

The statement-auditor passed this algebraic scope with an intentional delta:
it is the scalar subcertificate, not full geometric B68.  All declarations
below now have kernel-checked proofs; a final statement re-audit is still
required before the scoped result can be called `FORMALIZED+`.
-/

namespace MathLab.P5.N4Algebra

noncomputable section

/-- The scalar corner data.  Lower-case fields `rj` and `lj` encode the
informal coordinates `R_j` and `L_j`. -/
structure CornerData where
  t0 : ℝ
  t1 : ℝ
  t2 : ℝ
  t3 : ℝ
  r0 : ℝ
  r1 : ℝ
  r2 : ℝ
  r3 : ℝ
  l0 : ℝ
  l1 : ℝ
  l2 : ℝ
  l3 : ℝ

/-- The positive corner domain used by the rational argument: all twelve
corner coordinates are positive and the four affine relations (2.2) hold. -/
def PositiveCornerDomain (d : CornerData) : Prop :=
  0 < d.t0 ∧ 0 < d.t1 ∧ 0 < d.t2 ∧ 0 < d.t3 ∧
  0 < d.r0 ∧ 0 < d.r1 ∧ 0 < d.r2 ∧ 0 < d.r3 ∧
  0 < d.l0 ∧ 0 < d.l1 ∧ 0 < d.l2 ∧ 0 < d.l3 ∧
  d.r0 + d.l0 + 2 * d.t0 = 1 ∧
  d.r1 + d.l1 + 2 * d.t1 = 1 ∧
  d.r2 + d.l2 + 2 * d.t2 = 1 ∧
  d.r3 + d.l3 + 2 * d.t3 = 1

/-! ## Definitions from (2.4), (4.1), and (5.1)--(5.2) -/

def h0 (d : CornerData) : ℝ := d.r0 * d.l1 + d.t0 * d.l1 + d.t1 * d.r0
def h1 (d : CornerData) : ℝ := d.r1 * d.l2 + d.t1 * d.l2 + d.t2 * d.r1
def h2 (d : CornerData) : ℝ := d.r2 * d.l3 + d.t2 * d.l3 + d.t3 * d.r2
def h3 (d : CornerData) : ℝ := d.r3 * d.l0 + d.t3 * d.l0 + d.t0 * d.r3

def w0 (d : CornerData) : ℝ := d.t0 + d.t1
def w1 (d : CornerData) : ℝ := d.t1 + d.t2
def w2 (d : CornerData) : ℝ := d.t2 + d.t3
def w3 (d : CornerData) : ℝ := d.t3 + d.t0

def p0 (d : CornerData) : ℝ := d.t0 * d.r0 + d.t1 * d.l1
def p1 (d : CornerData) : ℝ := d.t1 * d.r1 + d.t2 * d.l2
def p2 (d : CornerData) : ℝ := d.t2 * d.r2 + d.t3 * d.l3
def p3 (d : CornerData) : ℝ := d.t3 * d.r3 + d.t0 * d.l0

def gamma0 (d : CornerData) : ℝ := p0 d + (w0 d) ^ 2
def gamma1 (d : CornerData) : ℝ := p1 d + (w1 d) ^ 2
def gamma2 (d : CornerData) : ℝ := p2 d + (w2 d) ^ 2
def gamma3 (d : CornerData) : ℝ := p3 d + (w3 d) ^ 2

def evenDepth (d : CornerData) : ℝ := d.t0 + d.t2
def oddDepth (d : CornerData) : ℝ := d.t1 + d.t3
def totalDepth (d : CornerData) : ℝ := evenDepth d + oddDepth d

def sumGamma (d : CornerData) : ℝ :=
  gamma0 d + gamma1 d + gamma2 d + gamma3 d

def harmonicQ (d : CornerData) : ℝ :=
  d.r0 * d.l1 / h0 d + d.r1 * d.l2 / h1 d +
    d.r2 * d.l3 / h2 d + d.r3 * d.l0 / h3 d

/-- The scalar `v_4=(2-T)/2`.  In this file it is only an abbreviation; no
mixed-area interpretation is asserted. -/
def scalarV (d : CornerData) : ℝ := (2 - totalDepth d) / 2

/-- The rational expression in the first form of (4.6).  Outside the geometric
live chamber it is a rational continuation, not an area deficit. -/
def rationalDeficit (d : CornerData) : ℝ :=
  2 * scalarV d - (2 - scalarV d) / 2 * harmonicQ d

/-- The six-square sum in the right side of Cauchy's identity (5.6), before
the outer factor `1 / S`. -/
def cauchySquares (d : CornerData) : ℝ :=
  (w0 d * gamma1 d - w1 d * gamma0 d) ^ 2 / (gamma0 d * gamma1 d) +
  (w0 d * gamma2 d - w2 d * gamma0 d) ^ 2 / (gamma0 d * gamma2 d) +
  (w0 d * gamma3 d - w3 d * gamma0 d) ^ 2 / (gamma0 d * gamma3 d) +
  (w1 d * gamma2 d - w2 d * gamma1 d) ^ 2 / (gamma1 d * gamma2 d) +
  (w1 d * gamma3 d - w3 d * gamma1 d) ^ 2 / (gamma1 d * gamma3 d) +
  (w2 d * gamma3 d - w3 d * gamma2 d) ^ 2 / (gamma2 d * gamma3 d)

/-- The four local tangent-square terms in (5.7), before their coefficient in
(5.9). -/
def tangentSquares (d : CornerData) : ℝ :=
  d.t0 * d.t1 * (d.r0 - d.l1) ^ 2 / (gamma0 d * h0 d) +
  d.t1 * d.t2 * (d.r1 - d.l2) ^ 2 / (gamma1 d * h1 d) +
  d.t2 * d.t3 * (d.r2 - d.l3) ^ 2 / (gamma2 d * h2 d) +
  d.t3 * d.t0 * (d.r3 - d.l0) ^ 2 / (gamma3 d * h3 d)

/-- The complete positive rational remainder on the right side of (5.9). -/
def rationalRemainder (d : CornerData) : ℝ :=
  totalDepth d * (evenDepth d - oddDepth d) ^ 2 / sumGamma d +
  (totalDepth d + 2) / (4 * sumGamma d) * cauchySquares d +
  (totalDepth d + 2) / 4 * tangentSquares d

/-- The exact scalar zero conditions (6.1).  The last three equations are a
chain expressing equality of all four ratios `Gamma_j / w_j`. -/
def EqualityCondition (d : CornerData) : Prop :=
  evenDepth d = oddDepth d ∧
  d.r0 = d.l1 ∧ d.r1 = d.l2 ∧ d.r2 = d.l3 ∧ d.r3 = d.l0 ∧
  gamma0 d / w0 d = gamma1 d / w1 d ∧
  gamma1 d / w1 d = gamma2 d / w2 d ∧
  gamma2 d / w2 d = gamma3 d / w3 d

/-! ## Lemma decomposition -/

/-- All denominators used in (5.3)--(5.9), and the elementary depth factors,
are strictly positive on the positive corner domain. -/
theorem denominators_positive (d : CornerData) (hd : PositiveCornerDomain d) :
    0 < w0 d ∧ 0 < w1 d ∧ 0 < w2 d ∧ 0 < w3 d ∧
    0 < h0 d ∧ 0 < h1 d ∧ 0 < h2 d ∧ 0 < h3 d ∧
    0 < gamma0 d ∧ 0 < gamma1 d ∧ 0 < gamma2 d ∧ 0 < gamma3 d ∧
    0 < sumGamma d ∧ 0 < totalDepth d ∧ totalDepth d < 2 ∧
    0 < totalDepth d + 2 ∧ 0 < 2 - scalarV d := by
  rcases hd with
    ⟨ht0, ht1, ht2, ht3, hr0, hr1, hr2, hr3, hl0, hl1, hl2, hl3,
      ha0, ha1, ha2, ha3⟩
  have hw0 : 0 < w0 d := by unfold w0; positivity
  have hw1 : 0 < w1 d := by unfold w1; positivity
  have hw2 : 0 < w2 d := by unfold w2; positivity
  have hw3 : 0 < w3 d := by unfold w3; positivity
  have hh0 : 0 < h0 d := by unfold h0; positivity
  have hh1 : 0 < h1 d := by unfold h1; positivity
  have hh2 : 0 < h2 d := by unfold h2; positivity
  have hh3 : 0 < h3 d := by unfold h3; positivity
  have hp0 : 0 < p0 d := by unfold p0; positivity
  have hp1 : 0 < p1 d := by unfold p1; positivity
  have hp2 : 0 < p2 d := by unfold p2; positivity
  have hp3 : 0 < p3 d := by unfold p3; positivity
  have hg0 : 0 < gamma0 d := by unfold gamma0; positivity
  have hg1 : 0 < gamma1 d := by unfold gamma1; positivity
  have hg2 : 0 < gamma2 d := by unfold gamma2; positivity
  have hg3 : 0 < gamma3 d := by unfold gamma3; positivity
  have hS : 0 < sumGamma d := by unfold sumGamma; positivity
  have hT : 0 < totalDepth d := by
    unfold totalDepth evenDepth oddDepth
    positivity
  have ht0half : d.t0 < 1 / 2 := by nlinarith [ha0]
  have ht1half : d.t1 < 1 / 2 := by nlinarith [ha1]
  have ht2half : d.t2 < 1 / 2 := by nlinarith [ha2]
  have ht3half : d.t3 < 1 / 2 := by nlinarith [ha3]
  have hTlt : totalDepth d < 2 := by
    unfold totalDepth evenDepth oddDepth
    nlinarith
  have hTplus : 0 < totalDepth d + 2 := by nlinarith
  have hvden : 0 < 2 - scalarV d := by
    unfold scalarV
    nlinarith
  exact ⟨hw0, hw1, hw2, hw3, hh0, hh1, hh2, hh3, hg0, hg1, hg2, hg3,
    hS, hT, hTlt, hTplus, hvden⟩

/-- Equation (5.3): `S = T + 2 E O`. -/
theorem sumGamma_identity (d : CornerData) (hd : PositiveCornerDomain d) :
    sumGamma d = totalDepth d + 2 * evenDepth d * oddDepth d := by
  rcases hd with
    ⟨_, _, _, _, _, _, _, _, _, _, _, _, ha0, ha1, ha2, ha3⟩
  unfold sumGamma gamma0 gamma1 gamma2 gamma3 p0 p1 p2 p3
    w0 w1 w2 w3 totalDepth evenDepth oddDepth
  linear_combination d.t0 * ha0 + d.t1 * ha1 + d.t2 * ha2 + d.t3 * ha3

/-- The four instances of the local tangent identity (5.4). -/
theorem local_tangent_identities (d : CornerData) (hd : PositiveCornerDomain d) :
    p0 d / gamma0 d - d.r0 * d.l1 / h0 d =
        d.t0 * d.t1 * (d.r0 - d.l1) ^ 2 / (gamma0 d * h0 d) ∧
    p1 d / gamma1 d - d.r1 * d.l2 / h1 d =
        d.t1 * d.t2 * (d.r1 - d.l2) ^ 2 / (gamma1 d * h1 d) ∧
    p2 d / gamma2 d - d.r2 * d.l3 / h2 d =
        d.t2 * d.t3 * (d.r2 - d.l3) ^ 2 / (gamma2 d * h2 d) ∧
    p3 d / gamma3 d - d.r3 * d.l0 / h3 d =
        d.t3 * d.t0 * (d.r3 - d.l0) ^ 2 / (gamma3 d * h3 d) := by
  rcases denominators_positive d hd with
    ⟨_, _, _, _, hh0, hh1, hh2, hh3, hg0, hg1, hg2, hg3, _⟩
  refine ⟨?_, ?_, ?_, ?_⟩
  · field_simp [ne_of_gt hh0, ne_of_gt hg0]
    simp only [p0, gamma0, w0, h0]
    ring
  · field_simp [ne_of_gt hh1, ne_of_gt hg1]
    simp only [p1, gamma1, w1, h1]
    ring
  · field_simp [ne_of_gt hh2, ne_of_gt hg2]
    simp only [p2, gamma2, w2, h2]
    ring
  · field_simp [ne_of_gt hh3, ne_of_gt hg3]
    simp only [p3, gamma3, w3, h3]
    ring

/-- The four-term Cauchy remainder (5.6). -/
theorem cauchy_remainder_identity (d : CornerData) (hd : PositiveCornerDomain d) :
    (w0 d) ^ 2 / gamma0 d + (w1 d) ^ 2 / gamma1 d +
        (w2 d) ^ 2 / gamma2 d + (w3 d) ^ 2 / gamma3 d -
          (w0 d + w1 d + w2 d + w3 d) ^ 2 / sumGamma d =
      1 / sumGamma d * cauchySquares d := by
  rcases denominators_positive d hd with
    ⟨_, _, _, _, _, _, _, _, hg0, hg1, hg2, hg3, hS, _⟩
  unfold cauchySquares sumGamma
  field_simp [ne_of_gt hg0, ne_of_gt hg1, ne_of_gt hg2,
    ne_of_gt hg3, ne_of_gt hS]
  ring

/-- Equation (5.7), assembled from the local and Cauchy remainders. -/
theorem harmonicQ_decomposition (d : CornerData) (hd : PositiveCornerDomain d) :
    harmonicQ d =
      4 - 4 * (totalDepth d) ^ 2 / sumGamma d -
        1 / sumGamma d * cauchySquares d - tangentSquares d := by
  rcases denominators_positive d hd with
    ⟨_, _, _, _, _, _, _, _, hg0, hg1, hg2, hg3, _, _⟩
  rcases local_tangent_identities d hd with ⟨hl0, hl1, hl2, hl3⟩
  have hQ : harmonicQ d =
      p0 d / gamma0 d + p1 d / gamma1 d + p2 d / gamma2 d + p3 d / gamma3 d -
        tangentSquares d := by
    unfold harmonicQ tangentSquares
    linarith
  have hp0 : p0 d / gamma0 d = 1 - (w0 d) ^ 2 / gamma0 d := by
    field_simp [ne_of_gt hg0]
    simp only [gamma0]
    ring
  have hp1 : p1 d / gamma1 d = 1 - (w1 d) ^ 2 / gamma1 d := by
    field_simp [ne_of_gt hg1]
    simp only [gamma1]
    ring
  have hp2 : p2 d / gamma2 d = 1 - (w2 d) ^ 2 / gamma2 d := by
    field_simp [ne_of_gt hg2]
    simp only [gamma2]
    ring
  have hp3 : p3 d / gamma3 d = 1 - (w3 d) ^ 2 / gamma3 d := by
    field_simp [ne_of_gt hg3]
    simp only [gamma3]
    ring
  have hP :
      p0 d / gamma0 d + p1 d / gamma1 d + p2 d / gamma2 d + p3 d / gamma3 d =
        4 - ((w0 d) ^ 2 / gamma0 d + (w1 d) ^ 2 / gamma1 d +
          (w2 d) ^ 2 / gamma2 d + (w3 d) ^ 2 / gamma3 d) := by
    linarith
  have hsumw : w0 d + w1 d + w2 d + w3 d = 2 * totalDepth d := by
    unfold w0 w1 w2 w3 totalDepth evenDepth oddDepth
    ring
  have hc := cauchy_remainder_identity d hd
  rw [hsumw] at hc
  have hsq : (2 * totalDepth d) ^ 2 / sumGamma d =
      4 * (totalDepth d) ^ 2 / sumGamma d := by ring
  rw [hsq] at hc
  linarith

/-- The parity comparison (5.8). -/
theorem parity_remainder_identity (d : CornerData) (hd : PositiveCornerDomain d) :
    4 * scalarV d / (2 - scalarV d) -
        (4 - 4 * (totalDepth d) ^ 2 / sumGamma d) =
      4 * totalDepth d * (evenDepth d - oddDepth d) ^ 2 /
        ((totalDepth d + 2) * sumGamma d) := by
  rcases denominators_positive d hd with
    ⟨_, _, _, _, _, _, _, _, _, _, _, _, hS, _, _, hTplus, hvden⟩
  have hSid := sumGamma_identity d hd
  have hS' : 0 < totalDepth d + 2 * evenDepth d * oddDepth d := by
    rw [← hSid]
    exact hS
  rw [hSid]
  field_simp [ne_of_gt hS', ne_of_gt hTplus, ne_of_gt hvden]
  unfold scalarV totalDepth
  ring

/-- The denominator-positive global identity (5.9), interpreted purely as a
scalar rational identity. -/
theorem global_rational_identity (d : CornerData) (hd : PositiveCornerDomain d) :
    rationalDeficit d = rationalRemainder d := by
  rcases denominators_positive d hd with
    ⟨_, _, _, _, _, _, _, _, _, _, _, _, hS, _, _, hTplus, hvden⟩
  have hQ := harmonicQ_decomposition d hd
  have hpar := parity_remainder_identity d hd
  have hfactor : rationalDeficit d =
      (2 - scalarV d) / 2 *
        (4 * scalarV d / (2 - scalarV d) - harmonicQ d) := by
    unfold rationalDeficit
    field_simp [ne_of_gt hvden]
    ring
  have hbracket :
      4 * scalarV d / (2 - scalarV d) - harmonicQ d =
        4 * totalDepth d * (evenDepth d - oddDepth d) ^ 2 /
            ((totalDepth d + 2) * sumGamma d) +
          1 / sumGamma d * cauchySquares d + tangentSquares d := by
    rw [hQ]
    linarith
  have hcoef : (2 - scalarV d) / 2 = (totalDepth d + 2) / 4 := by
    unfold scalarV
    ring
  rw [hfactor, hbracket, hcoef]
  unfold rationalRemainder
  field_simp [ne_of_gt hS, ne_of_gt hTplus]

/-- Algebraic nonnegativity of the rational continuation.  This becomes the
geometric B68 inequality only after the separate live-chamber geometry has
identified `rationalDeficit` with the actual area deficit. -/
theorem rationalDeficit_nonnegative (d : CornerData) (hd : PositiveCornerDomain d) :
    0 ≤ rationalDeficit d := by
  rw [global_rational_identity d hd]
  have hden := denominators_positive d hd
  rcases hd with
    ⟨ht0, ht1, ht2, ht3, _, _, _, _, _, _, _, _, _, _, _, _⟩
  rcases hden with
    ⟨_, _, _, _, hh0, hh1, hh2, hh3, hg0, hg1, hg2, hg3, hS, hT, _, hTplus, _⟩
  unfold rationalRemainder cauchySquares tangentSquares
  positivity

/-- A positive denominator introduces no spurious zero into a square quotient. -/
private theorem square_div_eq_zero_iff {x y : ℝ} (hy : 0 < y) :
    x ^ 2 / y = 0 ↔ x = 0 := by
  constructor
  · intro h
    have h' := h
    field_simp [ne_of_gt hy] at h'
    simp only [mul_zero] at h'
    exact sq_eq_zero_iff.mp h'
  · rintro rfl
    norm_num

/-- A strictly positive scalar and denominator introduce no spurious zero
into a weighted square quotient. -/
private theorem pos_mul_square_div_eq_zero_iff {a x y : ℝ} (ha : 0 < a) (hy : 0 < y) :
    a * x ^ 2 / y = 0 ↔ x = 0 := by
  constructor
  · intro h
    have h' := h
    field_simp [ne_of_gt hy] at h'
    simp only [mul_zero] at h'
    have hx2 : x ^ 2 = 0 :=
      (mul_eq_zero.mp h').resolve_left (ne_of_gt ha)
    exact sq_eq_zero_iff.mp hx2
  · rintro rfl
    norm_num

/-- The exact zero locus (6.1) of the scalar rational certificate. -/
theorem rationalDeficit_eq_zero_iff (d : CornerData) (hd : PositiveCornerDomain d) :
    rationalDeficit d = 0 ↔ EqualityCondition d := by
  have hden := denominators_positive d hd
  have hdpos := hd
  rcases hdpos with
    ⟨ht0, ht1, ht2, ht3, _, _, _, _, _, _, _, _, _, _, _, _⟩
  rcases hden with
    ⟨hw0, hw1, hw2, hw3, hh0, hh1, hh2, hh3, hg0, hg1, hg2, hg3,
      hS, hT, _, hTplus, _⟩
  have hcs_nonneg : 0 ≤ cauchySquares d := by
    unfold cauchySquares
    positivity
  have htan_nonneg : 0 ≤ tangentSquares d := by
    unfold tangentSquares
    positivity
  constructor
  · intro hzero
    have hrem : rationalRemainder d = 0 := by
      rw [← global_rational_identity d hd]
      exact hzero
    let parityTerm : ℝ :=
      totalDepth d * (evenDepth d - oddDepth d) ^ 2 / sumGamma d
    let cauchyTerm : ℝ :=
      (totalDepth d + 2) / (4 * sumGamma d) * cauchySquares d
    let tangentTerm : ℝ :=
      (totalDepth d + 2) / 4 * tangentSquares d
    have hsum : parityTerm + cauchyTerm + tangentTerm = 0 := by
      simpa [parityTerm, cauchyTerm, tangentTerm, rationalRemainder] using hrem
    have hpar_nonneg : 0 ≤ parityTerm := by
      dsimp [parityTerm]
      positivity
    have hcauch_nonneg : 0 ≤ cauchyTerm := by
      dsimp [cauchyTerm]
      positivity
    have htanTerm_nonneg : 0 ≤ tangentTerm := by
      dsimp [tangentTerm]
      positivity
    have hpar0 : parityTerm = 0 := by
      linarith only [hsum, hpar_nonneg, hcauch_nonneg, htanTerm_nonneg]
    have hcauch0 : cauchyTerm = 0 := by
      linarith only [hsum, hpar_nonneg, hcauch_nonneg, htanTerm_nonneg]
    have htanTerm0 : tangentTerm = 0 := by
      linarith only [hsum, hpar_nonneg, hcauch_nonneg, htanTerm_nonneg]
    have hEO : evenDepth d = oddDepth d := by
      have h' : totalDepth d * (evenDepth d - oddDepth d) ^ 2 / sumGamma d = 0 := by
        simpa [parityTerm] using hpar0
      field_simp [ne_of_gt hS] at h'
      simp only [mul_zero] at h'
      have hsq : (evenDepth d - oddDepth d) ^ 2 = 0 :=
        (mul_eq_zero.mp h').resolve_left (ne_of_gt hT)
      exact sub_eq_zero.mp (sq_eq_zero_iff.mp hsq)
    have hcs0 : cauchySquares d = 0 := by
      have h' := hcauch0
      dsimp [cauchyTerm] at h'
      have hcoef : 0 < (totalDepth d + 2) / (4 * sumGamma d) := by positivity
      exact (mul_eq_zero.mp h').resolve_left (ne_of_gt hcoef)
    have htan0 : tangentSquares d = 0 := by
      have h' := htanTerm0
      dsimp [tangentTerm] at h'
      have hcoef : 0 < (totalDepth d + 2) / 4 := by positivity
      exact (mul_eq_zero.mp h').resolve_left (ne_of_gt hcoef)
    have htq0 : 0 ≤
        d.t0 * d.t1 * (d.r0 - d.l1) ^ 2 / (gamma0 d * h0 d) := by positivity
    have htq1 : 0 ≤
        d.t1 * d.t2 * (d.r1 - d.l2) ^ 2 / (gamma1 d * h1 d) := by positivity
    have htq2 : 0 ≤
        d.t2 * d.t3 * (d.r2 - d.l3) ^ 2 / (gamma2 d * h2 d) := by positivity
    have htq3 : 0 ≤
        d.t3 * d.t0 * (d.r3 - d.l0) ^ 2 / (gamma3 d * h3 d) := by positivity
    unfold tangentSquares at htan0
    have htq0z :
        d.t0 * d.t1 * (d.r0 - d.l1) ^ 2 / (gamma0 d * h0 d) = 0 := by
      linarith only [htan0, htq0, htq1, htq2, htq3]
    have htq1z :
        d.t1 * d.t2 * (d.r1 - d.l2) ^ 2 / (gamma1 d * h1 d) = 0 := by
      linarith only [htan0, htq0, htq1, htq2, htq3]
    have htq2z :
        d.t2 * d.t3 * (d.r2 - d.l3) ^ 2 / (gamma2 d * h2 d) = 0 := by
      linarith only [htan0, htq0, htq1, htq2, htq3]
    have htq3z :
        d.t3 * d.t0 * (d.r3 - d.l0) ^ 2 / (gamma3 d * h3 d) = 0 := by
      linarith only [htan0, htq0, htq1, htq2, htq3]
    have hr0l1 : d.r0 = d.l1 := sub_eq_zero.mp <|
      (pos_mul_square_div_eq_zero_iff (mul_pos ht0 ht1) (mul_pos hg0 hh0)).mp htq0z
    have hr1l2 : d.r1 = d.l2 := sub_eq_zero.mp <|
      (pos_mul_square_div_eq_zero_iff (mul_pos ht1 ht2) (mul_pos hg1 hh1)).mp htq1z
    have hr2l3 : d.r2 = d.l3 := sub_eq_zero.mp <|
      (pos_mul_square_div_eq_zero_iff (mul_pos ht2 ht3) (mul_pos hg2 hh2)).mp htq2z
    have hr3l0 : d.r3 = d.l0 := sub_eq_zero.mp <|
      (pos_mul_square_div_eq_zero_iff (mul_pos ht3 ht0) (mul_pos hg3 hh3)).mp htq3z
    have hc01 : 0 ≤
        (w0 d * gamma1 d - w1 d * gamma0 d) ^ 2 / (gamma0 d * gamma1 d) := by
      positivity
    have hc02 : 0 ≤
        (w0 d * gamma2 d - w2 d * gamma0 d) ^ 2 / (gamma0 d * gamma2 d) := by
      positivity
    have hc03 : 0 ≤
        (w0 d * gamma3 d - w3 d * gamma0 d) ^ 2 / (gamma0 d * gamma3 d) := by
      positivity
    have hc12 : 0 ≤
        (w1 d * gamma2 d - w2 d * gamma1 d) ^ 2 / (gamma1 d * gamma2 d) := by
      positivity
    have hc13 : 0 ≤
        (w1 d * gamma3 d - w3 d * gamma1 d) ^ 2 / (gamma1 d * gamma3 d) := by
      positivity
    have hc23 : 0 ≤
        (w2 d * gamma3 d - w3 d * gamma2 d) ^ 2 / (gamma2 d * gamma3 d) := by
      positivity
    unfold cauchySquares at hcs0
    have hc01z :
        (w0 d * gamma1 d - w1 d * gamma0 d) ^ 2 / (gamma0 d * gamma1 d) = 0 := by
      linarith only [hcs0, hc01, hc02, hc03, hc12, hc13, hc23]
    have hc12z :
        (w1 d * gamma2 d - w2 d * gamma1 d) ^ 2 / (gamma1 d * gamma2 d) = 0 := by
      linarith only [hcs0, hc01, hc02, hc03, hc12, hc13, hc23]
    have hc23z :
        (w2 d * gamma3 d - w3 d * gamma2 d) ^ 2 / (gamma2 d * gamma3 d) = 0 := by
      linarith only [hcs0, hc01, hc02, hc03, hc12, hc13, hc23]
    have hcross01 : w0 d * gamma1 d - w1 d * gamma0 d = 0 :=
      (square_div_eq_zero_iff (mul_pos hg0 hg1)).mp hc01z
    have hcross12 : w1 d * gamma2 d - w2 d * gamma1 d = 0 :=
      (square_div_eq_zero_iff (mul_pos hg1 hg2)).mp hc12z
    have hcross23 : w2 d * gamma3 d - w3 d * gamma2 d = 0 :=
      (square_div_eq_zero_iff (mul_pos hg2 hg3)).mp hc23z
    have hratio01 : gamma0 d / w0 d = gamma1 d / w1 d := by
      field_simp [ne_of_gt hw0, ne_of_gt hw1]
      linarith only [hcross01]
    have hratio12 : gamma1 d / w1 d = gamma2 d / w2 d := by
      field_simp [ne_of_gt hw1, ne_of_gt hw2]
      linarith only [hcross12]
    have hratio23 : gamma2 d / w2 d = gamma3 d / w3 d := by
      field_simp [ne_of_gt hw2, ne_of_gt hw3]
      linarith only [hcross23]
    exact ⟨hEO, hr0l1, hr1l2, hr2l3, hr3l0, hratio01, hratio12, hratio23⟩
  · intro heq
    rcases heq with
      ⟨hEO, hr0l1, hr1l2, hr2l3, hr3l0, hratio01, hratio12, hratio23⟩
    have hratio02 := hratio01.trans hratio12
    have hratio03 := hratio02.trans hratio23
    have hratio13 := hratio12.trans hratio23
    have hcross01 : w0 d * gamma1 d - w1 d * gamma0 d = 0 := by
      have h := hratio01
      field_simp [ne_of_gt hw0, ne_of_gt hw1] at h
      linarith only [h]
    have hcross02 : w0 d * gamma2 d - w2 d * gamma0 d = 0 := by
      have h := hratio02
      field_simp [ne_of_gt hw0, ne_of_gt hw2] at h
      linarith only [h]
    have hcross03 : w0 d * gamma3 d - w3 d * gamma0 d = 0 := by
      have h := hratio03
      field_simp [ne_of_gt hw0, ne_of_gt hw3] at h
      linarith only [h]
    have hcross12 : w1 d * gamma2 d - w2 d * gamma1 d = 0 := by
      have h := hratio12
      field_simp [ne_of_gt hw1, ne_of_gt hw2] at h
      linarith only [h]
    have hcross13 : w1 d * gamma3 d - w3 d * gamma1 d = 0 := by
      have h := hratio13
      field_simp [ne_of_gt hw1, ne_of_gt hw3] at h
      linarith only [h]
    have hcross23 : w2 d * gamma3 d - w3 d * gamma2 d = 0 := by
      have h := hratio23
      field_simp [ne_of_gt hw2, ne_of_gt hw3] at h
      linarith only [h]
    rw [global_rational_identity d hd]
    unfold rationalRemainder cauchySquares tangentSquares
    rw [hEO, hcross01, hcross02, hcross03, hcross12, hcross13, hcross23,
      hr0l1, hr1l2, hr2l3, hr3l0]
    norm_num

/-! ## Nontriviality witness (house trap 2) -/

/-- A strictly positive symmetric corner datum. -/
def symmetricQuarter : CornerData where
  t0 := 1 / 4
  t1 := 1 / 4
  t2 := 1 / 4
  t3 := 1 / 4
  r0 := 1 / 4
  r1 := 1 / 4
  r2 := 1 / 4
  r3 := 1 / 4
  l0 := 1 / 4
  l1 := 1 / 4
  l2 := 1 / 4
  l3 := 1 / 4

/-- The positive corner hypotheses are simultaneously inhabited away from
every zero denominator. -/
example : PositiveCornerDomain symmetricQuarter := by
  norm_num [PositiveCornerDomain, symmetricQuarter]

/-! ## Axiom report -/

#print axioms global_rational_identity
#print axioms rationalDeficit_nonnegative
#print axioms rationalDeficit_eq_zero_iff

end

end MathLab.P5.N4Algebra


==> anc/P5-kernel-deficit-lean-v6/MathLab/P5/SKV.lean <==
/-
Copyright (c) 2026 Math Lab. All rights reserved.
Released under Apache 2.0 license as described in the file LICENSE.
Authors: Math Lab formalization track
-/
import Mathlib
import MathLab.Geometry.PlanarArea
import MathLab.P5.CapUnion

/-!
# P5 / B12 — the two-convex-body reduction S°, statement only.

`S°` is the convex-geometry statement that (per blueprint B10 and problems.md
P5) implies C1.  **Informal statement, verbatim from problems.md
§P5:**

> Let `K ⊆ ℝ²` be nonempty compact convex (interior NOT required).  Let
> `V ⊂ ℝ²` be finite and nonempty with `K ⊆ conv V`.  Put `C := conv V` and
> `U := ⋃_{v ∈ V} conv (K ∪ {v})`.  Then `|U|² + |K|·|U| ≥ 2·|K|·|C|`.

S° is informally VERIFIED and FORMALIZED+.  Its final statement wrappers are
locally proved: `S_zero_ennreal` applies the compact-export theorem to the
axiom-clean `polygonal_b12`, and the ℝ-valued `S_zero` of record is derived
from it, so the content is not duplicated.  The production polygonal theorem
uses the audited B99 strict-radial specialization and no longer depends on
general B91.  The mandatory final post-proof statement audit passed with no
mathematical delta. **Everything local in this file is
proved**, including all five
witness area values (`1/6`, `1`, `1/2`, `2`, `1`), which rest on the triangle
area formula of `MathLab.Geometry.PlanarArea`.

Load-bearing notes for the statement-auditor:

* `hVne`.  problems.md calls it load-bearing, and in the `C := conv (K ∪ V)`
  reading it is: at `V = ∅` that reading gives `0 ≥ 2|K|²`, false — proved as
  `S_zero_false_at_V_empty`.  In the `C := conv V` reading actually used here it
  is **redundant**, because `K ≠ ∅` and `K ⊆ conv V` already force `V ≠ ∅`
  (`conv ∅ = ∅`) — proved as `nonempty_of_convexHull_superset`.  It is
  kept anyway, to match the informal statement verbatim; being derivable, it
  neither weakens nor strengthens the theorem.  [LEAN-SURFACED, see the report.]
* Deliberately **absent** hypotheses (adding any of them would silently weaken
  the theorem — house trap 3): `V` in convex position, `V ∩ K = ∅`,
  `0 < volume K`, `(interior K).Nonempty`.  All four hold for the `V` that the
  C1 reduction supplies; none is a hypothesis of S°.
* No measurability hypothesis is needed or wanted: `volume` is total, and
  `volume_U_ne_top` / `U_nullMeasurableSet` below show the `U` term is a genuine
  measure and finite, so the `.toReal`s are not junk (house trap 4).
-/

open MeasureTheory Set

noncomputable section

namespace MathLab.P5

/-- The ambient plane.  `volume` on `EuclideanSpace ℝ (Fin 2)` is 2-dimensional
Lebesgue measure, i.e. Euclidean area. -/
abbrev E := EuclideanSpace ℝ (Fin 2)

/-! ## Sanity lemmas backing the encoding decisions

None of these is part of S°; they exist so that the statement's `.toReal`s and
its choice of `C` are certified rather than assumed. -/

section Aux

variable {K : Set E} {V : Finset E}

/-- **The two candidate readings of `C` coincide.**  The informal text writes
`C := conv V`; the C1 reduction produces `C = conv (K ∪ V)`.  Under
`K ⊆ conv V` these are the same set, so using `convexHull ℝ (V : Set E)` in the
statement loses nothing. -/
theorem convexHull_union_eq_convexHull (hKV : K ⊆ convexHull ℝ (V : Set E)) :
    convexHull ℝ (K ∪ (V : Set E)) = convexHull ℝ (V : Set E) := by
  refine subset_antisymm ?_ (convexHull_mono subset_union_right)
  exact convexHull_min (union_subset hKV (subset_convexHull ℝ _)) (convex_convexHull ℝ _)

/-- Each piece of `U` sits inside `C`. -/
theorem convexHull_insert_subset (hKV : K ⊆ convexHull ℝ (V : Set E)) {v : E}
    (hv : v ∈ V) : convexHull ℝ (insert v K) ⊆ convexHull ℝ (V : Set E) :=
  convexHull_min (insert_subset (subset_convexHull ℝ _ hv) hKV) (convex_convexHull ℝ _)

/-- `U ⊆ C`.  This is what kills every infinity in the statement. -/
theorem U_subset_C (hKV : K ⊆ convexHull ℝ (V : Set E)) :
    (⋃ v ∈ V, convexHull ℝ (insert v K)) ⊆ convexHull ℝ (V : Set E) :=
  iUnion₂_subset fun _ hv => convexHull_insert_subset hKV hv

/-- `K ⊆ U` (needs `V ≠ ∅`).  Not used in the statement; recorded because the
statement-auditor will want to know the two sides are comparable. -/
theorem K_subset_U (hVne : V.Nonempty) :
    K ⊆ ⋃ v ∈ V, convexHull ℝ (insert v K) := by
  obtain ⟨v, hv⟩ := hVne
  exact fun x hx => mem_iUnion₂.2 ⟨v, hv, subset_convexHull ℝ _ (mem_insert_of_mem _ hx)⟩

/-- `C` is compact, hence of finite area. -/
theorem isCompact_C : IsCompact (convexHull ℝ (V : Set E)) :=
  (V.finite_toSet).isCompact_convexHull ℝ

theorem volume_C_ne_top : volume (convexHull ℝ (V : Set E)) ≠ ⊤ :=
  (isCompact_C.measure_lt_top).ne

theorem volume_K_ne_top (hKcp : IsCompact K) : volume K ≠ ⊤ :=
  (hKcp.measure_lt_top).ne

/-- **Trap 4 discharged.**  `U` has finite area, so `(volume U).toReal` is not
the junk value `0` coming from `⊤`. -/
theorem volume_U_ne_top (hKV : K ⊆ convexHull ℝ (V : Set E)) :
    volume (⋃ v ∈ V, convexHull ℝ (insert v K)) ≠ ⊤ :=
  ne_top_of_le_ne_top volume_C_ne_top (measure_mono (U_subset_C hKV))

/-- **Point 3 discharged: no measurability hypothesis is needed.**  `U` is a
finite union of convex sets, hence null-measurable, so `volume U` really is its
area and not a strictly larger outer measure. -/
theorem U_nullMeasurableSet :
    NullMeasurableSet (⋃ v ∈ V, convexHull ℝ (insert v K)) volume := by
  refine .biUnion (V.finite_toSet.countable) fun v _ => ?_
  exact (convex_convexHull ℝ _).nullMeasurableSet _

end Aux

/-! ## The statement -/

/-- The `ℝ≥0∞` form of S°, with no `.toReal` anywhere.  Kept as a
cross-check on the junk-value question: over `ℝ≥0∞` an infinite `volume K`
would make the claim *harder*, not vacuously true, so this version is the
conservative reading.  `S_zero_toReal_of_ennreal` below shows it implies the
`ℝ`-valued `S_zero` under the stated hypotheses. -/
theorem S_zero_ennreal (K : Set E) (hKcv : Convex ℝ K) (hKcp : IsCompact K) (hKne : K.Nonempty)
    (V : Finset E) (hVne : V.Nonempty) (hKV : K ⊆ convexHull ℝ (V : Set E)) :
    2 * volume K * volume (convexHull ℝ (V : Set E))
      ≤ (volume (⋃ v ∈ V, convexHull ℝ (insert v K))) ^ 2
        + volume K * volume (⋃ v ∈ V, convexHull ℝ (insert v K)) := by
  simpa [CapUnion.capUnion, CapUnion.cap] using
    CapUnion.compact_export CapUnion.polygonal_b12
      K hKcv hKcp hKne V hVne hKV

/-- The `ℝ≥0∞` form implies the `ℝ` form.  Proved, no `sorry`: this is the
audit trail for the `.toReal` in `S_zero`. -/
theorem S_zero_toReal_of_ennreal {K : Set E} {V : Finset E} (hKcp : IsCompact K)
    (hKV : K ⊆ convexHull ℝ (V : Set E))
    (h : 2 * volume K * volume (convexHull ℝ (V : Set E))
      ≤ (volume (⋃ v ∈ V, convexHull ℝ (insert v K))) ^ 2
        + volume K * volume (⋃ v ∈ V, convexHull ℝ (insert v K))) :
    2 * (volume K).toReal * (volume (convexHull ℝ (V : Set E))).toReal
      ≤ (volume (⋃ v ∈ V, convexHull ℝ (insert v K))).toReal ^ 2
        + (volume K).toReal * (volume (⋃ v ∈ V, convexHull ℝ (insert v K))).toReal := by
  have hK := volume_K_ne_top hKcp
  have hC : volume (convexHull ℝ (V : Set E)) ≠ ⊤ := volume_C_ne_top
  have hU := volume_U_ne_top hKV
  have hL : 2 * volume K * volume (convexHull ℝ (V : Set E)) ≠ ⊤ := by
    simp [ENNReal.mul_ne_top, hK, hC]
  have hR : (volume (⋃ v ∈ V, convexHull ℝ (insert v K))) ^ 2
      + volume K * volume (⋃ v ∈ V, convexHull ℝ (insert v K)) ≠ ⊤ := by
    simp [ENNReal.mul_ne_top, hK, hU, sq]
  have := (ENNReal.toReal_le_toReal hL hR).2 h
  simpa [ENNReal.toReal_mul, ENNReal.toReal_add, ENNReal.toReal_pow,
    ENNReal.mul_ne_top, hK, hU, sq] using this

/-- **S° (blueprint B12).**  `K` nonempty compact convex in the plane (interior
NOT required — `K` may be a point or a segment), `V` a nonempty finite set with
`K ⊆ conv V`, `C := conv V`, `U := ⋃_{v ∈ V} conv (K ∪ {v})`.  Then

  `|U|² + |K|·|U| ≥ 2·|K|·|C|`.

This ℝ/`.toReal` form is the **statement of record** (the deficit form
`|U|·|U∖K| ≥ 2|K|·|C∖U|` cannot be written safely in `ℝ≥0∞`, whose subtraction
is truncated; and `volume_K_ne_top` / `volume_C_ne_top` / `volume_U_ne_top`
show no `.toReal` here sits at a junk point).

The informal theorem is VERIFIED and the unchanged formal statement is now
FORMALIZED+.  Production `polygonal_b12` follows the axiom-clean B99
strict-radial route, not general B91.  The content is **not** duplicated: this
is derived from `S_zero_ennreal`, which in turn applies the compact-export and
polygonal theorems (statement-auditor fix F-A, 2026-08-15; final post-proof
PASS/NO MATHEMATICAL DELTA, 2026-08-20). -/
theorem S_zero (K : Set E) (hKcv : Convex ℝ K) (hKcp : IsCompact K) (hKne : K.Nonempty)
    (V : Finset E) (hVne : V.Nonempty) (hKV : K ⊆ convexHull ℝ (V : Set E)) :
    2 * (volume K).toReal * (volume (convexHull ℝ (V : Set E))).toReal
      ≤ (volume (⋃ v ∈ V, convexHull ℝ (insert v K))).toReal ^ 2
        + (volume K).toReal * (volume (⋃ v ∈ V, convexHull ℝ (insert v K))).toReal :=
  S_zero_toReal_of_ennreal hKcp hKV (S_zero_ennreal K hKcv hKcp hKne V hVne hKV)

/-! ## `hVne`: what it does and does not do (house trap 3)

Two facts, both proved, that together pin down the status of the nonemptiness
hypothesis on `V`.  They are *not* the same fact, and the difference is a
[LEAN-SURFACED] observation recorded in known-issues.md. -/

/-- **(a)  In the `C := conv V` reading, `hVne` is redundant**: `K` nonempty and
`K ⊆ conv V` already force `V ≠ ∅`, because `conv ∅ = ∅`.  So keeping `hVne` in
`S_zero` neither weakens nor strengthens it; it is kept only to match the
informal statement verbatim. -/
theorem nonempty_of_convexHull_superset {K : Set E} {V : Finset E}
    (hKne : K.Nonempty) (hKV : K ⊆ convexHull ℝ (V : Set E)) : V.Nonempty := by
  by_contra h
  rw [Finset.not_nonempty_iff_eq_empty] at h
  subst h
  obtain ⟨x, hx⟩ := hKne
  simpa using hKV hx

/-- **(b)  In the `C := conv (K ∪ V)` reading, `hVne` is load-bearing.**  At
`V = ∅` that reading gives `C = K` and `U = ∅`, so the claim becomes
`2|K|² ≤ 0`, which fails for every `K` of positive area.  This is the concrete
form of the warning in problems.md §P5. -/
theorem S_zero_false_at_V_empty (K : Set E) (hKcv : Convex ℝ K) (hKcp : IsCompact K)
    (hKpos : 0 < volume K) :
    ¬ (2 * (volume K).toReal * (volume (convexHull ℝ (K ∪ ((∅ : Finset E) : Set E)))).toReal
        ≤ (volume (⋃ v ∈ (∅ : Finset E), convexHull ℝ (insert v K))).toReal ^ 2
          + (volume K).toReal
            * (volume (⋃ v ∈ (∅ : Finset E), convexHull ℝ (insert v K))).toReal) := by
  have ha : 0 < (volume K).toReal := ENNReal.toReal_pos hKpos.ne' hKcp.measure_lt_top.ne
  have hU : (⋃ v ∈ (∅ : Finset E), convexHull ℝ (insert v K)) = (∅ : Set E) := by simp
  rw [hU, Finset.coe_empty, union_empty, hKcv.convexHull_eq]
  simp only [measure_empty, ENNReal.toReal_zero, not_le]
  nlinarith

/-! ## Nontriviality witnesses (conventions.md §5.3, house trap 2)

Both witnesses use the same body `Kw`, Sibley's Figure 21 kite at `a = 1/2`:
`Kw = conv {(0,1/2), (1/3,2/3), (0,1), (-1/3,2/3)}`, of area `1/6`.

* with `Vw = {(-1,0),(0,1),(1,0)}` (so `|C| = 1`, `|U| = 1/2`) S° is an
  **equality**, both sides `1/3`;
* with `Vw' = {(-2,0),(0,1),(2,0)}` (so `|C| = 2`, `|U| = 1`) S° is **strict**,
  `7/6 > 2/3`.

**Both halves are now fully proved** — hypothesis inhabitation *and* the five
area values, the latter on top of the triangle-area formula built in
`MathLab.Geometry.PlanarArea` (Mathlib v4.33.0 has no planar-area API at all;
see known-issues R2-3).  So trap 2 is answered in the strong form: the
hypotheses are inhabited by a nondegenerate object of positive area, and that
object *realizes equality*, so the inequality is sharp.  In particular the
witnesses live in the only regime where S° has content, `|K| > 0` (auditor fix
F-B). -/

/-- Generators of the witness body. -/
def Kgen : Set E := {!₂[0, 1/2], !₂[1/3, 2/3], !₂[0, 1], !₂[-(1/3), 2/3]}

/-- The witness body: Sibley's Figure 21 kite at `a = 1/2`.  Area `1/6`. -/
def Kw : Set E := convexHull ℝ Kgen

theorem Kgen_finite : Kgen.Finite := by unfold Kgen; exact Set.toFinite _

theorem Kw_convex : Convex ℝ Kw := convex_convexHull ℝ _

theorem Kw_isCompact : IsCompact Kw := Kgen_finite.isCompact_convexHull ℝ

theorem Kw_nonempty : Kw.Nonempty :=
  ⟨_, subset_convexHull ℝ _ (show (!₂[0, (1:ℝ)/2] : E) ∈ Kgen by simp [Kgen])⟩

/-- `Kw` is genuinely two points wide — it is not the degenerate `K = {pt}` case.
(Its area is `1/6` — see `volume_Kw` — and `Kw_volume_pos` records that this is
positive, which is the conjunct that matters for trap 2.) -/
theorem Kw_nontrivial : ∃ x ∈ Kw, ∃ y ∈ Kw, x ≠ y := by
  refine ⟨!₂[0, 1/2], subset_convexHull ℝ _ (by simp [Kgen]),
    !₂[0, 1], subset_convexHull ℝ _ (by simp [Kgen]), ?_⟩
  intro h
  have := congrArg (fun z : E => WithLp.ofLp z 1) h
  norm_num at this

/-- **`Kw` has positive area.**  This is the load-bearing half of the trap-2
witness: at `volume K = 0` the conclusion of `S_zero` is one `rw`/`simp` away
(both `|K|·|C|` and `|K|·|U|` vanish and `0 ≤ |U|²`), so *all* mathematical
content of S° lives in the regime `|K| > 0`.  `Kw_nontrivial` alone is not
enough — a segment satisfies it and still has area `0`.
(Statement-auditor fix F-B, 2026-08-15.) -/
theorem Kw_volume_pos : 0 < volume Kw := by
  refine MeasureTheory.Measure.measure_pos_of_nonempty_interior _ ?_
  rw [Kw]
  refine (interior_convexHull_nonempty_iff_affineSpan_eq_top).2 ?_
  have hmem : (!₂[0, (1:ℝ)/2] : E) ∈ Kgen := by simp [Kgen]
  rw [AffineSubspace.affineSpan_eq_top_iff_vectorSpan_eq_top_of_nonempty ℝ E E ⟨_, hmem⟩]
  have hu : (!₂[(1:ℝ)/3, 1/6] : E) ∈ vectorSpan ℝ Kgen := by
    have : (!₂[(1:ℝ)/3, 2/3] : E) -ᵥ (!₂[0, (1:ℝ)/2] : E) = !₂[(1:ℝ)/3, 1/6] := by
      ext i; fin_cases i <;> norm_num
    exact this ▸ vsub_mem_vectorSpan ℝ (by simp [Kgen]) hmem
  have hv : (!₂[0, (1:ℝ)/2] : E) ∈ vectorSpan ℝ Kgen := by
    have : (!₂[0, (1:ℝ)] : E) -ᵥ (!₂[0, (1:ℝ)/2] : E) = !₂[0, (1:ℝ)/2] := by
      ext i; fin_cases i <;> norm_num
    exact this ▸ vsub_mem_vectorSpan ℝ (by simp [Kgen]) hmem
  refine eq_top_iff.2 fun x _ => ?_
  have hx : x = (3 * x 0) • (!₂[(1:ℝ)/3, 1/6] : E)
      + (2 * x 1 - x 0) • (!₂[0, (1:ℝ)/2] : E) := by
    ext i; fin_cases i <;> simp <;> ring
  rw [hx]
  exact Submodule.add_mem _ (Submodule.smul_mem _ _ hu) (Submodule.smul_mem _ _ hv)

/-- Any convex set containing the three points `(-1,0), (0,1), (1,0)` contains
`Kw`.  Used for both witnesses. -/
theorem Kw_subset_of_convex {s : Set E} (hs : Convex ℝ s)
    (h1 : (!₂[-1, 0] : E) ∈ s) (h2 : (!₂[0, 1] : E) ∈ s) (h3 : (!₂[1, 0] : E) ∈ s) :
    Kw ⊆ s := by
  have e0 : (1/2 : ℝ) • (!₂[-1, 0] : E) + (1/2 : ℝ) • (!₂[1, 0] : E) = !₂[0, 0] := by
    ext i; fin_cases i <;> simp
  have h0 : (!₂[0, (0:ℝ)] : E) ∈ s := e0 ▸ hs h1 h3 (by norm_num) (by norm_num) (by norm_num)
  have ea : (1/2 : ℝ) • (!₂[0, 0] : E) + (1/2 : ℝ) • (!₂[0, 1] : E) = !₂[0, 1/2] := by
    ext i; fin_cases i <;> norm_num
  have eb : (1/3 : ℝ) • (!₂[1, 0] : E) + (2/3 : ℝ) • (!₂[0, 1] : E) = !₂[1/3, 2/3] := by
    ext i; fin_cases i <;> norm_num
  have ec : (1/3 : ℝ) • (!₂[-1, 0] : E) + (2/3 : ℝ) • (!₂[0, 1] : E) = !₂[-(1/3), 2/3] := by
    ext i; fin_cases i <;> norm_num
  refine convexHull_min ?_ hs
  intro x hx
  simp only [Kgen, mem_insert_iff, mem_singleton_iff] at hx
  rcases hx with rfl | rfl | rfl | rfl
  · exact ea ▸ hs h0 h2 (by norm_num) (by norm_num) (by norm_num)
  · exact eb ▸ hs h3 h2 (by norm_num) (by norm_num) (by norm_num)
  · exact h2
  · exact ec ▸ hs h1 h2 (by norm_num) (by norm_num) (by norm_num)

open scoped Classical in
/-- Vertex set of the equality witness; `C = conv Vw` has area `1`. -/
def Vw : Finset E := {!₂[-1, 0], !₂[0, 1], !₂[1, 0]}

open scoped Classical in
/-- Vertex set of the strict witness; `C = conv Vw'` has area `2`. -/
def Vw' : Finset E := {!₂[-2, 0], !₂[0, 1], !₂[2, 0]}

theorem Vw_nonempty : Vw.Nonempty := ⟨!₂[0, 1], by simp [Vw]⟩

theorem Vw'_nonempty : Vw'.Nonempty := ⟨!₂[0, 1], by simp [Vw']⟩

/-! ### The area of the witness body `Kw` is `1/6`

`Kw` is the kite `conv {(0,1/2), (1/3,2/3), (0,1), (-1/3,2/3)}`.  Its four edges
give four half-plane inequalities; splitting along the `y`-axis (the diagonal
through `(0,1/2)` and `(0,1)`) writes it as a union of two triangles of area
`1/12`.  All tools come from `MathLab.PlanarArea`. -/

/-- Edge `(0,1/2)–(1/3,2/3)` of the kite. -/
theorem Kw_edge_ab : Kw ⊆ {p : E | 1 * p 0 + (-2) * p 1 ≤ -1} := by
  refine convexHull_min ?_ (PlanarArea.convex_halfplane_le _ _ _)
  intro x hx
  simp only [Kgen, mem_insert_iff, mem_singleton_iff] at hx
  rcases hx with rfl | rfl | rfl | rfl <;> norm_num

/-- Edge `(1/3,2/3)–(0,1)` of the kite. -/
theorem Kw_edge_bc : Kw ⊆ {p : E | 1 * p 0 + 1 * p 1 ≤ 1} := by
  refine convexHull_min ?_ (PlanarArea.convex_halfplane_le _ _ _)
  intro x hx
  simp only [Kgen, mem_insert_iff, mem_singleton_iff] at hx
  rcases hx with rfl | rfl | rfl | rfl <;> norm_num

/-- Edge `(0,1)–(-1/3,2/3)` of the kite. -/
theorem Kw_edge_cd : Kw ⊆ {p : E | (-1) * p 0 + 1 * p 1 ≤ 1} := by
  refine convexHull_min ?_ (PlanarArea.convex_halfplane_le _ _ _)
  intro x hx
  simp only [Kgen, mem_insert_iff, mem_singleton_iff] at hx
  rcases hx with rfl | rfl | rfl | rfl <;> norm_num

/-- Edge `(-1/3,2/3)–(0,1/2)` of the kite. -/
theorem Kw_edge_da : Kw ⊆ {p : E | 1 ≤ 1 * p 0 + 2 * p 1} := by
  refine convexHull_min ?_ (PlanarArea.convex_halfplane_ge _ _ _)
  intro x hx
  simp only [Kgen, mem_insert_iff, mem_singleton_iff] at hx
  rcases hx with rfl | rfl | rfl | rfl <;> norm_num

/-- The right half of the kite, from the two edge inequalities that bound it. -/
theorem Kw_right (p : E) (h1 : 1 * p 0 + (-2) * p 1 ≤ -1) (h2 : 1 * p 0 + 1 * p 1 ≤ 1)
    (h0 : 0 ≤ p 0) :
    p ∈ convexHull ℝ ({!₂[0, 1/2], !₂[1/3, 2/3], !₂[0, 1]} : Set E) := by
  have e : (2 - 2 * p 0 - 2 * p 1) • (!₂[0, (1:ℝ)/2] : E)
      + (3 * p 0) • (!₂[(1:ℝ)/3, 2/3] : E)
      + (2 * p 1 - p 0 - 1) • (!₂[0, (1:ℝ)] : E) = p := by
    ext i; fin_cases i <;> simp <;> ring
  refine e ▸ PlanarArea.mem_convexHull_triple ?_ ?_ ?_ ?_
  · linarith
  · linarith
  · linarith
  · ring

/-- The left half of the kite, from the two edge inequalities that bound it. -/
theorem Kw_left (p : E) (h3 : (-1) * p 0 + 1 * p 1 ≤ 1) (h4 : 1 ≤ 1 * p 0 + 2 * p 1)
    (h0 : p 0 ≤ 0) :
    p ∈ convexHull ℝ ({!₂[0, 1/2], !₂[0, 1], !₂[-(1/3), 2/3]} : Set E) := by
  have e : (2 - 2 * p 1 + 2 * p 0) • (!₂[0, (1:ℝ)/2] : E)
      + (p 0 + 2 * p 1 - 1) • (!₂[0, (1:ℝ)] : E)
      + (-3 * p 0) • (!₂[-((1:ℝ)/3), 2/3] : E) = p := by
    ext i; fin_cases i <;> simp <;> ring
  refine e ▸ PlanarArea.mem_convexHull_triple ?_ ?_ ?_ ?_
  · linarith
  · linarith
  · linarith
  · ring

theorem KT₁_subset_Kw :
    convexHull ℝ ({!₂[0, 1/2], !₂[1/3, 2/3], !₂[0, 1]} : Set E) ⊆ Kw := by
  refine convexHull_mono (fun x hx => ?_)
  simp only [mem_insert_iff, mem_singleton_iff] at hx
  rcases hx with rfl | rfl | rfl <;> simp [Kgen]

theorem KT₂_subset_Kw :
    convexHull ℝ ({!₂[0, 1/2], !₂[0, 1], !₂[-(1/3), 2/3]} : Set E) ⊆ Kw := by
  refine convexHull_mono (fun x hx => ?_)
  simp only [mem_insert_iff, mem_singleton_iff] at hx
  rcases hx with rfl | rfl | rfl <;> simp [Kgen]

/-- **The four edge inequalities characterise `Kw`.**  Together with
`Kw_edge_*` this says `Kw` *is* the intersection of the four half-planes; it is
what lets us recognise `Kw` as an intersection of larger polygons below. -/
theorem mem_Kw_of_edges (p : E) (h1 : 1 * p 0 + (-2) * p 1 ≤ -1)
    (h2 : 1 * p 0 + 1 * p 1 ≤ 1) (h3 : (-1) * p 0 + 1 * p 1 ≤ 1)
    (h4 : 1 ≤ 1 * p 0 + 2 * p 1) : p ∈ Kw := by
  rcases le_total 0 (p 0) with h | h
  · exact KT₁_subset_Kw (Kw_right p h1 h2 h)
  · exact KT₂_subset_Kw (Kw_left p h3 h4 h)

/-- **The kite is the union of its two halves.** -/
theorem Kw_eq_union :
    Kw = convexHull ℝ ({!₂[0, 1/2], !₂[1/3, 2/3], !₂[0, 1]} : Set E)
      ∪ convexHull ℝ ({!₂[0, 1/2], !₂[0, 1], !₂[-(1/3), 2/3]} : Set E) := by
  refine subset_antisymm (fun p hp => ?_) (Set.union_subset KT₁_subset_Kw KT₂_subset_Kw)
  rcases le_total 0 (p 0) with h | h
  · exact Or.inl (Kw_right p (Kw_edge_ab hp) (Kw_edge_bc hp) h)
  · exact Or.inr (Kw_left p (Kw_edge_cd hp) (Kw_edge_da hp) h)

/-- **`|Kw| = 1/6`.**  Discharges the first of the area sorries of the
statement-first pass (known-issues R2-3). -/
theorem volume_Kw : volume Kw = ENNReal.ofReal (1/6) := by
  have hT₁ : ∀ p ∈ convexHull ℝ ({!₂[0, 1/2], !₂[1/3, 2/3], !₂[0, 1]} : Set E),
      (0 : ℝ) ≤ 1 * p 0 + 0 * p 1 :=
    PlanarArea.convexHull_triple_le_of_vertices (by norm_num) (by norm_num) (by norm_num)
  have hT₂ : ∀ p ∈ convexHull ℝ ({!₂[0, 1/2], !₂[0, 1], !₂[-(1/3), 2/3]} : Set E),
      1 * p 0 + 0 * p 1 ≤ 0 :=
    PlanarArea.convexHull_triple_ge_of_vertices (by norm_num) (by norm_num) (by norm_num)
  rw [Kw_eq_union, PlanarArea.volume_union_triangles (Or.inl one_ne_zero) hT₁ hT₂]
  congr 1
  norm_num [PlanarArea.det2, PlanarArea.sub_apply']

theorem volume_Kw_ne_top : volume Kw ≠ ⊤ := by rw [volume_Kw]; exact ENNReal.ofReal_ne_top

theorem volume_Kw_eq : (volume Kw).toReal = 1/6 := by
  rw [volume_Kw, ENNReal.toReal_ofReal (by norm_num)]

/-! ### Areas of the two witness triangles `C = conv V`

These were `sorry`'d in the statement-first pass (known-issues R2-3).  They are
now discharged by `MathLab.PlanarArea.volume_convexHull_triangle`. -/

theorem Vw_coe : (Vw : Set E) = {!₂[-1, 0], !₂[0, 1], !₂[1, 0]} := by
  simp [Vw]

theorem Vw'_coe : (Vw' : Set E) = {!₂[-2, 0], !₂[0, 1], !₂[2, 0]} := by
  simp [Vw']

/-- `|conv Vw| = 1`: the triangle `(-1,0), (0,1), (1,0)`. -/
theorem volume_C_eq : (volume (convexHull ℝ (Vw : Set E))).toReal = 1 := by
  rw [Vw_coe, PlanarArea.volume_convexHull_triangle_toReal]
  norm_num [PlanarArea.det2]

/-- `|conv Vw'| = 2`: the triangle `(-2,0), (0,1), (2,0)`. -/
theorem volume_C'_eq : (volume (convexHull ℝ (Vw' : Set E))).toReal = 2 := by
  rw [Vw'_coe, PlanarArea.volume_convexHull_triangle_toReal]
  norm_num [PlanarArea.det2]

theorem Kw_subset_C : Kw ⊆ convexHull ℝ (Vw : Set E) :=
  Kw_subset_of_convex (convex_convexHull ℝ _)
    (subset_convexHull ℝ _ (by simp [Vw])) (subset_convexHull ℝ _ (by simp [Vw]))
    (subset_convexHull ℝ _ (by simp [Vw]))

theorem Kw_subset_C' : Kw ⊆ convexHull ℝ (Vw' : Set E) := by
  have hs : Convex ℝ (convexHull ℝ (Vw' : Set E)) := convex_convexHull ℝ _
  have hm1 : (!₂[-2, (0:ℝ)] : E) ∈ convexHull ℝ (Vw' : Set E) :=
    subset_convexHull ℝ _ (by simp [Vw'])
  have hm2 : (!₂[0, (1:ℝ)] : E) ∈ convexHull ℝ (Vw' : Set E) :=
    subset_convexHull ℝ _ (by simp [Vw'])
  have hm3 : (!₂[2, (0:ℝ)] : E) ∈ convexHull ℝ (Vw' : Set E) :=
    subset_convexHull ℝ _ (by simp [Vw'])
  have e1 : (3/4 : ℝ) • (!₂[-2, 0] : E) + (1/4 : ℝ) • (!₂[2, 0] : E) = !₂[-1, 0] := by
    ext i; fin_cases i <;> norm_num
  have e3 : (1/4 : ℝ) • (!₂[-2, 0] : E) + (3/4 : ℝ) • (!₂[2, 0] : E) = !₂[1, 0] := by
    ext i; fin_cases i <;> norm_num
  exact Kw_subset_of_convex hs
    (e1 ▸ hs hm1 hm3 (by norm_num) (by norm_num) (by norm_num)) hm2
    (e3 ▸ hs hm1 hm3 (by norm_num) (by norm_num) (by norm_num))

/-! ### `|U| = 1/2` for the equality witness

`U = ⋃_{v ∈ Vw} conv (Kw ∪ {v})`.  The middle vertex `(0,1)` of `Vw` is already
a vertex of `Kw`, so its piece is `Kw` itself.  The other two pieces are the
triangles

  `P⁺ = conv {(0,1), (1,0), (-1/3,2/3)}`,   `P⁻ = conv {(0,1), (-1,0), (1/3,2/3)}`,

each of area `1/3` — the kite's vertices `(1/3,2/3)` and `(0,1/2)` lie on the
edges of `P⁺`, and symmetrically for `P⁻`, so adding `(±1,0)` to `Kw` really
does collapse the pentagon to a triangle.  They overlap in exactly `Kw`, so
`|U| = 1/3 + 1/3 − 1/6 = 1/2`. -/

/-- `conv (Kw ∪ {(1,0)})` is a triangle. -/
theorem Uplus_eq : convexHull ℝ (insert (!₂[1, 0] : E) Kw)
    = convexHull ℝ ({!₂[0, 1], !₂[1, 0], !₂[-(1/3), 2/3]} : Set E) := by
  refine subset_antisymm (convexHull_min ?_ (convex_convexHull ℝ _)) (convexHull_mono ?_)
  · refine insert_subset (subset_convexHull ℝ _ (by simp)) (convexHull_min ?_
      (convex_convexHull ℝ _))
    intro x hx
    simp only [Kgen, mem_insert_iff, mem_singleton_iff] at hx
    rcases hx with rfl | rfl | rfl | rfl
    · have e : (0 : ℝ) • (!₂[0, (1:ℝ)] : E) + (1/4 : ℝ) • (!₂[(1:ℝ), 0] : E)
          + (3/4 : ℝ) • (!₂[-((1:ℝ)/3), 2/3] : E) = !₂[0, (1:ℝ)/2] := by
        ext i; fin_cases i <;> norm_num
      exact e ▸ PlanarArea.mem_convexHull_triple (by norm_num) (by norm_num)
        (by norm_num) (by norm_num)
    · have e : (2/3 : ℝ) • (!₂[0, (1:ℝ)] : E) + (1/3 : ℝ) • (!₂[(1:ℝ), 0] : E)
          + (0 : ℝ) • (!₂[-((1:ℝ)/3), 2/3] : E) = !₂[(1:ℝ)/3, 2/3] := by
        ext i; fin_cases i <;> norm_num
      exact e ▸ PlanarArea.mem_convexHull_triple (by norm_num) (by norm_num)
        (by norm_num) (by norm_num)
    · exact subset_convexHull ℝ _ (by simp)
    · exact subset_convexHull ℝ _ (by simp)
  · intro x hx
    simp only [mem_insert_iff, mem_singleton_iff] at hx
    rcases hx with rfl | rfl | rfl
    · exact mem_insert_of_mem _ (subset_convexHull ℝ _ (by simp [Kgen]))
    · exact mem_insert _ _
    · exact mem_insert_of_mem _ (subset_convexHull ℝ _ (by simp [Kgen]))

/-- `conv (Kw ∪ {(-1,0)})` is a triangle. -/
theorem Uminus_eq : convexHull ℝ (insert (!₂[-1, 0] : E) Kw)
    = convexHull ℝ ({!₂[0, 1], !₂[-1, 0], !₂[1/3, 2/3]} : Set E) := by
  refine subset_antisymm (convexHull_min ?_ (convex_convexHull ℝ _)) (convexHull_mono ?_)
  · refine insert_subset (subset_convexHull ℝ _ (by simp)) (convexHull_min ?_
      (convex_convexHull ℝ _))
    intro x hx
    simp only [Kgen, mem_insert_iff, mem_singleton_iff] at hx
    rcases hx with rfl | rfl | rfl | rfl
    · have e : (0 : ℝ) • (!₂[0, (1:ℝ)] : E) + (1/4 : ℝ) • (!₂[-(1:ℝ), 0] : E)
          + (3/4 : ℝ) • (!₂[(1:ℝ)/3, 2/3] : E) = !₂[0, (1:ℝ)/2] := by
        ext i; fin_cases i <;> norm_num
      exact e ▸ PlanarArea.mem_convexHull_triple (by norm_num) (by norm_num)
        (by norm_num) (by norm_num)
    · exact subset_convexHull ℝ _ (by simp)
    · exact subset_convexHull ℝ _ (by simp)
    · have e : (2/3 : ℝ) • (!₂[0, (1:ℝ)] : E) + (1/3 : ℝ) • (!₂[-(1:ℝ), 0] : E)
          + (0 : ℝ) • (!₂[(1:ℝ)/3, 2/3] : E) = !₂[-((1:ℝ)/3), 2/3] := by
        ext i; fin_cases i <;> norm_num
      exact e ▸ PlanarArea.mem_convexHull_triple (by norm_num) (by norm_num)
        (by norm_num) (by norm_num)
  · intro x hx
    simp only [mem_insert_iff, mem_singleton_iff] at hx
    rcases hx with rfl | rfl | rfl
    · exact mem_insert_of_mem _ (subset_convexHull ℝ _ (by simp [Kgen]))
    · exact mem_insert _ _
    · exact mem_insert_of_mem _ (subset_convexHull ℝ _ (by simp [Kgen]))

/-- The middle vertex `(0,1)` of `Vw` is already in `Kw`, so its piece is `Kw`. -/
theorem Umid_eq : convexHull ℝ (insert (!₂[0, 1] : E) Kw) = Kw := by
  have hmem : (!₂[0, (1:ℝ)] : E) ∈ convexHull ℝ Kw :=
    (Kw_convex.convexHull_eq).symm ▸ subset_convexHull ℝ _ (by simp [Kgen])
  rw [PlanarArea.convexHull_insert_of_mem hmem, Kw_convex.convexHull_eq]

theorem Kw_subset_Uplus : Kw ⊆ convexHull ℝ ({!₂[0, 1], !₂[1, 0], !₂[-(1/3), 2/3]} : Set E) := by
  rw [← Uplus_eq]
  exact (subset_insert _ _).trans (subset_convexHull ℝ _)

theorem Kw_subset_Uminus : Kw ⊆ convexHull ℝ ({!₂[0, 1], !₂[-1, 0], !₂[1/3, 2/3]} : Set E) := by
  rw [← Uminus_eq]
  exact (subset_insert _ _).trans (subset_convexHull ℝ _)

/-- **`U` is the union of the two big triangles.** -/
theorem U_eq : (⋃ v ∈ Vw, convexHull ℝ (insert v Kw))
    = convexHull ℝ ({!₂[0, 1], !₂[-1, 0], !₂[1/3, 2/3]} : Set E)
      ∪ convexHull ℝ ({!₂[0, 1], !₂[1, 0], !₂[-(1/3), 2/3]} : Set E) := by
  refine subset_antisymm (iUnion₂_subset fun v hv => ?_) (union_subset ?_ ?_)
  · simp only [Vw, Finset.mem_insert, Finset.mem_singleton] at hv
    rcases hv with rfl | rfl | rfl
    · exact Uminus_eq ▸ subset_union_left
    · rw [Umid_eq]
      exact Kw_subset_Uminus.trans subset_union_left
    · exact Uplus_eq ▸ subset_union_right
  · exact Uminus_eq ▸ subset_iUnion₂_of_subset _ (by simp [Vw]) (le_refl _)
  · exact Uplus_eq ▸ subset_iUnion₂_of_subset _ (by simp [Vw]) (le_refl _)

/-- **The two big triangles meet exactly in `Kw`.** -/
theorem Uminus_inter_Uplus :
    convexHull ℝ ({!₂[0, 1], !₂[-1, 0], !₂[1/3, 2/3]} : Set E)
      ∩ convexHull ℝ ({!₂[0, 1], !₂[1, 0], !₂[-(1/3), 2/3]} : Set E) = Kw := by
  refine subset_antisymm (fun p hp => ?_) (subset_inter Kw_subset_Uminus Kw_subset_Uplus)
  refine mem_Kw_of_edges p ?_ ?_ ?_ ?_
  · exact PlanarArea.convexHull_triple_ge_of_vertices (by norm_num) (by norm_num)
      (by norm_num) p hp.1
  · exact PlanarArea.convexHull_triple_ge_of_vertices (by norm_num) (by norm_num)
      (by norm_num) p hp.2
  · exact PlanarArea.convexHull_triple_ge_of_vertices (by norm_num) (by norm_num)
      (by norm_num) p hp.2
  · exact PlanarArea.convexHull_triple_le_of_vertices (by norm_num) (by norm_num)
      (by norm_num) p hp.2

/-- **`|U| = 1/2`.** -/
theorem volume_U_eq : (volume (⋃ v ∈ Vw, convexHull ℝ (insert v Kw))).toReal = 1/2 := by
  have hkey := measure_union_add_inter₀ (μ := volume)
    (convexHull ℝ ({!₂[0, 1], !₂[-1, 0], !₂[1/3, 2/3]} : Set E))
    ((convex_convexHull ℝ ({!₂[0, 1], !₂[1, 0], !₂[-(1/3), 2/3]} : Set E)).nullMeasurableSet volume)
  rw [← U_eq, Uminus_inter_Uplus] at hkey
  have hUtop : volume (⋃ v ∈ Vw, convexHull ℝ (insert v Kw)) ≠ ⊤ := volume_U_ne_top Kw_subset_C
  have hm : volume (convexHull ℝ ({!₂[0, 1], !₂[-1, 0], !₂[1/3, 2/3]} : Set E))
      = ENNReal.ofReal (1/3) := by
    rw [PlanarArea.volume_convexHull_triangle]
    congr 1
    norm_num [PlanarArea.det2, PlanarArea.sub_apply']
  have hp : volume (convexHull ℝ ({!₂[0, 1], !₂[1, 0], !₂[-(1/3), 2/3]} : Set E))
      = ENNReal.ofReal (1/3) := by
    rw [PlanarArea.volume_convexHull_triangle]
    congr 1
    norm_num [PlanarArea.det2, PlanarArea.sub_apply']
  rw [hm, hp, volume_Kw] at hkey
  have := congrArg ENNReal.toReal hkey
  rw [ENNReal.toReal_add hUtop ENNReal.ofReal_ne_top,
    ENNReal.toReal_add ENNReal.ofReal_ne_top ENNReal.ofReal_ne_top,
    ENNReal.toReal_ofReal (by norm_num : (0:ℝ) ≤ 1/6),
    ENNReal.toReal_ofReal (by norm_num : (0:ℝ) ≤ 1/3)] at this
  linarith

/-! ### `|U'| = 1` for the strict witness

Now `V = Vw' = {(-2,0), (0,1), (2,0)}`.  Adding `(±2,0)` to the kite no longer
collapses it to a triangle: `(0,1/2)` survives as a vertex, so each piece is the
quadrilateral

  `Q⁺ = conv {(0,1/2), (2,0), (0,1), (-1/3,2/3)}`   (area `1/2 + 1/12 = 7/12`),

and its mirror image `Q⁻`.  Again `Q⁺ ∩ Q⁻ = Kw`, so
`|U'| = 7/12 + 7/12 − 1/6 = 1`. -/

/-- `conv (Kw ∪ {(2,0)})` is a quadrilateral. -/
theorem Qplus_eq : convexHull ℝ (insert (!₂[2, 0] : E) Kw)
    = convexHull ℝ ({!₂[0, 1/2], !₂[2, 0], !₂[0, 1], !₂[-(1/3), 2/3]} : Set E) := by
  have hsub3 : convexHull ℝ ({!₂[0, 1], !₂[2, 0], !₂[-(1/3), 2/3]} : Set E)
      ⊆ convexHull ℝ ({!₂[0, 1/2], !₂[2, 0], !₂[0, 1], !₂[-(1/3), 2/3]} : Set E) := by
    refine convexHull_mono (fun x hx => ?_)
    simp only [mem_insert_iff, mem_singleton_iff] at hx
    rcases hx with rfl | rfl | rfl <;> simp
  refine subset_antisymm (convexHull_min ?_ (convex_convexHull ℝ _)) (convexHull_mono ?_)
  · refine insert_subset (subset_convexHull ℝ _ (by simp)) (convexHull_min ?_
      (convex_convexHull ℝ _))
    intro x hx
    simp only [Kgen, mem_insert_iff, mem_singleton_iff] at hx
    rcases hx with rfl | rfl | rfl | rfl
    · exact subset_convexHull ℝ _ (by simp)
    · have e : (4/9 : ℝ) • (!₂[0, (1:ℝ)] : E) + (2/9 : ℝ) • (!₂[(2:ℝ), 0] : E)
          + (1/3 : ℝ) • (!₂[-((1:ℝ)/3), 2/3] : E) = !₂[(1:ℝ)/3, 2/3] := by
        ext i; fin_cases i <;> norm_num
      exact hsub3 (e ▸ PlanarArea.mem_convexHull_triple (by norm_num) (by norm_num)
        (by norm_num) (by norm_num))
    · exact subset_convexHull ℝ _ (by simp)
    · exact subset_convexHull ℝ _ (by simp)
  · intro x hx
    simp only [mem_insert_iff, mem_singleton_iff] at hx
    rcases hx with rfl | rfl | rfl | rfl
    · exact mem_insert_of_mem _ (subset_convexHull ℝ _ (by simp [Kgen]))
    · exact mem_insert _ _
    · exact mem_insert_of_mem _ (subset_convexHull ℝ _ (by simp [Kgen]))
    · exact mem_insert_of_mem _ (subset_convexHull ℝ _ (by simp [Kgen]))

/-- `conv (Kw ∪ {(-2,0)})` is a quadrilateral. -/
theorem Qminus_eq : convexHull ℝ (insert (!₂[-2, 0] : E) Kw)
    = convexHull ℝ ({!₂[0, 1/2], !₂[-2, 0], !₂[0, 1], !₂[1/3, 2/3]} : Set E) := by
  have hsub3 : convexHull ℝ ({!₂[0, 1], !₂[-2, 0], !₂[1/3, 2/3]} : Set E)
      ⊆ convexHull ℝ ({!₂[0, 1/2], !₂[-2, 0], !₂[0, 1], !₂[1/3, 2/3]} : Set E) := by
    refine convexHull_mono (fun x hx => ?_)
    simp only [mem_insert_iff, mem_singleton_iff] at hx
    rcases hx with rfl | rfl | rfl <;> simp
  refine subset_antisymm (convexHull_min ?_ (convex_convexHull ℝ _)) (convexHull_mono ?_)
  · refine insert_subset (subset_convexHull ℝ _ (by simp)) (convexHull_min ?_
      (convex_convexHull ℝ _))
    intro x hx
    simp only [Kgen, mem_insert_iff, mem_singleton_iff] at hx
    rcases hx with rfl | rfl | rfl | rfl
    · exact subset_convexHull ℝ _ (by simp)
    · exact subset_convexHull ℝ _ (by simp)
    · exact subset_convexHull ℝ _ (by simp)
    · have e : (4/9 : ℝ) • (!₂[0, (1:ℝ)] : E) + (2/9 : ℝ) • (!₂[-(2:ℝ), 0] : E)
          + (1/3 : ℝ) • (!₂[(1:ℝ)/3, 2/3] : E) = !₂[-((1:ℝ)/3), 2/3] := by
        ext i; fin_cases i <;> norm_num
      exact hsub3 (e ▸ PlanarArea.mem_convexHull_triple (by norm_num) (by norm_num)
        (by norm_num) (by norm_num))
  · intro x hx
    simp only [mem_insert_iff, mem_singleton_iff] at hx
    rcases hx with rfl | rfl | rfl | rfl
    · exact mem_insert_of_mem _ (subset_convexHull ℝ _ (by simp [Kgen]))
    · exact mem_insert _ _
    · exact mem_insert_of_mem _ (subset_convexHull ℝ _ (by simp [Kgen]))
    · exact mem_insert_of_mem _ (subset_convexHull ℝ _ (by simp [Kgen]))

/-! The four edges of `Q⁺`. -/

theorem Qplus_e1 : convexHull ℝ ({!₂[0, 1/2], !₂[2, 0], !₂[0, 1], !₂[-(1/3), 2/3]} : Set E)
    ⊆ {p : E | 1 * p 0 + 2 * p 1 ≤ 2} :=
  PlanarArea.convexHull_quad_ge_of_vertices (by norm_num) (by norm_num) (by norm_num)
    (by norm_num)

theorem Qplus_e2 : convexHull ℝ ({!₂[0, 1/2], !₂[2, 0], !₂[0, 1], !₂[-(1/3), 2/3]} : Set E)
    ⊆ {p : E | 2 ≤ 1 * p 0 + 4 * p 1} :=
  PlanarArea.convexHull_quad_le_of_vertices (by norm_num) (by norm_num) (by norm_num)
    (by norm_num)

theorem Qplus_e3 : convexHull ℝ ({!₂[0, 1/2], !₂[2, 0], !₂[0, 1], !₂[-(1/3), 2/3]} : Set E)
    ⊆ {p : E | 1 ≤ 1 * p 0 + 2 * p 1} :=
  PlanarArea.convexHull_quad_le_of_vertices (by norm_num) (by norm_num) (by norm_num)
    (by norm_num)

theorem Qplus_e4 : convexHull ℝ ({!₂[0, 1/2], !₂[2, 0], !₂[0, 1], !₂[-(1/3), 2/3]} : Set E)
    ⊆ {p : E | (-1) * p 0 + 1 * p 1 ≤ 1} :=
  PlanarArea.convexHull_quad_ge_of_vertices (by norm_num) (by norm_num) (by norm_num)
    (by norm_num)

theorem Qminus_e1 : convexHull ℝ ({!₂[0, 1/2], !₂[-2, 0], !₂[0, 1], !₂[1/3, 2/3]} : Set E)
    ⊆ {p : E | (-1) * p 0 + 2 * p 1 ≤ 2} :=
  PlanarArea.convexHull_quad_ge_of_vertices (by norm_num) (by norm_num) (by norm_num)
    (by norm_num)

theorem Qminus_e2 : convexHull ℝ ({!₂[0, 1/2], !₂[-2, 0], !₂[0, 1], !₂[1/3, 2/3]} : Set E)
    ⊆ {p : E | 2 ≤ (-1) * p 0 + 4 * p 1} :=
  PlanarArea.convexHull_quad_le_of_vertices (by norm_num) (by norm_num) (by norm_num)
    (by norm_num)

theorem Qminus_e3 : convexHull ℝ ({!₂[0, 1/2], !₂[-2, 0], !₂[0, 1], !₂[1/3, 2/3]} : Set E)
    ⊆ {p : E | 1 ≤ (-1) * p 0 + 2 * p 1} :=
  PlanarArea.convexHull_quad_le_of_vertices (by norm_num) (by norm_num) (by norm_num)
    (by norm_num)

theorem Qminus_e4 : convexHull ℝ ({!₂[0, 1/2], !₂[-2, 0], !₂[0, 1], !₂[1/3, 2/3]} : Set E)
    ⊆ {p : E | 1 * p 0 + 1 * p 1 ≤ 1} :=
  PlanarArea.convexHull_quad_ge_of_vertices (by norm_num) (by norm_num) (by norm_num)
    (by norm_num)

/-- `Q⁺` splits along the `y`-axis into a big right triangle and the kite's left
half. -/
theorem Qplus_eq_union :
    convexHull ℝ ({!₂[0, 1/2], !₂[2, 0], !₂[0, 1], !₂[-(1/3), 2/3]} : Set E)
      = convexHull ℝ ({!₂[0, 1/2], !₂[2, 0], !₂[0, 1]} : Set E)
        ∪ convexHull ℝ ({!₂[0, 1/2], !₂[0, 1], !₂[-(1/3), 2/3]} : Set E) := by
  refine subset_antisymm (fun p hp => ?_) (union_subset ?_ ?_)
  · have h1 : 1 * p 0 + 2 * p 1 ≤ 2 := Qplus_e1 hp
    have h2 : 2 ≤ 1 * p 0 + 4 * p 1 := Qplus_e2 hp
    have h3 : 1 ≤ 1 * p 0 + 2 * p 1 := Qplus_e3 hp
    have h4 : (-1) * p 0 + 1 * p 1 ≤ 1 := Qplus_e4 hp
    rcases le_total 0 (p 0) with h | h
    · refine Or.inl ?_
      have e : (2 - 2 * p 1 - p 0) • (!₂[0, (1:ℝ)/2] : E)
          + (p 0 / 2) • (!₂[(2:ℝ), 0] : E)
          + (2 * p 1 + p 0 / 2 - 1) • (!₂[0, (1:ℝ)] : E) = p := by
        ext i
        fin_cases i
        · simp
        · simp
          ring
      refine e ▸ PlanarArea.mem_convexHull_triple ?_ ?_ ?_ ?_
      · linarith
      · linarith
      · linarith
      · ring
    · exact Or.inr (Kw_left p h4 h3 h)
  · refine convexHull_mono (fun x hx => ?_)
    simp only [mem_insert_iff, mem_singleton_iff] at hx
    rcases hx with rfl | rfl | rfl <;> simp
  · refine convexHull_mono (fun x hx => ?_)
    simp only [mem_insert_iff, mem_singleton_iff] at hx
    rcases hx with rfl | rfl | rfl <;> simp

/-- `Q⁻` splits along the `y`-axis into a big left triangle and the kite's right
half. -/
theorem Qminus_eq_union :
    convexHull ℝ ({!₂[0, 1/2], !₂[-2, 0], !₂[0, 1], !₂[1/3, 2/3]} : Set E)
      = convexHull ℝ ({!₂[0, 1/2], !₂[-2, 0], !₂[0, 1]} : Set E)
        ∪ convexHull ℝ ({!₂[0, 1/2], !₂[1/3, 2/3], !₂[0, 1]} : Set E) := by
  refine subset_antisymm (fun p hp => ?_) (union_subset ?_ ?_)
  · have h1 : (-1) * p 0 + 2 * p 1 ≤ 2 := Qminus_e1 hp
    have h2 : 2 ≤ (-1) * p 0 + 4 * p 1 := Qminus_e2 hp
    have h3 : 1 ≤ (-1) * p 0 + 2 * p 1 := Qminus_e3 hp
    have h4 : 1 * p 0 + 1 * p 1 ≤ 1 := Qminus_e4 hp
    rcases le_total (p 0) 0 with h | h
    · refine Or.inl ?_
      have e : (2 - 2 * p 1 + p 0) • (!₂[0, (1:ℝ)/2] : E)
          + (-(p 0) / 2) • (!₂[-(2:ℝ), 0] : E)
          + (2 * p 1 - p 0 / 2 - 1) • (!₂[0, (1:ℝ)] : E) = p := by
        ext i
        fin_cases i
        · simp
        · simp
          ring
      refine e ▸ PlanarArea.mem_convexHull_triple ?_ ?_ ?_ ?_
      · linarith
      · linarith
      · linarith
      · ring
    · exact Or.inr (Kw_right p (by linarith) h4 h)
  · refine convexHull_mono (fun x hx => ?_)
    simp only [mem_insert_iff, mem_singleton_iff] at hx
    rcases hx with rfl | rfl | rfl <;> simp
  · refine convexHull_mono (fun x hx => ?_)
    simp only [mem_insert_iff, mem_singleton_iff] at hx
    rcases hx with rfl | rfl | rfl <;> simp

theorem volume_Qplus :
    volume (convexHull ℝ ({!₂[0, 1/2], !₂[2, 0], !₂[0, 1], !₂[-(1/3), 2/3]} : Set E))
      = ENNReal.ofReal (7/12) := by
  have hA : ∀ p ∈ convexHull ℝ ({!₂[0, 1/2], !₂[2, 0], !₂[0, 1]} : Set E),
      (0 : ℝ) ≤ 1 * p 0 + 0 * p 1 :=
    PlanarArea.convexHull_triple_le_of_vertices (by norm_num) (by norm_num) (by norm_num)
  have hB : ∀ p ∈ convexHull ℝ ({!₂[0, 1/2], !₂[0, 1], !₂[-(1/3), 2/3]} : Set E),
      1 * p 0 + 0 * p 1 ≤ 0 :=
    PlanarArea.convexHull_triple_ge_of_vertices (by norm_num) (by norm_num) (by norm_num)
  rw [Qplus_eq_union, PlanarArea.volume_union_triangles (Or.inl one_ne_zero) hA hB]
  congr 1
  norm_num [PlanarArea.det2, PlanarArea.sub_apply']

theorem volume_Qminus :
    volume (convexHull ℝ ({!₂[0, 1/2], !₂[-2, 0], !₂[0, 1], !₂[1/3, 2/3]} : Set E))
      = ENNReal.ofReal (7/12) := by
  have hA : ∀ p ∈ convexHull ℝ ({!₂[0, 1/2], !₂[1/3, 2/3], !₂[0, 1]} : Set E),
      (0 : ℝ) ≤ 1 * p 0 + 0 * p 1 :=
    PlanarArea.convexHull_triple_le_of_vertices (by norm_num) (by norm_num) (by norm_num)
  have hB : ∀ p ∈ convexHull ℝ ({!₂[0, 1/2], !₂[-2, 0], !₂[0, 1]} : Set E),
      1 * p 0 + 0 * p 1 ≤ 0 :=
    PlanarArea.convexHull_triple_ge_of_vertices (by norm_num) (by norm_num) (by norm_num)
  rw [Qminus_eq_union, union_comm,
    PlanarArea.volume_union_triangles (Or.inl one_ne_zero) hA hB]
  congr 1
  norm_num [PlanarArea.det2, PlanarArea.sub_apply']

theorem Kw_subset_Qplus :
    Kw ⊆ convexHull ℝ ({!₂[0, 1/2], !₂[2, 0], !₂[0, 1], !₂[-(1/3), 2/3]} : Set E) := by
  rw [← Qplus_eq]
  exact (subset_insert _ _).trans (subset_convexHull ℝ _)

theorem Kw_subset_Qminus :
    Kw ⊆ convexHull ℝ ({!₂[0, 1/2], !₂[-2, 0], !₂[0, 1], !₂[1/3, 2/3]} : Set E) := by
  rw [← Qminus_eq]
  exact (subset_insert _ _).trans (subset_convexHull ℝ _)

theorem U'_eq : (⋃ v ∈ Vw', convexHull ℝ (insert v Kw))
    = convexHull ℝ ({!₂[0, 1/2], !₂[-2, 0], !₂[0, 1], !₂[1/3, 2/3]} : Set E)
      ∪ convexHull ℝ ({!₂[0, 1/2], !₂[2, 0], !₂[0, 1], !₂[-(1/3), 2/3]} : Set E) := by
  refine subset_antisymm (iUnion₂_subset fun v hv => ?_) (union_subset ?_ ?_)
  · simp only [Vw', Finset.mem_insert, Finset.mem_singleton] at hv
    rcases hv with rfl | rfl | rfl
    · exact Qminus_eq ▸ subset_union_left
    · rw [Umid_eq]
      exact Kw_subset_Qminus.trans subset_union_left
    · exact Qplus_eq ▸ subset_union_right
  · exact Qminus_eq ▸ subset_iUnion₂_of_subset _ (by simp [Vw']) (le_refl _)
  · exact Qplus_eq ▸ subset_iUnion₂_of_subset _ (by simp [Vw']) (le_refl _)

theorem Qminus_inter_Qplus :
    convexHull ℝ ({!₂[0, 1/2], !₂[-2, 0], !₂[0, 1], !₂[1/3, 2/3]} : Set E)
      ∩ convexHull ℝ ({!₂[0, 1/2], !₂[2, 0], !₂[0, 1], !₂[-(1/3), 2/3]} : Set E) = Kw := by
  refine subset_antisymm (fun p hp => ?_) (subset_inter Kw_subset_Qminus Kw_subset_Qplus)
  have a3 : 1 ≤ (-1) * p 0 + 2 * p 1 := Qminus_e3 hp.1
  have a4 : 1 * p 0 + 1 * p 1 ≤ 1 := Qminus_e4 hp.1
  have b3 : 1 ≤ 1 * p 0 + 2 * p 1 := Qplus_e3 hp.2
  have b4 : (-1) * p 0 + 1 * p 1 ≤ 1 := Qplus_e4 hp.2
  exact mem_Kw_of_edges p (by linarith) a4 b4 b3

/-- **`|U'| = 1`.** -/
theorem volume_U'_eq : (volume (⋃ v ∈ Vw', convexHull ℝ (insert v Kw))).toReal = 1 := by
  have hkey := measure_union_add_inter₀ (μ := volume)
    (convexHull ℝ ({!₂[0, 1/2], !₂[-2, 0], !₂[0, 1], !₂[1/3, 2/3]} : Set E))
    ((convex_convexHull ℝ
      ({!₂[0, 1/2], !₂[2, 0], !₂[0, 1], !₂[-(1/3), 2/3]} : Set E)).nullMeasurableSet volume)
  rw [← U'_eq, Qminus_inter_Qplus, volume_Qminus, volume_Qplus, volume_Kw] at hkey
  have hUtop : volume (⋃ v ∈ Vw', convexHull ℝ (insert v Kw)) ≠ ⊤ :=
    volume_U_ne_top Kw_subset_C'
  have := congrArg ENNReal.toReal hkey
  rw [ENNReal.toReal_add hUtop ENNReal.ofReal_ne_top,
    ENNReal.toReal_add ENNReal.ofReal_ne_top ENNReal.ofReal_ne_top,
    ENNReal.toReal_ofReal (by norm_num : (0:ℝ) ≤ 1/6),
    ENNReal.toReal_ofReal (by norm_num : (0:ℝ) ≤ 7/12)] at this
  linarith

/-- `C = conv Vw` has positive area, since it contains `Kw`. -/
theorem C_volume_pos : 0 < volume (convexHull ℝ (Vw : Set E)) :=
  lt_of_lt_of_le Kw_volume_pos (measure_mono Kw_subset_C)

/-- `C = conv Vw'` has positive area, since it contains `Kw`. -/
theorem C'_volume_pos : 0 < volume (convexHull ℝ (Vw' : Set E)) :=
  lt_of_lt_of_le Kw_volume_pos (measure_mono Kw_subset_C')

/-- **Nontriviality witness 1a — the hypotheses of `S_zero` are simultaneously
satisfiable, nondegenerately** (`Kw` is not a point, `Vw` has three vertices),
**and outside the trivial regime**: `0 < |Kw|` and `0 < |conv Vw|`.  The last
two conjuncts are what put the witness in the only regime where S° has content
— at `|K| = 0` the conclusion is closed by `rw; simp` (auditor fix F-B).
Fully proved.  Named rather than anonymous so that `#print axioms` can be run
on it; the §5.3 `example` form is the alias immediately below. -/
theorem witness_equality_hypotheses :
    Convex ℝ Kw ∧ IsCompact Kw ∧ Kw.Nonempty ∧ Vw.Nonempty ∧
      Kw ⊆ convexHull ℝ (Vw : Set E) ∧ (∃ x ∈ Kw, ∃ y ∈ Kw, x ≠ y) ∧
      0 < volume Kw ∧ 0 < volume (convexHull ℝ (Vw : Set E)) :=
  ⟨Kw_convex, Kw_isCompact, Kw_nonempty, Vw_nonempty, Kw_subset_C, Kw_nontrivial,
    Kw_volume_pos, C_volume_pos⟩

example :
    Convex ℝ Kw ∧ IsCompact Kw ∧ Kw.Nonempty ∧ Vw.Nonempty ∧
      Kw ⊆ convexHull ℝ (Vw : Set E) ∧ (∃ x ∈ Kw, ∃ y ∈ Kw, x ≠ y) ∧
      0 < volume Kw ∧ 0 < volume (convexHull ℝ (Vw : Set E)) :=
  witness_equality_hypotheses

/-- **Nontriviality witness 1b — S° is an EQUALITY at `(Kw, Vw)`**, so the
inequality is sharp and cannot be improved by any additive or multiplicative
constant.  `|K| = 1/6`, `|U| = 1/2`, `|C| = 1`, both sides `= 1/3`.

Fully proved: the three area values rest on `MathLab.Geometry.PlanarArea`. -/
theorem witness_equality_areas :
    (volume Kw).toReal = 1/6 ∧
    (volume (convexHull ℝ (Vw : Set E))).toReal = 1 ∧
    (volume (⋃ v ∈ Vw, convexHull ℝ (insert v Kw))).toReal = 1/2 ∧
    2 * (volume Kw).toReal * (volume (convexHull ℝ (Vw : Set E))).toReal
      = (volume (⋃ v ∈ Vw, convexHull ℝ (insert v Kw))).toReal ^ 2
        + (volume Kw).toReal * (volume (⋃ v ∈ Vw, convexHull ℝ (insert v Kw))).toReal := by
  have hK : (volume Kw).toReal = 1/6 := volume_Kw_eq
  have hC : (volume (convexHull ℝ (Vw : Set E))).toReal = 1 := volume_C_eq
  have hU : (volume (⋃ v ∈ Vw, convexHull ℝ (insert v Kw))).toReal = 1/2 := volume_U_eq
  refine ⟨hK, hC, hU, ?_⟩
  rw [hK, hC, hU]; norm_num

/-- **Nontriviality witness 2a — hypotheses satisfiable in the hypothesis class
the C1 reduction actually supplies** (`K` in the interior of a strictly larger
triangle), **and outside the trivial regime** (`0 < |Kw|`, `0 < |conv Vw'|` —
auditor fix F-B).  Fully proved. -/
theorem witness_strict_hypotheses :
    Convex ℝ Kw ∧ IsCompact Kw ∧ Kw.Nonempty ∧ Vw'.Nonempty ∧
      Kw ⊆ convexHull ℝ (Vw' : Set E) ∧ (∃ x ∈ Kw, ∃ y ∈ Kw, x ≠ y) ∧
      0 < volume Kw ∧ 0 < volume (convexHull ℝ (Vw' : Set E)) :=
  ⟨Kw_convex, Kw_isCompact, Kw_nonempty, Vw'_nonempty, Kw_subset_C', Kw_nontrivial,
    Kw_volume_pos, C'_volume_pos⟩

example :
    Convex ℝ Kw ∧ IsCompact Kw ∧ Kw.Nonempty ∧ Vw'.Nonempty ∧
      Kw ⊆ convexHull ℝ (Vw' : Set E) ∧ (∃ x ∈ Kw, ∃ y ∈ Kw, x ≠ y) ∧
      0 < volume Kw ∧ 0 < volume (convexHull ℝ (Vw' : Set E)) :=
  witness_strict_hypotheses

/-- **Nontriviality witness 2b — S° is STRICT at `(Kw, Vw')`**, so the
hypotheses do not force equality and the statement is not secretly an identity.
`|K| = 1/6`, `|U| = 1`, `|C| = 2`; `7/6 > 2/3`.  Fully proved. -/
theorem witness_strict_areas :
    (volume Kw).toReal = 1/6 ∧
    (volume (convexHull ℝ (Vw' : Set E))).toReal = 2 ∧
    (volume (⋃ v ∈ Vw', convexHull ℝ (insert v Kw))).toReal = 1 ∧
    2 * (volume Kw).toReal * (volume (convexHull ℝ (Vw' : Set E))).toReal
      < (volume (⋃ v ∈ Vw', convexHull ℝ (insert v Kw))).toReal ^ 2
        + (volume Kw).toReal * (volume (⋃ v ∈ Vw', convexHull ℝ (insert v Kw))).toReal := by
  have hK : (volume Kw).toReal = 1/6 := volume_Kw_eq
  have hC : (volume (convexHull ℝ (Vw' : Set E))).toReal = 2 := volume_C'_eq
  have hU : (volume (⋃ v ∈ Vw', convexHull ℝ (insert v Kw))).toReal = 1 := volume_U'_eq
  refine ⟨hK, hC, hU, ?_⟩
  rw [hK, hC, hU]; norm_num

/-! ## Axiom report (conventions.md §5.6)

Final audited result: `S_zero_ennreal`, `S_zero`, `polygonal_b12`, and
`compact_export` each have exactly `[propext, Classical.choice, Quot.sound]`.
The production path uses B99 and excludes general B91 and every `sorryAx`
declaration.  There is no local `sorry` in this file, and all five witness area
values are kernel-checked.
-/

#print axioms S_zero
#print axioms S_zero_ennreal
#print axioms S_zero_toReal_of_ennreal
#print axioms nonempty_of_convexHull_superset
#print axioms S_zero_false_at_V_empty
#print axioms volume_U_ne_top
#print axioms U_nullMeasurableSet
#print axioms convexHull_union_eq_convexHull
#print axioms witness_equality_hypotheses
#print axioms witness_strict_hypotheses
#print axioms witness_equality_areas
#print axioms witness_strict_areas
#print axioms Kw_volume_pos
#print axioms volume_Kw
#print axioms volume_C_eq
#print axioms volume_C'_eq
#print axioms volume_U_eq
#print axioms volume_U'_eq
#print axioms Kw_eq_union
#print axioms Uminus_inter_Uplus
#print axioms Qminus_inter_Qplus

end MathLab.P5


==> anc/P5-kernel-deficit-lean-v6/MathLab/P6/EQ3T2Algebra.lean <==
/-
Copyright (c) 2026 Math Lab. All rights reserved.
Released under Apache 2.0 license as described in the file LICENSE.
Authors: Math Lab formalization track
-/
import Mathlib

/-!
# P6 / B70 — scalar necessity certificates for the sorted `T2` cells

This file is the statement-first formalization of the load-bearing scalar
squeezes in §7 of `workspace/2026-08-18-P6-EQ3-T012-proof.md`.

The six nonnegative lengths of type `T2` are written `(A,b,c,P,Q,R)` after
the proof's two finite relabelings: the spokes satisfy `b ≥ c`, and the
three actual parallel labels satisfy `P ≥ Q ≥ R`.  The statements below
assume only the normalized scalar data, the relevant shortest-path cell, and
the particular route-score upper bounds `≤ 1/2` used in the informal proof.

This is **not** a formalization of a continuous metric graph, a diameter, the
exhaustiveness of the metric cells, restoration of the original labels, the
master/whisker sufficiency argument, or the full B70 classification.  Those
are separate formalization targets.  In particular, the score-cap hypotheses
here are inputs; deriving them from `D = 1/4` belongs to the missing metric
layer.

The statements below passed their statement-first audit before proof effort.
The six scalar certificates are now kernel-checked; the intentional scope
boundary from the audit remains unchanged.
-/

namespace MathLab.P6.EQ3T2Algebra

noncomputable section

/-- Sorted scalar data for `T2`: `a` is the loop `A`, `b,c` are the two
spokes, and `p,q,r` are the sorted parallel lengths `P,Q,R`. -/
structure SortedData where
  a : ℝ
  b : ℝ
  c : ℝ
  p : ℝ
  q : ℝ
  r : ℝ

/-- Nonnegative normalized data with the sorting conventions (7.1). -/
def Admissible (d : SortedData) : Prop :=
  0 ≤ d.a ∧ 0 ≤ d.b ∧ 0 ≤ d.c ∧
  0 ≤ d.p ∧ 0 ≤ d.q ∧ 0 ≤ d.r ∧
  d.c ≤ d.b ∧ d.r ≤ d.q ∧ d.q ≤ d.p ∧
  d.a + d.b + d.c + d.p + d.q + d.r = 1

/-- Cell I of (7.2), including both equality boundaries. -/
def CellI (d : SortedData) : Prop := d.r ≤ d.b + d.c ∧ d.b ≤ d.c + d.r

/-- Cell II of (7.2). -/
def CellII (d : SortedData) : Prop := d.b + d.c < d.r

/-- Cell III of (7.2). -/
def CellIII (d : SortedData) : Prop := d.c + d.r < d.b

/-! ## The exact scalar scores used in §7 -/

/-- `Q₀=A+P+b+c` in cells I and II. -/
def score0I_II (d : SortedData) : ℝ := d.a + d.p + d.b + d.c

/-- The parallel-pair score `Q_PQ=P+Q`. -/
def parallelScore (d : SortedData) : ℝ := d.p + d.q

/-- `Q₀=A+P+2c+R` in cell III, equation (7.9). -/
def score0III (d : SortedData) : ℝ := d.a + d.p + 2 * d.c + d.r

/-- `Q₁=b+P+min(c,R)` in cell III. -/
def score1III (d : SortedData) : ℝ := d.b + d.p + min d.c d.r

/-- The loop-to-long-spoke route score in cell III before `c=0` is known:
`A+b+d(0,1)=A+b+c+R`.  After the squeeze gives `c=0`, this is (7.15). -/
def loopLongSpokeScoreIII (d : SortedData) : ℝ := d.a + d.b + d.c + d.r

/-! ## Exact fallback identities -/

/-- Equation (7.3), after normalization: the excess of `2 Q₀` over one is
the sum of the three nonnegative cell-I terms. -/
theorem cellI_score_identity (d : SortedData) (hd : Admissible d) :
    2 * score0I_II d - 1 = d.a + (d.p - d.q) + (d.b + d.c - d.r) := by
  rcases hd with ⟨_, _, _, _, _, _, _, _, _, hsum⟩
  unfold score0I_II
  linarith

/-- The exact subtraction identity (7.6) used in cell II. -/
theorem cellII_fallback_identity (d : SortedData) (hd : Admissible d) :
    (2 * parallelScore d - 1) - 2 * (d.p - d.r) =
      (d.q + d.r) - score0I_II d := by
  rcases hd with ⟨_, _, _, _, _, _, _, _, _, hsum⟩
  unfold parallelScore score0I_II
  linarith

/-- The exact subtraction identity (7.10) used in cell III. -/
theorem cellIII_fallback_identity (d : SortedData) (hd : Admissible d) :
    (2 * score1III d - 1) -
        2 * (d.p - d.q + d.c + min d.c d.r) =
      (d.b + d.q) - (d.a + d.p + 3 * d.c + d.r) := by
  rcases hd with ⟨_, _, _, _, _, _, _, _, _, hsum⟩
  unfold score1III
  linarith

/-! ## The three necessity squeezes (7.4)--(7.16) -/

/-- Cell I: the score caps force the `a=0` master face, equations
(7.4)--(7.5). -/
theorem cellI_necessity (d : SortedData) (hd : Admissible d) (hcell : CellI d)
    (hscore0 : score0I_II d ≤ 1 / 2) (hparallel : parallelScore d ≤ 1 / 2) :
    d.a = 0 ∧ d.p = d.q ∧ d.r = d.b + d.c ∧
      d.p = 1 / 4 ∧ d.q = 1 / 4 ∧ d.r = 1 / 4 ∧ d.b + d.c = 1 / 4 := by
  have hid := cellI_score_identity d hd
  rcases hd with ⟨ha, hb, hc, hp, hq, hr, hcb, hrq, hqp, hsum⟩
  rcases hcell with ⟨hrbc, _⟩
  unfold score0I_II at hid hscore0
  unfold parallelScore at hparallel
  have ha0 : d.a = 0 := by linarith
  have hpq : d.p = d.q := by linarith
  have hrbc_eq : d.r = d.b + d.c := by linarith
  have hpquarter : d.p = 1 / 4 := by linarith
  have hqquarter : d.q = 1 / 4 := by linarith
  have hrquarter : d.r = 1 / 4 := by linarith
  have hbcquarter : d.b + d.c = 1 / 4 := by linarith
  exact ⟨ha0, hpq, hrbc_eq, hpquarter, hqquarter, hrquarter, hbcquarter⟩

/-- Cell II: the fallback subtraction forces equality in `Q₀`, then all
three parallel lengths equal `1/4`, equations (7.7)--(7.8). -/
theorem cellII_necessity (d : SortedData) (hd : Admissible d) (_hcell : CellII d)
    (hscore0 : score0I_II d ≤ 1 / 2) (hparallel : parallelScore d ≤ 1 / 2) :
    score0I_II d = 1 / 2 ∧ d.q + d.r = 1 / 2 ∧
      d.p = 1 / 4 ∧ d.q = 1 / 4 ∧ d.r = 1 / 4 ∧
      d.a + d.b + d.c = 1 / 4 := by
  have hfb := cellII_fallback_identity d hd
  rcases hd with ⟨ha, hb, hc, hp, hq, hr, hcb, hrq, hqp, hsum⟩
  simp only [parallelScore, score0I_II] at hfb hscore0 hparallel ⊢
  have hscore0eq : d.a + d.p + d.b + d.c = 1 / 2 := by
    linarith
  have hqrsum : d.q + d.r = 1 / 2 := by
    linarith
  have hpquarter : d.p = 1 / 4 := by
    linarith
  have hqquarter : d.q = 1 / 4 := by
    linarith
  have hrquarter : d.r = 1 / 4 := by
    linarith
  have habcquarter : d.a + d.b + d.c = 1 / 4 := by
    linarith
  exact ⟨hscore0eq, hqrsum, hpquarter, hqquarter, hrquarter, habcquarter⟩

/-- Cell III: the two fallback score caps force exactly the sorted whisker,
recording the intermediate equations (7.11)--(7.15) and final (7.16).

The hypothesis on `loopLongSpokeScoreIII` is the pre-`c=0` score bound.  Once
the conclusion gives `c=0`, it specializes literally to (7.15). -/
theorem cellIII_necessity (d : SortedData) (hd : Admissible d) (_hcell : CellIII d)
    (hscore0 : score0III d ≤ 1 / 2) (hscore1 : score1III d ≤ 1 / 2)
    (hparallel : parallelScore d ≤ 1 / 2)
    (hloopSpoke : loopLongSpokeScoreIII d ≤ 1 / 2) :
    score0III d = 1 / 2 ∧
      d.b + d.q = d.a + d.p + 3 * d.c + d.r ∧
      d.p = d.q ∧ d.c = 0 ∧
      d.a + d.p + d.r = 1 / 2 ∧ d.b + d.p = 1 / 2 ∧
      d.b = 1 / 4 ∧ d.p = 1 / 4 ∧ d.q = 1 / 4 ∧ d.a + d.r = 1 / 4 := by
  have hfb := cellIII_fallback_identity d hd
  rcases hd with ⟨ha, hb, hc, hp, hq, hr, hcb, hrq, hqp, hsum⟩
  simp only [score0III, score1III, parallelScore, loopLongSpokeScoreIII] at hfb hscore0 hscore1 hparallel hloopSpoke
  have hmin : 0 ≤ min d.c d.r := le_min hc hr
  have hbridge : d.b + d.q ≤ d.a + d.p + 3 * d.c + d.r := by
    linarith
  have hscore0eq_raw : d.a + d.p + 2 * d.c + d.r = 1 / 2 := by
    linarith
  have hbridgeEq : d.b + d.q = d.a + d.p + 3 * d.c + d.r := by
    linarith
  have hgapzero : d.p - d.q + d.c + min d.c d.r = 0 := by
    linarith
  have hpq : d.p = d.q := by
    linarith
  have hc0 : d.c = 0 := by
    linarith
  have hapr : d.a + d.p + d.r = 1 / 2 := by
    linarith
  have hbp : d.b + d.p = 1 / 2 := by
    linarith
  have hbquarter : d.b = 1 / 4 := by
    linarith
  have hpquarter : d.p = 1 / 4 := by
    linarith
  have hqquarter : d.q = 1 / 4 := by
    linarith
  have harquarter : d.a + d.r = 1 / 4 := by
    linarith
  have hscore0eq : score0III d = 1 / 2 := by
    simpa only [score0III] using hscore0eq_raw
  exact ⟨hscore0eq, hbridgeEq, hpq, hc0, hapr, hbp, hbquarter,
    hpquarter, hqquarter, harquarter⟩

/-! ## Nontriviality witnesses (house trap 2) -/

/-- An equality datum on the cell-I boundary (`a=0` master face). -/
def cellIWitness : SortedData where
  a := 0
  b := 1 / 8
  c := 1 / 8
  p := 1 / 4
  q := 1 / 4
  r := 1 / 4

example :
    Admissible cellIWitness ∧ CellI cellIWitness ∧
      score0I_II cellIWitness ≤ 1 / 2 ∧ parallelScore cellIWitness ≤ 1 / 2 := by
  norm_num [Admissible, CellI, score0I_II, parallelScore, cellIWitness]

/-- A strict cell-II master datum. -/
def cellIIWitness : SortedData where
  a := 1 / 4
  b := 0
  c := 0
  p := 1 / 4
  q := 1 / 4
  r := 1 / 4

example :
    Admissible cellIIWitness ∧ CellII cellIIWitness ∧
      score0I_II cellIIWitness ≤ 1 / 2 ∧ parallelScore cellIIWitness ≤ 1 / 2 := by
  norm_num [Admissible, CellII, score0I_II, parallelScore, cellIIWitness]

/-- A strict cell-III whisker datum with both loop and short parallel edge
positive. -/
def cellIIIWitness : SortedData where
  a := 1 / 8
  b := 1 / 4
  c := 0
  p := 1 / 4
  q := 1 / 4
  r := 1 / 8

example :
    Admissible cellIIIWitness ∧ CellIII cellIIIWitness ∧
      score0III cellIIIWitness ≤ 1 / 2 ∧ score1III cellIIIWitness ≤ 1 / 2 ∧
      parallelScore cellIIIWitness ≤ 1 / 2 ∧
      loopLongSpokeScoreIII cellIIIWitness ≤ 1 / 2 := by
  norm_num [Admissible, CellIII, score0III, score1III, parallelScore,
    loopLongSpokeScoreIII, cellIIIWitness]

#print axioms cellI_necessity
#print axioms cellII_necessity
#print axioms cellIII_necessity

end

end MathLab.P6.EQ3T2Algebra


==> anc/P5-kernel-deficit-lean-v6/MathLab/Research.lean <==
/-
Copyright (c) 2026 Math Lab. All rights reserved.
Released under Apache 2.0 license as described in the file LICENSE.
Authors: Math Lab formalization track
-/
import MathLab
import MathLab.Geometry.PolygonRearrangementResearch
import MathLab.P5.CapUnionResearch

/-!
# Explicit research aggregate

This one-way extension imports the admission-free production aggregate and
then the separately packaged general-polygon research modules. Production
`MathLab.lean` does not import this file.

The audit prints below expose both proof routes in one compile. Production
B98/B90/B88/B99/B12/S-zero/C1 and the exact general-polygon B95/B94/B91/B87
wrappers all use only the approved classical axioms. The latter route is kept
out of the production aggregate because the headline proof does not depend on
it, not because it contains an admission.
-/

#print axioms MathLab.PolygonRearrangement.sortedSignedArea_max
#print axioms MathLab.PolygonRearrangement.signedArea_sortedCompanion_eq_companionArea
#print axioms MathLab.PolygonRearrangement.edgeSortMax
#print axioms MathLab.PolygonRearrangement.strictRadialFan_hullBoundaryBlockCertificate
#print axioms MathLab.PolygonRearrangement.exists_virtualHullBlockReversal_of_strictRadialFan
#print axioms MathLab.P5.CapUnion.polygonal_b12
#print axioms MathLab.P5.S_zero
#print axioms MathLab.P5.c1

#print axioms MathLab.PolygonRearrangement.exists_positiveEarRemoval
#print axioms MathLab.PolygonRearrangement.exists_positiveTriangulation
#print axioms MathLab.PolygonRearrangement.signedArea_eq_polygonArea
#print axioms MathLab.PolygonRearrangement.exists_virtualHullBlockReversal
#print axioms MathLab.PolygonRearrangement.cvx
#print axioms MathLab.P5.CapUnion.edgeSupportSum_le_two_polygonArea


==> anc/P5-kernel-deficit-lean-v6/MathLab/Smoke.lean <==
/-
Smoke test for the lab's Lean track. Not mathematics — infrastructure only.
Confirms: Mathlib imports, a real proof compiles, `#print axioms` reports the
three expected classical axioms (conventions.md §5.6), and the commutator /
weighted-norm vocabulary P2 needs actually exists in this Mathlib version.
Delete or ignore once the first real result lands in lean/.
-/
import Mathlib

open Matrix

-- A genuine (if tiny) proof: the Frobenius-style trace pairing is additive.
theorem smoke_trace_add {n : ℕ} (A B : Matrix (Fin n) (Fin n) ℂ) :
    Matrix.trace (A + B) = Matrix.trace A + Matrix.trace B :=
  Matrix.trace_add A B

-- The commutator [A,B] = AB - BA, as conventions.md defines it for P2.
theorem smoke_commutator_trace {n : ℕ} (A B : Matrix (Fin n) (Fin n) ℂ) :
    Matrix.trace (A * B - B * A) = 0 := by
  rw [Matrix.trace_sub, Matrix.trace_mul_comm]
  ring

#print axioms smoke_trace_add
#print axioms smoke_commutator_trace


==> anc/P5-kernel-deficit-lean-v6/P5-KERNEL-DEFICIT.md <==
# P5 kernel-deficit formalization

This is the small public entry point for the Lean 4 development accompanying
the P5 preprint by Dakota Charles Baker.  The implementation uses Lean 4.33.0
and Mathlib v4.33.0.  The maintained public repository is
<https://github.com/SilverAsh7/p5-kernel-deficit-lean>.

## Headline theorems

- `MathLab.P5.c1` is the audited subtraction-free form

  `2 * area(K) * area(conv(F)) <= area(F)^2 + area(K) * area(F)`.

- `MathLab.P5.kernelDeficit_dominates_twice_hullDeficit` is the equivalent
  paper-facing form

  `2 * area(K) * (area(conv(F)) - area(F))
    <= area(F) * (area(F) - area(K))`.

Here `F` is a simple positively oriented polygonal cycle and `K` is the
geometric visibility kernel of its literal enclosed region.  The theorem does
not assume that `K` is nonempty or has positive area.

## Check the package

From the Lake project directory (`lean/MathLab/` in the research checkout, or
the repository root in the standalone distribution), run:

```text
lake build MathLab.P5.KernelDeficit
lake env lean MathLab/P5/KernelDeficit.lean
lake build
```

The named build comes first so a source-only fresh extraction creates the
project's local `.olean` files before the direct compiler check.

The entry module prints the axioms of both public statements.  The bracketed
axiom set on each labeled output line is exactly:

```text
[propext, Classical.choice, Quot.sound]
```

There is no `sorryAx` or project-specific axiom in either theorem's dependency
closure.  The complete underlying development remains available through the
imports `MathLab.P5.C1`, `MathLab.P5.SKV`, and `MathLab.P5.CapUnion`; readers
who only want to verify the headline result need import only
`MathLab.P5.KernelDeficit`.

## Source distribution

`lean/P5-kernel-deficit-lean-v6.zip` is the portable source package accompanying
preprint v6.  It contains the Lake project metadata, pinned toolchain and
Mathlib manifest, this guide, every imported source needed by the public entry
module and the explicit `MathLab.Research` extension, and the source-only
vendored Schoenflies/Jordan dependency with its license and upstream record.
The proof architecture currently uses named `*Scratch.lean` modules, so their
full transitive import closure is included; `.lake` build caches are omitted.
After extraction, run the three commands above from the archive's
`P5-kernel-deficit-lean-v6/` directory. To compile the separately packaged
general-polygon route as well, run:

```text
lake build MathLab.Research
```

That research target is admission-free. Its general ear-removal,
triangulation, shoelace/region-area, virtual-hull, and sorted-companion
theorems all report exactly `[propext, Classical.choice, Quot.sound]`.

The earlier `lean/P5-kernel-deficit-lean.zip` and the pinned GitHub snapshot
remain historical pre-split packages. The v6 archive retains the cleaner
production/research separation while supplying checked proofs on both sides.
The standalone archive's root `README.md` is a copy of this guide.

## License

The Math Lab sources are released under the Apache License 2.0.  The vendored
HoBrunnMinkowski development retains its own included Apache 2.0 license and
attribution. The source-only `schoenflies-lean` dependency is also Apache-2.0;
its included `LICENSE` and `UPSTREAM.md` record the upstream revision and local
Lean/Mathlib compatibility patch.


==> anc/P5-kernel-deficit-lean-v6/README.md <==
# P5 kernel-deficit formalization

This is the small public entry point for the Lean 4 development accompanying
the P5 preprint by Dakota Charles Baker.  The implementation uses Lean 4.33.0
and Mathlib v4.33.0.  The maintained public repository is
<https://github.com/SilverAsh7/p5-kernel-deficit-lean>.

## Headline theorems

- `MathLab.P5.c1` is the audited subtraction-free form

  `2 * area(K) * area(conv(F)) <= area(F)^2 + area(K) * area(F)`.

- `MathLab.P5.kernelDeficit_dominates_twice_hullDeficit` is the equivalent
  paper-facing form

  `2 * area(K) * (area(conv(F)) - area(F))
    <= area(F) * (area(F) - area(K))`.

Here `F` is a simple positively oriented polygonal cycle and `K` is the
geometric visibility kernel of its literal enclosed region.  The theorem does
not assume that `K` is nonempty or has positive area.

## Check the package

From the Lake project directory (`lean/MathLab/` in the research checkout, or
the repository root in the standalone distribution), run:

```text
lake build MathLab.P5.KernelDeficit
lake env lean MathLab/P5/KernelDeficit.lean
lake build
```

The named build comes first so a source-only fresh extraction creates the
project's local `.olean` files before the direct compiler check.

The entry module prints the axioms of both public statements.  The bracketed
axiom set on each labeled output line is exactly:

```text
[propext, Classical.choice, Quot.sound]
```

There is no `sorryAx` or project-specific axiom in either theorem's dependency
closure.  The complete underlying development remains available through the
imports `MathLab.P5.C1`, `MathLab.P5.SKV`, and `MathLab.P5.CapUnion`; readers
who only want to verify the headline result need import only
`MathLab.P5.KernelDeficit`.

## Source distribution

`lean/P5-kernel-deficit-lean-v6.zip` is the portable source package accompanying
preprint v6.  It contains the Lake project metadata, pinned toolchain and
Mathlib manifest, this guide, every imported source needed by the public entry
module and the explicit `MathLab.Research` extension, and the source-only
vendored Schoenflies/Jordan dependency with its license and upstream record.
The proof architecture currently uses named `*Scratch.lean` modules, so their
full transitive import closure is included; `.lake` build caches are omitted.
After extraction, run the three commands above from the archive's
`P5-kernel-deficit-lean-v6/` directory. To compile the separately packaged
general-polygon route as well, run:

```text
lake build MathLab.Research
```

That research target is admission-free. Its general ear-removal,
triangulation, shoelace/region-area, virtual-hull, and sorted-companion
theorems all report exactly `[propext, Classical.choice, Quot.sound]`.

The earlier `lean/P5-kernel-deficit-lean.zip` and the pinned GitHub snapshot
remain historical pre-split packages. The v6 archive retains the cleaner
production/research separation while supplying checked proofs on both sides.
The standalone archive's root `README.md` is a copy of this guide.

## License

The Math Lab sources are released under the Apache License 2.0.  The vendored
HoBrunnMinkowski development retains its own included Apache 2.0 license and
attribution. The source-only `schoenflies-lean` dependency is also Apache-2.0;
its included `LICENSE` and `UPSTREAM.md` record the upstream revision and local
Lean/Mathlib compatibility patch.


==> anc/P5-kernel-deficit-lean-v6/lake-manifest.json <==
{"version": "1.2.0",
 "packagesDir": ".lake/packages",
 "packages":
 [{"type": "path",
   "scope": "",
   "name": "«schoenflies-lean»",
   "manifestFile": "lake-manifest.json",
   "inherited": false,
   "dir": "vendor/schoenflies-lean",
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/mathlib4",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "db584cd6d46c92f209a44c0f1c829460d327499d",
   "name": "mathlib",
   "manifestFile": "lake-manifest.json",
   "inputRev": "v4.33.0",
   "inherited": false,
   "configFile": "lakefile.lean"},
  {"url": "https://github.com/leanprover-community/plausible",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "b7eb3304aeae834b12dda98993a37f6a41f6f0bb",
   "name": "plausible",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/LeanSearchClient",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "5f4d51b81cbd3f6b32b156bfad9056621a040404",
   "name": "LeanSearchClient",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/import-graph",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "16f02aa7642864af59f1ff0e384a015994db9118",
   "name": "importGraph",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/ProofWidgets4",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "4be2e3d5087eeb272cf5a8853b8f9dd025ef5957",
   "name": "proofwidgets",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.lean"},
  {"url": "https://github.com/leanprover-community/aesop",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "3448c0bcc5ce01b2d1546e483ec3620e32df3d0e",
   "name": "aesop",
   "manifestFile": "lake-manifest.json",
   "inputRev": "master",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/quote4",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "92c15be17b7caf78c2ad767ec40f89052d908d81",
   "name": "Qq",
   "manifestFile": "lake-manifest.json",
   "inputRev": "master",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/batteries",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "4488d40d070b9700d4d5a6aa342f0d40c31b2a2d",
   "name": "batteries",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover/lean4-cli",
   "type": "git",
   "subDir": null,
   "scope": "leanprover",
   "rev": "6130a47896ce867c6a4a55373441e59e565bad0f",
   "name": "Cli",
   "manifestFile": "lake-manifest.json",
   "inputRev": "v4.33.0",
   "inherited": true,
   "configFile": "lakefile.toml"}],
 "name": "MathLab",
 "lakeDir": ".lake",
 "fixedToolchain": false}


==> anc/P5-kernel-deficit-lean-v6/lakefile.toml <==
name = "MathLab"
version = "0.1.0"
keywords = ["math"]
defaultTargets = ["MathLab"]

[leanOptions]
pp.unicode.fun = true # pretty-prints `fun a ↦ b`
relaxedAutoImplicit = false
weak.linter.mathlibStandardSet = true
maxSynthPendingDepth = 3

[[require]]
name = "mathlib"
scope = "leanprover-community"
rev = "v4.33.0"

[[require]]
name = "schoenflies-lean"
path = "vendor/schoenflies-lean"

[[lean_lib]]
name = "MathLab"


==> anc/P5-kernel-deficit-lean-v6/lean-toolchain <==
leanprover/lean4:v4.33.0


==> anc/P5-kernel-deficit-lean-v6/vendor/schoenflies-lean/LICENSE <==
                                 Apache License
                           Version 2.0, January 2004
                        http://www.apache.org/licenses/

   TERMS AND CONDITIONS FOR USE, REPRODUCTION, AND DISTRIBUTION

   1. Definitions.

      "License" shall mean the terms and conditions for use, reproduction,
      and distribution as defined by Sections 1 through 9 of this document.

      "Licensor" shall mean the copyright owner or entity authorized by
      the copyright owner that is granting the License.

      "Legal Entity" shall mean the union of the acting entity and all
      other entities that control, are controlled by, or are under common
      control with that entity. For the purposes of this definition,
      "control" means (i) the power, direct or indirect, to cause the
      direction or management of such entity, whether by contract or
      otherwise, or (ii) ownership of fifty percent (50%) or more of the
      outstanding shares, or (iii) beneficial ownership of such entity.

      "You" (or "Your") shall mean an individual or Legal Entity
      exercising permissions granted by this License.

      "Source" form shall mean the preferred form for making modifications,
      including but not limited to software source code, documentation
      source, and configuration files.

      "Object" form shall mean any form resulting from mechanical
      transformation or translation of a Source form, including but
      not limited to compiled object code, generated documentation,
      and conversions to other media types.

      "Work" shall mean the work of authorship, whether in Source or
      Object form, made available under the License, as indicated by a
      copyright notice that is included in or attached to the work
      (an example is provided in the Appendix below).

      "Derivative Works" shall mean any work, whether in Source or Object
      form, that is based on (or derived from) the Work and for which the
      editorial revisions, annotations, elaborations, or other modifications
      represent, as a whole, an original work of authorship. For the purposes
      of this License, Derivative Works shall not include works that remain
      separable from, or merely link (or bind by name) to the interfaces of,
      the Work and Derivative Works thereof.

      "Contribution" shall mean any work of authorship, including
      the original version of the Work and any modifications or additions
      to that Work or Derivative Works thereof, that is intentionally
      submitted to Licensor for inclusion in the Work by the copyright owner
      or by an individual or Legal Entity authorized to submit on behalf of
      the copyright owner. For the purposes of this definition, "submitted"
      means any form of electronic, verbal, or written communication sent
      to the Licensor or its representatives, including but not limited to
      communication on electronic mailing lists, source code control systems,
      and issue tracking systems that are managed by, or on behalf of, the
      Licensor for the purpose of discussing and improving the Work, but
      excluding communication that is conspicuously marked or otherwise
      designated in writing by the copyright owner as "Not a Contribution."

      "Contributor" shall mean Licensor and any individual or Legal Entity
      on behalf of whom a Contribution has been received by Licensor and
      subsequently incorporated within the Work.

   2. Grant of Copyright License. Subject to the terms and conditions of
      this License, each Contributor hereby grants to You a perpetual,
      worldwide, non-exclusive, no-charge, royalty-free, irrevocable
      copyright license to reproduce, prepare Derivative Works of,
      publicly display, publicly perform, sublicense, and distribute the
      Work and such Derivative Works in Source or Object form.

   3. Grant of Patent License. Subject to the terms and conditions of
      this License, each Contributor hereby grants to You a perpetual,
      worldwide, non-exclusive, no-charge, royalty-free, irrevocable
      (except as stated in this section) patent license to make, have made,
      use, offer to sell, sell, import, and otherwise transfer the Work,
      where such license applies only to those patent claims licensable
      by such Contributor that are necessarily infringed by their
      Contribution(s) alone or by combination of their Contribution(s)
      with the Work to which such Contribution(s) was submitted. If You
      institute patent litigation against any entity (including a
      cross-claim or counterclaim in a lawsuit) alleging that the Work
      or a Contribution incorporated within the Work constitutes direct
      or contributory patent infringement, then any patent licenses
      granted to You under this License for that Work shall terminate
      as of the date such litigation is filed.

   4. Redistribution. You may reproduce and distribute copies of the
      Work or Derivative Works thereof in any medium, with or without
      modifications, and in Source or Object form, provided that You
      meet the following conditions:

      (a) You must give any other recipients of the Work or
          Derivative Works a copy of this License; and

      (b) You must cause any modified files to carry prominent notices
          stating that You changed the files; and

      (c) You must retain, in the Source form of any Derivative Works
          that You distribute, all copyright, patent, trademark, and
          attribution notices from the Source form of the Work,
          excluding those notices that do not pertain to any part of
          the Derivative Works; and

      (d) If the Work includes a "NOTICE" text file as part of its
          distribution, then any Derivative Works that You distribute must
          include a readable copy of the attribution notices contained
          within such NOTICE file, excluding those notices that do not
          pertain to any part of the Derivative Works, in at least one
          of the following places: within a NOTICE text file distributed
          as part of the Derivative Works; within the Source form or
          documentation, if provided along with the Derivative Works; or,
          within a display generated by the Derivative Works, if and
          wherever such third-party notices normally appear. The contents
          of the NOTICE file are for informational purposes only and
          do not modify the License. You may add Your own attribution
          notices within Derivative Works that You distribute, alongside
          or as an addendum to the NOTICE text from the Work, provided
          that such additional attribution notices cannot be construed
          as modifying the License.

      You may add Your own copyright statement to Your modifications and
      may provide additional or different license terms and conditions
      for use, reproduction, or distribution of Your modifications, or
      for any such Derivative Works as a whole, provided Your use,
      reproduction, and distribution of the Work otherwise complies with
      the conditions stated in this License.

   5. Submission of Contributions. Unless You explicitly state otherwise,
      any Contribution intentionally submitted for inclusion in the Work
      by You to the Licensor shall be under the terms and conditions of
      this License, without any additional terms or conditions.
      Notwithstanding the above, nothing herein shall supersede or modify
      the terms of any separate license agreement you may have executed
      with Licensor regarding such Contributions.

   6. Trademarks. This License does not grant permission to use the trade
      names, trademarks, service marks, or product names of the Licensor,
      except as required for reasonable and customary use in describing the
      origin of the Work and reproducing the content of the NOTICE file.

   7. Disclaimer of Warranty. Unless required by applicable law or
      agreed to in writing, Licensor provides the Work (and each
      Contributor provides its Contributions) on an "AS IS" BASIS,
      WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or
      implied, including, without limitation, any warranties or conditions
      of TITLE, NON-INFRINGEMENT, MERCHANTABILITY, or FITNESS FOR A
      PARTICULAR PURPOSE. You are solely responsible for determining the
      appropriateness of using or redistributing the Work and assume any
      risks associated with Your exercise of permissions under this License.

   8. Limitation of Liability. In no event and under no legal theory,
      whether in tort (including negligence), contract, or otherwise,
      unless required by applicable law (such as deliberate and grossly
      negligent acts) or agreed to in writing, shall any Contributor be
      liable to You for damages, including any direct, indirect, special,
      incidental, or consequential damages of any character arising as a
      result of this License or out of the use or inability to use the
      Work (including but not limited to damages for loss of goodwill,
      work stoppage, computer failure or malfunction, or any and all
      other commercial damages or losses), even if such Contributor
      has been advised of the possibility of such damages.

   9. Accepting Warranty or Additional Liability. While redistributing
      the Work or Derivative Works thereof, You may choose to offer,
      and charge a fee for, acceptance of support, warranty, indemnity,
      or other liability obligations and/or rights consistent with this
      License. However, in accepting such obligations, You may act only
      on Your own behalf and on Your sole responsibility, not on behalf
      of any other Contributor, and only if You agree to indemnify,
      defend, and hold each Contributor harmless for any liability
      incurred by, or claims asserted against, such Contributor by reason
      of your accepting any such warranty or additional liability.

   END OF TERMS AND CONDITIONS

   APPENDIX: How to apply the Apache License to your work.

      To apply the Apache License to your work, attach the following
      boilerplate notice, with the fields enclosed by brackets "{}"
      replaced with your own identifying information. (Don't include
      the brackets!)  The text should be enclosed in the appropriate
      comment syntax for the file format. We also recommend that a
      file or class name and description of purpose be included on the
      same "printed page" as the copyright notice for easier
      identification within third-party archives.

   Copyright {yyyy} {name of copyright owner}

   Licensed under the Apache License, Version 2.0 (the "License");
   you may not use this file except in compliance with the License.
   You may obtain a copy of the License at

       http://www.apache.org/licenses/LICENSE-2.0

   Unless required by applicable law or agreed to in writing, software
   distributed under the License is distributed on an "AS IS" BASIS,
   WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
   See the License for the specific language governing permissions and
   limitations under the License.


==> anc/P5-kernel-deficit-lean-v6/vendor/schoenflies-lean/README.md <==
# The Jordan–Schönflies theorem in Lean

A Lean 4 / Mathlib formalization of the Jordan–Schönflies theorem:
every homeomorphism between two Jordan curves in the plane extends to a
homeomorphism of the whole plane.

The development proves the Jordan curve theorem along the way; it does not take
plane separation for Jordan curves as an assumption. The completed formalization
contains no `sorry`, `admit`, or `native_decide`.

## Main theorem

```lean
theorem Schoenflies.jordan_schoenflies_of_homeomorph
    {C C' : Set Plane}
    (hC : IsJordanCurve C) (hC' : IsJordanCurve C') (e : ↥C ≃ₜ ↥C') :
    ∃ F : Plane ≃ₜ Plane, ∀ z : ↥C, F z = e z
```

In words: a homeomorphism `e` between any two Jordan curves `C` and `C'`
extends pointwise to a self-homeomorphism `F` of the plane. An unbundled version
is available as `Schoenflies.jordan_schoenflies`.

The final assembly is in
[`Schoenflies/JordanSchoenflies.lean`](Schoenflies/JordanSchoenflies.lean).

## Proof at a glance

The proof follows the constructive cellulation argument developed in the
[companion blueprint](https://github.com/alonamaloh/jordan-schoenflies):

1. Establish the Jordan curve theorem and the general crosscut theorem.
2. Build matched cellulations on the source and target Jordan domains.
3. Repeatedly subdivide them while controlling the mesh on both sides.
4. Take the limiting interior homeomorphism and prove continuity at a dense
   family of retained boundary anchors.
5. Extend across the boundary, then use inversion to assemble a global
   homeomorphism of the plane.

Some useful entry points are:

| Topic | Modules |
|---|---|
| Jordan curve and crosscut theorems | [`JordanClosed.lean`](Schoenflies/JordanClosed.lean), [`GeneralCrosscut.lean`](Schoenflies/GeneralCrosscut.lean) |
| Matched cellulations and subdivision | [`FiniteTransfer.lean`](Schoenflies/FiniteTransfer.lean), [`CommonSubdivision.lean`](Schoenflies/CommonSubdivision.lean) |
| Shrinking stage recursion | [`QuantitativeRecursion.lean`](Schoenflies/QuantitativeRecursion.lean), [`StageTower.lean`](Schoenflies/StageTower.lean) |
| Boundary anchors and continuity | [`BoundaryAnchors.lean`](Schoenflies/BoundaryAnchors.lean), [`BoundaryContinuity2.lean`](Schoenflies/BoundaryContinuity2.lean) |
| Global extension | [`Endgame.lean`](Schoenflies/Endgame.lean), [`JordanSchoenflies.lean`](Schoenflies/JordanSchoenflies.lean) |

For a statement-by-statement correspondence with the blueprint, see the
[`ROADMAP`](docs/ROADMAP.md). The generated [`INVENTORY`](docs/INVENTORY.md)
lists every declaration and its source module.

## Building and checking

Install [Elan](https://github.com/leanprover/elan), then run:

```sh
git clone https://github.com/alonamaloh/schoenflies-lean.git
cd schoenflies-lean
lake build Schoenflies
```

The repository pins Lean and Mathlib through [`lean-toolchain`](lean-toolchain)
and [`lake-manifest.json`](lake-manifest.json).

Two additional checks keep the development honest:

```sh
python3 docs/regen-inventory.py
python3 docs/audit-axioms.py
```

The first regenerates the declaration inventory and rejects duplicate names.
The second checks every declaration for unresolved proof obligations and
unexpected axioms. The completed development depends only on the standard
axioms accepted by Mathlib: `propext`, `Classical.choice`, and `Quot.sound`.

The repository also provides a trusted statement and configuration for
[`leanprover/comparator`](https://github.com/leanprover/comparator). See the
[`Comparator` documentation](Comparator/README.md) for its scope and Linux setup. Project
provenance, automation, fidelity, and review status are recorded in
[`formalization.yaml`](formalization.yaml).

## Documentation

- [`docs/ROADMAP.md`](docs/ROADMAP.md) — status and Lean location of each
  labelled statement in the blueprint.
- [`docs/INVENTORY.md`](docs/INVENTORY.md) — generated declaration inventory.
- [Companion blueprint](https://github.com/alonamaloh/jordan-schoenflies) — the
  prose proof, citation index, and suggested module order.

## License

[Apache 2.0](LICENSE), matching Mathlib and the Lean ecosystem. The companion
blueprint is licensed under CC BY 4.0.


==> anc/P5-kernel-deficit-lean-v6/vendor/schoenflies-lean/Schoenflies.lean <==
import Schoenflies.Plane
import Schoenflies.Topology
import Schoenflies.UniformBound
import Schoenflies.Direction
import Schoenflies.Square
import Schoenflies.Bounded
import Schoenflies.SegmentCut
import Schoenflies.SegmentMeet
import Schoenflies.SegmentOrder
import Schoenflies.Subdivide
import Schoenflies.Overlay
import Schoenflies.OverlayGraph
import Schoenflies.Line
import Schoenflies.PolyPath
import Schoenflies.Polygonal
import Schoenflies.Curve
import Schoenflies.Subarc
import Schoenflies.Concatenate
import Schoenflies.TwoArcs
import Schoenflies.Graph.Walk
import Schoenflies.Graph.Degree
import Schoenflies.Graph.Cycle
import Schoenflies.Graph.TwoConnected
import Schoenflies.Graph.PathGraph
import Schoenflies.Graph.TwoPaths
import Schoenflies.Graph.Tree
import Schoenflies.Graph.Component
import Schoenflies.Graph.Ear
import Schoenflies.Graph.Drawing
import Schoenflies.Graph.OuterFace
import Schoenflies.Graph.CycleJordan
import Schoenflies.Compose
import Schoenflies.PolygonalCarrier
import Schoenflies.LocallyPolygonal
import Schoenflies.Graph.VertexSquares
import Schoenflies.PolyLocal
import Schoenflies.Accessible
import Schoenflies.Graph.Redrawing
import Schoenflies.Graph.RelativeEar
import Schoenflies.CrosscutCells
import Schoenflies.ModelCurve
import Schoenflies.CombinatorialInvariance
import Schoenflies.Strip
import Schoenflies.SquareMover
import Schoenflies.StripConstants
import Schoenflies.StripConnected
import Schoenflies.Parity
import Schoenflies.StripLocal
import Schoenflies.PolygonBridge
import Schoenflies.Graph.K33
import Schoenflies.PolygonalJordan
import Schoenflies.SimpleArc
import Schoenflies.ParitySplitting
import Schoenflies.PolygonalCrosscut
import Schoenflies.AlternatingCrosscuts
import Schoenflies.FaceCycles
import Schoenflies.Graph.K33Planar
import Schoenflies.Realization
import Schoenflies.Graph.K33Closed
import Schoenflies.FaceCyclesProof
import Schoenflies.PrePolygonSep
import Schoenflies.PrePolygonArc
import Schoenflies.FaceCyclesLand
import Schoenflies.Graph.K33Land
import Schoenflies.AccessibleJoin
import Schoenflies.CrosscutAtMostTwo
import Schoenflies.SkeletonLocal
import Schoenflies.SquareMesh
import Schoenflies.ArcComplementPrep
import Schoenflies.JordanSeparates
import Schoenflies.OuterChain
import Schoenflies.CrosscutExists
import Schoenflies.CrosscutEncloses
import Schoenflies.OuterChainClosed
import Schoenflies.ArcCollars
import Schoenflies.SkeletonSectors
import Schoenflies.SquareMeshConnected
import Schoenflies.ArcComplement
import Schoenflies.Jordan
import Schoenflies.GeneralCrosscut
import Schoenflies.SquareCycle
import Schoenflies.PolyArcRealize
import Schoenflies.JordanClosed
import Schoenflies.Inversion
import Schoenflies.SkeletonAccess
import Schoenflies.InitialPair
import Schoenflies.GeneratedStructure
import Schoenflies.BoundaryCycles
import Schoenflies.SquareMeshFixed
import Schoenflies.RefinementStars
import Schoenflies.InitialPairFixed
import Schoenflies.LocalGrid
import Schoenflies.BoundaryContinuity
import Schoenflies.Endgame
import Schoenflies.CellulationInvariants
import Schoenflies.BoundaryCyclesGenerated
import Schoenflies.LimitMap
import Schoenflies.BoundaryContinuity2
import Schoenflies.FiniteTransfer
import Schoenflies.FreshAccess
import Schoenflies.GridAttach
import Schoenflies.Windows
import Schoenflies.StageTransition
import Schoenflies.StageTower
import Schoenflies.RealizeSubdiv
import Schoenflies.RealizeSplit
import Schoenflies.InitialGenerated
import Schoenflies.InitialOuterCycle
import Schoenflies.InitialReverseTransfer
import Schoenflies.SquareMeshClosed
import Schoenflies.ArcMonotone
import Schoenflies.RealizeSubdivHomeo
import Schoenflies.CommonSubdivision
import Schoenflies.FiniteTransferTarget
import Schoenflies.FiniteTransferTargetMesh
import Schoenflies.TargetOverlay
import Schoenflies.FreshDenseSelection
import Schoenflies.QuantitativeStages
import Schoenflies.SourceOverlay
import Schoenflies.SourceAttachment
import Schoenflies.OverlayExtension
import Schoenflies.SourceJoining
import Schoenflies.QuantitativeForwardStages
import Schoenflies.QuantitativeRecursion
import Schoenflies.InteriorHomeomorphism
import Schoenflies.BoundaryAnchors
import Schoenflies.JordanSchoenflies
import Schoenflies.MatchedSplit


==> anc/P5-kernel-deficit-lean-v6/vendor/schoenflies-lean/Schoenflies/Accessible.lean <==
/-
Copyright (c) 2026 Álvaro Begué. All rights reserved.
Released under Apache 2.0 license as described in the file LICENSE.
Authors: Álvaro Begué
-/
import Schoenflies.Plane

/-!
# Strongly accessible boundary points

A point `p` of the boundary of a region `D` is *strongly accessible* when an open disk
contained in `D` is tangent to the boundary at `p`. Ordinary accessibility (some arc in `D`
ending at `p`) is too weak for the iterative construction: what is wanted at `p` is a definite
wedge of straight segments running into `D`, which can then be shrunk to avoid any compact set
already built.

This module supplies that wedge. The tangent disk `B(q, r)` at `p` is turned into the open
cone `accessCone p v s` of points seen from `p` in a direction within 60 degrees of
`v = (q - p)/r` and at distance less than `s`; the content of Lemma 8.4 is that this cone lies
in the disk as soon as `s ≤ r`, and hence in `D`.

## Blueprint

* `Schoenflies.StronglyAccessible` — Definition 8.1 (strong accessibility).
* `Schoenflies.stronglyAccessible_of_isMinOn` — Lemma 8.2 (nearest points are strongly
  accessible).
* `Schoenflies.tangent_cone` — Lemma 8.4 (tangent-disk cone), in the literal form of the
  blueprint; `Schoenflies.accessCone_subset_ball` is the same estimate packaged as the
  inclusion of a truncated cone, which is the form the consumers use.
* `Schoenflies.exists_countable_dense_stronglyAccessible` — Proposition 8.5 (countable dense
  strong-access set).

Lemma 8.3 (density of strongly accessible points) is not formalized here: its proof runs
through `C = ∂D`, i.e. through the Jordan curve theorem, which is not yet available. Its role
is played by Proposition 8.5, which is stated with `C ⊆ closure D` as a hypothesis.
-/

open Metric Set

namespace Schoenflies

variable {C D E : Set Plane} {p q v w : Plane} {r s s' t : ℝ}

/-! ### Strong accessibility -/

/-- Definition 8.1 (strong accessibility). A point `p` is *strongly accessible* from `D` when
some open disk of positive radius contained in `D` is tangent to `p`, that is, has `p` on its
boundary circle. -/
def StronglyAccessible (D : Set Plane) (p : Plane) : Prop :=
  ∃ (q : Plane) (r : ℝ), 0 < r ∧ dist q p = r ∧ ball q r ⊆ D

theorem StronglyAccessible.mono (h : StronglyAccessible D p) (hDE : D ⊆ E) :
    StronglyAccessible E p := by
  obtain ⟨q, r, hr, hd, hball⟩ := h
  exact ⟨q, r, hr, hd, hball.trans hDE⟩

/-- The centre of a tangent disk is not the point of tangency. -/
theorem StronglyAccessible.exists_ne (h : StronglyAccessible D p) :
    ∃ q ∈ D, p ≠ q := by
  obtain ⟨q, r, hr, hd, hball⟩ := h
  refine ⟨q, hball (mem_ball_self hr), fun hpq => ?_⟩
  rw [← hpq, dist_self] at hd
  exact absurd hd.symm hr.ne'

/-- Lemma 8.2 (nearest points are strongly accessible). If `a ∈ C` is nearest to a point `q`
off `C`, then the ball of radius `dist q a` around `q` misses `C`; being connected it stays
inside the connected component of `q` in the complement of `C`, so any set `D` containing that
component contains a disk tangent to `C` at `a`.

The hypothesis is phrased as `connectedComponentIn Cᶜ q ⊆ D` rather than as `D` being that
component, so that it can be discharged by an inclusion when `D` is known only up to
containment. No closedness of `C` is needed. -/
theorem stronglyAccessible_of_isMinOn {a : Plane} (hq : q ∉ C) (ha : a ∈ C)
    (hmin : ∀ b ∈ C, dist q a ≤ dist q b) (hD : connectedComponentIn Cᶜ q ⊆ D) :
    StronglyAccessible D a := by
  have hpos : 0 < dist q a := dist_pos.2 fun h => hq (h ▸ ha)
  refine ⟨q, dist q a, hpos, rfl, ?_⟩
  -- Every point strictly nearer to `q` than `a` is off `C`, by minimality.
  have hball : ball q (dist q a) ⊆ Cᶜ := by
    intro z hz hzC
    rw [mem_ball, dist_comm] at hz
    exact absurd (hmin z hzC) (not_le.2 hz)
  -- A ball is connected, so it lies in the component of its centre.
  exact ((convex_ball q (dist q a)).isPreconnected.subset_connectedComponentIn
    (mem_ball_self hpos) hball).trans hD

/-! ### The cone of access directions -/

/-- The open cone of straight access segments at `p` around the unit direction `v`, truncated
at radius `s`: the points seen from `p` in a direction `w` with `⟪v, w⟫ > 1/2` and at distance
less than `s`. Writing the condition as `‖x - p‖ / 2 < ⟪v, x - p⟫` avoids normalizing `x - p`,
and makes the openness of the cone immediate. -/
def accessCone (p v : Plane) (s : ℝ) : Set Plane :=
  {x | ‖x - p‖ < s ∧ ‖x - p‖ / 2 < inner ℝ v (x - p)}

theorem mem_accessCone_iff {x : Plane} :
    x ∈ accessCone p v s ↔ ‖x - p‖ < s ∧ ‖x - p‖ / 2 < inner ℝ v (x - p) := Iff.rfl

theorem accessCone_subset_ball_self : accessCone p v s ⊆ ball p s := fun x hx => by
  rw [mem_ball, dist_eq_norm]; exact hx.1

/-- The apex is not in the cone: the cone is a set of *access* points, all distinct from `p`. -/
theorem notMem_accessCone : p ∉ accessCone p v s := by
  intro h
  have := h.2
  simp at this

theorem accessCone_mono (hs : s ≤ s') : accessCone p v s ⊆ accessCone p v s' :=
  fun _ hx => ⟨hx.1.trans_le hs, hx.2⟩

/-- The cone is open. -/
theorem isOpen_accessCone : IsOpen (accessCone p v s) := by
  have h1 : Continuous fun x : Plane => ‖x - p‖ := (continuous_id.sub continuous_const).norm
  have h2 : Continuous fun x : Plane => inner ℝ v (x - p) :=
    continuous_const.inner (continuous_id.sub continuous_const)
  rw [accessCone, setOf_and]
  exact (isOpen_lt h1 continuous_const).inter (isOpen_lt (h1.div_const 2) h2)

/-- Membership in the cone in the form used by the blueprint: a unit direction `w` making an
angle of less than 60 degrees with `v`, and a distance `t` below the truncation radius. -/
theorem mem_accessCone (hw : ‖w‖ = 1) (hcone : 1 / 2 < inner ℝ v w) (ht : 0 < t) (hts : t < s) :
    p + t • w ∈ accessCone p v s := by
  have hsub : p + t • w - p = t • w := by module
  have hnorm : ‖p + t • w - p‖ = t := by
    rw [hsub, norm_smul, hw, Real.norm_eq_abs, abs_of_pos ht, mul_one]
  refine ⟨by rw [hnorm]; exact hts, ?_⟩
  rw [hnorm, hsub, real_inner_smul_right]
  nlinarith

/-- The cone at `p` around the direction `v` is nonempty for every positive truncation radius:
the direction `v` itself is admissible. -/
theorem accessCone_nonempty (hv : ‖v‖ = 1) (hs : 0 < s) : (accessCone p v s).Nonempty := by
  refine ⟨p + (s / 2) • v, mem_accessCone hv ?_ (by linarith) (by linarith)⟩
  rw [real_inner_self_eq_norm_sq, hv]
  norm_num

/-- An open segment leaving `p` in an admissible direction lies in the cone. -/
theorem openSegment_subset_accessCone (hw : ‖w‖ = 1) (hcone : 1 / 2 < inner ℝ v w) (hs : 0 < s) :
    openSegment ℝ p (p + s • w) ⊆ accessCone p v s := by
  rintro x ⟨α, β, hα, hβ, hαβ, rfl⟩
  have hα' : α = 1 - β := by linarith
  subst hα'
  have hx : (1 - β) • p + β • (p + s • w) = p + (β * s) • w := by module
  rw [hx]
  exact mem_accessCone hw hcone (by positivity) (by nlinarith)

/-! ### The tangent-disk cone -/

/-- Lemma 8.4 (tangent-disk cone), in the form the construction uses. If the disk `B(q, r)` is
tangent at `p`, then the whole truncated cone around `v = (q - p)/r` of any radius `s ≤ r` lies
inside that disk.

The estimate behind it is the blueprint's: for `x` in the cone, with `d = ‖x - p‖`,
`‖x - q‖² = d² - 2⟪x - p, q - p⟫ + r² < d² - rd + r² = r² + d(d - r) < r²`. -/
theorem accessCone_subset_ball (hr : 0 < r) (hpq : ‖q - p‖ = r) (hs : s ≤ r) :
    accessCone p (r⁻¹ • (q - p)) s ⊆ ball q r := by
  rintro x ⟨hlt, hcone⟩
  set d := ‖x - p‖ with hd
  set I := inner ℝ (q - p) (x - p) with hI
  -- Clear the normalization: the cone condition is `r * d / 2 < ⟪q - p, x - p⟫`.
  rw [real_inner_smul_left] at hcone
  have hmul : r * (d / 2) < r * (r⁻¹ * I) := by
    exact mul_lt_mul_of_pos_left hcone hr
  have hcancel : r * (r⁻¹ * I) = I := by
    rw [← mul_assoc, mul_inv_cancel₀ hr.ne', one_mul]
  rw [hcancel] at hmul
  -- The cone condition forces `x ≠ p`, since `I ≤ r * d` by Cauchy–Schwarz.
  have hcs : I ≤ r * d := by
    have := real_inner_le_norm (q - p) (x - p)
    rwa [hpq] at this
  have hd0 : 0 < d := by nlinarith [norm_nonneg (x - p)]
  have hdr : d < r := hlt.trans_le hs
  -- The estimate.
  have hxq : x - q = (x - p) - (q - p) := by module
  have key : ‖x - q‖ ^ 2 < r ^ 2 := by
    rw [hxq, norm_sub_sq_real, hpq, real_inner_comm]
    nlinarith
  rw [mem_ball, dist_eq_norm]
  exact lt_of_pow_lt_pow_left₀ 2 hr.le key

/-- Lemma 8.4 (tangent-disk cone), in the literal form of the blueprint: if `B(q, r)` is
tangent at `p`, `v = (q - p)/r`, and `w` is a unit vector with `⟪v, w⟫ > 1/2`, then the
straight ray from `p` in the direction `w` stays in the disk up to distance `r`. -/
theorem tangent_cone (hr : 0 < r) (hpq : ‖q - p‖ = r) (hw : ‖w‖ = 1)
    (hcone : 1 / 2 < inner ℝ (r⁻¹ • (q - p)) w) (ht : 0 < t) (htr : t < r) :
    p + t • w ∈ ball q r :=
  accessCone_subset_ball hr hpq le_rfl (mem_accessCone hw hcone ht htr)

/-- A strongly accessible point has a nonempty open cone of straight access segments into `D`,
and the cone may be truncated at any radius below the radius of the tangent disk — which is how
the construction makes it avoid a compact set already built. -/
theorem StronglyAccessible.exists_cone (h : StronglyAccessible D p) :
    ∃ v : Plane, ‖v‖ = 1 ∧ ∃ r > 0, ∀ s ≤ r, accessCone p v s ⊆ D := by
  obtain ⟨q, r, hr, hd, hball⟩ := h
  have hpq : ‖q - p‖ = r := by rw [← dist_eq_norm]; exact hd
  refine ⟨r⁻¹ • (q - p), ?_, r, hr, fun s hs => (accessCone_subset_ball hr hpq hs).trans hball⟩
  rw [norm_smul, hpq, Real.norm_eq_abs, abs_of_pos (inv_pos.2 hr), inv_mul_cancel₀ hr.ne']

/-- A strongly accessible point is the endpoint of a straight access segment: the open segment
from `p` to the centre of the tangent disk lies in `D`. -/
theorem StronglyAccessible.openSegment_subset (h : StronglyAccessible D p) :
    ∃ z ∈ D, p ≠ z ∧ openSegment ℝ p z ⊆ D := by
  obtain ⟨q, r, hr, hd, hball⟩ := h
  refine ⟨q, hball (mem_ball_self hr), ?_, ?_⟩
  · intro hpq
    rw [← hpq, dist_self] at hd
    exact absurd hd.symm hr.ne'
  · rintro x ⟨α, β, hα, hβ, hαβ, rfl⟩
    have hα' : α = 1 - β := by linarith
    subst hα'
    refine hball ?_
    have hx : (1 - β) • p + β • q - q = (1 - β) • (p - q) := by module
    rw [mem_ball, dist_eq_norm, hx, norm_smul, Real.norm_eq_abs, abs_of_pos (by linarith),
      ← dist_eq_norm, dist_comm, hd]
    nlinarith

/-! ### A countable dense set of strongly accessible points -/

/-- Proposition 8.5 (countable dense strong-access set). For every rational point of `D` pick a
nearest point of `C`; the chosen points are countably many, all strongly accessible, and dense
in `C`, since a point of `C` is approximated by points of `D` and the nearest point of `C` to
such a `q` is at most `dist q p` from `q`, hence at most `2 * dist q p` from `p`.

The hypothesis `C ⊆ closure D` replaces the blueprint's appeal to `C = ∂D` (Theorem 6.1);
`hDmax` says `D` swallows the connected component in `Cᶜ` of each of its points, which holds
when `D` is such a component. -/
theorem exists_countable_dense_stronglyAccessible (hC : IsCompact C) (hCne : C.Nonempty)
    (hDopen : IsOpen D) (hDC : D ⊆ Cᶜ) (hDmax : ∀ q ∈ D, connectedComponentIn Cᶜ q ⊆ D)
    (hCD : C ⊆ closure D) :
    ∃ A ⊆ C, A.Countable ∧ (∀ a ∈ A, StronglyAccessible D a) ∧ C ⊆ closure A := by
  -- A countable dense subset of the plane, cut down to `D`.
  obtain ⟨S, hScount, hSdense⟩ := TopologicalSpace.exists_countable_dense Plane
  -- A nearest point of `C` to each point of the plane.
  have hnear : ∀ x : Plane, ∃ a, a ∈ C ∧ ∀ b ∈ C, dist x a ≤ dist x b := by
    intro x
    obtain ⟨a, haC, hmin⟩ :=
      hC.exists_isMinOn hCne (Continuous.continuousOn (continuous_const.dist continuous_id))
    exact ⟨a, haC, fun b hb => isMinOn_iff.1 hmin b hb⟩
  choose f hfC hfmin using hnear
  refine ⟨f '' (S ∩ D), ?_, (hScount.mono inter_subset_left).image f, ?_, ?_⟩
  · rintro _ ⟨x, -, rfl⟩
    exact hfC x
  · rintro _ ⟨x, hx, rfl⟩
    exact stronglyAccessible_of_isMinOn (hDC hx.2) (hfC x) (hfmin x) (hDmax x hx.2)
  · -- Density.
    intro p hp
    rw [Metric.mem_closure_iff]
    intro ε hε
    -- A point of `D` within `ε/2` of `p` …
    obtain ⟨y, hyD, hy⟩ := Metric.mem_closure_iff.1 (hCD hp) (ε / 2) (by linarith)
    -- … and, `D` being open, a point of `S ∩ D` still within `ε/2` of `p`.
    obtain ⟨δ, hδ, hδD⟩ := Metric.isOpen_iff.1 hDopen y hyD
    obtain ⟨z, hzS, hz⟩ := hSdense.exists_dist_lt y (lt_min hδ (by linarith : 0 < ε / 2 - dist p y))
    have hzD : z ∈ D := hδD (by rw [mem_ball, dist_comm]; exact hz.trans_le (min_le_left _ _))
    have hpz : dist p z < ε / 2 := by
      have := (dist_triangle p y z).trans_lt
        (by linarith [hz.trans_le (min_le_right δ (ε / 2 - dist p y))] :
          dist p y + dist y z < ε / 2)
      exact this
    -- The chosen nearest point to `z` is at most `dist z p` from `z`.
    refine ⟨f z, ⟨z, ⟨hzS, hzD⟩, rfl⟩, ?_⟩
    have h1 : dist z (f z) ≤ dist z p := hfmin z p hp
    have h2 : dist p (f z) ≤ dist p z + dist z (f z) := dist_triangle _ _ _
    rw [dist_comm z p] at h1
    linarith

end Schoenflies


==> anc/P5-kernel-deficit-lean-v6/vendor/schoenflies-lean/Schoenflies/AccessibleJoin.lean <==
/-
Copyright (c) 2026 Álvaro Begué. All rights reserved.
Released under Apache 2.0 license as described in the file LICENSE.
Authors: Álvaro Begué
-/
import Schoenflies.SimpleArc
import Schoenflies.Accessible
import Schoenflies.LocallyPolygonal

/-!
# Joining accessible boundary points

Two boundary points of a region that are each reachable by a polygonal arc from inside can be
joined by a *single* simple polygonal arc whose interior stays inside the region. This is
`lem:accessible-endpoints`, and the same extraction — applied to a finite polygonal skeleton
rather than to a pair of access arcs — is `lem:skeleton-crosscuts`.

## The predicate

`Schoenflies.PolyAccessible Ω a` says that `a` admits a *polygonal access arc* from `Ω`: a
vertex list starting at `a`, ending inside `Ω`, all of whose points other than `a` lie in `Ω`.

The definition deliberately does **not** ask the access arc to be simple. A consumer that has
only a self-crossing approach path can still supply the hypothesis, and nothing is lost: the
extraction below re-runs `lem:finite-polygonal-union` on the whole union anyway, so simplicity
of the input is never used. `PolyAccessible.exists_simple` recovers the blueprint's literal
phrasing (*a simple polygonal arc from `a` to a point of `Ω`*) for a point off `Ω`, so the two
readings agree where the blueprint uses them.

Note also that neither the definition nor the theorems below mention `frontier Ω`. The
blueprint states `lem:accessible-endpoints` for `a, b ∈ ∂Ω`, but boundary membership plays no
role in the proof — only `a ≠ b` does — so the statements here are the stronger ones with the
hypothesis dropped. A consumer holding `a, b ∈ ∂Ω` simply does not pass it.

## The method, and where the difficulty actually is

Take an access arc from `a` and one from `b`, join their far ends inside `Ω` by
`lem:polygonal-connected` (`Schoenflies.exists_poly_of_isPreconnected`), and extract a simple
arc from the resulting three-piece polygonal union by `lem:finite-polygonal-union`
(`Schoenflies.exists_simple_poly_of_union`).

The whole content is that the extraction must keep the two endpoints and must keep everything
else inside `Ω`. Both are free from the interface actually on `main`:
`Schoenflies.exists_simple_poly_of_union` already returns a vertex list whose `head` is `a` and
whose `getLast` is `b`, together with `IsArcBetween _ a b`, so the endpoints are pinned; and it
returns the arc as a *subset of the union it was extracted from*, so `poly ws \ {a, b} ⊆ Ω`
follows from the same inclusion for the union. No endpoint-pinning lemma had to be added.

What *was* missing is a version of the extraction indexed by an arbitrary finite family rather
than by a `List (Set Plane)`: a skeleton arrives as a finite set of edges, and turning it into a
list at the call site is noise. `Schoenflies.exists_simple_poly_of_biUnion_finite` is that
version and belongs beside `Schoenflies.exists_simple_poly_of_union` in
`Schoenflies/SimpleArc.lean`.

## Blueprint

* `Schoenflies.PolyAccessible` — "admitting a polygonal access arc from `Ω`", the hypothesis of
  `lem:accessible-endpoints`.
* `Schoenflies.PolyAccessible.of_openSegment`, `Schoenflies.StronglyAccessible.polyAccessible`,
  `Schoenflies.polyAccessible_of_poly`, `Schoenflies.polyAccessible_of_poly'` — the ways the
  construction produces the hypothesis: a straight access segment, Definition 8.1 (strong
  accessibility), and a chain already known to run into `Ω` from either of its ends.
* `Schoenflies.PolyAccessible.exists_simple` — the blueprint's literal reading of the
  hypothesis, for a point off `Ω`.
* `Schoenflies.exists_simple_poly_of_biUnion_finite`,
  `Schoenflies.exists_simple_arc_of_biUnion_finite`, `Schoenflies.exists_simple_poly_pinned`,
  `Schoenflies.exists_simple_poly_of_isPolygonal_pinned` — `lem:finite-polygonal-union` over a
  finite family, and with the "off the endpoints, stay in the region" clause attached. These
  four belong in `Schoenflies/SimpleArc.lean`.
* `Graph.pointSet_eq_biUnion`, `Graph.exists_simple_poly_of_pointSet` — the same extraction on
  the point set of a finite plane graph with polygonal edges, which is the shape a skeleton
  stage arrives in. Root `Graph` namespace, per the convention of `Schoenflies/Graph/*`.
* `Schoenflies.exists_simple_poly_of_polyAccessible`,
  `Schoenflies.exists_simple_arc_of_polyAccessible` — `lem:accessible-endpoints`.
* `Schoenflies.exists_crosscut_of_polyAccessible` — `lem:accessible-endpoints` in crosscut form:
  when `Ω` misses a set `C` carrying `a` and `b`, the arc meets `C` exactly at its endpoints.
* `Schoenflies.exists_crosscut_of_biUnion_finite`,
  `Schoenflies.exists_crosscut_arc_of_biUnion_finite` — `lem:skeleton-crosscuts`, the extraction
  step: a connected finite polygonal union meeting `C` in exactly two points carries a simple
  polygonal crosscut between them.

`lem:skeleton-crosscuts` has two further halves that are **not** here, because the objects they
speak about are not yet in Lean: the construction of the connected union `Y = e_a ∪ |Λ| ∪ e_b`
from a finite stage of the skeleton, and the transport of the crosscut through the finite
skeleton homeomorphism. Both need the stage/anchor machinery of §"Continuity at the Jordan
curve"; the extraction between them is what this module supplies.
-/

open Metric Set

namespace Schoenflies

variable {Ω C D S : Set Plane} {a b z : Plane}

/-! ### Polygonal accessibility -/

/-- `a` is **polygonally accessible from `Ω`**: some polygonal chain starts at `a`, ends at a
point of `Ω`, and has all of its points except `a` inside `Ω`.

Stated for a chain rather than for a simple arc; see the module docstring. -/
def PolyAccessible (Ω : Set Plane) (a : Plane) : Prop :=
  ∃ (vs : List Plane) (h : vs ≠ []), vs.head h = a ∧ vs.getLast h ∈ Ω ∧ poly vs \ {a} ⊆ Ω

/-- A point of `Ω` is accessible from it, by the constant chain. -/
theorem polyAccessible_of_mem (ha : a ∈ Ω) : PolyAccessible Ω a :=
  ⟨[a], by simp, rfl, by simpa using ha, by simp⟩

/-- Accessibility passes to a larger set. -/
theorem PolyAccessible.mono (h : PolyAccessible Ω a) (hsub : Ω ⊆ S) : PolyAccessible S a := by
  obtain ⟨vs, hvs, hhead, hlast, hint⟩ := h
  exact ⟨vs, hvs, hhead, hsub hlast, hint.trans hsub⟩

/-- A straight access segment gives accessibility. This is the form the construction meets:
`z` is an interior point seen from `a` along a segment that only touches the boundary at `a`. -/
theorem PolyAccessible.of_openSegment (hz : z ∈ Ω) (hseg : openSegment ℝ a z ⊆ Ω) :
    PolyAccessible Ω a := by
  refine ⟨[a, z], by simp, rfl, by simpa using hz, ?_⟩
  rw [poly_pair]
  rintro x ⟨hxseg, hxa⟩
  rw [mem_singleton_iff] at hxa
  -- Off the near endpoint, a point of the segment is either the far endpoint or interior to it.
  rcases eq_or_ne x z with rfl | hxz
  · exact hz
  · exact hseg (mem_openSegment_of_ne_left_right (Ne.symm hxa) (Ne.symm hxz) hxseg)

/-- **A strongly accessible point is polygonally accessible.** The straight segment to the
centre of the tangent disk is the access arc. -/
theorem StronglyAccessible.polyAccessible (h : StronglyAccessible Ω a) : PolyAccessible Ω a := by
  obtain ⟨z, hz, -, hseg⟩ := h.openSegment_subset
  exact PolyAccessible.of_openSegment hz hseg

/-- **The constructor a consumer holding an arc should use.** A chain that starts at `a`, ends
somewhere else, and has all of its other points in `Ω` is an access arc.

This is the converse direction of `lem:accessible-endpoints`: the arc that lemma produces makes
both of its endpoints accessible again, which is what an induction that extends a partial
construction one crosscut at a time needs. -/
theorem polyAccessible_of_poly {vs : List Plane} (h : vs ≠ []) (hhead : vs.head h = a)
    (hlast : vs.getLast h ≠ a) (hsub : poly vs \ {a} ⊆ Ω) : PolyAccessible Ω a :=
  ⟨vs, h, hhead, hsub ⟨getLast_mem_poly h, hlast⟩, hsub⟩

/-- `Schoenflies.polyAccessible_of_poly` read from the far end: reversing the chain moves the
distinguished endpoint from the head to the last vertex. -/
theorem polyAccessible_of_poly' {vs : List Plane} (h : vs ≠ []) (hlast : vs.getLast h = a)
    (hhead : vs.head h ≠ a) (hsub : poly vs \ {a} ⊆ Ω) : PolyAccessible Ω a := by
  have hrev : vs.reverse ≠ [] := by simpa using h
  refine polyAccessible_of_poly hrev ?_ ?_ ?_
  · rw [List.head_reverse]; exact hlast
  · rw [List.getLast_reverse]; exact hhead
  · rw [poly_reverse]; exact hsub

/-- The blueprint's literal reading of the hypothesis: for a point *off* `Ω`, a polygonal access
chain can be taken to be a simple polygonal arc.

The far endpoint is returned, so a consumer that needs to know where the arc lands still has
it. -/
theorem PolyAccessible.exists_simple (h : PolyAccessible Ω a) (ha : a ∉ Ω) :
    ∃ z ∈ Ω, a ≠ z ∧ ∃ (vs : List Plane) (hv : vs ≠ []),
      vs.head hv = a ∧ vs.getLast hv = z ∧ poly vs \ {a} ⊆ Ω ∧ IsArcBetween (poly vs) a z := by
  obtain ⟨vs, hvs, hhead, hlast, hint⟩ := h
  set z := vs.getLast hvs with hz
  have hne : a ≠ z := fun hcon => ha (hcon ▸ hlast)
  obtain ⟨ws, hws, hwhead, hwlast, hwsub, hwarc⟩ :=
    exists_simple_poly_of_poly (isConnected_poly hvs).2 hne
      (hhead ▸ head_mem_poly hvs) (getLast_mem_poly hvs)
  exact ⟨z, hlast, hne, ws, hws, hwhead, hwlast,
    fun x hx => hint ⟨hwsub hx.1, hx.2⟩, hwarc⟩

/-! ### `lem:finite-polygonal-union` over a finite family

`Schoenflies.exists_simple_poly_of_union` takes the union as a `List (Set Plane)`. A skeleton
arrives as a finite *set* of edges, so the list is pure friction at the call site. This
paragraph removes it; it belongs in `Schoenflies/SimpleArc.lean`. -/

/-- A union indexed by a list of sets, rewritten as a union indexed by the list of their
indices. -/
theorem biUnion_list_map {ι : Type*} (f : ι → Set Plane) (l : List ι) :
    (⋃ A ∈ l.map f, A) = ⋃ i ∈ l, f i := by
  induction l with
  | nil => simp
  | cons i l ih =>
    rw [List.map_cons, biUnion_list_cons (fun A : Set Plane => A),
      biUnion_list_cons f, ih]

/-- **`lem:finite-polygonal-union` for an arbitrary finite family.** If the union of finitely
many polygonal sets is connected, any two of its distinct points are joined inside it by a
simple polygonal arc.

Same conclusion as `Schoenflies.exists_simple_poly_of_union`, with the index a finite set
instead of a list. -/
theorem exists_simple_poly_of_biUnion_finite {ι : Type*} {s : Set ι} {A : ι → Set Plane}
    (hs : s.Finite) (hA : ∀ i ∈ s, IsPolygonal (A i))
    (hconn : IsPreconnected (⋃ i ∈ s, A i)) (hab : a ≠ b)
    (ha : a ∈ ⋃ i ∈ s, A i) (hb : b ∈ ⋃ i ∈ s, A i) :
    ∃ ws : List Plane, ∃ h : ws ≠ [], ws.head h = a ∧ ws.getLast h = b ∧
      poly ws ⊆ (⋃ i ∈ s, A i) ∧ IsArcBetween (poly ws) a b := by
  classical
  -- Enumerate the index set; the enumeration is only used to feed the list-indexed form.
  set l : List ι := hs.toFinset.toList with hl
  have hlmem : ∀ i, i ∈ l ↔ i ∈ s := by
    intro i; rw [hl, Finset.mem_toList, hs.mem_toFinset]
  have hU : (⋃ B ∈ l.map A, B) = ⋃ i ∈ s, A i := by
    rw [biUnion_list_map]
    exact iUnion_congr fun i => iUnion_congr_Prop (hlmem i) fun _ => rfl
  have hpoly : ∀ B ∈ l.map A, IsPolygonal B := by
    intro B hB
    obtain ⟨i, hi, rfl⟩ := List.mem_map.1 hB
    exact hA i ((hlmem i).1 hi)
  have := exists_simple_poly_of_union hpoly (hU ▸ hconn) hab (hU ▸ ha) (hU ▸ hb)
  rwa [hU] at this

/-- **The endpoint-pinned extraction, in the most general form this development needs.** From a
connected finite family of polygonal sets, a simple polygonal arc between two prescribed points
of the union, staying inside the union — and, off a prescribed set `E` of exceptional points,
inside any `S` that already contains the union off `E`.

The last clause is the one the consumers of `lem:accessible-endpoints` and
`lem:skeleton-crosscuts` actually use, with `E = {a, b}` the two endpoints and `S` the region:
the extracted arc must keep its endpoints *and* keep everything else inside the region. It is a
one-line consequence of the arc being a subset of the union, but stating it here means no
consumer has to rediscover that the extraction is inclusion-preserving. -/
theorem exists_simple_poly_pinned {ι : Type*} {s : Set ι} {A : ι → Set Plane} {E : Set Plane}
    (hs : s.Finite) (hA : ∀ i ∈ s, IsPolygonal (A i))
    (hconn : IsPreconnected (⋃ i ∈ s, A i)) (hab : a ≠ b)
    (ha : a ∈ ⋃ i ∈ s, A i) (hb : b ∈ ⋃ i ∈ s, A i)
    (hS : (⋃ i ∈ s, A i) \ E ⊆ S) :
    ∃ ws : List Plane, ∃ h : ws ≠ [], ws.head h = a ∧ ws.getLast h = b ∧
      poly ws ⊆ (⋃ i ∈ s, A i) ∧ poly ws \ E ⊆ S ∧ IsArcBetween (poly ws) a b := by
  obtain ⟨ws, hws, hhead, hlast, hsub, harc⟩ :=
    exists_simple_poly_of_biUnion_finite hs hA hconn hab ha hb
  exact ⟨ws, hws, hhead, hlast, hsub, fun x hx => hS ⟨hsub hx.1, hx.2⟩, harc⟩

/-- `Schoenflies.exists_simple_poly_pinned` for a union presented as one polygonal set. -/
theorem exists_simple_poly_of_isPolygonal_pinned {Y E : Set Plane} (hY : IsPolygonal Y)
    (hconn : IsPreconnected Y) (hab : a ≠ b) (ha : a ∈ Y) (hb : b ∈ Y) (hS : Y \ E ⊆ S) :
    ∃ ws : List Plane, ∃ h : ws ≠ [], ws.head h = a ∧ ws.getLast h = b ∧
      poly ws ⊆ Y ∧ poly ws \ E ⊆ S ∧ IsArcBetween (poly ws) a b := by
  obtain ⟨ws, hws, hhead, hlast, hsub, harc⟩ :=
    exists_simple_poly_of_isPolygonal hY hconn hab ha hb
  exact ⟨ws, hws, hhead, hlast, hsub, fun x hx => hS ⟨hsub hx.1, hx.2⟩, harc⟩

/-- `Schoenflies.exists_simple_poly_of_biUnion_finite`, at the level of sets. -/
theorem exists_simple_arc_of_biUnion_finite {ι : Type*} {s : Set ι} {A : ι → Set Plane}
    (hs : s.Finite) (hA : ∀ i ∈ s, IsPolygonal (A i))
    (hconn : IsPreconnected (⋃ i ∈ s, A i)) (hab : a ≠ b)
    (ha : a ∈ ⋃ i ∈ s, A i) (hb : b ∈ ⋃ i ∈ s, A i) :
    ∃ P ⊆ (⋃ i ∈ s, A i), IsPolygonal P ∧ IsArcBetween P a b := by
  obtain ⟨ws, -, -, -, hsub, harc⟩ :=
    exists_simple_poly_of_biUnion_finite hs hA hconn hab ha hb
  exact ⟨poly ws, hsub, ⟨ws, rfl⟩, harc⟩

/-! ### `lem:skeleton-crosscuts`: the extraction step

The blueprint's proof of `lem:skeleton-crosscuts` builds, from a finite stage of the skeleton, a
connected finite union `Y = e_a ∪ |Λ| ∪ e_b` of polygonal arcs with `Y ∩ C = {a, b}`, and then
says: *subdivide `Y` at its finitely many vertices; the resulting finite graph is connected, so
it contains a simple graph path `P` from `a` to `b`, as in the proof of
`lem:finite-polygonal-union`; this path meets `C` only at its endpoints and is therefore a
polygonal crosscut.* That last step is what this paragraph is. The construction of `Y` from the
skeleton needs the stage machinery and is not here. -/

/-- **`lem:skeleton-crosscuts`, extraction step.** A connected finite union of polygonal sets
which meets `C` in exactly the two distinct points `a, b` carries a simple polygonal arc from
`a` to `b` meeting `C` only at its endpoints — a polygonal crosscut.

The last conclusion, `poly ws \ {a, b} ⊆ D`, is the crosscut condition relative to a region `D`
containing the part of the union off `C`; for `D = Cᶜ` it is automatic, and the skeleton
consumer instantiates it with the interior of the Jordan curve. -/
theorem exists_crosscut_of_biUnion_finite {ι : Type*} {s : Set ι} {A : ι → Set Plane}
    (hs : s.Finite) (hA : ∀ i ∈ s, IsPolygonal (A i))
    (hconn : IsPreconnected (⋃ i ∈ s, A i)) (hab : a ≠ b)
    (haC : a ∈ C) (hbC : b ∈ C)
    (ha : a ∈ ⋃ i ∈ s, A i) (hb : b ∈ ⋃ i ∈ s, A i)
    (hmeet : (⋃ i ∈ s, A i) ∩ C ⊆ {a, b}) (hD : (⋃ i ∈ s, A i) \ C ⊆ D) :
    ∃ ws : List Plane, ∃ h : ws ≠ [], ws.head h = a ∧ ws.getLast h = b ∧
      poly ws ⊆ (⋃ i ∈ s, A i) ∧ IsArcBetween (poly ws) a b ∧
      poly ws ∩ C = {a, b} ∧ poly ws \ {a, b} ⊆ D := by
  obtain ⟨ws, hws, hhead, hlast, hsub, harc⟩ :=
    exists_simple_poly_of_biUnion_finite hs hA hconn hab ha hb
  have haw : a ∈ poly ws := hhead ▸ head_mem_poly hws
  have hbw : b ∈ poly ws := hlast ▸ getLast_mem_poly hws
  refine ⟨ws, hws, hhead, hlast, hsub, harc, ?_, ?_⟩
  · refine subset_antisymm (fun x hx => hmeet ⟨hsub hx.1, hx.2⟩) ?_
    rintro x (rfl | rfl)
    exacts [⟨haw, haC⟩, ⟨hbw, hbC⟩]
  · -- Off its two endpoints the arc misses `C`, since the union meets `C` only there.
    rintro x ⟨hx, hxab⟩
    exact hD ⟨hsub hx, fun hxC => hxab (hmeet ⟨hsub hx, hxC⟩)⟩

/-- `Schoenflies.exists_crosscut_of_biUnion_finite`, at the level of sets: the crosscut as a
polygonal arc rather than as a vertex list. -/
theorem exists_crosscut_arc_of_biUnion_finite {ι : Type*} {s : Set ι} {A : ι → Set Plane}
    (hs : s.Finite) (hA : ∀ i ∈ s, IsPolygonal (A i))
    (hconn : IsPreconnected (⋃ i ∈ s, A i)) (hab : a ≠ b)
    (haC : a ∈ C) (hbC : b ∈ C)
    (ha : a ∈ ⋃ i ∈ s, A i) (hb : b ∈ ⋃ i ∈ s, A i)
    (hmeet : (⋃ i ∈ s, A i) ∩ C ⊆ {a, b}) (hD : (⋃ i ∈ s, A i) \ C ⊆ D) :
    ∃ P ⊆ (⋃ i ∈ s, A i), IsPolygonal P ∧ IsArcBetween P a b ∧
      P ∩ C = {a, b} ∧ P \ {a, b} ⊆ D := by
  obtain ⟨ws, -, -, -, hsub, harc, hcut, hint⟩ :=
    exists_crosscut_of_biUnion_finite hs hA hconn hab haC hbC ha hb hmeet hD
  exact ⟨poly ws, hsub, ⟨ws, rfl⟩, harc, hcut, hint⟩

/-! ### `lem:accessible-endpoints` -/

/-- **`lem:accessible-endpoints`: accessible endpoints can be joined.** Let `Ω` be a region and
`a ≠ b` two points each admitting a polygonal access arc from `Ω`. Then there is a simple
polygonal arc from `a` to `b` whose remaining points lie in `Ω`.

The arc is returned as a vertex list with its two ends displayed, matching
`Schoenflies.exists_simple_poly_of_union`: the consumers that overlay this arc with another
polygonal object need the vertices, not merely the set.

`a` and `b` are *not* required to lie on `frontier Ω`; the proof never uses it. -/
theorem exists_simple_poly_of_polyAccessible (hΩ : IsOpen Ω) (hconn : IsPreconnected Ω)
    (hab : a ≠ b) (ha : PolyAccessible Ω a) (hb : PolyAccessible Ω b) :
    ∃ ws : List Plane, ∃ h : ws ≠ [], ws.head h = a ∧ ws.getLast h = b ∧
      poly ws \ {a, b} ⊆ Ω ∧ IsArcBetween (poly ws) a b := by
  obtain ⟨as, has, hahead, halast, haint⟩ := ha
  obtain ⟨bs, hbs, hbhead, hblast, hbint⟩ := hb
  -- Join the two far ends inside the region.
  obtain ⟨ms, hms, hmsub, hmhead, hmlast⟩ :=
    exists_poly_of_isPreconnected hΩ hconn halast hblast
  -- The three chains form a connected union: consecutive ones share a far end.
  set U : Set Plane := poly as ∪ (poly ms ∪ poly bs) with hU
  have hlist : (⋃ vs ∈ [as, ms, bs], poly vs) = U := by
    rw [biUnion_list_cons (fun vs : List Plane => poly vs),
      biUnion_list_cons (fun vs : List Plane => poly vs),
      biUnion_list_cons (fun vs : List Plane => poly vs), hU]
    simp
  have hconnU : IsPreconnected U := by
    refine (IsConnected.union ?_ (isConnected_poly has) (IsConnected.union ?_
      (isConnected_poly hms) (isConnected_poly hbs))).2
    · exact ⟨as.getLast has, getLast_mem_poly has,
        Or.inl (hmhead ▸ head_mem_poly hms)⟩
    · exact ⟨ms.getLast hms, getLast_mem_poly hms, hmlast ▸ getLast_mem_poly hbs⟩
  -- Off `{a, b}` the union is inside `Ω`, one piece at a time.
  have hUΩ : U \ {a, b} ⊆ Ω := by
    rintro x ⟨hx, hxab⟩
    rcases hx with hx | hx | hx
    · exact haint ⟨hx, fun hxa => hxab (Or.inl (hahead ▸ hxa))⟩
    · exact hmsub hx
    · exact hbint ⟨hx, fun hxb => hxab (Or.inr (hbhead ▸ hxb))⟩
  have haU : a ∈ U := Or.inl (hahead ▸ head_mem_poly has)
  have hbU : b ∈ U := Or.inr (Or.inr (hbhead ▸ head_mem_poly hbs))
  obtain ⟨ws, hws, hwhead, hwlast, hwsub, hwarc⟩ :=
    exists_simple_poly_of_biUnion (L := [as, ms, bs]) (hlist ▸ hconnU) hab
      (hlist ▸ haU) (hlist ▸ hbU)
  rw [hlist] at hwsub
  exact ⟨ws, hws, hwhead, hwlast, fun x hx => hUΩ ⟨hwsub hx.1, hx.2⟩, hwarc⟩

/-- **`lem:accessible-endpoints`**, at the level of sets. -/
theorem exists_simple_arc_of_polyAccessible (hΩ : IsOpen Ω) (hconn : IsPreconnected Ω)
    (hab : a ≠ b) (ha : PolyAccessible Ω a) (hb : PolyAccessible Ω b) :
    ∃ P : Set Plane, IsPolygonal P ∧ IsArcBetween P a b ∧ P \ {a, b} ⊆ Ω := by
  obtain ⟨ws, -, -, -, hsub, harc⟩ :=
    exists_simple_poly_of_polyAccessible hΩ hconn hab ha hb
  exact ⟨poly ws, ⟨ws, rfl⟩, harc, hsub⟩

/-- **`lem:accessible-endpoints` in crosscut form.** If the region `Ω` misses a set `C` that
carries the two accessible points, the joining arc meets `C` exactly at its endpoints. With `C`
a Jordan curve and `Ω` its interior this says the arc is a polygonal crosscut. -/
theorem exists_crosscut_of_polyAccessible (hΩ : IsOpen Ω) (hconn : IsPreconnected Ω)
    (hdisj : Disjoint Ω C) (hab : a ≠ b) (haC : a ∈ C) (hbC : b ∈ C)
    (ha : PolyAccessible Ω a) (hb : PolyAccessible Ω b) :
    ∃ ws : List Plane, ∃ h : ws ≠ [], ws.head h = a ∧ ws.getLast h = b ∧
      poly ws \ {a, b} ⊆ Ω ∧ IsArcBetween (poly ws) a b ∧ poly ws ∩ C = {a, b} := by
  obtain ⟨ws, hws, hhead, hlast, hsub, harc⟩ :=
    exists_simple_poly_of_polyAccessible hΩ hconn hab ha hb
  refine ⟨ws, hws, hhead, hlast, hsub, harc, subset_antisymm ?_ ?_⟩
  · -- A point of the arc off `{a, b}` lies in `Ω`, which misses `C`.
    rintro x ⟨hxw, hxC⟩
    by_contra hxab
    exact (hdisj.ne_of_mem (hsub ⟨hxw, hxab⟩) hxC) rfl
  · rintro x (rfl | rfl)
    exacts [⟨hhead ▸ head_mem_poly hws, haC⟩, ⟨hlast ▸ getLast_mem_poly hws, hbC⟩]

end Schoenflies

/-! ### The extraction on the point set of a finite polygonal plane graph

A skeleton stage arrives as a plane graph, and what the crosscut is extracted from is its point
set. Splitting that into "one singleton per vertex, one arc per edge" is the only step between
`Schoenflies.exists_simple_poly_of_biUnion_finite` and the graph, so it is done once here.

Following the convention of `Schoenflies/Graph/*`, these live in the root `Graph` namespace. -/

namespace Graph

open Schoenflies Set

variable {β : Type*} {G : Graph Plane β} {drawing : β → ℝ → Plane} {a b : Plane}

/-- The point set of a plane graph, written as a union indexed by "a vertex or an edge". Each
piece is polygonal as soon as the edge arcs are: a vertex contributes a singleton. -/
theorem pointSet_eq_biUnion (G : Graph Plane β) (drawing : β → ℝ → Plane) :
    pointSet G drawing =
      ⋃ i ∈ (Sum.inl '' V(G) ∪ Sum.inr '' E(G) : Set (Plane ⊕ β)),
        Sum.elim (fun v : Plane => ({v} : Set Plane)) (edgeArc drawing) i := by
  rw [biUnion_union, biUnion_image, biUnion_image]
  simp only [Sum.elim_inl, Sum.elim_inr, biUnion_of_singleton]
  rfl

/-- **The endpoint-pinned extraction on a plane graph.** If a finite plane graph has polygonal
edges and a connected point set, any two distinct points of that set are joined inside it by a
simple polygonal arc.

No drawing condition is needed: the extraction re-subdivides everything anyway, so the edges may
cross each other freely. -/
theorem exists_simple_poly_of_pointSet [G.Finite]
    (hpoly : ∀ e ∈ E(G), IsPolygonal (edgeArc drawing e))
    (hconn : IsPreconnected (pointSet G drawing)) (hab : a ≠ b)
    (ha : a ∈ pointSet G drawing) (hb : b ∈ pointSet G drawing) :
    ∃ ws : List Plane, ∃ h : ws ≠ [], ws.head h = a ∧ ws.getLast h = b ∧
      poly ws ⊆ pointSet G drawing ∧ IsArcBetween (poly ws) a b := by
  have hfin : (Sum.inl '' V(G) ∪ Sum.inr '' E(G) : Set (Plane ⊕ β)).Finite :=
    ((G.finite_vertexSet).image _).union ((G.finite_edgeSet).image _)
  have hA : ∀ i ∈ (Sum.inl '' V(G) ∪ Sum.inr '' E(G) : Set (Plane ⊕ β)),
      IsPolygonal (Sum.elim (fun v : Plane => ({v} : Set Plane)) (edgeArc drawing) i) := by
    rintro (v | e) hi
    · exact ⟨[v], rfl⟩
    · refine hpoly e ?_
      rcases hi with ⟨x, -, hx⟩ | ⟨x, hx, hx'⟩
      · exact absurd hx (by simp)
      · exact (Sum.inr_injective hx') ▸ hx
  rw [pointSet_eq_biUnion G drawing] at hconn ha hb ⊢
  exact exists_simple_poly_of_biUnion_finite hfin hA hconn hab ha hb

end Graph


==> anc/P5-kernel-deficit-lean-v6/vendor/schoenflies-lean/Schoenflies/AlternatingCrosscuts.lean <==
/-
Copyright (c) 2026 Álvaro Begué. All rights reserved.
Released under Apache 2.0 license as described in the file LICENSE.
Authors: Álvaro Begué
-/
import Schoenflies.PolygonalCrosscut
import Schoenflies.Subarc

/-!
# Corollary 2.9: alternating crosscuts intersect

Two crosscuts of a simple closed polygon whose four endpoints alternate around the curve, and
whose interiors lie on the same side of it, must meet.

## What the proof actually uses, and what it therefore assumes

The blueprint's proof is three sentences, and it uses exactly three things about the *second*
crosscut: its interior is connected, its interior lies in the same region of `ℝ² ∖ C` as the
first crosscut's, and its two endpoints are limits of its interior lying one on each of the two
arcs. **Nothing about the second crosscut is polygonal, and nothing about it is simple.** So the
core statement here, `IsPolygonalCrosscut.inter_cover_nonempty`, takes the second crosscut as a
bare preconnected set `Q` — the blueprint's `P₂ ∖ {endpoints}` — with two named points of
`closure Q`. This is not a weakening: the polygonality of `P₂` is a hypothesis of the blueprint's
corollary that its proof never consumes, and dropping it is what lets a consumer apply the
corollary to a *drawn* edge of a plane graph, which is a topological arc.

`IsPolygonalCrosscut.arc_inter_cover_nonempty` is the same statement with `Q` presented as
`P ∖ {w₁, w₂}` for a simple arc `P` from `w₁` to `w₂`, which is the blueprint's own reading; the
two hypotheses about `closure Q` are then automatic (`IsArcBetween.left_mem_closure_diff`).

## The alternation hypothesis

"The endpoints alternate around `C`" is, concretely, that one endpoint of the second crosscut
lies on the first arc and not the second, and the other the other way round. That is how the
core statement takes it. The packaged form `IsPolygonalCrosscut.alternating_inter_nonempty`
takes instead the shape a plane-graph argument produces — two arcs `A, B` meeting exactly in the
two cut points `{p, q}`, one endpoint in `A ∖ {p, q}` and one in `B ∖ {p, q}` — which is
verbatim the conclusion of `Graph.IsK33Config.chords_alternate`, and derives the
non-memberships from `A ∩ B = {p, q}`.

## The "same side" hypothesis, in three interchangeable forms

Theorem 2.8 is parametrized by a reference point `y` in the region of `ℝ² ∖ C` that the first
crosscut does *not* enter, so "the region the crosscut enters" is `farRegion C.carrier y`. The
second crosscut's interior has to lie there too. A consumer may supply that as

* `Q ⊆ farRegion C.carrier y` — the primitive form;
* `Q ⊆ connectedComponentIn C.carrierᶜ z` for some point `z` of the first crosscut off `C`
  — literally "both interiors lie in the same component", which is what a plane-graph argument
  has in hand (`IsPolygonalCrosscut.connectedComponentIn_cover_eq` converts it);
* `Q ⊆ inside C.carrier` with `y ∈ outside C.carrier`, or `Q ⊆ outside C.carrier` with
  `y ∈ inside C.carrier` — the blueprint's literal "the same one of `Int(C)`, `Ext(C)`".

## How the `K(3,3)` argument closes on this

`alternating_inter_nonempty` was written against `Graph.IsK33Config.chords_alternate`, and the
fit was checked: with `hK33 : Graph.IsK33Config G x y e`, `hd : Graph.IsDrawing G drawing`,
`hcross : IsPolygonalCrosscut C J₁ J₂ K a k yref` the realization of the chord `e s (s+1)` as a
crosscut, and `hside` the "same side" clause supplied by
`Graph.IsK33Config.exists_two_chords_same_side`, the last step is one term:

```
obtain ⟨A, B, hAarc, hBarc, hunion, hinter, hw₁, hw₂⟩ := hK33.chords_alternate hd s
obtain ⟨hA, hB⟩ := hreal A B hAarc hBarc hunion
exact hcross.alternating_inter_nonempty hA hB hinter
  (hd.edge_isArcBetween (hK33.isLink (s + 1) (s + 1 + 1))) hside hw₁ hw₂
```

with `hreal` the still-missing realization step: the hexagon, as a polygonal Jordan curve cut
into the two arcs `A` and `B`, presented as a `ClosedPolygon` with `C.arc a k = A` and
`C.arc (a + k) (m + 3 - k) = B`. Everything on either side of that step is in place. Note that
the two arcs must be obtained from `chords_alternate` *before* the realization, since it is
those particular sets the realization has to reproduce.

## Blueprint

* `IsArcBetween.isPreconnected_diff`, `IsArcBetween.left_mem_closure_diff`,
  `IsArcBetween.right_mem_closure_diff` — the interior of an arc is connected and has both
  endpoints in its closure. General-purpose; they belong in `Subarc.lean`.
* `IsPolygonalCrosscut.connectedComponentIn_cover_eq` — the region the crosscut enters is the
  component of any of its points off `C`.
* `IsPolygonalCrosscut.inter_cover_nonempty` — `cor:alternating-crosscuts`, core form.
* `IsPolygonalCrosscut.arc_inter_cover_nonempty` — the same for a second crosscut presented as
  a simple arc.
* `IsPolygonalCrosscut.alternating_inter_nonempty` — the same in the two-arcs shape that
  `Graph.IsK33Config.chords_alternate` produces.
* `IsPolygonalCrosscut.alternating_inter_nonempty_of_same_side` — the same with "both interiors
  lie in one component of `ℝ² ∖ C`" as the side hypothesis.
* `IsPolygonalCrosscut.alternating_inter_nonempty_inside`,
  `…_outside` — the blueprint's literal cases (a) and (b).
* `alternating_crosscuts` — `cor:alternating-crosscuts`, bundled.
-/

open Set unitInterval

namespace Schoenflies

/-! ## The interior of an arc

`openArc f` is `f '' Ioo 0 1`; for an arc between two named points it is the arc minus those
points (`openArc_eq_diff`). The two facts the corollary needs — that the interior is connected,
and that each endpoint lies in its closure — are `Schoenflies.IsArcBetween.isPreconnected_diff`
and `…left_mem_closure_diff` in `Schoenflies/Subarc.lean`, where three modules can share them.
-/

variable {A : Set Plane} {p q : Plane}

/-! ## The corollary -/

variable {m m₁ m₂ : ℕ} {C : ClosedPolygon m} {J₁ : ClosedPolygon m₁} {J₂ : ClosedPolygon m₂}
  {K : List Piece} {a : ZMod (m + 3)} {k : ℕ} {y : Plane}

namespace IsPolygonalCrosscut

variable (h : IsPolygonalCrosscut C J₁ J₂ K a k y)
include h

/-- **The region the crosscut enters is the component of any of its points off `C`.** This is
what lets "both crosscuts lie on the same side" be supplied as a statement about one connected
component, which is the form a plane-graph argument has it in. -/
theorem connectedComponentIn_cover_eq {z : Plane} (hz : z ∈ cover K) (hzC : z ∉ C.carrier) :
    connectedComponentIn C.carrierᶜ z = farRegion C.carrier y :=
  h.regionPairC.left.connectedComponentIn_eq C.isSeparating_carrier
    (diff_subset_farRegion h.avoids ⟨hz, hzC⟩)

/-- **Corollary 2.9, core form.** Let `K` be a crosscut of `C` cutting it at `a` and `a + k`, and
let `Q` be a connected set lying in the same region of `ℝ² ∖ C` as `K` — the interior of a second
crosscut. If `Q` has in its closure a point of the first arc that is not on the second, and a
point of the second arc that is not on the first — that is, if the endpoints of the two crosscuts
alternate — then `Q` meets `K`.

The proof is the blueprint's. By Theorem 2.8 the region minus the first crosscut is the union of
the two cells; `Q`, being connected and (for contradiction) missing the first crosscut, lies in
one of them; and the closure of that cell meets `C` in one arc only
(`IsPolygonalCrosscut.closure_cell_inter₁`), so one of the two named points cannot be there. -/
theorem inter_cover_nonempty {Q : Set Plane} {w₁ w₂ : Plane}
    (hconn : IsPreconnected Q) (hside : Q ⊆ farRegion C.carrier y)
    (hw₁ : w₁ ∈ closure Q) (hw₂ : w₂ ∈ closure Q)
    (hw₁A : w₁ ∈ C.arc a k) (hw₁B : w₁ ∉ C.arc (a + k) (m + 3 - k))
    (hw₂B : w₂ ∈ C.arc (a + k) (m + 3 - k)) (hw₂A : w₂ ∉ C.arc a k) :
    (Q ∩ cover K).Nonempty := by
  by_contra hempty
  rw [Set.not_nonempty_iff_eq_empty, Set.eq_empty_iff_forall_notMem] at hempty
  -- The second crosscut's interior lies in the region minus the first crosscut.
  have hsub : Q ⊆ farRegion C.carrier y \ cover K :=
    fun z hz => ⟨hside hz, fun hzK => hempty z ⟨hz, hzK⟩⟩
  -- It is nonempty, because it has a point in its closure.
  obtain ⟨z, hz⟩ : Q.Nonempty := by
    by_contra hQ
    rw [Set.not_nonempty_iff_eq_empty] at hQ
    rw [hQ, closure_empty] at hw₁
    simp at hw₁
  have hzcell : z ∈ farRegion J₁.carrier y ∪ farRegion J₂.carrier y := by
    rw [← h.region_eq]; exact hsub hz
  -- Being connected, it lies in a single cell; the closure of that cell meets `C` in one arc.
  rcases hzcell with hz₁ | hz₂
  · have hQ₁ : Q ⊆ farRegion J₁.carrier y := by
      have hcc := hconn.subset_connectedComponentIn hz hsub
      rwa [h.cell_isComponent₁ z hz₁] at hcc
    have hmem : w₂ ∈ closure (farRegion J₁.carrier y) ∩ C.carrier :=
      ⟨closure_mono hQ₁ hw₂, C.arc_subset_carrier _ _ hw₂B⟩
    rw [h.closure_cell_inter₁] at hmem
    exact hw₂A hmem
  · have hQ₂ : Q ⊆ farRegion J₂.carrier y := by
      have hcc := hconn.subset_connectedComponentIn hz hsub
      rwa [h.cell_isComponent₂ z hz₂] at hcc
    have hmem : w₁ ∈ closure (farRegion J₂.carrier y) ∩ C.carrier :=
      ⟨closure_mono hQ₂ hw₁, C.arc_subset_carrier _ _ hw₁A⟩
    rw [h.closure_cell_inter₂] at hmem
    exact hw₁B hmem

/-- **Corollary 2.9 for a second crosscut presented as a simple arc.** `P` is an arc from `w₁` to
`w₂` whose interior `P ∖ {w₁, w₂}` lies in the same region of `ℝ² ∖ C` as the first crosscut, and
whose endpoints alternate with the first crosscut's around `C`. Then `P` meets the first
crosscut — and in fact it does so in the *interior* of `P`, which is what the conclusion of
`inter_cover_nonempty` says. -/
theorem arc_inter_cover_nonempty {P : Set Plane} {w₁ w₂ : Plane}
    (hP : IsArcBetween P w₁ w₂) (hside : P \ {w₁, w₂} ⊆ farRegion C.carrier y)
    (hw₁A : w₁ ∈ C.arc a k) (hw₁B : w₁ ∉ C.arc (a + k) (m + 3 - k))
    (hw₂B : w₂ ∈ C.arc (a + k) (m + 3 - k)) (hw₂A : w₂ ∉ C.arc a k) :
    (P ∩ cover K).Nonempty := by
  obtain ⟨z, hzQ, hzK⟩ := h.inter_cover_nonempty hP.isPreconnected_diff hside
    hP.left_mem_closure_diff hP.right_mem_closure_diff hw₁A hw₁B hw₂B hw₂A
  exact ⟨z, hzQ.1, hzK⟩

/-- **Corollary 2.9 in the shape a plane-graph argument produces it.** The two arcs of `C` cut off
by the first crosscut are handed over as sets `A, B` meeting exactly in the two cut points
`{p, q}`; the second crosscut is an arc from `w₁` to `w₂` with `w₁` interior to `A` and `w₂`
interior to `B`. This is verbatim the data `Graph.IsK33Config.chords_alternate` returns. -/
theorem alternating_inter_nonempty {A B P : Set Plane} {p q w₁ w₂ : Plane}
    (hA : C.arc a k = A) (hB : C.arc (a + k) (m + 3 - k) = B)
    (hAB : A ∩ B = ({p, q} : Set Plane))
    (hP : IsArcBetween P w₁ w₂) (hside : P \ {w₁, w₂} ⊆ farRegion C.carrier y)
    (hw₁ : w₁ ∈ A \ ({p, q} : Set Plane)) (hw₂ : w₂ ∈ B \ ({p, q} : Set Plane)) :
    (P ∩ cover K).Nonempty := by
  -- A point interior to one arc is off the other, since the two arcs meet only in `{p, q}`.
  refine h.arc_inter_cover_nonempty hP hside (hA ▸ hw₁.1) ?_ (hB ▸ hw₂.1) ?_
  · rw [hB]; exact fun hmem => hw₁.2 (hAB ▸ Set.mem_inter hw₁.1 hmem)
  · rw [hA]; exact fun hmem => hw₂.2 (hAB ▸ Set.mem_inter hmem hw₂.1)

/-- **Corollary 2.9 with "the same side" read as "the same connected component".** The point `z`
is any point of the first crosscut off `C`; the hypothesis is that the interior of the second
crosscut lies in the component of `ℝ² ∖ C` containing `z`. -/
theorem alternating_inter_nonempty_of_same_side {A B P : Set Plane} {p q w₁ w₂ z : Plane}
    (hz : z ∈ cover K) (hzC : z ∉ C.carrier)
    (hA : C.arc a k = A) (hB : C.arc (a + k) (m + 3 - k) = B)
    (hAB : A ∩ B = ({p, q} : Set Plane))
    (hP : IsArcBetween P w₁ w₂)
    (hside : P \ {w₁, w₂} ⊆ connectedComponentIn C.carrierᶜ z)
    (hw₁ : w₁ ∈ A \ ({p, q} : Set Plane)) (hw₂ : w₂ ∈ B \ ({p, q} : Set Plane)) :
    (P ∩ cover K).Nonempty :=
  h.alternating_inter_nonempty hA hB hAB hP
    (hside.trans (h.connectedComponentIn_cover_eq hz hzC).subset) hw₁ hw₂

/-- **Corollary 2.9, case (a):** both crosscuts run inside `C`. The reference point of the first
crosscut lying in `Ext(C)` is exactly the statement that the first crosscut runs inside. -/
theorem alternating_inter_nonempty_inside {A B P : Set Plane} {p q w₁ w₂ : Plane}
    (hy : y ∈ outside C.carrier)
    (hA : C.arc a k = A) (hB : C.arc (a + k) (m + 3 - k) = B)
    (hAB : A ∩ B = ({p, q} : Set Plane))
    (hP : IsArcBetween P w₁ w₂) (hside : P \ {w₁, w₂} ⊆ inside C.carrier)
    (hw₁ : w₁ ∈ A \ ({p, q} : Set Plane)) (hw₂ : w₂ ∈ B \ ({p, q} : Set Plane)) :
    (P ∩ cover K).Nonempty :=
  h.alternating_inter_nonempty hA hB hAB hP
    (hside.trans (C.isSeparating_carrier.farRegion_eq_inside hy).symm.subset) hw₁ hw₂

/-- **Corollary 2.9, case (b):** both crosscuts run outside `C`. -/
theorem alternating_inter_nonempty_outside {A B P : Set Plane} {p q w₁ w₂ : Plane}
    (hy : y ∈ inside C.carrier)
    (hA : C.arc a k = A) (hB : C.arc (a + k) (m + 3 - k) = B)
    (hAB : A ∩ B = ({p, q} : Set Plane))
    (hP : IsArcBetween P w₁ w₂) (hside : P \ {w₁, w₂} ⊆ outside C.carrier)
    (hw₁ : w₁ ∈ A \ ({p, q} : Set Plane)) (hw₂ : w₂ ∈ B \ ({p, q} : Set Plane)) :
    (P ∩ cover K).Nonempty :=
  h.alternating_inter_nonempty hA hB hAB hP
    (hside.trans (C.isSeparating_carrier.farRegion_eq_outside hy).symm.subset) hw₁ hw₂

end IsPolygonalCrosscut

/-- **Corollary 2.9 (alternating crosscuts intersect).** Let `C` be a simple closed polygon and
`K` a polygonal crosscut of it cutting it at the vertices `a` and `a + k`, with `J₁` and `J₂` the
two closed polygons it forms with the two arcs `A` and `B`, and `y` a point of the region of
`ℝ² ∖ C` the crosscut does not enter. Let `P` be a second crosscut: a simple arc from `w₁` to
`w₂`, with interior in the same region of `ℝ² ∖ C` as `K`, and with its two endpoints alternating
with `K`'s around `C` — one interior to `A`, the other interior to `B`. Then the two crosscuts
meet.

The blueprint also assumes `P` polygonal and its four endpoints distinct. Neither is used: the
distinctness of the endpoints is subsumed by `w₁` and `w₂` being interior to different arcs, and
polygonality of `P` plays no part in the argument at all. -/
theorem alternating_crosscuts {A B P : Set Plane} {p q w₁ w₂ : Plane}
    (h : IsPolygonalCrosscut C J₁ J₂ K a k y)
    (hA : C.arc a k = A) (hB : C.arc (a + k) (m + 3 - k) = B)
    (hAB : A ∩ B = ({p, q} : Set Plane))
    (hP : IsArcBetween P w₁ w₂) (hside : P \ {w₁, w₂} ⊆ farRegion C.carrier y)
    (hw₁ : w₁ ∈ A \ ({p, q} : Set Plane)) (hw₂ : w₂ ∈ B \ ({p, q} : Set Plane)) :
    (P ∩ cover K).Nonempty :=
  h.alternating_inter_nonempty hA hB hAB hP hside hw₁ hw₂

end Schoenflies


==> anc/P5-kernel-deficit-lean-v6/vendor/schoenflies-lean/Schoenflies/ArcCollars.lean <==
/-
Copyright (c) 2026 Álvaro Begué. All rights reserved.
Released under Apache 2.0 license as described in the file LICENSE.
Authors: Álvaro Begué
-/
import Schoenflies.Concatenate
import Schoenflies.CrosscutAtMostTwo
import Schoenflies.StripLocal

/-!
# Two-sided collars along a simple polygonal arc

`Schoenflies/CrosscutAtMostTwo.lean` proves Lemma "At most two sides" assuming
`Schoenflies.HasArcCollars`: every compact piece of `D ∩ P` has a two-sided collar inside `D`.
This module discharges that hypothesis for a polygonal arc presented by its vertex list.

## The route: a linear chain, not a cyclic one

`Schoenflies/Strip.lean` builds the collar of blueprint Lemma 1.8 for a `ClosedPolygon`, whose
vertex family is indexed by `ZMod (m + 3)`. The apparatus is redone here on a *linear* index —
route (A) of the three the blueprint's arc case admits. Closing the arc into a polygon (route
(B)) was rejected: it needs a return path from one end of the arc back to the other meeting the
arc only at its ends, and producing one is the two-sided collar of the arc all over again.

Two things change from the cyclic case, and both make the arc case *easier*.

* **There are no sectors at the two extreme vertices.** An edge block already stops short of
  both of its endpoints by the trim `lam`, so the collar of the whole chain of blocks is an open
  neighbourhood of the arc minus two small end caps — which is all that is wanted, because the
  compact piece `K` sits at positive distance from the two endpoints of a crosscut (they are
  outside `D` and `K` is inside).
* **The neighbourhood is open by construction.** The collar of a closed polygon has to contain
  the curve, so `StripData.nbhd` is a union of open sets *plus the carrier*, and
  `StripData.nbhd_eq` is needed to see that it is open. Here `nbhd` is defined outright as the
  union of the vertex balls and the edge tubes; it contains the arc only away from its two ends,
  and there is nothing to prove.

What does **not** change is the germ argument at a corner: `Plane.germs_split'` is applied
exactly as in the cyclic case, with the incoming ray at vertex `i + 1` written `A.back i` and
the outgoing one `A.tang (i + 1)`.

## The one thing left open

`PolyArc` is a *presentation*: a simple polygonal arc given by its vertex list, exactly as
`ClosedPolygon` presents a simple closed polygonal curve. Everything is proved for a `PolyArc`,
and `Schoenflies.polyArc_crosscut_at_most_two` is Lemma "At most two sides" for one with no
hypothesis left standing at all. What is *not* proved is the converse presentation statement:
that a set which happens to be a simple polygonal arc is the carrier of some `PolyArc`. That is
the arc analogue of `Schoenflies.exists_closedPolygon`, which `Schoenflies/Realization.lean`
proves for a Jordan curve; it is normalisation, not geometry.
`Schoenflies.hasArcCollars` therefore carries it as the hypothesis
`Schoenflies.IsPolyArcCarrier`. See the note at the end of the file for the route.

The presentation is checked in both other directions, so neither the structure nor the
hypothesis is vacuous or accidentally false: `Schoenflies.PolyArc.isArcBetween_carrier` and
`Schoenflies.PolyArc.isPolygonal_carrier` say the carrier of a `PolyArc` *is* a simple polygonal
arc, and `Schoenflies.isPolyArcCarrier_segment` exhibits one.

## Blueprint

* `Schoenflies.PolyArc` — a simple polygonal arc presented by its vertex list; the arc analogue
  of `Schoenflies.ClosedPolygon`.
* `Schoenflies.ArcStrip` — the constants of blueprint Lemma 1.8 (b), as a structure: the cone
  radius `R`, the trim `lam`, the half-width `rho`, and the separations they satisfy. The arc
  analogue of `Schoenflies.StripData`, with the two clauses that make the collar fit inside the
  prescribed region and clear of the two endpoints.
* `Schoenflies.ArcStrip.nbhd`, `.sideL`, `.sideR` — the collar `N` and its two tracks `N_L`,
  `N_R` of Lemma 1.8 (b).
* `Schoenflies.ArcStrip.nbhd_diff_carrier`, `.isConnected_sideL`, `.isConnected_sideR`,
  `.sideL_disjoint_sideR`, `.subset_closure_sideL`, `.subset_closure_sideR` — the clauses of
  Lemma 1.8 (b).
* `Schoenflies.exists_arcStrip` — the constants exist. The arc analogue of
  `Schoenflies.exists_stripData_subset`.
* `Schoenflies.ArcStrip.collar`, `Schoenflies.PolyArc.exists_arcCollar`,
  `Schoenflies.PolyArc.hasArcCollars` — Lemma 1.8 (b) itself, as the interface
  `Schoenflies.ArcCollar` that `Schoenflies/CrosscutAtMostTwo.lean` consumes.
* `Schoenflies.PolyArc.isArcBetween_carrier`, `Schoenflies.PolyArc.isPolygonal_carrier` — the
  carrier of a `PolyArc` is a simple polygonal arc between its two extreme vertices.
* `Schoenflies.polyArc_crosscut_at_most_two`,
  `Schoenflies.polyArc_crosscut_components_exhaust` — Lemma "At most two sides" for a polygonal
  arc presented by a vertex list, with no further assumptions.
* `Schoenflies.hasArcCollars`, `Schoenflies.crosscut_at_most_two_of_polyArc`,
  `Schoenflies.crosscut_components_exhaust_of_polyArc` — the same for a *set* `P` presented by
  `Schoenflies.IsPolyArcCarrier`.
* `Schoenflies.segmentPolyArc`, `Schoenflies.isPolyArcCarrier_segment` — a straight crosscut as
  a `PolyArc`, which recovers `Schoenflies.hasArcCollars_segment` as a special case.
-/

open Metric Set

namespace Schoenflies

open Plane

/-! ## Simple polygonal arcs

A polygonal arc is presented by its vertex list `v 0, …, v (n + 1)`; its edges are the `n + 1`
segments `edge i = [v i, v (i + 1)]` for `i ≤ n`, and its *interior* vertices — the ones that
carry a corner, and hence a sector of the collar — are `v 1, …, v n`.

The vertex function is indexed by all of `ℕ` and asked to be injective outright, rather than
injective on `{0, …, n + 1}`. Nothing past `v (n + 1)` is ever looked at except through
`A.tang i` and `A.len i`, which are only well behaved when `v i ≠ v (i + 1)`; asking for global
injectivity buys that for free and removes an `i ≤ n` side condition from every lemma about the
edge frame. It costs a discharger nothing: a finite vertex list is padded to an injective
sequence by any tail of fresh points. -/

/-- A **simple polygonal arc**, presented by its vertex list. The arc runs from `vertex 0` to
`vertex (n + 1)` along the `n + 1` edges `[vertex i, vertex (i + 1)]`, `i ≤ n`. -/
structure PolyArc (n : ℕ) where
  /-- The vertices, in order along the arc. Only `vertex 0, …, vertex (n + 1)` are on it. -/
  vertex : ℕ → Plane
  /-- The vertices are distinct. -/
  vertex_inj : Function.Injective vertex
  /-- Simplicity: an edge meets any other edge only at one of its own endpoints. -/
  edges_meet : ∀ i ≤ n, ∀ j ≤ n, i ≠ j →
    segment ℝ (vertex i) (vertex (i + 1)) ∩ segment ℝ (vertex j) (vertex (j + 1)) ⊆
      {vertex i, vertex (i + 1)}
  /-- No redundant vertex: the two edges at an *interior* vertex are not collinear. The two
  extreme vertices carry no condition, because the collar puts no sector there. -/
  corner : ∀ i < n, det (vertex i - vertex (i + 1)) (vertex (i + 2) - vertex (i + 1)) ≠ 0

/-! ### The turned vector of a reversed direction -/

namespace Plane

/-- Turning the reverse of a vector is the reverse of turning it. -/
theorem perp_neg (u : Plane) : perp (-u) = -perp u := by
  ext k; fin_cases k <;> simp [perp]

end Plane

namespace PolyArc

variable {n : ℕ} (A : PolyArc n) (i j : ℕ) (c t s : ℝ)

/-- The length of edge `i`. -/
noncomputable def len : ℝ := ‖A.vertex (i + 1) - A.vertex i‖

/-- The unit tangent of edge `i`, which is also the outgoing ray at `vertex i`. -/
noncomputable def tang : Plane := dir (A.vertex (i + 1) - A.vertex i)

/-- The incoming ray at `vertex (i + 1)`: the direction back along edge `i`. -/
noncomputable def back : Plane := dir (A.vertex i - A.vertex (i + 1))

/-- The point at progress `t` and signed offset `s` in the frame of edge `i`. -/
noncomputable def off : Plane := A.vertex i + t • A.tang i + s • perp (A.tang i)

/-- The point of edge `i` at distance `c` from its initial vertex. -/
noncomputable def pt : Plane := A.off i c 0

/-- Edge `i` of the arc. -/
def edge : Set Plane := segment ℝ (A.vertex i) (A.vertex (i + 1))

/-- The carrier of the arc: the union of its `n + 1` edges. -/
def carrier : Set Plane := ⋃ i, ⋃ (_ : i ≤ n), A.edge i

variable {A i j c t s}

theorem mem_carrier_iff {x : Plane} : x ∈ A.carrier ↔ ∃ i ≤ n, x ∈ A.edge i := by
  simp only [carrier, Set.mem_iUnion, exists_prop]

theorem edge_subset_carrier (hi : i ≤ n) : A.edge i ⊆ A.carrier :=
  fun _ hx => mem_carrier_iff.2 ⟨i, hi, hx⟩

theorem vertex_ne : A.vertex i ≠ A.vertex (i + 1) := fun h => by
  have := A.vertex_inj h; omega

theorem sub_ne_zero_of_edge : A.vertex (i + 1) - A.vertex i ≠ 0 :=
  sub_ne_zero.2 (vertex_ne (A := A) (i := i)).symm

theorem len_pos : 0 < A.len i := norm_pos_iff.2 sub_ne_zero_of_edge

theorem isDirection_tang : IsDirection (A.tang i) := isDirection_dir sub_ne_zero_of_edge

theorem len_smul_tang : (A.len i) • A.tang i = A.vertex (i + 1) - A.vertex i := by
  rw [tang, dir, smul_smul, len, mul_inv_cancel₀ (norm_ne_zero_iff.2 sub_ne_zero_of_edge),
    one_smul]

theorem vertex_succ_eq : A.vertex (i + 1) = A.vertex i + (A.len i) • A.tang i := by
  rw [len_smul_tang]; module

/-- The incoming ray at `vertex (i + 1)` is the reverse of the tangent of edge `i`. -/
theorem back_eq : A.back i = -A.tang i := by
  rw [back, tang, dir, dir, norm_sub_rev (A.vertex i) (A.vertex (i + 1))]
  module

theorem isDirection_back : IsDirection (A.back i) := by
  rw [back_eq, IsDirection, norm_neg]; exact isDirection_tang.norm

theorem perp_back : perp (A.back i) = -perp (A.tang i) := by
  rw [back_eq, perp_neg]

/-- The corner condition, read on the two unit rays at an interior vertex. -/
theorem det_rays_ne_zero (hi : i < n) : det (A.back i) (A.tang (i + 1)) ≠ 0 := by
  obtain ⟨c₁, hc₁, h₁⟩ := dir_eq_smul (sub_ne_zero.2 (vertex_ne (A := A) (i := i)))
  obtain ⟨c₂, hc₂, h₂⟩ := dir_eq_smul (sub_ne_zero_of_edge (A := A) (i := i + 1))
  rw [back, tang, h₁, h₂, det_smul_left, det_smul_right]
  exact mul_ne_zero hc₁.ne' (mul_ne_zero hc₂.ne' (A.corner i hi))

/-! ### The edge frame -/

theorem off_zero_zero : A.off i 0 0 = A.vertex i := by rw [off]; module

theorem pt_zero : A.pt i 0 = A.vertex i := off_zero_zero

theorem pt_eq : A.pt i c = A.vertex i + c • A.tang i := by rw [pt, off, zero_smul, add_zero]

theorem pt_len : A.pt i (A.len i) = A.vertex (i + 1) := by
  rw [pt_eq, ← vertex_succ_eq]

theorem off_sub_vertex : A.off i t s - A.vertex i = t • A.tang i + s • perp (A.tang i) := by
  rw [off]; module

theorem pt_sub_vertex : A.pt i c - A.vertex i = c • A.tang i := by
  rw [pt, off_sub_vertex, zero_smul, add_zero]

theorem dist_pt_vertex : dist (A.pt i c) (A.vertex i) = |c| := by
  rw [dist_eq_norm, pt_sub_vertex, norm_smul, Real.norm_eq_abs, isDirection_tang.norm, mul_one]

theorem off_sub_vertex_succ :
    A.off i t s - A.vertex (i + 1) = (t - A.len i) • A.tang i + s • perp (A.tang i) := by
  rw [off, vertex_succ_eq]; module

/-- The same difference written in the frame of the incoming ray, which is the form the germ
argument at `vertex (i + 1)` consumes. -/
theorem off_sub_vertex_succ_ray :
    A.off i t s - A.vertex (i + 1) =
      (A.len i - t) • A.back i - s • perp (A.back i) := by
  rw [off_sub_vertex_succ, perp_back, back_eq]
  module

theorem dist_off_vertex_le : dist (A.off i t s) (A.vertex i) ≤ |t| + |s| := by
  rw [dist_eq_norm, off_sub_vertex]
  calc ‖t • A.tang i + s • perp (A.tang i)‖ ≤ ‖t • A.tang i‖ + ‖s • perp (A.tang i)‖ :=
        norm_add_le _ _
    _ = |t| + |s| := by
        rw [norm_smul, norm_smul, Real.norm_eq_abs, Real.norm_eq_abs, norm_perp,
          isDirection_tang.norm, mul_one, mul_one]

theorem dist_off_vertex_succ_le :
    dist (A.off i t s) (A.vertex (i + 1)) ≤ |t - A.len i| + |s| := by
  rw [dist_eq_norm, off_sub_vertex_succ]
  calc ‖(t - A.len i) • A.tang i + s • perp (A.tang i)‖
      ≤ ‖(t - A.len i) • A.tang i‖ + ‖s • perp (A.tang i)‖ := norm_add_le _ _
    _ = |t - A.len i| + |s| := by
        rw [norm_smul, norm_smul, Real.norm_eq_abs, Real.norm_eq_abs, norm_perp,
          isDirection_tang.norm, mul_one, mul_one]

theorem dist_pt_vertex_succ : dist (A.pt i c) (A.vertex (i + 1)) = |c - A.len i| := by
  rw [pt, dist_eq_norm, off_sub_vertex_succ, zero_smul, add_zero, norm_smul, Real.norm_eq_abs,
    isDirection_tang.norm, mul_one]

theorem dist_off_pt : dist (A.off i t s) (A.pt i t) = |s| := by
  rw [pt, dist_eq_norm, show A.off i t s - A.off i t 0 = s • perp (A.tang i) by
    rw [off, off]; module, norm_smul, Real.norm_eq_abs, norm_perp, isDirection_tang.norm,
    mul_one]

@[simp] theorem coordAlong_off : coordAlong (A.vertex i) (A.tang i) (A.off i t s) = t :=
  coordAlong_param isDirection_tang _ _ _

@[simp] theorem coordAcross_off : coordAcross (A.vertex i) (A.tang i) (A.off i t s) = s :=
  coordAcross_param isDirection_tang _ _ _

/-- Every point is the point of some frame position, so the two coordinates identify it. -/
theorem off_coord (A : PolyArc n) (i : ℕ) (x : Plane) :
    x = A.off i (coordAlong (A.vertex i) (A.tang i) x) (coordAcross (A.vertex i) (A.tang i) x) :=
  frame_decomp isDirection_tang _ _

/-! ### Edges as sets -/

theorem mem_edge_iff {x : Plane} :
    x ∈ A.edge i ↔ ∃ c ∈ Set.Icc (0 : ℝ) (A.len i), x = A.pt i c := by
  rw [edge, segment_eq_image' ℝ]
  constructor
  · rintro ⟨θ, ⟨hθ0, hθ1⟩, rfl⟩
    refine ⟨θ * A.len i, ⟨mul_nonneg hθ0 len_pos.le, ?_⟩, ?_⟩
    · nlinarith [len_pos (A := A) (i := i)]
    · rw [pt_eq, ← len_smul_tang]
      simp [smul_smul]
  · rintro ⟨c, ⟨hc0, hc1⟩, rfl⟩
    refine ⟨c / A.len i, ⟨div_nonneg hc0 len_pos.le, ?_⟩, ?_⟩
    · rw [div_le_one len_pos]; exact hc1
    · rw [pt_eq, ← len_smul_tang]
      simp [smul_smul, div_mul_cancel₀ _ (len_pos (A := A) (i := i)).ne']

theorem pt_mem_edge (hc : c ∈ Set.Icc (0 : ℝ) (A.len i)) : A.pt i c ∈ A.edge i :=
  mem_edge_iff.2 ⟨c, hc, rfl⟩

theorem vertex_mem_edge : A.vertex i ∈ A.edge i := by
  rw [← pt_zero]; exact pt_mem_edge ⟨le_refl _, len_pos.le⟩

theorem vertex_succ_mem_edge : A.vertex (i + 1) ∈ A.edge i := by
  rw [← pt_len]; exact pt_mem_edge ⟨len_pos.le, le_refl _⟩

theorem vertex_mem_carrier (hi : i ≤ n) : A.vertex i ∈ A.carrier :=
  edge_subset_carrier hi vertex_mem_edge

/-- A point of edge `i`, seen from the vertex it leaves, is a nonnegative multiple of the
outgoing ray. -/
theorem mem_edge_sub {x : Plane} (hx : x ∈ A.edge i) :
    ∃ c : ℝ, 0 ≤ c ∧ x - A.vertex i = c • A.tang i := by
  obtain ⟨c, ⟨hc0, _⟩, rfl⟩ := mem_edge_iff.1 hx
  exact ⟨c, hc0, pt_sub_vertex⟩

/-- A point of edge `i`, seen from the vertex it arrives at, is a nonnegative multiple of the
incoming ray there. -/
theorem mem_edge_sub_succ {x : Plane} (hx : x ∈ A.edge i) :
    ∃ c : ℝ, 0 ≤ c ∧ x - A.vertex (i + 1) = c • A.back i := by
  obtain ⟨c, ⟨hc0, hc1⟩, rfl⟩ := mem_edge_iff.1 hx
  refine ⟨A.len i - c, by linarith, ?_⟩
  rw [pt, off_sub_vertex_succ, back_eq, zero_smul, add_zero]
  module

/-- Walking back along the incoming ray from `vertex (i + 1)` traverses edge `i`. -/
theorem vertex_add_smul_back : A.vertex (i + 1) + c • A.back i = A.pt i (A.len i - c) := by
  rw [pt_eq, back_eq, vertex_succ_eq]
  module

theorem mem_edge_of_smul_back (hc0 : 0 ≤ c) (hc1 : c ≤ A.len i) :
    A.vertex (i + 1) + c • A.back i ∈ A.edge i := by
  rw [vertex_add_smul_back]
  exact pt_mem_edge ⟨by linarith, by linarith⟩

theorem mem_edge_of_smul_tang (hc0 : 0 ≤ c) (hc1 : c ≤ A.len i) :
    A.vertex i + c • A.tang i ∈ A.edge i := by
  rw [← pt_eq]; exact pt_mem_edge ⟨hc0, hc1⟩

theorem isCompact_edge : IsCompact (A.edge i) := isCompact_segment _ _

theorem continuous_pt (A : PolyArc n) (i : ℕ) : Continuous (A.pt i) := by
  have h : A.pt i = fun c : ℝ => A.vertex i + c • A.tang i := funext fun _ => pt_eq
  rw [h]
  exact continuous_const.add (continuous_id.smul continuous_const)

/-! ### What simplicity gives -/

/-- **Simplicity, first form.** A vertex lies on no edge but the (at most two) edges incident
to it. -/
theorem vertex_notMem_edge (hi : i ≤ n + 1) (hj : j ≤ n) (h1 : i ≠ j) (h2 : i ≠ j + 1) :
    A.vertex i ∉ A.edge j := by
  intro hx
  rcases Nat.lt_or_ge i (n + 1) with hlt | hge
  · -- `vertex i` is also the initial vertex of edge `i`, which exists.
    have hi' : i ≤ n := by omega
    have hmem : A.vertex i ∈ A.edge j ∩ A.edge i := ⟨hx, vertex_mem_edge⟩
    have hsub := A.edges_meet j hj i hi' (Ne.symm h1) hmem
    simp only [Set.mem_insert_iff, Set.mem_singleton_iff] at hsub
    rcases hsub with h | h
    · exact h1 (A.vertex_inj h)
    · exact h2 (A.vertex_inj h)
  · -- `vertex (n + 1)` is the terminal vertex of edge `n`.
    have hin : i = n + 1 := by omega
    subst hin
    have hjn : j ≠ n := fun h => h2 (by omega)
    have hmem : A.vertex (n + 1) ∈ A.edge j ∩ A.edge n := ⟨hx, vertex_succ_mem_edge⟩
    have hsub := A.edges_meet j hj n (le_refl n) hjn hmem
    simp only [Set.mem_insert_iff, Set.mem_singleton_iff] at hsub
    rcases hsub with h | h
    · exact h1 (A.vertex_inj h)
    · exact h2 (A.vertex_inj h)

/-- The trimmed core of edge `i`: the points at distance at least `lam` from both endpoints. -/
def trimmed (A : PolyArc n) (i : ℕ) (lam : ℝ) : Set Plane :=
  A.pt i '' Set.Icc lam (A.len i - lam)

theorem pt_mem_trimmed {lam : ℝ} (hc : c ∈ Set.Icc lam (A.len i - lam)) :
    A.pt i c ∈ A.trimmed i lam := ⟨c, hc, rfl⟩

theorem isCompact_trimmed {lam : ℝ} : IsCompact (A.trimmed i lam) :=
  isCompact_Icc.image (A.continuous_pt i)

theorem trimmed_subset_edge {lam : ℝ} (hlam : 0 < lam) : A.trimmed i lam ⊆ A.edge i := by
  rintro _ ⟨c, hc, rfl⟩
  exact pt_mem_edge ⟨le_trans hlam.le hc.1, le_trans hc.2 (by linarith)⟩

/-- **Simplicity, second form.** The trimmed core of an edge misses every other edge: the two
common points `edges_meet` allows are the endpoints, and the trim removes them. -/
theorem trimmed_disjoint_edge {lam : ℝ} (hlam : 0 < lam) (hi : i ≤ n) (hj : j ≤ n) (hij : j ≠ i) :
    Disjoint (A.trimmed i lam) (A.edge j) := by
  rw [Set.disjoint_left]
  rintro x ⟨c, hc, rfl⟩ hx
  have hc0 : (0 : ℝ) ≤ c := le_trans hlam.le hc.1
  have hcl : c ≤ A.len i := le_trans hc.2 (by linarith)
  have hmem : A.pt i c ∈ A.edge i ∩ A.edge j := ⟨pt_mem_edge ⟨hc0, hcl⟩, hx⟩
  have hsub := A.edges_meet i hi j hj (Ne.symm hij) hmem
  simp only [Set.mem_insert_iff, Set.mem_singleton_iff] at hsub
  rcases hsub with h | h
  · have h0 : |c| = 0 := by rw [← dist_pt_vertex (A := A) (i := i) (c := c), h, dist_self]
    rw [abs_of_nonneg hc0] at h0
    linarith [hc.1]
  · have h0 : |c - A.len i| = 0 := by
      rw [← dist_pt_vertex_succ (A := A) (i := i) (c := c), h, dist_self]
    rw [abs_of_nonpos (by linarith)] at h0
    linarith [hc.2]

/-! ### The four germs at an interior vertex

`Plane.germs_split'` applied at the interior vertex `v (i + 1)`, whose incoming ray is
`A.back i` and whose outgoing ray is `A.tang (i + 1)`. The smallness of the offset is left as a
hypothesis; the block versions supply it from the `germ` field of an `ArcStrip`. -/

theorem off_sub_mem_arcL_start (hi : i < n) (hs : 0 < s)
    (hsm : s * |inner ℝ (A.back i) (A.tang (i + 1))| <
      t * |det (A.back i) (A.tang (i + 1))|) :
    A.off (i + 1) t s - A.vertex (i + 1) ∈ arcCCW (A.tang (i + 1)) (A.back i) := by
  rw [off_sub_vertex]
  exact (germs_split' (det_rays_ne_zero hi) hs hsm).1.2

theorem off_sub_mem_arcR_start (hi : i < n) (hs : s < 0)
    (hsm : (-s) * |inner ℝ (A.back i) (A.tang (i + 1))| <
      t * |det (A.back i) (A.tang (i + 1))|) :
    A.off (i + 1) t s - A.vertex (i + 1) ∈ arcCCW (A.back i) (A.tang (i + 1)) := by
  have h : A.off (i + 1) t s - A.vertex (i + 1) =
      t • A.tang (i + 1) - (-s) • perp (A.tang (i + 1)) := by
    rw [off_sub_vertex]; module
  rw [h]
  exact (germs_split' (det_rays_ne_zero hi) (by linarith) hsm).2.2

theorem off_sub_mem_arcL_finish (hi : i < n) (hs : 0 < s)
    (hsm : s * |inner ℝ (A.back i) (A.tang (i + 1))| <
      (A.len i - t) * |det (A.back i) (A.tang (i + 1))|) :
    A.off i t s - A.vertex (i + 1) ∈ arcCCW (A.tang (i + 1)) (A.back i) := by
  rw [off_sub_vertex_succ_ray]
  exact (germs_split' (det_rays_ne_zero hi) hs hsm).1.1

theorem off_sub_mem_arcR_finish (hi : i < n) (hs : s < 0)
    (hsm : (-s) * |inner ℝ (A.back i) (A.tang (i + 1))| <
      (A.len i - t) * |det (A.back i) (A.tang (i + 1))|) :
    A.off i t s - A.vertex (i + 1) ∈ arcCCW (A.back i) (A.tang (i + 1)) := by
  have h : A.off i t s - A.vertex (i + 1) =
      (A.len i - t) • A.back i + (-s) • perp (A.back i) := by
    rw [off_sub_vertex_succ_ray]; module
  rw [h]
  exact (germs_split' (det_rays_ne_zero hi) (by linarith) hsm).2.1

end PolyArc

/-! ## The constants

`ArcStrip` is the arc analogue of `Schoenflies.StripData`: the blueprint's "choose the blocks so
that consecutive ones overlap and nonadjacent closures are disjoint", with every constant named.
Three fields have no counterpart in the closed case, and they are what makes the collar a collar
*of `K` inside `D`*: `ball_subset` and `tube_subset` put every piece inside the prescribed open
set, and `sep_ends` keeps `K` clear of the two ends of the arc, where the collar has no pieces.

`sep_ends` is not a restriction in the intended application: the two endpoints of a crosscut lie
outside `D` and `K` lies inside, so the distance from `K` to either endpoint is positive and `R`
is chosen below it. -/

/-- The constants of the collar of a compact piece `K` of the simple polygonal arc `A`, inside a
prescribed open set `D`. -/
structure ArcStrip {n : ℕ} (A : PolyArc n) (D K : Set Plane) where
  /-- The radius of the vertex sectors. -/
  R : ℝ
  /-- The distance by which an edge block stops short of each endpoint of its edge. -/
  lam : ℝ
  /-- The half-width of an edge block. -/
  rho : ℝ
  rho_pos : 0 < rho
  rho_lt_lam : rho < lam
  /-- The sectors reach past the ends of the blocks they have to overlap. -/
  two_lam_lt_R : 2 * lam < R
  /-- The blocks are nonempty, with room to spare at both ends. -/
  four_lam_lt_len : ∀ i ≤ n, 4 * lam < A.len i
  /-- A sector does not run past the far end of an incident edge. -/
  R_le_len : ∀ i ≤ n, R ≤ A.len i
  /-- Distinct vertices are `2R` apart, so distinct sectors are disjoint. -/
  sep_vertex : ∀ i ≤ n + 1, ∀ j ≤ n + 1, i ≠ j → 2 * R ≤ dist (A.vertex i) (A.vertex j)
  /-- A vertex is `2R` away from every nonincident edge. -/
  sep_vertex_edge : ∀ i ≤ n + 1, ∀ j ≤ n, i ≠ j → i ≠ j + 1 →
    ∀ y ∈ A.edge j, 2 * R ≤ dist (A.vertex i) y
  /-- The trimmed edge `i` is `2 * rho` away from every other edge. -/
  sep_trim_edge : ∀ i ≤ n, ∀ j ≤ n, j ≠ i → ∀ c ∈ Set.Icc lam (A.len i - lam),
    ∀ y ∈ A.edge j, 2 * rho ≤ dist (A.pt i c) y
  /-- **The vertex-matching threshold**, at the interior vertices only. -/
  germ : ∀ i < n, rho * (1 + |inner ℝ (A.back i) (A.tang (i + 1))|) ≤
    lam * |det (A.back i) (A.tang (i + 1))|
  /-- The sector at an interior vertex is inside the prescribed open set. -/
  ball_subset : ∀ i < n, ball (A.vertex (i + 1)) R ⊆ D
  /-- The block of an edge is inside the prescribed open set: a `rho`-ball about a point of the
  trimmed core is. -/
  tube_subset : ∀ i ≤ n, ∀ c ∈ Set.Icc lam (A.len i - lam), ball (A.pt i c) rho ⊆ D
  /-- The compact piece is inside the arc… -/
  subset_carrier : K ⊆ A.carrier
  /-- …and clear of its two endpoints, where the collar has no pieces. -/
  sep_ends : ∀ x ∈ K, R ≤ dist x (A.vertex 0) ∧ R ≤ dist x (A.vertex (n + 1))

namespace ArcStrip

variable {n : ℕ} {A : PolyArc n} {D K : Set Plane} (S : ArcStrip A D K) {i j k : ℕ} {x : Plane}

theorem lam_pos : 0 < S.lam := lt_trans S.rho_pos S.rho_lt_lam

theorem R_pos : 0 < S.R := by have := S.lam_pos; linarith [S.two_lam_lt_R]

theorem rho_lt_R : S.rho < S.R := by
  have := S.lam_pos; have := S.rho_lt_lam; linarith [S.two_lam_lt_R]

theorem lam_lt_R : S.lam < S.R := by have := S.lam_pos; linarith [S.two_lam_lt_R]

/-! ### The four families of blocks -/

/-- The left block of edge `i`. -/
def blockL (i : ℕ) : Set Plane :=
  strip (A.vertex i) (A.tang i) S.lam (A.len i - S.lam) 0 S.rho

/-- The right block of edge `i`. -/
def blockR (i : ℕ) : Set Plane :=
  strip (A.vertex i) (A.tang i) S.lam (A.len i - S.lam) (-S.rho) 0

/-- The full tube of edge `i`: the trimmed edge thickened by `rho` on both sides. -/
def tube (i : ℕ) : Set Plane :=
  strip (A.vertex i) (A.tang i) S.lam (A.len i - S.lam) (-S.rho) S.rho

/-- The left sector at the interior vertex `vertex (i + 1)`. -/
def sectorL (i : ℕ) : Set Plane :=
  cone (A.vertex (i + 1)) (arcCCW (A.tang (i + 1)) (A.back i)) S.R

/-- The right sector at the interior vertex `vertex (i + 1)`. -/
def sectorR (i : ℕ) : Set Plane :=
  cone (A.vertex (i + 1)) (arcCCW (A.back i) (A.tang (i + 1))) S.R

/-- The `k`-th link of the left chain: the block of edge `0` to start with, and thereafter the
sector at `vertex k` glued to the block of edge `k`. Consecutive links overlap in the block of
the earlier edge, which is what makes the union connected. -/
def chainL (T : ArcStrip A D K) : ℕ → Set Plane
  | 0 => T.blockL 0
  | (k + 1) => T.sectorL k ∪ T.blockL (k + 1)

/-- The `k`-th link of the right chain. -/
def chainR (T : ArcStrip A D K) : ℕ → Set Plane
  | 0 => T.blockR 0
  | (k + 1) => T.sectorR k ∪ T.blockR (k + 1)

/-- The left track of the collar. -/
def sideL : Set Plane := ⋃ k, ⋃ (_ : k ≤ n), S.chainL k

/-- The right track of the collar. -/
def sideR : Set Plane := ⋃ k, ⋃ (_ : k ≤ n), S.chainR k

/-- The collar: the union of the edge tubes and the balls about the interior vertices. Unlike
the closed case it is *not* a neighbourhood of the whole arc — it stops short of the two
endpoints — and it is manifestly open. -/
def nbhd : Set Plane :=
  (⋃ i, ⋃ (_ : i ≤ n), S.tube i) ∪ (⋃ i, ⋃ (_ : i < n), ball (A.vertex (i + 1)) S.R)

theorem mem_blockL_iff : x ∈ S.blockL i ↔
    S.lam < coordAlong (A.vertex i) (A.tang i) x ∧
      coordAlong (A.vertex i) (A.tang i) x < A.len i - S.lam ∧
      0 < coordAcross (A.vertex i) (A.tang i) x ∧
      coordAcross (A.vertex i) (A.tang i) x < S.rho := Iff.rfl

theorem mem_blockR_iff : x ∈ S.blockR i ↔
    S.lam < coordAlong (A.vertex i) (A.tang i) x ∧
      coordAlong (A.vertex i) (A.tang i) x < A.len i - S.lam ∧
      -S.rho < coordAcross (A.vertex i) (A.tang i) x ∧
      coordAcross (A.vertex i) (A.tang i) x < 0 := Iff.rfl

theorem mem_tube_iff : x ∈ S.tube i ↔
    S.lam < coordAlong (A.vertex i) (A.tang i) x ∧
      coordAlong (A.vertex i) (A.tang i) x < A.len i - S.lam ∧
      -S.rho < coordAcross (A.vertex i) (A.tang i) x ∧
      coordAcross (A.vertex i) (A.tang i) x < S.rho := Iff.rfl

theorem mem_blockL_off {t s : ℝ} : A.off i t s ∈ S.blockL i ↔
    S.lam < t ∧ t < A.len i - S.lam ∧ 0 < s ∧ s < S.rho := by
  rw [mem_blockL_iff, PolyArc.coordAlong_off, PolyArc.coordAcross_off]

theorem mem_blockR_off {t s : ℝ} : A.off i t s ∈ S.blockR i ↔
    S.lam < t ∧ t < A.len i - S.lam ∧ -S.rho < s ∧ s < 0 := by
  rw [mem_blockR_iff, PolyArc.coordAlong_off, PolyArc.coordAcross_off]

theorem mem_tube_off {t s : ℝ} : A.off i t s ∈ S.tube i ↔
    S.lam < t ∧ t < A.len i - S.lam ∧ -S.rho < s ∧ s < S.rho := by
  rw [mem_tube_iff, PolyArc.coordAlong_off, PolyArc.coordAcross_off]

theorem isOpen_blockL : IsOpen (S.blockL i) := isOpen_strip _ _ _ _ _ _
theorem isOpen_blockR : IsOpen (S.blockR i) := isOpen_strip _ _ _ _ _ _
theorem isOpen_tube : IsOpen (S.tube i) := isOpen_strip _ _ _ _ _ _
theorem isOpen_sectorL : IsOpen (S.sectorL i) := isOpen_cone (isOpen_arcCCW _ _)
theorem isOpen_sectorR : IsOpen (S.sectorR i) := isOpen_cone (isOpen_arcCCW _ _)

theorem convex_blockL : Convex ℝ (S.blockL i) := convex_strip _ _ _ _ _ _
theorem convex_blockR : Convex ℝ (S.blockR i) := convex_strip _ _ _ _ _ _

theorem isConnected_sectorL (hi : i < n) : IsConnected (S.sectorL i) :=
  isConnected_cone_arcCCW _
    (by rw [det_comm]; exact neg_ne_zero.2 (PolyArc.det_rays_ne_zero hi)) S.R_pos

theorem isConnected_sectorR (hi : i < n) : IsConnected (S.sectorR i) :=
  isConnected_cone_arcCCW _ (PolyArc.det_rays_ne_zero hi) S.R_pos

theorem blockL_subset_tube : S.blockL i ⊆ S.tube i := fun _ hy =>
  ⟨hy.1, hy.2.1, by linarith [S.rho_pos, hy.2.2.1], hy.2.2.2⟩

theorem blockR_subset_tube : S.blockR i ⊆ S.tube i := fun _ hy =>
  ⟨hy.1, hy.2.1, hy.2.2.1, by linarith [S.rho_pos, hy.2.2.2]⟩

theorem sectorL_subset_ball : S.sectorL i ⊆ ball (A.vertex (i + 1)) S.R := cone_subset_ball
theorem sectorR_subset_ball : S.sectorR i ⊆ ball (A.vertex (i + 1)) S.R := cone_subset_ball

/-- The foot of the perpendicular from a point of a tube lies on the trimmed edge, within `rho`
of the point. -/
theorem exists_foot (h : x ∈ S.tube i) :
    ∃ c ∈ Set.Icc S.lam (A.len i - S.lam), dist x (A.pt i c) < S.rho := by
  obtain ⟨h1, h2, h3, h4⟩ := S.mem_tube_iff.1 h
  refine ⟨coordAlong (A.vertex i) (A.tang i) x, ⟨h1.le, h2.le⟩, ?_⟩
  rw [PolyArc.pt_eq, dist_foot PolyArc.isDirection_tang, abs_lt]
  exact ⟨h3, h4⟩

theorem pt_mem_edge_of_trim {c : ℝ} (hc : c ∈ Set.Icc S.lam (A.len i - S.lam)) :
    A.pt i c ∈ A.edge i :=
  PolyArc.pt_mem_edge ⟨le_trans S.lam_pos.le hc.1, le_trans hc.2 (by linarith [S.lam_pos])⟩

/-! ### The germ argument at an interior vertex -/

/-- The threshold hypothesis, specialised to a point of a block. -/
theorem germ_ineq (hi : i < n) {t s : ℝ} (ht : S.lam < t) (hs0 : 0 < s) (hs : s < S.rho) :
    s * |inner ℝ (A.back i) (A.tang (i + 1))| < t * |det (A.back i) (A.tang (i + 1))| := by
  have hd : 0 < |det (A.back i) (A.tang (i + 1))| := abs_pos.2 (PolyArc.det_rays_ne_zero hi)
  have habs : (0 : ℝ) ≤ |inner ℝ (A.back i) (A.tang (i + 1))| := abs_nonneg _
  have h1 : s * |inner ℝ (A.back i) (A.tang (i + 1))| ≤
      s * (1 + |inner ℝ (A.back i) (A.tang (i + 1))|) := by nlinarith
  have h2 : s * (1 + |inner ℝ (A.back i) (A.tang (i + 1))|) <
      S.rho * (1 + |inner ℝ (A.back i) (A.tang (i + 1))|) := by nlinarith
  have h3 := S.germ i hi
  nlinarith

/-- A point of the left block of edge `i + 1`, seen from the interior vertex it leaves, is in the
left arc there. -/
theorem blockL_sub_mem_arcL_start (hi : i < n) (h : x ∈ S.blockL (i + 1)) :
    x - A.vertex (i + 1) ∈ arcCCW (A.tang (i + 1)) (A.back i) := by
  obtain ⟨h1, h2, h3, h4⟩ := S.mem_blockL_iff.1 h
  rw [PolyArc.off_coord A (i + 1) x]
  exact PolyArc.off_sub_mem_arcL_start hi h3 (S.germ_ineq hi h1 h3 h4)

/-- A point of the left block of edge `i`, seen from the interior vertex it arrives at. -/
theorem blockL_sub_mem_arcL_finish (hi : i < n) (h : x ∈ S.blockL i) :
    x - A.vertex (i + 1) ∈ arcCCW (A.tang (i + 1)) (A.back i) := by
  obtain ⟨h1, h2, h3, h4⟩ := S.mem_blockL_iff.1 h
  rw [PolyArc.off_coord A i x]
  exact PolyArc.off_sub_mem_arcL_finish hi h3
    (S.germ_ineq hi (by linarith) h3 h4)

theorem blockR_sub_mem_arcR_start (hi : i < n) (h : x ∈ S.blockR (i + 1)) :
    x - A.vertex (i + 1) ∈ arcCCW (A.back i) (A.tang (i + 1)) := by
  obtain ⟨h1, h2, h3, h4⟩ := S.mem_blockR_iff.1 h
  rw [PolyArc.off_coord A (i + 1) x]
  exact PolyArc.off_sub_mem_arcR_start hi h4
    (S.germ_ineq hi h1 (by linarith) (by linarith))

theorem blockR_sub_mem_arcR_finish (hi : i < n) (h : x ∈ S.blockR i) :
    x - A.vertex (i + 1) ∈ arcCCW (A.back i) (A.tang (i + 1)) := by
  obtain ⟨h1, h2, h3, h4⟩ := S.mem_blockR_iff.1 h
  rw [PolyArc.off_coord A i x]
  exact PolyArc.off_sub_mem_arcR_finish hi h4
    (S.germ_ineq hi (by linarith) (by linarith) (by linarith))

end ArcStrip

/-! ### Two shapes of bounded union

Both tracks and the collar are unions over an initial segment of `ℕ`. These two rewrites are the
only interface to that indexing. -/

theorem mem_iUnion_le_nat {α : Type*} {F : ℕ → Set α} {m : ℕ} {x : α} :
    x ∈ (⋃ i, ⋃ (_ : i ≤ m), F i) ↔ ∃ i ≤ m, x ∈ F i := by
  simp only [Set.mem_iUnion, exists_prop]

theorem mem_iUnion_lt_nat {α : Type*} {F : ℕ → Set α} {m : ℕ} {x : α} :
    x ∈ (⋃ i, ⋃ (_ : i < m), F i) ↔ ∃ i < m, x ∈ F i := by
  simp only [Set.mem_iUnion, exists_prop]

namespace ArcStrip

variable {n : ℕ} {A : PolyArc n} {D K : Set Plane} (S : ArcStrip A D K) {i j k : ℕ} {x : Plane}

/-! ### Nonadjacent blocks are disjoint

Every step is one of the separation hypotheses of `ArcStrip` against one of the two containments
`exists_foot` and `sectorL_subset_ball`. -/

/-- A tube misses every edge but its own. -/
theorem tube_notMem_edge (hi : i ≤ n) (hj : j ≤ n) (hji : j ≠ i) (h : x ∈ S.tube i) :
    x ∉ A.edge j := by
  intro hx
  obtain ⟨c, hc, hd⟩ := S.exists_foot h
  have := S.sep_trim_edge i hi j hj hji c hc x hx
  rw [dist_comm] at hd
  linarith [S.rho_pos]

/-- A block misses its own edge, because its points have nonzero offset. -/
theorem block_notMem_own_edge (h : x ∈ S.blockL i ∪ S.blockR i) : x ∉ A.edge i := by
  intro hx
  obtain ⟨c, -, rfl⟩ := PolyArc.mem_edge_iff.1 hx
  have hzero : coordAcross (A.vertex i) (A.tang i) (A.pt i c) = 0 := by
    rw [PolyArc.pt]; exact PolyArc.coordAcross_off
  rcases h with h | h
  · have hpos := (S.mem_blockL_iff.1 h).2.2.1
    rw [hzero] at hpos; exact lt_irrefl 0 hpos
  · have hneg := (S.mem_blockR_iff.1 h).2.2.2
    rw [hzero] at hneg; exact lt_irrefl 0 hneg

theorem block_notMem_carrier (hi : i ≤ n) (h : x ∈ S.blockL i ∪ S.blockR i) : x ∉ A.carrier := by
  intro hx
  obtain ⟨j, hj, hxj⟩ := PolyArc.mem_carrier_iff.1 hx
  by_cases hij : j = i
  · exact S.block_notMem_own_edge h (hij ▸ hxj)
  · have htube : x ∈ S.tube i :=
      h.elim (fun h => S.blockL_subset_tube h) (fun h => S.blockR_subset_tube h)
    exact S.tube_notMem_edge hi hj hij htube hxj

/-- A tube stays out of the sectors at every vertex other than its edge's own two. -/
theorem tube_notMem_ball_vertex (hi : i ≤ n) (hj : j ≤ n + 1) (hj1 : j ≠ i) (hj2 : j ≠ i + 1)
    (h : x ∈ S.tube i) : x ∉ ball (A.vertex j) S.R := by
  intro hx
  obtain ⟨c, hc, hd⟩ := S.exists_foot h
  have hsep := S.sep_vertex_edge j hj i hi hj1 hj2 _ (S.pt_mem_edge_of_trim hc)
  have h1 : dist (A.vertex j) (A.pt i c) ≤ dist (A.vertex j) x + dist x (A.pt i c) :=
    dist_triangle _ _ _
  rw [mem_ball, dist_comm] at hx
  linarith [S.rho_lt_R]

/-- A sector misses every edge that is not incident to its vertex. -/
theorem sector_notMem_far_edge (hi : i ≤ n + 1) (hj : j ≤ n) (h1 : i ≠ j) (h2 : i ≠ j + 1)
    (h : x ∈ ball (A.vertex i) S.R) : x ∉ A.edge j := by
  intro hx
  have := S.sep_vertex_edge i hi j hj h1 h2 x hx
  rw [mem_ball, dist_comm] at h
  linarith [S.R_pos]

/-- A sector misses the two edges incident to its vertex: their points lie on the two bounding
rays, and the arcs are open. -/
theorem sectorL_notMem_carrier (hi : i < n) (h : x ∈ S.sectorL i) : x ∉ A.carrier := by
  intro hx
  obtain ⟨j, hj, hxj⟩ := PolyArc.mem_carrier_iff.1 hx
  by_cases hji : j = i
  · rw [hji] at hxj
    obtain ⟨c, hc, he⟩ := PolyArc.mem_edge_sub_succ hxj
    exact ((notMem_arcCCW_smul (A.back i) (A.tang (i + 1)) hc).2) (he ▸ h.1)
  by_cases hjs : j = i + 1
  · rw [hjs] at hxj
    obtain ⟨c, hc, he⟩ := PolyArc.mem_edge_sub hxj
    exact ((notMem_arcCCW_smul (A.tang (i + 1)) (A.back i) hc).1) (he ▸ h.1)
  · exact S.sector_notMem_far_edge (by omega) hj (fun he => hjs he.symm)
      (fun he => hji (by omega)) h.2 hxj

theorem sectorR_notMem_carrier (hi : i < n) (h : x ∈ S.sectorR i) : x ∉ A.carrier := by
  intro hx
  obtain ⟨j, hj, hxj⟩ := PolyArc.mem_carrier_iff.1 hx
  by_cases hji : j = i
  · rw [hji] at hxj
    obtain ⟨c, hc, he⟩ := PolyArc.mem_edge_sub_succ hxj
    exact ((notMem_arcCCW_smul (A.back i) (A.tang (i + 1)) hc).1) (he ▸ h.1)
  by_cases hjs : j = i + 1
  · rw [hjs] at hxj
    obtain ⟨c, hc, he⟩ := PolyArc.mem_edge_sub hxj
    exact ((notMem_arcCCW_smul (A.tang (i + 1)) (A.back i) hc).2) (he ▸ h.1)
  · exact S.sector_notMem_far_edge (by omega) hj (fun he => hjs he.symm)
      (fun he => hji (by omega)) h.2 hxj

/-! ### The two tracks, as sets -/

theorem blockL_subset_chainL (k : ℕ) : S.blockL k ⊆ S.chainL k := by
  cases k with
  | zero => exact subset_rfl
  | succ k => exact subset_union_right

theorem blockR_subset_chainR (k : ℕ) : S.blockR k ⊆ S.chainR k := by
  cases k with
  | zero => exact subset_rfl
  | succ k => exact subset_union_right

theorem mem_sideL_iff :
    x ∈ S.sideL ↔ (∃ i ≤ n, x ∈ S.blockL i) ∨ (∃ i < n, x ∈ S.sectorL i) := by
  rw [sideL, mem_iUnion_le_nat]
  constructor
  · rintro ⟨k, hk, hxk⟩
    cases k with
    | zero => exact Or.inl ⟨0, Nat.zero_le n, hxk⟩
    | succ k =>
        rcases hxk with h | h
        · exact Or.inr ⟨k, by omega, h⟩
        · exact Or.inl ⟨k + 1, hk, h⟩
  · rintro (⟨i, hi, h⟩ | ⟨i, hi, h⟩)
    · exact ⟨i, hi, S.blockL_subset_chainL i h⟩
    · exact ⟨i + 1, by omega, Or.inl h⟩

theorem mem_sideR_iff :
    x ∈ S.sideR ↔ (∃ i ≤ n, x ∈ S.blockR i) ∨ (∃ i < n, x ∈ S.sectorR i) := by
  rw [sideR, mem_iUnion_le_nat]
  constructor
  · rintro ⟨k, hk, hxk⟩
    cases k with
    | zero => exact Or.inl ⟨0, Nat.zero_le n, hxk⟩
    | succ k =>
        rcases hxk with h | h
        · exact Or.inr ⟨k, by omega, h⟩
        · exact Or.inl ⟨k + 1, hk, h⟩
  · rintro (⟨i, hi, h⟩ | ⟨i, hi, h⟩)
    · exact ⟨i, hi, S.blockR_subset_chainR i h⟩
    · exact ⟨i + 1, by omega, Or.inl h⟩

theorem blockL_subset_sideL (hi : i ≤ n) : S.blockL i ⊆ S.sideL :=
  fun _ h => S.mem_sideL_iff.2 (Or.inl ⟨i, hi, h⟩)

theorem blockR_subset_sideR (hi : i ≤ n) : S.blockR i ⊆ S.sideR :=
  fun _ h => S.mem_sideR_iff.2 (Or.inl ⟨i, hi, h⟩)

theorem sectorL_subset_sideL (hi : i < n) : S.sectorL i ⊆ S.sideL :=
  fun _ h => S.mem_sideL_iff.2 (Or.inr ⟨i, hi, h⟩)

theorem sectorR_subset_sideR (hi : i < n) : S.sectorR i ⊆ S.sideR :=
  fun _ h => S.mem_sideR_iff.2 (Or.inr ⟨i, hi, h⟩)

theorem sideL_disjoint_carrier : Disjoint S.sideL A.carrier := by
  rw [Set.disjoint_left]
  intro y hy hc
  rcases S.mem_sideL_iff.1 hy with ⟨i, hi, h⟩ | ⟨i, hi, h⟩
  · exact S.block_notMem_carrier hi (Or.inl h) hc
  · exact S.sectorL_notMem_carrier hi h hc

theorem sideR_disjoint_carrier : Disjoint S.sideR A.carrier := by
  rw [Set.disjoint_left]
  intro y hy hc
  rcases S.mem_sideR_iff.1 hy with ⟨i, hi, h⟩ | ⟨i, hi, h⟩
  · exact S.block_notMem_carrier hi (Or.inr h) hc
  · exact S.sectorR_notMem_carrier hi h hc

theorem sideL_subset_nbhd : S.sideL ⊆ S.nbhd := by
  intro y hy
  rcases S.mem_sideL_iff.1 hy with ⟨i, hi, h⟩ | ⟨i, hi, h⟩
  · exact Or.inl (mem_iUnion_le_nat.2 ⟨i, hi, S.blockL_subset_tube h⟩)
  · exact Or.inr (mem_iUnion_lt_nat.2 ⟨i, hi, S.sectorL_subset_ball h⟩)

theorem sideR_subset_nbhd : S.sideR ⊆ S.nbhd := by
  intro y hy
  rcases S.mem_sideR_iff.1 hy with ⟨i, hi, h⟩ | ⟨i, hi, h⟩
  · exact Or.inl (mem_iUnion_le_nat.2 ⟨i, hi, S.blockR_subset_tube h⟩)
  · exact Or.inr (mem_iUnion_lt_nat.2 ⟨i, hi, S.sectorR_subset_ball h⟩)

/-! ### The collar minus the arc is exactly the two tracks -/

/-- **A vertex ball minus the arc is covered by the two sectors at that vertex.** A point of the
ball off the arc points in some direction from the vertex; that direction is either one of the
two incident rays — and then the point is *on* the incident edge, because `R_le_len` says the
sector does not run past the far end — or on one of the two arcs, and then the point is in the
corresponding sector. -/
theorem ball_diff_carrier_subset (hi : i < n) :
    ball (A.vertex (i + 1)) S.R \ A.carrier ⊆ S.sectorL i ∪ S.sectorR i := by
  rintro y ⟨hy, hyc⟩
  have hne : y - A.vertex (i + 1) ≠ 0 := by
    intro h
    rw [sub_eq_zero] at h
    exact hyc (h ▸ PolyArc.vertex_mem_carrier (i := i + 1) (by omega))
  rcases mem_ray_or_mem_arcCCW' (PolyArc.det_rays_ne_zero hi) hne with
    ⟨c, hc, hcy⟩ | ⟨c, hc, hcy⟩ | harc | harc
  · -- Back along the incoming edge: the point lies on edge `i`.
    refine absurd ?_ hyc
    have hd : dist y (A.vertex (i + 1)) = c := by
      rw [dist_eq_norm, hcy, norm_smul, Real.norm_eq_abs,
        (PolyArc.isDirection_back (A := A) (i := i)).norm, mul_one, abs_of_pos hc]
    rw [mem_ball, hd] at hy
    have hy' : y = A.vertex (i + 1) + c • A.back i := by rw [← hcy]; module
    rw [hy']
    exact PolyArc.edge_subset_carrier (by omega)
      (PolyArc.mem_edge_of_smul_back hc.le (le_trans hy.le (S.R_le_len i (by omega))))
  · -- Out along the outgoing edge: the point lies on edge `i + 1`.
    refine absurd ?_ hyc
    have hd : dist y (A.vertex (i + 1)) = c := by
      rw [dist_eq_norm, hcy, norm_smul, Real.norm_eq_abs,
        (PolyArc.isDirection_tang (A := A) (i := i + 1)).norm, mul_one, abs_of_pos hc]
    rw [mem_ball, hd] at hy
    have hy' : y = A.vertex (i + 1) + c • A.tang (i + 1) := by rw [← hcy]; module
    rw [hy']
    exact PolyArc.edge_subset_carrier (by omega)
      (PolyArc.mem_edge_of_smul_tang hc.le (le_trans hy.le (S.R_le_len (i + 1) (by omega))))
  · exact Or.inr ⟨harc, hy⟩
  · exact Or.inl ⟨harc, hy⟩

/-- **A tube minus the arc is its two blocks.** -/
theorem tube_diff_carrier_subset (hi : i ≤ n) :
    S.tube i \ A.carrier ⊆ S.blockL i ∪ S.blockR i := by
  rintro y ⟨⟨h1, h2, h3, h4⟩, hyc⟩
  rcases lt_trichotomy (coordAcross (A.vertex i) (A.tang i) y) 0 with h | h | h
  · exact Or.inr (S.mem_blockR_iff.2 ⟨h1, h2, h3, h⟩)
  · refine absurd ?_ hyc
    have hy0 : y = A.pt i (coordAlong (A.vertex i) (A.tang i) y) := by
      rw [PolyArc.pt, ← h]; exact PolyArc.off_coord A i y
    rw [hy0]
    exact PolyArc.edge_subset_carrier hi (PolyArc.pt_mem_edge
      ⟨by linarith [S.lam_pos], by linarith [S.lam_pos]⟩)
  · exact Or.inl (S.mem_blockL_iff.2 ⟨h1, h2, h, h4⟩)

/-- **Lemma 1.8 (b), the set equality.** Removing the arc from the collar leaves exactly the two
labelled tracks. -/
theorem nbhd_diff_carrier : S.nbhd \ A.carrier = S.sideL ∪ S.sideR := by
  refine Set.Subset.antisymm ?_ ?_
  · rintro y ⟨hy, hyc⟩
    rcases hy with hy | hy
    · obtain ⟨i, hi, hyi⟩ := mem_iUnion_le_nat.1 hy
      rcases S.tube_diff_carrier_subset hi ⟨hyi, hyc⟩ with h | h
      · exact Or.inl (S.blockL_subset_sideL hi h)
      · exact Or.inr (S.blockR_subset_sideR hi h)
    · obtain ⟨i, hi, hyi⟩ := mem_iUnion_lt_nat.1 hy
      rcases S.ball_diff_carrier_subset hi ⟨hyi, hyc⟩ with h | h
      · exact Or.inl (S.sectorL_subset_sideL hi h)
      · exact Or.inr (S.sectorR_subset_sideR hi h)
  · rintro y (hy | hy)
    · exact ⟨S.sideL_subset_nbhd hy, fun hc => Set.disjoint_left.1 S.sideL_disjoint_carrier hy hc⟩
    · exact ⟨S.sideR_subset_nbhd hy, fun hc => Set.disjoint_left.1 S.sideR_disjoint_carrier hy hc⟩

theorem isOpen_nbhd : IsOpen S.nbhd :=
  (isOpen_iUnion fun _ => isOpen_iUnion fun _ => S.isOpen_tube).union
    (isOpen_iUnion fun _ => isOpen_iUnion fun _ => isOpen_ball)

/-- **The collar is inside the prescribed open set.** -/
theorem nbhd_subset : S.nbhd ⊆ D := by
  rintro y (hy | hy)
  · obtain ⟨i, hi, hyi⟩ := mem_iUnion_le_nat.1 hy
    obtain ⟨c, hc, hd⟩ := S.exists_foot hyi
    exact S.tube_subset i hi c hc (mem_ball.2 hd)
  · obtain ⟨i, hi, hyi⟩ := mem_iUnion_lt_nat.1 hy
    exact S.ball_subset i hi hyi

end ArcStrip

/-! ## Chaining a linear family

The union of the left pieces is connected because consecutive pieces overlap. Unlike the cyclic
case there is no closing overlap to discard: the chain `0, 1, …, N` is exactly the spanning tree
of the overlap graph. -/

/-- A family of connected sets indexed by an initial segment of `ℕ`, in which every member meets
its successor, has connected union. -/
theorem isConnected_iUnion_chain {α : Type*} [TopologicalSpace α] {F : ℕ → Set α} :
    ∀ N : ℕ, (∀ k ≤ N, IsConnected (F k)) → (∀ k < N, (F k ∩ F (k + 1)).Nonempty) →
      IsConnected (⋃ k, ⋃ (_ : k ≤ N), F k) := by
  intro N
  induction N with
  | zero =>
      intro hconn _
      have h : (⋃ k, ⋃ (_ : k ≤ 0), F k) = F 0 := by
        ext y
        rw [mem_iUnion_le_nat]
        exact ⟨fun ⟨k, hk, hy⟩ => by rwa [Nat.le_zero.1 hk] at hy, fun hy => ⟨0, le_refl 0, hy⟩⟩
      rw [h]
      exact hconn 0 (le_refl 0)
  | succ N ih =>
      intro hconn hmeet
      have h : (⋃ k, ⋃ (_ : k ≤ N + 1), F k) = (⋃ k, ⋃ (_ : k ≤ N), F k) ∪ F (N + 1) := by
        ext y
        simp only [mem_iUnion_le_nat, Set.mem_union]
        constructor
        · rintro ⟨k, hk, hy⟩
          rcases Nat.lt_or_ge k (N + 1) with hlt | hge
          · exact Or.inl ⟨k, by omega, hy⟩
          · exact Or.inr (by rwa [show k = N + 1 by omega] at hy)
        · rintro (⟨k, hk, hy⟩ | hy)
          · exact ⟨k, by omega, hy⟩
          · exact ⟨N + 1, le_refl _, hy⟩
      rw [h]
      obtain ⟨z, hz1, hz2⟩ := hmeet N (by omega)
      exact IsConnected.union ⟨z, mem_iUnion_le_nat.2 ⟨N, le_refl N, hz1⟩, hz2⟩
        (ih (fun k hk => hconn k (by omega)) fun k hk => hmeet k (by omega))
        (hconn (N + 1) (le_refl _))

/-- One positive offset below an accuracy, below a geometric bound, and small enough against a
germ threshold. This is the arc's replacement for the `exists_common_bound` of
`Schoenflies/StripLocal.lean`, which is private there. -/
theorem exists_offset_bound {ε b X k : ℝ} (hε : 0 < ε) (hb : 0 < b) (hX : 0 < X) (hk : 0 < k) :
    ∃ σ : ℝ, 0 < σ ∧ σ < ε ∧ σ < b ∧ σ * k < X := by
  refine ⟨min (min (ε / 2) (b / 2)) (X / (2 * k)),
    lt_min (lt_min (by linarith) (by linarith)) (by positivity), ?_, ?_, ?_⟩
  · exact lt_of_le_of_lt (le_trans (min_le_left _ _) (min_le_left _ _)) (by linarith)
  · exact lt_of_le_of_lt (le_trans (min_le_left _ _) (min_le_right _ _)) (by linarith)
  · have h : min (min (ε / 2) (b / 2)) (X / (2 * k)) ≤ X / (2 * k) := min_le_right _ _
    have h2 := mul_le_mul_of_nonneg_right h hk.le
    have h3 : X / (2 * k) * k = X / 2 := by field_simp
    rw [h3] at h2
    linarith

namespace ArcStrip

variable {n : ℕ} {A : PolyArc n} {D K : Set Plane} (S : ArcStrip A D K) {i j k : ℕ} {x : Plane}

/-! ### The overlaps

The blueprint's "consecutive edge and vertex blocks overlap in a nonempty labelled half-strip".
Both witnesses sit at across-coordinate `rho / 2`, at along-coordinate `3 lam / 2` from the
interior vertex in question. -/

theorem lam_lt_three_halves_lam : S.lam < 3 * S.lam / 2 := by have := S.lam_pos; linarith

theorem three_halves_lam_lt (hi : i ≤ n) : 3 * S.lam / 2 < A.len i - S.lam := by
  have := S.lam_pos
  have := S.four_lam_lt_len i hi
  linarith

theorem overlap_dist_lt : 3 * S.lam / 2 + S.rho / 2 < S.R := by
  have := S.rho_lt_lam
  have := S.two_lam_lt_R
  linarith

theorem mem_blockL_overlap_start (hi : i < n) :
    A.off (i + 1) (3 * S.lam / 2) (S.rho / 2) ∈ S.blockL (i + 1) :=
  S.mem_blockL_off.2 ⟨S.lam_lt_three_halves_lam, S.three_halves_lam_lt (by omega),
    by linarith [S.rho_pos], by linarith [S.rho_pos]⟩

theorem mem_blockR_overlap_start (hi : i < n) :
    A.off (i + 1) (3 * S.lam / 2) (-(S.rho / 2)) ∈ S.blockR (i + 1) :=
  S.mem_blockR_off.2 ⟨S.lam_lt_three_halves_lam, S.three_halves_lam_lt (by omega),
    by linarith [S.rho_pos], by linarith [S.rho_pos]⟩

theorem mem_blockL_overlap_finish (hi : i < n) :
    A.off i (A.len i - 3 * S.lam / 2) (S.rho / 2) ∈ S.blockL i := by
  have h1 : S.lam < A.len i - 3 * S.lam / 2 := by
    have := S.lam_pos; have := S.four_lam_lt_len i (by omega); linarith
  exact S.mem_blockL_off.2 ⟨h1, by have := S.lam_pos; linarith, by linarith [S.rho_pos],
    by linarith [S.rho_pos]⟩

theorem mem_blockR_overlap_finish (hi : i < n) :
    A.off i (A.len i - 3 * S.lam / 2) (-(S.rho / 2)) ∈ S.blockR i := by
  have h1 : S.lam < A.len i - 3 * S.lam / 2 := by
    have := S.lam_pos; have := S.four_lam_lt_len i (by omega); linarith
  exact S.mem_blockR_off.2 ⟨h1, by have := S.lam_pos; linarith, by linarith [S.rho_pos],
    by linarith [S.rho_pos]⟩

/-- **The overlap at the departure vertex.** -/
theorem mem_overlapL_start (hi : i < n) :
    A.off (i + 1) (3 * S.lam / 2) (S.rho / 2) ∈ S.blockL (i + 1) ∩ S.sectorL i := by
  refine ⟨S.mem_blockL_overlap_start hi,
    S.blockL_sub_mem_arcL_start hi (S.mem_blockL_overlap_start hi), ?_⟩
  refine lt_of_le_of_lt PolyArc.dist_off_vertex_le ?_
  rw [abs_of_pos (by linarith [S.lam_pos] : (0:ℝ) < 3 * S.lam / 2),
    abs_of_pos (by linarith [S.rho_pos] : (0:ℝ) < S.rho / 2)]
  exact S.overlap_dist_lt

/-- **The overlap at the arrival vertex.** -/
theorem mem_overlapL_finish (hi : i < n) :
    A.off i (A.len i - 3 * S.lam / 2) (S.rho / 2) ∈ S.blockL i ∩ S.sectorL i := by
  refine ⟨S.mem_blockL_overlap_finish hi,
    S.blockL_sub_mem_arcL_finish hi (S.mem_blockL_overlap_finish hi), ?_⟩
  refine lt_of_le_of_lt PolyArc.dist_off_vertex_succ_le ?_
  rw [show A.len i - 3 * S.lam / 2 - A.len i = -(3 * S.lam / 2) by ring,
    abs_neg, abs_of_pos (by linarith [S.lam_pos] : (0:ℝ) < 3 * S.lam / 2),
    abs_of_pos (by linarith [S.rho_pos] : (0:ℝ) < S.rho / 2)]
  exact S.overlap_dist_lt

theorem mem_overlapR_start (hi : i < n) :
    A.off (i + 1) (3 * S.lam / 2) (-(S.rho / 2)) ∈ S.blockR (i + 1) ∩ S.sectorR i := by
  refine ⟨S.mem_blockR_overlap_start hi,
    S.blockR_sub_mem_arcR_start hi (S.mem_blockR_overlap_start hi), ?_⟩
  refine lt_of_le_of_lt PolyArc.dist_off_vertex_le ?_
  rw [abs_of_pos (by linarith [S.lam_pos] : (0:ℝ) < 3 * S.lam / 2),
    abs_neg, abs_of_pos (by linarith [S.rho_pos] : (0:ℝ) < S.rho / 2)]
  exact S.overlap_dist_lt

theorem mem_overlapR_finish (hi : i < n) :
    A.off i (A.len i - 3 * S.lam / 2) (-(S.rho / 2)) ∈ S.blockR i ∩ S.sectorR i := by
  refine ⟨S.mem_blockR_overlap_finish hi,
    S.blockR_sub_mem_arcR_finish hi (S.mem_blockR_overlap_finish hi), ?_⟩
  refine lt_of_le_of_lt PolyArc.dist_off_vertex_succ_le ?_
  rw [show A.len i - 3 * S.lam / 2 - A.len i = -(3 * S.lam / 2) by ring,
    abs_neg, abs_of_pos (by linarith [S.lam_pos] : (0:ℝ) < 3 * S.lam / 2),
    abs_neg, abs_of_pos (by linarith [S.rho_pos] : (0:ℝ) < S.rho / 2)]
  exact S.overlap_dist_lt

theorem blockL_nonempty (hi : i ≤ n) : (S.blockL i).Nonempty :=
  ⟨A.off i (3 * S.lam / 2) (S.rho / 2), S.mem_blockL_off.2
    ⟨S.lam_lt_three_halves_lam, S.three_halves_lam_lt hi, by linarith [S.rho_pos],
      by linarith [S.rho_pos]⟩⟩

theorem blockR_nonempty (hi : i ≤ n) : (S.blockR i).Nonempty :=
  ⟨A.off i (3 * S.lam / 2) (-(S.rho / 2)), S.mem_blockR_off.2
    ⟨S.lam_lt_three_halves_lam, S.three_halves_lam_lt hi, by linarith [S.rho_pos],
      by linarith [S.rho_pos]⟩⟩

theorem isConnected_blockL (hi : i ≤ n) : IsConnected (S.blockL i) :=
  S.convex_blockL.isConnected (S.blockL_nonempty hi)

theorem isConnected_blockR (hi : i ≤ n) : IsConnected (S.blockR i) :=
  S.convex_blockR.isConnected (S.blockR_nonempty hi)

/-! ### The two tracks are connected -/

theorem isConnected_chainL (hk : k ≤ n) : IsConnected (S.chainL k) := by
  cases k with
  | zero => exact S.isConnected_blockL (Nat.zero_le n)
  | succ k =>
      exact IsConnected.union ⟨_, (S.mem_overlapL_start (by omega)).2,
        (S.mem_overlapL_start (by omega)).1⟩ (S.isConnected_sectorL (by omega))
        (S.isConnected_blockL hk)

theorem isConnected_chainR (hk : k ≤ n) : IsConnected (S.chainR k) := by
  cases k with
  | zero => exact S.isConnected_blockR (Nat.zero_le n)
  | succ k =>
      exact IsConnected.union ⟨_, (S.mem_overlapR_start (by omega)).2,
        (S.mem_overlapR_start (by omega)).1⟩ (S.isConnected_sectorR (by omega))
        (S.isConnected_blockR hk)

theorem chainL_meet (hk : k < n) : (S.chainL k ∩ S.chainL (k + 1)).Nonempty :=
  ⟨_, S.blockL_subset_chainL k (S.mem_overlapL_finish hk).1,
    Or.inl (S.mem_overlapL_finish hk).2⟩

theorem chainR_meet (hk : k < n) : (S.chainR k ∩ S.chainR (k + 1)).Nonempty :=
  ⟨_, S.blockR_subset_chainR k (S.mem_overlapR_finish hk).1,
    Or.inl (S.mem_overlapR_finish hk).2⟩

/-- **The left track of the collar is connected.** -/
theorem isConnected_sideL : IsConnected S.sideL :=
  isConnected_iUnion_chain n (fun _ hk => S.isConnected_chainL hk) fun _ hk => S.chainL_meet hk

/-- **The right track of the collar is connected.** -/
theorem isConnected_sideR : IsConnected S.sideR :=
  isConnected_iUnion_chain n (fun _ hk => S.isConnected_chainR hk) fun _ hk => S.chainR_meet hk

theorem isOpen_sideL : IsOpen S.sideL := by
  rw [isOpen_iff_forall_mem_open]
  intro y hy
  rcases S.mem_sideL_iff.1 hy with ⟨i, hi, h⟩ | ⟨i, hi, h⟩
  · exact ⟨S.blockL i, S.blockL_subset_sideL hi, S.isOpen_blockL, h⟩
  · exact ⟨S.sectorL i, S.sectorL_subset_sideL hi, S.isOpen_sectorL, h⟩

theorem isOpen_sideR : IsOpen S.sideR := by
  rw [isOpen_iff_forall_mem_open]
  intro y hy
  rcases S.mem_sideR_iff.1 hy with ⟨i, hi, h⟩ | ⟨i, hi, h⟩
  · exact ⟨S.blockR i, S.blockR_subset_sideR hi, S.isOpen_blockR, h⟩
  · exact ⟨S.sectorR i, S.sectorR_subset_sideR hi, S.isOpen_sectorR, h⟩

end ArcStrip

namespace ArcStrip

variable {n : ℕ} {A : PolyArc n} {D K : Set Plane} (S : ArcStrip A D K) {i j k : ℕ} {x : Plane}

/-! ### The two tracks are disjoint

Not a clause of `Schoenflies.ArcCollar` — the consumer does not need it — but it comes out of
the same four families times four families as in the cyclic case, and a later consumer will
want it. -/

theorem blockL_disjoint_blockR (hi : i ≤ n) (hj : j ≤ n) (hL : x ∈ S.blockL i)
    (hR : x ∈ S.blockR j) : False := by
  by_cases hij : j = i
  · rw [hij] at hR
    exact absurd (S.mem_blockL_iff.1 hL).2.2.1 (asymm (S.mem_blockR_iff.1 hR).2.2.2)
  · obtain ⟨c, hc, hd⟩ := S.exists_foot (S.blockL_subset_tube hL)
    obtain ⟨c', hc', hd'⟩ := S.exists_foot (S.blockR_subset_tube hR)
    have hsep := S.sep_trim_edge i hi j hj hij c hc _ (S.pt_mem_edge_of_trim hc')
    have h1 : dist (A.pt i c) (A.pt j c') ≤ dist (A.pt i c) x + dist x (A.pt j c') :=
      dist_triangle _ _ _
    rw [dist_comm] at hd
    linarith

theorem blockL_disjoint_sectorR (hi : i ≤ n) (hj : j < n) (hL : x ∈ S.blockL i)
    (hR : x ∈ S.sectorR j) : False := by
  by_cases hij : i = j
  · rw [hij] at hL
    exact (arcCCW_disjoint' (PolyArc.det_rays_ne_zero hj)).ne_of_mem
      hR.1 (S.blockL_sub_mem_arcL_finish hj hL) rfl
  by_cases hij2 : i = j + 1
  · rw [hij2] at hL
    exact (arcCCW_disjoint' (PolyArc.det_rays_ne_zero hj)).ne_of_mem
      hR.1 (S.blockL_sub_mem_arcL_start hj hL) rfl
  · exact S.tube_notMem_ball_vertex hi (by omega) (fun h => hij2 h.symm)
      (fun h => hij (by omega)) (S.blockL_subset_tube hL) hR.2

theorem sectorL_disjoint_blockR (hi : i < n) (hj : j ≤ n) (hL : x ∈ S.sectorL i)
    (hR : x ∈ S.blockR j) : False := by
  by_cases hij : j = i
  · rw [hij] at hR
    exact (arcCCW_disjoint' (PolyArc.det_rays_ne_zero hi)).ne_of_mem
      (S.blockR_sub_mem_arcR_finish hi hR) hL.1 rfl
  by_cases hij2 : j = i + 1
  · rw [hij2] at hR
    exact (arcCCW_disjoint' (PolyArc.det_rays_ne_zero hi)).ne_of_mem
      (S.blockR_sub_mem_arcR_start hi hR) hL.1 rfl
  · exact S.tube_notMem_ball_vertex hj (by omega) (fun h => hij2 h.symm)
      (fun h => hij (by omega)) (S.blockR_subset_tube hR) hL.2

theorem sectorL_disjoint_sectorR (hi : i < n) (hj : j < n) (hL : x ∈ S.sectorL i)
    (hR : x ∈ S.sectorR j) : False := by
  by_cases hij : i = j
  · rw [hij] at hL
    exact (arcCCW_disjoint' (PolyArc.det_rays_ne_zero hj)).ne_of_mem hR.1 hL.1 rfl
  · have hsep := S.sep_vertex (i + 1) (by omega) (j + 1) (by omega) (by omega)
    have hdL : dist x (A.vertex (i + 1)) < S.R := hL.2
    have hdR : dist x (A.vertex (j + 1)) < S.R := hR.2
    have h1 : dist (A.vertex (i + 1)) (A.vertex (j + 1)) ≤
        dist (A.vertex (i + 1)) x + dist x (A.vertex (j + 1)) := dist_triangle _ _ _
    rw [dist_comm (A.vertex (i + 1)) x] at h1
    linarith

/-- **The two tracks of the collar are disjoint.** -/
theorem sideL_disjoint_sideR : Disjoint S.sideL S.sideR := by
  rw [Set.disjoint_left]
  intro y hy hz
  rcases S.mem_sideL_iff.1 hy with ⟨i, hi, h⟩ | ⟨i, hi, h⟩ <;>
    rcases S.mem_sideR_iff.1 hz with ⟨j, hj, h'⟩ | ⟨j, hj, h'⟩
  · exact S.blockL_disjoint_blockR hi hj h h'
  · exact S.blockL_disjoint_sectorR hi hj h h'
  · exact S.sectorL_disjoint_blockR hi hj h h'
  · exact S.sectorL_disjoint_sectorR hi hj h h'

/-! ### The compact piece is inside the collar

`sep_ends` is what makes this work: a point of `K` on the first edge is at least `R` from the
first vertex, so it is never in the gap the collar leaves at that end, and symmetrically at the
other end. -/

/-- **`K` is inside the collar.** -/
theorem subset_nbhd : K ⊆ S.nbhd := by
  intro y hy
  obtain ⟨i, hi, hyi⟩ := PolyArc.mem_carrier_iff.1 (S.subset_carrier hy)
  obtain ⟨hend0, hend1⟩ := S.sep_ends y hy
  obtain ⟨c, ⟨hc0, hc1⟩, rfl⟩ := PolyArc.mem_edge_iff.1 hyi
  have hlow : i = 0 → S.R ≤ c := by
    intro h
    have heq : A.vertex 0 = A.vertex i := by rw [h]
    rwa [heq, PolyArc.dist_pt_vertex, abs_of_nonneg hc0] at hend0
  have hhigh : i = n → S.R ≤ A.len i - c := by
    intro h
    have heq : A.vertex (n + 1) = A.vertex (i + 1) := by rw [h]
    rw [heq, PolyArc.dist_pt_vertex_succ, abs_of_nonpos (by linarith)] at hend1
    linarith
  rcases lt_or_ge c S.R with h1 | h1
  · have hi0 : i ≠ 0 := fun h => by have h2 := hlow h; linarith
    obtain ⟨j, rfl⟩ : ∃ j, i = j + 1 := ⟨i - 1, by omega⟩
    refine Or.inr (mem_iUnion_lt_nat.2 ⟨j, by omega, ?_⟩)
    rw [mem_ball, PolyArc.dist_pt_vertex, abs_of_nonneg hc0]
    exact h1
  rcases lt_or_ge (A.len i - S.R) c with h2 | h2
  · have hin : i ≠ n := fun h => by have h2' := hhigh h; linarith
    refine Or.inr (mem_iUnion_lt_nat.2 ⟨i, by omega, ?_⟩)
    rw [mem_ball, PolyArc.dist_pt_vertex_succ, abs_of_nonpos (by linarith)]
    linarith
  · refine Or.inl (mem_iUnion_le_nat.2 ⟨i, hi, ?_⟩)
    rw [PolyArc.pt]
    exact S.mem_tube_off.2 ⟨by linarith [S.lam_lt_R], by linarith [S.lam_lt_R],
      by linarith [S.rho_pos], S.rho_pos⟩

/-! ### Both tracks approach every point of `K` -/

/-- A sector comes arbitrarily close to its vertex: shrink a point of it towards the vertex,
which stays in the arc because an arc of directions is a cone. -/
theorem exists_near_sectorL (hi : i < n) {ε : ℝ} (hε : 0 < ε) :
    ∃ y ∈ S.sectorL i, dist y (A.vertex (i + 1)) < ε := by
  obtain ⟨z, hz⟩ := (S.isConnected_sectorL hi).nonempty
  have harc : z - A.vertex (i + 1) ∈ arcCCW (A.tang (i + 1)) (A.back i) := hz.1
  have hwne : z - A.vertex (i + 1) ≠ 0 := fun h => zero_notMem_arcCCW _ _ (h ▸ harc)
  have hwpos : 0 < ‖z - A.vertex (i + 1)‖ := norm_pos_iff.2 hwne
  have hzR : ‖z - A.vertex (i + 1)‖ < S.R := by rw [← dist_eq_norm]; exact hz.2
  refine ⟨A.vertex (i + 1) + (min 1 (ε / (2 * ‖z - A.vertex (i + 1)‖))) • (z - A.vertex (i + 1)),
    ⟨?_, ?_⟩, ?_⟩ <;>
    (have hδpos : 0 < min 1 (ε / (2 * ‖z - A.vertex (i + 1)‖)) := lt_min one_pos (by positivity)
     have hsub : A.vertex (i + 1) +
         (min 1 (ε / (2 * ‖z - A.vertex (i + 1)‖))) • (z - A.vertex (i + 1)) -
         A.vertex (i + 1) =
         (min 1 (ε / (2 * ‖z - A.vertex (i + 1)‖))) • (z - A.vertex (i + 1)) := by module)
  · rw [Set.mem_setOf_eq, hsub]
    exact (smul_mem_arcCCW hδpos).2 harc
  · rw [mem_ball, dist_eq_norm, hsub, norm_smul, Real.norm_eq_abs, abs_of_pos hδpos]
    have h1 : min 1 (ε / (2 * ‖z - A.vertex (i + 1)‖)) ≤ 1 := min_le_left _ _
    nlinarith
  · rw [dist_eq_norm, hsub, norm_smul, Real.norm_eq_abs, abs_of_pos hδpos]
    have h2 : min 1 (ε / (2 * ‖z - A.vertex (i + 1)‖)) ≤ ε / (2 * ‖z - A.vertex (i + 1)‖) :=
      min_le_right _ _
    have hkey : ε / (2 * ‖z - A.vertex (i + 1)‖) * ‖z - A.vertex (i + 1)‖ = ε / 2 := by field_simp
    nlinarith [mul_le_mul_of_nonneg_right h2 hwpos.le]

theorem exists_near_sectorR (hi : i < n) {ε : ℝ} (hε : 0 < ε) :
    ∃ y ∈ S.sectorR i, dist y (A.vertex (i + 1)) < ε := by
  obtain ⟨z, hz⟩ := (S.isConnected_sectorR hi).nonempty
  have harc : z - A.vertex (i + 1) ∈ arcCCW (A.back i) (A.tang (i + 1)) := hz.1
  have hwne : z - A.vertex (i + 1) ≠ 0 := fun h => zero_notMem_arcCCW _ _ (h ▸ harc)
  have hwpos : 0 < ‖z - A.vertex (i + 1)‖ := norm_pos_iff.2 hwne
  have hzR : ‖z - A.vertex (i + 1)‖ < S.R := by rw [← dist_eq_norm]; exact hz.2
  refine ⟨A.vertex (i + 1) + (min 1 (ε / (2 * ‖z - A.vertex (i + 1)‖))) • (z - A.vertex (i + 1)),
    ⟨?_, ?_⟩, ?_⟩ <;>
    (have hδpos : 0 < min 1 (ε / (2 * ‖z - A.vertex (i + 1)‖)) := lt_min one_pos (by positivity)
     have hsub : A.vertex (i + 1) +
         (min 1 (ε / (2 * ‖z - A.vertex (i + 1)‖))) • (z - A.vertex (i + 1)) -
         A.vertex (i + 1) =
         (min 1 (ε / (2 * ‖z - A.vertex (i + 1)‖))) • (z - A.vertex (i + 1)) := by module)
  · rw [Set.mem_setOf_eq, hsub]
    exact (smul_mem_arcCCW hδpos).2 harc
  · rw [mem_ball, dist_eq_norm, hsub, norm_smul, Real.norm_eq_abs, abs_of_pos hδpos]
    have h1 : min 1 (ε / (2 * ‖z - A.vertex (i + 1)‖)) ≤ 1 := min_le_left _ _
    nlinarith
  · rw [dist_eq_norm, hsub, norm_smul, Real.norm_eq_abs, abs_of_pos hδpos]
    have h2 : min 1 (ε / (2 * ‖z - A.vertex (i + 1)‖)) ≤ ε / (2 * ‖z - A.vertex (i + 1)‖) :=
      min_le_right _ _
    have hkey : ε / (2 * ‖z - A.vertex (i + 1)‖) * ‖z - A.vertex (i + 1)‖ = ε / 2 := by field_simp
    nlinarith [mul_le_mul_of_nonneg_right h2 hwpos.le]

/-- **Both tracks come arbitrarily close to every point of `K`.** In the middle of an edge this
is the block; at an interior vertex it is `exists_near_sectorL`; in between it is the germ with
the progress held fixed and the offset shrunk below the corner's threshold. The two cases the
cyclic argument does not have — a point near an *extreme* vertex, where there is no sector —
are excluded by `sep_ends`. -/
theorem exists_near_sides (hx : x ∈ K) {ε : ℝ} (hε : 0 < ε) :
    (∃ y ∈ S.sideL, dist x y < ε) ∧ (∃ y ∈ S.sideR, dist x y < ε) := by
  obtain ⟨i, hi, hxi⟩ := PolyArc.mem_carrier_iff.1 (S.subset_carrier hx)
  obtain ⟨hend0, hend1⟩ := S.sep_ends x hx
  obtain ⟨c, ⟨hc0, hc1⟩, rfl⟩ := PolyArc.mem_edge_iff.1 hxi
  have hlow : i = 0 → S.R ≤ c := by
    intro h
    have heq : A.vertex 0 = A.vertex i := by rw [h]
    rwa [heq, PolyArc.dist_pt_vertex, abs_of_nonneg hc0] at hend0
  have hhigh : i = n → S.R ≤ A.len i - c := by
    intro h
    have heq : A.vertex (n + 1) = A.vertex (i + 1) := by rw [h]
    rw [heq, PolyArc.dist_pt_vertex_succ, abs_of_nonpos (by linarith)] at hend1
    linarith
  rcases eq_or_lt_of_le hc0 with hc0' | hc0'
  · -- the initial vertex of the edge, which `sep_ends` forces to be an interior vertex
    have hi0 : i ≠ 0 := fun h => by
      have h2 := hlow h; rw [← hc0'] at h2; linarith [S.R_pos]
    obtain ⟨j, rfl⟩ : ∃ j, i = j + 1 := ⟨i - 1, by omega⟩
    have hj : j < n := by omega
    rw [← hc0', PolyArc.pt_zero]
    obtain ⟨y, hy, hd⟩ := S.exists_near_sectorL hj hε
    obtain ⟨y', hy', hd'⟩ := S.exists_near_sectorR hj hε
    exact ⟨⟨y, S.sectorL_subset_sideL hj hy, by rw [dist_comm]; exact hd⟩,
      ⟨y', S.sectorR_subset_sideR hj hy', by rw [dist_comm]; exact hd'⟩⟩
  rcases eq_or_lt_of_le hc1 with hc1' | hc1'
  · -- the terminal vertex of the edge
    have hin : i ≠ n := fun h => by
      have h2 := hhigh h; rw [hc1'] at h2; linarith [S.R_pos]
    have hin' : i < n := by omega
    rw [hc1', PolyArc.pt_len]
    obtain ⟨y, hy, hd⟩ := S.exists_near_sectorL hin' hε
    obtain ⟨y', hy', hd'⟩ := S.exists_near_sectorR hin' hε
    exact ⟨⟨y, S.sectorL_subset_sideL hin' hy, by rw [dist_comm]; exact hd⟩,
      ⟨y', S.sectorR_subset_sideR hin' hy', by rw [dist_comm]; exact hd'⟩⟩
  by_cases hmid : S.lam < c ∧ c < A.len i - S.lam
  · -- an interior point of the middle stretch: the block does it
    have hσpos : 0 < min (S.rho / 2) (ε / 2) := lt_min (by linarith [S.rho_pos]) (by linarith)
    have hσrho : min (S.rho / 2) (ε / 2) < S.rho :=
      lt_of_le_of_lt (min_le_left _ _) (by linarith [S.rho_pos])
    have hσε : min (S.rho / 2) (ε / 2) < ε := lt_of_le_of_lt (min_le_right _ _) (by linarith)
    refine ⟨⟨A.off i c (min (S.rho / 2) (ε / 2)), S.blockL_subset_sideL hi
        (S.mem_blockL_off.2 ⟨hmid.1, hmid.2, hσpos, hσrho⟩), ?_⟩,
      ⟨A.off i c (-min (S.rho / 2) (ε / 2)), S.blockR_subset_sideR hi
        (S.mem_blockR_off.2 ⟨hmid.1, hmid.2, by linarith, by linarith⟩), ?_⟩⟩
    · rw [dist_comm, PolyArc.dist_off_pt, abs_of_pos hσpos]; exact hσε
    · rw [dist_comm, PolyArc.dist_off_pt,
        abs_of_neg (by linarith : -min (S.rho / 2) (ε / 2) < 0)]
      linarith
  push Not at hmid
  by_cases hnear : c ≤ S.lam
  · -- near the initial vertex, which `sep_ends` again forces to be interior
    have hi0 : i ≠ 0 := fun h => by have h2 := hlow h; linarith [S.lam_lt_R]
    obtain ⟨j, rfl⟩ : ∃ j, i = j + 1 := ⟨i - 1, by omega⟩
    have hj : j < n := by omega
    have hdet : 0 < |det (A.back j) (A.tang (j + 1))| := abs_pos.2 (PolyArc.det_rays_ne_zero hj)
    have hker : (0 : ℝ) < 1 + |inner ℝ (A.back j) (A.tang (j + 1))| := by positivity
    obtain ⟨σ, hσpos, hσε, hσR, hσm⟩ := exists_offset_bound hε
      (show (0 : ℝ) < S.R - S.lam by linarith [S.lam_lt_R]) (mul_pos hc0' hdet) hker
    have hgerm : σ * |inner ℝ (A.back j) (A.tang (j + 1))| <
        c * |det (A.back j) (A.tang (j + 1))| := by
      have h1 := mul_le_mul_of_nonneg_left
        (show |inner ℝ (A.back j) (A.tang (j + 1))| ≤
          1 + |inner ℝ (A.back j) (A.tang (j + 1))| by linarith) hσpos.le
      linarith
    have hdv : ∀ τ : ℝ, |τ| ≤ σ → dist (A.off (j + 1) c τ) (A.vertex (j + 1)) < S.R := by
      intro τ hτ
      have h := PolyArc.dist_off_vertex_le (A := A) (i := j + 1) (t := c) (s := τ)
      rw [abs_of_pos hc0'] at h
      linarith
    refine ⟨⟨A.off (j + 1) c σ, S.sectorL_subset_sideL hj
        ⟨PolyArc.off_sub_mem_arcL_start hj hσpos hgerm, hdv σ (by rw [abs_of_pos hσpos])⟩, ?_⟩,
      ⟨A.off (j + 1) c (-σ), S.sectorR_subset_sideR hj
        ⟨PolyArc.off_sub_mem_arcR_start hj (by linarith) (by rw [neg_neg]; exact hgerm),
          hdv (-σ) (by rw [abs_of_neg (by linarith : -σ < 0), neg_neg])⟩, ?_⟩⟩
    · rw [dist_comm, PolyArc.dist_off_pt, abs_of_pos hσpos]; exact hσε
    · rw [dist_comm, PolyArc.dist_off_pt, abs_of_neg (by linarith : -σ < 0)]; linarith
  · -- near the terminal vertex
    push Not at hnear
    have hfar : A.len i - c ≤ S.lam := by have h := hmid hnear; linarith
    have hin : i ≠ n := fun h => by have h2 := hhigh h; linarith [S.lam_lt_R]
    have hin' : i < n := by omega
    have hdet : 0 < |det (A.back i) (A.tang (i + 1))| :=
      abs_pos.2 (PolyArc.det_rays_ne_zero hin')
    have hker : (0 : ℝ) < 1 + |inner ℝ (A.back i) (A.tang (i + 1))| := by positivity
    obtain ⟨σ, hσpos, hσε, hσR, hσm⟩ := exists_offset_bound hε
      (show (0 : ℝ) < S.R - S.lam by linarith [S.lam_lt_R])
      (mul_pos (show (0 : ℝ) < A.len i - c by linarith) hdet) hker
    have hgerm : σ * |inner ℝ (A.back i) (A.tang (i + 1))| <
        (A.len i - c) * |det (A.back i) (A.tang (i + 1))| := by
      have h1 := mul_le_mul_of_nonneg_left
        (show |inner ℝ (A.back i) (A.tang (i + 1))| ≤
          1 + |inner ℝ (A.back i) (A.tang (i + 1))| by linarith) hσpos.le
      linarith
    have hdv : ∀ τ : ℝ, |τ| ≤ σ → dist (A.off i c τ) (A.vertex (i + 1)) < S.R := by
      intro τ hτ
      have h := PolyArc.dist_off_vertex_succ_le (A := A) (i := i) (t := c) (s := τ)
      rw [abs_sub_comm, abs_of_pos (show (0 : ℝ) < A.len i - c by linarith)] at h
      linarith
    refine ⟨⟨A.off i c σ, S.sectorL_subset_sideL hin'
        ⟨PolyArc.off_sub_mem_arcL_finish hin' hσpos hgerm, hdv σ (by rw [abs_of_pos hσpos])⟩, ?_⟩,
      ⟨A.off i c (-σ), S.sectorR_subset_sideR hin'
        ⟨PolyArc.off_sub_mem_arcR_finish hin' (by linarith) (by rw [neg_neg]; exact hgerm),
          hdv (-σ) (by rw [abs_of_neg (by linarith : -σ < 0), neg_neg])⟩, ?_⟩⟩
    · rw [dist_comm, PolyArc.dist_off_pt, abs_of_pos hσpos]; exact hσε
    · rw [dist_comm, PolyArc.dist_off_pt, abs_of_neg (by linarith : -σ < 0)]; linarith

/-- Every point of `K` is in the closure of the left track. -/
theorem subset_closure_sideL : K ⊆ closure S.sideL := by
  intro y hy
  rw [Metric.mem_closure_iff]
  intro ε hε
  obtain ⟨⟨z, hz, hd⟩, -⟩ := S.exists_near_sides hy hε
  exact ⟨z, hz, hd⟩

/-- Every point of `K` is in the closure of the right track. -/
theorem subset_closure_sideR : K ⊆ closure S.sideR := by
  intro y hy
  rw [Metric.mem_closure_iff]
  intro ε hε
  obtain ⟨-, ⟨z, hz, hd⟩⟩ := S.exists_near_sides hy hε
  exact ⟨z, hz, hd⟩

/-! ### Lemma 1.8 (b) -/

/-- **The two-sided collar of the compact piece `K` along the arc**, as the record
`Schoenflies.ArcCollar` that `Schoenflies/CrosscutAtMostTwo.lean` consumes. The construction is
exported, not existentially packaged: `nbhd`, `sideL` and `sideR` are definitions with an API
of their own, and `Schoenflies.ArcStrip.sideL_disjoint_sideR` and
`Schoenflies.ArcStrip.isOpen_sideL` are two clauses of Lemma 1.8 (b) that the record drops. -/
def collar : ArcCollar D A.carrier K where
  nbhd := S.nbhd
  left := S.sideL
  right := S.sideR
  isOpen_nbhd := S.isOpen_nbhd
  subset_nbhd := S.subset_nbhd
  nbhd_subset := S.nbhd_subset
  nbhd_diff := S.nbhd_diff_carrier
  isConnected_left := S.isConnected_sideL
  isConnected_right := S.isConnected_sideR
  subset_closure_left := S.subset_closure_sideL
  subset_closure_right := S.subset_closure_sideR

@[simp] theorem collar_nbhd : S.collar.nbhd = S.nbhd := rfl
@[simp] theorem collar_left : S.collar.left = S.sideL := rfl
@[simp] theorem collar_right : S.collar.right = S.sideR := rfl

end ArcStrip

/-! ## Choosing the constants

The blueprint's own recipe, in the blueprint's order, with the two clauses about the prescribed
open set folded in at the step where they can be met.

1. `R` from the edge lengths, the pairwise vertex separations, the distance from each vertex to
   each nonincident edge, the openness of `D` at each interior vertex, and the distance from `K`
   to the two endpoints of the arc.
2. `lam := R / 5`, which gives `2 lam < R` and, through `R ≤ len i`, also `4 lam < len i`.
3. `rho` from the distance of each *trimmed* edge to every other edge, from the germ threshold
   at every interior vertex, and from the compact separation of each trimmed edge from the
   complement of `D`. Step 3 is where "the collar is inside `D`" is really paid for: a trimmed
   core is a compact subset of `D`, because the only points of the arc outside `D` are its two
   endpoints and the trim removes them. -/

namespace PolyArc

variable {n : ℕ} {A : PolyArc n} {i : ℕ} {c : ℝ}

/-- A point of a trimmed core is not the first vertex of the arc: on the first edge the trim
keeps it away, and on any other edge simplicity does. -/
theorem pt_ne_vertex_zero {lam : ℝ} (hlam : 0 < lam) (hi : i ≤ n)
    (hc : c ∈ Set.Icc lam (A.len i - lam)) : A.pt i c ≠ A.vertex 0 := by
  have hmem : A.pt i c ∈ A.edge i :=
    pt_mem_edge ⟨le_trans hlam.le hc.1, le_trans hc.2 (by linarith)⟩
  rcases Nat.eq_zero_or_pos i with rfl | hipos
  · intro h
    have hd : dist (A.pt 0 c) (A.vertex 0) = |c| := dist_pt_vertex
    rw [h, dist_self, abs_of_nonneg (le_trans hlam.le hc.1)] at hd
    linarith [hc.1]
  · intro h
    exact vertex_notMem_edge (A := A) (i := 0) (j := i) (by omega) hi (by omega) (by omega)
      (h ▸ hmem)

/-- …nor the last vertex of the arc. -/
theorem pt_ne_vertex_last {lam : ℝ} (hlam : 0 < lam) (hi : i ≤ n)
    (hc : c ∈ Set.Icc lam (A.len i - lam)) : A.pt i c ≠ A.vertex (n + 1) := by
  have hmem : A.pt i c ∈ A.edge i :=
    pt_mem_edge ⟨le_trans hlam.le hc.1, le_trans hc.2 (by linarith)⟩
  rcases Nat.lt_or_ge i n with hilt | hige
  · intro h
    exact vertex_notMem_edge (A := A) (i := n + 1) (j := i) (le_refl _) hi (by omega) (by omega)
      (h ▸ hmem)
  · have hin : i = n := by omega
    intro h
    have hd : dist (A.pt i c) (A.vertex (i + 1)) = |c - A.len i| := dist_pt_vertex_succ
    have heq : A.vertex (i + 1) = A.vertex (n + 1) := by rw [hin]
    rw [heq, h, dist_self, abs_of_nonpos (by linarith [hc.2, hlam] : c - A.len i ≤ 0)] at hd
    linarith [hc.2]

/-- **Step 1: the cone radius.** -/
theorem exists_cone_radius (A : PolyArc n) {D K : Set Plane} (hD : IsOpen D)
    (hKcompact : IsCompact K) (hKD : K ⊆ D) (hint : ∀ j, 1 ≤ j → j ≤ n → A.vertex j ∈ D)
    (ha : A.vertex 0 ∉ D) (hb : A.vertex (n + 1) ∉ D) :
    ∃ R > 0, (∀ i ≤ n, R ≤ A.len i) ∧
      (∀ i ≤ n + 1, ∀ j ≤ n + 1, i ≠ j → 2 * R ≤ dist (A.vertex i) (A.vertex j)) ∧
      (∀ i ≤ n + 1, ∀ j ≤ n, i ≠ j → i ≠ j + 1 → ∀ y ∈ A.edge j, 2 * R ≤ dist (A.vertex i) y) ∧
      (∀ i < n, ball (A.vertex (i + 1)) R ⊆ D) ∧
      (∀ x ∈ K, R ≤ dist x (A.vertex 0) ∧ R ≤ dist x (A.vertex (n + 1))) := by
  -- (1) below every edge length
  obtain ⟨e₁, he₁, hlen⟩ :=
    exists_pos_le_of_finite (Set.finite_le_nat n) (f := fun i => A.len i) fun _ _ => len_pos
  -- (2) the pairwise vertex separations
  have h₂ : ∃ ε > 0, ∀ p : ℕ × ℕ, p ∈ ({i | i ≤ n + 1} ×ˢ {i | i ≤ n + 1}) →
      (p.1 ≠ p.2 → ε ≤ dist (A.vertex p.1) (A.vertex p.2)) := by
    refine exists_pos_forall_of_finite
      ((Set.finite_le_nat (n + 1)).prod (Set.finite_le_nat (n + 1))) ?_ ?_
    · intro _ δ ε _ hδε h hne
      exact le_trans hδε (h hne)
    · rintro ⟨i, j⟩ -
      by_cases hij : i = j
      · exact ⟨1, one_pos, fun h => absurd hij h⟩
      · exact ⟨dist (A.vertex i) (A.vertex j), dist_pos.2 fun h => hij (A.vertex_inj h),
          fun _ => le_refl _⟩
  -- (3) a vertex against the edges it is not incident to
  have h₃ : ∃ ε > 0, ∀ p : ℕ × ℕ, p ∈ ({i | i ≤ n + 1} ×ˢ {i | i ≤ n}) →
      (p.1 ≠ p.2 → p.1 ≠ p.2 + 1 → ∀ y ∈ A.edge p.2, ε ≤ dist (A.vertex p.1) y) := by
    refine exists_pos_forall_of_finite
      ((Set.finite_le_nat (n + 1)).prod (Set.finite_le_nat n)) ?_ ?_
    · intro _ δ ε _ hδε h h1 h2 y hy
      exact le_trans hδε (h h1 h2 y hy)
    · rintro ⟨i, j⟩ hp
      by_cases h1 : i = j
      · exact ⟨1, one_pos, fun h => absurd h1 h⟩
      by_cases h2 : i = j + 1
      · exact ⟨1, one_pos, fun _ h => absurd h2 h⟩
      · obtain ⟨ρ, hρ, hsep⟩ := Plane.exists_dist_pos isCompact_singleton isCompact_edge
          (Set.disjoint_singleton_left.2 (vertex_notMem_edge hp.1 hp.2 h1 h2))
        exact ⟨ρ, hρ, fun _ _ y hy => hsep _ rfl y hy⟩
  -- (4) the prescribed open set, at the interior vertices
  have h₄ : ∃ ε > 0, ∀ i : ℕ, i ∈ {i | i < n} → ball (A.vertex (i + 1)) ε ⊆ D := by
    refine exists_pos_forall_of_finite (Set.finite_lt_nat n) ?_ ?_
    · intro _ δ ε _ hδε h
      exact subset_trans (ball_subset_ball hδε) h
    · intro i hi
      have hi' : i < n := hi
      exact Metric.isOpen_iff.1 hD _ (hint (i + 1) (by omega) (by omega))
  -- (5) the two endpoints of the arc, which are off `K`
  obtain ⟨e₅, he₅, hK0⟩ := Plane.exists_dist_pos hKcompact isCompact_singleton
    (Set.disjoint_singleton_right.2 fun h => ha (hKD h))
  obtain ⟨e₆, he₆, hK1⟩ := Plane.exists_dist_pos hKcompact isCompact_singleton
    (Set.disjoint_singleton_right.2 fun h => hb (hKD h))
  obtain ⟨e₂, he₂, hvv⟩ := h₂
  obtain ⟨e₃, he₃, hve⟩ := h₃
  obtain ⟨e₄, he₄, hball⟩ := h₄
  refine ⟨min (min e₁ (e₂ / 2)) (min (e₃ / 2) (min e₄ (min e₅ e₆))),
    lt_min (lt_min he₁ (by linarith)) (lt_min (by linarith) (lt_min he₄ (lt_min he₅ he₆))),
    fun i hi => ?_, fun i hi j hj hij => ?_, fun i hi j hj h1 h2 y hy => ?_,
    fun i hi => ?_, fun x hx => ⟨?_, ?_⟩⟩
  · exact le_trans (le_trans (min_le_left _ _) (min_le_left _ _)) (hlen i hi)
  · have h := hvv (i, j) (Set.mk_mem_prod hi hj) hij
    have hm : min (min e₁ (e₂ / 2)) (min (e₃ / 2) (min e₄ (min e₅ e₆))) ≤ e₂ / 2 :=
      le_trans (min_le_left _ _) (min_le_right _ _)
    linarith
  · have h := hve (i, j) (Set.mk_mem_prod hi hj) h1 h2 y hy
    have hm : min (min e₁ (e₂ / 2)) (min (e₃ / 2) (min e₄ (min e₅ e₆))) ≤ e₃ / 2 :=
      le_trans (min_le_right _ _) (min_le_left _ _)
    linarith
  · exact subset_trans (ball_subset_ball
      (le_trans (min_le_right _ _) (le_trans (min_le_right _ _) (min_le_left _ _)))) (hball i hi)
  · exact le_trans (le_trans (min_le_right _ _)
      (le_trans (min_le_right _ _) (le_trans (min_le_right _ _) (min_le_left _ _))))
      (hK0 x hx _ rfl)
  · exact le_trans (le_trans (min_le_right _ _)
      (le_trans (min_le_right _ _) (le_trans (min_le_right _ _) (min_le_right _ _))))
      (hK1 x hx _ rfl)

/-- **Step 3: the half-width.** -/
theorem exists_half_width (A : PolyArc n) {D : Set Plane} {lam : ℝ} (hD : IsOpen D)
    (hlam : 0 < lam) (hcore : ∀ i ≤ n, A.trimmed i lam ⊆ D) :
    ∃ rho > 0, rho < lam ∧
      (∀ i ≤ n, ∀ j ≤ n, j ≠ i → ∀ c ∈ Set.Icc lam (A.len i - lam), ∀ y ∈ A.edge j,
        2 * rho ≤ dist (A.pt i c) y) ∧
      (∀ i < n, rho * (1 + |inner ℝ (A.back i) (A.tang (i + 1))|) ≤
        lam * |det (A.back i) (A.tang (i + 1))|) ∧
      (∀ i ≤ n, ∀ c ∈ Set.Icc lam (A.len i - lam), ball (A.pt i c) rho ⊆ D) := by
  -- (1) each trimmed edge against every other edge
  have h₁ : ∃ ε > 0, ∀ p : ℕ × ℕ, p ∈ ({i | i ≤ n} ×ˢ {i | i ≤ n}) →
      (p.2 ≠ p.1 → ∀ x ∈ A.trimmed p.1 lam, ∀ y ∈ A.edge p.2, ε ≤ dist x y) := by
    refine exists_pos_forall_of_finite ((Set.finite_le_nat n).prod (Set.finite_le_nat n)) ?_ ?_
    · intro _ δ ε _ hδε h hne x hx y hy
      exact le_trans hδε (h hne x hx y hy)
    · rintro ⟨i, j⟩ hp
      by_cases hij : j = i
      · exact ⟨1, one_pos, fun h => absurd hij h⟩
      · obtain ⟨ρ, hρ, hsep⟩ := Plane.exists_dist_pos isCompact_trimmed isCompact_edge
          (trimmed_disjoint_edge hlam hp.1 hp.2 hij)
        exact ⟨ρ, hρ, fun _ => hsep⟩
  -- (2) the germ threshold at every interior vertex
  have h₂ : ∃ ε > 0, ∀ i : ℕ, i ∈ {i | i < n} →
      ε * (1 + |inner ℝ (A.back i) (A.tang (i + 1))|) ≤
        lam * |det (A.back i) (A.tang (i + 1))| := by
    refine exists_pos_forall_of_finite (Set.finite_lt_nat n) ?_ ?_
    · intro i δ ε _ hδε h
      have hnn : (0 : ℝ) ≤ 1 + |inner ℝ (A.back i) (A.tang (i + 1))| := by positivity
      nlinarith
    · intro i hi
      have hi' : i < n := hi
      have hbd : 0 < |det (A.back i) (A.tang (i + 1))| := abs_pos.2 (det_rays_ne_zero hi')
      have hac : (0 : ℝ) < 1 + |inner ℝ (A.back i) (A.tang (i + 1))| := by positivity
      exact ⟨lam * |det (A.back i) (A.tang (i + 1))| /
          (1 + |inner ℝ (A.back i) (A.tang (i + 1))|),
        div_pos (mul_pos hlam hbd) hac, le_of_eq (by field_simp)⟩
  -- (3) the prescribed open set, along every trimmed core
  have h₃ : ∃ ε > 0, ∀ i : ℕ, i ∈ {i | i ≤ n} →
      ∀ c ∈ Set.Icc lam (A.len i - lam), ball (A.pt i c) ε ⊆ D := by
    refine exists_pos_forall_of_finite (Set.finite_le_nat n) ?_ ?_
    · intro _ δ ε _ hδε h c hc
      exact subset_trans (ball_subset_ball hδε) (h c hc)
    · intro i hi
      have hi' : i ≤ n := hi
      obtain ⟨ρ, hρ, hsub⟩ :=
        Plane.exists_thickening_subset isCompact_trimmed hD (hcore i hi')
      exact ⟨ρ, hρ, fun c hc y hy => hsub (mem_thickening_iff.2 ⟨A.pt i c, pt_mem_trimmed hc, hy⟩)⟩
  obtain ⟨ε₁, hε₁, htrim⟩ := h₁
  obtain ⟨ε₂, hε₂, hgerm⟩ := h₂
  obtain ⟨ε₃, hε₃, hballs⟩ := h₃
  refine ⟨min (min (ε₁ / 2) ε₂) (min ε₃ (lam / 2)),
    lt_min (lt_min (by linarith) hε₂) (lt_min hε₃ (by linarith)), ?_, ?_, ?_, ?_⟩
  · exact lt_of_le_of_lt (le_trans (min_le_right _ _) (min_le_right _ _)) (by linarith)
  · intro i hi j hj hij c hc y hy
    have h := htrim (i, j) (Set.mk_mem_prod hi hj) hij _ (pt_mem_trimmed hc) y hy
    have hm : min (min (ε₁ / 2) ε₂) (min ε₃ (lam / 2)) ≤ ε₁ / 2 :=
      le_trans (min_le_left _ _) (min_le_left _ _)
    linarith
  · intro i hi
    have h := hgerm i hi
    have hnn : (0 : ℝ) ≤ 1 + |inner ℝ (A.back i) (A.tang (i + 1))| := by positivity
    have hm : min (min (ε₁ / 2) ε₂) (min ε₃ (lam / 2)) ≤ ε₂ :=
      le_trans (min_le_left _ _) (min_le_right _ _)
    nlinarith
  · intro i hi c hc
    exact subset_trans (ball_subset_ball
      (le_trans (min_le_right _ _) (min_le_left _ _))) (hballs i hi c hc)

end PolyArc

/-- **Lemma 1.8 (b), the constants.** A simple polygonal arc whose two endpoints lie outside the
region `D` and whose remaining points lie inside it carries an `ArcStrip` for every compact
piece `K` of `D ∩ P`. -/
theorem exists_arcStrip {n : ℕ} (A : PolyArc n) {D K : Set Plane} (hD : IsOpen D)
    (ha : A.vertex 0 ∉ D) (hb : A.vertex (n + 1) ∉ D)
    (hPD : A.carrier \ {A.vertex 0, A.vertex (n + 1)} ⊆ D)
    (hKcompact : IsCompact K) (hKsub : K ⊆ D ∩ A.carrier) :
    Nonempty (ArcStrip A D K) := by
  -- Every interior vertex is inside the region, being on the arc and distinct from its ends.
  have hint : ∀ j, 1 ≤ j → j ≤ n → A.vertex j ∈ D := by
    intro j h1 h2
    refine hPD ⟨PolyArc.vertex_mem_carrier h2, ?_⟩
    simp only [Set.mem_insert_iff, Set.mem_singleton_iff]
    rintro (h | h)
    · exact absurd (A.vertex_inj h) (by omega)
    · exact absurd (A.vertex_inj h) (by omega)
  obtain ⟨R, hR, hRlen, hRvv, hRve, hRball, hRends⟩ :=
    A.exists_cone_radius hD hKcompact (fun _ hz => (hKsub hz).1) hint ha hb
  have hlam : (0 : ℝ) < R / 5 := by linarith
  -- Every trimmed core is a compact subset of the region: the trim removes the two endpoints.
  have hcore : ∀ i ≤ n, A.trimmed i (R / 5) ⊆ D := by
    rintro i hi _ ⟨c, hc, rfl⟩
    refine hPD ⟨PolyArc.edge_subset_carrier hi (PolyArc.pt_mem_edge
      ⟨le_trans hlam.le hc.1, le_trans hc.2 (by linarith)⟩), ?_⟩
    simp only [Set.mem_insert_iff, Set.mem_singleton_iff]
    rintro (h | h)
    · exact PolyArc.pt_ne_vertex_zero hlam hi hc h
    · exact PolyArc.pt_ne_vertex_last hlam hi hc h
  obtain ⟨rho, hrho, hrl, htrim, hgerm, hballs⟩ := A.exists_half_width hD hlam hcore
  exact ⟨⟨R, R / 5, rho, hrho, hrl, by linarith, fun i hi => by have := hRlen i hi; linarith,
    hRlen, hRvv, hRve, htrim, hgerm, hRball, hballs, fun _ hz => (hKsub hz).2, hRends⟩⟩

/-! ## Lemma 1.8 (b), and `HasArcCollars` -/

namespace PolyArc

/-- **Two-sided polygonal strips, the arc case.** Every compact piece of the arc lying inside
the region has a two-sided collar there. The collar is `ArcStrip.collar`, a construction, not an
existential: `Schoenflies.exists_arcStrip` produces the constants and every part of the collar is
a definition with an API. -/
theorem exists_arcCollar {n : ℕ} (A : PolyArc n) {D K : Set Plane} (hD : IsOpen D)
    (ha : A.vertex 0 ∉ D) (hb : A.vertex (n + 1) ∉ D)
    (hPD : A.carrier \ {A.vertex 0, A.vertex (n + 1)} ⊆ D)
    (hKcompact : IsCompact K) (hKsub : K ⊆ D ∩ A.carrier) :
    Nonempty (ArcCollar D A.carrier K) := by
  obtain ⟨S⟩ := exists_arcStrip A hD ha hb hPD hKcompact hKsub
  exact ⟨S.collar⟩

/-- **`HasArcCollars` for a polygonal arc.** This is the hypothesis of
`Schoenflies.crosscut_at_most_two`, discharged.

Note that neither connectedness nor nontriviality of `K` is used: the collar exists for *every*
compact subset of `D ∩ P`. -/
theorem hasArcCollars {n : ℕ} (A : PolyArc n) {D : Set Plane} (hD : IsOpen D)
    (ha : A.vertex 0 ∉ D) (hb : A.vertex (n + 1) ∉ D)
    (hPD : A.carrier \ {A.vertex 0, A.vertex (n + 1)} ⊆ D) :
    HasArcCollars D A.carrier :=
  fun _ hKsub hKcompact _ _ => A.exists_arcCollar hD ha hb hPD hKcompact hKsub

end PolyArc

/-- **`P` is a simple polygonal arc from `a` to `b`, presented by a vertex list.** This is the
arc analogue of what `Schoenflies.exists_closedPolygon` proves for a Jordan curve, and it is the
one thing this module does not prove; see the note at the end of the file. -/
def IsPolyArcCarrier (P : Set Plane) (a b : Plane) : Prop :=
  ∃ (n : ℕ) (A : PolyArc n), A.carrier = P ∧ A.vertex 0 = a ∧ A.vertex (n + 1) = b

/-- **`HasArcCollars` for a set presented as the carrier of a `PolyArc`.** The conclusion is
literally the `Schoenflies.HasArcCollars` that `Schoenflies/CrosscutAtMostTwo.lean` carries as a
hypothesis, and the hypotheses are those of `Schoenflies.crosscut_at_most_two` together with the
presentation of `P` by a vertex list. -/
theorem hasArcCollars {D P : Set Plane} {a b : Plane} (hD : IsOpen D)
    (ha : a ∉ D) (hb : b ∉ D) (hPD : P \ {a, b} ⊆ D) (hchain : IsPolyArcCarrier P a b) :
    HasArcCollars D P := by
  obtain ⟨n, A, rfl, rfl, rfl⟩ := hchain
  exact A.hasArcCollars hD ha hb hPD

/-- **Lemma "At most two sides" for a polygonal arc presented by a vertex list.** -/
theorem crosscut_at_most_two_of_polyArc {D P : Set Plane} {a b : Plane}
    (hDopen : IsOpen D) (hDconn : IsPreconnected D)
    (hP : IsArcBetween P a b) (hPpoly : IsPolygonal P)
    (ha : a ∉ D) (hb : b ∉ D) (hPD : P \ {a, b} ⊆ D) (hchain : IsPolyArcCarrier P a b) :
    ∃ zL ∈ D \ P, ∃ zR ∈ D \ P, ∀ x ∈ D \ P,
      x ∈ connectedComponentIn (D \ P) zL ∨ x ∈ connectedComponentIn (D \ P) zR :=
  crosscut_at_most_two hDopen hDconn hP hPpoly ha hb hPD
    (hasArcCollars hDopen ha hb hPD hchain)

/-- **Lemma "At most two sides", in the form the crosscut theorem consumes**, for a polygonal
arc presented by a vertex list. -/
theorem crosscut_components_exhaust_of_polyArc {D P : Set Plane} {a b v₁ v₂ : Plane}
    (hDopen : IsOpen D) (hDconn : IsPreconnected D)
    (hP : IsArcBetween P a b) (hPpoly : IsPolygonal P)
    (ha : a ∉ D) (hb : b ∉ D) (hPD : P \ {a, b} ⊆ D) (hchain : IsPolyArcCarrier P a b)
    (h₁ : v₁ ∈ D \ P) (h₂ : v₂ ∈ D \ P)
    (hne : connectedComponentIn (D \ P) v₁ ≠ connectedComponentIn (D \ P) v₂) :
    ∀ x ∈ D \ P, x ∈ connectedComponentIn (D \ P) v₁ ∨ x ∈ connectedComponentIn (D \ P) v₂ :=
  crosscut_components_exhaust hDopen hDconn hP hPpoly ha hb hPD
    (hasArcCollars hDopen ha hb hPD hchain) h₁ h₂ hne

/-! ## The presentation is faithful: the carrier is a simple polygonal arc

`PolyArc` is a *presentation*, so the interface owes a check in the other direction: that the
carrier of a `PolyArc` really is a simple polygonal arc between its two extreme vertices. Both
halves are an induction along the chain of edges, and the only input is simplicity: consecutive
edges meet exactly at the vertex they share, and nonconsecutive ones not at all.

With them, Lemma "At most two sides" for an arc presented by a vertex list has **no hypothesis
left standing** — `Schoenflies.polyArc_crosscut_at_most_two`. -/

namespace PolyArc

variable {n k : ℕ} {A : PolyArc n}

/-- The union of the first `k + 1` edges. -/
def prefixCarrier (A : PolyArc n) (k : ℕ) : Set Plane := ⋃ i, ⋃ (_ : i ≤ k), A.edge i

theorem mem_prefixCarrier_iff {x : Plane} :
    x ∈ A.prefixCarrier k ↔ ∃ i ≤ k, x ∈ A.edge i := mem_iUnion_le_nat

theorem prefixCarrier_zero : A.prefixCarrier 0 = A.edge 0 := by
  ext y
  rw [mem_prefixCarrier_iff]
  exact ⟨fun ⟨i, hi, hy⟩ => by rwa [Nat.le_zero.1 hi] at hy, fun hy => ⟨0, le_refl 0, hy⟩⟩

theorem prefixCarrier_succ :
    A.prefixCarrier (k + 1) = A.prefixCarrier k ∪ A.edge (k + 1) := by
  ext y
  simp only [mem_prefixCarrier_iff, Set.mem_union]
  constructor
  · rintro ⟨i, hi, hy⟩
    rcases Nat.lt_or_ge i (k + 1) with hlt | hge
    · exact Or.inl ⟨i, by omega, hy⟩
    · exact Or.inr (by rwa [show i = k + 1 by omega] at hy)
  · rintro (⟨i, hi, hy⟩ | hy)
    · exact ⟨i, by omega, hy⟩
    · exact ⟨k + 1, le_refl _, hy⟩

theorem prefixCarrier_last (A : PolyArc n) : A.prefixCarrier n = A.carrier := rfl

/-- **Consecutive edges meet exactly at the vertex they share**, and nonconsecutive ones not at
all: the union of the first `k + 1` edges meets edge `k + 1` only at `vertex (k + 1)`. -/
theorem prefixCarrier_meet (hk : k + 1 ≤ n) :
    ∀ z ∈ A.prefixCarrier k, z ∈ A.edge (k + 1) → z = A.vertex (k + 1) := by
  intro z hz hz'
  obtain ⟨i, hi, hzi⟩ := mem_prefixCarrier_iff.1 hz
  have h1 := A.edges_meet i (by omega) (k + 1) hk (by omega) ⟨hzi, hz'⟩
  have h2 := A.edges_meet (k + 1) hk i (by omega) (by omega) ⟨hz', hzi⟩
  simp only [Set.mem_insert_iff, Set.mem_singleton_iff] at h1 h2
  rcases h1 with h1 | h1 <;> rcases h2 with h2 | h2
  · exact absurd (A.vertex_inj (h1.symm.trans h2)) (by omega)
  · exact absurd (A.vertex_inj (h1.symm.trans h2)) (by omega)
  · exact h2
  · exact absurd (A.vertex_inj (h1.symm.trans h2)) (by omega)

/-- **The union of the first `k + 1` edges is an arc from the first vertex to `vertex (k + 1)`.**
-/
theorem isArcBetween_prefixCarrier (A : PolyArc n) :
    ∀ k ≤ n, IsArcBetween (A.prefixCarrier k) (A.vertex 0) (A.vertex (k + 1)) := by
  intro k
  induction k with
  | zero =>
      intro _
      rw [prefixCarrier_zero]
      exact isArcBetween_segment (vertex_ne (A := A) (i := 0))
  | succ k ih =>
      intro hk
      rw [prefixCarrier_succ]
      exact IsArcBetween.concatenate (ih (by omega))
        (isArcBetween_segment (vertex_ne (A := A) (i := k + 1))) (prefixCarrier_meet hk)

/-- **The carrier of a `PolyArc` is an arc between its two extreme vertices.** -/
theorem isArcBetween_carrier (A : PolyArc n) :
    IsArcBetween A.carrier (A.vertex 0) (A.vertex (n + 1)) :=
  A.isArcBetween_prefixCarrier n (le_refl n)

theorem isPolygonal_prefixCarrier (A : PolyArc n) : ∀ k, IsPolygonal (A.prefixCarrier k) := by
  intro k
  induction k with
  | zero => rw [prefixCarrier_zero]; exact isPolygonal_segment _ _
  | succ k ih =>
      rw [prefixCarrier_succ]
      exact ih.union (isPolygonal_segment _ _)
        ⟨A.vertex (k + 1), mem_prefixCarrier_iff.2 ⟨k, le_refl k, vertex_succ_mem_edge⟩,
          vertex_mem_edge⟩

/-- **The carrier of a `PolyArc` is polygonal.** -/
theorem isPolygonal_carrier (A : PolyArc n) : IsPolygonal A.carrier :=
  A.isPolygonal_prefixCarrier n

end PolyArc

/-- **Lemma "At most two sides" for a polygonal arc presented by a vertex list, with nothing
left standing.** The arc hypothesis and the polygonality hypothesis of
`Schoenflies.crosscut_at_most_two` are supplied by the presentation itself, and the collar
hypothesis by `Schoenflies.PolyArc.hasArcCollars`. -/
theorem polyArc_crosscut_at_most_two {n : ℕ} (A : PolyArc n) {D : Set Plane} (hDopen : IsOpen D)
    (hDconn : IsPreconnected D) (ha : A.vertex 0 ∉ D) (hb : A.vertex (n + 1) ∉ D)
    (hPD : A.carrier \ {A.vertex 0, A.vertex (n + 1)} ⊆ D) :
    ∃ zL ∈ D \ A.carrier, ∃ zR ∈ D \ A.carrier, ∀ x ∈ D \ A.carrier,
      x ∈ connectedComponentIn (D \ A.carrier) zL ∨
        x ∈ connectedComponentIn (D \ A.carrier) zR :=
  crosscut_at_most_two hDopen hDconn A.isArcBetween_carrier A.isPolygonal_carrier ha hb hPD
    (A.hasArcCollars hDopen ha hb hPD)

/-- **Lemma "At most two sides", in the form the crosscut theorem consumes**, for a polygonal
arc presented by a vertex list, with nothing left standing. -/
theorem polyArc_crosscut_components_exhaust {n : ℕ} (A : PolyArc n) {D : Set Plane}
    {v₁ v₂ : Plane} (hDopen : IsOpen D) (hDconn : IsPreconnected D) (ha : A.vertex 0 ∉ D)
    (hb : A.vertex (n + 1) ∉ D) (hPD : A.carrier \ {A.vertex 0, A.vertex (n + 1)} ⊆ D)
    (h₁ : v₁ ∈ D \ A.carrier) (h₂ : v₂ ∈ D \ A.carrier)
    (hne : connectedComponentIn (D \ A.carrier) v₁ ≠ connectedComponentIn (D \ A.carrier) v₂) :
    ∀ x ∈ D \ A.carrier, x ∈ connectedComponentIn (D \ A.carrier) v₁ ∨
      x ∈ connectedComponentIn (D \ A.carrier) v₂ :=
  crosscut_components_exhaust hDopen hDconn A.isArcBetween_carrier A.isPolygonal_carrier ha hb
    hPD (A.hasArcCollars hDopen ha hb hPD) h₁ h₂ hne

/-! ## The presentation is not vacuous: a straight crosscut

A nondegenerate segment is a `PolyArc 0`: one edge, no interior vertex, so both `edges_meet` and
`corner` are vacuous. The vertex function is padded past the segment by walking on in the same
direction, which keeps it injective — this is the padding convention the structure's docstring
describes, in its simplest instance. With it, `Schoenflies.hasArcCollars_segment` of
`Schoenflies/CrosscutAtMostTwo.lean` is a special case of `Schoenflies.hasArcCollars`, which
certifies that `Schoenflies.IsPolyArcCarrier` is satisfiable and that the whole apparatus above
is not vacuous. -/

/-- The one-edge arc from `a` to `b`, with its vertex list padded injectively past `b`. -/
noncomputable def segmentPolyArc {a b : Plane} (hab : a ≠ b) : PolyArc 0 where
  vertex := fun k => a + (k : ℝ) • (b - a)
  vertex_inj := by
    intro k l h
    have hba : b - a ≠ 0 := sub_ne_zero.2 (Ne.symm hab)
    have key : ((k : ℝ) - (l : ℝ)) • (b - a) = 0 := by
      linear_combination (norm := module) h
    rcases smul_eq_zero.1 key with hk | hk
    · have hkl : (k : ℝ) = (l : ℝ) := by linarith
      exact_mod_cast hkl
    · exact absurd hk hba
  edges_meet := by
    intro i hi j hj hij
    exact absurd (show i = j by omega) hij
  corner := by
    intro i hi
    exact absurd hi (Nat.not_lt_zero i)

@[simp] theorem segmentPolyArc_vertex_zero {a b : Plane} (hab : a ≠ b) :
    (segmentPolyArc hab).vertex 0 = a := by
  change a + ((0 : ℕ) : ℝ) • (b - a) = a
  push_cast
  module

@[simp] theorem segmentPolyArc_vertex_one {a b : Plane} (hab : a ≠ b) :
    (segmentPolyArc hab).vertex 1 = b := by
  change a + ((1 : ℕ) : ℝ) • (b - a) = b
  push_cast
  module

theorem segmentPolyArc_carrier {a b : Plane} (hab : a ≠ b) :
    (segmentPolyArc hab).carrier = segment ℝ a b := by
  ext y
  rw [PolyArc.mem_carrier_iff]
  constructor
  · rintro ⟨i, hi, hy⟩
    have hi0 : i = 0 := by omega
    rw [hi0] at hy
    simpa only [PolyArc.edge, Nat.zero_add, segmentPolyArc_vertex_zero,
      segmentPolyArc_vertex_one] using hy
  · intro hy
    exact ⟨0, le_refl 0, by
      simpa only [PolyArc.edge, Nat.zero_add, segmentPolyArc_vertex_zero,
      segmentPolyArc_vertex_one] using hy⟩

/-- A nondegenerate segment is presented by a vertex list. -/
theorem isPolyArcCarrier_segment {a b : Plane} (hab : a ≠ b) :
    IsPolyArcCarrier (segment ℝ a b) a b :=
  ⟨0, segmentPolyArc hab, segmentPolyArc_carrier hab, segmentPolyArc_vertex_zero hab,
    segmentPolyArc_vertex_one hab⟩

/-!
## What is still missing

Exactly one thing: `Schoenflies.IsPolyArcCarrier`. Everything above is proved for an arc
*presented by its vertex list*, and `Schoenflies.hasArcCollars` therefore carries that
presentation as a hypothesis in place of the blueprint's set-level "`P` is a simple polygonal
arc" (`IsArcBetween P a b` together with `IsPolygonal P`).

The missing theorem is

```
theorem isPolyArcCarrier_of_isPolygonal {P : Set Plane} {a b : Plane}
    (hP : IsArcBetween P a b) (hpoly : IsPolygonal P) (hab : a ≠ b) : IsPolyArcCarrier P a b
```

the arc analogue of `Schoenflies.exists_closedPolygon`, which `Schoenflies/Realization.lean`
proves for a Jordan curve. It is a *normalisation* statement, not geometry: it says a set that
happens to be both an arc and a finite union of segments can be cut into a chain. The route is
the one `Schoenflies/Realization.lean` takes in the closed case, and its three steps are:

1. `Schoenflies.IsArcBetween.exists_poly_eq` already gives a vertex list `vs` with
   `poly vs = P`, `vs.head = a`, `vs.getLast = b`. That list may backtrack: nothing yet says its
   vertices occur in order along `P`.
2. Order them. Each segment `[vs i, vs (i+1)]` is contained in `P` and is an arc between its
   ends, so by `Schoenflies.IsArcBetween.eq_of_subset` it *is* the subarc of `P` between the two
   parameters. The parameters of the `vs i`, sorted and deduplicated, therefore cut `[0, 1]` into
   intervals each of which is covered by one of those segments, and the subarc over each is a
   segment. That is the chain, with `vertex_inj` and `edges_meet` immediate from injectivity of
   the parametrisation.
3. Delete redundant vertices, i.e. merge two consecutive collinear edges into one. This is the
   blueprint's own first sentence ("Delete redundant vertices at which two consecutive edges are
   collinear") and is what `corner` needs; the closed-curve analogue is
   `Schoenflies.PrePolygon.exists_closedPolygon_of_prePolygon`.

None of the three is formalised for an arc. The remaining results require no such interface.
-/

end Schoenflies


==> anc/P5-kernel-deficit-lean-v6/vendor/schoenflies-lean/Schoenflies/ArcComplement.lean <==
/-
Copyright (c) 2026 Álvaro Begué. All rights reserved.
Released under Apache 2.0 license as described in the file LICENSE.
Authors: Álvaro Begué
-/
import Schoenflies.ArcComplementPrep
import Schoenflies.CombinatorialInvariance
import Schoenflies.Graph.VertexSquares
import Schoenflies.OuterChainClosed
import Schoenflies.AccessibleJoin

/-!
# A simple arc does not separate the plane

`thm:arc-complement`.  Two points off a simple arc `A` are covered by a chain of small
axis-parallel squares strung along `A`; the two points lie in the outer face of every
consecutive pair of links, hence — by `lem:outer-chain` — in the outer face of the whole chain,
which is an open connected set missing `A`.  `lem:polygonal-connected` then joins them there.

## The single-ambient-graph obligation, and how it is met

`Graph.IsPlaneChain` requires every link `Γ i` to be a subgraph of **one** ambient plane graph
with **one** drawing.  A link built as the polygonal overlay of its own squares would *not*
qualify: the total overlay cuts those same segments at the crossings with the squares of other
links as well, so a sub-overlay has edges the total overlay has subdivided further.

The construction is therefore inverted.  `familyPieces c N r` is **one** list holding the four
sides of every small square; `familyOverlay c N r` is the one overlay of that list; and a link
is carved out of it by restricting the *edge set*:

* `segGraph S` — the plane graph spanned by a set `S` of straight edges, with the ends of those
  edges as vertices.  `overlayGraph pieces points = segGraph {Q | Q ∈ overlayPieces pieces
  points}` holds by `rfl`, so `segGraph_mono` turns a subset of the overlay's edges into a
  subgraph of the overlay with nothing to prove.
* `squareGraph pieces points c r` — the edges of the overlay lying on the boundary of the square
  of radius `r` about `c`, spanned.  It occupies exactly that boundary
  (`pointSet_squareGraph`), and every cut point on the boundary is one of its vertices
  (`mem_vertexSet_squareGraph`), which is what `Graph.IsTwoConnected.union` needs.
* `familyChain c N m r i` — the `i`-th link: `Graph.chainUnion` of the `m + 1` square graphs of
  the `i`-th coarse subarc.  Consecutive links share the square at the sample they have in
  common; nonconsecutive links are disjoint.

`isPlaneChain_familyChain` is the theorem that this family is a `Graph.IsPlaneChain`, stated for
an arbitrary family of centres `c : ℕ → Plane` with two geometric hypotheses — consecutive
centres closer than one radius, nonconsecutive-block centres further apart than two radii.  The
arc enters only in `exists_face_of_notMem_arc`, where `c j = α(j/N)`.

## What is assumed

Three hypotheses, all named in the statements that carry them.

* `SquaresTwoConnected` — **the part of a polygonal overlay lying on the boundary of one of its
  squares is 2-connected.**  That part is the subdivided boundary cycle of an axis-parallel
  square: four sides, cut at finitely many interior points, every cut point a vertex, the four
  corners among the vertices.  It is a cycle, so `Graph.IsLongCycle.isTwoConnected` finishes;
  what a discharger must build is the cyclic order of the cut points along the four sides, for
  which `Schoenflies/SegmentOrder.lean` is the tool.  Nothing about the arc, the chain or the
  outer face enters the statement.
* `Graph.CrosscutExists` and `Graph.CrosscutEncloses` — the two halves of the descent step of
  `lem:outer-chain`, quoted from `Schoenflies/OuterChain.lean` unchanged.  Because the chain is
  built from choices made inside the proof of `exists_face_of_notMem_arc`, they appear there in
  ∀-form: `CrosscutExists` conditioned on `Graph.IsPlaneChain` (which is how a discharger will
  state it) and `CrosscutEncloses` for every point.

## Blueprint

* `segGraph`, `squareGraph`, `familyPieces`, `familyOverlay`, `familySquare`, `familyChain` —
  the construction of the proof of `thm:arc-complement`: "around every sample draw the boundary
  of the axis-parallel square of `ℓ^∞`-radius `δ/4`, and let `Γ_i` be the polygonal overlay
  (`lem:polygonal-overlay`) of the square boundaries associated with `A_i`".
* `familyChain_isTwoConnected` — "it follows inductively from `lem:union-two-connected` that
  `Γ_i` is 2-connected".
* `isPlaneChain_familyChain` — "consecutive graphs `Γ_i, Γ_{i+1}` share the square at their
  common sample.  If `|i-j| ≥ 2`, then `Γ_i` and `Γ_j` are disjoint".
* `outer_of_notMem_closedSquare`, `outerOnPairs_familyChain` — "the graph `Γ_i ∪ Γ_{i+1}` is
  contained in the `ℓ^∞`-square of radius `3d` centered at `a_i` … both `p` and `q` lie outside
  this containing square and hence in the outer face of the pair".
* `notMem_face_of_mem_openSquare` — "if it lies inside, the boundary cycle of that square
  separates it from the outer face of `G`".
* `exists_face_of_notMem_arc` — the whole proof of `thm:arc-complement` up to the last sentence.
* `isConnected_compl_arc`, `exists_simple_poly_compl_arc` — **`thm:arc-complement`**: the
  complement of a simple arc is connected, and any two of its points are joined in it by a
  simple polygonal arc.
-/

open Metric Set unitInterval
open scoped Graph

namespace Schoenflies

/-! ## Part 1: the subgraph of the plane spanned by a set of straight edges -/

/-- **The plane graph spanned by a set of straight edges.**  Its vertices are the ends of
those edges and an edge links its two ends in either order — the shape of
`Schoenflies.overlayGraph`, with the edge list replaced by an arbitrary set.

This exists so that a *part* of one overlay can be spoken about as a graph in its own right
while remaining a subgraph of the whole overlay (`segGraph_mono`).  Building the part as an
overlay of its own source segments would not do: the total overlay cuts those segments at more
points, so a sub-overlay is not a subgraph of it. -/
def segGraph (S : Set Piece) : Graph Plane Piece where
  vertexSet := {v | ∃ P ∈ S, v = P.1 ∨ v = P.2}
  IsLink P x y := P ∈ S ∧ ((x = P.1 ∧ y = P.2) ∨ (x = P.2 ∧ y = P.1))
  edgeSet := S
  isLink_symm := fun _ _ => ⟨fun _ _ h => ⟨h.1, by tauto⟩⟩
  eq_or_eq_of_isLink_of_isLink := by
    rintro P x y v w ⟨-, hxy⟩ ⟨-, hvw⟩
    rcases hxy with ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ <;> rcases hvw with ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ <;> simp
  edge_mem_iff_exists_isLink := by
    intro P
    exact ⟨fun hP => ⟨P.1, P.2, hP, Or.inl ⟨rfl, rfl⟩⟩, fun ⟨_, _, hP, _⟩ => hP⟩
  left_mem_of_isLink := by
    rintro P x y ⟨hP, h⟩
    exact ⟨P, hP, by tauto⟩

variable {S T : Set Piece} {P : Piece} {x y v : Plane}

@[simp] theorem segGraph_vertexSet (S : Set Piece) :
    V(segGraph S) = {v | ∃ P ∈ S, v = P.1 ∨ v = P.2} := rfl

@[simp] theorem segGraph_edgeSet (S : Set Piece) : E(segGraph S) = S := rfl

@[simp] theorem segGraph_isLink :
    (segGraph S).IsLink P x y ↔ P ∈ S ∧ ((x = P.1 ∧ y = P.2) ∨ (x = P.2 ∧ y = P.1)) := Iff.rfl

theorem mem_vertexSet_segGraph : v ∈ V(segGraph S) ↔ ∃ P ∈ S, v = P.1 ∨ v = P.2 := Iff.rfl

/-- An end of an edge is a vertex. -/
theorem mem_vertexSet_segGraph_of_end (hP : P ∈ S) (h : v = P.1 ∨ v = P.2) :
    v ∈ V(segGraph S) := ⟨P, hP, h⟩

/-- **More edges, larger graph.**  This is the whole point of `segGraph`: the pieces of the
chain are subgraphs of one ambient overlay by construction. -/
theorem segGraph_mono (h : S ⊆ T) : segGraph S ≤ segGraph T where
  vertexSet_mono := by rintro v ⟨P, hP, hv⟩; exact ⟨P, h hP, hv⟩
  isLink_mono := by rintro P a b ⟨hP, hab⟩; exact ⟨h hP, hab⟩

theorem segGraph_finite (hS : S.Finite) : Graph.Finite (segGraph S) where
  finite_vertexSet := by
    refine Set.Finite.subset ((hS.image (fun P : Piece => P.1)).union
      (hS.image (fun P : Piece => P.2))) ?_
    rintro v ⟨P, hP, rfl | rfl⟩
    exacts [Or.inl ⟨P, hP, rfl⟩, Or.inr ⟨P, hP, rfl⟩]
  finite_edgeSet := hS

/-- **The overlay graph is the graph spanned by its own edge list.**  Definitional, so that a
subset of the overlay pieces spans a subgraph of the overlay with nothing to prove. -/
theorem overlayGraph_eq_segGraph (pieces : List Piece) (points : List Plane) :
    overlayGraph pieces points = segGraph {Q | Q ∈ overlayPieces pieces points} := rfl

/-- What a spanned graph occupies is the union of its segments: every vertex is an end of an
edge, so the vertices add nothing. -/
theorem pointSet_segGraph (S : Set Piece) :
    Graph.pointSet (segGraph S) segmentDrawing = ⋃ P ∈ S, P.seg := by
  ext z
  simp only [Graph.pointSet, mem_union, mem_iUnion, exists_prop, segGraph_vertexSet,
    mem_setOf_eq, segGraph_edgeSet, edgeArc_segmentDrawing]
  constructor
  · rintro (⟨P, hP, hzP⟩ | ⟨P, hP, hzP⟩)
    · refine ⟨P, hP, ?_⟩
      rcases hzP with rfl | rfl
      exacts [left_mem_segment ℝ _ _, right_mem_segment ℝ _ _]
    · exact ⟨P, hP, hzP⟩
  · rintro ⟨P, hP, hzP⟩
    exact Or.inr ⟨P, hP, hzP⟩

/-! ## Part 2: the part of an overlay lying on one square

The chain graphs are assembled out of these.  Each is the set of overlay edges whose segment
lies on one small square boundary, spanned by `segGraph` — so it is a subgraph of the *total*
overlay, not an overlay of the four sides of that square alone. -/

/-- **Every point of a source segment lies on an overlay edge inside that source segment.**
`Schoenflies.exists_overlayPiece_end_subset` is the same statement for a *cut* point, with the
edge pinned so as to have that point among its ends; this is the plain covering form, and it is
what makes the part of the overlay on a square occupy the whole of that square's boundary. -/
theorem exists_overlayPiece_mem_subset {pieces : List Piece} {points : List Plane}
    {x : Plane} {P₀ : Piece} (hP₀ : P₀ ∈ pieces) (hx : x ∈ P₀.seg) :
    ∃ Q ∈ overlayPieces pieces points, x ∈ Q.seg ∧ Q.seg ⊆ P₀.seg := by
  -- The pieces of the subdivision of `[P₀]` alone already cover `P₀.seg`.
  have hcov : x ∈ cover (subdivide [P₀] points) := by
    rw [subdivide_cover, cover_cons, cover_nil, union_empty]
    exact hx
  simp only [cover, mem_iUnion, exists_prop] at hcov
  obtain ⟨Q, hQ, hxQ⟩ := hcov
  have hQpieces : Q ∈ subdivide pieces points :=
    subdivide_mono points (by simpa using hP₀) Q hQ
  have hQsub : Q.seg ⊆ P₀.seg := by
    obtain ⟨R, hR, hseg, -⟩ := subdivide_subset [P₀] points Q hQ
    rw [List.mem_singleton] at hR
    exact hR ▸ hseg
  exact ⟨orientPiece Q, mem_overlayPieces.2 ⟨Q, hQpieces, rfl⟩, by rwa [orientPiece_seg],
    by rw [orientPiece_seg]; exact hQsub⟩

variable {pieces : List Piece} {points : List Plane} {c c₁ c₂ : Plane} {r : ℝ}

/-- The edges of an overlay whose segment lies on the boundary of the square of `ℓ^∞`-radius
`r` about `c`. -/
def squareEdges (pieces : List Piece) (points : List Plane) (c : Plane) (r : ℝ) : Set Piece :=
  {Q | Q ∈ overlayPieces pieces points ∧ Q.seg ⊆ frontier (Plane.closedSquare c r)}

/-- **The part of one overlay lying on one square boundary.**  A subgraph of that overlay by
construction (`squareGraph_le`), which is the single-ambient-graph obligation of
`Graph.IsPlaneChain` discharged at the bottom of the tower. -/
def squareGraph (pieces : List Piece) (points : List Plane) (c : Plane) (r : ℝ) :
    Graph Plane Piece :=
  segGraph (squareEdges pieces points c r)

theorem squareEdges_finite : (squareEdges pieces points c r).Finite :=
  (overlayPieces pieces points).finite_toSet.subset fun _ hQ => hQ.1

theorem squareGraph_le : squareGraph pieces points c r ≤ overlayGraph pieces points :=
  segGraph_mono fun _ hQ => hQ.1

instance squareGraph_finite : Graph.Finite (squareGraph pieces points c r) :=
  segGraph_finite squareEdges_finite

theorem pointSet_squareGraph_subset :
    Graph.pointSet (squareGraph pieces points c r) segmentDrawing ⊆
      frontier (Plane.closedSquare c r) := by
  rw [squareGraph, pointSet_segGraph]
  exact iUnion₂_subset fun _ hQ => hQ.2

/-- **The part of the overlay on a square occupies the whole square boundary.**  Every point of
the boundary lies on one of the four sides, and the overlay subdivides that side into pieces
that stay inside it. -/
theorem pointSet_squareGraph (hr : 0 ≤ r) (hsub : ∀ P ∈ squarePieces c r, P ∈ pieces) :
    Graph.pointSet (squareGraph pieces points c r) segmentDrawing =
      frontier (Plane.closedSquare c r) := by
  refine subset_antisymm pointSet_squareGraph_subset fun z hz => ?_
  rw [← cover_squarePieces c hr] at hz
  simp only [cover, mem_iUnion, exists_prop] at hz
  obtain ⟨P₀, hP₀, hzP₀⟩ := hz
  obtain ⟨Q, hQ, hzQ, hQsub⟩ := exists_overlayPiece_mem_subset (points := points) (hsub P₀ hP₀) hzP₀
  have hQfr : Q.seg ⊆ frontier (Plane.closedSquare c r) := by
    rw [← cover_squarePieces c hr]
    exact hQsub.trans fun w hw => mem_iUnion₂.2 ⟨P₀, hP₀, hw⟩
  rw [squareGraph, pointSet_segGraph]
  exact mem_iUnion₂.2 ⟨Q, ⟨hQ, hQfr⟩, hzQ⟩

/-- A cut point on a square boundary is a **vertex** of the part of the overlay on that
square.  This is what turns "two nearby squares meet in two points" into the two common
*vertices* that `Graph.IsTwoConnected.union` consumes. -/
theorem mem_vertexSet_squareGraph (hnd : ∀ P ∈ pieces, P.Nondeg) (hr : 0 ≤ r)
    (hsub : ∀ P ∈ squarePieces c r, P ∈ pieces) {z : Plane} (hz : z ∈ points)
    (hzf : z ∈ frontier (Plane.closedSquare c r)) :
    z ∈ V(squareGraph pieces points c r) := by
  rw [← cover_squarePieces c hr] at hzf
  simp only [cover, mem_iUnion, exists_prop] at hzf
  obtain ⟨P₀, hP₀, hzP₀⟩ := hzf
  obtain ⟨Q, hQ, hend, hQsub⟩ :=
    exists_overlayPiece_end_subset (points := points) hnd hz (hsub P₀ hP₀) hzP₀
  have hQfr : Q.seg ⊆ frontier (Plane.closedSquare c r) := by
    rw [← cover_squarePieces c hr]
    exact hQsub.trans fun w hw => mem_iUnion₂.2 ⟨P₀, hP₀, hw⟩
  exact mem_vertexSet_segGraph_of_end ⟨hQ, hQfr⟩ hend

/-- **Two nearby congruent squares contribute two common vertices**, each a vertex of the part
of the overlay lying on its own square.  With equal centres this produces two vertices of one
square, which is how consecutive links of the chain are shown to meet. -/
theorem exists_two_vertices_squareGraph (hnd : ∀ P ∈ pieces, P.Nondeg)
    (hMeets : MeetsAreCut pieces points) (hr : 0 < r) (hd : Plane.supDist c₁ c₂ < r)
    (h₁ : ∀ P ∈ squarePieces c₁ r, P ∈ pieces) (h₂ : ∀ P ∈ squarePieces c₂ r, P ∈ pieces) :
    ∃ a b : Plane, a ≠ b ∧
      a ∈ V(squareGraph pieces points c₁ r) ∧ a ∈ V(squareGraph pieces points c₂ r) ∧
      b ∈ V(squareGraph pieces points c₁ r) ∧ b ∈ V(squareGraph pieces points c₂ r) := by
  obtain ⟨a, b, hab, ha, hb, haf, hbf⟩ :=
    exists_two_cut_points (points := points) hnd hMeets hr hd h₁ h₂
  exact ⟨a, b, hab,
    mem_vertexSet_squareGraph hnd hr.le h₁ ha haf.1,
    mem_vertexSet_squareGraph hnd hr.le h₂ ha haf.2,
    mem_vertexSet_squareGraph hnd hr.le h₁ hb hbf.1,
    mem_vertexSet_squareGraph hnd hr.le h₂ hb hbf.2⟩

/-! ## Part 3: the chain of square boundaries

Everything here is about a family of centres `c : ℕ → Plane` and one radius `r`; the arc enters
only in Part 5, where `c j = α (j / N)`.  Separating the two keeps the single-ambient-graph
bookkeeping free of parametrisation arithmetic. -/

/-- **The one list of source segments**: the four sides of the square of `ℓ^∞`-radius `r`
about each of the centres `c 0, …, c N`.

The whole proof rests on this being *one* list.  A chain link built as the overlay of its own
squares would not be a subgraph of the total overlay, because the total overlay cuts those
segments at the crossings with squares of other links as well. -/
noncomputable def familyPieces (c : ℕ → Plane) (N : ℕ) (r : ℝ) : List Piece :=
  (List.range (N + 1)).flatMap fun j => squarePieces (c j) r

variable {c : ℕ → Plane} {N m i j : ℕ}

theorem mem_familyPieces {P : Piece} :
    P ∈ familyPieces c N r ↔ ∃ j ≤ N, P ∈ squarePieces (c j) r := by
  simp only [familyPieces, List.mem_flatMap, List.mem_range]
  exact ⟨fun ⟨j, hj, hP⟩ => ⟨j, by omega, hP⟩, fun ⟨j, hj, hP⟩ => ⟨j, by omega, hP⟩⟩

theorem squarePieces_subset_familyPieces (hj : j ≤ N) :
    ∀ P ∈ squarePieces (c j) r, P ∈ familyPieces c N r :=
  fun _ hP => mem_familyPieces.2 ⟨j, hj, hP⟩

theorem familyPieces_nondeg (hr : 0 < r) : ∀ P ∈ familyPieces c N r, P.Nondeg := by
  intro P hP
  obtain ⟨j, -, hPj⟩ := mem_familyPieces.1 hP
  exact squarePieces_nondeg (c j) hr P hPj

/-- The cut points of that list, chosen once and for all.  `Schoenflies.exists_cut_points`
produces them existentially; naming them here is what lets every chain link be a subgraph of
*the same* overlay. -/
noncomputable def familyPoints (c : ℕ → Plane) (N : ℕ) (r : ℝ) : List Plane :=
  (exists_cut_points (familyPieces c N r)).choose

theorem familyPoints_endsAreCut : EndsAreCut (familyPieces c N r) (familyPoints c N r) :=
  (exists_cut_points (familyPieces c N r)).choose_spec.1

theorem familyPoints_meetsAreCut : MeetsAreCut (familyPieces c N r) (familyPoints c N r) :=
  (exists_cut_points (familyPieces c N r)).choose_spec.2

/-- **The single ambient plane graph of the whole proof**: the polygonal overlay of every small
square at once (`lem:polygonal-overlay`). -/
noncomputable def familyOverlay (c : ℕ → Plane) (N : ℕ) (r : ℝ) : Graph Plane Piece :=
  overlayGraph (familyPieces c N r) (familyPoints c N r)

/-- The part of the ambient overlay lying on the `j`-th small square. -/
noncomputable def familySquare (c : ℕ → Plane) (N : ℕ) (r : ℝ) (j : ℕ) : Graph Plane Piece :=
  squareGraph (familyPieces c N r) (familyPoints c N r) (c j) r

/-- **The `i`-th link of the chain, `Γ_i`**: the squares at the `m + 1` fine samples
`i·m, …, i·m + m` of the `i`-th coarse subarc.  Consecutive links share the square at the
sample they have in common. -/
noncomputable def familyChain (c : ℕ → Plane) (N m : ℕ) (r : ℝ) (i : ℕ) : Graph Plane Piece :=
  Graph.chainUnion (familySquare c N r) (i * m) m

theorem familySquare_le : familySquare c N r j ≤ familyOverlay c N r := squareGraph_le

instance familySquare_finite : Graph.Finite (familySquare c N r j) := squareGraph_finite

theorem familyChain_le : familyChain c N m r i ≤ familyOverlay c N r :=
  Graph.chainUnion_le fun _ _ _ => familySquare_le

theorem familyChain_finite : (familyChain c N m r i).Finite :=
  Graph.chainUnion_finite fun _ _ _ => familySquare_finite

/-- The drawing of the ambient overlay: every edge is a straight segment. -/
theorem familyOverlay_isDrawing (hr : 0 < r) :
    Graph.IsDrawing (familyOverlay c N r) segmentDrawing :=
  overlayGraph_isDrawing _ _ (familyPieces_nondeg hr) familyPoints_endsAreCut
    familyPoints_meetsAreCut

theorem pointSet_familySquare (hr : 0 < r) (hj : j ≤ N) :
    Graph.pointSet (familySquare c N r j) segmentDrawing =
      frontier (Plane.closedSquare (c j) r) :=
  pointSet_squareGraph hr.le (squarePieces_subset_familyPieces hj)

/-- A point of a chain link lies on one of that link's squares. -/
theorem exists_mem_frontier_of_mem_pointSet_familyChain {z : Plane}
    (hz : z ∈ Graph.pointSet (familyChain c N m r i) segmentDrawing) :
    ∃ j, i * m ≤ j ∧ j ≤ i * m + m ∧ z ∈ frontier (Plane.closedSquare (c j) r) := by
  obtain ⟨p, hp, hp', hzp⟩ := Graph.IsPlaneChain.mem_pointSet_block hz
  exact ⟨p, hp, hp', pointSet_squareGraph_subset hzp⟩

/-- **Assumed**: the part of a polygonal overlay lying on the boundary of one of its squares is
2-connected.

It is the subdivided boundary of an axis-parallel square — four sides, cut at finitely many
points, each cut point a vertex — so it is a cycle, and `Graph.IsLongCycle.isTwoConnected`
finishes.  What a discharging module must build is the cyclic order of the cut points along the
four sides; `Schoenflies/SegmentOrder.lean` is the tool.  Nothing about the arc, the chain or
the outer face enters the statement. -/
def SquaresTwoConnected : Prop :=
  ∀ (pieces : List Piece) (points : List Plane), (∀ P ∈ pieces, P.Nondeg) →
    EndsAreCut pieces points → MeetsAreCut pieces points →
    ∀ (c : Plane) (r : ℝ), 0 < r → (∀ P ∈ squarePieces c r, P ∈ pieces) →
      (squareGraph pieces points c r).IsTwoConnected

theorem familySquare_isTwoConnected (h2c : SquaresTwoConnected) (hr : 0 < r) (hj : j ≤ N) :
    (familySquare c N r j).IsTwoConnected :=
  h2c _ _ (familyPieces_nondeg hr) familyPoints_endsAreCut familyPoints_meetsAreCut _ r hr
    (squarePieces_subset_familyPieces hj)

/-- Two squares whose centres are within one radius contribute two common vertices to the two
parts of the overlay lying on them.  With equal centres this gives two vertices of one square,
which is how consecutive links of the chain are shown to meet. -/
theorem exists_two_vertices_familySquare (hr : 0 < r) {j j' : ℕ} (hj : j ≤ N) (hj' : j' ≤ N)
    (hd : Plane.supDist (c j) (c j') < r) :
    ∃ a b : Plane, a ≠ b ∧ a ∈ V(familySquare c N r j) ∧ a ∈ V(familySquare c N r j') ∧
      b ∈ V(familySquare c N r j) ∧ b ∈ V(familySquare c N r j') :=
  exists_two_vertices_squareGraph (familyPieces_nondeg hr) familyPoints_meetsAreCut hr hd
    (squarePieces_subset_familyPieces hj) (squarePieces_subset_familyPieces hj')

/-- Each link of the chain is 2-connected: consecutive squares in it share two vertices, so
`lem:union-two-connected` applies all the way along. -/
theorem familyChain_isTwoConnected (h2c : SquaresTwoConnected) (hr : 0 < r)
    (hi : i * m + m ≤ N) (hstep : ∀ q < N, Plane.supDist (c q) (c (q + 1)) < r) :
    (familyChain c N m r i).IsTwoConnected :=
  Graph.chainUnion_isTwoConnected (G := familyOverlay c N r)
    (fun _ _ _ => familySquare_le)
    (fun q _ hq' => familySquare_isTwoConnected h2c hr (by omega))
    fun q _ hq' => exists_two_vertices_familySquare hr (by omega) (by omega)
      (hstep q (by omega))

/-! ## Part 4: the chain satisfies `Graph.IsPlaneChain`

This is the obligation `Schoenflies/OuterChain.lean` flagged: every link must be a subgraph of
**one** ambient plane graph with **one** drawing.  It is discharged by construction — every link
is a `Graph.chainUnion` of `familySquare`s, and every `familySquare` is a `segGraph` on a subset
of the edges of the one overlay `familyOverlay c N r`. -/

/-- **The chain of square boundaries is a plane chain.**

The two geometric hypotheses are the blueprint's: consecutive centres are closer than one square
radius (`hstep`), and centres belonging to nonconsecutive links are more than two radii apart
(`hfar`).  Everything else — one ambient graph, one drawing, finiteness, polygonality — is
discharged by the construction. -/
theorem isPlaneChain_familyChain {n : ℕ} (h2c : SquaresTwoConnected) (hr : 0 < r)
    (hn : 2 ≤ n) (hN : n * m + m ≤ N)
    (hstep : ∀ q < N, Plane.supDist (c q) (c (q + 1)) < r)
    (hfar : ∀ p q, p ≤ n → q ≤ n → p + 1 < q →
      ∀ j, p * m ≤ j → j ≤ p * m + m → ∀ j', q * m ≤ j' → j' ≤ q * m + m →
        2 * r < Plane.supDist (c j) (c j')) :
    Graph.IsPlaneChain (familyChain c N m r) segmentDrawing (familyOverlay c N r) n := by
  -- Every index the chain uses is one of the `N + 1` centres.
  have hblock : ∀ p ≤ n, p * m + m ≤ N := by
    intro p hp
    have : p * m ≤ n * m := Nat.mul_le_mul_right _ hp
    omega
  refine ⟨hn, fun _ _ => familyChain_le, familyOverlay_isDrawing hr, ?_,
    fun _ _ => familyChain_finite, ?_, ?_, ?_⟩
  · -- Every edge of the overlay is drawn as a straight segment.
    intro g _
    rw [edgeArc_segmentDrawing]
    exact isPolygonal_segment g.1 g.2
  · exact fun p hp => familyChain_isTwoConnected h2c hr (hblock p hp) hstep
  · -- Consecutive links share the square at the sample they have in common.
    intro p hp
    have hpm : (p + 1) * m = p * m + m := by ring
    have hjN : p * m + m ≤ N := hblock p (by omega)
    obtain ⟨a, b, hab, ha, -, hb, -⟩ :=
      exists_two_vertices_familySquare (c := c) hr hjN hjN
        (by rw [Plane.supDist_self]; exact hr)
    -- The shared square is a member of both blocks.
    have hle₁ : familySquare c N r (p * m + m) ≤ familyChain c N m r p :=
      Graph.le_chainUnion (G := familyOverlay c N r) (fun _ _ _ => familySquare_le)
        (by omega) (by omega)
    have hle₂ : familySquare c N r (p * m + m) ≤ familyChain c N m r (p + 1) :=
      Graph.le_chainUnion (G := familyOverlay c N r) (fun _ _ _ => familySquare_le)
        (by omega) (by omega)
    exact ⟨a, b, hab, hle₁.vertexSet_mono ha, hle₂.vertexSet_mono ha,
      hle₁.vertexSet_mono hb, hle₂.vertexSet_mono hb⟩
  · -- Nonconsecutive links are disjoint: a common point would put two far-apart centres within
    -- two radii of each other.
    intro p q hp hq hpq
    rw [Set.disjoint_left]
    intro z hz hz'
    obtain ⟨j, hj, hj', hzj⟩ := exists_mem_frontier_of_mem_pointSet_familyChain hz
    obtain ⟨k, hk, hk', hzk⟩ := exists_mem_frontier_of_mem_pointSet_familyChain hz'
    rw [Plane.frontier_closedSquare, mem_setOf_eq] at hzj hzk
    have htri := Plane.supDist_triangle (c j) z (c k)
    rw [Plane.supDist_comm (c j) z] at htri
    exact absurd (hfar p q hp hq hpq j hj hj' k hk hk') (by rw [hzj, hzk] at htri; linarith)

/-! ## Part 5: the outer face of the chain

Two plane facts, both general, and then the hypothesis of `lem:outer-chain` on consecutive
pairs. -/

/-- **The outside of a square containing the whole drawing lies in one unbounded face.**
`Graph.beyondSquare_subset_face` is this statement for a square centred at the origin; the
chain argument needs it about a square centred at a sample of the arc, and the connectedness of
the outside of an arbitrary square is `Plane.isConnected_compl_closedSquare`. -/
theorem outer_of_notMem_closedSquare {β : Type*} {G : Graph Plane β} {drawing : β → ℝ → Plane}
    {c₀ : Plane} {R : ℝ} (hsub : Graph.pointSet G drawing ⊆ Plane.closedSquare c₀ R)
    {base : Plane} (hbase : base ∉ Plane.closedSquare c₀ R) :
    base ∈ Graph.exterior G drawing ∧ ¬ Bornology.IsBounded (Graph.face G drawing base) := by
  refine ⟨fun h => hbase (hsub h), fun hb => ?_⟩
  have hsub' : (Plane.closedSquare c₀ R)ᶜ ⊆ Graph.face G drawing base :=
    (Plane.isConnected_compl_closedSquare c₀ R).isPreconnected.subset_connectedComponentIn
      hbase (compl_subset_compl.2 hsub)
  exact Plane.not_isBounded_compl_closedSquare c₀ R (hb.subset hsub')

/-- The complement of a square's boundary has the open square as one whole component. -/
theorem connectedComponentIn_compl_frontier_closedSquare {c₀ : Plane} {R : ℝ} {z : Plane}
    (hz : z ∈ Plane.openSquare c₀ R) :
    connectedComponentIn (frontier (Plane.closedSquare c₀ R))ᶜ z = Plane.openSquare c₀ R :=
  Plane.connectedComponentIn_eq_of_frontier_disjoint (Plane.isOpen_openSquare c₀ R)
    (Plane.convex_openSquare c₀ R).isPreconnected
    (by rw [Plane.compl_frontier_closedSquare]; exact subset_union_left)
    (by
      rw [eq_empty_iff_forall_notMem]
      exact fun w hw => hw.2 (Plane.frontier_openSquare_subset c₀ R hw.1))
    hz

/-- **"If it lies inside, the boundary cycle of that square separates it from the outer
face."**  A point strictly inside a square whose boundary the drawing carries is not in any
unbounded face: the face would be a connected subset of the complement of that boundary meeting
the inside, hence inside, hence bounded. -/
theorem notMem_face_of_mem_openSquare {β : Type*} {G : Graph Plane β} {drawing : β → ℝ → Plane}
    {c₀ : Plane} {R : ℝ} (hfr : frontier (Plane.closedSquare c₀ R) ⊆ Graph.pointSet G drawing)
    {base z : Plane} (hb : ¬ Bornology.IsBounded (Graph.face G drawing base))
    (hz : z ∈ Plane.openSquare c₀ R) : z ∉ Graph.face G drawing base := by
  intro hmem
  have hsub : Graph.face G drawing base ⊆ (frontier (Plane.closedSquare c₀ R))ᶜ :=
    fun w hw hw' => Graph.face_subset_exterior _ _ _ hw (hfr hw')
  have hcomp : Graph.face G drawing base ⊆
      connectedComponentIn (frontier (Plane.closedSquare c₀ R))ᶜ z :=
    isPreconnected_connectedComponentIn.subset_connectedComponentIn hmem hsub
  rw [connectedComponentIn_compl_frontier_closedSquare hz] at hcomp
  exact hb ((Plane.isBounded_closedSquare c₀ R).subset
    (hcomp.trans fun w hw => show Plane.supDist w c₀ ≤ R from le_of_lt hw))

/-- **The hypothesis of `lem:outer-chain` on consecutive pairs.**  Every consecutive pair of
links is contained in one square of radius `R` about the pair's first centre, and `x` is outside
that square. -/
theorem outerOnPairs_familyChain {n : ℕ} {R : ℝ} {x : Plane}
    (hcontain : ∀ p, p + 1 ≤ n → ∀ j, p * m ≤ j → j ≤ p * m + m + m →
      Plane.supDist (c j) (c (p * m)) + r ≤ R)
    (hx : ∀ p, p + 1 ≤ n → R < Plane.supDist x (c (p * m))) :
    Graph.OuterOnPairs (familyChain c N m r) segmentDrawing n x := by
  intro p hp
  refine outer_of_notMem_closedSquare (c₀ := c (p * m)) (R := R) ?_ ?_
  · -- Every point of either link is within `r` of one of the centres of the pair.
    intro z hz
    rw [Graph.chainUnion_one, Graph.pointSet_union] at hz
    have key : ∀ i, p ≤ i → i ≤ p + 1 →
        z ∈ Graph.pointSet (familyChain c N m r i) segmentDrawing →
        z ∈ Plane.closedSquare (c (p * m)) R := by
      intro i hi hi' hzi
      obtain ⟨j, hj, hj', hzj⟩ := exists_mem_frontier_of_mem_pointSet_familyChain hzi
      rw [Plane.frontier_closedSquare, mem_setOf_eq] at hzj
      have hjlo : p * m ≤ j := le_trans (Nat.mul_le_mul_right _ hi) hj
      have hjhi : j ≤ p * m + m + m := by
        have : i * m ≤ (p + 1) * m := Nat.mul_le_mul_right _ hi'
        have hpm : (p + 1) * m = p * m + m := by ring
        omega
      have htri := Plane.supDist_triangle z (c j) (c (p * m))
      have := hcontain p hp j hjlo hjhi
      exact show Plane.supDist z (c (p * m)) ≤ R by rw [hzj] at htri; linarith
    rcases hz with hz | hz
    · exact key p le_rfl (by omega) hz
    · exact key (p + 1) (by omega) le_rfl hz
  · exact fun hmem => absurd (hx p hp) (not_lt.2 hmem)

/-- **`lem:outer-chain`, applied to the chain of squares.**  Stated with the two halves of the
descent step exactly as `Schoenflies/OuterChain.lean` defines them and for *this* chain, so that
a discharger's terms substitute here with nothing to adapt. -/
theorem outer_face_familyChain {n : ℕ} {x : Plane}
    (hchain : Graph.IsPlaneChain (familyChain c N m r) segmentDrawing (familyOverlay c N r) n)
    (hout : Graph.OuterOnPairs (familyChain c N m r) segmentDrawing n x) :
    x ∈ Graph.exterior (Graph.chainUnion (familyChain c N m r) 0 n) segmentDrawing ∧
      ¬ Bornology.IsBounded
        (Graph.face (Graph.chainUnion (familyChain c N m r) 0 n) segmentDrawing x) :=
  hchain.outer_chain' hout

/-! ## Part 6: from the Euclidean distance to the sup distance

The only place the two metrics have to be compared. `‖·‖ ≤ √2‖·‖∞` and `√2 < 2`, so half the
Euclidean distance is a *strict* lower bound for the sup distance — which is what turns the
blueprint's separation constants into square radii. -/

theorem lt_supDist_of_le_dist {x y : Plane} {t : ℝ} (ht : 0 < t) (h : t ≤ dist x y) :
    t / 2 < Plane.supDist x y := by
  have h2 : Real.sqrt 2 < 2 := by
    nlinarith [Real.sq_sqrt (by norm_num : (0 : ℝ) ≤ 2), Real.sqrt_nonneg 2]
  have hs0 : (0 : ℝ) < Real.sqrt 2 := Real.sqrt_pos.2 (by norm_num)
  have hle : dist x y ≤ Real.sqrt 2 * Plane.supDist x y := by
    rw [dist_eq_norm]
    exact Plane.norm_le_sqrt_two_mul_supNorm _
  have hsd : 0 < Plane.supDist x y := by nlinarith
  nlinarith

/-- The block of fine samples belonging to one coarse cell lies in that coarse cell. -/
theorem sample_mem_Icc_of_block {K m j p : ℕ} (hm : 0 < m) (h₁ : p * m ≤ j)
    (h₂ : j ≤ (p + 1) * m) : sample (K * m) j ∈ Icc (sample K p) (sample K (p + 1)) := by
  refine ⟨?_, ?_⟩
  · rw [← sample_mul (k := K) (i := p) hm]; exact sample_mono h₁
  · rw [← sample_mul (k := K) (i := p + 1) hm]; exact sample_mono h₂

/-- Every index below `(n+1)·m` belongs to one of the `n + 1` blocks of length `m`. -/
theorem exists_block_index {j m n : ℕ} (hj : j ≤ (n + 1) * m) :
    ∃ i ≤ n, i * m ≤ j ∧ j ≤ i * m + m := by
  induction n with
  | zero => exact ⟨0, le_rfl, by simp, by simpa using hj⟩
  | succ n ih =>
    by_cases h : j ≤ (n + 1) * m
    · obtain ⟨i, hi, h₁, h₂⟩ := ih h
      exact ⟨i, Nat.le_succ_of_le hi, h₁, h₂⟩
    · exact ⟨n + 1, le_rfl, (not_le.1 h).le,
        le_trans hj (le_of_eq (by ring))⟩

/-! ## Part 7: `thm:arc-complement`

The blueprint's proof, in its own order.  The two hypotheses `hce` and `hcen` are the two halves
of the descent step of `lem:outer-chain`, quoted verbatim from `Schoenflies/OuterChain.lean`;
`h2c` is the 2-connectivity of one subdivided square, discussed at `SquaresTwoConnected`. -/

/-- **The heart of `thm:arc-complement`**: two points off a simple arc lie in a common open
connected set missing the arc — the outer face of the chain of small squares along the arc. -/
theorem exists_face_of_notMem_arc {A : Set Plane} (hA : IsArc A) (h2c : SquaresTwoConnected)
    {u w : Plane} (hu : u ∉ A) (hw : w ∉ A) :
    ∃ F : Set Plane, IsOpen F ∧ IsConnected F ∧ u ∈ F ∧ w ∈ F ∧ Disjoint F A := by
  obtain ⟨α, hα, hinj, rfl⟩ := hA
  have hAc : IsCompact (α '' I) := isCompact_image_of_subset_I hα subset_rfl isCompact_I.isClosed
  -- **Step 1.** `d > 0` with both points at sup-distance more than `4d` from the arc.
  have hpair : IsCompact ({u, w} : Set Plane) :=
    ((Set.finite_singleton w).insert u).isCompact
  have hdisj : Disjoint ({u, w} : Set Plane) (α '' I) := by
    rw [Set.disjoint_left]
    intro z hz hzA
    simp only [Set.mem_insert_iff, Set.mem_singleton_iff] at hz
    rcases hz with rfl | rfl
    exacts [hu hzA, hw hzA]
  obtain ⟨ρ, hρ, hbound⟩ := Plane.exists_dist_pos hpair hAc hdisj
  set d : ℝ := ρ / 8 with hd_def
  have hd : 0 < d := by rw [hd_def]; linarith
  have hfar4 : ∀ z ∈ ({u, w} : Set Plane), ∀ y ∈ α '' I, 4 * d < Plane.supDist z y := by
    intro z hz y hy
    have hlt := lt_supDist_of_le_dist hρ (hbound z hz y hy)
    rw [hd_def]; linarith
  -- **Step 2.** The coarse partition, into `K = 3·m₁ ≥ 3` cells of diameter less than `d`.
  obtain ⟨m₁, hm₁, hmesh₁⟩ := exists_mesh hα hd 3 (by norm_num)
  obtain ⟨n, hK⟩ : ∃ n, 3 * m₁ = n + 1 := ⟨3 * m₁ - 1, by omega⟩
  have hn : 2 ≤ n := by omega
  rw [hK] at hmesh₁
  -- **Step 3.** `δ = min(d, d')`, the second the separation of nonadjacent coarse subarcs.
  obtain ⟨ρ', hρ', hsep⟩ := exists_pos_dist_nonadjacent hα hinj (n := n + 1)
  set δ : ℝ := min d ρ' with hδ_def
  have hδ : 0 < δ := lt_min hd hρ'
  have hδd : δ ≤ d := min_le_left _ _
  have hδρ : δ ≤ ρ' := min_le_right _ _
  -- **Step 4.** The fine partition, refining the coarse one, of mesh less than `δ/4`.
  obtain ⟨m, hm, hmesh₂⟩ := exists_mesh hα (by linarith : (0 : ℝ) < δ / 4) (n + 1) (by omega)
  -- **Step 5.** The squares of radius `δ/4` about the fine samples, overlaid all at once.
  obtain ⟨c, hc⟩ : ∃ c : ℕ → Plane, ∀ j, c j = α (sample ((n + 1) * m) j) := ⟨_, fun _ => rfl⟩
  set r : ℝ := δ / 4 with hr_def
  have hr : 0 < r := by rw [hr_def]; linarith
  -- Consecutive centres are closer than one radius.
  have hstep : ∀ q < (n + 1) * m, Plane.supDist (c q) (c (q + 1)) < r := by
    intro q hq
    have hmem : sample ((n + 1) * m) (q + 1) ∈
        Icc (sample ((n + 1) * m) q) (sample ((n + 1) * m) (q + 1)) :=
      ⟨sample_mono (Nat.le_succ q), le_rfl⟩
    have hlt := hmesh₂ q hq _ hmem
    rw [Plane.supDist_comm, hc, hc]
    exact lt_of_le_of_lt (Plane.supDist_eq_dist_le _ _) hlt
  -- A fine sample of the `p`-th block lies on the `p`-th coarse subarc.
  have hcell : ∀ p j, p * m ≤ j → j ≤ p * m + m → c j ∈ subarcCell α (n + 1) p := by
    intro p j h₁ h₂
    refine ⟨sample ((n + 1) * m) j, sample_mem_Icc_of_block hm h₁ ?_, (hc j).symm⟩
    calc j ≤ p * m + m := h₂
      _ = (p + 1) * m := by ring
  -- Centres of nonconsecutive links are more than two radii apart.
  have hfarblock : ∀ p q, p ≤ n → q ≤ n → p + 1 < q →
      ∀ j, p * m ≤ j → j ≤ p * m + m → ∀ j', q * m ≤ j' → j' ≤ q * m + m →
        2 * r < Plane.supDist (c j) (c j') := by
    intro p q hp hq hpq j hj hj' k hk hk'
    have hdist := hsep p (by omega) q (by omega) (by omega) _ (hcell p j hj hj')
      _ (hcell q k hk hk')
    have hlt := lt_supDist_of_le_dist hρ' hdist
    rw [hr_def]; linarith
  -- **Step 6.** The chain is a plane chain.
  have hchain := isPlaneChain_familyChain (c := c) (N := (n + 1) * m) (m := m) (r := r) (n := n)
    h2c hr hn (le_of_eq (by ring)) hstep hfarblock
  -- **Step 7.** Each consecutive pair sits in the square of radius `3d` about its first centre.
  have hcpm : ∀ p, c (p * m) = α (sample (n + 1) p) := fun p => by
    rw [hc, sample_mul (k := n + 1) hm]
  have hnear : ∀ p, p + 1 ≤ n → ∀ j, p * m ≤ j → j ≤ p * m + m + m →
      Plane.supDist (c j) (c (p * m)) < 2 * d := by
    intro p hp j h₁ h₂
    -- Membership of a fine sample in a coarse cell, as a distance bound from its base point.
    have base : ∀ q, q < n + 1 → ∀ k, q * m ≤ k → k ≤ q * m + m →
        Plane.supDist (c k) (α (sample (n + 1) q)) < d := by
      intro q hq k hk hk'
      have hmem : sample ((n + 1) * m) k ∈ Icc (sample (n + 1) q) (sample (n + 1) (q + 1)) :=
        sample_mem_Icc_of_block hm hk (by calc k ≤ q * m + m := hk'
          _ = (q + 1) * m := by ring)
      have hlt := hmesh₁ q hq _ hmem
      rw [hc]
      exact lt_of_le_of_lt (Plane.supDist_eq_dist_le _ _) hlt
    by_cases hcase : j ≤ p * m + m
    · have := base p (by omega) j h₁ hcase
      rw [hcpm]; linarith
    · -- `j` is in the next block: go through the shared sample `α(t_{p+1})`.
      have h₁' : (p + 1) * m ≤ j := by
        have : (p + 1) * m = p * m + m := by ring
        omega
      have h₂' : j ≤ (p + 1) * m + m := by
        have : (p + 1) * m = p * m + m := by ring
        omega
      have hA' := base (p + 1) (by omega) j h₁' h₂'
      -- The two consecutive coarse samples are themselves within `d`.
      have hB' : Plane.supDist (α (sample (n + 1) (p + 1))) (α (sample (n + 1) p)) < d := by
        have hmem : sample (n + 1) (p + 1) ∈
            Icc (sample (n + 1) p) (sample (n + 1) (p + 1)) :=
          ⟨sample_mono (Nat.le_succ p), le_rfl⟩
        exact lt_of_le_of_lt (Plane.supDist_eq_dist_le _ _) (hmesh₁ p (by omega) _ hmem)
      have htri := Plane.supDist_triangle (c j) (α (sample (n + 1) (p + 1))) (c (p * m))
      rw [hcpm] at htri ⊢
      linarith
  have hcontain : ∀ p, p + 1 ≤ n → ∀ j, p * m ≤ j → j ≤ p * m + m + m →
      Plane.supDist (c j) (c (p * m)) + r ≤ 3 * d := by
    intro p hp j h₁ h₂
    have := hnear p hp j h₁ h₂
    rw [hr_def]; linarith
  have hxfar : ∀ z ∈ ({u, w} : Set Plane), ∀ p, p + 1 ≤ n →
      3 * d < Plane.supDist z (c (p * m)) := by
    intro z hz p hp
    have hmemA : c (p * m) ∈ α '' I :=
      ⟨sample (n + 1) p, sample_mem_I (by omega), (hcpm p).symm⟩
    have := hfar4 z hz _ hmemA
    linarith
  -- **Step 8.** `lem:outer-chain`.
  have hmemu : u ∈ ({u, w} : Set Plane) := Or.inl rfl
  have hmemw : w ∈ ({u, w} : Set Plane) := Or.inr rfl
  have houtu := outer_face_familyChain hchain
    (outerOnPairs_familyChain hcontain (hxfar u hmemu))
  have houtw := outer_face_familyChain hchain
    (outerOnPairs_familyChain hcontain (hxfar w hmemw))
  haveI : (Graph.chainUnion (familyChain c ((n + 1) * m) m r) 0 n).Finite :=
    hchain.block_finite (i := 0) (m := n) (by omega)
  have hdraw : Graph.IsDrawing (Graph.chainUnion (familyChain c ((n + 1) * m) m r) 0 n)
      segmentDrawing := hchain.block_isDrawing (by omega)
  have hface := Graph.unbounded_face_unique hdraw houtw.2 houtu.2
  -- **Step 9.** The outer face misses the arc.
  have hmiss : Disjoint (Graph.face (Graph.chainUnion (familyChain c ((n + 1) * m) m r) 0 n)
      segmentDrawing u) (α '' I) := by
    rw [Set.disjoint_right]
    intro z hz hzF
    obtain ⟨j, hjr, hzj⟩ := Set.mem_iUnion₂.1
      (image_subset_iUnion_closedSquare (α := α) (n := (n + 1) * m) (by positivity) hmesh₂ hz)
    rw [Finset.mem_range] at hjr
    -- The `j`-th square belongs to one link of the chain, hence to the whole chain.
    obtain ⟨i, hi, h₁, h₂⟩ := exists_block_index (j := j) (n := n) (m := m) (by omega)
    have hle₁ : familySquare c ((n + 1) * m) r j ≤ familyChain c ((n + 1) * m) m r i :=
      Graph.le_chainUnion (G := familyOverlay c ((n + 1) * m) r)
        (fun _ _ _ => familySquare_le) h₁ h₂
    have hle₂ : familyChain c ((n + 1) * m) m r i ≤
        Graph.chainUnion (familyChain c ((n + 1) * m) m r) 0 n :=
      Graph.le_chainUnion (G := familyOverlay c ((n + 1) * m) r)
        (fun _ _ _ => familyChain_le) (Nat.zero_le _) (by omega)
    have hfrsub : frontier (Plane.closedSquare (c j) r) ⊆
        Graph.pointSet (Graph.chainUnion (familyChain c ((n + 1) * m) m r) 0 n) segmentDrawing := by
      rw [← pointSet_familySquare (c := c) hr (le_of_lt hjr)]
      exact Graph.pointSet_mono (hle₁.trans hle₂)
    have hzj' : Plane.supDist z (c j) ≤ r := by rw [hc]; exact hzj
    rcases lt_or_eq_of_le hzj' with hlt | heq
    · exact notMem_face_of_mem_openSquare hfrsub houtu.2 hlt hzF
    · exact (Graph.face_subset_exterior _ _ _ hzF)
        (hfrsub (by rw [Plane.frontier_closedSquare]; exact heq))
  exact ⟨_, hdraw.isOpen_face u, Graph.isConnected_face houtu.1, Graph.mem_face houtu.1,
    hface ▸ Graph.mem_face houtw.1, hmiss⟩

/-- **`thm:arc-complement`, the polygonal half.**  Two distinct points off a simple arc are
joined, off the arc, by a *simple polygonal* arc.  This is the form `lem:accessible-dense`
consumes; the joining is `lem:polygonal-connected` inside the outer face. -/
theorem exists_simple_poly_compl_arc {A : Set Plane} (hA : IsArc A) (h2c : SquaresTwoConnected)
    {u w : Plane} (huw : u ≠ w) (hu : u ∉ A) (hw : w ∉ A) :
    ∃ P : Set Plane, IsPolygonal P ∧ IsArcBetween P u w ∧ P ⊆ Aᶜ := by
  obtain ⟨F, hFopen, hFconn, huF, hwF, hFA⟩ := exists_face_of_notMem_arc hA h2c hu hw
  obtain ⟨P, hPpoly, hParc, hPsub⟩ :=
    exists_simple_arc_of_polyAccessible hFopen hFconn.isPreconnected huw
      (polyAccessible_of_mem huF) (polyAccessible_of_mem hwF)
  refine ⟨P, hPpoly, hParc, fun z hz => ?_⟩
  by_cases hzuw : z = u ∨ z = w
  · rcases hzuw with rfl | rfl
    exacts [hu, hw]
  · exact Set.disjoint_left.1 hFA (hPsub ⟨hz, by simpa using hzuw⟩)

/-- **`thm:arc-complement`.**  The complement of a simple arc in the plane is connected. -/
theorem isConnected_compl_arc {A : Set Plane} (hA : IsArc A) (h2c : SquaresTwoConnected) :
    IsConnected Aᶜ := by
  refine ⟨?_, isPreconnected_of_forall_pair fun z hz y hy => ?_⟩
  · -- An arc is compact, so it misses the outside of a large square.
    obtain ⟨s, -, hs⟩ := Plane.exists_closedSquare_of_isBounded hA.isCompact.isBounded
    obtain ⟨t, ht⟩ := (Plane.isConnected_beyondSquare s).nonempty
    rw [Plane.beyondSquare_eq_compl] at ht
    exact ⟨t, fun htA => ht (hs htA)⟩
  · obtain ⟨F, -, hFconn, hzF, hyF, hFA⟩ := exists_face_of_notMem_arc hA h2c hz hy
    exact ⟨F, fun v hv => Set.disjoint_left.1 hFA hv, hzF, hyF, hFconn.isPreconnected⟩

end Schoenflies


==> anc/P5-kernel-deficit-lean-v6/vendor/schoenflies-lean/Schoenflies/ArcComplementPrep.lean <==
/-
Copyright (c) 2026 Álvaro Begué. All rights reserved.
Released under Apache 2.0 license as described in the file LICENSE.
Authors: Álvaro Begué
-/
import Schoenflies.PolygonalJordan
import Schoenflies.ModelCurve
import Schoenflies.SimpleArc
import Schoenflies.SquareMover
import Schoenflies.Graph.OuterFace
import Schoenflies.UniformBound

/-!
# Scaffolding for the arc-complement theorem

`thm:arc-complement` — a simple arc does not separate the plane — is proved by covering the
arc with a chain of small axis-parallel squares, overlaying their boundaries into one plane
graph `G`, and showing that the two given points lie in the outer face of `G`, which is then
disjoint from the arc. This module builds everything in that proof that does **not** need the
outer-chain lemma (`lem:outer-chain`), so that the theorem itself becomes a short assembly.

## What is here

1. *The square boundary as a polygon.* `Schoenflies.squarePolygon c hr : ClosedPolygon 1` is
   the axis-parallel square of `ℓ^∞`-radius `r` about `c`, presented the way the parity and
   overlay machinery consume a polygon — as a `ClosedPolygon`, not as a set. Its carrier is
   `frontier (Plane.closedSquare c r)` (`carrier_squarePolygon`), and the polygonal Jordan
   curve theorem then hands over that this frontier is a Jordan curve, is polygonal, and is
   separating, with `inside` the open square and `outside` the complement of the closed one.

   `Schoenflies.modelCurve` is the case `c = 0`, `r = 1` as a *set*; nothing there is a
   `ClosedPolygon`, so nothing there could be fed to the overlay.

2. *Two nearby congruent squares meet twice.* The route taken is the coordinate one, not the
   blueprint's topological one, because the meeting points can be written down: a vertical
   side of one square crosses a horizontal side of the other, transversally, in a single
   point. That "single point" is exactly what `Schoenflies.MeetsAreCut` needs to turn a
   meeting point into a *vertex* of the overlay graph, which is what
   `Graph.IsTwoConnected.union` consumes. See `exists_two_common_vertices` and the discussion
   before it.

3. *The uniform-continuity partition.* `Schoenflies.sample n i = i / n` is the even partition
   of `[0,1]`; `exists_mesh` says that for `n` large enough — and `n` may be asked to be a
   multiple of any prescribed `k`, which is what makes the fine partition refine the coarse
   one — every point of `α '' [t i, t (i+1)]` is within `ε` of `α (t i)`.

4. *Nonadjacent subarcs are at positive distance.* `exists_pos_dist_nonadjacent`.

5. *The covering clause.* `image_subset_iUnion_closedSquare`: the closed squares of radius `ε`
   about the samples cover the arc.

## Blueprint

* `squarePolygon`, `carrier_squarePolygon` — the square boundary of the proof of
  `thm:arc-complement` ("around every sample draw the boundary of the axis-parallel square of
  `ℓ^∞`-radius `δ/4`"), as a polygon.
* `isJordanCurve_frontier_closedSquare`, `isPolygonal_frontier_closedSquare`,
  `isSeparating_frontier_closedSquare`, `inside_frontier_closedSquare`,
  `outside_frontier_closedSquare` — `thm:polygonal-jordan` specialised to the square.
* `exists_two_meets`, `exists_two_frontier_inter` — "their boundary cycles therefore meet in
  at least two points", `thm:arc-complement`; `exists_two_meets` is the sharp form, in which
  each meeting point is a transversal crossing of two sides.
* `exists_two_common_vertices`, `exists_two_cut_points`, `exists_overlayPiece_end_subset` —
  the bridge from "two common points" to the two common **vertices** that
  `lem:union-two-connected` (`Graph.IsTwoConnected.union`) consumes.
* `sample`, `exists_mesh` — "By uniform continuity, choose a partition …", used twice in
  `thm:arc-complement` and again in `prop:anchored-square-mesh`.
* `exists_pos_dist_nonadjacent` — "Nonadjacent compact subarcs are disjoint, hence at positive
  distance by `lem:compact-separation`(b)".
* `image_subset_iUnion_closedSquare` — "Every point of `A` lies in or on one of the small
  squares".
-/

open Metric Set unitInterval
open scoped Graph

namespace Schoenflies

/-! ## Part 1: the boundary of a square, as a polygon

Everything is done in coordinates. The four corners are named, the four sides are the four
segments between consecutive corners, and the two lemmas `Plane.mem_seg_horiz` and
`Plane.mem_seg_vert` of `Schoenflies/ModelCurve.lean` reduce membership of a side to a pair of
scalar conditions. -/

namespace Plane

variable {c z : Plane} {r : ℝ}

/-- The sup distance in coordinates. -/
theorem supDist_eq_max (z c : Plane) : supDist z c = max |z 0 - c 0| |z 1 - c 1| := rfl

theorem mem_frontier_closedSquare :
    z ∈ frontier (closedSquare c r) ↔ max |z 0 - c 0| |z 1 - c 1| = r := by
  rw [frontier_closedSquare]
  exact Iff.rfl

/-- A point whose first coordinate is extreme and whose second is dominated is on the
boundary. -/
theorem mem_frontier_closedSquare_of_fst (h0 : |z 0 - c 0| = r) (h1 : |z 1 - c 1| ≤ r) :
    z ∈ frontier (closedSquare c r) :=
  mem_frontier_closedSquare.2 (by rw [max_eq_left (h0 ▸ h1), h0])

/-- The same with the roles of the two coordinates exchanged. -/
theorem mem_frontier_closedSquare_of_snd (h1 : |z 1 - c 1| = r) (h0 : |z 0 - c 0| ≤ r) :
    z ∈ frontier (closedSquare c r) :=
  mem_frontier_closedSquare.2 (by rw [max_eq_right (h1 ▸ h0), h1])

/-- The north-east corner of the square of radius `r` about `c`. -/
def sqNE (c : Plane) (r : ℝ) : Plane := mk (c 0 + r) (c 1 + r)

/-- The north-west corner. -/
def sqNW (c : Plane) (r : ℝ) : Plane := mk (c 0 - r) (c 1 + r)

/-- The south-west corner. -/
def sqSW (c : Plane) (r : ℝ) : Plane := mk (c 0 - r) (c 1 - r)

/-- The south-east corner. -/
def sqSE (c : Plane) (r : ℝ) : Plane := mk (c 0 + r) (c 1 - r)

@[simp] theorem sqNE_zero : sqNE c r 0 = c 0 + r := rfl
@[simp] theorem sqNE_one : sqNE c r 1 = c 1 + r := rfl
@[simp] theorem sqNW_zero : sqNW c r 0 = c 0 - r := rfl
@[simp] theorem sqNW_one : sqNW c r 1 = c 1 + r := rfl
@[simp] theorem sqSW_zero : sqSW c r 0 = c 0 - r := rfl
@[simp] theorem sqSW_one : sqSW c r 1 = c 1 - r := rfl
@[simp] theorem sqSE_zero : sqSE c r 0 = c 0 + r := rfl
@[simp] theorem sqSE_one : sqSE c r 1 = c 1 - r := rfl

/-- A real number is within `r` of `a` exactly when it lies on the segment from `a - r` to
`a + r`, in either order. Stated through `uIcc` so that the two orders are one lemma. -/
theorem mem_segment_abs {a r x : ℝ} (hr : 0 ≤ r) :
    x ∈ segment ℝ (a - r) (a + r) ↔ |x - a| ≤ r := by
  rw [segment_eq_Icc (by linarith), mem_Icc, abs_le]
  constructor <;> intro h <;> exact ⟨by linarith [h.1], by linarith [h.2]⟩

theorem mem_segment_abs' {a r x : ℝ} (hr : 0 ≤ r) :
    x ∈ segment ℝ (a + r) (a - r) ↔ |x - a| ≤ r := by
  rw [segment_symm]; exact mem_segment_abs hr

/-- The top side. -/
theorem mem_seg_top (hr : 0 ≤ r) :
    z ∈ segment ℝ (sqNE c r) (sqNW c r) ↔ z 1 = c 1 + r ∧ |z 0 - c 0| ≤ r := by
  rw [sqNE, sqNW, mem_segment_horiz, mem_segment_abs' hr]

/-- The left side. -/
theorem mem_seg_left (hr : 0 ≤ r) :
    z ∈ segment ℝ (sqNW c r) (sqSW c r) ↔ z 0 = c 0 - r ∧ |z 1 - c 1| ≤ r := by
  rw [sqNW, sqSW, mem_segment_vert, mem_segment_abs' hr]

/-- The bottom side. -/
theorem mem_seg_bottom (hr : 0 ≤ r) :
    z ∈ segment ℝ (sqSW c r) (sqSE c r) ↔ z 1 = c 1 - r ∧ |z 0 - c 0| ≤ r := by
  rw [sqSW, sqSE, mem_segment_horiz, mem_segment_abs hr]

/-- The right side. -/
theorem mem_seg_right (hr : 0 ≤ r) :
    z ∈ segment ℝ (sqSE c r) (sqNE c r) ↔ z 0 = c 0 + r ∧ |z 1 - c 1| ≤ r := by
  rw [sqSE, sqNE, mem_segment_vert, mem_segment_abs hr]

/-- **The boundary of a square is the union of its four sides.** -/
theorem mem_frontier_closedSquare_iff_sides (hr : 0 ≤ r) :
    z ∈ frontier (closedSquare c r) ↔
      z ∈ segment ℝ (sqNE c r) (sqNW c r) ∨ z ∈ segment ℝ (sqNW c r) (sqSW c r) ∨
      z ∈ segment ℝ (sqSW c r) (sqSE c r) ∨ z ∈ segment ℝ (sqSE c r) (sqNE c r) := by
  rw [mem_seg_top hr, mem_seg_left hr, mem_seg_bottom hr, mem_seg_right hr,
    mem_frontier_closedSquare]
  constructor
  · intro h
    have h0 : |z 0 - c 0| ≤ r := h ▸ le_max_left _ _
    have h1 : |z 1 - c 1| ≤ r := h ▸ le_max_right _ _
    rcases max_choice |z 0 - c 0| |z 1 - c 1| with hm | hm
    · rcases (abs_eq hr).1 (hm ▸ h) with h' | h'
      · exact Or.inr (Or.inr (Or.inr ⟨by linarith, h1⟩))
      · exact Or.inr (Or.inl ⟨by linarith, h1⟩)
    · rcases (abs_eq hr).1 (hm ▸ h) with h' | h'
      · exact Or.inl ⟨by linarith, h0⟩
      · exact Or.inr (Or.inr (Or.inl ⟨by linarith, h0⟩))
  · rintro (⟨h1, h0⟩ | ⟨h0, h1⟩ | ⟨h1, h0⟩ | ⟨h0, h1⟩)
    · have hz : |z 1 - c 1| = r := by rw [h1, add_sub_cancel_left, abs_of_nonneg hr]
      rw [hz, max_eq_right h0]
    · have hz : |z 0 - c 0| = r := by
        rw [h0, sub_sub_cancel_left, abs_neg, abs_of_nonneg hr]
      rw [hz, max_eq_left h1]
    · have hz : |z 1 - c 1| = r := by
        rw [h1, sub_sub_cancel_left, abs_neg, abs_of_nonneg hr]
      rw [hz, max_eq_right h0]
    · have hz : |z 0 - c 0| = r := by rw [h0, add_sub_cancel_left, abs_of_nonneg hr]
      rw [hz, max_eq_left h1]

end Plane

open Plane

/-! ### The square as a `ClosedPolygon`

Four corners in counterclockwise order. `edges_meet` splits into the four adjacent pairs,
where `segment_inter_shared` applies because consecutive sides are perpendicular, and the two
opposite pairs, which are disjoint because opposite sides are pinned to different values of
one coordinate. -/

variable {c : Plane} {r : ℝ}

/-- **The boundary of the axis-parallel square of `ℓ^∞`-radius `r` about `c`, as a closed
polygon.**This is the presentation the overlay and parity machinery consume;
`Schoenflies.modelCurve` is the case `c = 0`, `r = 1` but only as a set. -/
def squarePolygon (c : Plane) {r : ℝ} (hr : 0 < r) : ClosedPolygon 1 where
  vertex := ![sqNE c r, sqNW c r, sqSW c r, sqSE c r]
  vertex_inj := by
    -- Any two of the four corners differ in a coordinate; `r > 0` is what makes them differ.
    have hfst : ∀ p q : Plane, p 0 ≠ q 0 → p ≠ q := fun _ _ h e => h (by rw [e])
    have hsnd : ∀ p q : Plane, p 1 ≠ q 1 → p ≠ q := fun _ _ h e => h (by rw [e])
    have h01 : sqNE c r ≠ sqNW c r := hfst _ _ (by simp; linarith)
    have h02 : sqNE c r ≠ sqSW c r := hfst _ _ (by simp; linarith)
    have h03 : sqNE c r ≠ sqSE c r := hsnd _ _ (by simp; linarith)
    have h12 : sqNW c r ≠ sqSW c r := hsnd _ _ (by simp; linarith)
    have h13 : sqNW c r ≠ sqSE c r := hfst _ _ (by simp; linarith)
    have h23 : sqSW c r ≠ sqSE c r := hfst _ _ (by simp; linarith)
    intro i j hij
    have hi : ∀ i : ZMod 4, i = 0 ∨ i = 1 ∨ i = 2 ∨ i = 3 := by decide
    rcases hi i with rfl | rfl | rfl | rfl <;> rcases hi j with rfl | rfl | rfl | rfl
    · rfl
    · exact absurd hij h01
    · exact absurd hij h02
    · exact absurd hij h03
    · exact absurd hij.symm h01
    · rfl
    · exact absurd hij h12
    · exact absurd hij h13
    · exact absurd hij.symm h02
    · exact absurd hij.symm h12
    · rfl
    · exact absurd hij h23
    · exact absurd hij.symm h03
    · exact absurd hij.symm h13
    · exact absurd hij.symm h23
    · rfl
  edges_meet := by
    -- Consecutive sides are perpendicular, so they meet only at the corner they share.
    have mTL : segment ℝ (sqNE c r) (sqNW c r) ∩ segment ℝ (sqNW c r) (sqSW c r)
        ⊆ {sqNW c r} :=
      segment_inter_shared (by
        intro h; simp only [Plane.det, Plane.sub_apply, sqNE_zero, sqNE_one, sqNW_zero,
          sqNW_one, sqSW_zero, sqSW_one] at h; nlinarith)
    have mLB : segment ℝ (sqNW c r) (sqSW c r) ∩ segment ℝ (sqSW c r) (sqSE c r)
        ⊆ {sqSW c r} :=
      segment_inter_shared (by
        intro h; simp only [Plane.det, Plane.sub_apply, sqNW_zero, sqNW_one, sqSW_zero,
          sqSW_one, sqSE_zero, sqSE_one] at h; nlinarith)
    have mBR : segment ℝ (sqSW c r) (sqSE c r) ∩ segment ℝ (sqSE c r) (sqNE c r)
        ⊆ {sqSE c r} :=
      segment_inter_shared (by
        intro h; simp only [Plane.det, Plane.sub_apply, sqSW_zero, sqSW_one, sqSE_zero,
          sqSE_one, sqNE_zero, sqNE_one] at h; nlinarith)
    have mRT : segment ℝ (sqSE c r) (sqNE c r) ∩ segment ℝ (sqNE c r) (sqNW c r)
        ⊆ {sqNE c r} :=
      segment_inter_shared (by
        intro h; simp only [Plane.det, Plane.sub_apply, sqSE_zero, sqSE_one, sqNE_zero,
          sqNE_one, sqNW_zero, sqNW_one] at h; nlinarith)
    -- Opposite sides sit at different values of one coordinate, so they never meet.
    have mTB : ∀ z, z ∈ segment ℝ (sqNE c r) (sqNW c r) →
        z ∈ segment ℝ (sqSW c r) (sqSE c r) → False := by
      intro z h1 h2
      rw [mem_seg_top hr.le] at h1
      rw [mem_seg_bottom hr.le] at h2
      have := h1.1.symm.trans h2.1
      linarith
    have mLR : ∀ z, z ∈ segment ℝ (sqNW c r) (sqSW c r) →
        z ∈ segment ℝ (sqSE c r) (sqNE c r) → False := by
      intro z h1 h2
      rw [mem_seg_left hr.le] at h1
      rw [mem_seg_right hr.le] at h2
      have := h1.1.symm.trans h2.1
      linarith
    intro i j hij
    have hi : ∀ i : ZMod 4, i = 0 ∨ i = 1 ∨ i = 2 ∨ i = 3 := by decide
    rcases hi i with rfl | rfl | rfl | rfl <;> rcases hi j with rfl | rfl | rfl | rfl
    · exact absurd rfl hij
    · change segment ℝ (sqNE c r) (sqNW c r) ∩ segment ℝ (sqNW c r) (sqSW c r) ⊆
        {sqNE c r, sqNW c r}
      exact subset_trans mTL (by simp)
    · change segment ℝ (sqNE c r) (sqNW c r) ∩ segment ℝ (sqSW c r) (sqSE c r) ⊆
        {sqNE c r, sqNW c r}
      exact fun z hz => absurd hz.2 (fun h => mTB z hz.1 h)
    · change segment ℝ (sqNE c r) (sqNW c r) ∩ segment ℝ (sqSE c r) (sqNE c r) ⊆
        {sqNE c r, sqNW c r}
      rw [Set.inter_comm]
      exact subset_trans mRT (by simp)
    · change segment ℝ (sqNW c r) (sqSW c r) ∩ segment ℝ (sqNE c r) (sqNW c r) ⊆
        {sqNW c r, sqSW c r}
      rw [Set.inter_comm]
      exact subset_trans mTL (by simp)
    · exact absurd rfl hij
    · change segment ℝ (sqNW c r) (sqSW c r) ∩ segment ℝ (sqSW c r) (sqSE c r) ⊆
        {sqNW c r, sqSW c r}
      exact subset_trans mLB (by simp)
    · change segment ℝ (sqNW c r) (sqSW c r) ∩ segment ℝ (sqSE c r) (sqNE c r) ⊆
        {sqNW c r, sqSW c r}
      exact fun z hz => absurd hz.2 (fun h => mLR z hz.1 h)
    · change segment ℝ (sqSW c r) (sqSE c r) ∩ segment ℝ (sqNE c r) (sqNW c r) ⊆
        {sqSW c r, sqSE c r}
      exact fun z hz => absurd hz.1 (fun h => mTB z hz.2 h)
    · change segment ℝ (sqSW c r) (sqSE c r) ∩ segment ℝ (sqNW c r) (sqSW c r) ⊆
        {sqSW c r, sqSE c r}
      rw [Set.inter_comm]
      exact subset_trans mLB (by simp)
    · exact absurd rfl hij
    · change segment ℝ (sqSW c r) (sqSE c r) ∩ segment ℝ (sqSE c r) (sqNE c r) ⊆
        {sqSW c r, sqSE c r}
      exact subset_trans mBR (by simp)
    · change segment ℝ (sqSE c r) (sqNE c r) ∩ segment ℝ (sqNE c r) (sqNW c r) ⊆
        {sqSE c r, sqNE c r}
      exact subset_trans mRT (by simp)
    · change segment ℝ (sqSE c r) (sqNE c r) ∩ segment ℝ (sqNW c r) (sqSW c r) ⊆
        {sqSE c r, sqNE c r}
      exact fun z hz => absurd hz.1 (fun h => mLR z hz.2 h)
    · change segment ℝ (sqSE c r) (sqNE c r) ∩ segment ℝ (sqSW c r) (sqSE c r) ⊆
        {sqSE c r, sqNE c r}
      rw [Set.inter_comm]
      exact subset_trans mBR (by simp)
    · exact absurd rfl hij
  corner := by
    intro i
    -- The two edges at a corner are perpendicular, so the orientation form is `±4r²`.
    have hi : ∀ i : ZMod 4, i = 0 ∨ i = 1 ∨ i = 2 ∨ i = 3 := by decide
    rcases hi i with rfl | rfl | rfl | rfl
    · change det (sqSE c r - sqNE c r) (sqNW c r - sqNE c r) ≠ 0
      intro h
      simp only [Plane.det, Plane.sub_apply, sqNE_zero, sqNE_one, sqNW_zero, sqNW_one,
        sqSE_zero, sqSE_one] at h
      nlinarith
    · change det (sqNE c r - sqNW c r) (sqSW c r - sqNW c r) ≠ 0
      intro h
      simp only [Plane.det, Plane.sub_apply, sqNE_zero, sqNE_one, sqNW_zero, sqNW_one,
        sqSW_zero, sqSW_one] at h
      nlinarith
    · change det (sqNW c r - sqSW c r) (sqSE c r - sqSW c r) ≠ 0
      intro h
      simp only [Plane.det, Plane.sub_apply, sqNW_zero, sqNW_one, sqSW_zero, sqSW_one,
        sqSE_zero, sqSE_one] at h
      nlinarith
    · change det (sqSW c r - sqSE c r) (sqNE c r - sqSE c r) ≠ 0
      intro h
      simp only [Plane.det, Plane.sub_apply, sqSW_zero, sqSW_one, sqSE_zero, sqSE_one,
        sqNE_zero, sqNE_one] at h
      nlinarith

@[simp] theorem squarePolygon_vertex_zero (hr : 0 < r) :
    (squarePolygon c hr).vertex 0 = sqNE c r := rfl

@[simp] theorem squarePolygon_vertex_one (hr : 0 < r) :
    (squarePolygon c hr).vertex 1 = sqNW c r := rfl

@[simp] theorem squarePolygon_vertex_two (hr : 0 < r) :
    (squarePolygon c hr).vertex 2 = sqSW c r := rfl

@[simp] theorem squarePolygon_vertex_three (hr : 0 < r) :
    (squarePolygon c hr).vertex 3 = sqSE c r := rfl

theorem edge_squarePolygon_zero (hr : 0 < r) :
    (squarePolygon c hr).edge 0 = segment ℝ (sqNE c r) (sqNW c r) := rfl

theorem edge_squarePolygon_one (hr : 0 < r) :
    (squarePolygon c hr).edge 1 = segment ℝ (sqNW c r) (sqSW c r) := rfl

theorem edge_squarePolygon_two (hr : 0 < r) :
    (squarePolygon c hr).edge 2 = segment ℝ (sqSW c r) (sqSE c r) := rfl

theorem edge_squarePolygon_three (hr : 0 < r) :
    (squarePolygon c hr).edge 3 = segment ℝ (sqSE c r) (sqNE c r) := rfl

/-- **The polygon carries the boundary of the square.** This is the identification that lets
the polygonal Jordan curve theorem be read as a statement about `frontier (closedSquare c r)`,
and it is what the overlay consumes. -/
theorem carrier_squarePolygon (hr : 0 < r) :
    (squarePolygon c hr).carrier = frontier (closedSquare c r) := by
  ext z
  rw [Plane.mem_frontier_closedSquare_iff_sides hr.le]
  simp only [ClosedPolygon.carrier, mem_iUnion]
  constructor
  · rintro ⟨i, hz⟩
    have hi : ∀ i : ZMod 4, i = 0 ∨ i = 1 ∨ i = 2 ∨ i = 3 := by decide
    rcases hi i with rfl | rfl | rfl | rfl
    · exact Or.inl hz
    · exact Or.inr (Or.inl hz)
    · exact Or.inr (Or.inr (Or.inl hz))
    · exact Or.inr (Or.inr (Or.inr hz))
  · rintro (h | h | h | h)
    exacts [⟨0, h⟩, ⟨1, h⟩, ⟨2, h⟩, ⟨3, h⟩]

/-! ### What the polygonal Jordan curve theorem says about a square

All four clauses come from `main`; only the identification of the two regions is new, and it
is `Plane.connectedComponentIn_eq_of_frontier_disjoint` twice: once for the open square and
once for its complement. -/

theorem isJordanCurve_frontier_closedSquare (c : Plane) (hr : 0 < r) :
    IsJordanCurve (frontier (closedSquare c r)) :=
  carrier_squarePolygon hr ▸ (squarePolygon c hr).isJordanCurve_carrier

theorem isPolygonal_frontier_closedSquare (c : Plane) (hr : 0 < r) :
    IsPolygonal (frontier (closedSquare c r)) :=
  carrier_squarePolygon hr ▸ (squarePolygon c hr).isPolygonal_carrier

theorem isSeparating_frontier_closedSquare (c : Plane) (hr : 0 < r) :
    IsSeparating (frontier (closedSquare c r)) :=
  carrier_squarePolygon hr ▸ (squarePolygon c hr).isSeparating_carrier

namespace Plane

/-- A closed square is bounded — the statement for an arbitrary centre.
`Graph.isBounded_closedSquare` is the same fact for the centre `0` only. -/
theorem isBounded_closedSquare (c : Plane) (r : ℝ) :
    Bornology.IsBounded (closedSquare c r) := by
  refine (Metric.isBounded_closedBall (x := c) (r := Real.sqrt 2 * r)).subset fun z hz => ?_
  have hsup : supNorm (z - c) ≤ r := hz
  rw [Metric.mem_closedBall, dist_eq_norm]
  exact le_trans (norm_le_sqrt_two_mul_supNorm _)
    (mul_le_mul_of_nonneg_left hsup (Real.sqrt_nonneg 2))

/-- The outside of a square about `c` contains the outside of a large square about the
origin, hence is unbounded. -/
theorem beyondSquare_subset_compl_closedSquare (c : Plane) (r : ℝ) :
    beyondSquare (r + supNorm c) ⊆ (closedSquare c r)ᶜ := by
  intro x hx
  rw [beyondSquare_eq_compl] at hx
  have hx' : ¬ supNorm x ≤ r + supNorm c := by
    simpa [closedSquare] using hx
  intro hmem
  have hmem' : supDist x c ≤ r := hmem
  -- The triangle inequality against the centre, with `supDist · 0 = supNorm ·`.
  have h1 : supNorm x ≤ supDist x c + supNorm c := by simpa using supDist_triangle x c 0
  exact hx' (by linarith)

theorem not_isBounded_compl_closedSquare (c : Plane) (r : ℝ) :
    ¬ Bornology.IsBounded (closedSquare c r)ᶜ := fun h =>
  Graph.not_isBounded_beyondSquare (r + supNorm c)
    (h.subset (beyondSquare_subset_compl_closedSquare c r))

/-- Membership in the outside of a square, as membership in a translate of `beyondSquare`. -/
theorem mem_compl_closedSquare_iff (c : Plane) (r : ℝ) (x : Plane) :
    x ∈ (closedSquare c r)ᶜ ↔ x - c ∈ beyondSquare r := by
  rw [beyondSquare_eq_compl]
  simp only [mem_compl_iff, closedSquare, mem_setOf_eq, supDist_zero]
  exact Iff.rfl

theorem compl_closedSquare_eq_image (c : Plane) (r : ℝ) :
    (closedSquare c r)ᶜ = (fun x => x + c) '' beyondSquare r := by
  ext z
  rw [mem_compl_closedSquare_iff]
  constructor
  · intro hz
    exact ⟨z - c, hz, by simp⟩
  · rintro ⟨w, hw, rfl⟩
    simpa using hw

/-- The plane outside a closed square is connected: a translate of `beyondSquare`. -/
theorem isConnected_compl_closedSquare (c : Plane) (r : ℝ) :
    IsConnected (closedSquare c r)ᶜ := by
  rw [compl_closedSquare_eq_image]
  exact (isConnected_beyondSquare r).image _ (by fun_prop)

/-- The complement of the boundary is the open square together with the outside. -/
theorem compl_frontier_closedSquare (c : Plane) (r : ℝ) :
    (frontier (closedSquare c r))ᶜ = openSquare c r ∪ (closedSquare c r)ᶜ := by
  ext z
  rw [frontier_closedSquare]
  simp only [mem_compl_iff, mem_setOf_eq, mem_union, openSquare, closedSquare, not_le]
  constructor
  · intro h
    rcases lt_or_gt_of_ne h with h' | h'
    · exact Or.inl h'
    · exact Or.inr h'
  · rintro (h | h)
    · exact ne_of_lt h
    · exact ne_of_gt h

/-- `Plane.openSquare_subset_closedSquare` already exists on `main`, but in
`Schoenflies/Graph/Redrawing.lean`, which is far above this module in the import order (its
home should be `Schoenflies/Square.lean`).  Kept `private` here so that the two never collide;
delete it once the public one is moved down. -/
private theorem openSquare_subset_closedSquare' (c : Plane) (r : ℝ) :
    openSquare c r ⊆ closedSquare c r :=
  fun z hz => show supDist z c ≤ r from le_of_lt hz

/-- The frontier of the *open* square lies in the frontier of the closed one. That inclusion
is all `lem:recognizing-a-component` needs. -/
theorem frontier_openSquare_subset (c : Plane) (r : ℝ) :
    frontier (openSquare c r) ⊆ frontier (closedSquare c r) := by
  rw [(isOpen_openSquare c r).frontier_eq, frontier_closedSquare]
  rintro z ⟨hz1, hz2⟩
  have h1 : supDist z c ≤ r :=
    (isClosed_closedSquare c r).closure_subset_iff.2 (openSquare_subset_closedSquare' c r) hz1
  exact le_antisymm h1 (not_lt.1 hz2)

end Plane

/-- **The inside of a square boundary is the open square.** -/
theorem inside_frontier_closedSquare (c : Plane) (r : ℝ) :
    inside (frontier (closedSquare c r)) = openSquare c r := by
  have hcompl := Plane.compl_frontier_closedSquare c r
  -- Both pieces of the complement are whole components, by `lem:recognizing-a-component`.
  have hcomp₁ : ∀ x ∈ openSquare c r,
      connectedComponentIn (frontier (closedSquare c r))ᶜ x = openSquare c r := by
    intro x hx
    refine Plane.connectedComponentIn_eq_of_frontier_disjoint (Plane.isOpen_openSquare c r)
      (Plane.convex_openSquare c r).isPreconnected ?_ ?_ hx
    · rw [hcompl]; exact subset_union_left
    · rw [eq_empty_iff_forall_notMem]
      exact fun z hz => hz.2 (Plane.frontier_openSquare_subset c r hz.1)
  have hcomp₂ : ∀ x ∈ (closedSquare c r)ᶜ,
      connectedComponentIn (frontier (closedSquare c r))ᶜ x = (closedSquare c r)ᶜ := by
    intro x hx
    refine Plane.connectedComponentIn_eq_of_frontier_disjoint
      (Plane.isClosed_closedSquare c r).isOpen_compl
      (Plane.isConnected_compl_closedSquare c r).isPreconnected ?_ ?_ hx
    · rw [hcompl]; exact subset_union_right
    · rw [eq_empty_iff_forall_notMem]
      intro z hz
      rw [frontier_compl] at hz
      exact hz.2 hz.1
  ext x
  constructor
  · rintro ⟨hx, hb⟩
    have hx : x ∈ openSquare c r ∪ (closedSquare c r)ᶜ := by
      rw [← hcompl]; exact hx
    rcases hx with hx | hx
    · exact hx
    · rw [hcomp₂ x hx] at hb
      exact absurd hb (Plane.not_isBounded_compl_closedSquare c r)
  · intro hx
    have hxc : x ∈ (frontier (closedSquare c r))ᶜ := by rw [hcompl]; exact Or.inl hx
    refine ⟨hxc, ?_⟩
    rw [hcomp₁ x hx]
    exact (Plane.isBounded_closedSquare c r).subset (Plane.openSquare_subset_closedSquare' c r)

/-- **The outside of a square boundary is the complement of the closed square.** -/
theorem outside_frontier_closedSquare (c : Plane) (r : ℝ) :
    outside (frontier (closedSquare c r)) = (closedSquare c r)ᶜ := by
  have hin := inside_frontier_closedSquare c r
  have hcompl := Plane.compl_frontier_closedSquare c r
  ext x
  constructor
  · intro hx
    have hx' : x ∈ (frontier (closedSquare c r))ᶜ := hx.1
    rw [hcompl] at hx'
    rcases hx' with h | h
    · exact absurd (hin.symm.subset h) (Set.disjoint_right.1 disjoint_inside_outside hx)
    · exact h
  · intro hx
    have hx' : x ∈ (frontier (closedSquare c r))ᶜ := by rw [hcompl]; exact Or.inr hx
    have hmem : x ∈ inside (frontier (closedSquare c r)) ∪
        outside (frontier (closedSquare c r)) := by
      rw [inside_union_outside]; exact hx'
    rcases hmem with h | h
    · exact absurd (show supDist x c ≤ r from le_of_lt (hin.subset h)) hx
    · exact h


/-! ## Part 2: two nearby congruent squares meet twice

The blueprint (`thm:arc-complement`) argues topologically: neither congruent square contains
the other, so each boundary has nonempty relatively open parts inside the other open square and
outside the other closed square, and a single intersection point could not disconnect a
connected boundary curve.

**The route taken here is the coordinate one**, and it proves more than the blueprint asks.
Write the two centres as `c₁` and `c₂ = c₁ + (a, b)` with `|a|, |b| < r`. Then

* the vertical side of `S₁` on the side of `c₂` crosses the horizontal side of `S₂` away from
  `c₁`, in the single point `(c₁₀ ± r, c₂₁ ∓ r)`;
* the horizontal side of `S₁` away from `c₂` crosses the vertical side of `S₂` on the side of
  `c₁`, in the single point `(c₂₀ ∓ r, c₁₁ ± r)`;

and the two points differ because their first coordinates differ by `2r - |a| ≠ 0`. Each is a
*transversal* crossing — the meet of the two sides is a singleton, not a segment — which is
exactly what `MeetsAreCut` turns into a cut point and hence into a **vertex** of the overlay
graph. Two common points would not be enough for `Graph.IsTwoConnected.union`, which wants two
common vertices; see `exists_two_common_vertices`. -/

/-- The four sides of the square of `ℓ^∞`-radius `r` about `c`, as `Piece`s, in the same cyclic
order as `squarePolygon`. -/
def squarePieces (c : Plane) (r : ℝ) : List Piece :=
  [(sqNE c r, sqNW c r), (sqNW c r, sqSW c r), (sqSW c r, sqSE c r), (sqSE c r, sqNE c r)]

theorem cover_squarePieces (c : Plane) (hr : 0 ≤ r) :
    cover (squarePieces c r) = frontier (closedSquare c r) := by
  ext z
  rw [Plane.mem_frontier_closedSquare_iff_sides hr]
  simp only [squarePieces, cover_cons, cover_nil, Piece.seg, mem_union, mem_empty_iff_false,
    or_false]

theorem squarePieces_nondeg (c : Plane) (hr : 0 < r) :
    ∀ P ∈ squarePieces c r, P.Nondeg := by
  have hfst : ∀ p q : Plane, p 0 ≠ q 0 → p ≠ q := fun _ _ h e => h (by rw [e])
  have hsnd : ∀ p q : Plane, p 1 ≠ q 1 → p ≠ q := fun _ _ h e => h (by rw [e])
  intro P hP
  simp only [squarePieces, List.mem_cons, List.not_mem_nil, or_false] at hP
  rcases hP with rfl | rfl | rfl | rfl
  · exact hfst _ _ (by simp; linarith)
  · exact hsnd _ _ (by simp; linarith)
  · exact hfst _ _ (by simp; linarith)
  · exact hsnd _ _ (by simp; linarith)

/-! ### A vertical side crosses a horizontal side in one point -/

/-- Membership in a real segment from two inequalities, in whichever order the ends come. -/
theorem mem_segment_of_bounds {u v y : ℝ} (h : u ≤ y ∧ y ≤ v ∨ v ≤ y ∧ y ≤ u) :
    y ∈ segment ℝ u v := by
  rw [segment_eq_uIcc, Set.mem_uIcc]
  exact h

/-- **A vertical segment and a horizontal segment that reach each other meet in exactly one
point.** Both coordinates are pinned, one by each segment. -/
theorem meetOf_vert_horiz {x₀ y₀ u v s t : ℝ}
    (hy : y₀ ∈ segment ℝ u v) (hx : x₀ ∈ segment ℝ s t) :
    meetOf (Plane.mk x₀ u, Plane.mk x₀ v) (Plane.mk s y₀, Plane.mk t y₀) =
      {Plane.mk x₀ y₀} := by
  ext z
  simp only [meetOf, Piece.seg, mem_inter_iff, mem_singleton_iff]
  rw [mem_segment_vert, mem_segment_horiz]
  constructor
  · rintro ⟨⟨hz0, -⟩, ⟨hz1, -⟩⟩
    ext i
    fin_cases i
    · simpa using hz0
    · simpa using hz1
  · rintro rfl
    exact ⟨⟨rfl, hy⟩, ⟨rfl, hx⟩⟩

/-- The same crossing with the two pieces in the other order. -/
theorem meetOf_horiz_vert {x₀ y₀ u v s t : ℝ}
    (hx : x₀ ∈ segment ℝ s t) (hy : y₀ ∈ segment ℝ u v) :
    meetOf (Plane.mk s y₀, Plane.mk t y₀) (Plane.mk x₀ u, Plane.mk x₀ v) =
      {Plane.mk x₀ y₀} := by
  rw [meetOf_comm]
  exact meetOf_vert_horiz hy hx

/-- **Two congruent axis-parallel squares whose centres are less than one radius apart have
boundaries meeting in at least two points**, and each meeting point is a *transversal*
crossing: the two sides that produce it meet in a singleton.

The two centres are not required to be distinct — for equal centres the two squares coincide
and the two points produced are two of the four corners, which is what the blueprint's "or
coincide" allows. -/
theorem exists_two_meets {c₁ c₂ : Plane} {r : ℝ} (hr : 0 < r)
    (hd : Plane.supDist c₁ c₂ < r) :
    ∃ p q : Plane, p ≠ q ∧
      (∃ P ∈ squarePieces c₁ r, ∃ Q ∈ squarePieces c₂ r, meetOf P Q = {p}) ∧
      (∃ P ∈ squarePieces c₁ r, ∃ Q ∈ squarePieces c₂ r, meetOf P Q = {q}) := by
  rw [Plane.supDist_eq_max, max_lt_iff, abs_lt, abs_lt] at hd
  obtain ⟨⟨ha₁, ha₂⟩, ⟨hb₁, hb₂⟩⟩ := hd
  -- `ha₁ : -r < c₁ 0 - c₂ 0`, `ha₂ : c₁ 0 - c₂ 0 < r`, and likewise for the second
  -- coordinate.  The four cases are the four sign patterns of `c₂ - c₁`.
  have hfst : ∀ (x y u v : ℝ), x ≠ y → Plane.mk x u ≠ Plane.mk y v := by
    intro x y u v hxy hcon
    exact hxy (by simpa using congrArg (fun p : Plane => p 0) hcon)
  rcases le_or_gt (c₁ 0) (c₂ 0) with hA | hA <;> rcases le_or_gt (c₁ 1) (c₂ 1) with hB | hB
  · -- `c₂` is to the north-east: the right side of `S₁` meets the bottom side of `S₂`, and the
    -- top side of `S₁` meets the left side of `S₂`.
    refine ⟨Plane.mk (c₁ 0 + r) (c₂ 1 - r), Plane.mk (c₂ 0 - r) (c₁ 1 + r),
      hfst _ _ _ _ (by intro h; linarith), ?_, ?_⟩
    · refine ⟨(Plane.mk (c₁ 0 + r) (c₁ 1 - r), Plane.mk (c₁ 0 + r) (c₁ 1 + r)), by
        simp [squarePieces, Plane.sqNE, Plane.sqNW, Plane.sqSW, Plane.sqSE],
        (Plane.mk (c₂ 0 - r) (c₂ 1 - r), Plane.mk (c₂ 0 + r) (c₂ 1 - r)), by
        simp [squarePieces, Plane.sqNE, Plane.sqNW, Plane.sqSW, Plane.sqSE], ?_⟩
      exact meetOf_vert_horiz (mem_segment_of_bounds (Or.inl ⟨by linarith, by linarith⟩))
        (mem_segment_of_bounds (Or.inl ⟨by linarith, by linarith⟩))
    · refine ⟨(Plane.mk (c₁ 0 + r) (c₁ 1 + r), Plane.mk (c₁ 0 - r) (c₁ 1 + r)), by
        simp [squarePieces, Plane.sqNE, Plane.sqNW, Plane.sqSW, Plane.sqSE],
        (Plane.mk (c₂ 0 - r) (c₂ 1 + r), Plane.mk (c₂ 0 - r) (c₂ 1 - r)), by
        simp [squarePieces, Plane.sqNE, Plane.sqNW, Plane.sqSW, Plane.sqSE], ?_⟩
      exact meetOf_horiz_vert (mem_segment_of_bounds (Or.inr ⟨by linarith, by linarith⟩))
        (mem_segment_of_bounds (Or.inr ⟨by linarith, by linarith⟩))
  · -- `c₂` is to the south-east.
    refine ⟨Plane.mk (c₁ 0 + r) (c₂ 1 + r), Plane.mk (c₂ 0 - r) (c₁ 1 - r),
      hfst _ _ _ _ (by intro h; linarith), ?_, ?_⟩
    · refine ⟨(Plane.mk (c₁ 0 + r) (c₁ 1 - r), Plane.mk (c₁ 0 + r) (c₁ 1 + r)), by
        simp [squarePieces, Plane.sqNE, Plane.sqNW, Plane.sqSW, Plane.sqSE],
        (Plane.mk (c₂ 0 + r) (c₂ 1 + r), Plane.mk (c₂ 0 - r) (c₂ 1 + r)), by
        simp [squarePieces, Plane.sqNE, Plane.sqNW, Plane.sqSW, Plane.sqSE], ?_⟩
      exact meetOf_vert_horiz (mem_segment_of_bounds (Or.inl ⟨by linarith, by linarith⟩))
        (mem_segment_of_bounds (Or.inr ⟨by linarith, by linarith⟩))
    · refine ⟨(Plane.mk (c₁ 0 - r) (c₁ 1 - r), Plane.mk (c₁ 0 + r) (c₁ 1 - r)), by
        simp [squarePieces, Plane.sqNE, Plane.sqNW, Plane.sqSW, Plane.sqSE],
        (Plane.mk (c₂ 0 - r) (c₂ 1 + r), Plane.mk (c₂ 0 - r) (c₂ 1 - r)), by
        simp [squarePieces, Plane.sqNE, Plane.sqNW, Plane.sqSW, Plane.sqSE], ?_⟩
      exact meetOf_horiz_vert (mem_segment_of_bounds (Or.inl ⟨by linarith, by linarith⟩))
        (mem_segment_of_bounds (Or.inr ⟨by linarith, by linarith⟩))
  · -- `c₂` is to the north-west.
    refine ⟨Plane.mk (c₁ 0 - r) (c₂ 1 - r), Plane.mk (c₂ 0 + r) (c₁ 1 + r),
      hfst _ _ _ _ (by intro h; linarith), ?_, ?_⟩
    · refine ⟨(Plane.mk (c₁ 0 - r) (c₁ 1 + r), Plane.mk (c₁ 0 - r) (c₁ 1 - r)), by
        simp [squarePieces, Plane.sqNE, Plane.sqNW, Plane.sqSW, Plane.sqSE],
        (Plane.mk (c₂ 0 - r) (c₂ 1 - r), Plane.mk (c₂ 0 + r) (c₂ 1 - r)), by
        simp [squarePieces, Plane.sqNE, Plane.sqNW, Plane.sqSW, Plane.sqSE], ?_⟩
      exact meetOf_vert_horiz (mem_segment_of_bounds (Or.inr ⟨by linarith, by linarith⟩))
        (mem_segment_of_bounds (Or.inl ⟨by linarith, by linarith⟩))
    · refine ⟨(Plane.mk (c₁ 0 + r) (c₁ 1 + r), Plane.mk (c₁ 0 - r) (c₁ 1 + r)), by
        simp [squarePieces, Plane.sqNE, Plane.sqNW, Plane.sqSW, Plane.sqSE],
        (Plane.mk (c₂ 0 + r) (c₂ 1 - r), Plane.mk (c₂ 0 + r) (c₂ 1 + r)), by
        simp [squarePieces, Plane.sqNE, Plane.sqNW, Plane.sqSW, Plane.sqSE], ?_⟩
      exact meetOf_horiz_vert (mem_segment_of_bounds (Or.inr ⟨by linarith, by linarith⟩))
        (mem_segment_of_bounds (Or.inl ⟨by linarith, by linarith⟩))
  · -- `c₂` is to the south-west.
    refine ⟨Plane.mk (c₁ 0 - r) (c₂ 1 + r), Plane.mk (c₂ 0 + r) (c₁ 1 - r),
      hfst _ _ _ _ (by intro h; linarith), ?_, ?_⟩
    · refine ⟨(Plane.mk (c₁ 0 - r) (c₁ 1 + r), Plane.mk (c₁ 0 - r) (c₁ 1 - r)), by
        simp [squarePieces, Plane.sqNE, Plane.sqNW, Plane.sqSW, Plane.sqSE],
        (Plane.mk (c₂ 0 + r) (c₂ 1 + r), Plane.mk (c₂ 0 - r) (c₂ 1 + r)), by
        simp [squarePieces, Plane.sqNE, Plane.sqNW, Plane.sqSW, Plane.sqSE], ?_⟩
      exact meetOf_vert_horiz (mem_segment_of_bounds (Or.inr ⟨by linarith, by linarith⟩))
        (mem_segment_of_bounds (Or.inr ⟨by linarith, by linarith⟩))
    · refine ⟨(Plane.mk (c₁ 0 - r) (c₁ 1 - r), Plane.mk (c₁ 0 + r) (c₁ 1 - r)), by
        simp [squarePieces, Plane.sqNE, Plane.sqNW, Plane.sqSW, Plane.sqSE],
        (Plane.mk (c₂ 0 + r) (c₂ 1 - r), Plane.mk (c₂ 0 + r) (c₂ 1 + r)), by
        simp [squarePieces, Plane.sqNE, Plane.sqNW, Plane.sqSW, Plane.sqSE], ?_⟩
      exact meetOf_horiz_vert (mem_segment_of_bounds (Or.inl ⟨by linarith, by linarith⟩))
        (mem_segment_of_bounds (Or.inl ⟨by linarith, by linarith⟩))

/-! ### From a meeting point to a vertex of the overlay

`Graph.IsTwoConnected.union` needs two common **vertices**, not two common points.  The
overlay's cut-point condition `MeetsAreCut` says that both ends of the meet of two source
pieces are cut points; when the meet is a *singleton* both ends are that one point, so the
crossing point is a cut point, and `overlayGraph_mem_vertexSet_of_mem_cover` promotes a cut
point on the union to a vertex.  This is the whole bridge, and it is why `exists_two_meets` is
stated with singleton meets rather than with mere common points. -/

/-- A transversal crossing of two source pieces is a **cut point** of any overlay built on
them, hence a vertex of the overlay graph. -/
theorem overlayGraph_mem_vertexSet_of_meetOf_eq_singleton {pieces : List Piece}
    {points : List Plane} (hnd : ∀ P ∈ pieces, P.Nondeg) (hMeets : MeetsAreCut pieces points)
    {P Q : Piece} (hP : P ∈ pieces) (hQ : Q ∈ pieces) {p : Plane}
    (hmeet : meetOf P Q = {p}) : p ∈ V(overlayGraph pieces points) := by
  have hp : p ∈ meetOf P Q := by rw [hmeet]; exact rfl
  -- A piece never meets itself in a single point: its two ends are distinct.
  have hPQ : P ≠ Q := by
    rintro rfl
    have hseg : P.seg = {p} := by
      rw [← hmeet]
      exact (Set.inter_self _).symm
    have h1 : P.1 ∈ P.seg := left_mem_segment ℝ _ _
    have h2 : P.2 ∈ P.seg := right_mem_segment ℝ _ _
    rw [hseg, mem_singleton_iff] at h1 h2
    exact hnd P hP (h1.trans h2.symm)
  obtain ⟨u, v, huv, hu, -⟩ := hMeets P hP Q hQ hPQ ⟨p, hp⟩
  have hup : u = p := by
    have hmem : u ∈ segment ℝ u v := left_mem_segment ℝ _ _
    rw [← huv, hmeet, mem_singleton_iff] at hmem
    exact hmem
  exact overlayGraph_mem_vertexSet_of_mem_cover hnd (hup ▸ hu)
    (Set.mem_iUnion₂.2 ⟨P, hP, hp.1⟩)

/-- The crossing point lies on both square boundaries. -/
theorem mem_frontier_of_meetOf_eq_singleton {c₁ c₂ : Plane} {r : ℝ} (hr : 0 ≤ r)
    {P Q : Piece} {p : Plane} (hP : P ∈ squarePieces c₁ r) (hQ : Q ∈ squarePieces c₂ r)
    (h : meetOf P Q = {p}) :
    p ∈ frontier (closedSquare c₁ r) ∧ p ∈ frontier (closedSquare c₂ r) := by
  have hp : p ∈ meetOf P Q := by rw [h]; exact rfl
  constructor
  · rw [← cover_squarePieces c₁ hr]
    exact Set.mem_iUnion₂.2 ⟨P, hP, hp.1⟩
  · rw [← cover_squarePieces c₂ hr]
    exact Set.mem_iUnion₂.2 ⟨Q, hQ, hp.2⟩

/-- **The blueprint's statement**: the two boundaries meet in at least two points. -/
theorem exists_two_frontier_inter {c₁ c₂ : Plane} {r : ℝ} (hr : 0 < r)
    (hd : Plane.supDist c₁ c₂ < r) :
    ∃ p q : Plane, p ≠ q ∧
      p ∈ frontier (closedSquare c₁ r) ∩ frontier (closedSquare c₂ r) ∧
      q ∈ frontier (closedSquare c₁ r) ∩ frontier (closedSquare c₂ r) := by
  obtain ⟨p, q, hpq, ⟨P, hP, Q, hQ, hp⟩, ⟨P', hP', Q', hQ', hq⟩⟩ := exists_two_meets hr hd
  exact ⟨p, q, hpq, mem_frontier_of_meetOf_eq_singleton hr.le hP hQ hp,
    mem_frontier_of_meetOf_eq_singleton hr.le hP' hQ' hq⟩

/-- **Two nearby squares contribute two common vertices to any overlay containing both.**

This is the form `Graph.IsTwoConnected.union` consumes: `a ≠ b`, with both `a` and `b` vertices
of the graphs being joined.  What is *not* proved here — because it depends on how the next
wave splits one overlay into the pieces it unions — is that `p` and `q` are vertices of the two
*sub*graphs `Γ` and `Γ'` separately.  The extra fact needed for that is recorded by
`exists_two_cut_points` below: `p` and `q` are cut points lying on each of the two boundaries,
so `overlayGraph_mem_vertexSet_of_mem_cover` places them in the vertex set of whichever
sub-overlay covers the boundary in question. -/
theorem exists_two_common_vertices {pieces : List Piece} {points : List Plane}
    (hnd : ∀ P ∈ pieces, P.Nondeg) (hMeets : MeetsAreCut pieces points)
    {c₁ c₂ : Plane} {r : ℝ} (hr : 0 < r) (hd : Plane.supDist c₁ c₂ < r)
    (h₁ : ∀ P ∈ squarePieces c₁ r, P ∈ pieces) (h₂ : ∀ P ∈ squarePieces c₂ r, P ∈ pieces) :
    ∃ p q : Plane, p ≠ q ∧ p ∈ V(overlayGraph pieces points) ∧
      q ∈ V(overlayGraph pieces points) := by
  obtain ⟨p, q, hpq, ⟨P, hP, Q, hQ, hp⟩, ⟨P', hP', Q', hQ', hq⟩⟩ := exists_two_meets hr hd
  exact ⟨p, q, hpq,
    overlayGraph_mem_vertexSet_of_meetOf_eq_singleton hnd hMeets (h₁ P hP) (h₂ Q hQ) hp,
    overlayGraph_mem_vertexSet_of_meetOf_eq_singleton hnd hMeets (h₁ P' hP') (h₂ Q' hQ') hq⟩

/-! ### Localizing a cut point to one source piece

`overlayGraph_mem_vertexSet_of_mem_cover` says a cut point on the union is a vertex, but it
says nothing about *which* edge it is an end of.  The next wave has to place the two common
points of two neighbouring squares in the vertex sets of the two graphs being unioned, and for
that the edge must be pinned inside the boundary it came from.  The three lemmas below do that;
the first two are general facts about `subdivide` whose home is `Schoenflies/Subdivide.lean`. -/

/-- Subdividing is monotone in the piece list. -/
theorem subdivide_mono : ∀ (points : List Plane) {l pieces : List Piece},
    (∀ P ∈ l, P ∈ pieces) → ∀ Q ∈ subdivide l points, Q ∈ subdivide pieces points := by
  intro points
  induction points with
  | nil => intro l pieces h Q hQ; exact h Q hQ
  | cons p ps ih =>
    intro l pieces h Q hQ
    rw [subdivide_cons] at hQ ⊢
    refine ih ?_ Q hQ
    intro R hR
    simp only [splitAllAt, List.mem_flatMap] at hR ⊢
    obtain ⟨P, hP, hRP⟩ := hR
    exact ⟨P, h P hP, hRP⟩

/-- **A cut point on a source piece is an end of an overlay edge inside that source piece.**
This is `overlayGraph_mem_vertexSet_of_mem_cover` with the witnessing edge named and pinned:
the edge lies inside the prescribed source segment, so a subgraph spanned by the edges inside
that segment has the point among its vertices. -/
theorem exists_overlayPiece_end_subset {pieces : List Piece} {points : List Plane}
    (hnd : ∀ P ∈ pieces, P.Nondeg) {x : Plane} (hxp : x ∈ points)
    {P₀ : Piece} (hP₀ : P₀ ∈ pieces) (hx : x ∈ P₀.seg) :
    ∃ Q ∈ overlayPieces pieces points, (x = Q.1 ∨ x = Q.2) ∧ Q.seg ⊆ P₀.seg := by
  -- The pieces of the subdivision of `[P₀]` alone already cover `P₀.seg`.
  have hcov : x ∈ cover (subdivide [P₀] points) := by
    rw [subdivide_cover, cover_cons, cover_nil, union_empty]
    exact hx
  simp only [cover, mem_iUnion, exists_prop] at hcov
  obtain ⟨Q, hQ, hxQ⟩ := hcov
  have hQpieces : Q ∈ subdivide pieces points :=
    subdivide_mono points (by simpa using hP₀) Q hQ
  have hQsub : Q.seg ⊆ P₀.seg := by
    obtain ⟨R, hR, hseg, -⟩ := subdivide_subset [P₀] points Q hQ
    rw [List.mem_singleton] at hR
    exact hR ▸ hseg
  have hint : x ∉ Q.interior := subdivide_avoids points hnd x hxp Q hQpieces
  have hend : x = Q.1 ∨ x = Q.2 := by
    by_contra hcon
    push Not at hcon
    exact hint (mem_openSegment_of_ne_left_right (Ne.symm hcon.1) (Ne.symm hcon.2) hxQ)
  refine ⟨orientPiece Q, mem_overlayPieces.2 ⟨Q, hQpieces, rfl⟩, ?_, ?_⟩
  · exact (orientPiece_ends Q x).2 hend
  · rw [orientPiece_seg]
    exact hQsub

/-- The localizable form: two distinct **cut points**, each lying on both square boundaries.
Feed a cut point together with "it lies on the union carried by `Γ`" to
`overlayGraph_mem_vertexSet_of_mem_cover` to get a vertex of `Γ`. -/
theorem exists_two_cut_points {pieces : List Piece} {points : List Plane}
    (hnd : ∀ P ∈ pieces, P.Nondeg) (hMeets : MeetsAreCut pieces points)
    {c₁ c₂ : Plane} {r : ℝ} (hr : 0 < r) (hd : Plane.supDist c₁ c₂ < r)
    (h₁ : ∀ P ∈ squarePieces c₁ r, P ∈ pieces) (h₂ : ∀ P ∈ squarePieces c₂ r, P ∈ pieces) :
    ∃ p q : Plane, p ≠ q ∧ p ∈ points ∧ q ∈ points ∧
      p ∈ frontier (closedSquare c₁ r) ∩ frontier (closedSquare c₂ r) ∧
      q ∈ frontier (closedSquare c₁ r) ∩ frontier (closedSquare c₂ r) := by
  -- The cut-point half is `MeetsAreCut` at a singleton meet, exactly as in the vertex lemma.
  have key : ∀ {P Q : Piece} {z : Plane}, P ∈ pieces → Q ∈ pieces → meetOf P Q = {z} →
      z ∈ points := by
    intro P Q z hP hQ hmeet
    have hp : z ∈ meetOf P Q := by rw [hmeet]; exact rfl
    have hPQ : P ≠ Q := by
      rintro rfl
      have hseg : P.seg = {z} := by rw [← hmeet]; exact (Set.inter_self _).symm
      have h1 : P.1 ∈ P.seg := left_mem_segment ℝ _ _
      have h2 : P.2 ∈ P.seg := right_mem_segment ℝ _ _
      rw [hseg, mem_singleton_iff] at h1 h2
      exact hnd P hP (h1.trans h2.symm)
    obtain ⟨u, v, huv, hu, -⟩ := hMeets P hP Q hQ hPQ ⟨z, hp⟩
    have hmem : u ∈ segment ℝ u v := left_mem_segment ℝ _ _
    rw [← huv, hmeet, mem_singleton_iff] at hmem
    exact hmem ▸ hu
  obtain ⟨p, q, hpq, ⟨P, hP, Q, hQ, hp⟩, ⟨P', hP', Q', hQ', hq⟩⟩ := exists_two_meets hr hd
  exact ⟨p, q, hpq, key (h₁ P hP) (h₂ Q hQ) hp, key (h₁ P' hP') (h₂ Q' hQ') hq,
    mem_frontier_of_meetOf_eq_singleton hr.le hP hQ hp,
    mem_frontier_of_meetOf_eq_singleton hr.le hP' hQ' hq⟩

/-! ## Part 3: the uniform-continuity partition

The blueprint asks for "a partition `0 = t₀ < t₁ < ⋯ < t_k = 1`, with `k ≥ 3`, such that every
point of `α([t_{i-1}, t_i])` is at distance less than `ε` from `α(t_{i-1})`", and separately for
a refinement of it inside each piece.  Both are served by the **even** partition: nothing in
the proof uses anything about the partition beyond the mesh bound, and taking `t_i = i/n`
makes "the fine partition refines the coarse one" the arithmetic identity `sample (k*m) (i*m)
= sample k i` rather than a bookkeeping argument.  The number of pieces can be forced to be a
multiple of any prescribed `k` and hence as large as one likes, which covers the `k ≥ 3`
clause. -/

/-- The `i`-th point of the even partition of `[0,1]` into `n` pieces. -/
noncomputable def sample (n i : ℕ) : ℝ := (i : ℝ) / n

@[simp] theorem sample_zero (n : ℕ) : sample n 0 = 0 := by simp [sample]

theorem sample_last {n : ℕ} (hn : 0 < n) : sample n n = 1 := by
  have hne : (n : ℝ) ≠ 0 := Nat.cast_ne_zero.2 hn.ne'
  rw [sample, div_self hne]

theorem sample_nonneg (n i : ℕ) : 0 ≤ sample n i :=
  div_nonneg (Nat.cast_nonneg i) (Nat.cast_nonneg n)

theorem sample_mono {n i j : ℕ} (h : i ≤ j) : sample n i ≤ sample n j := by
  have hij : (i : ℝ) ≤ j := by exact_mod_cast h
  have key : sample n j - sample n i = ((j : ℝ) - i) / n := by simp only [sample]; ring
  have hpos : 0 ≤ ((j : ℝ) - i) / n := div_nonneg (by linarith) (Nat.cast_nonneg n)
  linarith [key, hpos]

theorem sample_strictMono {n i j : ℕ} (hn : 0 < n) (h : i < j) :
    sample n i < sample n j := by
  have hnR : (0 : ℝ) < n := by exact_mod_cast hn
  have hij : (i : ℝ) < j := by exact_mod_cast h
  have key : sample n j - sample n i = ((j : ℝ) - i) / n := by simp only [sample]; ring
  have hpos : 0 < ((j : ℝ) - i) / n := div_pos (by linarith) hnR
  linarith [key, hpos]

theorem sample_le_one {n i : ℕ} (h : i ≤ n) : sample n i ≤ 1 := by
  rcases Nat.eq_zero_or_pos n with rfl | hn
  · simp [sample, Nat.le_zero.1 h]
  · rw [← sample_last hn]; exact sample_mono h

theorem sample_mem_I {n i : ℕ} (h : i ≤ n) : sample n i ∈ I :=
  ⟨sample_nonneg n i, sample_le_one h⟩

/-- Consecutive samples are `1/n` apart. -/
theorem sample_succ_sub (n i : ℕ) :
    sample n (i + 1) - sample n i = 1 / n := by
  simp only [sample, Nat.cast_add, Nat.cast_one]
  rw [div_sub_div_same]
  norm_num

/-- The fine partition refines the coarse one: the multiples of `m` among the `k*m` samples
are the `k` samples. -/
theorem sample_mul {k m i : ℕ} (hm : 0 < m) : sample (k * m) (i * m) = sample k i := by
  have hmR : (m : ℝ) ≠ 0 := Nat.cast_ne_zero.2 hm.ne'
  simp only [sample, Nat.cast_mul]
  rw [mul_comm (i : ℝ) (m : ℝ), mul_comm (k : ℝ) (m : ℝ), mul_div_mul_left _ _ hmR]

theorem Icc_sample_subset_I {n i : ℕ} (h : i + 1 ≤ n) :
    Icc (sample n i) (sample n (i + 1)) ⊆ I := fun _ hs =>
  ⟨le_trans (sample_nonneg n i) hs.1, le_trans hs.2 (sample_le_one h)⟩

/-- Every parameter lies in one of the `n` closed cells of the even partition. -/
theorem exists_mem_Icc_sample {n : ℕ} (hn : 0 < n) {s : ℝ} (hs : s ∈ I) :
    ∃ i < n, s ∈ Icc (sample n i) (sample n (i + 1)) := by
  have hnR : (0 : ℝ) < n := by exact_mod_cast hn
  set j : ℕ := ⌊s * n⌋₊ with hj
  have hs0 : 0 ≤ s := hs.1
  have hjle : (j : ℝ) ≤ s * n := Nat.floor_le (mul_nonneg hs0 hnR.le)
  have hjlt : s * n < j + 1 := Nat.lt_floor_add_one _
  by_cases hjn : j < n
  · refine ⟨j, hjn, ?_, ?_⟩
    · rw [sample, div_le_iff₀ hnR]; exact hjle
    · rw [sample, le_div_iff₀ hnR]; push_cast; linarith
  · -- The floor can only reach `n` at `s = 1`; then the last cell contains `s`.
    have hjn' : n ≤ j := Nat.not_lt.1 hjn
    have hsn : s * n ≤ n := by nlinarith [hs.2, hnR.le]
    have hjeq : (j : ℝ) ≤ n := le_trans hjle hsn
    have hjn'' : j = n := le_antisymm (by exact_mod_cast hjeq) hjn'
    have hge : (n : ℝ) ≤ s * n := hjn'' ▸ hjle
    have hs1 : s = 1 := le_antisymm hs.2 (by nlinarith [hge, hnR])
    refine ⟨n - 1, by omega, ?_, ?_⟩
    · rw [hs1]; exact sample_le_one (by omega)
    · rw [show n - 1 + 1 = n from by omega, sample_last hn]; exact hs.2

/-- **The uniform-continuity partition.**  For every `ε > 0` and every prescribed `k > 0` there
is a multiple `k * m` of `k` such that on each cell of the even partition into `k * m` pieces
the map moves by less than `ε`.  Taking `k = 1` gives the plain statement; taking `k` to be the
size of a coarser partition makes this one a refinement of it, by `sample_mul`. -/
theorem exists_mesh {α : ℝ → Plane} (hα : ContinuousOn α I) {ε : ℝ} (hε : 0 < ε)
    (k : ℕ) (hk : 0 < k) :
    ∃ m : ℕ, 0 < m ∧ ∀ i < k * m, ∀ s ∈ Icc (sample (k * m) i) (sample (k * m) (i + 1)),
      dist (α s) (α (sample (k * m) i)) < ε := by
  obtain ⟨δ, hδ, hδ'⟩ := Metric.uniformContinuousOn_iff.1
    (isCompact_I.uniformContinuousOn_of_continuous hα) ε hε
  obtain ⟨N, hN⟩ := exists_nat_gt (1 / δ)
  refine ⟨N + 1, Nat.succ_pos N, fun i hi s hs => ?_⟩
  set n : ℕ := k * (N + 1) with hn
  have hnpos : 0 < n := Nat.mul_pos hk (Nat.succ_pos N)
  have hnR : (0 : ℝ) < n := by exact_mod_cast hnpos
  -- `1/n < δ`, because `n ≥ N + 1 > 1/δ`.
  have hstep : 1 / (n : ℝ) < δ := by
    have h1 : (1 : ℝ) / δ < n := by
      refine lt_of_lt_of_le hN ?_
      have : N + 1 ≤ n := by
        calc N + 1 = 1 * (N + 1) := (one_mul _).symm
          _ ≤ k * (N + 1) := Nat.mul_le_mul_right _ hk
      exact_mod_cast le_trans (Nat.le_succ N) this
    rw [div_lt_iff₀ hδ] at h1
    rw [div_lt_iff₀ hnR]
    linarith
  have hiI : sample n i ∈ I := sample_mem_I (by omega)
  have hsI : s ∈ I := Icc_sample_subset_I (n := n) (by omega) hs
  refine hδ' s hsI (sample n i) hiI ?_
  rw [Real.dist_eq, abs_sub_lt_iff]
  have hd := sample_succ_sub n i
  constructor <;> [linarith [hs.1, hs.2]; linarith [hs.1, hs.2]]

/-! ## Part 4: nonadjacent subarcs are at positive distance -/

/-- The `i`-th subarc of the even partition of an arc into `n` pieces. -/
def subarcCell (α : ℝ → Plane) (n i : ℕ) : Set Plane :=
  α '' Icc (sample n i) (sample n (i + 1))

theorem isCompact_subarcCell {α : ℝ → Plane} (hα : ContinuousOn α I) {n i : ℕ}
    (h : i + 1 ≤ n) : IsCompact (subarcCell α n i) :=
  isCompact_image_of_subset_I hα (Icc_sample_subset_I h) isClosed_Icc

theorem subarcCell_nonempty {α : ℝ → Plane} {n i : ℕ} : (subarcCell α n i).Nonempty :=
  ⟨α (sample n i), ⟨sample n i, ⟨le_refl _, sample_mono (Nat.le_succ i)⟩, rfl⟩⟩

/-- Nonadjacent cells of an injective parametrisation are disjoint: their parameter intervals
are, and injectivity carries that to the images. -/
theorem disjoint_subarcCell {α : ℝ → Plane} (hinj : InjOn α I) {n i j : ℕ}
    (hi : i + 1 ≤ n) (hj : j + 1 ≤ n) (hij : i + 2 ≤ j) :
    Disjoint (subarcCell α n i) (subarcCell α n j) := by
  have hn : 0 < n := by omega
  rw [Set.disjoint_left]
  rintro x ⟨u, hu, rfl⟩ ⟨v, hv, hvu⟩
  have huI : u ∈ I := Icc_sample_subset_I hi hu
  have hvI : v ∈ I := Icc_sample_subset_I hj hv
  have : v = u := hinj hvI huI hvu
  subst this
  have h1 : v ≤ sample n (i + 1) := hu.2
  have h2 : sample n j ≤ v := hv.1
  have hlt : sample n (i + 1) < sample n j := sample_strictMono hn (by omega)
  exact absurd (lt_of_le_of_lt h2 (lt_of_le_of_lt h1 hlt)) (lt_irrefl _)

/-- **Nonadjacent subarcs are at positive distance** — the blueprint's `δ'`.  A finite family
of positive separations, merged by `exists_pos_forall_of_finite`. -/
theorem exists_pos_dist_nonadjacent {α : ℝ → Plane} (hα : ContinuousOn α I) (hinj : InjOn α I)
    {n : ℕ} :
    ∃ ρ > 0, ∀ i < n, ∀ j < n, i + 2 ≤ j →
      ∀ x ∈ subarcCell α n i, ∀ y ∈ subarcCell α n j, ρ ≤ dist x y := by
  classical
  set S : Set (ℕ × ℕ) := {p | p.1 < n ∧ p.2 < n} with hS
  have hSfin : S.Finite := by
    refine Set.Finite.subset (Set.finite_Iio n |>.prod (Set.finite_Iio n)) ?_
    rintro ⟨i, j⟩ ⟨hi, hj⟩
    exact ⟨hi, hj⟩
  have hmono : ∀ p : ℕ × ℕ, ∀ ⦃δ ε : ℝ⦄, 0 < δ → δ ≤ ε →
      (p.1 + 2 ≤ p.2 → ∀ x ∈ subarcCell α n p.1, ∀ y ∈ subarcCell α n p.2, ε ≤ dist x y) →
      (p.1 + 2 ≤ p.2 → ∀ x ∈ subarcCell α n p.1, ∀ y ∈ subarcCell α n p.2, δ ≤ dist x y) :=
    fun _ _ _ _ hle h had x hx y hy => le_trans hle (h had x hx y hy)
  have hex : ∀ p ∈ S, ∃ ε > 0,
      (p.1 + 2 ≤ p.2 → ∀ x ∈ subarcCell α n p.1, ∀ y ∈ subarcCell α n p.2, ε ≤ dist x y) := by
    rintro ⟨i, j⟩ ⟨hi, hj⟩
    by_cases had : i + 2 ≤ j
    · have hcK : IsCompact (subarcCell α n i) := isCompact_subarcCell hα (by omega)
      have hcL : IsCompact (subarcCell α n j) := isCompact_subarcCell hα (by omega)
      obtain ⟨ρ, hρ, hbound⟩ := Plane.exists_dist_pos hcK hcL
        (disjoint_subarcCell hinj (by omega) (by omega) had)
      exact ⟨ρ, hρ, fun _ => hbound⟩
    · exact ⟨1, one_pos, fun h => absurd h had⟩
  obtain ⟨ρ, hρ, hall⟩ := exists_pos_forall_of_finite hSfin hmono hex
  exact ⟨ρ, hρ, fun i hi j hj had => hall (i, j) ⟨hi, hj⟩ had⟩

/-! ## Part 5: the covering clause -/

/-- **Every point of the arc lies in or on one of the small squares.**  This is what makes the
outer face of the assembled graph disjoint from the arc: a point of the arc is either inside
one of the squares — and then separated from the outer face by that square's boundary cycle —
or on one, and then it is a point of the graph. -/
theorem image_subset_iUnion_closedSquare {α : ℝ → Plane} {n : ℕ} (hn : 0 < n) {ε : ℝ}
    (hmesh : ∀ i < n, ∀ s ∈ Icc (sample n i) (sample n (i + 1)),
      dist (α s) (α (sample n i)) < ε) :
    α '' I ⊆ ⋃ i ∈ Finset.range n, closedSquare (α (sample n i)) ε := by
  rintro x ⟨s, hs, rfl⟩
  obtain ⟨i, hi, hmem⟩ := exists_mem_Icc_sample hn hs
  refine Set.mem_iUnion₂.2 ⟨i, Finset.mem_range.2 hi, ?_⟩
  have hd : dist (α s) (α (sample n i)) < ε := hmesh i hi s hmem
  change Plane.supDist (α s) (α (sample n i)) ≤ ε
  calc Plane.supDist (α s) (α (sample n i)) = Plane.supNorm (α s - α (sample n i)) := rfl
    _ ≤ ‖α s - α (sample n i)‖ := Plane.supNorm_le_norm _
    _ = dist (α s) (α (sample n i)) := (dist_eq_norm _ _).symm
    _ ≤ ε := le_of_lt hd

/-! ## The shape of `lem:outer-chain` this module expects to be handed

This is a note to the integrator, not a declaration.  `thm:arc-complement` consumes the
outer-chain lemma exactly once, and the form that makes the assembly short is the following.
`Γ : ℕ → Graph Plane Piece` are the chain graphs, all subgraphs of **one** overlay graph `G`
built from the concatenation of the `squarePieces` of every sample — so that "after subdividing
common points into vertices" is discharged by construction rather than assumed, and so that all
the `Γ i` are `Graph.Compatible` with each other for free (they share edge names because they
share the ambient edge type `Piece`).

```
theorem outer_chain {k : ℕ} (hk : 3 ≤ k) (Γ : ℕ → Graph Plane Piece)
    (drawing : Piece → ℝ → Plane)
    (hfin : ∀ i < k, (Γ i).Finite)
    (hdraw : ∀ i < k, Graph.IsDrawing (Γ i) drawing)
    (h2c : ∀ i < k, (Γ i).IsTwoConnected)
    (hshare : ∀ i, i + 1 < k → ∃ a b : Plane, a ≠ b ∧
      a ∈ V(Γ i) ∧ a ∈ V(Γ (i+1)) ∧ b ∈ V(Γ i) ∧ b ∈ V(Γ (i+1)))
    (hfar : ∀ i j, i < k → j < k → i + 2 ≤ j →
      Disjoint (Graph.pointSet (Γ i) drawing) (Graph.pointSet (Γ j) drawing))
    {x : Plane}
    (houter : ∀ i, i + 1 < k → ¬ Bornology.IsBounded
      (Graph.face ((Γ i).union (Γ (i+1))) drawing x)) :
    ¬ Bornology.IsBounded (Graph.face (chainUnion Γ k) drawing x)
```

with `chainUnion Γ k` the fold of `Graph.union` over `i < k`, exported as a `def` with
`vertexSet` / `edgeSet` / `IsLink` lemmas.  Three things matter for the join:

* **"outer face" must be stated as `¬ IsBounded (face …)`, not as `face … = face … base` for
  some chosen base point.**  `Graph.exists_unbounded_face` and `Graph.unbounded_face_unique`
  make the two equivalent, but the arc-complement proof gets its hypothesis from
  `Graph.beyondSquare_subset_face` applied to a containing square, which is naturally an
  unboundedness statement about `x`'s own face.
* **`hshare` must be about vertices**, which is what `exists_two_common_vertices` and
  `exists_two_cut_points` + `exists_overlayPiece_end_subset` above deliver.  Two common
  *points* would not compose with `Graph.IsTwoConnected.union`.
* **`hfar` is about point sets, not vertex sets.**  The arc-complement proof gets it from
  `exists_pos_dist_nonadjacent`: nonadjacent samples are at distance `≥ δ` while the squares
  have radius `δ/4`, so the two point sets are `δ/2` apart.
-/

end Schoenflies


==> anc/P5-kernel-deficit-lean-v6/vendor/schoenflies-lean/Schoenflies/ArcMonotone.lean <==
/-
Copyright (c) 2026 Álvaro Begué. All rights reserved.
Released under Apache 2.0 license as described in the file LICENSE.
Authors: Álvaro Begué
-/
import Schoenflies.Subarc

/-!
# A continuous injection between two arcs is monotone

Two parametrizations `f` and `f'` of two arcs, and a continuous injection `g` carrying the
first arc onto the second. Then `g` respects the order in which the two parametrizations
traverse their arcs: the composite parameter map

  `s ↦ (the parameter at which f' sits at g (f s))`

is strictly monotone on `[0, 1]` — increasing or decreasing according to whether `g` matches
the two parametrizations' starting points or swaps them. Consequently `g` carries a subarc of
the first arc onto a subarc of the second, with the *corresponding* parameters.

That last sentence is what every consumer wants, and it is `ArcMatch.image_image_uIcc`:

  `g '' (f '' uIcc s u) = f' '' uIcc (transferParam f f' g s) (transferParam f f' g u)`.

Stated over `uIcc`, it is **orientation-free**: `uIcc` is unordered, so the identity holds
whether the transfer map increases or decreases, and a consumer that does not know which way
round its two parametrizations run does not have to find out. Only the two corollaries about
*initial* and *terminal* subarcs (`image_initial`, `image_terminal`) need the matching-endpoint
hypothesis, and they take it explicitly.

## How the parameter map is built

No inverse parametrization is constructed as a continuous map. `arcParam f' p` picks, by choice,
*a* parameter in `[0, 1]` sitting at `p`; injectivity of `f'` makes it *the* parameter, and its
continuity along the composite is proved by hand from `Schoenflies.exists_ball_inter_subset_image`
— the statement, already on `main`, that a parametrization is an open map onto its arc. That is
exactly the continuity of the inverse, in the only form needed here, and it avoids constructing a
homeomorphism `↥I ≃ₜ ↥A` and pushing it through subtype coercions.

With the composite continuous and injective on `[0, 1]`, Mathlib's
`ContinuousOn.strictMonoOn_of_injOn_Icc'` supplies the monotone-or-antitone dichotomy.

## Blueprint

There is **no blueprint statement for this**. The manuscript uses it silently, in two places:

* `def:matched-pair`, clause 3 — "on each corresponding pair of edges, `g` restricts to a fixed
  chosen homeomorphism between them, matching endpoints". When an edge is subdivided, the two
  halves of that homeomorphism have to be the chosen homeomorphisms of the two new edges; that
  they *are* half-arc-to-half-arc, rather than merely arc-to-arc, is this file.
* `def:generated-structure`, operation 1 (edge subdivision) — "the corresponding point is
  inserted into the corresponding edge using the edge parametrization". "Corresponding" is the
  transfer map below, and the sentence's content is that inserting corresponding points splits
  the edge homeomorphism into two edge homeomorphisms.

Declarations:

* `Schoenflies.arcParam` — the parameter of a point on a parametrized arc.
* `Schoenflies.ArcMatch` — the hypothesis bundle: two parametrized arcs and a continuous
  injection of the first onto the second.
* `Schoenflies.transferParam` — the induced map on parameters.
* `Schoenflies.ArcMatch.continuousOn_param`, `…injOn_param`,
  `…strictMonoOn_or_strictAntiOn_param` — the monotonicity.
* `Schoenflies.ArcMatch.image_image_uIcc`, `…image_subarc` — the orientation-free conclusion.
* `Schoenflies.ArcMatch.image_initial`, `…image_terminal` — initial and terminal subarcs, given
  matching endpoints.
-/

open Set unitInterval

namespace Schoenflies

/-! ### The parameter of a point on a parametrized arc -/

open scoped Classical in
/-- The parameter in `[0, 1]` at which `f` sits at `p`, chosen; junk (`0`) when there is none.

Only ever used under an injectivity hypothesis, which makes the choice unique
(`arcParam_eq_of_apply`). -/
noncomputable def arcParam (f : ℝ → Plane) (p : Plane) : ℝ :=
  if h : ∃ s, s ∈ I ∧ f s = p then h.choose else 0

variable {f f' : ℝ → Plane} {g : Plane → Plane} {p : Plane} {s u : ℝ}

theorem arcParam_spec (hp : p ∈ f '' I) : arcParam f p ∈ I ∧ f (arcParam f p) = p := by
  have h : ∃ s, s ∈ I ∧ f s = p := by
    obtain ⟨s, hs, rfl⟩ := hp
    exact ⟨s, hs, rfl⟩
  rw [arcParam, dif_pos h]
  exact h.choose_spec

theorem arcParam_mem_I (hp : p ∈ f '' I) : arcParam f p ∈ I := (arcParam_spec hp).1

theorem apply_arcParam (hp : p ∈ f '' I) : f (arcParam f p) = p := (arcParam_spec hp).2

/-- Under injectivity the chosen parameter is the only one. -/
theorem arcParam_eq_of_apply (hi : InjOn f I) (hs : s ∈ I) (hfs : f s = p) : arcParam f p = s :=
  hi (arcParam_mem_I ⟨s, hs, hfs⟩) hs ((apply_arcParam ⟨s, hs, hfs⟩).trans hfs.symm)

/-! ### The hypothesis bundle -/

/-- Two parametrized arcs and a continuous injection of the first onto the second.

A `Prop`-valued bundle rather than seven separate hypotheses: every theorem below needs most of
them, and a consumer assembles it once. -/
structure ArcMatch (f f' : ℝ → Plane) (g : Plane → Plane) : Prop where
  /-- The source parametrization is continuous. -/
  continuousOn_src : ContinuousOn f I
  /-- …and injective. -/
  injOn_src : InjOn f I
  /-- The target parametrization is continuous. -/
  continuousOn_tgt : ContinuousOn f' I
  /-- …and injective. -/
  injOn_tgt : InjOn f' I
  /-- The map is continuous on the source arc. -/
  continuousOn_map : ContinuousOn g (f '' I)
  /-- …and injective on it. -/
  injOn_map : InjOn g (f '' I)
  /-- …and carries the source arc onto the target arc. -/
  image_eq : g '' (f '' I) = f' '' I

/-- The map `g` induces on parameters: send `s` to the parameter at which `f'` sits at
`g (f s)`.

A plain `def`, not depending on the `ArcMatch` proof, so that a consumer can name the target
parameter before it has assembled the hypotheses — which is exactly what
`Schoenflies/RealizeSubdivHomeo.lean` does. -/
noncomputable def transferParam (f f' : ℝ → Plane) (g : Plane → Plane) : ℝ → ℝ :=
  fun s => arcParam f' (g (f s))

namespace ArcMatch

variable (h : ArcMatch f f' g)
include h

theorem mem_image_map (hs : s ∈ I) : g (f s) ∈ f' '' I := by
  rw [← h.image_eq]
  exact ⟨f s, ⟨s, hs, rfl⟩, rfl⟩

theorem param_mem_I (hs : s ∈ I) : transferParam f f' g s ∈ I :=
  arcParam_mem_I (h.mem_image_map hs)

/-- **The defining property**: the target parametrization at the transferred parameter is the
image of the source parametrization. -/
theorem apply_param (hs : s ∈ I) : f' (transferParam f f' g s) = g (f s) :=
  apply_arcParam (h.mem_image_map hs)

/-- The transferred parameter is characterized, not merely chosen. -/
theorem param_eq (hu : u ∈ I) (heq : f' u = g (f s)) : transferParam f f' g s = u :=
  arcParam_eq_of_apply h.injOn_tgt hu heq

theorem injOn_param : InjOn (transferParam f f' g) I := by
  intro s hs u hu hsu
  -- Equal transferred parameters give equal images, and both maps are injective.
  have : g (f s) = g (f u) := by
    rw [← h.apply_param hs, ← h.apply_param hu, hsu]
  exact h.injOn_src hs hu (h.injOn_map ⟨s, hs, rfl⟩ ⟨u, hu, rfl⟩ this)

/-- **The transfer map is continuous.** This is the continuity of the inverse parametrization
`f'⁻¹`, in the only form needed, and it is proved from the fact that a parametrization is an open
map onto its arc: a prescribed parameter window around `transferParam f f' g s` pulls back to a
ball around `g (f s)`, and continuity of `g ∘ f` turns that into a parameter window around `s`. -/
theorem continuousOn_param : ContinuousOn (transferParam f f' g) I := by
  intro s hs
  rw [Metric.continuousWithinAt_iff]
  intro ε hε
  set u₀ := transferParam f f' g s with hu₀
  have hu₀I : u₀ ∈ I := h.param_mem_I hs
  have hval : f' u₀ = g (f s) := h.apply_param hs
  -- The point `g (f s)` is the image of the parameter window `Ioo (u₀ - ε) (u₀ + ε)`.
  have hx : g (f s) ∈ f' '' (Ioo (u₀ - ε) (u₀ + ε) ∩ I) :=
    ⟨u₀, ⟨⟨by linarith, by linarith⟩, hu₀I⟩, hval⟩
  obtain ⟨r, hr, hball⟩ :=
    exists_ball_inter_subset_image h.continuousOn_tgt h.injOn_tgt isOpen_Ioo hx
  -- `g ∘ f` is continuous within the parameter interval at `s`.
  have hcomp : ContinuousWithinAt (fun x => g (f x)) I s :=
    (h.continuousOn_map (f s) ⟨s, hs, rfl⟩).comp (h.continuousOn_src s hs) (mapsTo_image f I)
  obtain ⟨δ, hδ, hclose⟩ := Metric.continuousWithinAt_iff.mp hcomp r hr
  refine ⟨δ, hδ, fun {x} hxI hxs => ?_⟩
  have hin : g (f x) ∈ Metric.ball (g (f s)) r ∩ f' '' I :=
    ⟨Metric.mem_ball.mpr (hclose hxI hxs), h.mem_image_map hxI⟩
  obtain ⟨v, ⟨hvw, hvI⟩, hveq⟩ := hball hin
  -- Injectivity of `f'` identifies that parameter with the transferred one.
  have : transferParam f f' g x = v :=
    h.injOn_tgt (h.param_mem_I hxI) hvI ((h.apply_param hxI).trans hveq.symm)
  rw [Real.dist_eq, this, abs_lt]
  exact ⟨by linarith [hvw.1], by linarith [hvw.2]⟩

/-- **The transfer map is strictly monotone**, in one direction or the other. Which one is
decided by the endpoints; every conclusion below that does not mention an endpoint holds in
both cases. -/
theorem strictMonoOn_or_strictAntiOn_param :
    StrictMonoOn (transferParam f f' g) I ∨ StrictAntiOn (transferParam f f' g) I :=
  ContinuousOn.strictMonoOn_of_injOn_Icc' zero_le_one h.continuousOn_param h.injOn_param

/-- **Every target parameter is hit.** `g` is onto the target arc and `f'` parametrizes it, so
the transfer map is onto `[0, 1]` — this is where `image_eq` earns its keep. -/
theorem surjOn_param : I ⊆ transferParam f f' g '' I := by
  intro v hv
  have hmem : f' v ∈ g '' (f '' I) := by rw [h.image_eq]; exact ⟨v, hv, rfl⟩
  obtain ⟨y, ⟨x, hx, rfl⟩, hy⟩ := hmem
  exact ⟨x, hx, h.param_eq hv hy.symm⟩

/-- The transfer map is a bijection of the parameter interval. -/
theorem image_param_I : transferParam f f' g '' I = I :=
  subset_antisymm (by rintro _ ⟨x, hx, rfl⟩; exact h.param_mem_I hx) h.surjOn_param

/-! ### The image of a parameter interval -/

theorem param_mem_uIcc (hs : s ∈ I) (hu : u ∈ I) {x : ℝ} (hx : x ∈ uIcc s u) :
    transferParam f f' g x ∈ uIcc (transferParam f f' g s) (transferParam f f' g u) := by
  have hxI : x ∈ I := uIcc_subset_I hs hu hx
  rw [mem_uIcc] at hx ⊢
  rcases h.strictMonoOn_or_strictAntiOn_param with hm | hm
  · rcases hx with ⟨h₁, h₂⟩ | ⟨h₁, h₂⟩
    · exact Or.inl ⟨hm.monotoneOn hs hxI h₁, hm.monotoneOn hxI hu h₂⟩
    · exact Or.inr ⟨hm.monotoneOn hu hxI h₁, hm.monotoneOn hxI hs h₂⟩
  · rcases hx with ⟨h₁, h₂⟩ | ⟨h₁, h₂⟩
    · exact Or.inr ⟨hm.antitoneOn hxI hu h₂, hm.antitoneOn hs hxI h₁⟩
    · exact Or.inl ⟨hm.antitoneOn hxI hs h₂, hm.antitoneOn hu hxI h₁⟩

/-- **The transfer map carries a parameter interval onto the corresponding one.** Stated over
`uIcc`, so it is indifferent to the direction of either traversal. -/
theorem image_param_uIcc (hs : s ∈ I) (hu : u ∈ I) :
    transferParam f f' g '' uIcc s u =
      uIcc (transferParam f f' g s) (transferParam f f' g u) := by
  refine subset_antisymm ?_ ?_
  · rintro _ ⟨x, hx, rfl⟩
    exact h.param_mem_uIcc hs hu hx
  · -- The reverse inclusion is the intermediate value theorem; no monotonicity needed.
    exact intermediate_value_uIcc (h.continuousOn_param.mono (uIcc_subset_I hs hu))

/-- **The map carries a subarc onto the corresponding subarc.** The form every consumer wants,
and the reason for this file. -/
theorem image_image_uIcc (hs : s ∈ I) (hu : u ∈ I) :
    g '' (f '' uIcc s u) =
      f' '' uIcc (transferParam f f' g s) (transferParam f f' g u) := by
  rw [← h.image_param_uIcc hs hu, ← image_comp, ← image_comp]
  refine image_congr fun x hx => ?_
  exact (h.apply_param (uIcc_subset_I hs hu hx)).symm

/-- The same in the vocabulary of `Schoenflies/Subarc.lean`. -/
theorem image_subarc (hs : s ∈ I) (hu : u ∈ I) :
    g '' (subarc f s u '' I) =
      subarc f' (transferParam f f' g s) (transferParam f f' g u) '' I := by
  rw [subarc_image, subarc_image, h.image_image_uIcc hs hu]

/-! ### Matching endpoints -/

section Endpoints

variable (h0 : g (f 0) = f' 0)
include h0

theorem param_zero : transferParam f f' g 0 = 0 := h.param_eq zero_mem_I h0.symm

/-- With the starting points matched the transfer map increases. If it decreased, the whole
interval would map below `transferParam f f' g 0 = 0`, which is impossible since transferred
parameters lie in `[0, 1]`. -/
theorem strictMonoOn_param : StrictMonoOn (transferParam f f' g) I := by
  rcases h.strictMonoOn_or_strictAntiOn_param with hm | hm
  · exact hm
  · exact absurd (hm zero_mem_I one_mem_I zero_lt_one)
      (by rw [h.param_zero h0]; exact not_lt.2 (h.param_mem_I one_mem_I).1)

theorem param_one : transferParam f f' g 1 = 1 := by
  -- The parameter `1` is attained somewhere, and the transfer map is largest at `1`.
  obtain ⟨x, hx, hxv⟩ := h.surjOn_param one_mem_I
  have hge := (h.strictMonoOn_param h0).monotoneOn hx one_mem_I hx.2
  rw [hxv] at hge
  exact le_antisymm (h.param_mem_I one_mem_I).2 hge

/-- **Initial subarcs correspond.** -/
theorem image_initial (hu : u ∈ I) :
    g '' (f '' Icc 0 u) = f' '' Icc 0 (transferParam f f' g u) := by
  have := h.image_image_uIcc zero_mem_I hu
  rwa [uIcc_of_le hu.1, h.param_zero h0, uIcc_of_le (h.param_mem_I hu).1] at this

/-- **Terminal subarcs correspond.** -/
theorem image_terminal (hu : u ∈ I) :
    g '' (f '' Icc u 1) = f' '' Icc (transferParam f f' g u) 1 := by
  have := h.image_image_uIcc hu one_mem_I
  rwa [uIcc_of_le hu.2, h.param_one h0, uIcc_of_le (h.param_mem_I hu).2] at this

/-- An interior parameter transfers to an interior parameter. -/
theorem param_mem_Ioo (hu : u ∈ Ioo (0 : ℝ) 1) : transferParam f f' g u ∈ Ioo (0 : ℝ) 1 := by
  have hm := h.strictMonoOn_param h0
  refine ⟨?_, ?_⟩
  · rw [← h.param_zero h0]
    exact hm zero_mem_I (Ioo_subset_Icc_self hu) hu.1
  · rw [← h.param_one h0]
    exact hm (Ioo_subset_Icc_self hu) one_mem_I hu.2

end Endpoints

/-- An interior parameter transfers to an interior parameter, without assuming which way the two
parametrizations run: the two endpoints go to the two endpoints in one order or the other, and
strict monotonicity keeps the inside inside. -/
theorem param_mem_Ioo_of_ends (hends : (transferParam f f' g 0 = 0 ∧ transferParam f f' g 1 = 1) ∨
    (transferParam f f' g 0 = 1 ∧ transferParam f f' g 1 = 0)) (hu : u ∈ Ioo (0 : ℝ) 1) :
    transferParam f f' g u ∈ Ioo (0 : ℝ) 1 := by
  have huI : u ∈ I := Ioo_subset_Icc_self hu
  rcases h.strictMonoOn_or_strictAntiOn_param with hm | hm
  · rcases hends with ⟨e0, e1⟩ | ⟨e0, e1⟩
    · have hlo := hm zero_mem_I huI hu.1
      have hhi := hm huI one_mem_I hu.2
      rw [e0] at hlo
      rw [e1] at hhi
      exact ⟨hlo, hhi⟩
    · -- Increasing yet sending `0` above `1`: impossible.
      have := hm zero_mem_I one_mem_I zero_lt_one
      rw [e0, e1] at this
      linarith
  · rcases hends with ⟨e0, e1⟩ | ⟨e0, e1⟩
    · have := hm zero_mem_I one_mem_I zero_lt_one
      rw [e0, e1] at this
      linarith
    · have hlo := hm huI one_mem_I hu.2
      have hhi := hm zero_mem_I huI hu.1
      rw [e1] at hlo
      rw [e0] at hhi
      exact ⟨hlo, hhi⟩

end ArcMatch

end Schoenflies


==> anc/P5-kernel-deficit-lean-v6/vendor/schoenflies-lean/Schoenflies/BoundaryAnchors.lean <==
/-
Copyright (c) 2026 Álvaro Begué. All rights reserved.
Released under Apache 2.0 license as described in the file LICENSE.
Authors: Álvaro Begué
-/
import Schoenflies.InteriorHomeomorphism

/-!
# Boundary anchors retained by the quantitative recursion

Every reverse quantitative stage selects a finite metric net of accessible points on the model
curve.  This module takes their countable union, proves it dense, transports it through the
prescribed boundary homeomorphism, and records the finite-stage witness for every transported
source anchor.

## Blueprint

This discharges `lem:anchor-density` and constructs the `HasAnchorCrosscuts` and `HasSpokes`
inputs used in `prop:boundary-continuity`.
-/

open Filter Metric Set
open scoped Graph

namespace Schoenflies

variable {γ : Type*} {S₀ : CellStructure γ} {C : Set Plane}

/-- An admissible realization of the closed Jordan domain is exactly a finite stage in the
form consumed by the skeleton-crosscut theorem. -/
theorem CellStructure.Realization.IsAdmissible.isStageOn
    {S : CellStructure γ} {R : S.Realization}
    (h : R.IsAdmissible C (C ∪ inside C)) :
    Graph.IsStageOn R.graph R.drawing C (inside C) where
  isDrawing := R.isDrawing
  polygonal := by
    intro e he hnonboundary
    have heSkel : e ∈ E(S.skel) := by rwa [R.edgeSet_graph] at he
    apply h.isPolygonal heSkel
    intro heOuter
    apply hnonboundary
    have heOuterMap : e ∈ E(S.outerGraph.map R.pos) := by
      rw [Graph.edgeSet_map]
      exact heOuter
    rw [← h.outerSet_eq]
    exact Graph.edgeArc_subset_pointSet heOuterMap
  disjoint := Set.disjoint_left.2 fun x hxC hxInside => inside_subset_compl hxInside hxC
  vertex_mem := by
    intro x hxV hxC
    have hxDom : x ∈ C ∪ inside C := h.skeletonSet_subset
      (Graph.vertexSet_subset_pointSet hxV)
    exact hxDom.resolve_left hxC
  edge_split := by
    intro e x y hlink
    have heSkel : e ∈ E(S.skel) := by
      rw [← R.edgeSet_graph]
      exact hlink.edge_mem
    by_cases heOuter : e ∈ E(S.outerGraph)
    · have heOuterMap : e ∈ E(S.outerGraph.map R.pos) := by
        rw [Graph.edgeSet_map]
        exact heOuter
      rw [← h.outerSet_eq]
      exact Or.inl (Graph.edgeArc_subset_pointSet heOuterMap)
    · right
      obtain ⟨a, b, hab⟩ := Graph.exists_isLink_of_mem_edgeSet heSkel
      have hcell := h.cell_subset heSkel heOuter
      rw [R.cell_edge hab, union_inside_sdiff] at hcell
      rcases hlink.eq_and_eq_or_eq_and_eq (hab.map R.pos) with
        ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩
      · exact hcell
      · simpa only [Set.pair_comm] using hcell
  isConnected_diff := by
    rw [← h.outerSet_eq]
    exact h.isConnected_nonboundary

/-- A vertex approached by points of the graph off `C` is incident with an edge not contained
in `C`.  A sufficiently small vertex square excludes every other vertex and every nonincident
edge. -/
theorem Graph.IsDrawing.exists_nonboundary_incident_of_mem_closure
    {G : Graph Plane γ} {drawing : γ → ℝ → Plane} [G.Finite]
    (h : G.IsDrawing drawing) {c : Plane} (hcV : c ∈ V(G)) (hcC : c ∈ C)
  (hclosure : c ∈ closure (Graph.pointSet G drawing \ C)) :
    ∃ e, G.Inc e c ∧ Graph.Nonboundary drawing C e := by
  obtain ⟨r, hr, hvert, hedge⟩ := h.exists_square_at hcV
  obtain ⟨z, hzOpen, hzGraph, hzC⟩ := mem_closure_iff.1 hclosure
    (Plane.openSquare c r) (Plane.isOpen_openSquare c r) (Plane.mem_openSquare_self hr)
  have hzClosed : z ∈ Plane.closedSquare c r :=
    Plane.openSquare_subset_closedSquare c r hzOpen
  rcases hzGraph with hzV | hzE
  · have hzc : z = c := by
      by_contra hne
      exact hvert z hzV hne hzClosed
    exact absurd hcC (hzc ▸ hzC)
  · obtain ⟨e, he, hze⟩ := Set.mem_iUnion₂.1 hzE
    have hinc : G.Inc e c := by
      by_contra hninc
      exact Set.disjoint_left.1 (hedge e he hninc) hzClosed hze
    exact ⟨e, hinc, fun hsub => hzC (hsub hze)⟩

/-- The set-level interior part of a finite stage is the point set of the trace subgraph whose
support is the open region. -/
theorem Graph.pointSet_traceGraph_eq_interiorPart
    {G : Graph Plane γ} {drawing : γ → ℝ → Plane}
    (h : G.IsDrawing drawing) (D : Set Plane) :
    Graph.pointSet (Graph.traceGraph G drawing D) drawing =
      Graph.interiorPart G drawing D := by
  apply Set.Subset.antisymm
  · rintro z (hzV | hzE)
    · exact Or.inl hzV
    · obtain ⟨e, he, hze⟩ := Set.mem_iUnion₂.1 hzE
      obtain ⟨x, y, hxy⟩ :=
        (Graph.traceGraph G drawing D).exists_isLink_of_mem_edgeSet he
      have ht := (Graph.traceGraph_isLink D).1 hxy
      exact Or.inr (Set.mem_iUnion₂.2 ⟨e, ⟨ht.2.1.edge_mem, ht.1⟩, hze⟩)
  · rintro z (hzV | hzE)
    · exact Or.inl hzV
    · obtain ⟨e, ⟨he, heD⟩, hze⟩ := Set.mem_iUnion₂.1 hzE
      obtain ⟨x, y, hxy⟩ := G.exists_isLink_of_mem_edgeSet he
      have harc := h.edge_isArcBetween hxy
      apply Or.inr
      exact Set.mem_iUnion₂.2 ⟨e, by
        rw [Graph.edgeSet_eq_setOf_exists_isLink]
        exact ⟨x, y, (Graph.traceGraph_isLink D).2
          ⟨heD, hxy, heD harc.left_mem, heD harc.right_mem⟩⟩, hze⟩

/-- A nonempty walk is polygonal when the edge arcs actually used by that walk are polygonal;
no condition on unused (and possibly wild outer) edges is needed. -/
theorem Graph.IsDrawing.isPolygonal_edgesCover_of_mem
    {G : Graph Plane γ} {drawing : γ → ℝ → Plane}
    (h : G.IsDrawing drawing) {a b : Plane} {W : List γ}
    (hW : G.IsWalk a W b) (hne : W ≠ [])
    (hpoly : ∀ e ∈ W, IsPolygonal (Graph.edgeArc drawing e)) :
    IsPolygonal (Graph.edgesCover drawing W) := by
  induction hW with
  | nil => exact absurd rfl hne
  | @cons a c b e W hlink hW ih =>
      rcases eq_or_ne W [] with rfl | hWne
      · simpa using hpoly e (List.mem_cons_self ..)
      · rw [Graph.edgesCover_cons]
        exact (hpoly e (List.mem_cons_self ..)).union
          (ih hWne fun f hf => hpoly f (List.mem_cons_of_mem e hf))
          ⟨c, (h.edge_isArcBetween hlink).right_mem,
            hW.left_mem_edgesCover h hWne⟩

/-- A walk in an injectively mapped graph lifts to a walk in the original graph, starting at
the prescribed preimage vertex. -/
theorem Graph.IsWalk.exists_lift_map
    {α α' β : Type*} {G : Graph α β} {f : α → α'}
    (hf : Set.InjOn f V(G)) {u : α} (hu : u ∈ V(G))
    {W : List β} {y : α'} (h : (G.map f).IsWalk (f u) W y) :
    ∃ v : α, G.IsWalk u W v ∧ f v = y := by
  induction W generalizing u y with
  | nil =>
      have hy : f u = y := h.eq_of_nil
      exact ⟨u, Graph.IsWalk.nil hu, hy⟩
  | cons e W ih =>
      cases h with
      | @cons _ w _ _ _ hlink htail =>
          obtain ⟨u₀, w₀, hlink₀, hu₀, hw₀⟩ := hlink
          have huu₀ : u₀ = u := hf hlink₀.left_mem hu hu₀
          subst u₀
          subst w
          obtain ⟨v, hv, hfv⟩ := ih hlink₀.right_mem htail
          exact ⟨v, Graph.IsWalk.cons hlink₀ hv, hfv⟩

/-- The corresponding lifting statement for a simple path. -/
theorem Graph.IsPath.exists_lift_map
    {α α' β : Type*} {G : Graph α β} {f : α → α'}
    (hf : Set.InjOn f V(G)) {u : α} (hu : u ∈ V(G))
    {W : List β} {y : α'} (h : (G.map f).IsPath (f u) W y) :
    ∃ v : α, G.IsPath u W v ∧ f v = y := by
  induction W generalizing u y with
  | nil =>
      have hy : f u = y := h.isWalk.eq_of_nil
      exact ⟨u, Graph.IsPath.nil hu, hy⟩
  | cons e W ih =>
      cases h with
      | @cons _ w _ _ _ hlink htail hfresh =>
          obtain ⟨u₀, w₀, hlink₀, hu₀, hw₀⟩ := hlink
          have huu₀ : u₀ = u := hf hlink₀.left_mem hu hu₀
          subst u₀
          subst w
          obtain ⟨v, hv, hfv⟩ := ih hlink₀.right_mem htail
          refine ⟨v, Graph.IsPath.cons hlink₀ hv ?_, hfv⟩
          intro huTail
          apply hfresh
          rw [Graph.walkVertices_map]
          exact ⟨u, huTail, rfl⟩

/-- A skeleton homeomorphism carries the union of any finite list of corresponding edges onto
the union of the same edge list in the target realization. -/
theorem CellStructure.SkeletonHomeo.image_edgesCover
    {S : CellStructure γ} {R₁ R₂ : S.Realization}
    (g : CellStructure.SkeletonHomeo R₁ R₂) {W : List γ}
    (hW : ∀ e ∈ W, e ∈ E(S.skel)) :
    g.toFun '' Graph.edgesCover R₁.drawing W = Graph.edgesCover R₂.drawing W := by
  induction W with
  | nil => simp
  | cons e W ih =>
      rw [Graph.edgesCover_cons, Graph.edgesCover_cons, Set.image_union,
        g.edgeArc_image (hW e (List.mem_cons_self ..)),
        ih (fun f hf => hW f (List.mem_cons_of_mem e hf))]

/-- Strengthened skeleton-crosscut extraction: the crosscut is the carrier of a simple graph
path all of whose edges are nonboundary.  This edge-list form can be transported to a matched
realization edge by edge. -/
theorem Graph.IsStageOn.exists_crosscut_path
    {G : Graph Plane γ} {drawing : γ → ℝ → Plane} [G.Finite]
    (h : G.IsStageOn drawing C (inside C)) (hC : IsJordanCurve C)
    {a b : Plane} (hab : a ≠ b) (haC : a ∈ C) (hbC : b ∈ C)
    (ha : ∃ e, G.Inc e a ∧ Graph.Nonboundary drawing C e)
    (hb : ∃ e, G.Inc e b ∧ Graph.Nonboundary drawing C e) :
    ∃ W : List γ, G.IsPath a W b ∧
      (∀ e ∈ W, Graph.Nonboundary drawing C e) ∧
      IsCrosscut C (Graph.edgesCover drawing W) a b := by
  classical
  by_cases hbig : ∃ (e : γ) (x y : Plane),
      G.IsLink e x y ∧ Graph.Nonboundary drawing C e ∧ x ∈ C ∧ y ∈ C
  · obtain ⟨e, x, y, hlink, hnonboundary, hxC, hyC⟩ := hbig
    have hlab : G.IsLink e a b :=
      h.isLink_of_ends_mem hlink hnonboundary hxC hyC hab ha hb
    have hpath : G.IsPath a [e] b := Graph.IsPath.single hlab hab
    have hpoly : IsPolygonal (Graph.edgesCover drawing [e]) := by
      rw [Graph.edgesCover_cons, Graph.edgesCover_nil, union_empty]
      exact h.polygonal hlab.edge_mem hnonboundary
    have hinter : Graph.edgesCover drawing [e] \ {a, b} ⊆ inside C := by
      rw [Graph.edgesCover_cons, Graph.edgesCover_nil, union_empty]
      rcases h.edge_split hlab with houter | hinter
      · exact absurd houter hnonboundary
      · exact hinter
    exact ⟨[e], hpath, fun f hf => by
        have hfe : f = e := by simpa using hf
        subst f
        exact hnonboundary,
      ⟨hC, h.isDrawing.path_isArcBetween hpath (by simp), hpoly,
        haC, hbC, hinter⟩⟩
  · have hcase : ∀ ⦃e : γ⦄ ⦃x y : Plane⦄, G.IsLink e x y →
        Graph.Nonboundary drawing C e → x ∈ C → y ∉ C :=
      fun e x y hlink hnonboundary hxC hyC =>
        hbig ⟨e, x, y, hlink, hnonboundary, hxC, hyC⟩
    obtain ⟨ea, ⟨ya, hla⟩, hanb⟩ := ha
    obtain ⟨eb, ⟨yb, hlb⟩, hbnb⟩ := hb
    have hyaD : ya ∈ inside C :=
      h.vertex_mem hla.right_mem (hcase hla hanb haC)
    have hybD : yb ∈ inside C :=
      h.vertex_mem hlb.right_mem (hcase hlb hbnb hbC)
    let K := Graph.traceGraph G drawing (inside C)
    have hKle : K ≤ G := Graph.traceGraph_le _
    letI : K.Finite := Graph.Finite.of_le hKle
    have hKpoint : Graph.pointSet K drawing =
        Graph.interiorPart G drawing (inside C) :=
      Graph.pointSet_traceGraph_eq_interiorPart h.isDrawing (inside C)
    have hyaK : ya ∈ V(K) := by
      rw [Graph.traceGraph_vertexSet]
      exact ⟨hla.right_mem, hyaD⟩
    have hybK : yb ∈ V(K) := by
      rw [Graph.traceGraph_vertexSet]
      exact ⟨hlb.right_mem, hybD⟩
    have hKconn : K.Connected := Graph.connected_of_isPreconnected_pointSet
      (h.isDrawing.mono hKle)
      (hKpoint.symm ▸ h.isPreconnected_interiorPart hcase) ⟨ya, hyaK⟩
    obtain ⟨W, hWK⟩ := hKconn.exists_isPath hyaK hybK
    have hWG : G.IsPath ya W yb := hWK.mono hKle
    have hybne : yb ≠ b := fun heq =>
      h.notMem_of_mem_curve hbC (heq ▸ hybD)
    have hlast : G.IsPath yb [eb] b := Graph.IsPath.single hlb.symm hybne
    have htail : G.IsPath ya (W ++ [eb]) b := by
      apply hWG.append hlast
      intro y hyW hyLast
      have hyK : y ∈ V(K) := by
        rw [Graph.walkVertices_congr_of_le hKle
          (fun e he => hWK.edge_mem he)] at hyW
        exact Graph.walkVertices_subset_vertexSet hWK.left_mem hyW
      have hyD : y ∈ inside C := by
        rw [Graph.traceGraph_vertexSet] at hyK
        exact hyK.2
      rcases Graph.mem_walkVertices_iff.1 hyLast with rfl | hyCovered
      · rfl
      · obtain ⟨e, he, hinc⟩ := hyCovered
        have heq : e = eb := by simpa using he
        subst e
        rcases hinc.eq_or_eq_of_isLink hlb with rfl | rfl
        · exact absurd hbC (h.notMem_curve hyD)
        · rfl
    have hafresh : a ∉ G.walkVertices ya (W ++ [eb]) := by
      intro haTail
      rcases Graph.mem_walkVertices_iff.1 haTail with haya | haCovered
      · exact h.notMem_of_mem_curve haC (haya ▸ hyaD)
      · rw [Graph.coveredVertices_append] at haCovered
        rcases haCovered with haW | haeb
        · have haK : a ∈ V(K) := by
            have hcoverEq : G.coveredVertices W = K.coveredVertices W :=
              Graph.coveredVertices_congr_of_le hKle (fun e he => hWK.edge_mem he)
            exact Graph.coveredVertices_subset_vertexSet (hcoverEq ▸ haW)
          rw [Graph.traceGraph_vertexSet] at haK
          exact h.notMem_of_mem_curve haC haK.2
        · obtain ⟨e, he, hinc⟩ := haeb
          have heq : e = eb := by simpa using he
          subst e
          rcases hinc.eq_or_eq_of_isLink hlb with heq | heq
          · exact hab heq
          · exact h.notMem_of_mem_curve haC (heq ▸ hybD)
    let Wfull := ea :: (W ++ [eb])
    have hfull : G.IsPath a Wfull b := Graph.IsPath.cons hla htail hafresh
    have hfullne : Wfull ≠ [] := List.cons_ne_nil _ _
    have hWnonboundary : ∀ e ∈ Wfull, Graph.Nonboundary drawing C e := by
      intro e he
      rcases List.mem_cons.1 he with rfl | he
      · exact hanb
      rcases List.mem_append.1 he with heW | heLast
      · have heK := hWK.edge_mem heW
        obtain ⟨x, y, hxyK⟩ := K.exists_isLink_of_mem_edgeSet heK
        have ht := (Graph.traceGraph_isLink (inside C)).1 hxyK
        intro houter
        have hxArc := (h.isDrawing.edge_isArcBetween ht.2.1).left_mem
        exact h.notMem_of_mem_curve (houter hxArc) (ht.1 hxArc)
      · have heq : e = eb := by simpa using heLast
        exact heq ▸ hbnb
    have hpoly : IsPolygonal (Graph.edgesCover drawing Wfull) :=
      Graph.IsDrawing.isPolygonal_edgesCover_of_mem h.isDrawing hfull.isWalk hfullne
        (fun e he => h.polygonal (hfull.edge_mem he) (hWnonboundary e he))
    have hinter : Graph.edgesCover drawing Wfull \ {a, b} ⊆ inside C := by
      rintro z ⟨hzCover, hzab⟩
      apply h.pointSet_diff_subset
      refine ⟨Graph.edgesCover_subset_pointSet
        (fun e he => hfull.edge_mem he) hzCover, fun hzC => ?_⟩
      obtain ⟨e, he, hze⟩ := Graph.mem_edgesCover_iff.1 hzCover
      rcases List.mem_cons.1 he with rfl | he
      · rcases h.edgeArc_inter_curve hla hanb ⟨hze, hzC⟩ with rfl | rfl
        · exact hzab (Or.inl rfl)
        · exact h.notMem_of_mem_curve hzC hyaD
      · rcases List.mem_append.1 he with heW | heLast
        · have heK := hWK.edge_mem heW
          obtain ⟨x, y, hxyK⟩ := K.exists_isLink_of_mem_edgeSet heK
          have ht := (Graph.traceGraph_isLink (inside C)).1 hxyK
          exact h.notMem_of_mem_curve hzC (ht.1 hze)
        · have heq : e = eb := by simpa using heLast
          subst e
          rcases h.edgeArc_inter_curve hlb hbnb ⟨hze, hzC⟩ with rfl | rfl
          · exact hzab (Or.inr rfl)
          · exact h.notMem_of_mem_curve hzC hybD
    exact ⟨Wfull, hfull, hWnonboundary,
      ⟨hC, h.isDrawing.path_isArcBetween hfull hfullne, hpoly,
        haC, hbC, hinter⟩⟩

/-- Every radial half-spoke has arbitrarily small connected tails accumulating at its missing
outer endpoint. -/
theorem exists_halfSpoke_tail {N : ℕ} (hN : 2 ≤ N) (z : Plane)
    {delta : ℝ} (hdelta : 0 < delta) :
    ∃ A : Set Plane, A ⊆ halfSpoke N z ∧ IsPreconnected A ∧ A ⊆ ball z delta ∧
      z ∈ closure A := by
  let f : ℝ → Plane := fun t => t • z
  have hf : Continuous f := continuous_id.smul continuous_const
  obtain ⟨kappa, hkappa, hclose⟩ :=
    Metric.continuousAt_iff.1 hf.continuousAt delta hdelta
  let mu : ℝ := min ((1 - (N : ℝ)⁻¹) / 2) (kappa / 2)
  have hinv : (N : ℝ)⁻¹ < 1 := inv_cast_lt_one hN
  have hmu : 0 < mu := by
    apply lt_min
    · linarith
    · linarith
  have hmugap : mu ≤ (1 - (N : ℝ)⁻¹) / 2 := min_le_left _ _
  have hmukappa : mu ≤ kappa / 2 := min_le_right _ _
  let a : ℝ := 1 - mu
  have ha : a < 1 := by simp only [a]; linarith
  have hinva : (N : ℝ)⁻¹ ≤ a := by simp only [a]; linarith
  refine ⟨f '' Ico a 1, ?_, ?_, ?_, ?_⟩
  · rintro y ⟨t, ht, rfl⟩
    exact smul_mem_halfSpoke (hinva.trans ht.1) ht.2 z
  · exact ((isConnected_Ico ha).image f hf.continuousOn).isPreconnected
  · rintro y ⟨t, ht, rfl⟩
    rw [mem_ball]
    have htmu : 1 - t ≤ mu := by
      have := ht.1
      simp only [a] at this
      linarith
    have htkappa : dist t 1 < kappa := by
      rw [Real.dist_eq, abs_of_nonpos (sub_nonpos.mpr ht.2.le)]
      linarith
    simpa only [f, one_smul] using hclose htkappa
  · have h1cl : (1 : ℝ) ∈ closure (Ico a 1) := by
      rw [closure_Ico ha.ne]
      exact ⟨ha.le, le_rfl⟩
    have hclosure := mem_closure_image hf.continuousAt h1cl
    simpa only [f, one_smul] using hclosure

/-- All target-boundary points selected as fresh spoke endpoints by some reverse stage. -/
def quantitativeFreshTargetSet [Infinite γ]
    (P₀ : GeneratedPair S₀ C (C ∪ inside C) modelCurve (Plane.closedSquare 0 1))
    (hC : IsSeparating C) (hcycle : S₀.OuterEdgesFormCycle)
    (q : QuantitativeSchedule C) : Set Plane :=
  {z | ∃ n, z ∈ (scheduledQuantitativeSuccessor hC hcycle q n
    (quantitativeStage P₀ hC hcycle q n)).reverse.overlay.fresh}

theorem quantitativeFreshTargetSet_subset [Infinite γ]
    (P₀ : GeneratedPair S₀ C (C ∪ inside C) modelCurve (Plane.closedSquare 0 1))
    (hC : IsSeparating C) (hcycle : S₀.OuterEdgesFormCycle)
    (q : QuantitativeSchedule C) :
    quantitativeFreshTargetSet P₀ hC hcycle q ⊆ modelCurve := by
  rintro z ⟨n, hn⟩
  exact (scheduledQuantitativeSuccessor hC hcycle q n
    (quantitativeStage P₀ hC hcycle q n)).reverse.overlay.fresh_mem z hn

/-- The radial half-spoke attached to a fresh target anchor at successor `n` is retained by
the target skeleton of the complete two-sided successor. -/
theorem quantitativeFresh_halfSpoke_subset_targetSkeleton [Infinite γ]
    (P₀ : GeneratedPair S₀ C (C ∪ inside C) modelCurve (Plane.closedSquare 0 1))
    (hC : IsSeparating C) (hcycle : S₀.OuterEdgesFormCycle)
    (q : QuantitativeSchedule C) {n : ℕ} {z : Plane}
    (hz : z ∈ (scheduledQuantitativeSuccessor hC hcycle q n
      (quantitativeStage P₀ hC hcycle q n)).reverse.overlay.fresh) :
    halfSpoke (meshCount ((scheduledQuantitativeSuccessor hC hcycle q n
      (quantitativeStage P₀ hC hcycle q n)).reverse.overlay.delta)) z ⊆
      (quantitativeStage P₀ hC hcycle q (n + 1)).tgt.skeletonSet := by
  let w := scheduledQuantitativeSuccessor hC hcycle q n
    (quantitativeStage P₀ hC hcycle q n)
  rw [quantitativeStage_succ]
  change halfSpoke (meshCount w.reverse.overlay.delta) z ⊆ w.pair.tgt.skeletonSet
  intro y hy
  apply w.forward.transition.targetSkeletonSet_subset
  have hyMesh : y ∈ Graph.pointSet
      (squareMesh w.reverse.overlay.delta w.reverse.overlay.fresh (q.anchors n))
      segmentDrawing := by
    rw [squareMesh_pointSet]
    exact spokePiece_seg_subset_cover (two_le_meshCount w.reverse.overlay.delta) hz
      (halfSpoke_subset (two_le_meshCount w.reverse.overlay.delta) z hy)
  have hyOverlay := w.reverse.cover.squareMesh_subset_meshOverlay
    w.reverse.overlay.delta w.reverse.overlay.fresh (q.anchors n) hyMesh
  rw [w.reverse.overlay.transfer.skeletonSet_eq, Graph.pointSet_relabelEdges]
  exact hyOverlay

/-- The selected target anchors are dense on the model curve. -/
theorem quantitativeFreshTargetSet_dense [Infinite γ]
    (P₀ : GeneratedPair S₀ C (C ∪ inside C) modelCurve (Plane.closedSquare 0 1))
    (hC : IsSeparating C) (hcycle : S₀.OuterEdgesFormCycle)
    (q : QuantitativeSchedule C) :
    modelCurve ⊆ closure (quantitativeFreshTargetSet P₀ hC hcycle q) := by
  intro x hx
  rw [Metric.mem_closure_iff]
  intro η hη
  obtain ⟨N, hN⟩ := Metric.tendsto_atTop.1 tendsto_dyadicTargetBound η hη
  let w := scheduledQuantitativeSuccessor hC hcycle q N
    (quantitativeStage P₀ hC hcycle q N)
  obtain ⟨z, hz, hxz⟩ := w.reverse.overlay.fresh_net x hx
  have hboundDist := hN N le_rfl
  have hbound : dyadicTargetBound N < η := by
    rw [Real.dist_eq, sub_zero, abs_of_pos (dyadicTargetBound_pos N)] at hboundDist
    exact hboundDist
  exact ⟨z, ⟨N, hz⟩,
    lt_trans hxz (lt_trans w.reverse.delta_lt_half_bound (by linarith))⟩

variable {u v : Plane → Plane} (hC : IsJordanCurve C)
  (hu : IsHomeoOn u v C modelCurve)

/-- The target anchor set for the recursion started with the prescribed boundary map. -/
noncomputable def prescribedTargetAnchorSet : Set Plane :=
  let hsep := jordan_curve_theorem hC
  quantitativeFreshTargetSet
    (prescribedAnchoredInitialData hC u v hu).generatedPair hsep
      outerEdgesFormCycle_initialStructure (denseQuantitativeSchedule hsep)

/-- The corresponding source anchors, transported by the prescribed boundary inverse. -/
noncomputable def prescribedSourceAnchorSet : Set Plane :=
  v '' prescribedTargetAnchorSet hC hu

theorem prescribedTargetAnchorSet_subset :
    prescribedTargetAnchorSet hC hu ⊆ modelCurve := by
  exact quantitativeFreshTargetSet_subset
    (prescribedAnchoredInitialData hC u v hu).generatedPair
    (jordan_curve_theorem hC) outerEdgesFormCycle_initialStructure
      (denseQuantitativeSchedule (jordan_curve_theorem hC))

theorem prescribedTargetAnchorSet_dense :
    modelCurve ⊆ closure (prescribedTargetAnchorSet hC hu) := by
  exact quantitativeFreshTargetSet_dense
    (prescribedAnchoredInitialData hC u v hu).generatedPair
    (jordan_curve_theorem hC) outerEdgesFormCycle_initialStructure
      (denseQuantitativeSchedule (jordan_curve_theorem hC))

theorem prescribedSourceAnchorSet_subset :
    prescribedSourceAnchorSet hC hu ⊆ C := by
  rintro x ⟨z, hz, rfl⟩
  exact hu.mapsTo_inv (prescribedTargetAnchorSet_subset hC hu hz)

/-- Density pulls back through the inverse side of a relative homeomorphism. -/
theorem IsHomeoOn.subset_closure_image_inv
    {f g : Plane → Plane} {s t A : Set Plane}
    (h : IsHomeoOn f g s t) (hA : A ⊆ t) (hdense : t ⊆ closure A) :
    s ⊆ closure (g '' A) := by
  intro x hx
  have hfx : f x ∈ t := h.mapsTo hx
  have hcont : ContinuousWithinAt g A (f x) :=
    (h.continuousOn_inv (f x) hfx).mono hA
  have hcl : g (f x) ∈ closure (g '' A) :=
    hcont.mem_closure_image (hdense hfx)
  rwa [h.invOn.1 hx] at hcl

/- Density transports back through the prescribed boundary homeomorphism. -/
theorem prescribedSourceAnchorSet_dense :
    C ⊆ closure (prescribedSourceAnchorSet hC hu) := by
  exact IsHomeoOn.subset_closure_image_inv hu
    (prescribedTargetAnchorSet_subset hC hu)
    (prescribedTargetAnchorSet_dense hC hu)

/-- Every stage skeleton homeomorphism still agrees with the prescribed boundary map. -/
theorem prescribedJordanStage_homeo_eq_boundary (n : ℕ) :
    EqOn ((prescribedJordanStageSequence hC u v hu).stage n).homeo.toFun u C := by
  intro x hx
  let T := prescribedJordanStageSequence hC u v hu
  have hxouter : x ∈ (T.stage n).src.outerSet := by
    rw [(T.stage n).src_isWeaklyAdmissible.outerSet_eq]
    exact hx
  have hxskel : x ∈ (T.stage n).src.skeletonSet :=
    (T.stage n).src.outerSet_subset_skeletonSet hxouter
  exact (T.F_eq_skelHomeo hxskel (Or.inl hx)).symm.trans
    (prescribedJordanStageSequence_F_eq_boundary hC u v hu hx)

/-- On the model curve, the inverse of every finite-stage skeleton map is the prescribed
boundary inverse. -/
theorem prescribedJordanStage_invFun_eq_boundaryInv (n : ℕ) {z : Plane}
    (hz : z ∈ modelCurve) :
    ((prescribedJordanStageSequence hC u v hu).stage n).homeo.invFun z = v z := by
  let T := prescribedJordanStageSequence hC u v hu
  let x := (T.stage n).homeo.invFun z
  have hzouter : z ∈ (T.stage n).tgt.outerSet := by
    rw [(T.stage n).tgt_isWeaklyAdmissible.outerSet_eq]
    exact hz
  have hzskel : z ∈ (T.stage n).tgt.skeletonSet :=
    (T.stage n).tgt.outerSet_subset_skeletonSet hzouter
  have hxouter : x ∈ (T.stage n).src.outerSet := by
    rw [← (T.stage n).homeo.symm.image_outerSet]
    exact ⟨z, hzouter, rfl⟩
  have hxC : x ∈ C := by
    rw [(T.stage n).src_isWeaklyAdmissible.outerSet_eq] at hxouter
    exact hxouter
  apply hu.injOn hxC (hu.mapsTo_inv hz)
  calc
    u x = (T.stage n).homeo.toFun x :=
      (prescribedJordanStage_homeo_eq_boundary hC hu n hxC).symm
    _ = z := (T.stage n).homeo.rightInvOn hzskel
    _ = u (v z) := (hu.invOn.2 hz).symm

/-- Every noninitial prescribed stage is source-admissible; it is the output of the forward
half of the preceding quantitative successor. -/
theorem prescribedJordanStage_succ_src_isAdmissible (n : ℕ) :
    ((prescribedJordanStageSequence hC u v hu).stage (n + 1)).src.IsAdmissible
      C (C ∪ inside C) := by
  change (quantitativeStage
    (prescribedAnchoredInitialData hC u v hu).generatedPair
    (jordan_curve_theorem hC) outerEdgesFormCycle_initialStructure
    (denseQuantitativeSchedule (jordan_curve_theorem hC)) (n + 1)).src.IsAdmissible
      C (C ∪ inside C)
  rw [quantitativeStage_succ]
  exact (scheduledQuantitativeSuccessor
    (jordan_curve_theorem hC) outerEdgesFormCycle_initialStructure
    (denseQuantitativeSchedule (jordan_curve_theorem hC)) n
    (quantitativeStage
      (prescribedAnchoredInitialData hC u v hu).generatedPair
      (jordan_curve_theorem hC) outerEdgesFormCycle_initialStructure
      (denseQuantitativeSchedule (jordan_curve_theorem hC)) n)).forward.forward.src_isAdmissible

/-- Each transported source anchor comes with the reverse stage at which it was selected and
the exact finite-stage source endpoint realizing it. -/
theorem prescribedSourceAnchorSet_stageWitness {c : Plane}
    (hc : c ∈ prescribedSourceAnchorSet hC hu) :
    ∃ n z, z ∈ (scheduledQuantitativeSuccessor
        (jordan_curve_theorem hC) outerEdgesFormCycle_initialStructure
        (denseQuantitativeSchedule (jordan_curve_theorem hC)) n
        ((prescribedJordanStageSequence hC u v hu).stage n)).reverse.overlay.fresh ∧
      c = v z ∧
      ((prescribedJordanStageSequence hC u v hu).stage n).homeo.invFun z = c := by
  obtain ⟨z, hz, rfl⟩ := hc
  obtain ⟨n, hn⟩ := hz
  refine ⟨n, z, hn, rfl, ?_⟩
  apply prescribedJordanStage_invFun_eq_boundaryInv hC hu n
  exact prescribedTargetAnchorSet_subset hC hu ⟨n, hn⟩

/-- Every selected source anchor is approached by the open nonboundary part of one finite-stage
skeleton.  This retains precisely the finite combinatorial germ needed to find an incident
nonboundary edge after making the anchor a vertex. -/
theorem prescribedSourceAnchorSet_stageClosure {c : Plane}
    (hc : c ∈ prescribedSourceAnchorSet hC hu) :
    ∃ n, c ∈ closure
      (((prescribedJordanStageSequence hC u v hu).stage (n + 1)).src.skeletonSet \ C) := by
  obtain ⟨n, z, hz, hcz, -⟩ := prescribedSourceAnchorSet_stageWitness hC hu hc
  let T := prescribedJordanStageSequence hC u v hu
  let w := scheduledQuantitativeSuccessor
    (jordan_curve_theorem hC) outerEdgesFormCycle_initialStructure
    (denseQuantitativeSchedule (jordan_curve_theorem hC)) n (T.stage n)
  change z ∈ w.reverse.overlay.fresh at hz
  have hzCurve : z ∈ modelCurve := w.reverse.overlay.fresh_mem z hz
  have hhalf : halfSpoke (meshCount w.reverse.overlay.delta) z ⊆
      (T.stage (n + 1)).tgt.skeletonSet := by
    change halfSpoke (meshCount w.reverse.overlay.delta) z ⊆
      (quantitativeStage
        (prescribedAnchoredInitialData hC u v hu).generatedPair
        (jordan_curve_theorem hC) outerEdgesFormCycle_initialStructure
        (denseQuantitativeSchedule (jordan_curve_theorem hC)) (n + 1)).tgt.skeletonSet
    exact quantitativeFresh_halfSpoke_subset_targetSkeleton
      (prescribedAnchoredInitialData hC u v hu).generatedPair
      (jordan_curve_theorem hC) outerEdgesFormCycle_initialStructure
      (denseQuantitativeSchedule (jordan_curve_theorem hC)) hz
  have hzSkel : z ∈ (T.stage (n + 1)).tgt.skeletonSet := by
    have hzOuter : z ∈ (T.stage (n + 1)).tgt.outerSet := by
      rw [(T.stage (n + 1)).tgt_isWeaklyAdmissible.outerSet_eq]
      exact hzCurve
    exact (T.stage (n + 1)).tgt.outerSet_subset_skeletonSet hzOuter
  obtain ⟨A, hAhalf, -, -, hzA⟩ := exists_halfSpoke_tail
    (two_le_meshCount w.reverse.overlay.delta) z one_pos
  have hzHalf : z ∈ closure (halfSpoke (meshCount w.reverse.overlay.delta) z) :=
    closure_mono hAhalf hzA
  have hInvImage : (T.stage (n + 1)).homeo.invFun ''
      halfSpoke (meshCount w.reverse.overlay.delta) z ⊆
        (T.stage (n + 1)).src.skeletonSet \ C := by
    rintro x ⟨y, hyHalf, rfl⟩
    have hySkel : y ∈ (T.stage (n + 1)).tgt.skeletonSet := hhalf hyHalf
    have hxSkel : (T.stage (n + 1)).homeo.invFun y ∈
        (T.stage (n + 1)).src.skeletonSet := by
      rw [← (T.stage (n + 1)).homeo.symm.image_skeletonSet]
      exact ⟨y, hySkel, rfl⟩
    refine ⟨hxSkel, fun hxC => ?_⟩
    have hxOuter : (T.stage (n + 1)).homeo.invFun y ∈
        (T.stage (n + 1)).src.outerSet := by
      rw [(T.stage (n + 1)).src_isWeaklyAdmissible.outerSet_eq]
      exact hxC
    have hyOuter : y ∈ (T.stage (n + 1)).tgt.outerSet := by
      rw [← (T.stage (n + 1)).homeo.image_outerSet]
      exact ⟨(T.stage (n + 1)).homeo.invFun y, hxOuter,
        (T.stage (n + 1)).homeo.rightInvOn hySkel⟩
    have hyCurve : y ∈ modelCurve := by
      rw [← (T.stage (n + 1)).tgt_isWeaklyAdmissible.outerSet_eq]
      exact hyOuter
    exact halfSpoke_disjoint_modelCurve
      (two_le_meshCount w.reverse.overlay.delta) hzCurve y hyHalf hyCurve
  have hInvClosure : (T.stage (n + 1)).homeo.invFun z ∈ closure
      ((T.stage (n + 1)).homeo.invFun ''
        halfSpoke (meshCount w.reverse.overlay.delta) z) := by
    have hcont :=
      ((T.stage (n + 1)).homeo.continuousOn_invFun z hzSkel).mono hhalf
    exact ContinuousWithinAt.mem_closure_image hcont hzHalf
  refine ⟨n, ?_⟩
  have hcInv : (T.stage (n + 1)).homeo.invFun z = c := by
    rw [prescribedJordanStage_invFun_eq_boundaryInv hC hu (n + 1) hzCurve, ← hcz]
  rw [← hcInv]
  exact closure_mono hInvImage hInvClosure

/-- The dense prescribed anchor set has the spoke germs required by boundary continuity.  A
fresh radial target segment is already present at the reverse half-stage; target-skeleton
monotonicity retains it through the following forward refinement, and the finite-stage inverse
transports an arbitrarily short tail into the Jordan domain. -/
theorem prescribedSourceAnchorSet_hasSpokes :
    HasSpokes C (prescribedSourceAnchorSet hC hu) u
      (prescribedJordanStageSequence hC u v hu).limitTower.F := by
  intro c hc epsilon hepsilon
  obtain ⟨n, z, hz, hcz, -⟩ := prescribedSourceAnchorSet_stageWitness hC hu hc
  let T := prescribedJordanStageSequence hC u v hu
  let w := scheduledQuantitativeSuccessor
    (jordan_curve_theorem hC) outerEdgesFormCycle_initialStructure
    (denseQuantitativeSchedule (jordan_curve_theorem hC)) n (T.stage n)
  change z ∈ w.reverse.overlay.fresh at hz
  have hzCurve : z ∈ modelCurve := w.reverse.overlay.fresh_mem z hz
  have hhalf : halfSpoke (meshCount w.reverse.overlay.delta) z ⊆
      (T.stage (n + 1)).tgt.skeletonSet := by
    change halfSpoke (meshCount w.reverse.overlay.delta) z ⊆
      (quantitativeStage
        (prescribedAnchoredInitialData hC u v hu).generatedPair
        (jordan_curve_theorem hC) outerEdgesFormCycle_initialStructure
        (denseQuantitativeSchedule (jordan_curve_theorem hC)) (n + 1)).tgt.skeletonSet
    exact quantitativeFresh_halfSpoke_subset_targetSkeleton
      (prescribedAnchoredInitialData hC u v hu).generatedPair
      (jordan_curve_theorem hC) outerEdgesFormCycle_initialStructure
      (denseQuantitativeSchedule (jordan_curve_theorem hC)) hz
  have hzSkel : z ∈ (T.stage (n + 1)).tgt.skeletonSet := by
    have hzOuter : z ∈ (T.stage (n + 1)).tgt.outerSet := by
      rw [(T.stage (n + 1)).tgt_isWeaklyAdmissible.outerSet_eq]
      exact hzCurve
    exact (T.stage (n + 1)).tgt.outerSet_subset_skeletonSet hzOuter
  obtain ⟨delta, hdelta, hclose⟩ := Metric.continuousWithinAt_iff.1
    ((T.stage (n + 1)).homeo.continuousOn_invFun z hzSkel) epsilon hepsilon
  obtain ⟨A, hAhalf, hAconn, hAball, hzcl⟩ :=
    exists_halfSpoke_tail (two_le_meshCount w.reverse.overlay.delta) z hdelta
  have hAskel : A ⊆ (T.stage (n + 1)).tgt.skeletonSet := hAhalf.trans hhalf
  let J : Set Plane := (T.stage (n + 1)).homeo.invFun '' A
  have hJinside : J ⊆ inside C := by
    rintro x ⟨y, hyA, rfl⟩
    have hySkel : y ∈ (T.stage (n + 1)).tgt.skeletonSet := hAskel hyA
    have hxSkel : (T.stage (n + 1)).homeo.invFun y ∈
        (T.stage (n + 1)).src.skeletonSet := by
      rw [← (T.stage (n + 1)).homeo.symm.image_skeletonSet]
      exact ⟨y, hySkel, rfl⟩
    have hxDom : (T.stage (n + 1)).homeo.invFun y ∈ C ∪ inside C :=
      (T.stage (n + 1)).src_isCellDecomposition.skeletonSet_subset_domain hxSkel
    apply hxDom.resolve_left
    intro hxC
    have hxOuter : (T.stage (n + 1)).homeo.invFun y ∈
        (T.stage (n + 1)).src.outerSet := by
      rw [(T.stage (n + 1)).src_isWeaklyAdmissible.outerSet_eq]
      exact hxC
    have hyOuter : y ∈ (T.stage (n + 1)).tgt.outerSet := by
      rw [← (T.stage (n + 1)).homeo.image_outerSet]
      exact ⟨(T.stage (n + 1)).homeo.invFun y, hxOuter,
        (T.stage (n + 1)).homeo.rightInvOn hySkel⟩
    have hyCurve : y ∈ modelCurve := by
      rw [← (T.stage (n + 1)).tgt_isWeaklyAdmissible.outerSet_eq]
      exact hyOuter
    exact halfSpoke_disjoint_modelCurve
      (two_le_meshCount w.reverse.overlay.delta) hzCurve y (hAhalf hyA) hyCurve
  have hJconn : IsPreconnected J := by
    exact hAconn.image (T.stage (n + 1)).homeo.invFun
      ((T.stage (n + 1)).homeo.continuousOn_invFun.mono hAskel)
  have hstageInv : (T.stage (n + 1)).homeo.invFun z = v z :=
    prescribedJordanStage_invFun_eq_boundaryInv hC hu (n + 1) hzCurve
  have hJball : J ⊆ ball c epsilon := by
    rintro x ⟨y, hyA, rfl⟩
    rw [mem_ball, hcz, ← hstageInv]
    exact hclose (hAskel hyA) (hAball hyA)
  have hccl : c ∈ closure J := by
    have hcont :=
      ((T.stage (n + 1)).homeo.continuousOn_invFun z hzSkel).mono hAskel
    have hcl := ContinuousWithinAt.mem_closure_image hcont hzcl
    rw [hstageInv, ← hcz] at hcl
    exact hcl
  have hAim : A ⊆ T.limitTower.F '' J := by
    intro y hyA
    have hySkel : y ∈ (T.stage (n + 1)).tgt.skeletonSet := hAskel hyA
    have hxSkel : (T.stage (n + 1)).homeo.invFun y ∈
        (T.stage (n + 1)).src.skeletonSet := by
      rw [← (T.stage (n + 1)).homeo.symm.image_skeletonSet]
      exact ⟨y, hySkel, rfl⟩
    have hxDom : (T.stage (n + 1)).homeo.invFun y ∈ C ∪ inside C :=
      (T.stage (n + 1)).src_isCellDecomposition.skeletonSet_subset_domain hxSkel
    refine ⟨(T.stage (n + 1)).homeo.invFun y, ⟨y, hyA, rfl⟩, ?_⟩
    rw [T.F_eq_skelHomeo hxSkel hxDom,
      (T.stage (n + 1)).homeo.rightInvOn hySkel]
  have huc : u c = z := by
    rw [hcz]
    exact hu.invOn.2 hzCurve
  refine ⟨J, hJinside, hJconn, hJball, hccl, ?_⟩
  rw [huc]
  exact closure_mono hAim hzcl

/-- Any two distinct prescribed anchors are joined by a finite-stage crosscut, and the same
abstract edge path in the matched target skeleton is its image.  The limit map agrees with
that finite skeleton map on the source crosscut. -/
theorem prescribedSourceAnchorSet_hasAnchorCrosscuts :
    HasAnchorCrosscuts C (prescribedSourceAnchorSet hC hu) u
      (prescribedJordanStageSequence hC u v hu).limitTower.F := by
  classical
  intro a b ha hb hab
  have haC : a ∈ C := prescribedSourceAnchorSet_subset hC hu ha
  have hbC : b ∈ C := prescribedSourceAnchorSet_subset hC hu hb
  obtain ⟨na, hacl⟩ := prescribedSourceAnchorSet_stageClosure hC hu ha
  obtain ⟨nb, hbcl⟩ := prescribedSourceAnchorSet_stageClosure hC hu hb
  let T := prescribedJordanStageSequence hC u v hu
  let N := max na nb
  let P := T.stage (N + 1)
  have hna : na + 1 ≤ N + 1 := Nat.add_le_add_right (Nat.le_max_left na nb) 1
  have hnb : nb + 1 ≤ N + 1 := Nat.add_le_add_right (Nat.le_max_right na nb) 1
  have haclP : a ∈ closure (P.src.skeletonSet \ C) := by
    apply closure_mono ?_ hacl
    rintro x ⟨hx, hxC⟩
    exact ⟨T.limitTower.skeletonSet_mono_le hna hx, hxC⟩
  have hbclP : b ∈ closure (P.src.skeletonSet \ C) := by
    apply closure_mono ?_ hbcl
    rintro x ⟨hx, hxC⟩
    exact ⟨T.limitTower.skeletonSet_mono_le hnb hx, hxC⟩
  have haSkel : a ∈ P.src.skeletonSet := by
    apply P.src.outerSet_subset_skeletonSet
    rw [P.src_isWeaklyAdmissible.outerSet_eq]
    exact haC
  have hbSkel : b ∈ P.src.skeletonSet := by
    apply P.src.outerSet_subset_skeletonSet
    rw [P.src_isWeaklyAdmissible.outerSet_eq]
    exact hbC
  obtain ⟨r⟩ := P.exists_subdivideSetData ((Set.finite_singleton b).insert a) (by
    rintro x (rfl | rfl)
    · exact haSkel
    · exact hbSkel)
  have haV : a ∈ V(r.pair.src.graph) := r.vertexSet_subset (Or.inl rfl)
  have hbV : b ∈ V(r.pair.src.graph) := r.vertexSet_subset (Or.inr rfl)
  have haclr : a ∈ closure (r.pair.src.skeletonSet \ C) := by
    rw [r.skeletonSet_eq]
    exact haclP
  have hbclr : b ∈ closure (r.pair.src.skeletonSet \ C) := by
    rw [r.skeletonSet_eq]
    exact hbclP
  have hPAdmissible : P.src.IsAdmissible C (C ∪ inside C) :=
    prescribedJordanStage_succ_src_isAdmissible hC hu N
  have hrAdmissible : r.pair.src.IsAdmissible C (C ∪ inside C) := by
    apply r.pair.src_isAdmissible
    rw [r.pair.src_nonboundary_eq, r.skeletonSet_eq, ← P.src_nonboundary_eq]
    exact hPAdmissible.isConnected_nonboundary
  have hrTargetAdmissible :
      r.pair.tgt.IsAdmissible modelCurve (Plane.closedSquare 0 1) :=
    r.pair.tgt_isAdmissible hrAdmissible.isConnected_nonboundary
  letI : r.pair.src.graph.Finite := CellStructure.Realization.finite_graph r.pair.src
  have hsourceStage := hrAdmissible.isStageOn
  have htargetStage : Graph.IsStageOn r.pair.tgt.graph r.pair.tgt.drawing
      modelCurve (inside modelCurve) := by
    apply CellStructure.Realization.IsAdmissible.isStageOn
    rw [modelCurve_union_inside]
    exact hrTargetAdmissible
  obtain ⟨ea, hea⟩ :=
    Graph.IsDrawing.exists_nonboundary_incident_of_mem_closure
      (G := r.pair.src.graph) (drawing := r.pair.src.drawing) (C := C)
      r.pair.src.isDrawing haV haC haclr
  obtain ⟨eb, heb⟩ :=
    Graph.IsDrawing.exists_nonboundary_incident_of_mem_closure
      (G := r.pair.src.graph) (drawing := r.pair.src.drawing) (C := C)
      r.pair.src.isDrawing hbV hbC hbclr
  obtain ⟨W, hWsrc, hWnonboundary, hPcross⟩ :=
    Graph.IsStageOn.exists_crosscut_path hsourceStage hC hab haC hbC
      ⟨ea, hea⟩ ⟨eb, heb⟩
  let Q : Set Plane := Graph.edgesCover r.pair.src.drawing W
  let Q' : Set Plane := r.pair.homeo.toFun '' Q
  have hQSkel : Q ⊆ r.pair.src.skeletonSet :=
    Graph.edgesCover_subset_pointSet (fun e he => hWsrc.edge_mem he)
  have hWedge : ∀ e ∈ W, e ∈ E(r.pair.str.skel) := by
    intro e he
    rw [← r.pair.src.edgeSet_graph]
    exact hWsrc.edge_mem he
  have hWnotOuter : ∀ e ∈ W, e ∉ E(r.pair.str.outerGraph) := by
    intro e he heOuter
    apply hWnonboundary e he
    intro x hx
    have hxOuter : x ∈ r.pair.src.outerSet :=
      Graph.edgeArc_subset_pointSet (by
        rw [Graph.edgeSet_map]
        exact heOuter) hx
    rwa [r.pair.src_isWeaklyAdmissible.outerSet_eq] at hxOuter
  rw [CellStructure.Realization.vertexSet_graph] at haV hbV
  obtain ⟨alpha, halpha, halphaPos⟩ := haV
  obtain ⟨beta, hbeta, hbetaPos⟩ := hbV
  have hsrcPathMapped : (r.pair.str.skel.map r.pair.src.pos).IsPath
      (r.pair.src.pos alpha) W (r.pair.src.pos beta) := by
    rw [halphaPos, hbetaPos]
    exact hWsrc
  obtain ⟨beta', hAbstractPath, hbeta'Pos⟩ :=
    Graph.IsPath.exists_lift_map r.pair.src.injOn_pos halpha hsrcPathMapped
  have hbeta'eq : beta' = beta :=
    r.pair.src.injOn_pos hAbstractPath.right_mem hbeta hbeta'Pos
  subst beta'
  have htargetPath : r.pair.tgt.graph.IsPath
      (r.pair.tgt.pos alpha) W (r.pair.tgt.pos beta) := by
    exact Graph.IsPath.map r.pair.tgt.injOn_pos hAbstractPath
  have htargetPoly : IsPolygonal (Graph.edgesCover r.pair.tgt.drawing W) :=
    Graph.IsDrawing.isPolygonal_edgesCover_of_mem r.pair.tgt.isDrawing
      htargetPath.isWalk (hWsrc.ne_nil hab) (fun e he =>
        hrTargetAdmissible.isPolygonal (hWedge e he) (hWnotOuter e he))
  have hQ'image : Q' = Graph.edgesCover r.pair.tgt.drawing W := by
    exact CellStructure.SkeletonHomeo.image_edgesCover r.pair.homeo hWedge
  have hga : r.pair.homeo.toFun a = u a := by
    calc
      r.pair.homeo.toFun a = P.homeo.toFun a := r.homeo_eqOn haSkel
      _ = u a := prescribedJordanStage_homeo_eq_boundary hC hu (N + 1) haC
  have hgb : r.pair.homeo.toFun b = u b := by
    calc
      r.pair.homeo.toFun b = P.homeo.toFun b := r.homeo_eqOn hbSkel
      _ = u b := prescribedJordanStage_homeo_eq_boundary hC hu (N + 1) hbC
  have hQ'target : IsCrosscut modelCurve Q'
      (r.pair.homeo.toFun a) (r.pair.homeo.toFun b) := by
    apply hPcross.image_of_injOn hQSkel r.pair.homeo.continuousOn_toFun
      r.pair.homeo.injOn isJordanCurve_modelCurve
    · change IsPolygonal Q'
      rw [hQ'image]
      exact htargetPoly
    · rw [hga]
      exact hu.mapsTo haC
    · rw [hgb]
      exact hu.mapsTo hbC
    · rintro y ⟨x, ⟨hxQ, hyEnds⟩, rfl⟩
      have hxSkel : x ∈ r.pair.src.skeletonSet := hQSkel hxQ
      have hySkel : r.pair.homeo.toFun x ∈ r.pair.tgt.skeletonSet := by
        rw [← r.pair.homeo.image_skeletonSet]
        exact Set.mem_image_of_mem _ hxSkel
      apply htargetStage.pointSet_diff_subset
      refine ⟨hySkel, fun hyCurve => ?_⟩
      have hyOuter : r.pair.homeo.toFun x ∈ r.pair.tgt.outerSet := by
        rw [r.pair.tgt_isWeaklyAdmissible.outerSet_eq]
        exact hyCurve
      have hxOuter : x ∈ r.pair.src.outerSet := by
        rw [← r.pair.homeo.symm.image_outerSet]
        exact ⟨r.pair.homeo.toFun x, hyOuter,
          r.pair.homeo.leftInvOn hxSkel⟩
      have hxC : x ∈ C := by
        rw [← r.pair.src_isWeaklyAdmissible.outerSet_eq]
        exact hxOuter
      have hxEnds : x ∈ ({a, b} : Set Plane) := by
        have hxInter : x ∈ Q ∩ C := ⟨hxQ, hxC⟩
        rw [hPcross.inter_eq] at hxInter
        exact hxInter
      rcases hxEnds with rfl | rfl
      · exact hyEnds (Or.inl rfl)
      · exact hyEnds (Or.inr rfl)
  have hFQ : Set.EqOn T.limitTower.F r.pair.homeo.toFun (Q \ {a, b}) := by
    intro x hx
    have hxP : x ∈ P.src.skeletonSet := by
      rw [← r.skeletonSet_eq]
      exact hQSkel hx.1
    have hxDom : x ∈ C ∪ inside C :=
      P.src_isCellDecomposition.skeletonSet_subset_domain hxP
    calc
      T.limitTower.F x = P.homeo.toFun x := T.F_eq_skelHomeo hxP hxDom
      _ = r.pair.homeo.toFun x := (r.homeo_eqOn hxP).symm
  have hagree : T.limitTower.F '' (Q \ {a, b}) =
      Q' \ {r.pair.homeo.toFun a, r.pair.homeo.toFun b} := by
    exact image_sdiff_eq_of_eqOn hQSkel r.pair.homeo.injOn
      hPcross.arc.left_mem hPcross.arc.right_mem hFQ
  refine ⟨Q, Q', hPcross, ?_, ?_⟩
  · simpa only [hga, hgb] using hQ'target
  · simpa only [hga, hgb] using hagree

end Schoenflies


==> anc/P5-kernel-deficit-lean-v6/vendor/schoenflies-lean/Schoenflies/BoundaryContinuity.lean <==
/-
Copyright (c) 2026 Álvaro Begué. All rights reserved.
Released under Apache 2.0 license as described in the file LICENSE.
Authors: Álvaro Begué
-/
import Schoenflies.AccessibleJoin
import Schoenflies.JordanClosed
import Schoenflies.Inversion
import Schoenflies.ModelCurve
import Schoenflies.ArcComplementPrep
import Schoenflies.Graph.Drawing

/-!
# `lem:skeleton-crosscuts`: a crosscut inside one stage of the skeleton

Two anchors lying in a common finite stage are joined by a polygonal crosscut of the Jordan
domain that lies *in that stage's skeleton* (`jordan_schoenflies.tex` 2857-2872). This file
proves the first clause, for the source side.

Everything here concerns **one finite plane graph**: a stage is a
finite plane graph whose point set carries the Jordan curve `C` as its outer boundary
(`Graph.IsStageOn`), and nothing below mentions the sequence of stages that produces it.

The blueprint's proof splits on whether some *nonboundary* edge — one whose arc is not
contained in `C` — has both of its ends on `C`. If one does, its open interior is a whole
component of the open nonboundary part, so it is the only nonboundary edge and is itself the
crosscut. Otherwise every nonboundary edge meeting `C` has its other end inside, and the
interior subgraph `interiorPart` is connected because the half-open attached edges partition
the open nonboundary part into relatively clopen pieces.

## What is here, and what is not

This module was written in one sitting that ended early, and it stops after the source-side
crosscut. The rest of the section — the target crosscut of clause 2,
`lem:crosscut-side-correspondence`, `prop:boundary-continuity`, and the assembly of
`thm:square-extension` — is in `Schoenflies/BoundaryContinuity2.lean`, which imports this one.
An earlier version of this docstring listed those as if they were here; they never were.

## Blueprint

* `Graph.IsStageOn` — a finite plane graph carrying `C` as its outer boundary.
* `Graph.Nonboundary`, `Graph.interiorPart`, `Graph.attachEdges`,
  `Graph.isPreconnected_interiorPart` — the interior subgraph and its connectedness, which is
  the substance of the second case.
* `Graph.IsStageOn.exists_crosscut` — **`lem:skeleton-crosscuts`, clause 1**: the source-side
  polygonal crosscut between two prescribed points of `C` that the stage joins. Clause 2, the
  target crosscut, is in `Schoenflies/BoundaryContinuity2.lean`.
-/

open Metric Set Schoenflies
open scoped Graph

/-! ## `lem:skeleton-crosscuts`

A stage of the skeleton is a finite plane graph whose point set carries the Jordan curve `C` as
its outer boundary. The blueprint's proof splits on whether some *nonboundary* edge — an edge
whose arc is not contained in `C` — has both of its ends on `C`.

Everything in this section speaks about one finite plane graph and never
about the stages that produce it.
-/

namespace Graph

variable {β : Type*} {G : Graph Plane β} {drawing : β → ℝ → Plane} {C D : Set Plane}

/-- An edge is **nonboundary** when its arc is not contained in the outer boundary. -/
def Nonboundary (drawing : β → ℝ → Plane) (C : Set Plane) (e : β) : Prop :=
  ¬ edgeArc drawing e ⊆ C

/-- **One finite stage of the skeleton**, as `lem:skeleton-crosscuts` uses it.

`C` is the outer boundary and `D` the region it bounds. The two substantive clauses are
`edge_split` — every edge either runs inside `C` or has all of its non-endpoint points in `D` —
and `isConnected_diff`, the admissibility hypothesis that the *open nonboundary part*
`|Γ| ∖ C` is connected.

`D` is an arbitrary set disjoint from `C`, not `Schoenflies.inside C`: the proof uses nothing
about it, and the consumer instantiates it with the Jordan domain. -/
structure IsStageOn (G : Graph Plane β) (drawing : β → ℝ → Plane) (C D : Set Plane) : Prop where
  /-- the graph is drawn in the plane -/
  isDrawing : IsDrawing G drawing
  /-- every **nonboundary** edge is drawn as a polygonal arc.

  Only the nonboundary edges: `def:admissible-graph` says "its edges *not contained in `C`* are
  polygonal arcs", and for a source stage that restriction is not a convenience but a necessity.
  The outer edges of a source stage are subarcs of the wild Jordan curve `C`, which is in general
  nowhere polygonal, so a field asking `IsPolygonal` of every edge would make `IsStageOn`
  unsatisfiable for exactly the graphs `lem:skeleton-crosscuts` is about. It was stated that way
  and is repaired here; both proofs below already applied it only to nonboundary edges. -/
  polygonal : ∀ ⦃e⦄, e ∈ E(G) → Nonboundary drawing C e →
    Schoenflies.IsPolygonal (edgeArc drawing e)
  /-- the outer boundary and the region it bounds are disjoint -/
  disjoint : Disjoint C D
  /-- a vertex off the outer boundary lies in the region -/
  vertex_mem : ∀ ⦃v⦄, v ∈ V(G) → v ∉ C → v ∈ D
  /-- an edge either lies on the outer boundary or has its interior in the region -/
  edge_split : ∀ ⦃e x y⦄, G.IsLink e x y →
    edgeArc drawing e ⊆ C ∨ edgeArc drawing e \ {x, y} ⊆ D
  /-- **admissibility**: the open nonboundary part is connected -/
  isConnected_diff : IsConnected (pointSet G drawing \ C)

namespace IsStageOn

theorem notMem_of_mem_curve (h : IsStageOn G drawing C D) {z : Plane} (hz : z ∈ C) : z ∉ D :=
  fun hD => (h.disjoint.ne_of_mem hz hD) rfl

theorem notMem_curve (h : IsStageOn G drawing C D) {z : Plane} (hz : z ∈ D) : z ∉ C :=
  fun hzC => h.notMem_of_mem_curve hzC hz

/-- Off the outer boundary, the point set of the stage lies in the region. This is the reading
of `edge_split` and `vertex_mem` the crosscut extraction needs. -/
theorem pointSet_diff_subset (h : IsStageOn G drawing C D) :
    pointSet G drawing \ C ⊆ D := by
  rintro p ⟨hp, hpC⟩
  rcases hp with hv | hp
  · exact h.vertex_mem hv hpC
  · obtain ⟨e, he, hpe⟩ := mem_iUnion₂.1 hp
    obtain ⟨x, y, hl⟩ := G.exists_isLink_of_mem_edgeSet he
    rcases h.edge_split hl with hsub | hsub
    · exact absurd (hsub hpe) hpC
    · -- `p` is on the edge and off the curve; if it is an end, the end is off the curve too.
      by_cases hpxy : p ∈ ({x, y} : Set Plane)
      · rcases hpxy with rfl | rfl
        · exact h.vertex_mem hl.left_mem hpC
        · exact h.vertex_mem hl.right_mem hpC
      · exact hsub ⟨hpe, hpxy⟩

/-- On a nonboundary edge the outer boundary is met only at the two ends. -/
theorem edgeArc_inter_curve (h : IsStageOn G drawing C D) {e : β} {x y : Plane}
    (hl : G.IsLink e x y) (hnb : Nonboundary drawing C e) :
    edgeArc drawing e ∩ C ⊆ {x, y} := by
  rcases h.edge_split hl with hsub | hsub
  · exact absurd hsub hnb
  · rintro p ⟨hpe, hpC⟩
    by_contra hp
    exact h.notMem_of_mem_curve hpC (hsub ⟨hpe, hp⟩)

/-- The two ends of an edge lie on its arc. -/
theorem left_mem_edgeArc (h : IsStageOn G drawing C D) {e : β} {x y : Plane}
    (hl : G.IsLink e x y) : x ∈ edgeArc drawing e :=
  (h.isDrawing.edge_isArcBetween hl).left_mem

theorem right_mem_edgeArc (h : IsStageOn G drawing C D) {e : β} {x y : Plane}
    (hl : G.IsLink e x y) : y ∈ edgeArc drawing e :=
  (h.isDrawing.edge_isArcBetween hl).right_mem

/-- A nonboundary edge whose two ends lie in the region runs entirely inside it. -/
theorem edgeArc_subset_of_ends (h : IsStageOn G drawing C D) {e : β} {x y : Plane}
    (hl : G.IsLink e x y) (hnb : Nonboundary drawing C e) (hx : x ∈ D) (hy : y ∈ D) :
    edgeArc drawing e ⊆ D := by
  intro p hp
  by_cases hpxy : p ∈ ({x, y} : Set Plane)
  · simp only [mem_insert_iff, mem_singleton_iff] at hpxy
    rcases hpxy with rfl | rfl
    · exact hx
    · exact hy
  · rcases h.edge_split hl with hc | hd
    · exact absurd hc hnb
    · exact hd ⟨hp, hpxy⟩

/-! ### Case 1: a nonboundary edge with both ends on the outer boundary

*Its open interior `e°` is a connected component of `X = |Γ| ∖ C`, because an edge interior
meets the rest of the graph only at its endpoints, and those endpoints have been removed. Hence
`X = e°`, and there is then only one nonboundary edge.* -/

/-- **Case 1, first half.** If a nonboundary edge `e` has both ends on `C`, the whole open
nonboundary part lies on `e`.

The proof is `lem:clopen-component` in the closed-set form: `edgeArc e` and the rest of the
drawing are two closed sets covering the point set whose common part misses `X`. -/
theorem diff_subset_edgeArc [G.Finite] (h : IsStageOn G drawing C D)
    {e : β} {x y : Plane} (hl : G.IsLink e x y) (hnb : Nonboundary drawing C e)
    (hx : x ∈ C) (hy : y ∈ C) : pointSet G drawing \ C ⊆ edgeArc drawing e := by
  classical
  -- Everything the drawing occupies apart from the interior of `e`.
  set R : Set Plane := V(G) ∪ ⋃ f ∈ {f | f ∈ E(G) ∧ f ≠ e}, edgeArc drawing f with hRdef
  have hRclosed : IsClosed R := by
    refine (Graph.finite_vertexSet (G := G)).isCompact.isClosed.union ?_
    refine (Set.Finite.isCompact_biUnion ?_
      fun f hf => h.isDrawing.isCompact_edgeArc hf.1).isClosed
    exact (Graph.finite_edgeSet (G := G)).subset fun f hf => hf.1
  have hcover : pointSet G drawing ⊆ edgeArc drawing e ∪ R := by
    rintro p (hv | hp)
    · exact Or.inr (Or.inl hv)
    · obtain ⟨f, hf, hpf⟩ := mem_iUnion₂.1 hp
      by_cases hfe : f = e
      · exact Or.inl (hfe ▸ hpf)
      · exact Or.inr (Or.inr (mem_iUnion₂.2 ⟨f, ⟨hf, hfe⟩, hpf⟩))
  -- The two closed sets meet only at vertices, and both ends of `e` were removed.
  have hmeet : (pointSet G drawing \ C) ∩ (edgeArc drawing e ∩ R) = ∅ := by
    rw [eq_empty_iff_forall_notMem]
    rintro p ⟨⟨-, hpC⟩, hpe, hpR⟩
    have hpV : p ∈ V(G) := by
      rcases hpR with hv | hp
      · exact hv
      · obtain ⟨f, ⟨hf, hfe⟩, hpf⟩ := mem_iUnion₂.1 hp
        exact h.isDrawing.arcs_meet_at_vertex hl.edge_mem hf (Ne.symm hfe) hpe hpf
    rcases h.isDrawing.vertex_mem_edgeArc hl hpV hpe with h1 | h1
    · exact hpC (h1 ▸ hx)
    · exact hpC (h1 ▸ hy)
  intro p hp
  by_contra hpe
  have hne1 : ((pointSet G drawing \ C) ∩ edgeArc drawing e).Nonempty := by
    obtain ⟨z, hze, hzC⟩ := not_subset.1 hnb
    exact ⟨z, ⟨edgeArc_subset_pointSet hl.edge_mem hze, hzC⟩, hze⟩
  have hne2 : ((pointSet G drawing \ C) ∩ R).Nonempty :=
    ⟨p, hp, (hcover hp.1).resolve_left hpe⟩
  have hcon := isPreconnected_closed_iff.1 h.isConnected_diff.2 _ _
    (h.isDrawing.isCompact_edgeArc hl.edge_mem).isClosed hRclosed
    (fun z hz => hcover hz.1) hne1 hne2
  rw [hmeet] at hcon
  exact hcon.ne_empty rfl

/-- **Case 1, second half.** With `X` reduced to one edge interior there is only one nonboundary
edge, so the two prescribed boundary points are exactly the ends of `e`. -/
theorem isLink_of_ends_mem [G.Finite] (h : IsStageOn G drawing C D)
    {e : β} {x y : Plane} (hl : G.IsLink e x y) (hnb : Nonboundary drawing C e)
    (hx : x ∈ C) (hy : y ∈ C) {a b : Plane} (hab : a ≠ b)
    (ha : ∃ f, G.Inc f a ∧ Nonboundary drawing C f)
    (hb : ∃ f, G.Inc f b ∧ Nonboundary drawing C f) : G.IsLink e a b := by
  have hsub := h.diff_subset_edgeArc hl hnb hx hy
  -- Any nonboundary edge carries a point of `X`, hence a point of `e` off the vertices.
  have key : ∀ f, f ∈ E(G) → Nonboundary drawing C f → f = e := by
    intro f hfE hf
    obtain ⟨z, hzf, hzC⟩ := not_subset.1 hf
    have hze : z ∈ edgeArc drawing e :=
      hsub ⟨edgeArc_subset_pointSet hfE hzf, hzC⟩
    by_contra hfe
    have hzV : z ∈ V(G) :=
      h.isDrawing.arcs_meet_at_vertex hl.edge_mem hfE (Ne.symm hfe) hze hzf
    rcases h.isDrawing.vertex_mem_edgeArc hl hzV hze with h1 | h1
    · exact hzC (h1 ▸ hx)
    · exact hzC (h1 ▸ hy)
  obtain ⟨fa, hfa, hfanb⟩ := ha
  obtain ⟨fb, hfb, hfbnb⟩ := hb
  have hia : G.Inc e a := key fa hfa.edge_mem hfanb ▸ hfa
  have hib : G.Inc e b := key fb hfb.edge_mem hfbnb ▸ hfb
  have h1 := hia.eq_or_eq_of_isLink hl
  have h2 := hib.eq_or_eq_of_isLink hl
  rw [hl.isLink_iff]
  rcases h1 with h1 | h1 <;> rcases h2 with h2 | h2
  · exact absurd (h1.trans h2.symm) hab
  · exact Or.inl ⟨h1.symm, h2.symm⟩
  · exact Or.inr ⟨h2.symm, h1.symm⟩
  · exact absurd (h1.trans h2.symm) hab

end IsStageOn

/-! ### Case 2: the interior subgraph

*Let `Λ` be the finite subgraph consisting of all vertices in `D` and all edges whose two
endpoints lie in `D`, allowing isolated interior vertices.* Only its point set is ever needed,
so `interiorPart` is that set rather than a `Graph`. -/

/-- The point set of the blueprint's interior subgraph `Λ`: the vertices lying in the region,
together with the edges that run entirely inside it. -/
def interiorPart (G : Graph Plane β) (drawing : β → ℝ → Plane) (D : Set Plane) : Set Plane :=
  (V(G) ∩ D) ∪ ⋃ e ∈ {e | e ∈ E(G) ∧ edgeArc drawing e ⊆ D}, edgeArc drawing e

theorem interiorPart_subset : interiorPart G drawing D ⊆ D := by
  rintro p (⟨-, hp⟩ | hp)
  · exact hp
  · obtain ⟨e, ⟨-, hsub⟩, hpe⟩ := mem_iUnion₂.1 hp
    exact hsub hpe

theorem interiorPart_subset_pointSet : interiorPart G drawing D ⊆ pointSet G drawing := by
  rintro p (⟨hp, -⟩ | hp)
  · exact Or.inl hp
  · obtain ⟨e, ⟨heE, -⟩, hpe⟩ := mem_iUnion₂.1 hp
    exact edgeArc_subset_pointSet heE hpe

theorem isClosed_interiorPart [G.Finite] (h : IsDrawing G drawing) :
    IsClosed (interiorPart G drawing D) := by
  refine ((Graph.finite_vertexSet (G := G)).inter_of_left D).isCompact.isClosed.union ?_
  refine (Set.Finite.isCompact_biUnion ?_ fun e he => h.isCompact_edgeArc he.1).isClosed
  exact (Graph.finite_edgeSet (G := G)).subset fun e he => he.1

/-- The union of a subset of `Λ` with the closed edges meeting it. The blueprint attaches the
*half-open* edges; taking the whole closed edge instead gives a set that is closed in the
plane, and intersecting back with `X = |Γ| ∖ C` recovers the blueprint's set, because the
removed ends are exactly the points of those edges lying on `C`. -/
def attachEdges (G : Graph Plane β) (drawing : β → ℝ → Plane) (S : Set Plane) : Set Plane :=
  S ∪ ⋃ e ∈ {e | e ∈ E(G) ∧ (edgeArc drawing e ∩ S).Nonempty}, edgeArc drawing e

theorem subset_attachEdges {S : Set Plane} : S ⊆ attachEdges G drawing S := subset_union_left

theorem isClosed_attachEdges [G.Finite] (h : IsDrawing G drawing) {S : Set Plane}
    (hS : IsClosed S) : IsClosed (attachEdges G drawing S) := by
  refine hS.union ?_
  refine (Set.Finite.isCompact_biUnion ?_ fun e he => h.isCompact_edgeArc he.1).isClosed
  exact (Graph.finite_edgeSet (G := G)).subset fun e he => he.1

namespace IsStageOn

variable (hcase : ∀ ⦃e : β⦄ ⦃x y : Plane⦄, G.IsLink e x y → Nonboundary drawing C e →
  x ∈ C → y ∉ C)

/-- A **half edge** — a nonboundary edge with exactly one end on `C` — meets `Λ` only in its
other end. This is what makes the attached pieces of `X` half-open. -/
theorem edgeArc_inter_interiorPart (h : IsStageOn G drawing C D) {e : β} {x y : Plane}
    (hl : G.IsLink e x y) (hx : x ∈ C) :
    edgeArc drawing e ∩ interiorPart G drawing D ⊆ {y} := by
  rintro p ⟨hpe, hpL⟩
  have hpD : p ∈ D := interiorPart_subset hpL
  have hpV : p ∈ V(G) := by
    rcases hpL with ⟨hv, -⟩ | hp
    · exact hv
    · obtain ⟨f, ⟨hfE, hfD⟩, hpf⟩ := mem_iUnion₂.1 hp
      by_cases hfe : f = e
      · -- `e` would run inside `D`, yet its end `x` is on `C`
        exact absurd (hfD (hfe ▸ h.left_mem_edgeArc hl)) (h.notMem_of_mem_curve hx)
      · exact h.isDrawing.arcs_meet_at_vertex hl.edge_mem hfE (Ne.symm hfe) hpe hpf
  rcases h.isDrawing.vertex_mem_edgeArc hl hpV hpe with h1 | h1
  · exact absurd (h1 ▸ hpD) (h.notMem_of_mem_curve hx)
  · exact h1

/-- **The selection step.** If `Λ` is split into two disjoint closed pieces `S`, `S'` and an
edge meets `S`, then everything that edge shares with `Λ` lies in `S`.

An edge running inside `D` is connected and contained in `S ∪ S'`, so it lies in one piece; a
half edge meets `Λ` in a single point. -/
theorem edgeArc_inter_interiorPart_subset (h : IsStageOn G drawing C D)
    {S S' : Set Plane} (hSc : IsClosed S) (hS'c : IsClosed S')
    (hunion : S ∪ S' = interiorPart G drawing D) (hinter : S ∩ S' = ∅)
    {e : β} (heE : e ∈ E(G)) (hmeet : (edgeArc drawing e ∩ S).Nonempty) :
    edgeArc drawing e ∩ interiorPart G drawing D ⊆ S := by
  obtain ⟨x, y, hl⟩ := G.exists_isLink_of_mem_edgeSet heE
  obtain ⟨z, hze, hzS⟩ := hmeet
  have hzL : z ∈ interiorPart G drawing D := hunion ▸ Or.inl hzS
  have hzD : z ∈ D := interiorPart_subset hzL
  have hnb : Nonboundary drawing C e := fun hsub => h.notMem_of_mem_curve (hsub hze) hzD
  by_cases hxC : x ∈ C
  · -- half edge with `C`-end `x`; `Λ` is met only at `y`
    have hy := h.edgeArc_inter_interiorPart hl hxC
    intro p hp
    rw [show p = y from hy hp, ← show z = y from hy ⟨hze, hzL⟩]
    exact hzS
  · by_cases hyC : y ∈ C
    · -- half edge with `C`-end `y`; `Λ` is met only at `x`
      have hx := h.edgeArc_inter_interiorPart hl.symm hyC
      intro p hp
      rw [show p = x from hx hp, ← show z = x from hx ⟨hze, hzL⟩]
      exact hzS
    · -- an interior edge: connected, so it lies in one of the two pieces
      have hxD : x ∈ D := h.vertex_mem hl.left_mem hxC
      have hyD : y ∈ D := h.vertex_mem hl.right_mem hyC
      have heD : edgeArc drawing e ⊆ D := h.edgeArc_subset_of_ends hl hnb hxD hyD
      have heL : edgeArc drawing e ⊆ interiorPart G drawing D :=
        fun p hp => Or.inr (mem_iUnion₂.2 ⟨e, ⟨heE, heD⟩, hp⟩)
      have hconn : IsPreconnected (edgeArc drawing e) :=
        ((h.isDrawing.edge_isArcBetween hl).isArc.isConnected).2
      have hsub : edgeArc drawing e ⊆ S := by
        by_contra hcon
        obtain ⟨w, hwe, hwS⟩ := not_subset.1 hcon
        have hwS' : w ∈ S' := by
          have := heL hwe
          rw [← hunion] at this
          exact this.resolve_left hwS
        have := isPreconnected_closed_iff.1 hconn S S' hSc hS'c
          (fun p hp => by rw [← hunion] at heL; exact heL hp) ⟨z, hze, hzS⟩ ⟨w, hwe, hwS'⟩
        obtain ⟨v, -, hv⟩ := this
        rw [hinter] at hv
        exact hv
      exact fun p hp => hsub hp.1

include hcase in
/-- **Case 2, the connectedness of `Λ`.** *For each component `L` of `|Λ|`, the union of `L`
with all half-open edges attached to vertices of `L` is both open and closed in `X`; these sets
partition `X`. Connectedness of `X` therefore implies that `|Λ|` is connected.* -/
theorem isPreconnected_interiorPart [G.Finite] (h : IsStageOn G drawing C D) :
    IsPreconnected (interiorPart G drawing D) := by
  classical
  rw [isPreconnected_closed_iff]
  intro t t' ht ht' hcov hmt hmt'
  by_contra hempty
  rw [not_nonempty_iff_eq_empty] at hempty
  set S : Set Plane := interiorPart G drawing D ∩ t with hSdef
  set S' : Set Plane := interiorPart G drawing D ∩ t' with hS'def
  have hSc : IsClosed S := (isClosed_interiorPart h.isDrawing).inter ht
  have hS'c : IsClosed S' := (isClosed_interiorPart h.isDrawing).inter ht'
  have hunion : S ∪ S' = interiorPart G drawing D := by
    refine subset_antisymm (fun p hp => hp.elim (fun h' => h'.1) (fun h' => h'.1)) ?_
    intro p hp
    rcases hcov hp with h' | h'
    · exact Or.inl ⟨hp, h'⟩
    · exact Or.inr ⟨hp, h'⟩
  have hinter : S ∩ S' = ∅ := by
    rw [eq_empty_iff_forall_notMem]
    rintro p ⟨⟨hp, hpt⟩, -, hpt'⟩
    rw [eq_empty_iff_forall_notMem] at hempty
    exact hempty p ⟨hp, hpt, hpt'⟩
  have hSsub : S ⊆ interiorPart G drawing D := fun p hp => hp.1
  have hS'sub : S' ⊆ interiorPart G drawing D := fun p hp => hp.1
  -- The two attached pieces are closed, cover `X`, and meet it in disjoint sets.
  have hsel : ∀ R R' : Set Plane, IsClosed R → IsClosed R' → R ∪ R' = interiorPart G drawing D →
      R ∩ R' = ∅ → ∀ e ∈ E(G), (edgeArc drawing e ∩ R).Nonempty →
      edgeArc drawing e ∩ interiorPart G drawing D ⊆ R :=
    fun R R' hR hR' hu hi e he hm =>
      h.edgeArc_inter_interiorPart_subset hR hR' hu hi he hm
  have hSsel := hsel S S' hSc hS'c hunion hinter
  have hS'sel := hsel S' S hS'c hSc (by rw [union_comm]; exact hunion)
    (by rw [inter_comm]; exact hinter)
  -- `X` is covered by the two attached pieces.
  have hcovX : pointSet G drawing \ C ⊆
      attachEdges G drawing S ∪ attachEdges G drawing S' := by
    rintro p hp
    have hpD : p ∈ D := h.pointSet_diff_subset hp
    rcases hp.1 with hv | hpe
    · have : p ∈ interiorPart G drawing D := Or.inl ⟨hv, hpD⟩
      rw [← hunion] at this
      exact this.elim (fun h' => Or.inl (subset_attachEdges h'))
        (fun h' => Or.inr (subset_attachEdges h'))
    · obtain ⟨e, heE, hpe⟩ := mem_iUnion₂.1 hpe
      obtain ⟨x, y, hl⟩ := G.exists_isLink_of_mem_edgeSet heE
      have hnb : Nonboundary drawing C e := fun hsub => h.notMem_of_mem_curve (hsub hpe) hpD
      -- Locate an end of `e` inside `Λ`; the edge follows it.
      have hend : ∃ w, w ∈ edgeArc drawing e ∧ w ∈ interiorPart G drawing D := by
        by_cases hxC : x ∈ C
        · have hyC : y ∉ C := hcase hl hnb hxC
          exact ⟨y, h.right_mem_edgeArc hl, Or.inl ⟨hl.right_mem, h.vertex_mem hl.right_mem hyC⟩⟩
        · exact ⟨x, h.left_mem_edgeArc hl, Or.inl ⟨hl.left_mem, h.vertex_mem hl.left_mem hxC⟩⟩
      obtain ⟨w, hwe, hwL⟩ := hend
      rw [← hunion] at hwL
      rcases hwL with hwS | hwS
      · exact Or.inl (Or.inr (mem_iUnion₂.2 ⟨e, ⟨heE, ⟨w, hwe, hwS⟩⟩, hpe⟩))
      · exact Or.inr (Or.inr (mem_iUnion₂.2 ⟨e, ⟨heE, ⟨w, hwe, hwS⟩⟩, hpe⟩))
  -- and meets the two of them in disjoint sets.
  have hdisjX : (pointSet G drawing \ C) ∩
      (attachEdges G drawing S ∩ attachEdges G drawing S') = ∅ := by
    rw [eq_empty_iff_forall_notMem]
    rintro p ⟨hp, hpT, hpT'⟩
    have hpD : p ∈ D := h.pointSet_diff_subset hp
    -- In every case `p` ends up in `Λ`, and then in both `S` and `S'`.
    have hkey : ∀ R R' : Set Plane, R ⊆ interiorPart G drawing D →
        (∀ e ∈ E(G), (edgeArc drawing e ∩ R).Nonempty →
          edgeArc drawing e ∩ interiorPart G drawing D ⊆ R) →
        p ∈ attachEdges G drawing R → p ∈ attachEdges G drawing R' →
        p ∈ interiorPart G drawing D → p ∈ R := by
      rintro R R' hRsub hRsel (hpR | hpR) - hpL
      · exact hpR
      · obtain ⟨e, ⟨heE, hme⟩, hpe⟩ := mem_iUnion₂.1 hpR
        exact hRsel e heE hme ⟨hpe, hpL⟩
    have hpL : p ∈ interiorPart G drawing D := by
      rcases hpT with hpS | hpe
      · exact hSsub hpS
      · obtain ⟨e, ⟨heE, hme⟩, hpe⟩ := mem_iUnion₂.1 hpe
        rcases hpT' with hpS' | hpe'
        · exact hS'sub hpS'
        · obtain ⟨f, ⟨hfE, hmf⟩, hpf⟩ := mem_iUnion₂.1 hpe'
          by_cases hef : e = f
          · -- the same edge meets both pieces, so the two pieces already meet
            obtain ⟨v, hve, hvS⟩ := hme
            have hvL : v ∈ interiorPart G drawing D := hSsub hvS
            have := hS'sel f hfE hmf ⟨hef ▸ hve, hvL⟩
            rw [eq_empty_iff_forall_notMem] at hinter
            exact absurd ⟨hvS, this⟩ (hinter v)
          · have : p ∈ V(G) := h.isDrawing.arcs_meet_at_vertex heE hfE hef hpe hpf
            exact Or.inl ⟨this, hpD⟩
    have h1 := hkey S S' hSsub hSsel hpT hpT' hpL
    have h2 := hkey S' S hS'sub hS'sel hpT' hpT hpL
    rw [eq_empty_iff_forall_notMem] at hinter
    exact hinter p ⟨h1, h2⟩
  obtain ⟨p, hpL, hpt⟩ := hmt
  obtain ⟨q, hqL, hqt'⟩ := hmt'
  have hne1 : ((pointSet G drawing \ C) ∩ attachEdges G drawing S).Nonempty :=
    ⟨p, ⟨interiorPart_subset_pointSet hpL, h.notMem_curve (interiorPart_subset hpL)⟩,
      subset_attachEdges ⟨hpL, hpt⟩⟩
  have hne2 : ((pointSet G drawing \ C) ∩ attachEdges G drawing S').Nonempty :=
    ⟨q, ⟨interiorPart_subset_pointSet hqL, h.notMem_curve (interiorPart_subset hqL)⟩,
      subset_attachEdges ⟨hqL, hqt'⟩⟩
  have hcon := isPreconnected_closed_iff.1 h.isConnected_diff.2 _ _
    (isClosed_attachEdges h.isDrawing hSc) (isClosed_attachEdges h.isDrawing hS'c)
    hcovX hne1 hne2
  rw [hdisjX] at hcon
  exact hcon.ne_empty rfl

/-! ### `lem:skeleton-crosscuts` -/

/-- **`lem:skeleton-crosscuts`.** Two distinct points of the outer boundary, each incident with
a nonboundary edge of the stage, are joined by a polygonal crosscut lying in the stage's
skeleton: a simple polygonal arc between them meeting `C` only at its two ends.

In case 1 the crosscut is a single edge; in case 2 it is extracted from
`Y = e_a ∪ |Λ| ∪ e_b` by `lem:finite-polygonal-union`
(`Schoenflies.exists_crosscut_arc_of_biUnion_finite`). -/
theorem exists_crosscut [G.Finite] (h : IsStageOn G drawing C D) {a b : Plane}
    (hab : a ≠ b) (haC : a ∈ C) (hbC : b ∈ C)
    (ha : ∃ e, G.Inc e a ∧ Nonboundary drawing C e)
    (hb : ∃ e, G.Inc e b ∧ Nonboundary drawing C e) :
    ∃ P ⊆ pointSet G drawing, IsPolygonal P ∧ IsArcBetween P a b ∧
      P ∩ C = {a, b} ∧ P \ {a, b} ⊆ D := by
  classical
  by_cases hbig : ∃ (e : β) (x y : Plane),
      G.IsLink e x y ∧ Nonboundary drawing C e ∧ x ∈ C ∧ y ∈ C
  · -- Case 1: the single nonboundary edge is itself the crosscut.
    obtain ⟨e, x, y, hl, hnb, hx, hy⟩ := hbig
    have hlab : G.IsLink e a b := h.isLink_of_ends_mem hl hnb hx hy hab ha hb
    refine ⟨edgeArc drawing e, edgeArc_subset_pointSet hlab.edge_mem,
      h.polygonal hlab.edge_mem hnb, h.isDrawing.edge_isArcBetween hlab, ?_, ?_⟩
    · refine subset_antisymm (h.edgeArc_inter_curve hlab hnb) ?_
      rintro p (rfl | rfl)
      · exact ⟨h.left_mem_edgeArc hlab, haC⟩
      · exact ⟨h.right_mem_edgeArc hlab, hbC⟩
    · rcases h.edge_split hlab with hc | hd
      · exact absurd hc hnb
      · exact hd
  · -- Case 2: extract the crosscut from `Y = e_a ∪ |Λ| ∪ e_b`.
    have hcase : ∀ ⦃e : β⦄ ⦃x y : Plane⦄, G.IsLink e x y → Nonboundary drawing C e →
        x ∈ C → y ∉ C := fun e x y hl hnb hx hy => hbig ⟨e, x, y, hl, hnb, hx, hy⟩
    obtain ⟨ea, ⟨ya, hla⟩, hanb⟩ := ha
    obtain ⟨eb, ⟨yb, hlb⟩, hbnb⟩ := hb
    have hyaD : ya ∈ D := h.vertex_mem hla.right_mem (hcase hla hanb haC)
    have hybD : yb ∈ D := h.vertex_mem hlb.right_mem (hcase hlb hbnb hbC)
    have hyaL : ya ∈ interiorPart G drawing D := Or.inl ⟨hla.right_mem, hyaD⟩
    have hybL : yb ∈ interiorPart G drawing D := Or.inl ⟨hlb.right_mem, hybD⟩
    have hLconn : IsConnected (interiorPart G drawing D) :=
      ⟨⟨ya, hyaL⟩, h.isPreconnected_interiorPart hcase⟩
    set EE : Set β := {e | e ∈ E(G) ∧ (edgeArc drawing e ⊆ D ∨ e = ea ∨ e = eb)} with hEEdef
    set Y : Set Plane := (V(G) ∩ D) ∪ ⋃ e ∈ EE, edgeArc drawing e with hYdef
    have hbi : (⋃ i ∈ (Sum.inl '' (V(G) ∩ D) ∪ Sum.inr '' EE : Set (Plane ⊕ β)),
        Sum.elim (fun v : Plane => ({v} : Set Plane)) (edgeArc drawing) i) = Y := by
      rw [hYdef, biUnion_union, biUnion_image, biUnion_image]
      simp only [Sum.elim_inl, Sum.elim_inr, biUnion_of_singleton]
    -- `Y` is the blueprint's `e_a ∪ |Λ| ∪ e_b`, bracketed so that each step meets the previous.
    have hYeq : Y = (interiorPart G drawing D ∪ edgeArc drawing ea) ∪ edgeArc drawing eb := by
      refine subset_antisymm ?_ ?_
      · rintro p (hp | hp)
        · exact Or.inl (Or.inl (Or.inl hp))
        · obtain ⟨e, ⟨heE, hcond⟩, hpe⟩ := mem_iUnion₂.1 hp
          rcases hcond with hD | rfl | rfl
          · exact Or.inl (Or.inl (Or.inr (mem_iUnion₂.2 ⟨e, ⟨heE, hD⟩, hpe⟩)))
          · exact Or.inl (Or.inr hpe)
          · exact Or.inr hpe
      · rintro p ((hp | hp) | hp)
        · rcases hp with hp | hp
          · exact Or.inl hp
          · obtain ⟨e, ⟨heE, hD⟩, hpe⟩ := mem_iUnion₂.1 hp
            exact Or.inr (mem_iUnion₂.2 ⟨e, ⟨heE, Or.inl hD⟩, hpe⟩)
        · exact Or.inr (mem_iUnion₂.2 ⟨ea, ⟨hla.edge_mem, Or.inr (Or.inl rfl)⟩, hp⟩)
        · exact Or.inr (mem_iUnion₂.2 ⟨eb, ⟨hlb.edge_mem, Or.inr (Or.inr rfl)⟩, hp⟩)
    have hYconn : IsPreconnected Y := by
      rw [hYeq]
      refine (IsConnected.union ⟨yb, Or.inl hybL, h.right_mem_edgeArc hlb⟩
        (IsConnected.union ⟨ya, hyaL, h.right_mem_edgeArc hla⟩ hLconn
          (h.isDrawing.edge_isArcBetween hla).isArc.isConnected)
        (h.isDrawing.edge_isArcBetween hlb).isArc.isConnected).2
    have hYpoint : Y ⊆ pointSet G drawing := by
      rintro p (⟨hp, -⟩ | hp)
      · exact Or.inl hp
      · obtain ⟨e, ⟨heE, -⟩, hpe⟩ := mem_iUnion₂.1 hp
        exact edgeArc_subset_pointSet heE hpe
    have haY : a ∈ Y := hYeq ▸ Or.inl (Or.inr (h.left_mem_edgeArc hla))
    have hbY : b ∈ Y := hYeq ▸ Or.inr (h.left_mem_edgeArc hlb)
    have hYcurve : Y ∩ C ⊆ {a, b} := by
      rintro p ⟨hpY, hpC⟩
      rw [hYeq] at hpY
      rcases hpY with (hp | hp) | hp
      · exact absurd hpC (h.notMem_curve (interiorPart_subset hp))
      · rcases h.edgeArc_inter_curve hla hanb ⟨hp, hpC⟩ with h1 | h1
        · exact Or.inl h1
        · exact absurd (h1 ▸ hpC) (h.notMem_curve hyaD)
      · rcases h.edgeArc_inter_curve hlb hbnb ⟨hp, hpC⟩ with h1 | h1
        · exact Or.inr h1
        · exact absurd (h1 ▸ hpC) (h.notMem_curve hybD)
    -- Every edge of `EE` is nonboundary: one lying in `D` cannot lie in `C`, and `ea`, `eb`
    -- were chosen nonboundary. This is what makes `polygonal` applicable to all of them.
    have hEEnb : ∀ e ∈ EE, Nonboundary drawing C e := by
      rintro e ⟨heG, hD | rfl | rfl⟩
      · intro hC
        obtain ⟨x, y, hl⟩ := G.exists_isLink_of_mem_edgeSet heG
        exact (h.disjoint.ne_of_mem (hC (h.left_mem_edgeArc hl)) (hD (h.left_mem_edgeArc hl))) rfl
      · exact hanb
      · exact hbnb
    have hfin : (Sum.inl '' (V(G) ∩ D) ∪ Sum.inr '' EE : Set (Plane ⊕ β)).Finite :=
      (((Graph.finite_vertexSet (G := G)).inter_of_left D).image _).union
        (((Graph.finite_edgeSet (G := G)).subset fun e he => he.1).image _)
    have hApoly : ∀ i ∈ (Sum.inl '' (V(G) ∩ D) ∪ Sum.inr '' EE : Set (Plane ⊕ β)),
        IsPolygonal (Sum.elim (fun v : Plane => ({v} : Set Plane)) (edgeArc drawing) i) := by
      rintro (v | e) hi
      · exact ⟨[v], rfl⟩
      · have he : e ∈ EE := by
          rcases hi with ⟨w, -, hw⟩ | ⟨w, hw, hw'⟩
          · exact absurd hw (by simp)
          · exact (Sum.inr_injective hw') ▸ hw
        exact h.polygonal he.1 (hEEnb e he)
    obtain ⟨P, hPsub, hPpoly, hParc, hPcut, hPD⟩ :=
      exists_crosscut_arc_of_biUnion_finite (ι := Plane ⊕ β)
        (s := Sum.inl '' (V(G) ∩ D) ∪ Sum.inr '' EE)
        (A := Sum.elim (fun v : Plane => ({v} : Set Plane)) (edgeArc drawing))
        (D := D) hfin hApoly (by rw [hbi]; exact hYconn) hab haC hbC
        (by rw [hbi]; exact haY) (by rw [hbi]; exact hbY)
        (by rw [hbi]; exact hYcurve)
        (by rw [hbi]; exact fun p hp => h.pointSet_diff_subset ⟨hYpoint hp.1, hp.2⟩)
    rw [hbi] at hPsub
    exact ⟨P, hPsub.trans hYpoint, hPpoly, hParc, hPcut, hPD⟩

end IsStageOn

end Graph


==> anc/P5-kernel-deficit-lean-v6/vendor/schoenflies-lean/Schoenflies/BoundaryContinuity2.lean <==
/-
Copyright (c) 2026 Álvaro Begué. All rights reserved.
Released under Apache 2.0 license as described in the file LICENSE.
Authors: Álvaro Begué
-/
import Schoenflies.BoundaryContinuity
import Schoenflies.Endgame

/-!
# Continuity at the Jordan curve, and `thm:square-extension`

The last three statements of the manuscript: `lem:crosscut-side-correspondence`,
`prop:boundary-continuity`, and the assembly of `thm:square-extension` from them.

`Schoenflies/BoundaryContinuity.lean` proves the statement with the real combinatorial content,
`lem:skeleton-crosscuts` (`Graph.IsStageOn.exists_crosscut`), for one finite
plane graph. This module takes the crosscuts as given and finishes the section.

## The construction inputs

This module isolates the construction-dependent data as explicit hypotheses. They are supplied
for the quantitative stage recursion in `Schoenflies/InteriorHomeomorphism.lean` and
`Schoenflies/BoundaryAnchors.lean`. Nothing else is assumed: `thm:jordan` and
`thm:general-crosscut` are used through `Schoenflies/JordanClosed.lean`, where their hypotheses
are supplied.

* **`prop:interior-homeomorphism`** enters as `IsHomeoOn F F' (inside C) (Plane.openSquare 0 1)`
  — the `Schoenflies.IsHomeoOn` shape of `Schoenflies/Inversion.lean`: a map, a named inverse,
  and the continuity and inverse laws on the two sets.
* **`lem:skeleton-crosscuts` + `prop:skeleton-agreement`** enter as
  `Schoenflies.HasAnchorCrosscuts`: for two distinct anchors `a, b` a crosscut `P` of `C` from
  `a` to `b`, a crosscut `P'` of `Q°` from `u a` to `u b`, and the agreement
  `F '' (P ∖ {a,b}) = P' ∖ {u a, u b}`. This is exactly what the finite skeleton homeomorphism
  produces once `Graph.IsStageOn.exists_crosscut` has been run in the stage containing `a`
  and `b` (see `Graph.IsStageOn.exists_isCrosscut` below, which does the packaging).
* **`lem:anchor-density`** enters as the two clauses `𝒜 ⊆ C` and `C ⊆ closure 𝒜`, plus its
  "incident with a nonboundary edge" clause in the germ form `Schoenflies.HasSpokes`: at an
  anchor `c`, arbitrarily small connected pieces `J` of the Jordan domain which cling to `c`
  and whose `F`-images cling to `u c`. That is the initial subarc of the spoke at `c`, and its
  image, which is the initial subarc of the target spoke — the *only* use the blueprint makes
  of the spokes, in the paragraph of `lem:crosscut-side-correspondence` beginning "Choose
  `c ∈ 𝒜` in the relative interior of `Aᵢ`".

`Schoenflies.HasLimitHomeomorphism` bundles the four over all curves, and
`Schoenflies.squareExtension_of_hasLimitHomeomorphism` derives
`Schoenflies.SquareExtension` — the exact `def` of
`Schoenflies/Endgame.lean` — from it. The proof of `HasLimitHomeomorphism` assembled in
`Schoenflies/JordanSchoenflies.lean` closes the full theorem.

## The two arguments

*Which side maps to which side* is `Schoenflies.crosscut_side_correspondence`. The homeomorphism
of the interiors carries `Int(C) ∖ P` onto `Q° ∖ P'` (`Schoenflies.image_inside_sdiff`), hence
carries each of the two components onto one of the two; the labels are pinned by a spoke germ
`J` at an anchor `c` in the relative interior of `A₁`. `J` is connected, misses `P` because it
is small and `c ∉ P`, so it lies in one side; `c ∈ closure J` and `closure(Uᵢ) ∩ C = Aᵢ` force
that side to be `U₁`. The same two facts on the target, applied to `F '' J`, force `F '' U₁` to
be `U'₁`.

*Boundary continuity* is `Schoenflies.tendsto_nhdsWithin_inside`. The blueprint argues on a
subsequence; the filter form of the same argument avoids extracting one. If `F` does not tend
to `u p` along `𝓝[Int C] p`, then `l' = 𝓝[Int C] p ⊓ 𝓟 (F⁻¹ Wᶜ)` is a nonzero filter for some
open `W ∋ u p`, and compactness of `Q` gives a cluster point `q ∈ Wᶜ` of `F` along `l'`. If
`q ∈ Q°` then pushing `l'` through `F'` shows `p = F' q ∈ Int(C)`, impossible. Otherwise
`q ∈ S`; anchors `a, b` separating `p` from `r = u⁻¹ q` give a crosscut whose `p`-side contains
every point of `Int(C)` near `p`, so `l'` sits on that side, so `q` lies in the closure of the
corresponding target side, whose trace on `S` is `u(A₁)` — and `r ∉ A₁`.

## Blueprint

* `Graph.IsStageOn.exists_isCrosscut` — **`lem:skeleton-crosscuts`** repackaged as
  `Schoenflies.IsCrosscut`, the form `thm:general-crosscut` consumes.
* `Schoenflies.IsCutPair.separates`, `Schoenflies.exists_separating_anchors` — the selection
  step of `prop:boundary-continuity`: two anchors putting two prescribed points of the curve on
  opposite arcs. Uses **`lem:anchor-density`** through the density hypothesis alone.
* `Schoenflies.IsCrosscut.image_of_injOn`, `Schoenflies.image_sdiff_eq_of_eqOn` — the two
  steps a consumer performs to discharge `Schoenflies.HasAnchorCrosscuts` from a finite skeleton
  homeomorphism. No blueprint statement of their own; they are the second paragraph of the
  proof of **`lem:skeleton-crosscuts`**, "the finite skeleton homeomorphism sends `P` to a
  simple path `P'`".
* `Schoenflies.crosscut_side_correspondence` — **`lem:crosscut-side-correspondence`**.
* `Schoenflies.extendByBoundary`, `Schoenflies.tendsto_nhdsWithin_inside`,
  `Schoenflies.boundary_continuity` — **`prop:boundary-continuity`**.
* `Schoenflies.isHomeoOn_extendByBoundary`,
  `Schoenflies.squareExtension_of_hasLimitHomeomorphism` —
  **`thm:square-extension`**.
-/

open Bornology Filter Metric Schoenflies Set Topology
open scoped Graph

namespace Graph

/-- **`lem:skeleton-crosscuts`, packaged for `thm:general-crosscut`.** The crosscut that
`Graph.IsStageOn.exists_crosscut` extracts from a stage drawn in the closed Jordan domain is a
`Schoenflies.IsCrosscut` of `C`, which is the configuration every consumer downstream takes.

This is only a repackaging; all the work is in `Schoenflies/BoundaryContinuity.lean`. -/
theorem IsStageOn.exists_isCrosscut {β : Type*} {G : Graph Plane β} {drawing : β → ℝ → Plane}
    {C : Set Plane} [G.Finite] (h : IsStageOn G drawing C (Schoenflies.inside C))
    (hC : Schoenflies.IsJordanCurve C) {a b : Plane} (hab : a ≠ b) (haC : a ∈ C) (hbC : b ∈ C)
    (ha : ∃ e, G.Inc e a ∧ Nonboundary drawing C e)
    (hb : ∃ e, G.Inc e b ∧ Nonboundary drawing C e) :
    ∃ P ⊆ pointSet G drawing, Schoenflies.IsCrosscut C P a b := by
  obtain ⟨P, hPsub, hPpoly, hParc, -, hPD⟩ := h.exists_crosscut hab haC hbC ha hb
  exact ⟨P, hPsub, ⟨hC, hParc, hPpoly, haC, hbC, hPD⟩⟩

end Graph

namespace Schoenflies

variable {C 𝒜 A₁ A₂ B₁ B₂ P P' : Set Plane} {u v F F' : Plane → Plane} {a b p r : Plane}

/-! ### Two elementary facts about the model square

`Q° = Int(S)`: the open square is the Jordan domain of the model curve. This is the bridge
between the shape `prop:interior-homeomorphism` is stated in (a homeomorphism onto
`Plane.openSquare 0 1`) and the shape `thm:general-crosscut` speaks in (`inside modelCurve`). -/

/-- The Jordan domain of the model curve is the open square. -/
theorem inside_modelCurve : inside modelCurve = Plane.openSquare 0 1 := by
  rw [modelCurve_eq_frontier]
  exact inside_frontier_closedSquare 0 1

/-- The closed square is compact. -/
theorem isCompact_closedSquare (c : Plane) (r : ℝ) : IsCompact (Plane.closedSquare c r) :=
  Metric.isCompact_of_isClosed_isBounded (Plane.isClosed_closedSquare c r)
    (Plane.isBounded_closedSquare c r)

/-! ### Pushing arcs forward

`lem:crosscut-side-correspondence` labels the target sides by `u(A₁)` and `u(A₂)`, so the two
target arcs have to be produced as images. Nothing here is specific to the square. -/

/-- The image of an arc under a map continuous and injective on a set containing it. -/
theorem IsArcBetween.image_of_injOn {A S : Set Plane} {p q : Plane} {f : Plane → Plane}
    (h : IsArcBetween A p q) (hAS : A ⊆ S) (hcont : ContinuousOn f S) (hinj : InjOn f S) :
    IsArcBetween (f '' A) (f p) (f q) := by
  obtain ⟨g, hg, hgi, hgim, hg0, hg1⟩ := h
  have hmem : ∀ t ∈ unitInterval, g t ∈ S := by
    intro t ht
    exact hAS (hgim ▸ mem_image_of_mem g ht)
  refine ⟨f ∘ g, hcont.comp hg hmem, ?_, ?_, by simp [hg0], by simp [hg1]⟩
  · intro s hs t ht hst
    exact hgi hs ht (hinj (hmem s hs) (hmem t ht) hst)
  · rw [← hgim, image_comp]

/-- The image of a cut pair. -/
theorem IsCutPair.image {f : Plane → Plane} (h : IsCutPair C a b A₁ A₂)
    (hcont : ContinuousOn f C) (hinj : InjOn f C) :
    IsCutPair (f '' C) (f a) (f b) (f '' A₁) (f '' A₂) where
  fst := h.fst.image_of_injOn h.fst_subset hcont hinj
  snd := h.snd.image_of_injOn h.snd_subset hcont hinj
  union_eq := by rw [← image_union, h.union_eq]
  inter_eq := by
    rw [← hinj.image_inter h.fst_subset h.snd_subset, h.inter_eq, image_pair]

/-- The image of a cut pair under a restricted homeomorphism, in the form the target side of
`lem:crosscut-side-correspondence` needs it. -/
theorem IsCutPair.image_of_isHomeoOn {T : Set Plane} (h : IsCutPair C a b A₁ A₂)
    (hu : IsHomeoOn u v C T) : IsCutPair T (u a) (u b) (u '' A₁) (u '' A₂) := by
  have h' := h.image hu.continuousOn hu.injOn
  rwa [hu.image_eq] at h'

/-! ### Anchors that separate

The selection step of `prop:boundary-continuity`. Given two distinct points `p, r` of the curve
and a dense set `𝒜` of anchors, we need anchors `a, b` with `p` and `r` on opposite arcs of `C`
from `a` to `b`. Density produces one anchor on each of the two open arcs of `C` from `p` to
`r`; the separation is then automatic, because an arc from `a` to `b` avoiding `p` and `r`
would be a connected subset of `C ∖ {p, r}` meeting both of its two (relatively open) halves. -/

/-- **A dense set meets the relative interior of either arc of a cut pair.** The one use
`lem:anchor-density` is put to. -/
theorem exists_anchor_mem_arc (hsub : 𝒜 ⊆ C) (hdense : C ⊆ closure 𝒜)
    (hcut : IsCutPair C a b A₁ A₂) : ∃ c ∈ 𝒜, c ∈ A₁ ∧ c ∉ A₂ := by
  -- an arc is more than its two endpoints, and the two endpoints are all that `A₂` shares
  obtain ⟨z, hzA, hz⟩ := not_subset.1 hcut.fst.not_subset_pair
  have hzA2 : z ∉ A₂ := fun h => hz (by rw [← hcut.inter_eq]; exact ⟨hzA, h⟩)
  have hA2closed : IsClosed A₂ := hcut.snd.isArc.isClosed
  obtain ⟨c, hcmem, hc⟩ :=
    mem_closure_iff.1 (hdense (hcut.fst_subset hzA)) _ hA2closed.isOpen_compl hzA2
  have hcC : c ∈ A₁ ∪ A₂ := by rw [hcut.union_eq]; exact hsub hc
  exact ⟨c, hc, hcC.resolve_right hcmem, hcmem⟩

/-- **Two anchors on opposite open arcs separate.** If `a` lies on the open arc `B₁ ∖ {p, r}`
and `b` on the opposite one, then any pair of arcs cutting `C` at `a` and `b` puts `p` and `r`
on different arcs.

The proof is the one separation argument of the section: an arc from `a` to `b` missing both
`p` and `r` is a connected subset of `C ∖ {p, r} = (C ∖ B₂) ∪ (C ∖ B₁)`, a union of two
relatively open pieces, and it meets both — because `a` is in the first and `b` in the
second. -/
theorem IsCutPair.separates (hB : IsCutPair C p r B₁ B₂) (hA : IsCutPair C a b A₁ A₂)
    (ha' : a ∉ B₂) (hb' : b ∉ B₁) :
    (p ∈ A₁ ∧ r ∈ A₂) ∨ (p ∈ A₂ ∧ r ∈ A₁) := by
  have hpB : p ∈ B₁ ∩ B₂ := by rw [hB.inter_eq]; exact Or.inl rfl
  have hrB : r ∈ B₁ ∩ B₂ := by rw [hB.inter_eq]; exact Or.inr rfl
  -- no arc of the pair can hold both `p` and `r`
  have key : ∀ A : Set Plane, IsArcBetween A a b → A ⊆ C → p ∉ A → r ∉ A → False := by
    intro A hAarc hAC hpA hrA
    have hcov : A ⊆ B₂ᶜ ∪ B₁ᶜ := by
      intro z hz
      by_contra hcon
      simp only [mem_union, mem_compl_iff, not_or, not_not] at hcon
      have : z ∈ ({p, r} : Set Plane) := by rw [← hB.inter_eq]; exact ⟨hcon.2, hcon.1⟩
      rcases this with rfl | rfl
      · exact hpA hz
      · exact hrA hz
    have hempty : ∀ z ∈ A, z ∈ B₂ᶜ → z ∉ B₁ᶜ := by
      intro z hz hz2 hz1
      have : z ∈ B₁ ∪ B₂ := by rw [hB.union_eq]; exact hAC hz
      exact this.elim hz1 hz2
    obtain ⟨z, hzA, hz2, hz1⟩ :=
      hAarc.isArc.isConnected.2 _ _ (hB.snd.isArc.isClosed.isOpen_compl)
        (hB.fst.isArc.isClosed.isOpen_compl) hcov ⟨a, hAarc.left_mem, ha'⟩
        ⟨b, hAarc.right_mem, hb'⟩
    exact hempty z hzA hz2 hz1
  -- `p` and `r` are each on exactly one of the two arcs
  have hpne : p ≠ a ∧ p ≠ b := ⟨fun h => ha' (h ▸ hpB.2), fun h => hb' (h ▸ hpB.1)⟩
  have hrne : r ≠ a ∧ r ≠ b := ⟨fun h => ha' (h ▸ hrB.2), fun h => hb' (h ▸ hrB.1)⟩
  have hone : ∀ z : Plane, z ∈ C → z ≠ a → z ≠ b → (z ∈ A₁ ∧ z ∉ A₂) ∨ (z ∈ A₂ ∧ z ∉ A₁) := by
    intro z hzC hza hzb
    have hboth : ¬ (z ∈ A₁ ∧ z ∈ A₂) := by
      intro h
      have : z ∈ ({a, b} : Set Plane) := by rw [← hA.inter_eq]; exact h
      rcases this with h' | h'
      · exact hza h'
      · exact hzb h'
    have : z ∈ A₁ ∪ A₂ := by rw [hA.union_eq]; exact hzC
    rcases this with h | h
    · exact Or.inl ⟨h, fun h' => hboth ⟨h, h'⟩⟩
    · exact Or.inr ⟨h, fun h' => hboth ⟨h', h⟩⟩
  have hpC : p ∈ C := by rw [← hB.union_eq]; exact Or.inl hpB.1
  have hrC : r ∈ C := by rw [← hB.union_eq]; exact Or.inl hrB.1
  rcases hone p hpC hpne.1 hpne.2 with ⟨hp1, hp2⟩ | ⟨hp2, hp1⟩ <;>
    rcases hone r hrC hrne.1 hrne.2 with ⟨hr1, hr2⟩ | ⟨hr2, hr1⟩
  · exact absurd (key A₂ hA.snd hA.snd_subset hp2 hr2) not_false
  · exact Or.inl ⟨hp1, hr2⟩
  · exact Or.inr ⟨hp2, hr1⟩
  · exact absurd (key A₁ hA.fst hA.fst_subset hp1 hr1) not_false

/-- **The selection step of `prop:boundary-continuity`.** Two distinct points of the curve are
separated by two anchors of any dense set of anchors. -/
theorem exists_separating_anchors (hC : IsJordanCurve C) (hsub : 𝒜 ⊆ C) (hdense : C ⊆ closure 𝒜)
    (hp : p ∈ C) (hr : r ∈ C) (hpr : p ≠ r) :
    ∃ a ∈ 𝒜, ∃ b ∈ 𝒜, ∃ A₁ A₂ : Set Plane, a ≠ b ∧ IsCutPair C a b A₁ A₂ ∧
      p ∈ A₁ ∧ p ∉ A₂ ∧ r ∈ A₂ ∧ r ∉ A₁ := by
  obtain ⟨B₁, B₂, hB⟩ := exists_isCutPair hC hp hr hpr
  obtain ⟨a, ha𝒜, haB, haB'⟩ := exists_anchor_mem_arc hsub hdense hB
  obtain ⟨b, hb𝒜, hbB, hbB'⟩ := exists_anchor_mem_arc hsub hdense hB.symm
  have hab : a ≠ b := fun h => haB' (h ▸ hbB)
  obtain ⟨A₁, A₂, hA⟩ := exists_isCutPair hC (hsub ha𝒜) (hsub hb𝒜) hab
  -- the two points are not the anchors, so each lies on exactly one arc
  have hpB : p ∈ B₁ ∩ B₂ := by rw [hB.inter_eq]; exact Or.inl rfl
  have hrB : r ∈ B₁ ∩ B₂ := by rw [hB.inter_eq]; exact Or.inr rfl
  have hsplit : ∀ (D₁ D₂ : Set Plane), IsCutPair C a b D₁ D₂ → ∀ z : Plane,
      z ∈ B₁ ∩ B₂ → z ∈ D₁ → z ∉ D₂ := by
    intro D₁ D₂ hD z hz hzD hzD'
    have : z ∈ ({a, b} : Set Plane) := by rw [← hD.inter_eq]; exact ⟨hzD, hzD'⟩
    rcases this with rfl | rfl
    · exact haB' hz.2
    · exact hbB' hz.1
  rcases hB.separates hA haB' hbB' with ⟨hp1, hr2⟩ | ⟨hp2, hr1⟩
  · exact ⟨a, ha𝒜, b, hb𝒜, A₁, A₂, hab, hA, hp1, hsplit A₁ A₂ hA p hpB hp1, hr2,
      hsplit A₂ A₁ hA.symm r hrB hr2⟩
  · exact ⟨a, ha𝒜, b, hb𝒜, A₂, A₁, hab, hA.symm, hp2, hsplit A₂ A₁ hA.symm p hpB hp2, hr1,
      hsplit A₁ A₂ hA r hrB hr1⟩

/-! ### The hypotheses

Two predicates, one for each thing that is still being built. Both are *statements about one
curve*, so a consumer can discharge them curve by curve. -/

/-- **`lem:skeleton-crosscuts` together with `prop:skeleton-agreement`**, as
`lem:crosscut-side-correspondence` consumes them: any two distinct anchors are joined by a
crosscut `P` of `C`, whose image under the limit map is a crosscut `P'` of the open square from
`u a` to `u b`.

The agreement clause is stated on `P ∖ {a, b}`, which by `IsCrosscut.inter_eq` is exactly
`P ∩ Int(C)` — the part of the crosscut on which `F` is defined at all. -/
def HasAnchorCrosscuts (C 𝒜 : Set Plane) (u F : Plane → Plane) : Prop :=
  ∀ ⦃a b : Plane⦄, a ∈ 𝒜 → b ∈ 𝒜 → a ≠ b → ∃ P P' : Set Plane,
    IsCrosscut C P a b ∧ IsCrosscut modelCurve P' (u a) (u b) ∧
      F '' (P \ {a, b}) = P' \ {u a, u b}

/-- **The spokes at the anchors.** At an anchor `c` there are arbitrarily small connected
pieces `J` of the Jordan domain clinging to `c` whose `F`-images cling to `u c`.

This is the germ of the nonboundary edge that `lem:anchor-density` attaches to `c`: `J` is an
initial subarc of that edge with the endpoint `c` removed, and `F '' J` is the corresponding
initial subarc of the target edge, which ends at `u c` because the finite skeleton
homeomorphism sends `c` to `u c`. Nothing else about the spokes is used anywhere. -/
def HasSpokes (C 𝒜 : Set Plane) (u F : Plane → Plane) : Prop :=
  ∀ c ∈ 𝒜, ∀ ε > 0, ∃ J : Set Plane, J ⊆ inside C ∧ IsPreconnected J ∧ J ⊆ ball c ε ∧
    c ∈ closure J ∧ u c ∈ closure (F '' J)

/-! ### Discharging `HasAnchorCrosscuts` from a skeleton homeomorphism

The two steps a consumer has to perform, isolated so that they need not be reinvented: the
image of a crosscut under the finite skeleton homeomorphism is again a crosscut, and the
agreement clause follows from agreement of the limit map with that homeomorphism on the
crosscut. Neither says anything about the square, so both apply to the source and the target
side of any of the stages. -/

/-- **The image of a crosscut is a crosscut.** All that is asked of the map is continuity and
injectivity on a set containing the crosscut, plus the two clauses that are genuinely about the
target configuration: the image is polygonal, and everything but its two endpoints lies in the
target Jordan domain. -/
theorem IsCrosscut.image_of_injOn {C' Sk : Set Plane} {g : Plane → Plane}
    (hP : IsCrosscut C P a b) (hPSk : P ⊆ Sk) (hcont : ContinuousOn g Sk) (hinj : InjOn g Sk)
    (hC' : IsJordanCurve C') (hpoly : IsPolygonal (g '' P)) (ha : g a ∈ C') (hb : g b ∈ C')
    (hint : g '' (P \ {a, b}) ⊆ inside C') : IsCrosscut C' (g '' P) (g a) (g b) := by
  refine ⟨hC', hP.arc.image_of_injOn hPSk hcont hinj, hpoly, ha, hb, ?_⟩
  rintro z ⟨⟨w, hwP, rfl⟩, hz⟩
  refine hint ⟨w, ⟨hwP, ?_⟩, rfl⟩
  rintro (rfl | rfl)
  · exact hz (Or.inl rfl)
  · exact hz (Or.inr rfl)

/-- **The agreement clause of `Schoenflies.HasAnchorCrosscuts`**, from agreement of the limit
map with the skeleton homeomorphism on the part of the crosscut that lies in the domain. -/
theorem image_sdiff_eq_of_eqOn {Sk : Set Plane} {g : Plane → Plane} (hPSk : P ⊆ Sk)
    (hinj : InjOn g Sk) (ha : a ∈ P) (hb : b ∈ P) (hFg : EqOn F g (P \ {a, b})) :
    F '' (P \ {a, b}) = g '' P \ {g a, g b} := by
  rw [hFg.image_eq, (hinj.mono hPSk).image_sdiff_subset (pair_subset ha hb), image_pair]

/-! ### `lem:crosscut-side-correspondence` -/

/-- Removing a crosscut from the Jordan domain is the same as removing its interior: the two
endpoints are on the curve and so are not in the domain to begin with. -/
theorem inside_sdiff_crosscut (h : IsCrosscut C P a b) :
    inside C \ P = inside C \ (P \ {a, b}) := by
  refine Set.ext fun z => ⟨fun hz => ⟨hz.1, fun h' => hz.2 h'.1⟩, fun hz => ⟨hz.1, fun h' => ?_⟩⟩
  have hzab : z ∈ ({a, b} : Set Plane) := by
    by_contra hcon
    exact hz.2 ⟨h', hcon⟩
  rcases hzab with rfl | rfl
  · exact inside_subset_compl hz.1 h.left_mem
  · exact inside_subset_compl hz.1 h.right_mem

/-- **The limit map carries `Int(C) ∖ P` onto `Q° ∖ P'`.** This is the whole use made of
`prop:skeleton-agreement`: it turns a homeomorphism of the interiors into a homeomorphism of
the cut interiors. -/
theorem image_inside_sdiff (hF : IsHomeoOn F F' (inside C) (Plane.openSquare 0 1))
    (hP : IsCrosscut C P a b) (hP' : IsCrosscut modelCurve P' (u a) (u b))
    (hagree : F '' (P \ {a, b}) = P' \ {u a, u b}) :
    F '' (inside C \ P) = inside modelCurve \ P' := by
  have hFin : F '' inside C = inside modelCurve := by rw [hF.image_eq, inside_modelCurve]
  rw [inside_sdiff_crosscut hP, hF.injOn.image_sdiff_subset hP.sdiff_subset, hagree, hFin,
    ← inside_sdiff_crosscut hP']

/-- **`lem:crosscut-side-correspondence`, one inclusion.** The side of the crosscut whose
closure meets `C` in `A₁` is carried into the side of the target crosscut whose closure meets
`S` in `u(A₁)`.

This is where the spokes are used, and the only place. -/
theorem image_crosscut_side_subset (hu : IsHomeoOn u v C modelCurve)
    (hF : IsHomeoOn F F' (inside C) (Plane.openSquare 0 1))
    (hsub : 𝒜 ⊆ C) (hdense : C ⊆ closure 𝒜) (hspoke : HasSpokes C 𝒜 u F)
    (hcut : IsCutPair C a b A₁ A₂) (hP : IsCrosscut C P a b)
    (hP' : IsCrosscut modelCurve P' (u a) (u b)) (hagree : F '' (P \ {a, b}) = P' \ {u a, u b}) :
    F '' inside (A₁ ∪ P) ⊆ inside (u '' A₁ ∪ P') := by
  classical
  have hcut' : IsCutPair modelCurve (u a) (u b) (u '' A₁) (u '' A₂) :=
    hcut.image_of_isHomeoOn hu
  obtain ⟨hsrc1, hsrc2, -, -, -, -, -, -, hsrc9, hsrc10⟩ := crosscut_theorem hP hcut
  obtain ⟨htgt1, htgt2, -, -, -, -, -, -, htgt9, htgt10⟩ := crosscut_theorem hP' hcut'
  have hdiff := image_inside_sdiff hF hP hP' hagree
  -- the four sides, and their openness
  have hopenS : ∀ A : Set Plane, IsArcBetween A a b → IsOpen (inside (A ∪ P)) := fun A hA =>
    isOpen_inside (hA.isArc.isCompact.union hP.arc.isArc.isCompact).isClosed
  have hopenT : ∀ A : Set Plane, IsArcBetween A (u a) (u b) → IsOpen (inside (A ∪ P')) :=
    fun A hA => isOpen_inside (hA.isArc.isCompact.union hP'.arc.isArc.isCompact).isClosed
  have hS1 := hopenS A₁ hcut.fst
  have hS2 := hopenS A₂ hcut.snd
  have hT1 := hopenT _ hcut'.fst
  have hT2 := hopenT _ hcut'.snd
  -- the image of the first side is connected and lands in the union of the two target sides
  have hW1sub : inside (A₁ ∪ P) ⊆ inside C \ P := by rw [hsrc1]; exact subset_union_left
  have hconn : IsPreconnected (F '' inside (A₁ ∪ P)) := by
    refine IsPreconnected.image ?_ F (hF.continuousOn.mono fun z hz => (hW1sub hz).1)
    exact ((jordan_curve_theorem (hP.isJordanCurve_union hcut)).isConnected_inside).2
  have himsub : F '' inside (A₁ ∪ P) ⊆ inside (u '' A₁ ∪ P') ∪ inside (u '' A₂ ∪ P') := by
    rw [← htgt1, ← hdiff]
    exact image_mono hW1sub
  -- it therefore lands in one of the two; the spoke germ says which
  by_cases hmeet : (F '' inside (A₁ ∪ P) ∩ inside (u '' A₁ ∪ P')).Nonempty
  · exact hconn.subset_left_of_subset_union hT1 hT2 htgt2 himsub hmeet
  rw [not_nonempty_iff_eq_empty] at hmeet
  exfalso
  have hother : F '' inside (A₁ ∪ P) ⊆ inside (u '' A₂ ∪ P') := by
    intro w hw
    refine (himsub hw).resolve_left fun h' => ?_
    exact (eq_empty_iff_forall_notMem.1 hmeet w) ⟨hw, h'⟩
  -- an anchor in the relative interior of `A₁`
  obtain ⟨c, hc𝒜, hcA1, hcA2⟩ := exists_anchor_mem_arc hsub hdense hcut
  have hcC : c ∈ C := hsub hc𝒜
  have hca : c ≠ a := fun h => hcA2 (h ▸ hcut.snd.left_mem)
  have hcb : c ≠ b := fun h => hcA2 (h ▸ hcut.snd.right_mem)
  -- the anchor is off the crosscut, so a small ball around it misses the crosscut
  have hcP : c ∉ P := by
    intro h
    have : c ∈ ({a, b} : Set Plane) := by rw [← hP.inter_eq]; exact ⟨h, hcC⟩
    rcases this with h' | h'
    · exact hca h'
    · exact hcb h'
  obtain ⟨ε, hε, hball⟩ :=
    Metric.isOpen_iff.1 hP.arc.isArc.isClosed.isOpen_compl c hcP
  obtain ⟨J, hJin, hJconn, hJball, hJc, hJuc⟩ := hspoke c hc𝒜 ε hε
  have hJsub : J ⊆ inside C \ P := fun z hz => ⟨hJin hz, hball (hJball hz)⟩
  have hJcov : J ⊆ inside (A₁ ∪ P) ∪ inside (A₂ ∪ P) := by rw [← hsrc1]; exact hJsub
  -- the germ lies on the `A₁` side, because it clings to `c ∈ A₁ ∖ A₂`
  have hJ1 : J ⊆ inside (A₁ ∪ P) := by
    by_cases hJ1 : (J ∩ inside (A₁ ∪ P)).Nonempty
    · exact hJconn.subset_left_of_subset_union hS1 hS2 hsrc2 hJcov hJ1
    · rw [not_nonempty_iff_eq_empty] at hJ1
      have hJ2 : J ⊆ inside (A₂ ∪ P) := fun z hz =>
        (hJcov hz).resolve_left fun h' => (eq_empty_iff_forall_notMem.1 hJ1 z) ⟨hz, h'⟩
      have : c ∈ A₂ := by
        rw [← hsrc10]
        exact ⟨closure_mono hJ2 hJc, hcC⟩
      exact absurd this hcA2
  -- so its image lies on the `u(A₁)` side, contradicting `hother`
  have : u c ∈ u '' A₂ := by
    rw [← htgt10]
    refine ⟨closure_mono (subset_trans (image_mono hJ1) hother) hJuc, hu.mapsTo hcC⟩
  obtain ⟨w, hwA2, hw⟩ := this
  exact hcA2 (hu.injOn (hcut.snd_subset hwA2) hcC hw ▸ hwA2)

/-- **`lem:crosscut-side-correspondence`.** The limit map carries each side of a crosscut onto
the side of the target crosscut carrying the corresponding boundary arc.

The sides are named the way `Schoenflies.crosscut_theorem` names them: `inside (Aᵢ ∪ P)` is the
component of `Int(C) ∖ P` whose closure meets `C` exactly in `Aᵢ`. -/
theorem crosscut_side_correspondence (hu : IsHomeoOn u v C modelCurve)
    (hF : IsHomeoOn F F' (inside C) (Plane.openSquare 0 1))
    (hsub : 𝒜 ⊆ C) (hdense : C ⊆ closure 𝒜) (hspoke : HasSpokes C 𝒜 u F)
    (hcut : IsCutPair C a b A₁ A₂) (hP : IsCrosscut C P a b)
    (hP' : IsCrosscut modelCurve P' (u a) (u b)) (hagree : F '' (P \ {a, b}) = P' \ {u a, u b}) :
    F '' inside (A₁ ∪ P) = inside (u '' A₁ ∪ P') ∧
      F '' inside (A₂ ∪ P) = inside (u '' A₂ ∪ P') := by
  have hcut' : IsCutPair modelCurve (u a) (u b) (u '' A₁) (u '' A₂) :=
    hcut.image_of_isHomeoOn hu
  have h1 := image_crosscut_side_subset hu hF hsub hdense hspoke hcut hP hP' hagree
  have h2 := image_crosscut_side_subset hu hF hsub hdense hspoke hcut.symm hP hP' hagree
  obtain ⟨hsrc1, -⟩ := crosscut_theorem hP hcut
  obtain ⟨htgt1, htgt2, -⟩ := crosscut_theorem hP' hcut'
  have hdiff := image_inside_sdiff hF hP hP' hagree
  -- the two images cover the two target sides, so each inclusion is an equality
  have hcover : F '' inside (A₁ ∪ P) ∪ F '' inside (A₂ ∪ P) =
      inside (u '' A₁ ∪ P') ∪ inside (u '' A₂ ∪ P') := by
    rw [← image_union, ← hsrc1, hdiff, htgt1]
  constructor
  · refine subset_antisymm h1 fun w hw => ?_
    have : w ∈ F '' inside (A₁ ∪ P) ∪ F '' inside (A₂ ∪ P) := by
      rw [hcover]; exact Or.inl hw
    exact this.resolve_right fun h' => Set.disjoint_left.1 htgt2 hw (h2 h')
  · refine subset_antisymm h2 fun w hw => ?_
    have : w ∈ F '' inside (A₁ ∪ P) ∪ F '' inside (A₂ ∪ P) := by
      rw [hcover]; exact Or.inr hw
    exact this.resolve_left fun h' => Set.disjoint_left.1 htgt2 (h1 h') hw

/-! ### `prop:boundary-continuity` -/

/-- The blueprint's `F̄`: the limit map on the Jordan domain and the boundary homeomorphism on
the curve. It is `Schoenflies.paste`, which comes with its two evaluation lemmas. -/
noncomputable def extendByBoundary (C : Set Plane) (u F : Plane → Plane) : Plane → Plane :=
  paste C u F

theorem extendByBoundary_of_mem {z : Plane} (hz : z ∈ C) : extendByBoundary C u F z = u z :=
  paste_of_mem hz

theorem extendByBoundary_of_notMem {z : Plane} (hz : z ∉ C) : extendByBoundary C u F z = F z :=
  paste_of_notMem hz

/-- **`prop:boundary-continuity`, the substance.** Approaching a point `p` of the curve from
inside, the limit map tends to `u p`.

The blueprint extracts a subsequence; the same argument runs on the filter
`l' = 𝓝[Int C] p ⊓ 𝓟 (F⁻¹ Wᶜ)` without extracting one. -/
theorem tendsto_nhdsWithin_inside (hC : IsJordanCurve C) (hu : IsHomeoOn u v C modelCurve)
    (hF : IsHomeoOn F F' (inside C) (Plane.openSquare 0 1))
    (hsub : 𝒜 ⊆ C) (hdense : C ⊆ closure 𝒜)
    (hcross : HasAnchorCrosscuts C 𝒜 u F) (hspoke : HasSpokes C 𝒜 u F) (hp : p ∈ C) :
    Tendsto F (𝓝[inside C] p) (𝓝 (u p)) := by
  classical
  by_contra hcon
  rw [Filter.tendsto_def] at hcon
  push Not at hcon
  obtain ⟨s, hs, hsnot⟩ := hcon
  obtain ⟨W, hWs, hWopen, hWmem⟩ := _root_.mem_nhds_iff.1 hs
  have hWnot : F ⁻¹' W ∉ 𝓝[inside C] p := fun h =>
    hsnot (mem_of_superset h (preimage_mono hWs))
  -- the filter of approach that stays away from `W`
  set l' : Filter Plane := 𝓝[inside C] p ⊓ 𝓟 (F ⁻¹' Wᶜ) with hl'
  haveI : l'.NeBot := by
    refine ⟨fun h => hWnot ?_⟩
    rw [hl', Filter.inf_principal_eq_bot] at h
    simpa using h
  have hl'in : inside C ∈ l' := mem_inf_of_left self_mem_nhdsWithin
  have hl'W : F ⁻¹' Wᶜ ∈ l' := mem_inf_of_right (mem_principal_self _)
  have hl'p : l' ≤ 𝓝 p := le_trans inf_le_left nhdsWithin_le_nhds
  -- compactness of the square gives a cluster point of the image
  have hmapK : map F l' ≤ 𝓟 (Plane.closedSquare 0 1) := by
    rw [le_principal_iff, mem_map]
    filter_upwards [hl'in] with z hz using Plane.openSquare_subset_closedSquare 0 1 (hF.mapsTo hz)
  obtain ⟨q, hqK, hqcl⟩ := (isCompact_closedSquare 0 1).exists_clusterPt hmapK
  have hqW : q ∈ Wᶜ := by
    have hle : map F l' ≤ 𝓟 Wᶜ := by rw [le_principal_iff]; exact hl'W
    have := mem_closure_iff_clusterPt.2 (hqcl.mono hle)
    rwa [hWopen.isClosed_compl.closure_eq] at this
  have hqne : q ≠ u p := fun h => hqW (h ▸ hWmem)
  -- the cluster point lies on the boundary of the square: otherwise the inverse map would
  -- send it back to `p`, which is not an interior point
  have hqcurve : q ∈ modelCurve := by
    by_contra hq
    have hqopen : q ∈ Plane.openSquare 0 1 := by
      rw [← closedSquare_sdiff_modelCurve]; exact ⟨hqK, hq⟩
    have hmapO : map F l' ≤ 𝓟 (Plane.openSquare 0 1) := by
      rw [le_principal_iff, mem_map]
      filter_upwards [hl'in] with z hz using hF.mapsTo hz
    set m : Filter Plane := 𝓝 q ⊓ map F l' with hm
    haveI : m.NeBot := hqcl
    have hm1 : m ≤ 𝓝[Plane.openSquare 0 1] q :=
      le_inf inf_le_left (le_trans inf_le_right hmapO)
    have h1 : Tendsto F' m (𝓝 (F' q)) := (hF.continuousOn_inv q hqopen).mono_left hm1
    have h2 : Tendsto F' m (𝓝 p) := by
      refine le_trans (map_mono (inf_le_right : m ≤ map F l')) ?_
      rw [Filter.map_map]
      have heq : (F' ∘ F) =ᶠ[l'] id := by
        filter_upwards [hl'in] with z hz using hF.invOn.1 hz
      rw [Filter.map_congr heq, Filter.map_id]
      exact hl'p
    have hpin : p ∈ inside C := tendsto_nhds_unique h1 h2 ▸ hF.mapsTo_inv hqopen
    exact inside_subset_compl hpin hp
  -- the boundary case: separate `p` from the preimage of `q` by two anchors
  have hrC : v q ∈ C := hu.mapsTo_inv hqcurve
  have hur : u (v q) = q := hu.invOn.2 hqcurve
  have hpr : p ≠ v q := fun h => hqne (by rw [← hur, ← h])
  obtain ⟨a, ha𝒜, b, hb𝒜, A₁, A₂, hab, hcut, hpA1, hpA2, hrA2, hrA1⟩ :=
    exists_separating_anchors hC hsub hdense hp hrC hpr
  obtain ⟨P, P', hP, hP', hagree⟩ := hcross ha𝒜 hb𝒜 hab
  have hcut' : IsCutPair modelCurve (u a) (u b) (u '' A₁) (u '' A₂) :=
    hcut.image_of_isHomeoOn hu
  have hside := image_crosscut_side_subset hu hF hsub hdense hspoke hcut hP hP' hagree
  obtain ⟨hsrc1, -, -, -, -, -, -, -, -, hsrc10⟩ := crosscut_theorem hP hcut
  obtain ⟨-, -, -, -, -, -, -, -, htgt9, -⟩ := crosscut_theorem hP' hcut'
  -- `p` is off the crosscut and off the closure of the far side
  have hpa : p ≠ a := fun h => hpA2 (h ▸ hcut.snd.left_mem)
  have hpb : p ≠ b := fun h => hpA2 (h ▸ hcut.snd.right_mem)
  have hpP : p ∉ P := by
    intro h
    have : p ∈ ({a, b} : Set Plane) := by rw [← hP.inter_eq]; exact ⟨h, hp⟩
    rcases this with h' | h'
    · exact hpa h'
    · exact hpb h'
  have hpfar : p ∉ closure (inside (A₂ ∪ P)) := fun h => hpA2 (hsrc10 ▸ ⟨h, hp⟩)
  -- hence every nearby point of the domain is on the `p` side
  have hV : IsOpen (Pᶜ ∩ (closure (inside (A₂ ∪ P)))ᶜ) :=
    hP.arc.isArc.isClosed.isOpen_compl.inter isClosed_closure.isOpen_compl
  have hnear : inside (A₁ ∪ P) ∈ 𝓝[inside C] p := by
    refine mem_nhdsWithin.2 ⟨_, hV, ⟨hpP, hpfar⟩, ?_⟩
    rintro z ⟨⟨hz1, hz2⟩, hzin⟩
    have : z ∈ inside (A₁ ∪ P) ∪ inside (A₂ ∪ P) := by rw [← hsrc1]; exact ⟨hzin, hz1⟩
    exact this.resolve_right fun h' => hz2 (subset_closure h')
  -- so the cluster point sits in the closure of the corresponding target side
  have hmapW : map F l' ≤ 𝓟 (inside (u '' A₁ ∪ P')) := by
    rw [le_principal_iff, mem_map]
    filter_upwards [mem_inf_of_left hnear] with z hz using hside ⟨z, hz, rfl⟩
  have hqclos : q ∈ closure (inside (u '' A₁ ∪ P')) :=
    mem_closure_iff_clusterPt.2 (hqcl.mono hmapW)
  have hqA1 : q ∈ u '' A₁ := by rw [← htgt9]; exact ⟨hqclos, hqcurve⟩
  obtain ⟨w, hwA1, hw⟩ := hqA1
  have : v q = w := by
    rw [← hw, hu.invOn.1 (hcut.fst_subset hwA1)]
  exact hrA1 (this ▸ hwA1)

/-- **`prop:boundary-continuity`.** The glued map is continuous on the closed Jordan domain. -/
theorem boundary_continuity (hC : IsJordanCurve C) (hu : IsHomeoOn u v C modelCurve)
    (hF : IsHomeoOn F F' (inside C) (Plane.openSquare 0 1))
    (hsub : 𝒜 ⊆ C) (hdense : C ⊆ closure 𝒜)
    (hcross : HasAnchorCrosscuts C 𝒜 u F) (hspoke : HasSpokes C 𝒜 u F) :
    ContinuousOn (extendByBoundary C u F) (C ∪ inside C) := by
  have heqC : EqOn (extendByBoundary C u F) u C := fun _ hz => extendByBoundary_of_mem hz
  have heqD : EqOn (extendByBoundary C u F) F (inside C) := fun _ hz =>
    extendByBoundary_of_notMem (inside_subset_compl hz)
  intro z hz
  rcases hz with hzC | hzin
  · -- at a point of the curve: split the approach into the boundary part and the inner part
    rw [ContinuousWithinAt, extendByBoundary_of_mem hzC, nhdsWithin_union, Filter.tendsto_sup]
    constructor
    · exact Tendsto.congr' (Filter.eventuallyEq_of_mem self_mem_nhdsWithin heqC).symm
        (hu.continuousOn z hzC)
    · exact Tendsto.congr' (Filter.eventuallyEq_of_mem self_mem_nhdsWithin heqD).symm
        (tendsto_nhdsWithin_inside hC hu hF hsub hdense hcross hspoke hzC)
  · -- at an interior point the map is `F` on a neighbourhood
    have hopen : IsOpen (inside C) := isOpen_inside hC.isClosed
    have hmem : inside C ∈ 𝓝 z := hopen.mem_nhds hzin
    have hFat : ContinuousAt F z := hF.continuousOn.continuousAt hmem
    exact (hFat.congr_of_eventuallyEq (Filter.eventuallyEq_of_mem hmem heqD)).continuousWithinAt

/-! ### `thm:square-extension` -/

/-- **`thm:square-extension`, for one curve.** The glued map restricts to a homeomorphism of the
closed Jordan domain onto the closed square, and extends `u`.

Continuity of the inverse is not proved directly: the domain is compact and the square is
Hausdorff, so the continuous bijection `F̄` is a closed map, which is exactly what
`continuousOn_iff_isClosed` asks of the inverse. -/
theorem isHomeoOn_extendByBoundary (hC : IsJordanCurve C) (hu : IsHomeoOn u v C modelCurve)
    (hF : IsHomeoOn F F' (inside C) (Plane.openSquare 0 1))
    (hsub : 𝒜 ⊆ C) (hdense : C ⊆ closure 𝒜)
    (hcross : HasAnchorCrosscuts C 𝒜 u F) (hspoke : HasSpokes C 𝒜 u F) :
    IsHomeoOn (extendByBoundary C u F) (extendByBoundary modelCurve v F')
      (C ∪ inside C) (Plane.closedSquare 0 1) := by
  have hsep : IsSeparating C := jordan_curve_theorem hC
  have hcont : ContinuousOn (extendByBoundary C u F) (C ∪ inside C) :=
    boundary_continuity hC hu hF hsub hdense hcross hspoke
  have hK : IsCompact (C ∪ inside C) :=
    Metric.isCompact_of_isClosed_isBounded (isClosed_union_inside hsep)
      (hC.isCompact.isBounded.union hsep.isBounded_inside)
  -- the two `MapsTo` clauses
  have hmaps : MapsTo (extendByBoundary C u F) (C ∪ inside C) (Plane.closedSquare 0 1) := by
    rintro z (hz | hz)
    · rw [extendByBoundary_of_mem hz]
      exact modelCurve_subset_closedSquare (hu.mapsTo hz)
    · rw [extendByBoundary_of_notMem (inside_subset_compl hz)]
      exact Plane.openSquare_subset_closedSquare 0 1 (hF.mapsTo hz)
  have hmaps' : MapsTo (extendByBoundary modelCurve v F') (Plane.closedSquare 0 1)
      (C ∪ inside C) := by
    intro w hw
    by_cases hwc : w ∈ modelCurve
    · rw [extendByBoundary_of_mem hwc]
      exact Or.inl (hu.mapsTo_inv hwc)
    · have hwo : w ∈ Plane.openSquare 0 1 := by
        rw [← closedSquare_sdiff_modelCurve]; exact ⟨hw, hwc⟩
      rw [extendByBoundary_of_notMem hwc]
      exact Or.inr (hF.mapsTo_inv hwo)
  -- the two inverse laws
  have hleft : LeftInvOn (extendByBoundary modelCurve v F') (extendByBoundary C u F)
      (C ∪ inside C) := by
    rintro z (hz | hz)
    · rw [extendByBoundary_of_mem hz, extendByBoundary_of_mem (hu.mapsTo hz)]
      exact hu.invOn.1 hz
    · have hFz : F z ∈ Plane.openSquare 0 1 := hF.mapsTo hz
      have : F z ∉ modelCurve := by
        rw [← inside_modelCurve] at hFz
        exact inside_subset_compl hFz
      rw [extendByBoundary_of_notMem (inside_subset_compl hz),
        extendByBoundary_of_notMem this]
      exact hF.invOn.1 hz
  have hright : RightInvOn (extendByBoundary modelCurve v F') (extendByBoundary C u F)
      (Plane.closedSquare 0 1) := by
    intro w hw
    by_cases hwc : w ∈ modelCurve
    · rw [extendByBoundary_of_mem hwc, extendByBoundary_of_mem (hu.mapsTo_inv hwc)]
      exact hu.invOn.2 hwc
    · have hwo : w ∈ Plane.openSquare 0 1 := by
        rw [← closedSquare_sdiff_modelCurve]; exact ⟨hw, hwc⟩
      have : F' w ∉ C := inside_subset_compl (hF.mapsTo_inv hwo)
      rw [extendByBoundary_of_notMem hwc, extendByBoundary_of_notMem this]
      exact hF.invOn.2 hwo
  -- continuity of the inverse, by compactness
  refine ⟨hmaps, hmaps', hcont, ?_, hleft, hright⟩
  rw [continuousOn_iff_isClosed]
  intro t ht
  refine ⟨extendByBoundary C u F '' (t ∩ (C ∪ inside C)), ?_, ?_⟩
  · exact ((hK.inter_left ht).image_of_continuousOn
      (hcont.mono inter_subset_right)).isClosed
  · ext w
    simp only [mem_inter_iff, mem_preimage]
    constructor
    · rintro ⟨hwt, hw⟩
      exact ⟨⟨_, ⟨hwt, hmaps' hw⟩, hright hw⟩, hw⟩
    · rintro ⟨⟨z, ⟨hzt, hzK⟩, rfl⟩, hw⟩
      exact ⟨by rw [hleft hzK]; exact hzt, hw⟩

/-! ### The assembled hypothesis, and `Schoenflies.SquareExtension` -/

/-- **Everything this section assumes**, for every Jordan curve and every boundary
homeomorphism onto the model square: a dense set of anchors, the limit homeomorphism of the
interiors (`prop:interior-homeomorphism`), the anchor crosscuts with their target images
(`lem:skeleton-crosscuts` and `prop:skeleton-agreement`), and the spokes at the anchors
(`lem:anchor-density`).

`Schoenflies.squareExtension_of_hasLimitHomeomorphism` turns this into
`Schoenflies.SquareExtension`, which is the input required by the final reduction. -/
def HasLimitHomeomorphism : Prop :=
  ∀ (C : Set Plane) (u v : Plane → Plane), IsJordanCurve C → IsHomeoOn u v C modelCurve →
    ∃ (𝒜 : Set Plane) (F F' : Plane → Plane), 𝒜 ⊆ C ∧ C ⊆ closure 𝒜 ∧
      IsHomeoOn F F' (inside C) (Plane.openSquare 0 1) ∧
      HasAnchorCrosscuts C 𝒜 u F ∧ HasSpokes C 𝒜 u F

/-- **`thm:square-extension`.** Every homeomorphism of a Jordan curve onto the model square
boundary extends to a homeomorphism of the closed Jordan domain onto the closed square. -/
theorem squareExtension_of_hasLimitHomeomorphism (h : HasLimitHomeomorphism) :
    SquareExtension := by
  intro C u v hC hu
  obtain ⟨𝒜, F, F', hsub, hdense, hF, hcross, hspoke⟩ := h C u v hC hu
  exact ⟨extendByBoundary C u F, extendByBoundary modelCurve v F',
    isHomeoOn_extendByBoundary hC hu hF hsub hdense hcross hspoke,
    fun _ hz => extendByBoundary_of_mem hz⟩

end Schoenflies


==> anc/P5-kernel-deficit-lean-v6/vendor/schoenflies-lean/Schoenflies/BoundaryCycles.lean <==
/-
Copyright (c) 2026 Álvaro Begué. All rights reserved.
Released under Apache 2.0 license as described in the file LICENSE.
Authors: Álvaro Begué
-/
import Schoenflies.GeneratedStructure
import Schoenflies.FaceCyclesProof

/-!
# Cyclic boundaries of abstract 2-cells

The abstract `CellStructure.boundary` field is only a list of edge names.  The finite-transfer
construction needs the stronger invariant that each face boundary is a simple cycle and that
its vertices and edges are exactly the strict subcells of the face.  This module packages that
invariant in the representation already used by `Graph.IsLongCycle`.

The distinguished edge `edge` closes the simple detour `walk`.  The list `edge :: walk` is a
closed walk when started at `target`: it crosses the distinguished edge backwards to `source`
and follows the detour back to `target`.  Two-edge cycles are allowed: an ear split can
legitimately create a digon even when the initial outer cycle has at least three vertices.
Stating the carrier clause with
`CellStructure.pathCells` makes it directly comparable with `SplitData.sub_face`.

## Blueprint

* `Schoenflies.CellStructure.FaceCycle`, `BoundaryCycles` — the maintained form of the
  sentence in `lem:cellulation-invariants` that the cells below every 2-cell form its boundary
  cycle.
-/

open Set
open scoped Graph

namespace Schoenflies

namespace CellStructure

variable {γ : Type*}

/-- A face boundary is a simple cycle, and its carrier is exactly the face's strict subcells.
This is data rather than a proposition because the finite-transfer step extracts its named
edge, vertices and complementary path. -/
structure FaceCycle (S : CellStructure γ) (F : γ) where
  /-- The indexed cell is a face of the structure. -/
  face_mem : F ∈ S.faces
  /-- A distinguished edge of the boundary cycle. -/
  edge : γ
  /-- One end of the distinguished edge and the source of the complementary path. -/
  source : γ
  /-- The other end, at which the displayed closed boundary list starts. -/
  target : γ
  /-- The complementary path from `source` to `target`. -/
  walk : List γ
  /-- The raw boundary datum is the distinguished edge followed by the complementary path. -/
  boundary_eq : S.boundary F = edge :: walk
  /-- The distinguished edge and complementary path form a simple cycle. -/
  isCycle : S.skel.IsCycleThrough edge source target walk
  /-- The face itself and the cells of the cycle are exactly the cells below the face. -/
  sub_face : ∀ ⦃σ⦄, S.sub σ F ↔
    σ = F ∨ σ ∈ S.pathCells target (edge :: walk)

/-- The two simple boundary paths obtained by cutting a face cycle at distinct vertices.
Its last two fields are deliberately identical to `SplitData.sub_face` and
`SplitData.paths_meet`, so an ear insertion can copy the data without translation. -/
structure BoundaryPaths (S : CellStructure γ) (F a b : γ) where
  /-- The first boundary path from `a` to `b`. -/
  path₁ : List γ
  /-- The complementary boundary path. -/
  path₂ : List γ
  /-- The first list is a simple path in the skeleton. -/
  isPath₁ : S.skel.IsPath a path₁ b
  /-- The second list is a simple path in the skeleton. -/
  isPath₂ : S.skel.IsPath a path₂ b
  /-- The face and the cells of the two paths are exactly the cells below the face. -/
  sub_face : ∀ ⦃σ⦄, S.sub σ F ↔
    σ = F ∨ σ ∈ S.pathCells a path₁ ∪ S.pathCells a path₂
  /-- The paths meet only at their two endpoints. -/
  paths_meet : S.pathCells a path₁ ∩ S.pathCells a path₂ = {a, b}

/-- Every 2-cell of an abstract structure admits simple boundary-cycle data.  This is a
proposition so that membership proofs remain proof-irrelevant; `BoundaryCycles.faceCycle`
chooses the exported data once and for all. -/
structure BoundaryCycles (S : CellStructure γ) : Prop where
  /-- Existence of boundary-cycle data for each face. -/
  cycle : ∀ F, F ∈ S.faces → Nonempty (S.FaceCycle F)

namespace BoundaryCycles

variable {S : CellStructure γ}

/-- The chosen simple boundary cycle of a face. -/
noncomputable def faceCycle (h : S.BoundaryCycles) (F : γ) (hF : F ∈ S.faces) :
    S.FaceCycle F :=
  Classical.choice (h.cycle F hF)

end BoundaryCycles

namespace FaceCycle

variable {S : CellStructure γ} {F : γ}

/-- The boundary list is a closed walk, in the orientation recorded by `boundary_eq`. -/
theorem isWalk (h : S.FaceCycle F) : S.skel.IsWalk h.target (S.boundary F) h.target := by
  rw [h.boundary_eq]
  exact .cons h.isCycle.isLink.symm h.isCycle.isPath.isWalk

/-- Every cell of the displayed boundary cycle is a strict subcell of its face. -/
theorem sub_of_mem_pathCells (h : S.FaceCycle F) {σ : γ}
    (hσ : σ ∈ S.pathCells h.target (h.edge :: h.walk)) : S.sub σ F :=
  h.sub_face.2 (Or.inr hσ)

/-- Path cells split over the concatenation of two composable walks. -/
theorem pathCells_append {u w v : γ} {W₁ W₂ : List γ}
    (h₁ : S.skel.IsWalk u W₁ w) (h₂ : S.skel.IsWalk w W₂ v) :
    S.pathCells u (W₁ ++ W₂) = S.pathCells u W₁ ∪ S.pathCells w W₂ := by
  apply Set.Subset.antisymm
  · rintro σ (hσ | hσ)
    · rcases List.mem_append.1 hσ with hσ | hσ
      · exact Or.inl (Or.inl hσ)
      · exact Or.inr (Or.inl hσ)
    · rcases Graph.walkVertices_append_subset hσ with hσ | hσ
      · exact Or.inl (Or.inr hσ)
      · exact Or.inr (Or.inr hσ)
  · rintro σ (hσ | hσ)
    · rcases hσ with hσ | hσ
      · exact Or.inl (List.mem_append_left W₂ hσ)
      · exact Or.inr (Graph.walkVertices_mono (List.subset_append_left W₁ W₂) hσ)
    · rcases hσ with hσ | hσ
      · exact Or.inl (List.mem_append_right W₁ hσ)
      · rcases Graph.mem_walkVertices_iff.1 hσ with rfl | hcov
        · exact Or.inr
            (Graph.walkVertices_mono (List.subset_append_left W₁ W₂)
              h₁.target_mem_walkVertices)
        · exact Or.inr (Graph.mem_walkVertices_of_mem_covered
            (Graph.coveredVertices_append.symm ▸ Or.inr hcov))

/-- Reversing a walk changes neither its edge cells nor its vertex cells. -/
theorem pathCells_reverse {u v : γ} {W : List γ} (h : S.skel.IsWalk u W v) :
    S.pathCells v W.reverse = S.pathCells u W := by
  rw [CellStructure.pathCells, CellStructure.pathCells, h.reverse_walkVertices]
  simp

/-- Nonempty walks with permuted edge lists have the same path cells. -/
theorem pathCells_eq_of_perm {u₁ v₁ u₂ v₂ : γ} {W₁ W₂ : List γ}
    (h₁ : S.skel.IsWalk u₁ W₁ v₁) (h₂ : S.skel.IsWalk u₂ W₂ v₂)
    (hp : W₁.Perm W₂) (hne₁ : W₁ ≠ []) (hne₂ : W₂ ≠ []) :
    S.pathCells u₁ W₁ = S.pathCells u₂ W₂ := by
  rw [CellStructure.pathCells, CellStructure.pathCells,
    h₁.walkVertices_eq_covered hne₁, h₂.walkVertices_eq_covered hne₂]
  ext σ
  simp only [Set.mem_union, Set.mem_setOf_eq, Graph.mem_coveredVertices_iff]
  constructor
  · rintro (hσ | ⟨e, he, hi⟩)
    · exact Or.inl (hp.mem_iff.1 hσ)
    · exact Or.inr ⟨e, hp.mem_iff.1 he, hi⟩
  · rintro (hσ | ⟨e, he, hi⟩)
    · exact Or.inl (hp.mem_iff.2 hσ)
    · exact Or.inr ⟨e, hp.mem_iff.2 he, hi⟩

/-- A vertex below a cyclic face lies on the complementary path used to present the cycle. -/
theorem mem_walk_of_vertex_sub (h : S.FaceCycle F) {a : γ} (ha : a ∈ V(S.skel))
    (haF : S.sub a F) : a ∈ S.skel.walkVertices h.source h.walk := by
  rcases h.sub_face.1 haF with rfl | haC
  · exact absurd ha (Set.disjoint_left.1 S.disjoint_faces_vertexSet h.face_mem)
  rcases haC with haE | haV
  · have hclosed : S.skel.IsWalk h.target (h.edge :: h.walk) h.target :=
      .cons h.isCycle.isLink.symm h.isCycle.isPath.isWalk
    exact (Set.disjoint_left.1 S.disjoint_vertexSet_edgeSet ha (hclosed.edge_mem haE)).elim
  · rcases Graph.mem_walkVertices_cons h.isCycle.isLink.symm haV with rfl | haW
    · exact h.isCycle.isPath.target_mem_walkVertices
    · exact haW

/-- Cutting a cyclic face at two distinct boundary vertices gives the two pieces required by
`SplitData`.  The second path returned by `Graph.IsCycleThrough.split_at` is reversed so that
both displayed paths run from `a` to `b`. -/
theorem boundaryPaths (h : S.FaceCycle F) {a b : γ} (ha : a ∈ V(S.skel))
    (hb : b ∈ V(S.skel)) (haF : S.sub a F) (hbF : S.sub b F) (hab : a ≠ b) :
    Nonempty (S.BoundaryPaths F a b) := by
  have haW := h.mem_walk_of_vertex_sub ha haF
  have hbW := h.mem_walk_of_vertex_sub hb hbF
  obtain ⟨D₁, D₂, h₁, h₂, hperm, hmeet⟩ :=
    h.isCycle.split_at haW hbW hab
  have hnodup : (h.edge :: h.walk).Nodup :=
    List.nodup_cons.2 ⟨h.isCycle.notMem, h.isCycle.isPath.nodup⟩
  have hdisj : ∀ g ∈ D₁, g ∉ D₂ := fun g hg₁ hg₂ =>
    (List.nodup_append.1 (hperm.nodup_iff.2 hnodup)).2.2 g hg₁ g hg₂ rfl
  have hclosed : S.skel.IsWalk h.target (h.edge :: h.walk) h.target :=
    .cons h.isCycle.isLink.symm h.isCycle.isPath.isWalk
  have hcarrier : S.pathCells a D₁ ∪ S.pathCells a D₂.reverse =
      S.pathCells h.target (h.edge :: h.walk) := by
    calc
      S.pathCells a D₁ ∪ S.pathCells a D₂.reverse =
          S.pathCells a D₁ ∪ S.pathCells b D₂ := by
            rw [pathCells_reverse h₂.isWalk]
      _ = S.pathCells a (D₁ ++ D₂) := (pathCells_append h₁.isWalk h₂.isWalk).symm
      _ = S.pathCells h.target (h.edge :: h.walk) :=
        pathCells_eq_of_perm (h₁.isWalk.append h₂.isWalk) hclosed hperm
          (List.append_ne_nil_of_left_ne_nil (h₁.ne_nil hab) D₂) (by simp)
  have hinter : S.pathCells a D₁ ∩ S.pathCells a D₂.reverse = {a, b} := by
    apply Set.Subset.antisymm
    · rintro σ ⟨hσ₁, hσ₂⟩
      have hσ₂' : σ ∈ S.pathCells b D₂ := by
        rw [← pathCells_reverse h₂.isWalk]
        exact hσ₂
      rcases hσ₁ with he₁ | hv₁
      · rcases hσ₂' with he₂ | hv₂
        · exact (hdisj σ he₁ he₂).elim
        · exact (Set.disjoint_left.1 S.disjoint_vertexSet_edgeSet
            (h₂.isWalk.walkVertices_subset hv₂) (h₁.edge_mem he₁)).elim
      · rcases hσ₂' with he₂ | hv₂
        · exact (Set.disjoint_left.1 S.disjoint_vertexSet_edgeSet
            (h₁.isWalk.walkVertices_subset hv₁) (h₂.edge_mem he₂)).elim
        · exact hmeet σ hv₁ hv₂
    · rintro σ (rfl | rfl)
      · exact ⟨Or.inr Graph.mem_walkVertices_self, Or.inr Graph.mem_walkVertices_self⟩
      · exact ⟨Or.inr h₁.target_mem_walkVertices,
          Or.inr h₂.reverse.target_mem_walkVertices⟩
  exact ⟨{
    path₁ := D₁
    path₂ := D₂.reverse
    isPath₁ := h₁
    isPath₂ := h₂.reverse
    sub_face := by intro σ; rw [h.sub_face, hcarrier]
    paths_meet := hinter
  }⟩

end FaceCycle

namespace BoundaryCycles

variable {S : CellStructure γ}

/-- The two chosen boundary paths between distinct vertices of a cyclic face. -/
noncomputable def boundaryPaths (h : S.BoundaryCycles) (F : γ) (hF : F ∈ S.faces)
    (a b : γ) (ha : a ∈ V(S.skel)) (hb : b ∈ V(S.skel))
    (haF : S.sub a F) (hbF : S.sub b F) (hab : a ≠ b) : S.BoundaryPaths F a b :=
  Classical.choice ((h.faceCycle F hF).boundaryPaths ha hb haF hbF hab)

end BoundaryCycles

end CellStructure

end Schoenflies


==> anc/P5-kernel-deficit-lean-v6/vendor/schoenflies-lean/Schoenflies/BoundaryCyclesGenerated.lean <==
/-
Copyright (c) 2026 Álvaro Begué. All rights reserved.
Released under Apache 2.0 license as described in the file LICENSE.
Authors: Álvaro Begué
-/
import Schoenflies.BoundaryCycles
import Schoenflies.CellulationInvariants

/-!
# Boundary cycles under the elementary cellulation operations

This module proves that the face-boundary invariant used to construct the two paths of an ear
step is closed under face splitting and edge subdivision.  The split proof is combinatorial:
each new boundary is one old boundary arc followed by the reverse of the inserted ear.

## Blueprint

* `Schoenflies.CellStructure.SplitData.boundaryCycles` — preservation under operation 2 of
  `def:generated-structure`.
* `Schoenflies.CellStructure.SubdivData.boundaryCycles` — preservation under operation 1.
* `Schoenflies.GeneratedStructure.boundaryCycles` — the closed induction.
-/

open Set
open scoped Graph

namespace Schoenflies

namespace CellStructure

variable {γ : Type*} {S : CellStructure γ}

namespace SplitData

variable (d : S.SplitData)

/-- An old walk visits the same vertices when read in the enlarged skeleton. -/
theorem walkVertices_oldWalk {u v : γ} {W : List γ} (h : S.skel.IsWalk u W v) :
    d.skeleton.walkVertices u W = S.skel.walkVertices u W := by
  apply Set.Subset.antisymm
  · intro z hz
    rcases Graph.mem_walkVertices_iff.1 hz with rfl | ⟨f, hf, y, hlink⟩
    · exact Graph.mem_walkVertices_self
    · rw [SplitData.skeleton, d.compatible.union_isLink] at hlink
      rcases hlink with hlink | hlink
      · exact Graph.mem_walkVertices_of_mem_covered ⟨f, hf, y, hlink⟩
      · exact (Set.disjoint_left.1 d.disjoint_edgeSet (h.edge_mem hf)
          hlink.edge_mem).elim
  · exact Graph.walkVertices_mono_of_le d.le_skeleton

/-- The ear walk visits exactly the vertices of the abstract ear graph, even when read in the
enlarged skeleton. -/
theorem walkVertices_earWalk :
    d.skeleton.walkVertices d.source d.earWalk = V(d.ear) := by
  apply Set.Subset.antisymm
  · intro z hz
    rcases Graph.mem_walkVertices_iff.1 hz with rfl | ⟨f, hf, y, hlink⟩
    · exact d.isPathGraph.source_mem
    · rw [SplitData.skeleton, d.compatible.union_isLink] at hlink
      rcases hlink with hlink | hlink
      · exact (Set.disjoint_left.1 d.disjoint_edgeSet hlink.edge_mem
          (d.isPathGraph.mem_edgeSet hf)).elim
      · exact hlink.left_mem
  · rw [d.isPathGraph.vertexSet_eq]
    exact Graph.walkVertices_mono_of_le d.ear_le_skeleton

/-- The reverse ear walk has the same vertex carrier. -/
theorem walkVertices_reverse_earWalk :
    d.skeleton.walkVertices d.target d.earWalk.reverse = V(d.ear) := by
  rw [(d.isPathGraph.isWalk.mono d.ear_le_skeleton).reverse_walkVertices]
  exact d.walkVertices_earWalk

/-- The cells of an old walk are unchanged in the enlarged skeleton. -/
theorem pathCells_oldWalk {u v : γ} {W : List γ} (h : S.skel.IsWalk u W v) :
    (S.splitFace d).pathCells u W = S.pathCells u W := by
  rw [CellStructure.pathCells, CellStructure.pathCells, splitFace_skel,
    d.walkVertices_oldWalk h]

/-- The cells of the ear walk, read in the enlarged skeleton, are exactly the cells of the
abstract ear graph. -/
theorem pathCells_earWalk :
    (S.splitFace d).pathCells d.source d.earWalk = d.earCells := by
  rw [CellStructure.pathCells, splitFace_skel, d.walkVertices_earWalk, SplitData.earCells,
    d.isPathGraph.edgeSet_eq]
  exact Set.union_comm _ _

/-- Reversing the ear walk does not change its cell carrier. -/
theorem pathCells_reverse_earWalk :
    (S.splitFace d).pathCells d.target d.earWalk.reverse = d.earCells := by
  rw [FaceCycle.pathCells_reverse (d.isPathGraph.isPath.mono d.ear_le_skeleton).isWalk]
  exact d.pathCells_earWalk

/-- One old boundary path closed by the reverse ear is a boundary cycle of a new face. -/
theorem faceCycle_of_boundaryPath {newFace : γ} {P : List γ}
    (hface : newFace ∈ (S.splitFace d).faces)
    (hboundary : (S.splitFace d).boundary newFace = P ++ d.earWalk.reverse)
    (hP : S.skel.IsPath d.source P d.target)
    (hsub : ∀ ⦃σ : γ⦄, (S.splitFace d).sub σ newFace ↔
      σ = newFace ∨ σ ∈ d.earCells ∨ σ ∈ S.pathCells d.source P) :
    Nonempty ((S.splitFace d).FaceCycle newFace) := by
  have hPne : P ≠ [] := hP.ne_nil d.source_ne_target
  cases P with
  | nil => exact (hPne rfl).elim
  | cons f R => cases hP with
  | @cons _ w _ _ _ hlink hR hfresh =>
    have hR' := hR.mono d.le_skeleton
    have hQ' := d.isPathGraph.isPath.reverse.mono d.ear_le_skeleton
    have hmeet : ∀ y ∈ d.skeleton.walkVertices w R,
        y ∈ d.skeleton.walkVertices d.target d.earWalk.reverse → y = d.target := by
      intro y hyR hyQ
      have hyOld : y ∈ S.skel.walkVertices w R := by
        rw [← d.walkVertices_oldWalk hR.isWalk]
        exact hyR
      have hyEar : y ∈ V(d.ear) := d.walkVertices_reverse_earWalk ▸ hyQ
      have hyEnds : y ∈ ({d.source, d.target} : Set γ) := by
        rw [← d.vertexSet_inter]
        exact ⟨hyEar, hR.isWalk.walkVertices_subset hyOld⟩
      rcases hyEnds with rfl | rfl
      · exact (hfresh hyOld).elim
      · rfl
    have hpath : d.skeleton.IsPath w (R ++ d.earWalk.reverse) d.source :=
      hR'.append hQ' hmeet
    have hfreshEdge : f ∉ R ++ d.earWalk.reverse := by
      rw [List.mem_append, List.mem_reverse]
      rintro (hfR | hfQ)
      · exact (List.nodup_cons.1 (Graph.IsPath.nodup (.cons hlink hR hfresh))).1 hfR
      · exact Set.disjoint_left.1 d.disjoint_edgeSet hlink.edge_mem
          (d.isPathGraph.mem_edgeSet hfQ)
    have hcarrier : (S.splitFace d).pathCells d.source
          ((f :: R) ++ d.earWalk.reverse) =
        S.pathCells d.source (f :: R) ∪ d.earCells := by
      calc
        (S.splitFace d).pathCells d.source ((f :: R) ++ d.earWalk.reverse) =
            (S.splitFace d).pathCells d.source (f :: R) ∪
              (S.splitFace d).pathCells d.target d.earWalk.reverse :=
          FaceCycle.pathCells_append
            ((Graph.IsWalk.cons hlink hR.isWalk).mono d.le_skeleton)
            hQ'.isWalk
        _ = S.pathCells d.source (f :: R) ∪ d.earCells := by
          rw [d.pathCells_oldWalk (Graph.IsWalk.cons hlink hR.isWalk),
            d.pathCells_reverse_earWalk]
    refine ⟨{
      face_mem := hface
      edge := f
      source := w
      target := d.source
      walk := R ++ d.earWalk.reverse
      boundary_eq := hboundary
      isCycle := ⟨hlink.symm.mono d.le_skeleton, hpath, hfreshEdge⟩
      sub_face := ?_
    }⟩
    intro σ
    rw [hsub]
    change (σ = newFace ∨ σ ∈ d.earCells ∨ σ ∈ S.pathCells d.source (f :: R)) ↔
      σ = newFace ∨ σ ∈ (S.splitFace d).pathCells d.source
        ((f :: R) ++ d.earWalk.reverse)
    rw [hcarrier]
    simp only [Set.mem_union]
    tauto

/-- Face splitting preserves cyclic boundaries. -/
theorem boundaryCycles (hcycles : S.BoundaryCycles) (hS : S.CombInvariants) :
    (S.splitFace d).BoundaryCycles where
  cycle F hF := by
    rw [splitFace_faces] at hF
    rcases hF with rfl | rfl | ⟨hF, hFne⟩
    · apply d.faceCycle_of_boundaryPath (P := d.path₁)
      · rw [splitFace_faces]; exact Set.mem_insert _ _
      · simp [CellStructure.splitFace]
      · exact d.isPath₁
      · intro σ
        rw [splitFace_sub, d.subRel_face₁_iff]
        rfl
    · apply d.faceCycle_of_boundaryPath (P := d.path₂)
      · rw [splitFace_faces]; exact Set.mem_insert_of_mem _ (Set.mem_insert _ _)
      · simp [CellStructure.splitFace, d.face_ne.symm]
      · exact d.isPath₂
      · intro σ
        rw [splitFace_sub, d.subRel_face₂_iff]
        rfl
    · obtain ⟨c⟩ := hcycles.cycle F hF
      have hFc : F ∈ S.cells := S.mem_cells_of_mem_faces hF
      have hF₁ : F ≠ d.face₁ := fun heq => d.face₁_notMem (heq ▸ hFc)
      have hF₂ : F ≠ d.face₂ := fun heq => d.face₂_notMem (heq ▸ hFc)
      have hsubOld : ∀ σ, (S.splitFace d).sub σ F ↔ S.sub σ F := by
        intro σ
        rw [splitFace_sub, subRel_iff_of_mem_cells hS d hFc hFne]
        constructor
        · exact fun h => h.2.2
        · intro h
          refine ⟨hS.sub_mem_left h, ?_, h⟩
          rintro rfl
          exact hFne (hS.face_maximal d.face_mem h)
      have hclosed : S.skel.IsWalk c.target (c.edge :: c.walk) c.target :=
        .cons c.isCycle.isLink.symm c.isCycle.isPath.isWalk
      refine ⟨{
        face_mem := by
          rw [splitFace_faces]
          exact Set.mem_insert_of_mem _ (Set.mem_insert_of_mem _ ⟨hF, hFne⟩)
        edge := c.edge
        source := c.source
        target := c.target
        walk := c.walk
        boundary_eq := by
          simp [CellStructure.splitFace, hF₁, hF₂, c.boundary_eq]
        isCycle := ⟨c.isCycle.isLink.mono d.le_skeleton,
          c.isCycle.isPath.mono d.le_skeleton, c.isCycle.notMem⟩
        sub_face := ?_
      }⟩
      intro σ
      rw [hsubOld, c.sub_face, d.pathCells_oldWalk hclosed]

end SplitData

namespace SubdivData

variable (d : S.SubdivData)

/-- A list which is a path in one orientation is a path in every orientation in which the
same ordered edge list is a walk.  The only alternative first orientation can occur for a
single-edge path. -/
theorem isPath_of_isWalk_of_isPath {G : Graph γ γ} {a b x y : γ} {W : List γ}
    (hP : G.IsPath a W b) (hW : G.IsWalk x W y) : G.IsPath x W y := by
  induction hP generalizing x y with
  | nil ha =>
      cases hW with
      | nil hx => exact .nil hx
  | @cons a w b e W hl hP hfresh ih =>
      cases hW with
      | @cons _ w' _ _ _ hl' hW =>
        rcases hl.eq_and_eq_or_eq_and_eq hl' with ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩
        · exact .cons hl (ih hW) hfresh
        · have hnil : W = [] := by
            by_contra hne
            obtain ⟨f, hf, hinc⟩ := hW.exists_inc_source hne
            exact hfresh (Graph.mem_walkVertices_of_mem_covered ⟨f, hf, hinc⟩)
          subst W
          cases hW with
          | nil hu => exact Graph.IsPath.single hl.symm (Graph.IsPath.cons_ne hP hfresh).symm

/-- A walk avoiding the subdivided edge visits exactly the same vertices in the subdivided
skeleton. -/
theorem walkVertices_eq_of_notMem {u v : γ} {W : List γ} (h : S.skel.IsWalk u W v)
    (he : d.edge ∉ W) : d.skeleton.walkVertices u W = S.skel.walkVertices u W := by
  apply Set.Subset.antisymm
  · intro z hz
    rcases Graph.mem_walkVertices_iff.1 hz with rfl | ⟨f, hf, y, hl⟩
    · exact Graph.mem_walkVertices_self
    · rw [d.skeleton_isLink] at hl
      rcases hl with ⟨hl, -, -, -⟩ | ⟨rfl, -⟩ | ⟨rfl, -⟩
      · exact Graph.mem_walkVertices_of_mem_covered ⟨f, hf, y, hl⟩
      · exact (d.newEdge₁_notMem_edgeSet (h.edge_mem hf)).elim
      · exact (d.newEdge₂_notMem_edgeSet (h.edge_mem hf)).elim
  · intro z hz
    rcases Graph.mem_walkVertices_iff.1 hz with rfl | ⟨f, hf, y, hl⟩
    · exact Graph.mem_walkVertices_self
    · apply Graph.mem_walkVertices_of_mem_covered
      refine ⟨f, hf, y, d.skeleton_isLink.2 (Or.inl ⟨hl, ?_, ?_, ?_⟩)⟩
      · exact fun hfe => he (hfe ▸ hf)
      · exact fun hfe => d.newEdge₁_notMem_edgeSet (hfe ▸ hl.edge_mem)
      · exact fun hfe => d.newEdge₂_notMem_edgeSet (hfe ▸ hl.edge_mem)

namespace SubstWalk

variable {d : S.SubdivData} {u v : γ} {W W' : List γ}

/-- Every old visited vertex is still visited after subdivision. -/
theorem old_walkVertices_subset (hsub : d.SubstWalk u W W') :
    S.skel.walkVertices u W ⊆ d.skeleton.walkVertices u W' := by
  induction hsub with
  | nil u => intro z hz; simpa only [Graph.walkVertices_nil] using hz
  | forward hs ih =>
      intro z hz
      rcases Graph.mem_walkVertices_cons d.isLink hz with rfl | hz
      · exact Graph.mem_walkVertices_self
      · have hlink₁ : d.skeleton.IsLink d.newEdge₁ d.left d.newVertex :=
          d.skeleton_isLink.2 (Or.inr (Or.inl ⟨rfl, rfl⟩))
        have hlink₂ : d.skeleton.IsLink d.newEdge₂ d.newVertex d.right :=
          d.skeleton_isLink.2 (Or.inr (Or.inr ⟨rfl, rfl⟩))
        exact Graph.mem_walkVertices_cons_of_mem hlink₁
          (Graph.mem_walkVertices_cons_of_mem hlink₂ (ih hz))
  | backward hs ih =>
      intro z hz
      rcases Graph.mem_walkVertices_cons d.isLink.symm hz with rfl | hz
      · exact Graph.mem_walkVertices_self
      · have hlink₂ : d.skeleton.IsLink d.newEdge₂ d.right d.newVertex :=
          d.skeleton_isLink.2 (Or.inr (Or.inr ⟨rfl, Sym2.eq_swap⟩))
        have hlink₁ : d.skeleton.IsLink d.newEdge₁ d.newVertex d.left :=
          d.skeleton_isLink.2 (Or.inr (Or.inl ⟨rfl, Sym2.eq_swap⟩))
        exact Graph.mem_walkVertices_cons_of_mem hlink₂
          (Graph.mem_walkVertices_cons_of_mem hlink₁ (ih hz))
  | other hl hf hs ih =>
      intro z hz
      rcases Graph.mem_walkVertices_cons hl hz with rfl | hz
      · exact Graph.mem_walkVertices_self
      · have hlink : d.skeleton.IsLink _ _ _ := d.skeleton_isLink.2 (Or.inl
          ⟨hl, hf, fun h => d.newEdge₁_notMem_edgeSet (h ▸ hl.edge_mem),
            fun h => d.newEdge₂_notMem_edgeSet (h ▸ hl.edge_mem)⟩)
        exact Graph.mem_walkVertices_cons_of_mem hlink (ih hz)

/-- A subdivision introduces no visited vertex except the named subdivision vertex. -/
theorem new_walkVertices_subset (hsub : d.SubstWalk u W W') {z : γ}
    (hz : z ∈ d.skeleton.walkVertices u W') :
    z = d.newVertex ∨ z ∈ S.skel.walkVertices u W := by
  induction hsub with
  | nil u => exact Or.inr (by simpa only [Graph.walkVertices_nil] using hz)
  | forward hs ih =>
      have hlink₁ : d.skeleton.IsLink d.newEdge₁ d.left d.newVertex :=
        d.skeleton_isLink.2 (Or.inr (Or.inl ⟨rfl, rfl⟩))
      have hlink₂ : d.skeleton.IsLink d.newEdge₂ d.newVertex d.right :=
        d.skeleton_isLink.2 (Or.inr (Or.inr ⟨rfl, rfl⟩))
      rcases Graph.mem_walkVertices_cons hlink₁ hz with rfl | hz
      · exact Or.inr Graph.mem_walkVertices_self
      · rcases Graph.mem_walkVertices_cons hlink₂ hz with rfl | hz
        · exact Or.inl rfl
        · rcases ih hz with rfl | hz
          · exact Or.inl rfl
          · exact Or.inr (Graph.mem_walkVertices_cons_of_mem d.isLink hz)
  | backward hs ih =>
      have hlink₂ : d.skeleton.IsLink d.newEdge₂ d.right d.newVertex :=
        d.skeleton_isLink.2 (Or.inr (Or.inr ⟨rfl, Sym2.eq_swap⟩))
      have hlink₁ : d.skeleton.IsLink d.newEdge₁ d.newVertex d.left :=
        d.skeleton_isLink.2 (Or.inr (Or.inl ⟨rfl, Sym2.eq_swap⟩))
      rcases Graph.mem_walkVertices_cons hlink₂ hz with rfl | hz
      · exact Or.inr Graph.mem_walkVertices_self
      · rcases Graph.mem_walkVertices_cons hlink₁ hz with rfl | hz
        · exact Or.inl rfl
        · rcases ih hz with rfl | hz
          · exact Or.inl rfl
          · exact Or.inr (Graph.mem_walkVertices_cons_of_mem d.isLink.symm hz)
  | other hl hf hs ih =>
      have hlink : d.skeleton.IsLink _ _ _ := d.skeleton_isLink.2 (Or.inl
        ⟨hl, hf, fun h => d.newEdge₁_notMem_edgeSet (h ▸ hl.edge_mem),
          fun h => d.newEdge₂_notMem_edgeSet (h ▸ hl.edge_mem)⟩)
      rcases Graph.mem_walkVertices_cons hlink hz with rfl | hz
      · exact Or.inr Graph.mem_walkVertices_self
      · rcases ih hz with rfl | hz
        · exact Or.inl rfl
        · exact Or.inr (Graph.mem_walkVertices_cons_of_mem hl hz)

/-- Replacing one edge of a simple path by its two subdivision edges preserves simplicity. -/
theorem isPath (hsub : d.SubstWalk u W W') (hP : S.skel.IsPath u W v) :
    d.skeleton.IsPath u W' v := by
  induction hsub generalizing v with
  | nil u =>
      cases hP with
      | nil hu =>
          exact .nil (by rw [d.skeleton_vertexSet]; exact Set.mem_insert_of_mem _ hu)
  | forward hs ih =>
      cases hP with
      | @cons _ w _ _ _ hl hP hfresh =>
        have hw : d.right = w := d.isLink.right_unique hl
        subst w
        have heW : d.edge ∉ _ :=
          (List.nodup_cons.1 (Graph.IsPath.nodup (Graph.IsPath.cons hl hP hfresh))).1
        have hEq := SubdivData.SubstWalk.eq_of_notMem hs heW
        rw [hEq] at ih ⊢
        have htail := ih hP
        have hverts := d.walkVertices_eq_of_notMem hP.isWalk heW
        have hlink₁ : d.skeleton.IsLink d.newEdge₁ d.left d.newVertex :=
          d.skeleton_isLink.2 (Or.inr (Or.inl ⟨rfl, rfl⟩))
        have hlink₂ : d.skeleton.IsLink d.newEdge₂ d.newVertex d.right :=
          d.skeleton_isLink.2 (Or.inr (Or.inr ⟨rfl, rfl⟩))
        refine .cons hlink₁ (.cons hlink₂ htail ?_) ?_
        · intro hz
          rw [hverts] at hz
          exact d.newVertex_notMem
            (S.mem_cells_of_mem_vertexSet (hP.isWalk.walkVertices_subset hz))
        · intro hz
          rcases Graph.mem_walkVertices_cons hlink₂ hz with hEq | hz
          · exact d.newVertex_notMem (hEq ▸ d.left_mem_cells)
          · apply hfresh
            rw [← hverts]
            exact hz
  | backward hs ih =>
      cases hP with
      | @cons _ w _ _ _ hl hP hfresh =>
        have hw : d.left = w := d.isLink.symm.right_unique hl
        subst w
        have heW : d.edge ∉ _ :=
          (List.nodup_cons.1 (Graph.IsPath.nodup (Graph.IsPath.cons hl hP hfresh))).1
        have hEq := SubdivData.SubstWalk.eq_of_notMem hs heW
        rw [hEq] at ih ⊢
        have htail := ih hP
        have hverts := d.walkVertices_eq_of_notMem hP.isWalk heW
        have hlink₂ : d.skeleton.IsLink d.newEdge₂ d.right d.newVertex :=
          d.skeleton_isLink.2 (Or.inr (Or.inr ⟨rfl, Sym2.eq_swap⟩))
        have hlink₁ : d.skeleton.IsLink d.newEdge₁ d.newVertex d.left :=
          d.skeleton_isLink.2 (Or.inr (Or.inl ⟨rfl, Sym2.eq_swap⟩))
        refine .cons hlink₂ (.cons hlink₁ htail ?_) ?_
        · intro hz
          rw [hverts] at hz
          exact d.newVertex_notMem
            (S.mem_cells_of_mem_vertexSet (hP.isWalk.walkVertices_subset hz))
        · intro hz
          rcases Graph.mem_walkVertices_cons hlink₁ hz with hEq | hz
          · exact d.newVertex_notMem (hEq ▸ d.right_mem_cells)
          · apply hfresh
            rw [← hverts]
            exact hz
  | other hl hf hs ih =>
      cases hP with
      | @cons _ w _ _ _ hl' hP hfresh =>
        have hw : _ = w := hl.right_unique hl'
        subst w
        have htail := ih hP
        have hlink : d.skeleton.IsLink _ _ _ := d.skeleton_isLink.2 (Or.inl
          ⟨hl, hf, fun h => d.newEdge₁_notMem_edgeSet (h ▸ hl.edge_mem),
            fun h => d.newEdge₂_notMem_edgeSet (h ▸ hl.edge_mem)⟩)
        refine .cons hlink htail ?_
        intro hz
        rcases SubdivData.SubstWalk.new_walkVertices_subset hs hz with hEq | hz
        · exact d.newVertex_notMem
            (hEq ▸ S.mem_cells_of_mem_vertexSet hl.left_mem)
        · exact hfresh hz

/-- Every output edge is either one of the two replacement edges or an old input edge. -/
theorem mem_input_of_mem_output (hsub : d.SubstWalk u W W') {x : γ} (hx : x ∈ W') :
    x = d.newEdge₁ ∨ x = d.newEdge₂ ∨ x ∈ W := by
  induction hsub with
  | nil => simp at hx
  | forward hs ih =>
      simp only [List.mem_cons] at hx
      rcases hx with rfl | rfl | hx
      · exact Or.inl rfl
      · exact Or.inr (Or.inl rfl)
      · rcases ih hx with h | h | h
        exacts [Or.inl h, Or.inr (Or.inl h), Or.inr (Or.inr (List.mem_cons_of_mem _ h))]
  | backward hs ih =>
      simp only [List.mem_cons] at hx
      rcases hx with rfl | rfl | hx
      · exact Or.inr (Or.inl rfl)
      · exact Or.inl rfl
      · rcases ih hx with h | h | h
        exacts [Or.inl h, Or.inr (Or.inl h), Or.inr (Or.inr (List.mem_cons_of_mem _ h))]
  | other hl hne hs ih =>
      simp only [List.mem_cons] at hx
      rcases hx with rfl | hx
      · exact Or.inr (Or.inr (List.mem_cons_self ..))
      · rcases ih hx with h | h | h
        exacts [Or.inl h, Or.inr (Or.inl h), Or.inr (Or.inr (List.mem_cons_of_mem _ h))]

/-- Every surviving old input edge occurs in the output. -/
theorem mem_output_of_mem_input_of_ne (hsub : d.SubstWalk u W W') {x : γ}
    (hx : x ∈ W) (hne : x ≠ d.edge) : x ∈ W' := by
  induction hsub with
  | nil => simp at hx
  | forward hs ih =>
      simp only [List.mem_cons] at hx
      rcases hx with h | hx
      · exact absurd h hne
      · exact List.mem_cons_of_mem _ (List.mem_cons_of_mem _ (ih hx))
  | backward hs ih =>
      simp only [List.mem_cons] at hx
      rcases hx with h | hx
      · exact absurd h hne
      · exact List.mem_cons_of_mem _ (List.mem_cons_of_mem _ (ih hx))
  | other hl hfe hs ih =>
      simp only [List.mem_cons] at hx
      rcases hx with rfl | hx
      · exact List.mem_cons_self
      · exact List.mem_cons_of_mem _ (ih hx)

/-- The removed edge name never occurs in the replacement list. -/
theorem edge_notMem_output (hsub : d.SubstWalk u W W') : d.edge ∉ W' := by
  intro he
  induction hsub with
  | nil => simp at he
  | forward hs ih =>
      simp only [List.mem_cons] at he
      rcases he with h | h | he
      · exact d.newEdge₁_notMem (h ▸ d.edge_mem_cells)
      · exact d.newEdge₂_notMem (h ▸ d.edge_mem_cells)
      · exact ih he
  | backward hs ih =>
      simp only [List.mem_cons] at he
      rcases he with h | h | he
      · exact d.newEdge₂_notMem (h ▸ d.edge_mem_cells)
      · exact d.newEdge₁_notMem (h ▸ d.edge_mem_cells)
      · exact ih he
  | other hl hne hs ih =>
      simp only [List.mem_cons] at he
      rcases he with h | he
      · exact hne h.symm
      · exact ih he

/-- If the old walk crosses the subdivided edge, all three replacement cells occur in the
new path carrier. -/
theorem newCells_subset_pathCells (hsub : d.SubstWalk u W W') (he : d.edge ∈ W) :
    d.newCells ⊆ (S.subdivideEdge d).pathCells u W' := by
  induction hsub with
  | nil => simp at he
  | forward hs ih =>
      intro z hz
      rcases hz with rfl | rfl | rfl
      · exact Or.inr (Graph.mem_walkVertices_cons_of_mem
          (d.skeleton_isLink.2 (Or.inr (Or.inl ⟨rfl, rfl⟩))) Graph.mem_walkVertices_self)
      · exact Or.inl (List.mem_cons_self ..)
      · exact Or.inl (List.mem_cons_of_mem _ (List.mem_cons_self ..))
  | backward hs ih =>
      intro z hz
      rcases hz with rfl | rfl | rfl
      · exact Or.inr (Graph.mem_walkVertices_cons_of_mem
          (d.skeleton_isLink.2 (Or.inr (Or.inr ⟨rfl, Sym2.eq_swap⟩)))
          Graph.mem_walkVertices_self)
      · exact Or.inl (List.mem_cons_of_mem _ (List.mem_cons_self ..))
      · exact Or.inl (List.mem_cons_self ..)
  | other hl hne hs ih =>
      simp only [List.mem_cons] at he
      rcases he with h | he
      · exact absurd h.symm hne
      · intro z hz
        rcases ih he hz with hz | hz
        · exact Or.inl (List.mem_cons_of_mem _ hz)
        · have hlink : d.skeleton.IsLink _ _ _ := d.skeleton_isLink.2 (Or.inl
            ⟨hl, hne, fun h => d.newEdge₁_notMem_edgeSet (h ▸ hl.edge_mem),
              fun h => d.newEdge₂_notMem_edgeSet (h ▸ hl.edge_mem)⟩)
          exact Or.inr (Graph.mem_walkVertices_cons_of_mem hlink hz)

/-- The exact cell-carrier update performed by an orientation-aware subdivision. -/
theorem pathCells_eq (hsub : d.SubstWalk u W W') (hW : S.skel.IsWalk u W v) :
    (S.subdivideEdge d).pathCells u W' =
      {z | (z ∈ S.pathCells u W ∧ z ≠ d.edge) ∨
        (d.edge ∈ W ∧ z ∈ d.newCells)} := by
  ext z
  by_cases he : d.edge ∈ W
  · constructor
    · rintro (hzOut | hz)
      · rcases hsub.mem_input_of_mem_output hzOut with rfl | rfl | hz
        · exact Or.inr ⟨he, Or.inr (Or.inl rfl)⟩
        · exact Or.inr ⟨he, Or.inr (Or.inr rfl)⟩
        · exact Or.inl ⟨Or.inl hz, fun h => hsub.edge_notMem_output (h ▸ hzOut)⟩
      · rcases hsub.new_walkVertices_subset hz with rfl | hz
        · exact Or.inr ⟨he, Or.inl rfl⟩
        · exact Or.inl ⟨Or.inr hz, fun h => Set.disjoint_left.1
            S.disjoint_vertexSet_edgeSet (hW.walkVertices_subset hz) (h ▸ d.edge_mem_edgeSet)⟩
    · rintro (⟨hz, hze⟩ | ⟨-, hz⟩)
      · rcases hz with hz | hz
        · exact Or.inl (hsub.mem_output_of_mem_input_of_ne hz hze)
        · exact Or.inr (hsub.old_walkVertices_subset hz)
      · exact hsub.newCells_subset_pathCells he hz
  · have hEq := SubdivData.SubstWalk.eq_of_notMem hsub he
    have hvertices := d.walkVertices_eq_of_notMem hW he
    constructor
    · rintro (hz | hz)
      · refine Or.inl ⟨Or.inl ?_, ?_⟩
        · rwa [hEq] at hz
        · intro h
          subst z
          exact hsub.edge_notMem_output hz
      · refine Or.inl ⟨Or.inr ?_, ?_⟩
        · rw [subdivideEdge_skel, hEq, hvertices] at hz
          exact hz
        · intro h
          subst z
          rw [subdivideEdge_skel, hEq, hvertices] at hz
          exact Set.disjoint_left.1 S.disjoint_vertexSet_edgeSet
            (hW.walkVertices_subset hz) d.edge_mem_edgeSet
    · rintro (⟨hz, -⟩ | ⟨h, -⟩)
      · rcases hz with hz | hz
        · exact Or.inl (hEq.symm ▸ hz)
        · exact Or.inr (by
            rw [subdivideEdge_skel, hEq, hvertices]
            exact hz)
      · exact absurd h he

/-- Substituting an edge in a cyclic boundary list produces another presentation of a simple
cycle, regardless of which admissible start vertex the boundary data selected. -/
theorem exists_isCycleThrough {e a b : γ} {D : List γ}
    (hsub : d.SubstWalk u (e :: D) W') (hW : S.skel.IsWalk u (e :: D) u)
    (hc : S.skel.IsCycleThrough e a b D) :
    ∃ e' a' D', W' = e' :: D' ∧ d.skeleton.IsCycleThrough e' a' u D' := by
  cases hsub with
  | forward hs =>
      cases hW with
      | @cons _ w _ _ _ hl htail =>
        have hw : d.right = w := d.isLink.right_unique hl
        subst w
        have htailP := SubdivData.isPath_of_isWalk_of_isPath hc.isPath htail
        have htail' := SubdivData.SubstWalk.isPath hs htailP
        have hEq := SubdivData.SubstWalk.eq_of_notMem hs hc.notMem
        rw [hEq] at htail'
        have hverts := d.walkVertices_eq_of_notMem htailP.isWalk hc.notMem
        have hlink₁ : d.skeleton.IsLink d.newEdge₁ d.left d.newVertex :=
          d.skeleton_isLink.2 (Or.inr (Or.inl ⟨rfl, rfl⟩))
        have hlink₂ : d.skeleton.IsLink d.newEdge₂ d.newVertex d.right :=
          d.skeleton_isLink.2 (Or.inr (Or.inr ⟨rfl, rfl⟩))
        have hfresh : d.newVertex ∉ d.skeleton.walkVertices d.right D := by
          intro hz
          rw [hverts] at hz
          exact d.newVertex_notMem
            (S.mem_cells_of_mem_vertexSet (htailP.isWalk.walkVertices_subset hz))
        have hpath : d.skeleton.IsPath d.newVertex (d.newEdge₂ :: D) d.left :=
          .cons hlink₂ htail' hfresh
        have hnot : d.newEdge₁ ∉ d.newEdge₂ :: D := by
          intro hz
          rcases List.mem_cons.1 hz with hz | hz
          · exact d.newEdge_ne hz
          · exact d.newEdge₁_notMem_edgeSet (htailP.edge_mem hz)
        exact ⟨d.newEdge₁, d.newVertex, d.newEdge₂ :: D, by rw [hEq],
          hlink₁.symm, hpath, hnot⟩
  | backward hs =>
      cases hW with
      | @cons _ w _ _ _ hl htail =>
        have hw : d.left = w := d.isLink.symm.right_unique hl
        subst w
        have htailP := SubdivData.isPath_of_isWalk_of_isPath hc.isPath htail
        have htail' := SubdivData.SubstWalk.isPath hs htailP
        have hEq := SubdivData.SubstWalk.eq_of_notMem hs hc.notMem
        rw [hEq] at htail'
        have hverts := d.walkVertices_eq_of_notMem htailP.isWalk hc.notMem
        have hlink₂ : d.skeleton.IsLink d.newEdge₂ d.right d.newVertex :=
          d.skeleton_isLink.2 (Or.inr (Or.inr ⟨rfl, Sym2.eq_swap⟩))
        have hlink₁ : d.skeleton.IsLink d.newEdge₁ d.newVertex d.left :=
          d.skeleton_isLink.2 (Or.inr (Or.inl ⟨rfl, Sym2.eq_swap⟩))
        have hfresh : d.newVertex ∉ d.skeleton.walkVertices d.left D := by
          intro hz
          rw [hverts] at hz
          exact d.newVertex_notMem
            (S.mem_cells_of_mem_vertexSet (htailP.isWalk.walkVertices_subset hz))
        have hpath : d.skeleton.IsPath d.newVertex (d.newEdge₁ :: D) d.right :=
          .cons hlink₁ htail' hfresh
        have hnot : d.newEdge₂ ∉ d.newEdge₁ :: D := by
          intro hz
          rcases List.mem_cons.1 hz with hz | hz
          · exact d.newEdge_ne hz.symm
          · exact d.newEdge₂_notMem_edgeSet (htailP.edge_mem hz)
        exact ⟨d.newEdge₂, d.newVertex, d.newEdge₁ :: D, by rw [hEq],
          hlink₂.symm, hpath, hnot⟩
  | other hl hne hs =>
      cases hW with
      | @cons _ w _ _ _ hl' htail =>
        have hw : _ = w := hl.right_unique hl'
        subst w
        have htailP := SubdivData.isPath_of_isWalk_of_isPath hc.isPath htail
        have htail' := SubdivData.SubstWalk.isPath hs htailP
        have hlink : d.skeleton.IsLink _ _ _ := d.skeleton_isLink.2 (Or.inl
          ⟨hl, hne, fun h => d.newEdge₁_notMem_edgeSet (h ▸ hl.edge_mem),
            fun h => d.newEdge₂_notMem_edgeSet (h ▸ hl.edge_mem)⟩)
        refine ⟨e, _, _, rfl, hlink.symm, htail', ?_⟩
        show e ∉ _
        intro he
        rcases SubdivData.SubstWalk.mem_input_of_mem_output hs he with h | h | h
        · exact d.newEdge₁_notMem (h ▸ S.mem_cells_of_mem_edgeSet hl.edge_mem)
        · exact d.newEdge₂_notMem (h ▸ S.mem_cells_of_mem_edgeSet hl.edge_mem)
        · exact hc.notMem h

end SubstWalk

/-- Edge subdivision preserves cyclic boundaries. -/
theorem boundaryCycles (d : S.SubdivData) (hcycles : S.BoundaryCycles)
    (hS : S.CombInvariants) : (S.subdivideEdge d).BoundaryCycles where
  cycle F hF := by
    rw [subdivideEdge_faces] at hF
    obtain ⟨c⟩ := hcycles.cycle F hF
    obtain ⟨u, hW, hsub⟩ := d.boundary_subst hF
    rw [c.boundary_eq] at hW hsub
    obtain ⟨e', a', D', hlist, hcycle⟩ :=
      SubdivData.SubstWalk.exists_isCycleThrough hsub hW c.isCycle
    have hclosed : S.skel.IsWalk c.target (c.edge :: c.walk) c.target :=
      .cons c.isCycle.isLink.symm c.isCycle.isPath.isWalk
    have hOldCarrier : S.pathCells u (c.edge :: c.walk) =
        S.pathCells c.target (c.edge :: c.walk) :=
      FaceCycle.pathCells_eq_of_perm hW hclosed (.refl _) (by simp) (by simp)
    have hNewCarrier : (S.subdivideEdge d).pathCells u (e' :: D') =
        {z | (z ∈ S.pathCells u (c.edge :: c.walk) ∧ z ≠ d.edge) ∨
          (d.edge ∈ c.edge :: c.walk ∧ z ∈ d.newCells)} := by
      rw [← hlist]
      exact SubdivData.SubstWalk.pathCells_eq hsub hW
    have hedgeList : d.edge ∈ S.pathCells u (c.edge :: c.walk) ↔
        d.edge ∈ c.edge :: c.walk := by
      constructor
      · rintro (he | hv)
        · exact he
        · exact (Set.disjoint_left.1 S.disjoint_vertexSet_edgeSet
            (hW.walkVertices_subset hv) d.edge_mem_edgeSet).elim
      · exact Or.inl
    have hFc : F ∈ S.cells := S.mem_cells_of_mem_faces hF
    have hFe : F ≠ d.edge := S.faces_ne_edgeSet hF d.edge_mem_edgeSet
    refine ⟨{
      face_mem := by rwa [subdivideEdge_faces]
      edge := e'
      source := a'
      target := u
      walk := D'
      boundary_eq := hlist
      isCycle := hcycle
      sub_face := ?_
    }⟩
    intro σ
    rw [subdivideEdge_sub, hNewCarrier]
    change d.subRel σ F ↔ σ = F ∨
      ((σ ∈ S.pathCells u (c.edge :: c.walk) ∧ σ ≠ d.edge) ∨
        (d.edge ∈ c.edge :: c.walk ∧ σ ∈ d.newCells))
    constructor
    · intro h
      rcases h with ⟨-, -, hσe, -, h⟩ | ⟨heq, hnew⟩ | ⟨hσ, hFnew⟩ |
          ⟨hσ, hFnew⟩ | ⟨hσ, hFnew⟩ | ⟨hnew, -, h⟩
      · rcases c.sub_face.1 h with rfl | hcarrier
        · exact Or.inl rfl
        · exact Or.inr (Or.inl ⟨hOldCarrier.symm ▸ hcarrier, hσe⟩)
      · exact absurd (heq ▸ hnew) (SubdivData.notMem_newCells_of_mem_cells hFc)
      · rcases hFnew with rfl | rfl
        exacts [(d.newEdge₁_notMem hFc).elim, (d.newEdge₂_notMem hFc).elim]
      · exact (d.newEdge₁_notMem (hFnew ▸ hFc)).elim
      · exact (d.newEdge₂_notMem (hFnew ▸ hFc)).elim
      · rcases c.sub_face.1 h with hedge | hcarrier
        · exact absurd hedge.symm hFe
        · exact Or.inr (Or.inr ⟨hedgeList.1 (hOldCarrier.symm ▸ hcarrier), hnew⟩)
    · rintro (rfl | (⟨hcarrier, hσe⟩ | ⟨helist, hnew⟩))
      · exact d.subRel_of_old hFc hFc hFe hFe (hS.sub_refl hFc)
      · have hσc : σ ∈ S.cells := CellStructure.pathCells_subset_cells hW hcarrier
        have hsubOld : S.sub σ F := c.sub_face.2
          (Or.inr (hOldCarrier ▸ hcarrier))
        exact d.subRel_of_old hσc hFc hσe hFe hsubOld
      · have hsubEdge : S.sub d.edge F := c.sub_face.2
          (Or.inr (hOldCarrier ▸ hedgeList.2 helist))
        exact (d.newCells_subRel_iff hnew hFc).2 ⟨hFe, hsubEdge⟩

end SubdivData

/-! ### The invariant at every generated stage -/

/-- Every generated structure has cyclic face boundaries once the base structure does. -/
theorem _root_.Schoenflies.GeneratedStructure.boundaryCycles {S₀ S : CellStructure γ}
    (h : GeneratedStructure S₀ S) (hcycles : S₀.BoundaryCycles)
    (h₀ : S₀.CombInvariants) : S.BoundaryCycles := by
  induction h with
  | base => exact hcycles
  | subdivideEdge h d ih => exact d.boundaryCycles ih (h.combInvariants h₀)
  | splitFace h d ih => exact d.boundaryCycles ih (h.combInvariants h₀)

end CellStructure

end Schoenflies


==> anc/P5-kernel-deficit-lean-v6/vendor/schoenflies-lean/Schoenflies/Bounded.lean <==
/-
Copyright (c) 2026 Álvaro Begué. All rights reserved.
Released under Apache 2.0 license as described in the file LICENSE.
Authors: Álvaro Begué
-/
import Schoenflies.Square

/-!
# Catching a bounded set inside a square

The outer face of a plane graph is found by catching the whole drawing — finitely many points
and finitely many compact arcs — inside one axis-parallel square, and then observing that the
outside of that square is connected (`isConnected_beyondSquare`) and therefore lies in a single
face. This module is the "catching" half.

The key identity is `beyondSquare_eq_compl`: the outside of a square, as defined by a
coordinate inequality, *is* the complement of the closed square. It is what lets the
connectedness theorem be applied to a complement.

## Blueprint

* `beyondSquare_eq_compl` — the outside of a square is the complement of the closed square.
* `exists_closedSquare_of_isBounded`, `IsCompact.exists_closedSquare` — a bounded set is caught
  inside a square about the origin.
* `isOpen_compl_of_finite_isCompact` — the complement of a finite union of compact sets is
  open; the exterior of a plane graph is open for this reason.
-/

open Metric Set

namespace Schoenflies

namespace Plane

@[simp] theorem supDist_zero (x : Plane) : supDist x 0 = supNorm x := by
  simp [supDist, supNorm]

/-- The outside of a square is exactly the complement of the closed square. -/
theorem beyondSquare_eq_compl (r : ℝ) : beyondSquare r = (closedSquare 0 r)ᶜ := by
  ext x
  simp only [beyondSquare, closedSquare, mem_setOf_eq, mem_compl_iff, supDist_zero, supNorm,
    max_le_iff, not_and_or, not_le]

/-- A bounded set sits inside a closed square about the origin, of nonnegative radius. -/
theorem exists_closedSquare_of_isBounded {s : Set Plane} (hs : Bornology.IsBounded s) :
    ∃ r : ℝ, 0 ≤ r ∧ s ⊆ closedSquare 0 r := by
  obtain ⟨R, hR⟩ := hs.subset_closedBall 0
  refine ⟨max R 0, le_max_right _ _, fun x hx => ?_⟩
  have hnorm : ‖x‖ ≤ R := by simpa using hR hx
  have : supNorm x ≤ R := le_trans (supNorm_le_norm x) hnorm
  simpa [closedSquare, supDist_zero] using le_trans this (le_max_left _ _)

theorem IsCompact.exists_closedSquare {s : Set Plane} (hs : IsCompact s) :
    ∃ r : ℝ, 0 ≤ r ∧ s ⊆ closedSquare 0 r :=
  exists_closedSquare_of_isBounded hs.isBounded

/-- Two squares about the origin merge by taking the larger radius; kept nonnegative so that
callers never split on which is larger. -/
theorem closedSquare_mono {r s : ℝ} (h : r ≤ s) : closedSquare 0 r ⊆ closedSquare 0 s :=
  fun _ hx => le_trans hx h

/-- A finite family of bounded sets is caught inside one square. -/
theorem exists_closedSquare_of_finite {ι : Type*} {S : ι → Set Plane} {t : Set ι}
    (ht : t.Finite) (hS : ∀ i ∈ t, Bornology.IsBounded (S i)) :
    ∃ r : ℝ, 0 ≤ r ∧ (⋃ i ∈ t, S i) ⊆ closedSquare 0 r :=
  exists_closedSquare_of_isBounded ((Bornology.isBounded_biUnion ht).2 hS)

/-- The complement of a finite union of compact sets is open. The exterior of a plane graph —
finitely many vertices and finitely many compact edge arcs — is open for this reason. -/
theorem isOpen_compl_of_finite_isCompact {ι : Type*} {S : ι → Set Plane} {t : Set ι}
    (ht : t.Finite) (hS : ∀ i ∈ t, IsCompact (S i)) : IsOpen (⋃ i ∈ t, S i)ᶜ :=
  (ht.isClosed_biUnion fun i hi => (hS i hi).isClosed).isOpen_compl

end Plane

end Schoenflies


==> anc/P5-kernel-deficit-lean-v6/vendor/schoenflies-lean/Schoenflies/CellulationInvariants.lean <==
/-
Copyright (c) 2026 Álvaro Begué. All rights reserved.
Released under Apache 2.0 license as described in the file LICENSE.
Authors: Álvaro Begué
-/
import Schoenflies.RefinementStars
import Schoenflies.JordanClosed

/-!
# The two cellulation invariants that need the crosscut theorem

`Schoenflies/GeneratedStructure.lean` proves seven of the nine assertions of
`lem:cellulation-invariants` — (ii), (iii), (iv), (v), (vi), (viii) and (ix), and (i) for the
edge-subdivision constructor. The two it leaves open are exactly the two whose induction step is
`thm:general-crosscut`:

* **(vii)** in each realization every 2-cell boundary is a Jordan curve and the open 2-cell is
  its bounded complementary region;
* **(i)** at the *split* constructor.

Both are proved here. `Schoenflies.crosscut_theorem` does not depend on `main`, and neither does
anything in this module.

## Realizations stay outside the inductive

`Schoenflies.GeneratedStructure` is purely abstract — it carries no realizations at all — while
(i), (vii), (viii) and (ix) are statements about realizations. `RefinementStars.lean` bridges
that by stating its lemmas for an arbitrary `Realization` satisfying `IsCellDecomposition`, and
this module follows the same pattern: the induction over the constructors is replaced by two
*step* theorems, one per constructor, each relating a realization of the refined structure to a
realization of the old one. A consumer building a sequence of stages carries the realizations
itself and applies the step theorem at each stage.

The alternative — realizations as fields of the inductive — was rejected for the reason
`RefinementStars.lean` gives: the limit argument "forgets how the decompositions were
constructed", so the abstract closure and the geometric invariants must be separable. It would
also force every consumer to commit to *two* realizations at the moment it builds an abstract
stage, which `thm:finite-transfer` does not do.

## What assertion (vii) is stated against, and why not the boundary walk

The blueprint phrases (vii) as "every 2-cell boundary **walk** is realized by a Jordan curve".
`CellStructure.boundary : γ → List γ` is a raw datum on which `CellStructure` imposes *no*
axiom whatever: nothing says `S.boundary F` is a closed walk, nothing ties it to `S.sub`, and
nothing ties it to `F`. A version of (vii) phrased against it therefore needs the separate
boundary-cycle invariant that the finite-transfer construction maintains.

So (vii) is stated against the cells: `Realization.faceBoundary F` is the union of the open
cells strictly below `F`, and `IsCellDecomposition.faceBoundary_eq_frontier` identifies it with
`frontier (R.cell F)` as soon as the open 2-cell is open. Assertion (vii) then reads: that
frontier is a Jordan curve, and `R.cell F` is its `inside`. This is the content every consumer
uses — (viii) needs only openness of the 2-cell, `lem:star-face-mesh` needs only the closed
2-cells, and the limit map needs `R.cell F = inside (…)`. Nothing downstream reads the cyclic
order of the walk.

## The orientation-aware update of `subdivideEdge`

`CellStructure.subdivideEdge` cannot compute a corrected boundary from an edge list alone: a
walk traverses `d.edge` in a definite direction, while the same interior edge occurs in the two
incident face boundaries with opposite orientations. `SubdivData` therefore carries the new
boundary lists as data, together with `SubstWalk` proofs that each list replaces the old closed
walk in the correct direction. `SubstWalk.isWalk` proves that every new boundary is again a
closed walk.

## Blueprint

* `Schoenflies.CellStructure.Realization.cellUnion`, `Schoenflies.CellStructure.subcells`,
  `Schoenflies.CellStructure.Realization.faceBoundary` — the realized point set of a set of
  abstract cells, and the boundary of a 2-cell read off the abstract data.
* `Schoenflies.CellStructure.Realization.IsFaceJordan` — **assertion (vii)** of
  `lem:cellulation-invariants`, for one realization.
* `Schoenflies.CellStructure.Realization.IsCellDecomposition.face_eq_of_isFaceJordan`,
  `…sub_face_eq` — **assertion (viii)** with its openness hypothesis discharged by (vii).
* `Schoenflies.CellStructure.SubdivData.IsRefinement.isFaceJordan` — (vii) is preserved by an
  edge subdivision.
* `Schoenflies.CellStructure.SplitData.IsRefinement` — the split analogue of
  `SubdivData.IsRefinement`, and `…IsRefinement.isCellDecomposition` — **assertion (i) at the
  split constructor**.
* `Schoenflies.CellStructure.SplitData.IsRefinement.refines` — the one-liner
  `RefinementStars.lean` asked for, next to `SubdivData.IsRefinement.refines`.
* `Schoenflies.CellStructure.SplitData.IsCrosscutSplit`,
  `Schoenflies.CellStructure.SplitData.IsCrosscutSplit.isRefinement`,
  `Schoenflies.CellStructure.SplitData.IsCrosscutSplit.isFaceJordan` — the geometric input of one
  split (the ear drawn as a crosscut of the old Jordan face), and the two invariants
  *constructed* from it by `Schoenflies.crosscut_theorem`. This is the blueprint's
  "Theorem `thm:general-crosscut` decomposes the old open 2-cell into the disjoint union of the
  two new open 2-cells and the open cells of the ear, and gives
  `closure Rᵢ = Rᵢ ∪ P ∪ Bᵢ`".
* `Schoenflies.CellStructure.SubdivData.SubstWalk`,
  `Schoenflies.CellStructure.SubdivData.SubstWalk.isWalk`,
  `Schoenflies.CellStructure.SubdivData.boundary_isWalk` — the orientation-aware boundary-walk
  update. Not a blueprint statement: the blueprint's operation 1 does not spell the update
  out, and this is what it has to be.
-/

open Set Bornology
open scoped Graph

namespace Schoenflies

namespace CellStructure

variable {γ : Type*} {S : CellStructure γ}

/-- The subcells of a cell: the index set of its closed cell in assertion (i). -/
def subcells (S : CellStructure γ) (τ : γ) : Set γ := {σ | σ ∈ S.cells ∧ S.sub σ τ}

theorem mem_subcells_iff {σ τ : γ} : σ ∈ S.subcells τ ↔ σ ∈ S.cells ∧ S.sub σ τ := Iff.rfl

theorem subcells_subset_cells {τ : γ} : S.subcells τ ⊆ S.cells := fun _ h => h.1

namespace Realization

variable {R : S.Realization} {D : Set Plane} {F T σ τ : γ}

/-! ### The realized point set of a set of cells

Every geometric statement of `lem:cellulation-invariants` is about a *union of open cells*: the
closure of a cell, the boundary of a 2-cell, the realized ear, the realized boundary path. One
notation serves them all. -/

/-- The realized point set of a set of abstract cells: the union of their open cells. -/
def cellUnion (R : S.Realization) (Cs : Set γ) : Set Plane := ⋃ σ ∈ Cs, R.cell σ

theorem mem_cellUnion_iff {Cs : Set γ} {z : Plane} :
    z ∈ R.cellUnion Cs ↔ ∃ σ ∈ Cs, z ∈ R.cell σ := by
  simp only [cellUnion, Set.mem_iUnion, exists_prop]

theorem cellUnion_mono {Cs Ds : Set γ} (h : Cs ⊆ Ds) : R.cellUnion Cs ⊆ R.cellUnion Ds :=
  Set.biUnion_subset_biUnion_left h

theorem cell_subset_cellUnion {Cs : Set γ} (h : σ ∈ Cs) : R.cell σ ⊆ R.cellUnion Cs :=
  Set.subset_biUnion_of_mem (u := fun ρ => R.cell ρ) h

theorem cellUnion_union (R : S.Realization) (Cs Ds : Set γ) :
    R.cellUnion (Cs ∪ Ds) = R.cellUnion Cs ∪ R.cellUnion Ds := Set.biUnion_union _ _ _

theorem cellUnion_insert (R : S.Realization) (σ : γ) (Cs : Set γ) :
    R.cellUnion (insert σ Cs) = R.cell σ ∪ R.cellUnion Cs := Set.biUnion_insert _ _ _

@[simp] theorem cellUnion_empty (R : S.Realization) : R.cellUnion ∅ = ∅ := Set.biUnion_empty _

@[simp] theorem cellUnion_singleton (R : S.Realization) (σ : γ) :
    R.cellUnion {σ} = R.cell σ := Set.biUnion_singleton _ _

theorem cellUnion_pair (R : S.Realization) (σ τ : γ) :
    R.cellUnion {σ, τ} = R.cell σ ∪ R.cell τ := Set.biUnion_pair _ _ _

theorem cellUnion_subset {Cs : Set γ} {A : Set Plane} (h : ∀ σ ∈ Cs, R.cell σ ⊆ A) :
    R.cellUnion Cs ⊆ A := Set.iUnion₂_subset h

/-- Two realizations — of the same structure or of two different ones over the same names — that
agree cell by cell on a set of cells realize that set by the same point set. -/
theorem cellUnion_congr {S₁ S₂ : CellStructure γ} {R₁ : S₁.Realization} {R₂ : S₂.Realization}
    {Cs : Set γ} (h : ∀ σ ∈ Cs, R₁.cell σ = R₂.cell σ) : R₁.cellUnion Cs = R₂.cellUnion Cs :=
  Set.iUnion₂_congr h

/-- The **realized boundary of a 2-cell**, read off the abstract data: the union of the open
cells strictly below it. Under assertion (i) this is the topological frontier of the open
2-cell (`IsCellDecomposition.faceBoundary_eq_frontier`), which is what makes it the right thing
for the blueprint's "boundary walk of `F`" without a walk being available. -/
def faceBoundary (R : S.Realization) (F : γ) : Set Plane := R.cellUnion (S.subcells F \ {F})

namespace IsCellDecomposition

/-- Assertion (i)'s closure clause, in `cellUnion` notation. -/
theorem closure_cell_eq (h : R.IsCellDecomposition D) (hτ : τ ∈ S.cells) :
    closure (R.cell τ) = R.cellUnion (S.subcells τ) := h.closure_eq hτ

theorem mem_subcells_self (h : R.IsCellDecomposition D) (hτ : τ ∈ S.cells) : τ ∈ S.subcells τ :=
  ⟨hτ, h.sub_refl hτ⟩

/-- A closed cell is its open cell together with the open cells strictly below it. -/
theorem closure_cell_eq_union (h : R.IsCellDecomposition D) (hτ : τ ∈ S.cells) :
    closure (R.cell τ) = R.cell τ ∪ R.faceBoundary τ := by
  rw [h.closure_cell_eq hτ, faceBoundary, ← R.cellUnion_insert,
    Set.insert_sdiff_singleton, Set.insert_eq_self.2 (h.mem_subcells_self hτ)]

/-- The open cells strictly below `τ` miss the open cell `τ`. -/
theorem disjoint_faceBoundary (h : R.IsCellDecomposition D) (hτ : τ ∈ S.cells) :
    Disjoint (R.cell τ) (R.faceBoundary τ) := by
  refine Set.disjoint_left.2 fun z hz hz' => ?_
  obtain ⟨σ, ⟨⟨hσ, -⟩, hσne⟩, hzσ⟩ := mem_cellUnion_iff.1 hz'
  exact Set.disjoint_left.1 (h.disjoint hτ hσ (Ne.symm hσne)) hz hzσ

/-- **The realized boundary of an open cell is its frontier.** The blueprint reads the boundary
of a 2-cell off the cells below it; this says that reading agrees with the topology, which is
what lets assertion (vii) be stated without the boundary-walk datum. -/
theorem faceBoundary_eq_frontier (h : R.IsCellDecomposition D) (hτ : τ ∈ S.cells)
    (hopen : IsOpen (R.cell τ)) : R.faceBoundary τ = frontier (R.cell τ) := by
  rw [hopen.frontier_eq, h.closure_cell_eq_union hτ, Set.union_sdiff_left,
    sdiff_eq_left.2 (h.disjoint_faceBoundary hτ).symm]

end IsCellDecomposition

/-! ### Assertion (vii)

"In each of the two realizations, every 2-cell boundary walk is realized by a Jordan curve, and
the open 2-cell is the bounded complementary region of that curve."

`Schoenflies.inside` is the union of the *bounded* complementary components of a set, so
"the bounded complementary region of the Jordan curve `J`" is literally `inside J`; and by
`Schoenflies.jordan_curve_theorem` it is a single region. -/

/-- **Assertion (vii)** of `lem:cellulation-invariants**, for one realization: every open 2-cell
is the bounded complementary region of a Jordan curve, namely its own frontier.

Stated against `frontier (R.cell F)` rather than against the boundary walk; see the module
docstring. Under assertion (i) the frontier *is* the union of the open cells strictly below `F`
(`IsCellDecomposition.faceBoundary_eq_frontier`), which is the blueprint's boundary walk read
as a set. -/
structure IsFaceJordan (R : S.Realization) : Prop where
  /-- The boundary of every 2-cell is a Jordan curve. -/
  isJordanCurve : ∀ ⦃F⦄, F ∈ S.faces → IsJordanCurve (frontier (R.cell F))
  /-- The open 2-cell is the bounded complementary region of that curve. -/
  cell_eq_inside : ∀ ⦃F⦄, F ∈ S.faces → R.cell F = inside (frontier (R.cell F))

namespace IsFaceJordan

/-- Each 2-cell boundary separates the plane. This is where `thm:jordan` enters; it is
independent of `main`. -/
theorem isSeparating (hJ : R.IsFaceJordan) (hF : F ∈ S.faces) :
    IsSeparating (frontier (R.cell F)) :=
  jordan_curve_theorem (hJ.isJordanCurve hF)

/-- **An open 2-cell is open.** This is the clause `lem:cellulation-invariants`(viii) needs, and
the only thing the blueprint's proof of (viii) really uses. -/
theorem isOpen (hJ : R.IsFaceJordan) (hF : F ∈ S.faces) : IsOpen (R.cell F) := by
  rw [hJ.cell_eq_inside hF]
  exact (hJ.isSeparating hF).isOpen_inside

theorem isConnected (hJ : R.IsFaceJordan) (hF : F ∈ S.faces) : IsConnected (R.cell F) := by
  rw [hJ.cell_eq_inside hF]
  exact (hJ.isSeparating hF).isConnected_inside

theorem isBounded (hJ : R.IsFaceJordan) (hF : F ∈ S.faces) : IsBounded (R.cell F) := by
  rw [hJ.cell_eq_inside hF]
  exact (hJ.isSeparating hF).isBounded_inside

theorem nonempty (hJ : R.IsFaceJordan) (hF : F ∈ S.faces) : (R.cell F).Nonempty :=
  (hJ.isConnected hF).nonempty

/-- A closed 2-cell is compact. `lem:star-face-mesh` measures diameters of closed 2-cells, and
this is what makes those diameters finite without a hypothesis on the domain. -/
theorem isCompact_closure (hJ : R.IsFaceJordan) (hF : F ∈ S.faces) :
    IsCompact (closure (R.cell F)) :=
  Metric.isCompact_of_isClosed_isBounded isClosed_closure (hJ.isBounded hF).closure

/-- **Assertion (vii) in the blueprint's own words**: the union of the open cells strictly below
a 2-cell is a Jordan curve, and the open 2-cell is its bounded complementary region. -/
theorem faceBoundary_eq (hJ : R.IsFaceJordan) (h : R.IsCellDecomposition D) (hF : F ∈ S.faces) :
    R.faceBoundary F = frontier (R.cell F) :=
  h.faceBoundary_eq_frontier (S.mem_cells_of_mem_faces hF) (hJ.isOpen hF)

theorem isJordanCurve_faceBoundary (hJ : R.IsFaceJordan) (h : R.IsCellDecomposition D)
    (hF : F ∈ S.faces) : IsJordanCurve (R.faceBoundary F) := by
  rw [hJ.faceBoundary_eq h hF]; exact hJ.isJordanCurve hF

theorem cell_eq_inside_faceBoundary (hJ : R.IsFaceJordan) (h : R.IsCellDecomposition D)
    (hF : F ∈ S.faces) : R.cell F = inside (R.faceBoundary F) := by
  rw [hJ.faceBoundary_eq h hF]; exact hJ.cell_eq_inside hF

end IsFaceJordan

namespace IsCellDecomposition

/-- **Assertion (viii)**, with the openness hypothesis of
`IsCellDecomposition.face_eq` discharged by assertion (vii): distinct open 2-cells are never
comparable. -/
theorem face_eq_of_isFaceJordan (h : R.IsCellDecomposition D) (hJ : R.IsFaceJordan)
    (hF : F ∈ S.faces) (hT : T ∈ S.faces) (hsub : R.cell F ⊆ closure (R.cell T)) : F = T :=
  h.face_eq hF hT (hJ.isOpen hF) hsub

/-- **Assertion (viii)** against the abstract relation. -/
theorem sub_face_eq (h : R.IsCellDecomposition D) (hJ : R.IsFaceJordan)
    (hF : F ∈ S.faces) (hT : T ∈ S.faces) (hsub : S.sub F T) : F = T :=
  h.face_eq_of_isFaceJordan hJ hF hT
    (h.subset_closure (S.mem_cells_of_mem_faces hF) (S.mem_cells_of_mem_faces hT) hsub)

end IsCellDecomposition

end Realization

/-! ### Assertion (vii) is preserved by an edge subdivision

"An edge subdivision changes no 2-cell." Literally: the 2-cells of `S.subdivideEdge d` are those
of `S`, and each is an old cell distinct from the subdivided edge, so `SubdivData.IsRefinement`
leaves its open cell exactly where it was. -/

namespace SubdivData

variable {d : S.SubdivData} {R : S.Realization} {R' : (S.subdivideEdge d).Realization} {F : γ}

theorem IsRefinement.cell_face_eq (href : d.IsRefinement R R') (hF : F ∈ S.faces) :
    R'.cell F = R.cell F :=
  href.cell_eq (S.mem_cells_of_mem_faces hF) (S.faces_ne_edgeSet hF d.edge_mem_edgeSet)

/-- **Assertion (vii) is preserved by an edge subdivision.** -/
theorem IsRefinement.isFaceJordan (href : d.IsRefinement R R') (hJ : R.IsFaceJordan) :
    R'.IsFaceJordan where
  isJordanCurve := by
    intro F hF
    rw [subdivideEdge_faces] at hF
    rw [href.cell_face_eq hF]
    exact hJ.isJordanCurve hF
  cell_eq_inside := by
    intro F hF
    rw [subdivideEdge_faces] at hF
    rw [href.cell_face_eq hF]
    exact hJ.cell_eq_inside hF

/-- **The induction step over the first constructor**, in the shape a consumer building a
sequence of stages wants: one edge subdivision carries (i), (vii) and `Realization.Refines`
forward together. The mirror of `SplitData.IsCrosscutSplit.isCellDecomposition_and_isFaceJordan`.
-/
theorem IsRefinement.isCellDecomposition_and_isFaceJordan (hS : S.CombInvariants)
    (href : d.IsRefinement R R') {D : Set Plane} (h : R.IsCellDecomposition D)
    (hJ : R.IsFaceJordan) :
    R'.IsCellDecomposition D ∧ R'.IsFaceJordan ∧ R'.Refines R d.parent :=
  ⟨href.isCellDecomposition hS h, href.isFaceJordan hJ, href.refines hS⟩

/-! ### The orientation of the boundary-walk update

`CellStructure.subdivideEdge` now takes the replacement boundary lists from `SubdivData`.
`SubstWalk` is a relation rather than a function because the direction of a crossing is
determined by the walk and not by the edge list.  The data carries one corrected list for each
face together with the fact that it replaces a closed old boundary walk. -/

/-- Every walk of the old skeleton has an orientation-aware replacement. -/
theorem exists_substWalk (d : S.SubdivData) {u v : γ} {W : List γ} (h : S.skel.IsWalk u W v) :
    ∃ W', d.SubstWalk u W W' := by
  induction h with
  | nil hx => exact ⟨[], .nil _⟩
  | @cons a w b f W hl _ ih =>
    obtain ⟨W', hW'⟩ := ih
    by_cases hf : f = d.edge
    · subst hf
      rcases d.isLink.eq_and_eq_or_eq_and_eq hl with ⟨h₁, h₂⟩ | ⟨h₁, h₂⟩
      · subst h₁; subst h₂; exact ⟨_, .forward hW'⟩
      · subst h₁; subst h₂; exact ⟨_, .backward hW'⟩
    · exact ⟨_, .other hl hf hW'⟩

theorem newVertex_mem_skeleton_vertexSet (d : S.SubdivData) :
    d.newVertex ∈ V(d.skeleton) := by
  rw [d.skeleton_vertexSet]; exact Set.mem_insert _ _

/-- **The corrected replacement really is a walk of the subdivided skeleton.** -/
theorem SubstWalk.isWalk {d : S.SubdivData} {u v : γ} {W W' : List γ}
    (hsub : d.SubstWalk u W W') (h : S.skel.IsWalk u W v) : d.skeleton.IsWalk u W' v := by
  induction hsub generalizing v with
  | nil u =>
    cases h with
    | nil hx =>
      exact .nil (by rw [d.skeleton_vertexSet]; exact Set.mem_insert_of_mem _ hx)
  | forward hs ih =>
    cases h with
    | cons hl hW =>
      have hlink₁ : d.skeleton.IsLink d.newEdge₁ d.left d.newVertex :=
        d.skeleton_isLink.2 (Or.inr (Or.inl ⟨rfl, rfl⟩))
      have hlink₂ : d.skeleton.IsLink d.newEdge₂ d.newVertex d.right :=
        d.skeleton_isLink.2 (Or.inr (Or.inr ⟨rfl, rfl⟩))
      exact .cons hlink₁ (.cons hlink₂ (ih (d.isLink.right_unique hl ▸ hW)))
  | backward hs ih =>
    cases h with
    | cons hl hW =>
      have hlink₂ : d.skeleton.IsLink d.newEdge₂ d.right d.newVertex :=
        d.skeleton_isLink.2 (Or.inr (Or.inr ⟨rfl, Sym2.eq_swap⟩))
      have hlink₁ : d.skeleton.IsLink d.newEdge₁ d.newVertex d.left :=
        d.skeleton_isLink.2 (Or.inr (Or.inl ⟨rfl, Sym2.eq_swap⟩))
      exact .cons hlink₂ (.cons hlink₁ (ih (d.isLink.symm.right_unique hl ▸ hW)))
  | other hl hf hs ih =>
    cases h with
    | cons hl' hW =>
      have hlink : d.skeleton.IsLink _ _ _ :=
        d.skeleton_isLink.2 (Or.inl ⟨hl, hf,
          fun hh => d.newEdge₁_notMem_edgeSet (hh ▸ hl.edge_mem),
          fun hh => d.newEdge₂_notMem_edgeSet (hh ▸ hl.edge_mem)⟩)
      exact .cons hlink (ih (hl.right_unique hl' ▸ hW))

/-- On a stretch that never crosses the subdivided edge, the corrected replacement leaves the
edge list alone. -/
theorem SubstWalk.eq_of_notMem {d : S.SubdivData} {u : γ} {W W' : List γ}
    (hsub : d.SubstWalk u W W') (h : d.edge ∉ W) : W' = W := by
  induction hsub with
  | nil u => rfl
  | forward hs ih => exact absurd (List.mem_cons_self ..) h
  | backward hs ih => exact absurd (List.mem_cons_self ..) h
  | other hl hf hs ih => rw [ih fun hh => h (List.mem_cons_of_mem _ hh)]

/-- Every updated face boundary is a closed walk of the subdivided skeleton. -/
theorem boundary_isWalk (d : S.SubdivData) {F : γ} (hF : F ∈ S.faces) :
    ∃ u, d.skeleton.IsWalk u ((S.subdivideEdge d).boundary F) u := by
  obtain ⟨u, hW, hsub⟩ := d.boundary_subst hF
  exact ⟨u, SubdivData.SubstWalk.isWalk hsub hW⟩

end SubdivData

/-! ### Assertion (i) at the split constructor

The split analogue of `SubdivData.IsRefinement`, and the propagation of assertion (i) across it.
The blueprint's proof of this step is exactly

> `thm:general-crosscut` decomposes the old open 2-cell into the disjoint union of the two new
> open 2-cells and the open cells of the ear, and gives `closure Rᵢ = Rᵢ ∪ P ∪ Bᵢ`.

so those two identities, together with the incidences along the ear, are the fields of
`SplitData.IsRefinement`; `SplitData.IsCrosscutSplit` below constructs them from
`Schoenflies.crosscut_theorem`. -/

namespace SplitData

variable {d : S.SplitData} {R : S.Realization} {R' : (S.splitFace d).Realization}

/-- The cells the ear **creates**: its interior vertices and its edges. The two ends of the ear
are old vertices, and the blueprint is explicit that the split does not create them. -/
def earNewCells (d : S.SplitData) : Set γ := (V(d.ear) \ {d.source, d.target}) ∪ E(d.ear)

theorem newCells_eq (d : S.SplitData) : d.newCells = d.earNewCells ∪ {d.face₁, d.face₂} := rfl

theorem earNewCells_subset_newCells (d : S.SplitData) : d.earNewCells ⊆ d.newCells :=
  Set.subset_union_left

theorem earNewCells_subset_earCells (d : S.SplitData) : d.earNewCells ⊆ d.earCells := by
  rintro z (⟨hz, -⟩ | hz)
  exacts [Or.inl hz, Or.inr hz]

theorem mem_earNewCells_of_mem_ear_vertexSet {z : γ} (hz : z ∈ V(d.ear)) (hs : z ≠ d.source)
    (ht : z ≠ d.target) : z ∈ d.earNewCells :=
  Or.inl ⟨hz, by rintro (h | h); exacts [hs h, ht h]⟩

theorem mem_earNewCells_of_mem_ear_edgeSet {f : γ} (hf : f ∈ E(d.ear)) : f ∈ d.earNewCells :=
  Or.inr hf

theorem mem_splitFace_cells_of_earNew {z : γ} (hz : z ∈ d.earNewCells) :
    z ∈ (S.splitFace d).cells :=
  d.mem_splitFace_cells_of_new (d.earNewCells_subset_newCells hz)

/-! #### The subcells of each kind of cell after a split -/

/-- On old cells other than the split 2-cell the relation is unchanged, and **only** old cells
lie below such a cell. This is `SplitData.old_subRel_iff` with the membership of `σ` derived
rather than assumed, which is what the closure clause of assertion (i) needs. -/
theorem subRel_iff_of_mem_cells (hS : S.CombInvariants) (d : S.SplitData) {σ τ : γ}
    (hτc : τ ∈ S.cells) (hτf : τ ≠ d.face) :
    d.subRel σ τ ↔ (σ ∈ S.cells ∧ σ ≠ d.face ∧ S.sub σ τ) := by
  refine ⟨fun h => ?_, fun h => d.subRel_of_old h.1 hτc h.2.1 hτf h.2.2⟩
  rcases h with ⟨-, -, hσf, -, hsub⟩ | ⟨heq, hσn⟩ | hinc | ⟨heq, -⟩ | ⟨heq, -⟩
  · exact ⟨hS.sub_mem_left hsub, hσf, hsub⟩
  · exact absurd (heq ▸ hσn) (notMem_newCells_of_mem_cells hτc)
  · exact absurd hτc (d.edge_fresh hinc.edge_mem)
  · exact absurd (heq ▸ hτc) d.face₁_notMem
  · exact absurd (heq ▸ hτc) d.face₂_notMem

/-- The subcells of a surviving cell are its old subcells. -/
theorem subcells_of_mem_cells (hS : S.CombInvariants) (d : S.SplitData) {τ : γ}
    (hτc : τ ∈ S.cells) (hτf : τ ≠ d.face) : (S.splitFace d).subcells τ = S.subcells τ := by
  ext σ
  constructor
  · rintro ⟨-, hsub⟩
    obtain ⟨hσc, -, hσ⟩ := (subRel_iff_of_mem_cells hS d hτc hτf).1 hsub
    exact ⟨hσc, hσ⟩
  · rintro ⟨hσc, hσ⟩
    have hσf : σ ≠ d.face := by
      rintro rfl
      exact hτf (hS.face_maximal d.face_mem hσ)
    exact ⟨d.mem_splitFace_cells_of_old hσc hσf,
      (subRel_iff_of_mem_cells hS d hτc hτf).2 ⟨hσc, hσf, hσ⟩⟩

/-- Nothing lies below an interior vertex of the ear but the vertex itself. -/
theorem subRel_earVertex_iff (d : S.SplitData) {z σ : γ} (hz : z ∈ V(d.ear)) (hs : z ≠ d.source)
    (ht : z ≠ d.target) : d.subRel σ z ↔ σ = z := by
  have hzn : z ∈ d.newCells :=
    d.earNewCells_subset_newCells (mem_earNewCells_of_mem_ear_vertexSet hz hs ht)
  refine ⟨fun h => ?_, fun h => Or.inr (Or.inl ⟨h, h ▸ hzn⟩)⟩
  rcases h with ⟨-, hzn', -, -, -⟩ | ⟨heq, -⟩ | hinc | ⟨heq, -⟩ | ⟨heq, -⟩
  · exact absurd hzn hzn'
  · exact heq
  · exact absurd hinc.edge_mem (Set.disjoint_left.1 d.ear_disjoint hz)
  · exact absurd (heq ▸ hz) fun hh => d.face₁_notMem_ear (Or.inl hh)
  · exact absurd (heq ▸ hz) fun hh => d.face₂_notMem_ear (Or.inl hh)

/-- The cells below an ear edge are it and its two endpoints. -/
theorem subRel_earEdge_iff (d : S.SplitData) {f a b σ : γ} (hl : d.ear.IsLink f a b) :
    d.subRel σ f ↔ (σ = f ∨ σ = a ∨ σ = b) := by
  have hfn : f ∈ d.newCells :=
    d.earNewCells_subset_newCells (mem_earNewCells_of_mem_ear_edgeSet hl.edge_mem)
  constructor
  · intro h
    rcases h with ⟨-, hfn', -, -, -⟩ | ⟨heq, -⟩ | hinc | ⟨heq, -⟩ | ⟨heq, -⟩
    · exact absurd hfn hfn'
    · exact Or.inl heq
    · exact Or.inr (hinc.eq_or_eq_of_isLink hl)
    · exact absurd (heq ▸ hl.edge_mem) fun hh => d.face₁_notMem_ear (Or.inr hh)
    · exact absurd (heq ▸ hl.edge_mem) fun hh => d.face₂_notMem_ear (Or.inr hh)
  · rintro (rfl | rfl | rfl)
    · exact Or.inr (Or.inl ⟨rfl, hfn⟩)
    · exact Or.inr (Or.inr (Or.inl hl.inc_left))
    · exact Or.inr (Or.inr (Or.inl hl.inc_right))

theorem subcells_earVertex (d : S.SplitData) {z : γ} (hz : z ∈ V(d.ear)) (hs : z ≠ d.source)
    (ht : z ≠ d.target) : (S.splitFace d).subcells z = {z} := by
  ext σ
  refine ⟨fun hσ => (d.subRel_earVertex_iff hz hs ht).1 hσ.2, ?_⟩
  rintro rfl
  exact ⟨d.mem_splitFace_cells_of_earNew (mem_earNewCells_of_mem_ear_vertexSet hz hs ht),
    (d.subRel_earVertex_iff hz hs ht).2 rfl⟩

theorem subcells_earEdge (d : S.SplitData) {f a b : γ} (hl : d.ear.IsLink f a b) :
    (S.splitFace d).subcells f = {f, a, b} := by
  ext σ
  refine ⟨fun hσ => (d.subRel_earEdge_iff hl).1 hσ.2,
    fun hσ => ⟨?_, (d.subRel_earEdge_iff hl).2 hσ⟩⟩
  rcases hσ with rfl | rfl | rfl
  · exact d.mem_splitFace_cells_of_earNew (mem_earNewCells_of_mem_ear_edgeSet hl.edge_mem)
  · exact d.mem_splitFace_cells_of_ear (Or.inl hl.left_mem)
  · exact d.mem_splitFace_cells_of_ear (Or.inl hl.right_mem)

theorem subcells_face₁ (d : S.SplitData) :
    (S.splitFace d).subcells d.face₁ = {d.face₁} ∪ d.earCells ∪ d.cells₁ := by
  ext σ
  constructor
  · intro hσ
    rcases d.subRel_face₁_iff.1 hσ.2 with h | h | h
    exacts [Or.inl (Or.inl h), Or.inl (Or.inr h), Or.inr h]
  · intro hσ
    have hcell : σ ∈ (S.splitFace d).cells := by
      rcases hσ with (rfl | h) | h
      · exact d.mem_splitFace_cells_of_new d.face₁_mem_newCells
      · exact d.mem_splitFace_cells_of_ear h
      · exact d.mem_splitFace_cells_of_old (d.cells₁_subset h) (d.cells₁_ne_face h)
    refine ⟨hcell, d.subRel_face₁_iff.2 ?_⟩
    rcases hσ with (h | h) | h
    exacts [Or.inl h, Or.inr (Or.inl h), Or.inr (Or.inr h)]

theorem subcells_face₂ (d : S.SplitData) :
    (S.splitFace d).subcells d.face₂ = {d.face₂} ∪ d.earCells ∪ d.cells₂ := by
  ext σ
  constructor
  · intro hσ
    rcases d.subRel_face₂_iff.1 hσ.2 with h | h | h
    exacts [Or.inl (Or.inl h), Or.inl (Or.inr h), Or.inr h]
  · intro hσ
    have hcell : σ ∈ (S.splitFace d).cells := by
      rcases hσ with (rfl | h) | h
      · exact d.mem_splitFace_cells_of_new d.face₂_mem_newCells
      · exact d.mem_splitFace_cells_of_ear h
      · exact d.mem_splitFace_cells_of_old (d.cells₂_subset h) (d.cells₂_ne_face h)
    refine ⟨hcell, d.subRel_face₂_iff.2 ?_⟩
    rcases hσ with (h | h) | h
    exacts [Or.inl h, Or.inr (Or.inl h), Or.inr (Or.inr h)]

/-! #### The refinement relation of one split -/

/-- **`R'` refines `R` along the split `d`.** The fields are the blueprint's own sentences: the
old open 2-cell is the disjoint union of the two new open 2-cells and the *open* cells of the
ear; the closure of each new 2-cell is itself together with the ear and its own boundary path;
and the ear's own cells are incident as a path.

Exactly as with `SubdivData.IsRefinement`, this is local data — it speaks only of the cells the
split creates and of the split 2-cell — and `IsRefinement.isCellDecomposition` upgrades it to
assertion (i) for the whole refined structure. `IsCrosscutSplit.isRefinement` constructs it from
`thm:general-crosscut`. -/
structure IsRefinement (d : S.SplitData) (R : S.Realization)
    (R' : (S.splitFace d).Realization) : Prop where
  /-- Surviving cells are unmoved. -/
  cell_eq : ∀ ⦃σ⦄, σ ∈ S.cells → σ ≠ d.face → R'.cell σ = R.cell σ
  /-- The old open 2-cell is the two new open 2-cells together with the open cells of the ear. -/
  cell_face : R.cell d.face =
    R'.cell d.face₁ ∪ R'.cell d.face₂ ∪ R'.cellUnion d.earNewCells
  /-- The new open cells are nonempty. -/
  nonempty : ∀ ⦃σ⦄, σ ∈ d.newCells → (R'.cell σ).Nonempty
  /-- …and pairwise disjoint. -/
  disjoint : ∀ ⦃σ τ⦄, σ ∈ d.newCells → τ ∈ d.newCells → σ ≠ τ → Disjoint (R'.cell σ) (R'.cell τ)
  /-- An interior vertex of the ear is a closed cell. -/
  closure_earVertex : ∀ ⦃z⦄, z ∈ V(d.ear) → z ≠ d.source → z ≠ d.target →
    closure (R'.cell z) = R'.cell z
  /-- The closure of an ear edge is it together with its two endpoints. -/
  closure_earEdge : ∀ ⦃f a b⦄, d.ear.IsLink f a b →
    closure (R'.cell f) = R'.cell f ∪ (R'.cell a ∪ R'.cell b)
  /-- `closure R₁ = R₁ ∪ P ∪ B₁`. -/
  closure_face₁ : closure (R'.cell d.face₁) =
    R'.cell d.face₁ ∪ R'.cellUnion d.earCells ∪ R'.cellUnion d.cells₁
  /-- `closure R₂ = R₂ ∪ P ∪ B₂`. -/
  closure_face₂ : closure (R'.cell d.face₂) =
    R'.cell d.face₂ ∪ R'.cellUnion d.earCells ∪ R'.cellUnion d.cells₂

namespace IsRefinement

variable {D : Set Plane}

/-- Every cell the split creates lies inside the old open 2-cell. -/
theorem cell_subset_face (href : d.IsRefinement R R') {σ : γ} (hσ : σ ∈ d.newCells) :
    R'.cell σ ⊆ R.cell d.face := by
  rw [href.cell_face]
  rcases hσ with hσ | hσ
  · exact fun _ hz => Or.inr (R'.cell_subset_cellUnion hσ hz)
  · rcases hσ with rfl | rfl
    exacts [fun _ hz => Or.inl (Or.inl hz), fun _ hz => Or.inl (Or.inr hz)]

/-- **Assertion (i) is preserved by a 2-cell split.** -/
theorem isCellDecomposition (hS : S.CombInvariants) (href : d.IsRefinement R R')
    (h : R.IsCellDecomposition D) : R'.IsCellDecomposition D where
  nonempty := by
    intro σ hσ
    rw [splitFace_cells] at hσ
    rcases hσ with ⟨hσc, hσf⟩ | hσn
    · rw [href.cell_eq hσc hσf]; exact h.nonempty hσc
    · exact href.nonempty hσn
  disjoint := by
    intro σ τ hσ hτ hne
    rw [splitFace_cells] at hσ hτ
    rcases hσ with ⟨hσc, hσf⟩ | hσn <;> rcases hτ with ⟨hτc, hτf⟩ | hτn
    · rw [href.cell_eq hσc hσf, href.cell_eq hτc hτf]; exact h.disjoint hσc hτc hne
    · rw [href.cell_eq hσc hσf]
      exact (h.disjoint hσc d.face_mem_cells hσf).mono_right (href.cell_subset_face hτn)
    · rw [href.cell_eq hτc hτf]
      exact (h.disjoint d.face_mem_cells hτc (Ne.symm hτf)).mono_left
        (href.cell_subset_face hσn)
    · exact href.disjoint hσn hτn hne
  iUnion_eq := by
    rw [← h.iUnion_eq]
    ext z
    simp only [Set.mem_iUnion, exists_prop]
    constructor
    · rintro ⟨σ, hσ, hz⟩
      rw [splitFace_cells] at hσ
      rcases hσ with ⟨hσc, hσf⟩ | hσn
      · exact ⟨σ, hσc, by rwa [href.cell_eq hσc hσf] at hz⟩
      · exact ⟨d.face, d.face_mem_cells, href.cell_subset_face hσn hz⟩
    · rintro ⟨σ, hσ, hz⟩
      by_cases hσf : σ = d.face
      · subst hσf
        rw [href.cell_face] at hz
        rcases hz with hz | hz
        · rcases hz with hz | hz
          · exact ⟨d.face₁, d.mem_splitFace_cells_of_new d.face₁_mem_newCells, hz⟩
          · exact ⟨d.face₂, d.mem_splitFace_cells_of_new d.face₂_mem_newCells, hz⟩
        · obtain ⟨ρ, hρ, hzρ⟩ := Realization.mem_cellUnion_iff.1 hz
          exact ⟨ρ, d.mem_splitFace_cells_of_earNew hρ, hzρ⟩
      · exact ⟨σ, d.mem_splitFace_cells_of_old hσ hσf, by rwa [href.cell_eq hσ hσf]⟩
  closure_eq := by
    intro τ hτ
    change closure (R'.cell τ) = R'.cellUnion ((S.splitFace d).subcells τ)
    rw [splitFace_cells] at hτ
    rcases hτ with ⟨hτc, hτf⟩ | hτn
    · -- a surviving cell: neither it nor anything below it has moved
      rw [href.cell_eq hτc hτf, h.closure_cell_eq hτc, d.subcells_of_mem_cells hS hτc hτf]
      refine Set.iUnion₂_congr fun σ hσ => ?_
      refine (href.cell_eq hσ.1 ?_).symm
      rintro rfl
      exact hτf (hS.face_maximal d.face_mem hσ.2)
    · rcases hτn with hτn | hτn
      · rcases hτn with ⟨hzV, hznot⟩ | hfE
        · -- an interior vertex of the ear
          have hs : τ ≠ d.source := fun hh => hznot (Or.inl hh)
          have ht : τ ≠ d.target := fun hh => hznot (Or.inr hh)
          rw [d.subcells_earVertex hzV hs ht, Realization.cellUnion_singleton,
            href.closure_earVertex hzV hs ht]
        · -- an edge of the ear
          obtain ⟨a, b, hl⟩ := Graph.exists_isLink_of_mem_edgeSet hfE
          rw [d.subcells_earEdge hl, href.closure_earEdge hl, Realization.cellUnion_insert,
            Realization.cellUnion_pair]
      · rcases hτn with rfl | rfl
        · rw [href.closure_face₁, d.subcells_face₁, Realization.cellUnion_union,
            Realization.cellUnion_union, Realization.cellUnion_singleton]
        · rw [href.closure_face₂, d.subcells_face₂, Realization.cellUnion_union,
            Realization.cellUnion_union, Realization.cellUnion_singleton]

/-- **A 2-cell split is a refinement**, in the sense of `Realization.Refines`. The one-liner
`RefinementStars.lean` left for this module, beside `SubdivData.IsRefinement.refines`; it feeds
`SplitData.refines` the argument `h'` that module could not construct. -/
theorem refines (hS : S.CombInvariants) (href : d.IsRefinement R R')
    (h : R.IsCellDecomposition D) : R'.Refines R d.parent :=
  SplitData.refines hS h (href.isCellDecomposition hS h) href.cell_eq

end IsRefinement

/-! #### The geometric input of one split, and the two invariants constructed from it

`thm:general-crosscut` is applied here, and only here. Its two standing hypotheses on `main` —
`thm:jordan` and `HasArcCollars` — are both discharged: the first by
`Schoenflies.jordan_curve_theorem`, the second by `Schoenflies.IsCrosscut.hasArcCollars`, which
is why `IsCrosscutSplit` need not mention either. -/

/-- **The geometric input of one 2-cell split**: the realized ear is a polygonal crosscut of the
Jordan region realizing the split 2-cell, the two abstract boundary paths realize the two arcs
that crosscut cuts the boundary curve into, and the two new open 2-cells are the two sides.

Everything the split needs downstream — assertion (i) at the new stage
(`IsCrosscutSplit.isRefinement`) and assertion (vii) at the new stage
(`IsCrosscutSplit.isFaceJordan`) — is *constructed* from this by
`Schoenflies.crosscut_theorem`, not assumed.

The four clauses about the ear's own cells are the only thing left assumed: the crosscut theorem
treats the ear as a single arc `P` and says nothing about how the ear's vertices and edges
subdivide it. They are statements about the drawing of a path graph and belong with whichever
module draws the ear. -/
structure IsCrosscutSplit (d : S.SplitData) (R : S.Realization)
    (R' : (S.splitFace d).Realization) : Prop where
  /-- Surviving cells are unmoved. -/
  cell_eq : ∀ ⦃σ⦄, σ ∈ S.cells → σ ≠ d.face → R'.cell σ = R.cell σ
  /-- The realized ear is a polygonal crosscut of the old Jordan face. -/
  isCrosscut : IsCrosscut (frontier (R.cell d.face)) (R'.cellUnion d.earCells)
    (R.pos d.source) (R.pos d.target)
  /-- The two boundary paths realize the two arcs of the old 2-cell boundary. -/
  isCutPair : IsCutPair (frontier (R.cell d.face)) (R.pos d.source) (R.pos d.target)
    (R.cellUnion d.cells₁) (R.cellUnion d.cells₂)
  /-- The first new open 2-cell is the side of the crosscut bounded by the first path. -/
  cell_face₁ : R'.cell d.face₁ = inside (R.cellUnion d.cells₁ ∪ R'.cellUnion d.earCells)
  /-- The second new open 2-cell is the other side. -/
  cell_face₂ : R'.cell d.face₂ = inside (R.cellUnion d.cells₂ ∪ R'.cellUnion d.earCells)
  /-- The *open* cells of the ear are the crosscut with its two endpoints removed. -/
  cellUnion_earNewCells : R'.cellUnion d.earNewCells =
    R'.cellUnion d.earCells \ {R.pos d.source, R.pos d.target}
  /-- The open cells the ear creates are nonempty. -/
  earNonempty : ∀ ⦃σ⦄, σ ∈ d.earNewCells → (R'.cell σ).Nonempty
  /-- …and pairwise disjoint. -/
  earDisjoint : ∀ ⦃σ τ⦄, σ ∈ d.earNewCells → τ ∈ d.earNewCells → σ ≠ τ →
    Disjoint (R'.cell σ) (R'.cell τ)
  /-- An interior vertex of the ear is a closed cell. -/
  closure_earVertex : ∀ ⦃z⦄, z ∈ V(d.ear) → z ≠ d.source → z ≠ d.target →
    closure (R'.cell z) = R'.cell z
  /-- The closure of an ear edge is it together with its two endpoints. -/
  closure_earEdge : ∀ ⦃f a b⦄, d.ear.IsLink f a b →
    closure (R'.cell f) = R'.cell f ∪ (R'.cell a ∪ R'.cell b)

namespace IsCrosscutSplit

/-- The boundary paths are realized identically before and after the split: their cells are old
cells, and none of them is the split 2-cell. -/
theorem cellUnion_cells₁ (hc : d.IsCrosscutSplit R R') :
    R'.cellUnion d.cells₁ = R.cellUnion d.cells₁ :=
  Realization.cellUnion_congr fun _ hσ => hc.cell_eq (d.cells₁_subset hσ) (d.cells₁_ne_face hσ)

theorem cellUnion_cells₂ (hc : d.IsCrosscutSplit R R') :
    R'.cellUnion d.cells₂ = R.cellUnion d.cells₂ :=
  Realization.cellUnion_congr fun _ hσ => hc.cell_eq (d.cells₂_subset hσ) (d.cells₂_ne_face hσ)

/-- Every open cell the ear creates lies in the open crosscut. -/
theorem cell_earNew_subset (hc : d.IsCrosscutSplit R R') {σ : γ} (hσ : σ ∈ d.earNewCells) :
    R'.cell σ ⊆ R'.cellUnion d.earCells \ {R.pos d.source, R.pos d.target} := by
  rw [← hc.cellUnion_earNewCells]
  exact R'.cell_subset_cellUnion hσ

/-- **The Jordan curve of the first new 2-cell** is `B₁ ∪ P`. -/
theorem frontier_face₁ (hc : d.IsCrosscutSplit R R') :
    frontier (R'.cell d.face₁) = R.cellUnion d.cells₁ ∪ R'.cellUnion d.earCells := by
  rw [hc.cell_face₁]
  exact hc.isCrosscut.frontier_side (fun _ hs => jordan_curve_theorem hs) hc.isCutPair

theorem frontier_face₂ (hc : d.IsCrosscutSplit R R') :
    frontier (R'.cell d.face₂) = R.cellUnion d.cells₂ ∪ R'.cellUnion d.earCells := by
  rw [hc.cell_face₂]
  exact hc.isCrosscut.frontier_side (fun _ hs => jordan_curve_theorem hs) hc.isCutPair.symm

theorem disjoint_faces (hc : d.IsCrosscutSplit R R') :
    Disjoint (R'.cell d.face₁) (R'.cell d.face₂) := by
  rw [hc.cell_face₁, hc.cell_face₂]
  exact hc.isCrosscut.disjoint_sides (fun _ hs => jordan_curve_theorem hs) hc.isCutPair

theorem disjoint_face₁_earNew (hc : d.IsCrosscutSplit R R') {σ : γ} (hσ : σ ∈ d.earNewCells) :
    Disjoint (R'.cell d.face₁) (R'.cell σ) := by
  rw [hc.cell_face₁]
  exact (hc.isCrosscut.disjoint_side_crosscut (fun _ hs => jordan_curve_theorem hs)
    hc.isCutPair).mono_right (hc.cell_earNew_subset hσ)

theorem disjoint_face₂_earNew (hc : d.IsCrosscutSplit R R') {σ : γ} (hσ : σ ∈ d.earNewCells) :
    Disjoint (R'.cell d.face₂) (R'.cell σ) := by
  rw [hc.cell_face₂]
  exact (hc.isCrosscut.disjoint_side_crosscut (fun _ hs => jordan_curve_theorem hs)
    hc.isCutPair.symm).mono_right (hc.cell_earNew_subset hσ)

/-- **Assertion (i) at the split, constructed from `thm:general-crosscut`.** The crosscut theorem
decomposes the old open 2-cell into the two new open 2-cells and the open cells of the ear, and
gives `closure Rᵢ = Rᵢ ∪ P ∪ Bᵢ`; those are exactly the fields of `SplitData.IsRefinement` that
are not about the ear's own drawing.

The old instance of assertion (vii) is what identifies the old open 2-cell with the Jordan
domain the crosscut cuts. -/
theorem isRefinement (hc : d.IsCrosscutSplit R R') (hJ : R.IsFaceJordan) :
    d.IsRefinement R R' where
  cell_eq := hc.cell_eq
  cell_face := by
    calc R.cell d.face = inside (frontier (R.cell d.face)) := hJ.cell_eq_inside d.face_mem
      _ = inside (R.cellUnion d.cells₁ ∪ R'.cellUnion d.earCells) ∪
            inside (R.cellUnion d.cells₂ ∪ R'.cellUnion d.earCells) ∪
            (R'.cellUnion d.earCells \ {R.pos d.source, R.pos d.target}) :=
          hc.isCrosscut.inside_eq_split (fun _ hs => jordan_curve_theorem hs) hc.isCutPair
            hc.isCrosscut.hasArcCollars
      _ = R'.cell d.face₁ ∪ R'.cell d.face₂ ∪ R'.cellUnion d.earNewCells := by
          rw [hc.cell_face₁, hc.cell_face₂, hc.cellUnion_earNewCells]
  nonempty := by
    rintro σ (hσ | (rfl | rfl))
    · exact hc.earNonempty hσ
    · rw [hc.cell_face₁]
      exact hc.isCrosscut.side_nonempty (fun _ hs => jordan_curve_theorem hs) hc.isCutPair
    · rw [hc.cell_face₂]
      exact hc.isCrosscut.side_nonempty (fun _ hs => jordan_curve_theorem hs) hc.isCutPair.symm
  disjoint := by
    rintro σ τ (hσ | (rfl | rfl)) (hτ | (rfl | rfl)) hne
    · exact hc.earDisjoint hσ hτ hne
    · exact (hc.disjoint_face₁_earNew hσ).symm
    · exact (hc.disjoint_face₂_earNew hσ).symm
    · exact hc.disjoint_face₁_earNew hτ
    · exact absurd rfl hne
    · exact hc.disjoint_faces
    · exact hc.disjoint_face₂_earNew hτ
    · exact hc.disjoint_faces.symm
    · exact absurd rfl hne
  closure_earVertex := hc.closure_earVertex
  closure_earEdge := hc.closure_earEdge
  closure_face₁ := by
    rw [hc.cell_face₁, hc.cellUnion_cells₁,
      hc.isCrosscut.closure_side (fun _ hs => jordan_curve_theorem hs) hc.isCutPair]
    simp only [Set.union_assoc, Set.union_comm]
  closure_face₂ := by
    rw [hc.cell_face₂, hc.cellUnion_cells₂,
      hc.isCrosscut.closure_side (fun _ hs => jordan_curve_theorem hs) hc.isCutPair.symm]
    simp only [Set.union_assoc, Set.union_comm]

/-- **Assertion (vii) is preserved by a 2-cell split.** The two new open 2-cells are the two
sides of the crosscut, and `thm:general-crosscut` says each is the bounded complementary region
of the Jordan curve `Bᵢ ∪ P`; every other 2-cell is unmoved. -/
theorem isFaceJordan (hc : d.IsCrosscutSplit R R') (hJ : R.IsFaceJordan) : R'.IsFaceJordan where
  isJordanCurve := by
    intro F hF
    rw [splitFace_faces] at hF
    rcases hF with rfl | rfl | ⟨hFc, hFf⟩
    · rw [hc.frontier_face₁]; exact hc.isCrosscut.isJordanCurve_union hc.isCutPair
    · rw [hc.frontier_face₂]; exact hc.isCrosscut.isJordanCurve_union hc.isCutPair.symm
    · rw [hc.cell_eq (S.mem_cells_of_mem_faces hFc) hFf]; exact hJ.isJordanCurve hFc
  cell_eq_inside := by
    intro F hF
    rw [splitFace_faces] at hF
    rcases hF with rfl | rfl | ⟨hFc, hFf⟩
    · rw [hc.frontier_face₁]; exact hc.cell_face₁
    · rw [hc.frontier_face₂]; exact hc.cell_face₂
    · rw [hc.cell_eq (S.mem_cells_of_mem_faces hFc) hFf]; exact hJ.cell_eq_inside hFc

/-- **Both invariants at once**: one 2-cell split of a realization satisfying (i) and (vii)
produces a realization satisfying (i) and (vii), and the pair is a `Realization.Refines`. This
is the whole induction step of `lem:cellulation-invariants` over the second constructor. -/
theorem isCellDecomposition_and_isFaceJordan (hc : d.IsCrosscutSplit R R')
    (hS : S.CombInvariants) {D : Set Plane} (h : R.IsCellDecomposition D)
    (hJ : R.IsFaceJordan) :
    R'.IsCellDecomposition D ∧ R'.IsFaceJordan ∧ R'.Refines R d.parent :=
  ⟨(hc.isRefinement hJ).isCellDecomposition hS h, hc.isFaceJordan hJ,
    (hc.isRefinement hJ).refines hS h⟩

end IsCrosscutSplit

end SplitData

end CellStructure

end Schoenflies


==> anc/P5-kernel-deficit-lean-v6/vendor/schoenflies-lean/Schoenflies/CombinatorialInvariance.lean <==
/-
Copyright (c) 2026 Álvaro Begué. All rights reserved.
Released under Apache 2.0 license as described in the file LICENSE.
Authors: Álvaro Begué
-/
import Mathlib.Combinatorics.Graph.Maps
import Schoenflies.Graph.Drawing
import Schoenflies.Graph.TwoConnected

/-!
# Combinatorial invariance

The first module of Part II. It introduces the abstract record of a matched cellulation, the
notion of a geometric realization of that record, and proves that everything a realization
inherits from the record is the same for two realizations of one record —
`lem:combinatorial-invariance`.

Per the blueprint's citation index this lemma has no internal prerequisites: the whole point of
the design is that the combinatorial content of the cellulation machinery is separated from all
of the geometry, so this can be built while the Jordan curve theorem is still unproved.

## What is defined here, and how faithful it is

`CellStructure` is the *abstract* record of `def:matched-cellulation`: the finite cell sets in
each dimension, the endpoint maps, the outer subcomplex, the boundary walks, and the subcell
relation. Cells of all three dimensions are names drawn from one type `γ`; the 0- and 1-cells
are the vertices and the edges of an abstract multigraph `skel : Graph γ γ`, the 2-cells are a
set `faces`, and the three collections are disjoint. What is deliberately **not** in the record:
the parent maps (they belong to a refinement — a pair of stages — not to a stage), and any
compatibility between `sub` and the realizations (that is assertion (ix) of
`lem:cellulation-invariants`, and the blueprint is explicit that `≼_abs` "enters as a raw
datum"). No reflexivity or transitivity of `sub` is assumed; the one lemma that needs
transitivity takes it as a hypothesis.

`CellStructure.Realization` is one of the two geometric realizations. The repository's plane
graphs have `V(G) : Set Plane` — vertices *are* points — so the drawn skeleton cannot literally
be the abstract graph. It is instead the pushforward `S.skel.map pos` along the positions of
the 0-cells, with `pos` injective on `V(S.skel)`. This is the representation choice of the
module, and the alternative — carrying an abstract graph isomorphism as data — was rejected
because with the pushforward "the two skeleta realize the *same* abstract graph" is a
definitional identity rather than a theorem, which is exactly what the blueprint's proof of
part (a) asserts.

The price of the choice is paid here, once: `Graph.isTwoConnected_map_iff` and
`Graph.connected_map_iff` transport connectivity along an injective relabelling of the
vertices, so that 2-connectivity of the *drawn* graph — which is what
`def:admissible-graph` requires — transfers between the realizations. Those two, and the walk
and vertex-deletion lemmas they rest on, are general facts about `Graph.map` in the root
`Graph` namespace and belong in `Schoenflies/Graph/` if a second consumer appears.

`SkeletonHomeo` is `g : |Γ| → |Γ'|` of `def:matched-pair`, as a set-level homeomorphism with
its inverse supplied as data (so that no finiteness hypothesis is needed to invert it).
Clause 3 of `def:matched-pair` is recorded in the weaker form "`g` carries each drawn edge onto
the corresponding drawn edge", which is all that is used and which the full clause implies.

## The three parts of the lemma

Only part (b) has topological content. Parts (a) and (c) are, under this representation, either
definitional identities or one-line consequences of the fact that the index sets involved are
fields of the single structure both realizations realize; that is precisely the blueprint's
argument ("all the data in (c) belong to the common abstract cell structure"), and the
statements below are shaped so that a consumer gets the geometric conclusion on *both* sides
from one combinatorial hypothesis.

## Blueprint

* `Schoenflies.CellStructure` — the abstract record of `def:matched-cellulation`.
* `Schoenflies.CellStructure.Realization` — one of its two geometric realizations.
* `Schoenflies.CellStructure.Realization.nonboundary` — the open nonboundary part
  `|Γ| \ C` of `def:admissible-graph`.
* `Schoenflies.CellStructure.Realization.star` — the closed star `St(σ) = ⋃_{σ ≼ τ} closure τ`.
* `Schoenflies.CellStructure.SkeletonHomeo` — the skeleton homeomorphism of
  `def:matched-pair`.
* `Schoenflies.CellStructure.combinatorial_invariance` — `lem:combinatorial-invariance`,
  assembled from:
  * (a) `Realization.graph_eq_map`, `Realization.edgeSet_graph_congr`,
    `Realization.isTwoConnected_congr`, `SkeletonHomeo.image_outerSet`;
  * (b) `SkeletonHomeo.image_nonboundary`, `SkeletonHomeo.isConnected_nonboundary_iff`;
  * (c) `Realization.star_mono`, `Realization.star_transfer`,
    `Realization.star_subset_of_sub`, `outerEdge_face_corresponds`.
* `Graph.isTwoConnected_map_iff`, `Graph.connected_map_iff` — connectivity is invariant under
  an injective relabelling of the vertices; the transport that the pushforward representation
  of a realization needs.
-/

open Set Schoenflies
open scoped Graph

namespace Graph

variable {α α' β : Type*} {G : Graph α β} {f : α → α'} {u v x : α} {W : List β}

theorem IsWalk.map (f : α → α') (h : G.IsWalk u W v) : (G.map f).IsWalk (f u) W (f v) := by
  induction h with
  | nil hx => exact .nil (by simpa using Set.mem_image_of_mem f hx)
  | cons hl _ ih => exact .cons (hl.map f) ih

theorem Reaches.map (f : α → α') (h : G.Reaches u v) : (G.map f).Reaches (f u) (f v) :=
  ⟨h.choose, h.choose_spec.map f⟩

theorem Connected.map (f : α → α') (h : G.Connected) : (G.map f).Connected := by
  obtain ⟨⟨u, hu⟩, hreach⟩ := h
  refine ⟨⟨f u, by simpa using Set.mem_image_of_mem f hu⟩, ?_⟩
  rintro a ha b hb
  simp only [vertexSet_map, Set.mem_image] at ha hb
  obtain ⟨a', ha', rfl⟩ := ha
  obtain ⟨b', hb', rfl⟩ := hb
  exact (hreach ha' hb').map f

theorem HasThreeVertices.map (hf : InjOn f V(G)) (h : G.HasThreeVertices) :
    (G.map f).HasThreeVertices := by
  obtain ⟨p, hp, q, hq, r, hr, hpq, hpr, hqr⟩ := h
  have hmem : ∀ {z}, z ∈ V(G) → f z ∈ V(G.map f) := fun hz => by
    simpa using Set.mem_image_of_mem f hz
  exact ⟨f p, hmem hp, f q, hmem hq, f r, hmem hr, fun hcon => hpq (hf hp hq hcon),
    fun hcon => hpr (hf hp hr hcon), fun hcon => hqr (hf hq hr hcon)⟩

/-- Deleting a vertex commutes with an injective relabelling of the vertices. -/
theorem map_deleteVerts_singleton (hf : InjOn f V(G)) (hx : x ∈ V(G)) :
    (G.map f).deleteVerts {f x} = (G.deleteVerts {x}).map f := by
  refine Graph.ext ?_ ?_
  · rw [vertexSet_deleteVerts, vertexSet_map, vertexSet_map, vertexSet_deleteVerts]
    rw [hf.image_sdiff_subset (Set.singleton_subset_iff.2 hx), Set.image_singleton]
  · intro e a b
    rw [deleteVerts_isLink]
    simp only [map_isLink, Relation.map_apply, deleteVerts_isLink, Set.mem_singleton_iff]
    constructor
    · rintro ⟨⟨p, q, hpq, rfl, rfl⟩, hp, hq⟩
      exact ⟨p, q, ⟨hpq, fun h => hp (by rw [h]), fun h => hq (by rw [h])⟩, rfl, rfl⟩
    · rintro ⟨p, q, ⟨hpq, hp, hq⟩, rfl, rfl⟩
      exact ⟨⟨p, q, hpq, rfl, rfl⟩, fun h => hp (hf hpq.left_mem hx h),
        fun h => hq (hf hpq.right_mem hx h)⟩

theorem IsTwoConnected.map (hf : InjOn f V(G)) (h : G.IsTwoConnected) :
    (G.map f).IsTwoConnected where
  hasThreeVertices := h.hasThreeVertices.map hf
  connected := h.connected.map f
  deleteVerts_connected := by
    intro a ha
    simp only [vertexSet_map, Set.mem_image] at ha
    obtain ⟨x, hx, rfl⟩ := ha
    rw [map_deleteVerts_singleton hf hx]
    exact (h.deleteVerts_connected hx).map f

/-- An injective relabelling can be undone: `Function.invFunOn` inverts it on the vertex set. -/
theorem map_map_invFunOn [Nonempty α] (hf : InjOn f V(G)) :
    (G.map f).map (Function.invFunOn f V(G)) = G := by
  have key : G.map (Function.invFunOn f V(G) ∘ f) = G.map id :=
    map_eq_of_eqOn fun z hz => hf.leftInvOn_invFunOn hz
  rw [map_map, key, map_id]

theorem connected_map_iff (hf : InjOn f V(G)) : (G.map f).Connected ↔ G.Connected := by
  refine ⟨fun h => ?_, fun h => h.map f⟩
  obtain ⟨a, ha⟩ := h.nonempty
  rw [vertexSet_map] at ha
  obtain ⟨z, hz, -⟩ := ha
  have : Nonempty α := ⟨z⟩
  have himg : InjOn (Function.invFunOn f V(G)) V(G.map f) := by
    rw [vertexSet_map]; exact Function.invFunOn_injOn_image f V(G)
  have := h.map (Function.invFunOn f V(G))
  rwa [map_map_invFunOn hf] at this

theorem isTwoConnected_map_iff (hf : InjOn f V(G)) :
    (G.map f).IsTwoConnected ↔ G.IsTwoConnected := by
  refine ⟨fun h => ?_, fun h => h.map hf⟩
  obtain ⟨a, ha⟩ := h.connected.nonempty
  rw [vertexSet_map] at ha
  obtain ⟨z, hz, -⟩ := ha
  have : Nonempty α := ⟨z⟩
  have himg : InjOn (Function.invFunOn f V(G)) V(G.map f) := by
    rw [vertexSet_map]; exact Function.invFunOn_injOn_image f V(G)
  have := h.map himg
  rwa [map_map_invFunOn hf] at this

/-! ### The point set of a subgraph -/

variable {δ : Type*} {H K : Graph Plane δ} {drawing : δ → ℝ → Plane}

theorem pointSet_mono (h : H ≤ K) : pointSet H drawing ⊆ pointSet K drawing :=
  Set.union_subset_union h.vertexSet_mono
    (Set.biUnion_subset_biUnion_left h.edgeSet_mono)

end Graph

namespace Schoenflies

open Graph

variable {γ : Type*}

/-- The abstract record of a matched cellulation (def:matched-cellulation), stripped to the
data every consumer of combinatorial invariance reads.

The cells of all three dimensions are names drawn from one type `γ`: the 0-cells are the
vertices of the skeleton, the 1-cells are its edges, and the 2-cells are `faces`. The three
collections are required to be disjoint, so "the dimension of a cell" is well defined without
being a field.

`sub` is the abstract subcell relation `≼_abs`. The blueprint is explicit that it "enters as a
raw datum" and imposes no compatibility with the realizations: that compatibility is assertion
(ix) of lem:cellulation-invariants, proved elsewhere and for generated structures only. No
reflexivity or transitivity is assumed here either; the two lemmas below that need
transitivity take it as a hypothesis. -/
structure CellStructure (γ : Type*) where
  /-- The abstract 1-skeleton: its vertices are the 0-cells, its edges the 1-cells. -/
  skel : Graph γ γ
  /-- The 2-cells. -/
  faces : Set γ
  /-- The distinguished outer cycle, as a subgraph of the skeleton. -/
  outerGraph : Graph γ γ
  /-- The outer cycle is part of the skeleton. -/
  outerGraph_le : outerGraph ≤ skel
  /-- The cyclic boundary walk of each 2-cell, as a list of edge names. Raw datum: the
  blueprint lists it in the record of a matched cellulation and updates it explicitly under
  the two constructors. -/
  boundary : γ → List γ
  /-- The abstract subcell relation `≼_abs`. -/
  sub : γ → γ → Prop
  /-- Finitely many 0-cells. -/
  finite_vertexSet : V(skel).Finite
  /-- Finitely many 1-cells. -/
  finite_edgeSet : E(skel).Finite
  /-- Finitely many 2-cells. -/
  finite_faces : faces.Finite
  /-- A name is not both a 0-cell and a 1-cell. -/
  disjoint_vertexSet_edgeSet : Disjoint V(skel) E(skel)
  /-- A name is not both a 2-cell and a 0-cell. -/
  disjoint_faces_vertexSet : Disjoint faces V(skel)
  /-- A name is not both a 2-cell and a 1-cell. -/
  disjoint_faces_edgeSet : Disjoint faces E(skel)

namespace CellStructure

variable (S : CellStructure γ)

/-- All cells of the structure. -/
def cells : Set γ := V(S.skel) ∪ E(S.skel) ∪ S.faces

/-- The cells of the distinguished outer cycle: its vertices and its edges. -/
def outerCells : Set γ := V(S.outerGraph) ∪ E(S.outerGraph)

/-- The supercells of a cell: the index set of its closed star. -/
def supercells (σ : γ) : Set γ := {τ | S.sub σ τ}

/-- A cell is incident with the outer cycle when some outer cell is a subcell of it. This is
the middle, purely combinatorial condition of lem:outer-incidence. -/
def MeetsOuter (τ : γ) : Prop := ∃ κ ∈ S.outerCells, S.sub κ τ

theorem mem_supercells {σ τ : γ} : τ ∈ S.supercells σ ↔ S.sub σ τ := Iff.rfl

theorem supercells_subset_of_sub (htrans : ∀ ⦃a b c⦄, S.sub a b → S.sub b c → S.sub a c)
    {σ τ : γ} (h : S.sub σ τ) :
    S.supercells τ ⊆ S.supercells σ := fun _ hρ => htrans h hρ

/-! ### Realizations -/

/-- A geometric realization of the abstract structure: a position for each 0-cell, a
parametrization for each 1-cell, and a point set for every open cell.

The drawn graph is `S.skel.map pos` — literally the pushforward of the *one* abstract
skeleton. That is what makes "two realizations of the same abstract graph" a matter of
definition rather than of a transported isomorphism.

Nothing is required of `cell` on a 2-cell. What it would have to satisfy — that the open
2-cell is the bounded complementary region of the Jordan curve of its boundary walk — is
assertion (vii) of lem:cellulation-invariants, which is not available at this point in the
development and which combinatorial invariance does not use. -/
structure Realization (S : CellStructure γ) where
  /-- Where each 0-cell sits. -/
  pos : γ → Plane
  /-- How each 1-cell runs. -/
  drawing : γ → ℝ → Plane
  /-- Distinct 0-cells sit at distinct points. -/
  injOn_pos : InjOn pos V(S.skel)
  /-- The positions and parametrizations draw the skeleton in the plane. -/
  isDrawing : IsDrawing (S.skel.map pos) drawing
  /-- The point set of each open cell. -/
  cell : γ → Set Plane
  /-- A 0-cell is realized by its point. -/
  cell_vertex : ∀ ⦃v⦄, v ∈ V(S.skel) → cell v = {pos v}
  /-- A 1-cell is realized by its open arc: the drawn arc minus its two endpoints. -/
  cell_edge : ∀ ⦃e x y⦄, S.skel.IsLink e x y → cell e = edgeArc drawing e \ {pos x, pos y}

namespace Realization

variable {S}
variable (R : S.Realization)

/-- The drawn skeleton: the pushforward of the abstract skeleton along the positions. -/
def graph : Graph Plane γ := S.skel.map R.pos

@[simp] theorem vertexSet_graph : V(R.graph) = R.pos '' V(S.skel) := vertexSet_map _ _

@[simp] theorem edgeSet_graph : E(R.graph) = E(S.skel) := edgeSet_map _ _

instance finite_graph : (R.graph).Finite where
  finite_vertexSet := by rw [vertexSet_graph]; exact S.finite_vertexSet.image _
  finite_edgeSet := by rw [edgeSet_graph]; exact S.finite_edgeSet

/-- The realized 1-skeleton `|Γ|`. -/
def skeletonSet : Set Plane := pointSet R.graph R.drawing

/-- The realized outer cycle: `C` in the source realization, `S` in the target one. -/
def outerSet : Set Plane := pointSet (S.outerGraph.map R.pos) R.drawing

/-- The **open nonboundary part** `|Γ| \ C` of def:admissible-graph. -/
def nonboundary : Set Plane := R.skeletonSet \ R.outerSet

/-- The closed star of a cell: the union of the closures of its supercells. The index set is
abstract; only the summands are geometric. -/
def star (σ : γ) : Set Plane := ⋃ τ ∈ S.supercells σ, closure (R.cell τ)

theorem outerSet_subset_skeletonSet : R.outerSet ⊆ R.skeletonSet :=
  pointSet_mono (S.outerGraph_le.map R.pos)

theorem isCompact_skeletonSet : IsCompact R.skeletonSet :=
  @IsDrawing.isCompact_pointSet _ _ _ R.finite_graph R.isDrawing

/-- An open 0-cell or 1-cell is part of the realized skeleton: a 0-cell is realized by a drawn
vertex, a 1-cell by part of a drawn edge.

Hoisted here because `Schoenflies/LimitMap.lean` and `Schoenflies/FiniteTransfer.lean` each
proved it independently and the duplicate gate caught the collision — two alpha-equivalent
`Prop`s pass Lean's import checker under proof irrelevance, so a clean build would not have. -/
theorem cell_subset_skeletonSet {R : S.Realization} {κ : γ}
    (hκ : κ ∈ V(S.skel) ∪ E(S.skel)) : R.cell κ ⊆ R.skeletonSet := by
  rcases hκ with hv | he
  · rw [R.cell_vertex hv]
    exact Set.singleton_subset_iff.2 (vertexSet_subset_pointSet
      (by rw [Realization.vertexSet_graph]; exact ⟨κ, hv, rfl⟩))
  · obtain ⟨a, b, hl⟩ := exists_isLink_of_mem_edgeSet he
    rw [R.cell_edge hl]
    exact Set.sdiff_subset.trans (edgeArc_subset_pointSet
      (by rw [Realization.edgeSet_graph]; exact he))

end Realization

/-! ### The skeleton homeomorphism -/

/-- The skeleton homeomorphism `g : |Γ| → |Γ'|` of def:matched-pair, between two realizations
of one abstract cell structure.

Clause 3 of def:matched-pair — "on each corresponding pair of edges, `g` restricts to a fixed
chosen homeomorphism between them, matching endpoints" — is recorded here in the weaker form
`edgeArc_image`, which says only that `g` carries each drawn edge onto the corresponding drawn
edge. That is all combinatorial invariance uses, and it is implied by the stronger clause.

Clause 2 of def:matched-pair, `g = u` on `C`, is *not* recorded: the boundary homeomorphism
`u` is not part of a cell structure. A consumer that needs the identification carries it
alongside; nothing here depends on it.

The inverse is supplied as data rather than produced from compactness, so that no finiteness
hypothesis is needed to speak of a homeomorphism; a producer holding `u⁻¹` has it anyway. -/
structure SkeletonHomeo {S : CellStructure γ} (R₁ R₂ : S.Realization) where
  /-- The map. -/
  toFun : Plane → Plane
  /-- Its inverse. -/
  invFun : Plane → Plane
  /-- The map is continuous on the skeleton. -/
  continuousOn_toFun : ContinuousOn toFun R₁.skeletonSet
  /-- The inverse is continuous on the other skeleton. -/
  continuousOn_invFun : ContinuousOn invFun R₂.skeletonSet
  /-- The inverse undoes the map. -/
  leftInvOn : LeftInvOn invFun toFun R₁.skeletonSet
  /-- The map undoes the inverse. -/
  rightInvOn : RightInvOn invFun toFun R₂.skeletonSet
  /-- Corresponding 0-cells correspond. -/
  pos_apply : ∀ ⦃v⦄, v ∈ V(S.skel) → toFun (R₁.pos v) = R₂.pos v
  /-- Corresponding 1-cells correspond. -/
  edgeArc_image : ∀ ⦃e⦄, e ∈ E(S.skel) → toFun '' edgeArc R₁.drawing e = edgeArc R₂.drawing e

namespace SkeletonHomeo

variable {S} {R₁ R₂ : S.Realization} (g : SkeletonHomeo R₁ R₂)

/-- `g` carries the realization of any subcomplex of the skeleton onto the realization of the
same subcomplex on the other side. Used for the whole skeleton and for the outer cycle. -/
theorem image_pointSet_map {H : Graph γ γ} (hH : H ≤ S.skel) :
    g.toFun '' pointSet (H.map R₁.pos) R₁.drawing = pointSet (H.map R₂.pos) R₂.drawing := by
  rw [pointSet, pointSet, Set.image_union, Set.image_iUnion₂]
  congr 1
  · rw [vertexSet_map, vertexSet_map, ← Set.image_comp]
    exact Set.image_congr fun v hv => g.pos_apply (hH.vertexSet_mono hv)
  · rw [edgeSet_map]
    exact Set.iUnion₂_congr fun e he => g.edgeArc_image (hH.edgeSet_mono he)

theorem image_skeletonSet : g.toFun '' R₁.skeletonSet = R₂.skeletonSet :=
  g.image_pointSet_map le_rfl

/-- **The outer cycle corresponds** — part (a) of lem:combinatorial-invariance, at the level of
the two realizations. -/
theorem image_outerSet : g.toFun '' R₁.outerSet = R₂.outerSet :=
  g.image_pointSet_map S.outerGraph_le

theorem injOn : InjOn g.toFun R₁.skeletonSet := g.leftInvOn.injOn

/-- The homeomorphism run backwards. -/
def symm : SkeletonHomeo R₂ R₁ where
  toFun := g.invFun
  invFun := g.toFun
  continuousOn_toFun := g.continuousOn_invFun
  continuousOn_invFun := g.continuousOn_toFun
  leftInvOn := g.rightInvOn
  rightInvOn := g.leftInvOn
  pos_apply := by
    intro v hv
    have hmem : R₁.pos v ∈ R₁.skeletonSet :=
      vertexSet_subset_pointSet (by rw [Realization.vertexSet_graph]; exact ⟨v, hv, rfl⟩)
    rw [← g.pos_apply hv, g.leftInvOn hmem]
  edgeArc_image := by
    intro e he
    have hsub : edgeArc R₁.drawing e ⊆ R₁.skeletonSet :=
      edgeArc_subset_pointSet (by rwa [Realization.edgeSet_graph])
    rw [← g.edgeArc_image he]
    exact g.leftInvOn.image_image' hsub

@[simp] theorem symm_toFun : g.symm.toFun = g.invFun := rfl

/-- **The open nonboundary part corresponds** — the geometric half of part (b) of
lem:combinatorial-invariance. The skeleton homeomorphism carries the outer cycle onto the
outer cycle, hence restricts to a bijection of the two open nonboundary parts. -/
theorem image_nonboundary : g.toFun '' R₁.nonboundary = R₂.nonboundary := by
  have : g.toFun '' (R₁.skeletonSet \ R₁.outerSet) = R₂.skeletonSet \ R₂.outerSet := by
    rw [g.injOn.image_sdiff_subset R₁.outerSet_subset_skeletonSet, g.image_skeletonSet,
      g.image_outerSet]
  exact this

/-- **Connectedness of the open nonboundary part is invariant** — part (b) of
lem:combinatorial-invariance. This is the one clause with genuine topological content: it is
what makes admissibility (def:admissible-graph) transfer between the two realizations. -/
theorem isConnected_nonboundary_iff (g : SkeletonHomeo R₁ R₂) :
    IsConnected R₁.nonboundary ↔ IsConnected R₂.nonboundary := by
  constructor
  · intro h
    rw [← g.image_nonboundary]
    exact h.image _ (g.continuousOn_toFun.mono Set.sdiff_subset)
  · intro h
    rw [← g.symm.image_nonboundary]
    exact h.image _ (g.symm.continuousOn_toFun.mono Set.sdiff_subset)

theorem isPreconnected_nonboundary_iff (g : SkeletonHomeo R₁ R₂) :
    IsPreconnected R₁.nonboundary ↔ IsPreconnected R₂.nonboundary := by
  constructor
  · intro h
    rw [← g.image_nonboundary]
    exact h.image _ (g.continuousOn_toFun.mono Set.sdiff_subset)
  · intro h
    rw [← g.symm.image_nonboundary]
    exact h.image _ (g.symm.continuousOn_toFun.mono Set.sdiff_subset)

end SkeletonHomeo

/-! ### Combinatorial invariance -/

variable {S}

/-- **The abstract skeleton is one graph** — part (a) of lem:combinatorial-invariance. Both
drawn skeleta are pushforwards of `S.skel`, so in particular they carry the same edge names. -/
theorem Realization.graph_eq_map (R : S.Realization) : R.graph = S.skel.map R.pos := rfl

theorem Realization.edgeSet_graph_congr (R₁ R₂ : S.Realization) : E(R₁.graph) = E(R₂.graph) := by
  rw [Realization.edgeSet_graph, Realization.edgeSet_graph]

/-- **Connectedness of the skeleton is invariant** — part (a). -/
theorem Realization.connected_congr (R₁ R₂ : S.Realization) :
    R₁.graph.Connected ↔ R₂.graph.Connected :=
  (connected_map_iff R₁.injOn_pos).trans (connected_map_iff R₂.injOn_pos).symm

/-- **2-connectivity of the skeleton is invariant** — part (a) of
lem:combinatorial-invariance, and the clause the finite-transfer theorem cites when it
concludes that a reproduced realization "has the same 2-connectivity" as the given one. -/
theorem Realization.isTwoConnected_congr (R₁ R₂ : S.Realization) :
    R₁.graph.IsTwoConnected ↔ R₂.graph.IsTwoConnected :=
  (isTwoConnected_map_iff R₁.injOn_pos).trans (isTwoConnected_map_iff R₂.injOn_pos).symm

/-- The closed star is a union over an index set that belongs to the abstract structure, so an
inclusion of index sets gives an inclusion of stars in *every* realization. This is what part
(c) of lem:combinatorial-invariance means by "all star-containment statements induced by
refinement". -/
theorem Realization.star_mono (R : S.Realization) {σ τ : γ}
    (h : S.supercells σ ⊆ S.supercells τ) : R.star σ ⊆ R.star τ :=
  Set.biUnion_subset_biUnion_left h

/-- The same combinatorial hypothesis yields the geometric containment on both sides. -/
theorem Realization.star_transfer (R₁ R₂ : S.Realization) {σ τ : γ}
    (h : S.supercells σ ⊆ S.supercells τ) :
    R₁.star σ ⊆ R₁.star τ ∧ R₂.star σ ⊆ R₂.star τ :=
  ⟨R₁.star_mono h, R₂.star_mono h⟩

/-- A subcell has the larger star, once the abstract relation is known to be transitive. -/
theorem Realization.star_subset_of_sub (R : S.Realization)
    (htrans : ∀ ⦃a b c⦄, S.sub a b → S.sub b c → S.sub a c) {σ τ : γ} (h : S.sub σ τ) :
    R.star τ ⊆ R.star σ :=
  R.star_mono (S.supercells_subset_of_sub htrans h)

/-- The clause "every outer edge is a subcell of exactly one 2-cell" — assertion (vi) of
lem:cellulation-invariants — as a property of the abstract structure alone. -/
def OuterEdgeUniqueFace (S : CellStructure γ) : Prop :=
  ∀ ⦃e⦄, e ∈ E(S.outerGraph) → ∃! F, F ∈ S.faces ∧ S.sub e F

/-- **The 2-cell incident with an outer edge is combinatorial** — part (c) of
lem:combinatorial-invariance. There is nothing to transport: the witness is a single abstract
cell `F`, and the two realizations realize that one cell as `R₁.cell F` and `R₂.cell F`. -/
theorem outerEdge_face_corresponds (h : OuterEdgeUniqueFace S) {e : γ}
    (he : e ∈ E(S.outerGraph)) :
    ∃ F, F ∈ S.faces ∧ S.sub e F ∧ ∀ T, T ∈ S.faces → S.sub e T → T = F := by
  obtain ⟨F, ⟨hF, hsub⟩, huniq⟩ := h he
  exact ⟨F, hF, hsub, fun T hT hTsub => huniq T ⟨hT, hTsub⟩⟩

/-- **Combinatorial invariance** (lem:combinatorial-invariance), assembled.

Given two realizations of one generated matched cell structure and the skeleton
homeomorphism between them:

* (a) the two drawn skeleta are pushforwards of the same abstract graph `S.skel`, they carry
  the same edge names, 2-connectivity holds for one iff it holds for the other, and the
  realized outer cycles correspond under `g`;
* (b) the realized open nonboundary parts correspond under `g`, so one is connected iff the
  other is;
* (c) an inclusion of supercell sets — a statement of the common abstract structure — gives
  the corresponding star containment in both realizations.

The subcell relation, the parent maps and the collection of supercells of a cell do not
appear in the conclusion because under this representation they are not two objects to be
compared: they are fields of the single `S` that both realizations are realizations *of*. -/
theorem combinatorial_invariance {R₁ R₂ : S.Realization} (g : SkeletonHomeo R₁ R₂) :
    (E(R₁.graph) = E(R₂.graph) ∧
      (R₁.graph.IsTwoConnected ↔ R₂.graph.IsTwoConnected) ∧
      g.toFun '' R₁.outerSet = R₂.outerSet) ∧
    (g.toFun '' R₁.nonboundary = R₂.nonboundary ∧
      (IsConnected R₁.nonboundary ↔ IsConnected R₂.nonboundary)) ∧
    (∀ σ τ : γ, S.supercells σ ⊆ S.supercells τ →
      R₁.star σ ⊆ R₁.star τ ∧ R₂.star σ ⊆ R₂.star τ) :=
  ⟨⟨R₁.edgeSet_graph_congr R₂, R₁.isTwoConnected_congr R₂, g.image_outerSet⟩,
    ⟨g.image_nonboundary, g.isConnected_nonboundary_iff⟩,
    fun _ _ h => Realization.star_transfer R₁ R₂ h⟩

end CellStructure

end Schoenflies


==> anc/P5-kernel-deficit-lean-v6/vendor/schoenflies-lean/Schoenflies/CommonSubdivision.lean <==
/-
Copyright (c) 2026 Álvaro Begué. All rights reserved.
Released under Apache 2.0 license as described in the file LICENSE.
Authors: Álvaro Begué
-/
import Schoenflies.FiniteTransfer
import Schoenflies.RealizeSubdivHomeo

/-!
# Common subdivision for finite transfer

This module proves step 1 of finite transfer.  The part of the extension graph supported on the
old source skeleton is extracted as a trace graph.  It is a subdivision of the old skeleton and
remains 2-connected.  Its finitely many vertices are then inserted, one at a time, into both
realizations of the generated pair.  `CellStructure.SubdivData.realizeHomeo` transports every
source subdivision parameter to the matching target edge.

The resulting theorem `Schoenflies.commonSubdivision` discharges the former
`Schoenflies.CommonSubdivision` interface under the same infinite name-supply assumption used by
the ear construction.

## Blueprint

* `Schoenflies.commonSubdivision` — the common-subdivision part of step 1 in the proof of
  `thm:finite-transfer`(a).
* `Schoenflies.finite_transfer_toward_square` — `thm:finite-transfer`(a).
* `Schoenflies.IsPlaneSubdivisionExtension.trace_isTwoConnected` — the trace theorem for two
  arbitrary plane drawings, used when assembling target/mesh overlays.
-/

open Set
open scoped Graph

namespace Graph

open Schoenflies

variable {β : Type*} {G : Graph Plane β} {drawing : β → ℝ → Plane}
  {e : β} {x y : Plane}

/-- A finite plane graph with nonempty, preconnected point set is combinatorially connected. -/
theorem connected_of_isPreconnected_pointSet [G.Finite]
    (hdraw : IsDrawing G drawing) (hconn : IsPreconnected (pointSet G drawing))
    (hne : V(G).Nonempty) : G.Connected := by
  refine ⟨hne, fun x hx y hy => ?_⟩
  by_contra hxy
  let A : Graph Plane β := G.induce (G.component x)
  let B : Graph Plane β := G.induce (V(G) \ G.component x)
  have hAle : A ≤ G := G.induce_le component_subset_vertexSet
  have hBle : B ≤ G := G.induce_le Set.sdiff_subset
  letI : A.Finite := Graph.Finite.of_le hAle
  letI : B.Finite := Graph.Finite.of_le hBle
  have hAclosed : IsClosed (pointSet A drawing) := (hdraw.mono hAle).isClosed_pointSet
  have hBclosed : IsClosed (pointSet B drawing) := (hdraw.mono hBle).isClosed_pointSet
  have hcover : pointSet G drawing ⊆ pointSet A drawing ∪ pointSet B drawing := by
    intro z hz
    rcases hz with hzV | hzE
    · by_cases hzC : z ∈ G.component x
      · exact Or.inl (Or.inl hzC)
      · exact Or.inr (Or.inl ⟨hzV, hzC⟩)
    · obtain ⟨e, he, hze⟩ := Set.mem_iUnion₂.1 hzE
      obtain ⟨u, v, huv⟩ := G.exists_isLink_of_mem_edgeSet he
      by_cases huC : u ∈ G.component x
      · have hvC : v ∈ G.component x := mem_component_of_isLink huC huv
        exact Or.inl (Or.inr (Set.mem_iUnion₂_of_mem
          (show e ∈ E(A) by
            rw [edgeSet_eq_setOf_exists_isLink]
            exact ⟨u, v, huv, huC, hvC⟩) hze))
      · have hvC : v ∉ G.component x := by
          intro hvC
          exact huC (mem_component_of_isLink hvC huv.symm)
        exact Or.inr (Or.inr (Set.mem_iUnion₂_of_mem
          (show e ∈ E(B) by
            rw [edgeSet_eq_setOf_exists_isLink]
            exact ⟨u, v, huv, ⟨huv.left_mem, huC⟩, ⟨huv.right_mem, hvC⟩⟩) hze))
  have hAB : Disjoint (pointSet A drawing) (pointSet B drawing) := by
    rw [Set.disjoint_left]
    intro z hzA hzB
    rcases hzA with hzAV | hzAE <;> rcases hzB with hzBV | hzBE
    · exact hzBV.2 hzAV
    · obtain ⟨e, heB, hze⟩ := Set.mem_iUnion₂.1 hzBE
      rw [edgeSet_eq_setOf_exists_isLink] at heB
      obtain ⟨u, v, huv, huB, hvB⟩ := heB
      have hzinc := hdraw.vertex_mem_edgeArc huv (component_subset_vertexSet hzAV) hze
      rcases hzinc with rfl | rfl
      exacts [huB.2 hzAV, hvB.2 hzAV]
    · obtain ⟨e, heA, hze⟩ := Set.mem_iUnion₂.1 hzAE
      rw [edgeSet_eq_setOf_exists_isLink] at heA
      obtain ⟨u, v, huv, huA, hvA⟩ := heA
      have hzinc := hdraw.vertex_mem_edgeArc huv hzBV.1 hze
      rcases hzinc with rfl | rfl
      exacts [hzBV.2 huA, hzBV.2 hvA]
    · obtain ⟨e, heA, hzeA⟩ := Set.mem_iUnion₂.1 hzAE
      obtain ⟨f, hfB, hzfB⟩ := Set.mem_iUnion₂.1 hzBE
      have heG : e ∈ E(G) := hAle.edgeSet_mono heA
      have hfG : f ∈ E(G) := hBle.edgeSet_mono hfB
      have hef : e ≠ f := by
        intro hef
        subst f
        rw [edgeSet_eq_setOf_exists_isLink] at heA hfB
        obtain ⟨u, v, huv, huA, -⟩ := heA
        obtain ⟨u', v', huv', huB, hvB⟩ := hfB
        rcases huv.left_eq_or_eq huv' with h | h
        · exact huB.2 (h ▸ huA)
        · exact hvB.2 (h ▸ huA)
      obtain ⟨hzV, ⟨u, heu⟩, ⟨v, hfv⟩⟩ :=
        hdraw.edge_inter heG hfG hef hzeA hzfB
      rw [edgeSet_eq_setOf_exists_isLink] at heA hfB
      obtain ⟨a, b, hab, haA, hbA⟩ := heA
      obtain ⟨c, d, hcd, hcB, hdB⟩ := hfB
      rcases heu.left_eq_or_eq hab with rfl | rfl <;>
        rcases hfv.left_eq_or_eq hcd with rfl | rfl
      all_goals first | exact hcB.2 haA | exact hdB.2 haA | exact hcB.2 hbA | exact hdB.2 hbA
  have hdisj : pointSet G drawing ∩ (pointSet A drawing ∩ pointSet B drawing) = ∅ := by
    rw [Set.eq_empty_iff_forall_notMem]
    rintro z ⟨-, hzA, hzB⟩
    exact Set.disjoint_left.1 hAB hzA hzB
  rcases (isPreconnected_iff_subset_of_disjoint_closed.1 hconn
      _ _ hAclosed hBclosed hcover hdisj) with hsub | hsub
  · have hyB : y ∈ pointSet B drawing := Or.inl ⟨hy, hxy⟩
    exact Set.disjoint_left.1 hAB (hsub (Or.inl hy)) hyB
  · have hxA : x ∈ pointSet A drawing := Or.inl (mem_component_self hx)
    exact Set.disjoint_left.1 hAB hxA (hsub (Or.inl hx))

/-- The part of a drawn graph supported on a prescribed set. -/
def traceGraph (G : Graph Plane β) (drawing : β → ℝ → Plane) (A : Set Plane) :
    Graph Plane β :=
  (G.restrict {e | edgeArc drawing e ⊆ A}).induce (V(G) ∩ A)

/-- The vertices retained by a trace graph. -/
@[simp] theorem traceGraph_vertexSet (A : Set Plane) :
    V(traceGraph G drawing A) = V(G) ∩ A := rfl

/-- A trace edge is exactly an ambient edge whose full arc and endpoints lie in the support. -/
@[simp] theorem traceGraph_isLink (A : Set Plane) :
    (traceGraph G drawing A).IsLink e x y ↔
      edgeArc drawing e ⊆ A ∧ G.IsLink e x y ∧ x ∈ A ∧ y ∈ A := by
  simp only [traceGraph, induce_isLink, restrict_isLink, Set.mem_setOf_eq,
    Set.mem_inter_iff]
  constructor
  · rintro ⟨⟨hsub, hlink⟩, ⟨-, hxA⟩, ⟨-, hyA⟩⟩
    exact ⟨hsub, hlink, hxA, hyA⟩
  · rintro ⟨hsub, hlink, hxA, hyA⟩
    exact ⟨⟨hsub, hlink⟩, ⟨hlink.left_mem, hxA⟩, ⟨hlink.right_mem, hyA⟩⟩

/-- A trace graph is a subgraph of its ambient graph. -/
theorem traceGraph_le (A : Set Plane) : traceGraph G drawing A ≤ G :=
  le_trans (induce_le Set.inter_subset_left) restrict_le

/-- Enlarging the support enlarges the trace graph. -/
theorem traceGraph_mono {A B : Set Plane} (hAB : A ⊆ B) :
    traceGraph G drawing A ≤ traceGraph G drawing B where
  vertexSet_mono := by
    rw [traceGraph_vertexSet, traceGraph_vertexSet]
    exact Set.inter_subset_inter_right _ hAB
  isLink_mono := by
    intro e x y hlink
    rw [traceGraph_isLink] at hlink ⊢
    exact ⟨hlink.1.trans hAB, hlink.2.1, hAB hlink.2.2.1, hAB hlink.2.2.2⟩

/-- The trace graph occupies only its prescribed support. -/
theorem pointSet_traceGraph_subset (A : Set Plane) :
    pointSet (traceGraph G drawing A) drawing ⊆ A := by
  rintro z (hz | hz)
  · exact hz.2
  · obtain ⟨e, he, hze⟩ := Set.mem_iUnion₂.1 hz
    rw [edgeSet_eq_setOf_exists_isLink] at he
    obtain ⟨x, y, hxy⟩ := he
    exact (traceGraph_isLink A).1 hxy |>.1 hze

/-- An absorbed subset of a finite drawing is exactly the point set of its trace graph. -/
theorem pointSet_traceGraph_eq (hdraw : IsDrawing G drawing) (A : Set Plane)
    (hsub : A ⊆ pointSet G drawing)
    (habsorb : ∀ ⦃e⦄, e ∈ E(G) →
      (edgeArc drawing e ∩ (A \ V(G))).Nonempty → edgeArc drawing e ⊆ A) :
    pointSet (traceGraph G drawing A) drawing = A := by
  apply Set.Subset.antisymm (pointSet_traceGraph_subset A)
  intro z hzA
  rcases hsub hzA with hzV | hzE
  · exact Or.inl ⟨hzV, hzA⟩
  · obtain ⟨e, he, hze⟩ := Set.mem_iUnion₂.1 hzE
    by_cases hzVG : z ∈ V(G)
    · exact Or.inl ⟨hzVG, hzA⟩
    · have heA : edgeArc drawing e ⊆ A :=
        habsorb he ⟨z, ⟨hze, hzA, hzVG⟩⟩
      exact Or.inr (Set.mem_iUnion₂_of_mem
        (show e ∈ E(traceGraph G drawing A) by
          rw [edgeSet_eq_setOf_exists_isLink]
          obtain ⟨x, y, hxy⟩ := G.exists_isLink_of_mem_edgeSet he
          have harc := hdraw.edge_isArcBetween hxy
          exact ⟨x, y, (traceGraph_isLink A).2
            ⟨heA, hxy, heA harc.left_mem, heA harc.right_mem⟩⟩)
        hze)

/-- A graph vertex lying on a drawn walk is one of the walk's combinatorial vertices. -/
theorem IsDrawing.mem_walkVertices_of_mem_edgesCover_walk (hdraw : IsDrawing G drawing)
    {u v z : Plane} {W : List β} (hW : G.IsWalk u W v)
    (hzV : z ∈ V(G)) (hz : z ∈ edgesCover drawing W) : z ∈ G.walkVertices u W := by
  obtain ⟨e, heW, hze⟩ := mem_edgesCover_iff.1 hz
  obtain ⟨x, y, hxy⟩ := G.exists_isLink_of_mem_edgeSet (hW.edge_mem heW)
  rcases hdraw.vertex_mem_edgeArc hxy hzV hze with rfl | rfl
  · exact mem_walkVertices_of_mem_covered ⟨e, heW, hxy.inc_left⟩
  · exact mem_walkVertices_of_mem_covered ⟨e, heW, hxy.inc_right⟩

/-- Adding edges without adding vertices preserves 2-connectivity. -/
theorem IsTwoConnected.spanning_mono {α δ : Type*} {A B : Graph α δ}
    (hA : A.IsTwoConnected) (hAB : A ≤ B) (hV : V(B) ⊆ V(A)) :
    B.IsTwoConnected where
  hasThreeVertices := hA.hasThreeVertices.mono hAB.vertexSet_mono
  connected := by
    obtain ⟨u, hu⟩ := hA.connected.nonempty
    exact Connected.of_hub (hAB.vertexSet_mono hu) fun x hx =>
      (hA.connected.reaches hu (hV hx)).mono hAB
  deleteVerts_connected := by
    intro x _
    have hdel := deleteVerts_mono hAB ({x} : Set α)
    obtain ⟨u, hu⟩ := (hA.deleteVerts_connected' x).nonempty
    exact Connected.of_hub (hdel.vertexSet_mono hu) fun y hy =>
      ((hA.deleteVerts_connected' x).reaches hu (by
        rw [vertexSet_deleteVerts] at hy ⊢
        exact ⟨hV hy.1, hy.2⟩)).mono hdel

end Graph

namespace Schoenflies

open Graph

variable {γ : Type*} {S : CellStructure γ} {R : S.Realization}
  {outer dom : Set Plane} {H : Graph Plane γ} {Hdraw : γ → ℝ → Plane}

/-- An extension edge meeting the interior of the old skeleton is absorbed by that skeleton. -/
theorem trace_absorb (hH : IsSourceExtension R outer dom H Hdraw) :
    ∀ ⦃f⦄, f ∈ E(H) →
      (edgeArc Hdraw f ∩ (R.skeletonSet \ V(H))).Nonempty →
      edgeArc Hdraw f ⊆ R.skeletonSet := by
  intro f hf hmeet
  obtain ⟨z, hzf, hzskel, hznotH⟩ := hmeet
  rcases hzskel with hzV | hzE
  · exact absurd (hH.vertexSet_subset hzV) hznotH
  · obtain ⟨e, heR, hze⟩ := Set.mem_iUnion₂.1 hzE
    have heS : e ∈ E(S.skel) := by rwa [R.edgeSet_graph] at heR
    obtain ⟨a, b, hab⟩ := S.skel.exists_isLink_of_mem_edgeSet heS
    have hza : z ≠ R.pos a := by
      intro h
      apply hznotH
      rw [h]
      exact hH.vertexSet_subset (by
        rw [R.vertexSet_graph]
        exact ⟨a, hab.left_mem, rfl⟩)
    have hzb : z ≠ R.pos b := by
      intro h
      apply hznotH
      rw [h]
      exact hH.vertexSet_subset (by
        rw [R.vertexSet_graph]
        exact ⟨b, hab.right_mem, rfl⟩)
    exact (hH.edge_subset heS hf ⟨z, hzf, by
      rw [R.cell_edge hab]
      exact ⟨hze, by simp [hza, hzb]⟩, hznotH⟩).trans
        (Graph.edgeArc_subset_pointSet heR)

/-- The extension trace on the old skeleton occupies exactly the old skeleton. -/
theorem trace_pointSet (hH : IsSourceExtension R outer dom H Hdraw) :
    Graph.pointSet (Graph.traceGraph H Hdraw R.skeletonSet) Hdraw = R.skeletonSet :=
  Graph.pointSet_traceGraph_eq hH.isDrawing R.skeletonSet hH.skeletonSet_subset
    (trace_absorb hH)

/-- The trace supported on one old edge occupies that entire edge arc. -/
theorem edge_trace_pointSet (hH : IsSourceExtension R outer dom H Hdraw)
    {e : γ} (he : e ∈ E(S.skel)) :
    Graph.pointSet (Graph.traceGraph H Hdraw (edgeArc R.drawing e)) Hdraw =
      edgeArc R.drawing e := by
  have heR : e ∈ E(R.graph) := by rwa [R.edgeSet_graph]
  refine Graph.pointSet_traceGraph_eq hH.isDrawing _
    ((Graph.edgeArc_subset_pointSet heR).trans hH.skeletonSet_subset) ?_
  intro f hf hmeet
  obtain ⟨z, hzf, hze, hznotH⟩ := hmeet
  obtain ⟨a, b, hab⟩ := S.skel.exists_isLink_of_mem_edgeSet he
  have hza : z ≠ R.pos a := by
    intro h
    apply hznotH
    rw [h]
    exact hH.vertexSet_subset (by
      rw [R.vertexSet_graph]
      exact ⟨a, hab.left_mem, rfl⟩)
  have hzb : z ≠ R.pos b := by
    intro h
    apply hznotH
    rw [h]
    exact hH.vertexSet_subset (by
      rw [R.vertexSet_graph]
      exact ⟨b, hab.right_mem, rfl⟩)
  exact hH.edge_subset he hf ⟨z, hzf, by
    rw [R.cell_edge hab]
    exact ⟨hze, by simp [hza, hzb]⟩, hznotH⟩

/-- Every old edge is the drawn carrier of a path in the extension graph. -/
theorem exists_edge_trace (hH : IsSourceExtension R outer dom H Hdraw)
    {e a b : γ} (hab : S.skel.IsLink e a b) :
    ∃ D : List γ, H.IsPath (R.pos a) D (R.pos b) ∧
      Graph.edgesCover Hdraw D = edgeArc R.drawing e := by
  let K := Graph.traceGraph H Hdraw (edgeArc R.drawing e)
  have hKle : K ≤ H := Graph.traceGraph_le _
  letI : H.Finite := hH.finite
  letI : K.Finite := Graph.Finite.of_le hKle
  have hpoint : pointSet K Hdraw = edgeArc R.drawing e :=
    edge_trace_pointSet hH hab.edge_mem
  have haH : R.pos a ∈ V(H) := hH.vertexSet_subset (by
    rw [R.vertexSet_graph]
    exact ⟨a, hab.left_mem, rfl⟩)
  have hbH : R.pos b ∈ V(H) := hH.vertexSet_subset (by
    rw [R.vertexSet_graph]
    exact ⟨b, hab.right_mem, rfl⟩)
  have hOldArc := R.isDrawing.edge_isArcBetween (hab.map R.pos)
  have haK : R.pos a ∈ V(K) := by
    rw [Graph.traceGraph_vertexSet]
    exact ⟨haH, hOldArc.left_mem⟩
  have hbK : R.pos b ∈ V(K) := by
    rw [Graph.traceGraph_vertexSet]
    exact ⟨hbH, hOldArc.right_mem⟩
  have hKconn : K.Connected := Graph.connected_of_isPreconnected_pointSet
    (hH.isDrawing.mono hKle) (hpoint.symm ▸ hOldArc.isArc.isConnected.isPreconnected)
    ⟨R.pos a, haK⟩
  obtain ⟨D, hD⟩ := (hKconn.reaches haK hbK).exists_isPath
  have hDH : H.IsPath (R.pos a) D (R.pos b) := hD.mono hKle
  have hne : R.pos a ≠ R.pos b := R.isDrawing.ne_of_isLink (hab.map R.pos)
  have hPathArc : IsArcBetween (Graph.edgesCover Hdraw D) (R.pos a) (R.pos b) :=
    hH.isDrawing.path_isArcBetween hDH (hDH.ne_nil hne)
  have hcoverSub : Graph.edgesCover Hdraw D ⊆ edgeArc R.drawing e := by
    rw [← hpoint]
    exact Graph.edgesCover_subset_pointSet fun g hg => hD.edge_mem hg
  exact ⟨D, hDH, hPathArc.eq_of_subset_arc hOldArc hOldArc hcoverSub
    (Set.Subset.rfl)⟩

/-- The path tracing an old edge is contained in the trace supported on that edge. -/
theorem pathGraph_edge_trace_le (hH : IsSourceExtension R outer dom H Hdraw)
    {e a b : γ} (hab : S.skel.IsLink e a b) {D : List γ}
    (hD : H.IsPath (R.pos a) D (R.pos b))
    (hcover : Graph.edgesCover Hdraw D = edgeArc R.drawing e) :
    H.pathGraphOf (R.pos a) D ≤
      Graph.traceGraph H Hdraw (edgeArc R.drawing e) := by
  have hne : R.pos a ≠ R.pos b := R.isDrawing.ne_of_isLink (hab.map R.pos)
  have hPpoint : pointSet (H.pathGraphOf (R.pos a) D) Hdraw =
      Graph.edgesCover Hdraw D :=
    hH.isDrawing.pointSet_pathGraphOf hD.isWalk (hD.ne_nil hne)
  have hPle : H.pathGraphOf (R.pos a) D ≤ H := Graph.pathGraphOf_le hD.isWalk
  refine ⟨?_, ?_⟩
  · intro z hz
    rw [Graph.traceGraph_vertexSet]
    exact ⟨hPle.vertexSet_mono hz, hcover ▸ hPpoint ▸ (Or.inl hz)⟩
  · intro f x y hlink
    have hfP : f ∈ E(H.pathGraphOf (R.pos a) D) := hlink.edge_mem
    have hfD : f ∈ D := by
      rwa [Graph.pathGraphOf_edgeSet hD.isWalk] at hfP
    have hlinkH : H.IsLink f x y := hPle.isLink_mono hlink
    have hsub : edgeArc Hdraw f ⊆ edgeArc R.drawing e := by
      rw [← hcover]
      exact fun z hz => Graph.mem_edgesCover hfD hz
    have harc := hH.isDrawing.edge_isArcBetween hlinkH
    exact (Graph.traceGraph_isLink _).2
      ⟨hsub, hlinkH, hsub harc.left_mem, hsub harc.right_mem⟩

/-- Every old skeleton vertex belongs to the full skeleton trace. -/
theorem old_vertex_mem_trace (hH : IsSourceExtension R outer dom H Hdraw)
    {a : γ} (ha : a ∈ V(S.skel)) :
    R.pos a ∈ V(Graph.traceGraph H Hdraw R.skeletonSet) := by
  rw [Graph.traceGraph_vertexSet]
  exact ⟨hH.vertexSet_subset (by rw [R.vertexSet_graph]; exact ⟨a, ha, rfl⟩),
    R.pos_mem_skeletonSet ha⟩

/-- An old skeleton walk expands to a reachability witness in the extension trace. -/
theorem reaches_trace_of_isWalk (hH : IsSourceExtension R outer dom H Hdraw)
    {a b : γ} {W : List γ} (hW : S.skel.IsWalk a W b) :
    (Graph.traceGraph H Hdraw R.skeletonSet).Reaches (R.pos a) (R.pos b) := by
  induction hW with
  | nil ha => exact .refl (old_vertex_mem_trace hH ha)
  | @cons a w b e W hlink htail ih =>
    obtain ⟨D, hD, hcover⟩ := exists_edge_trace hH hlink
    have hPle : H.pathGraphOf (R.pos a) D ≤
        Graph.traceGraph H Hdraw R.skeletonSet :=
      (pathGraph_edge_trace_le hH hlink hD hcover).trans
        (Graph.traceGraph_mono (Graph.edgeArc_subset_pointSet
          (by rw [R.edgeSet_graph]; exact hlink.edge_mem)))
    have hreach : (H.pathGraphOf (R.pos a) D).Reaches (R.pos a) (R.pos w) :=
      ⟨D, hD.pathGraphOf.isWalk⟩
    exact (hreach.mono hPle).trans ih

/-- Any two old vertices are joined inside the extension trace. -/
theorem old_vertices_reach_trace (hH : IsSourceExtension R outer dom H Hdraw)
    (hR2 : R.graph.IsTwoConnected) {a b : γ}
    (ha : a ∈ V(S.skel)) (hb : b ∈ V(S.skel)) :
    (Graph.traceGraph H Hdraw R.skeletonSet).Reaches (R.pos a) (R.pos b) := by
  have hS2 : S.skel.IsTwoConnected :=
    (Graph.isTwoConnected_map_iff R.injOn_pos).1 hR2
  obtain ⟨W, hW⟩ := hS2.connected.reaches ha hb
  exact reaches_trace_of_isWalk hH hW

/-- Every trace vertex reaches an old skeleton vertex. -/
theorem exists_reaches_old_vertex (hH : IsSourceExtension R outer dom H Hdraw)
    {x : Plane} (hx : x ∈ V(Graph.traceGraph H Hdraw R.skeletonSet)) :
    ∃ a ∈ V(S.skel),
      (Graph.traceGraph H Hdraw R.skeletonSet).Reaches x (R.pos a) := by
  rw [Graph.traceGraph_vertexSet] at hx
  by_cases hxold : x ∈ V(R.graph)
  · rw [R.vertexSet_graph] at hxold
    obtain ⟨a, ha, rfl⟩ := hxold
    exact ⟨a, ha, .refl (old_vertex_mem_trace hH ha)⟩
  · rcases hx.2 with hxV | hxE
    · exact absurd hxV hxold
    · obtain ⟨e, heR, hxe⟩ := Set.mem_iUnion₂.1 hxE
      have heS : e ∈ E(S.skel) := by rwa [R.edgeSet_graph] at heR
      obtain ⟨a, b, hab⟩ := S.skel.exists_isLink_of_mem_edgeSet heS
      obtain ⟨D, hD, hcover⟩ := exists_edge_trace hH hab
      have hxwalk : x ∈ H.walkVertices (R.pos a) D :=
        hH.isDrawing.mem_walkVertices_of_mem_edgesCover_walk hD.isWalk hx.1 (hcover ▸ hxe)
      have hxP : x ∈ V(H.pathGraphOf (R.pos a) D) := by
        rw [Graph.pathGraphOf_vertexSet]
        exact hxwalk
      have hPle : H.pathGraphOf (R.pos a) D ≤
          Graph.traceGraph H Hdraw R.skeletonSet :=
        (pathGraph_edge_trace_le hH hab hD hcover).trans
          (Graph.traceGraph_mono (Graph.edgeArc_subset_pointSet heR))
      have haP : R.pos a ∈ V(H.pathGraphOf (R.pos a) D) :=
        Graph.mem_vertexSet_pathGraphOf_self
      exact ⟨a, hab.left_mem,
        ((hD.isPathGraph_pathGraphOf.connected.reaches hxP haP).mono hPle)⟩

/-- After deleting a distinct trace vertex, every remaining vertex still reaches an old one. -/
theorem exists_reaches_old_vertex_delete
    (hH : IsSourceExtension R outer dom H Hdraw) {c x : Plane}
    (hx : x ∈ V(Graph.traceGraph H Hdraw R.skeletonSet)) (hxc : x ≠ c) :
    ∃ a ∈ V(S.skel),
      ((Graph.traceGraph H Hdraw R.skeletonSet).deleteVerts {c}).Reaches x (R.pos a) := by
  rw [Graph.traceGraph_vertexSet] at hx
  by_cases hxold : x ∈ V(R.graph)
  · rw [R.vertexSet_graph] at hxold
    obtain ⟨a, ha, rfl⟩ := hxold
    exact ⟨a, ha, .refl (Graph.mem_deleteVerts_singleton_of_ne
      (old_vertex_mem_trace hH ha) hxc)⟩
  · rcases hx.2 with hxV | hxE
    · exact absurd hxV hxold
    · obtain ⟨e, heR, hxe⟩ := Set.mem_iUnion₂.1 hxE
      have heS : e ∈ E(S.skel) := by rwa [R.edgeSet_graph] at heR
      obtain ⟨a, b, hab⟩ := S.skel.exists_isLink_of_mem_edgeSet heS
      obtain ⟨D, hD, hcover⟩ := exists_edge_trace hH hab
      have hxwalk : x ∈ H.walkVertices (R.pos a) D :=
        hH.isDrawing.mem_walkVertices_of_mem_edgesCover_walk hD.isWalk hx.1 (hcover ▸ hxe)
      have hxP : x ∈ V(H.pathGraphOf (R.pos a) D) := by
        rw [Graph.pathGraphOf_vertexSet]
        exact hxwalk
      have hPle : H.pathGraphOf (R.pos a) D ≤
          Graph.traceGraph H Hdraw R.skeletonSet :=
        (pathGraph_edge_trace_le hH hab hD hcover).trans
          (Graph.traceGraph_mono (Graph.edgeArc_subset_pointSet heR))
      rcases hD.isPathGraph_pathGraphOf.reaches_an_end hxP hxc with hreach | hreach
      · exact ⟨a, hab.left_mem, hreach.mono (Graph.deleteVerts_mono hPle _)⟩
      · exact ⟨b, hab.right_mem, hreach.mono (Graph.deleteVerts_mono hPle _)⟩

/-- An old walk avoiding a vertex expands to a trace walk avoiding its realized point. -/
theorem reaches_trace_delete_of_deleteVerts_isWalk
    (hH : IsSourceExtension R outer dom H Hdraw)
    {z a b : γ} {W : List γ}
    (hzS : z ∈ V(S.skel))
    (hW : (S.skel.deleteVerts {z}).IsWalk a W b) :
    ((Graph.traceGraph H Hdraw R.skeletonSet).deleteVerts {R.pos z}).Reaches
      (R.pos a) (R.pos b) := by
  induction hW with
  | nil ha =>
      rw [Graph.mem_deleteVerts_singleton] at ha
      exact .refl (Graph.mem_deleteVerts_singleton_of_ne
        (old_vertex_mem_trace hH ha.1) (fun h => ha.2 (by
          simpa using R.injOn_pos ha.1 hzS h)))
  | @cons a w b e W hlink htail ih =>
    rw [Graph.deleteVerts_isLink] at hlink
    have hlinkS := hlink.1
    obtain ⟨D, hD, hcover⟩ := exists_edge_trace hH hlinkS
    have hne : R.pos a ≠ R.pos w := R.isDrawing.ne_of_isLink (hlinkS.map R.pos)
    have hPpoint : pointSet (H.pathGraphOf (R.pos a) D) Hdraw =
        Graph.edgesCover Hdraw D :=
      hH.isDrawing.pointSet_pathGraphOf hD.isWalk (hD.ne_nil hne)
    have hznot : R.pos z ∉ H.walkVertices (R.pos a) D := by
      intro hz
      have hzarc : R.pos z ∈ edgeArc R.drawing e := by
        rw [← hcover, ← hPpoint]
        exact Or.inl (by rwa [Graph.pathGraphOf_vertexSet])
      have hzV : R.pos z ∈ V(R.graph) := by
        rw [R.vertexSet_graph]
        exact ⟨z, hzS, rfl⟩
      rcases R.isDrawing.vertex_mem_edgeArc (hlinkS.map R.pos) hzV hzarc with hza | hzw
      · have haz : a ≠ z := by simpa using hlink.2.1
        exact haz (R.injOn_pos hlinkS.left_mem hzS hza.symm)
      · have hwz : w ≠ z := by simpa using hlink.2.2
        exact hwz (R.injOn_pos hlinkS.right_mem hzS hzw.symm)
    have hPle : H.pathGraphOf (R.pos a) D ≤
        Graph.traceGraph H Hdraw R.skeletonSet :=
      (pathGraph_edge_trace_le hH hlinkS hD hcover).trans
        (Graph.traceGraph_mono (Graph.edgeArc_subset_pointSet
          (by rw [R.edgeSet_graph]; exact hlinkS.edge_mem)))
    have hreach : ((H.pathGraphOf (R.pos a) D).deleteVerts {R.pos z}).Reaches
        (R.pos a) (R.pos w) :=
      ⟨D, hD.pathGraphOf.isWalk.deleteVerts_singleton (by
        rw [Graph.walkVertices_pathGraphOf]
        exact hznot)⟩
    exact (hreach.mono (Graph.deleteVerts_mono hPle _)).trans ih

/-- An old walk avoiding an edge expands to a trace walk avoiding an interior point of it. -/
theorem reaches_trace_delete_of_deleteEdges_isWalk
    (hH : IsSourceExtension R outer dom H Hdraw)
    {c : Plane} (hcold : c ∉ V(R.graph))
    {e₀ : γ} (he₀ : e₀ ∈ E(S.skel)) (hce₀ : c ∈ edgeArc R.drawing e₀)
    {a b : γ} {W : List γ}
    (hW : (S.skel.deleteEdges {e₀}).IsWalk a W b) :
    ((Graph.traceGraph H Hdraw R.skeletonSet).deleteVerts {c}).Reaches
      (R.pos a) (R.pos b) := by
  induction hW with
  | @nil x hx =>
      exact .refl (Graph.mem_deleteVerts_singleton_of_ne
        (old_vertex_mem_trace hH (by simpa using hx)) (fun h => hcold (by
          rw [R.vertexSet_graph]
          exact ⟨x, by simpa using hx, h⟩)))
  | @cons a w b e W hlink htail ih =>
    change S.skel.IsLink e a w ∧ e ∉ ({e₀} : Set γ) at hlink
    have hlinkS := hlink.1
    have hee₀ : e ≠ e₀ := by simpa using hlink.2
    obtain ⟨D, hD, hcover⟩ := exists_edge_trace hH hlinkS
    have hne : R.pos a ≠ R.pos w := R.isDrawing.ne_of_isLink (hlinkS.map R.pos)
    have hPpoint : pointSet (H.pathGraphOf (R.pos a) D) Hdraw =
        Graph.edgesCover Hdraw D :=
      hH.isDrawing.pointSet_pathGraphOf hD.isWalk (hD.ne_nil hne)
    have hcnot : c ∉ H.walkVertices (R.pos a) D := by
      intro hc
      have hce : c ∈ edgeArc R.drawing e := by
        rw [← hcover, ← hPpoint]
        exact Or.inl (by rwa [Graph.pathGraphOf_vertexSet])
      exact hcold (R.isDrawing.edge_inter he₀ hlinkS.edge_mem (Ne.symm hee₀)
        hce₀ hce |>.1)
    have hPle : H.pathGraphOf (R.pos a) D ≤
        Graph.traceGraph H Hdraw R.skeletonSet :=
      (pathGraph_edge_trace_le hH hlinkS hD hcover).trans
        (Graph.traceGraph_mono (Graph.edgeArc_subset_pointSet
          (by rw [R.edgeSet_graph]; exact hlinkS.edge_mem)))
    have hreach : ((H.pathGraphOf (R.pos a) D).deleteVerts {c}).Reaches
        (R.pos a) (R.pos w) :=
      ⟨D, hD.pathGraphOf.isWalk.deleteVerts_singleton (by
        rw [Graph.walkVertices_pathGraphOf]
        exact hcnot)⟩
    exact (hreach.mono (Graph.deleteVerts_mono hPle _)).trans ih

/-- The part of an extension graph supported on a 2-connected old skeleton is 2-connected. -/
theorem trace_isTwoConnected
    (hH : IsSourceExtension R outer dom H Hdraw)
    (hR2 : R.graph.IsTwoConnected) :
    (Graph.traceGraph H Hdraw R.skeletonSet).IsTwoConnected := by
  let K := Graph.traceGraph H Hdraw R.skeletonSet
  have hS2 : S.skel.IsTwoConnected :=
    (Graph.isTwoConnected_map_iff R.injOn_pos).1 hR2
  have hVold : V(R.graph) ⊆ V(K) := by
    rw [R.vertexSet_graph]
    rintro x ⟨a, ha, rfl⟩
    exact old_vertex_mem_trace hH ha
  refine {
    hasThreeVertices := hR2.hasThreeVertices.mono hVold
    connected := ?_
    deleteVerts_connected := ?_
  }
  · obtain ⟨a, ha⟩ := hS2.connected.nonempty
    refine Graph.Connected.of_hub (old_vertex_mem_trace hH ha) ?_
    intro x hx
    obtain ⟨b, hb, hxb⟩ := exists_reaches_old_vertex hH hx
    exact (old_vertices_reach_trace hH hR2 ha hb).trans hxb.symm
  · intro c hcK
    obtain ⟨p, hpR, hpc, -⟩ := hR2.hasThreeVertices.exists_ne_ne c c
    have hpK : p ∈ V(K) := hVold hpR
    have hpDel : p ∈ V(K.deleteVerts {c}) :=
      Graph.mem_deleteVerts_singleton_of_ne hpK hpc
    refine Graph.Connected.of_hub hpDel ?_
    intro x hx
    rw [Graph.mem_deleteVerts_singleton] at hx
    obtain ⟨a, ha, hxa⟩ := exists_reaches_old_vertex_delete hH hx.1 hx.2
    obtain ⟨b, hb, hpb⟩ := exists_reaches_old_vertex_delete hH hpK hpc
    have habReach : (K.deleteVerts {c}).Reaches (R.pos a) (R.pos b) := by
      by_cases hcold : c ∈ V(R.graph)
      · rw [R.vertexSet_graph] at hcold
        obtain ⟨z, hzS, hzc⟩ := hcold
        have haDel := hxa.right_mem
        have hbDel := hpb.right_mem
        rw [Graph.mem_deleteVerts_singleton] at haDel hbDel
        have haz : a ≠ z := by
          intro h
          apply haDel.2
          rw [h, hzc]
        have hbz : b ≠ z := by
          intro h
          apply hbDel.2
          rw [h, hzc]
        have haSdel : a ∈ V(S.skel.deleteVerts {z}) :=
          Graph.mem_deleteVerts_singleton_of_ne ha haz
        have hbSdel : b ∈ V(S.skel.deleteVerts {z}) :=
          Graph.mem_deleteVerts_singleton_of_ne hb hbz
        obtain ⟨W, hW⟩ := (hS2.deleteVerts_connected hzS).reaches haSdel hbSdel
        simpa [hzc] using reaches_trace_delete_of_deleteVerts_isWalk hH hzS hW
      · have hcskel : c ∈ R.skeletonSet := by
          rw [Graph.traceGraph_vertexSet] at hcK
          exact hcK.2
        rcases hcskel with hcV | hcE
        · exact absurd hcV hcold
        · obtain ⟨e₀, he₀R, hce₀⟩ := Set.mem_iUnion₂.1 hcE
          have he₀ : e₀ ∈ E(S.skel) := by rwa [R.edgeSet_graph] at he₀R
          obtain ⟨u, v, huv⟩ := S.skel.exists_isLink_of_mem_edgeSet he₀
          have hcyc : S.skel.LiesOnCycle e₀ :=
            (Graph.liesOnCycle_iff_deleteEdges_reaches huv).2 (hS2.no_bridge huv)
          have hdel : (S.skel.deleteEdges {e₀}).Connected :=
            hS2.connected.deleteEdges_singleton hcyc
          have haDel : a ∈ V(S.skel.deleteEdges {e₀}) := by simpa using ha
          have hbDel : b ∈ V(S.skel.deleteEdges {e₀}) := by simpa using hb
          obtain ⟨W, hW⟩ := hdel.reaches haDel hbDel
          exact reaches_trace_delete_of_deleteEdges_isWalk hH hcold he₀ hce₀ hW
    exact hpb.trans (habReach.symm.trans hxa.symm)

/-! ## Traces of arbitrary plane subdivisions

The preceding result is phrased for a realized cell structure because that is the interface
used by finite transfer.  Overlay assembly also needs the same fact for an ordinary plane
graph, notably the anchored square mesh.  The proof only uses the local subdivision data
recorded below; in particular it does not use 2-connectivity of the ambient graph. -/

variable {β δ : Type*} {G : Graph Plane β} {Gdraw : β → ℝ → Plane}
  {K : Graph Plane δ} {Kdraw : δ → ℝ → Plane}

/-- The local data saying that `K` contains an edge subdivision of the drawn plane graph `G`.
Crossings with other parts of `K` are allowed at vertices of `K`. -/
structure IsPlaneSubdivisionExtension (G : Graph Plane β) (Gdraw : β → ℝ → Plane)
    (K : Graph Plane δ) (Kdraw : δ → ℝ → Plane) : Prop where
  /-- The ambient graph is finite. -/
  finite : K.Finite
  /-- The old graph is drawn in the plane. -/
  oldIsDrawing : G.IsDrawing Gdraw
  /-- The ambient graph is drawn in the plane. -/
  isDrawing : K.IsDrawing Kdraw
  /-- Every old vertex is an ambient vertex. -/
  vertexSet_subset : V(G) ⊆ V(K)
  /-- The old carrier lies in the ambient carrier. -/
  pointSet_subset : pointSet G Gdraw ⊆ pointSet K Kdraw
  /-- An ambient edge meeting an old edge away from ambient vertices is contained in that old
  edge. -/
  edge_subset : ∀ ⦃e⦄, e ∈ E(G) → ∀ ⦃f⦄, f ∈ E(K) →
    (edgeArc Kdraw f ∩ (edgeArc Gdraw e \ V(K))).Nonempty →
      edgeArc Kdraw f ⊆ edgeArc Gdraw e

namespace IsPlaneSubdivisionExtension

/-- An ambient edge meeting the old carrier away from ambient vertices is absorbed by it. -/
theorem trace_absorb (h : IsPlaneSubdivisionExtension G Gdraw K Kdraw) :
    ∀ ⦃f⦄, f ∈ E(K) →
      (edgeArc Kdraw f ∩ (pointSet G Gdraw \ V(K))).Nonempty →
      edgeArc Kdraw f ⊆ pointSet G Gdraw := by
  intro f hf hmeet
  obtain ⟨z, hzf, hzold, hznotK⟩ := hmeet
  rcases hzold with hzV | hzE
  · exact absurd (h.vertexSet_subset hzV) hznotK
  · obtain ⟨e, he, hze⟩ := Set.mem_iUnion₂.1 hzE
    exact (h.edge_subset he hf ⟨z, hzf, hze, hznotK⟩).trans
      (Graph.edgeArc_subset_pointSet he)

/-- The trace on the old carrier occupies exactly that carrier. -/
theorem trace_pointSet (h : IsPlaneSubdivisionExtension G Gdraw K Kdraw) :
    pointSet (Graph.traceGraph K Kdraw (pointSet G Gdraw)) Kdraw = pointSet G Gdraw :=
  Graph.pointSet_traceGraph_eq h.isDrawing _ h.pointSet_subset h.trace_absorb

/-- The trace supported on one old edge occupies the entire old edge. -/
theorem edge_trace_pointSet (h : IsPlaneSubdivisionExtension G Gdraw K Kdraw)
    {e : β} (he : e ∈ E(G)) :
    pointSet (Graph.traceGraph K Kdraw (edgeArc Gdraw e)) Kdraw = edgeArc Gdraw e := by
  refine Graph.pointSet_traceGraph_eq h.isDrawing _
    ((Graph.edgeArc_subset_pointSet he).trans h.pointSet_subset) ?_
  intro f hf hmeet
  exact h.edge_subset he hf hmeet

/-- Every old edge is the carrier of an ambient path. -/
theorem exists_edge_trace (h : IsPlaneSubdivisionExtension G Gdraw K Kdraw)
    {e : β} {a b : Plane} (hab : G.IsLink e a b) :
    ∃ D : List δ, K.IsPath a D b ∧ edgesCover Kdraw D = edgeArc Gdraw e := by
  let T := Graph.traceGraph K Kdraw (edgeArc Gdraw e)
  have hTK : T ≤ K := Graph.traceGraph_le _
  letI : K.Finite := h.finite
  letI : T.Finite := Graph.Finite.of_le hTK
  have hpoint : pointSet T Kdraw = edgeArc Gdraw e := h.edge_trace_pointSet hab.edge_mem
  have haK : a ∈ V(K) := h.vertexSet_subset hab.left_mem
  have hbK : b ∈ V(K) := h.vertexSet_subset hab.right_mem
  have hOldArc := h.oldIsDrawing.edge_isArcBetween hab
  have haT : a ∈ V(T) := by
    rw [Graph.traceGraph_vertexSet]
    exact ⟨haK, hOldArc.left_mem⟩
  have hbT : b ∈ V(T) := by
    rw [Graph.traceGraph_vertexSet]
    exact ⟨hbK, hOldArc.right_mem⟩
  have hTconn : T.Connected := Graph.connected_of_isPreconnected_pointSet
    (h.isDrawing.mono hTK) (hpoint.symm ▸ hOldArc.isArc.isConnected.isPreconnected) ⟨a, haT⟩
  obtain ⟨D, hD⟩ := (hTconn.reaches haT hbT).exists_isPath
  have hDK : K.IsPath a D b := hD.mono hTK
  have hne : a ≠ b := h.oldIsDrawing.ne_of_isLink hab
  have hPathArc : IsArcBetween (edgesCover Kdraw D) a b :=
    h.isDrawing.path_isArcBetween hDK (hDK.ne_nil hne)
  have hcoverSub : edgesCover Kdraw D ⊆ edgeArc Gdraw e := by
    rw [← hpoint]
    exact Graph.edgesCover_subset_pointSet fun g hg => hD.edge_mem hg
  exact ⟨D, hDK, hPathArc.eq_of_subset_arc hOldArc hOldArc hcoverSub Set.Subset.rfl⟩

/-- The path tracing an old edge lies in the trace supported on that edge. -/
theorem pathGraph_edge_trace_le (h : IsPlaneSubdivisionExtension G Gdraw K Kdraw)
    {e : β} {a b : Plane} (hab : G.IsLink e a b) {D : List δ}
    (hD : K.IsPath a D b) (hcover : edgesCover Kdraw D = edgeArc Gdraw e) :
    K.pathGraphOf a D ≤ Graph.traceGraph K Kdraw (edgeArc Gdraw e) := by
  have hne : a ≠ b := h.oldIsDrawing.ne_of_isLink hab
  have hPpoint : pointSet (K.pathGraphOf a D) Kdraw = edgesCover Kdraw D :=
    h.isDrawing.pointSet_pathGraphOf hD.isWalk (hD.ne_nil hne)
  have hPK : K.pathGraphOf a D ≤ K := Graph.pathGraphOf_le hD.isWalk
  refine ⟨?_, ?_⟩
  · intro z hz
    rw [Graph.traceGraph_vertexSet]
    exact ⟨hPK.vertexSet_mono hz, hcover ▸ hPpoint ▸ Or.inl hz⟩
  · intro f x y hlink
    have hfP : f ∈ E(K.pathGraphOf a D) := hlink.edge_mem
    have hfD : f ∈ D := by
      rwa [Graph.pathGraphOf_edgeSet hD.isWalk] at hfP
    have hlinkK : K.IsLink f x y := hPK.isLink_mono hlink
    have hsub : edgeArc Kdraw f ⊆ edgeArc Gdraw e := by
      rw [← hcover]
      exact fun z hz => Graph.mem_edgesCover hfD hz
    have harc := h.isDrawing.edge_isArcBetween hlinkK
    exact (Graph.traceGraph_isLink _).2
      ⟨hsub, hlinkK, hsub harc.left_mem, hsub harc.right_mem⟩

/-- Every old vertex belongs to the full old-carrier trace. -/
theorem old_vertex_mem_trace (h : IsPlaneSubdivisionExtension G Gdraw K Kdraw)
    {a : Plane} (ha : a ∈ V(G)) :
    a ∈ V(Graph.traceGraph K Kdraw (pointSet G Gdraw)) := by
  rw [Graph.traceGraph_vertexSet]
  exact ⟨h.vertexSet_subset ha, Or.inl ha⟩

/-- An old walk expands to reachability in the ambient trace. -/
theorem reaches_trace_of_isWalk (h : IsPlaneSubdivisionExtension G Gdraw K Kdraw)
    {a b : Plane} {W : List β} (hW : G.IsWalk a W b) :
    (Graph.traceGraph K Kdraw (pointSet G Gdraw)).Reaches a b := by
  induction hW with
  | nil ha => exact .refl (h.old_vertex_mem_trace ha)
  | @cons a w b e W hlink htail ih =>
    obtain ⟨D, hD, hcover⟩ := h.exists_edge_trace hlink
    have hPle : K.pathGraphOf a D ≤ Graph.traceGraph K Kdraw (pointSet G Gdraw) :=
      (h.pathGraph_edge_trace_le hlink hD hcover).trans
        (Graph.traceGraph_mono (Graph.edgeArc_subset_pointSet hlink.edge_mem))
    have hreach : (K.pathGraphOf a D).Reaches a w := ⟨D, hD.pathGraphOf.isWalk⟩
    exact (hreach.mono hPle).trans ih

/-- Any two old vertices are joined inside the ambient trace. -/
theorem old_vertices_reach_trace (h : IsPlaneSubdivisionExtension G Gdraw K Kdraw)
    (hG2 : G.IsTwoConnected) {a b : Plane} (ha : a ∈ V(G)) (hb : b ∈ V(G)) :
    (Graph.traceGraph K Kdraw (pointSet G Gdraw)).Reaches a b := by
  obtain ⟨W, hW⟩ := hG2.connected.reaches ha hb
  exact h.reaches_trace_of_isWalk hW

/-- Every trace vertex reaches an old vertex. -/
theorem exists_reaches_old_vertex (h : IsPlaneSubdivisionExtension G Gdraw K Kdraw)
    {x : Plane} (hx : x ∈ V(Graph.traceGraph K Kdraw (pointSet G Gdraw))) :
    ∃ a ∈ V(G), (Graph.traceGraph K Kdraw (pointSet G Gdraw)).Reaches x a := by
  rw [Graph.traceGraph_vertexSet] at hx
  by_cases hxold : x ∈ V(G)
  · exact ⟨x, hxold, .refl (h.old_vertex_mem_trace hxold)⟩
  · rcases hx.2 with hxV | hxE
    · exact absurd hxV hxold
    · obtain ⟨e, he, hxe⟩ := Set.mem_iUnion₂.1 hxE
      obtain ⟨a, b, hab⟩ := G.exists_isLink_of_mem_edgeSet he
      obtain ⟨D, hD, hcover⟩ := h.exists_edge_trace hab
      have hxwalk : x ∈ K.walkVertices a D :=
        h.isDrawing.mem_walkVertices_of_mem_edgesCover_walk hD.isWalk hx.1 (hcover ▸ hxe)
      have hxP : x ∈ V(K.pathGraphOf a D) := by
        rw [Graph.pathGraphOf_vertexSet]
        exact hxwalk
      have hPle : K.pathGraphOf a D ≤ Graph.traceGraph K Kdraw (pointSet G Gdraw) :=
        (h.pathGraph_edge_trace_le hab hD hcover).trans
          (Graph.traceGraph_mono (Graph.edgeArc_subset_pointSet he))
      have haP : a ∈ V(K.pathGraphOf a D) := Graph.mem_vertexSet_pathGraphOf_self
      exact ⟨a, hab.left_mem,
        (hD.isPathGraph_pathGraphOf.connected.reaches hxP haP).mono hPle⟩

/-- After deleting a distinct trace vertex, every remaining vertex still reaches an old one. -/
theorem exists_reaches_old_vertex_delete
    (h : IsPlaneSubdivisionExtension G Gdraw K Kdraw) {c x : Plane}
    (hx : x ∈ V(Graph.traceGraph K Kdraw (pointSet G Gdraw))) (hxc : x ≠ c) :
    ∃ a ∈ V(G),
      ((Graph.traceGraph K Kdraw (pointSet G Gdraw)).deleteVerts {c}).Reaches x a := by
  rw [Graph.traceGraph_vertexSet] at hx
  by_cases hxold : x ∈ V(G)
  · exact ⟨x, hxold, .refl (Graph.mem_deleteVerts_singleton_of_ne
      (h.old_vertex_mem_trace hxold) hxc)⟩
  · rcases hx.2 with hxV | hxE
    · exact absurd hxV hxold
    · obtain ⟨e, he, hxe⟩ := Set.mem_iUnion₂.1 hxE
      obtain ⟨a, b, hab⟩ := G.exists_isLink_of_mem_edgeSet he
      obtain ⟨D, hD, hcover⟩ := h.exists_edge_trace hab
      have hxwalk : x ∈ K.walkVertices a D :=
        h.isDrawing.mem_walkVertices_of_mem_edgesCover_walk hD.isWalk hx.1 (hcover ▸ hxe)
      have hxP : x ∈ V(K.pathGraphOf a D) := by
        rw [Graph.pathGraphOf_vertexSet]
        exact hxwalk
      have hPle : K.pathGraphOf a D ≤ Graph.traceGraph K Kdraw (pointSet G Gdraw) :=
        (h.pathGraph_edge_trace_le hab hD hcover).trans
          (Graph.traceGraph_mono (Graph.edgeArc_subset_pointSet he))
      rcases hD.isPathGraph_pathGraphOf.reaches_an_end hxP hxc with hreach | hreach
      · exact ⟨a, hab.left_mem, hreach.mono (Graph.deleteVerts_mono hPle _)⟩
      · exact ⟨b, hab.right_mem, hreach.mono (Graph.deleteVerts_mono hPle _)⟩

/-- An old walk avoiding a vertex expands to a trace walk avoiding that vertex. -/
theorem reaches_trace_delete_of_deleteVerts_isWalk
    (h : IsPlaneSubdivisionExtension G Gdraw K Kdraw)
    {z a b : Plane} {W : List β} (hzG : z ∈ V(G))
    (hW : (G.deleteVerts {z}).IsWalk a W b) :
    ((Graph.traceGraph K Kdraw (pointSet G Gdraw)).deleteVerts {z}).Reaches a b := by
  induction hW with
  | nil ha =>
      rw [Graph.mem_deleteVerts_singleton] at ha
      exact .refl (Graph.mem_deleteVerts_singleton_of_ne
        (h.old_vertex_mem_trace ha.1) ha.2)
  | @cons a w b e W hlink htail ih =>
    rw [Graph.deleteVerts_isLink] at hlink
    have hlinkG := hlink.1
    obtain ⟨D, hD, hcover⟩ := h.exists_edge_trace hlinkG
    have hne : a ≠ w := h.oldIsDrawing.ne_of_isLink hlinkG
    have hPpoint : pointSet (K.pathGraphOf a D) Kdraw = edgesCover Kdraw D :=
      h.isDrawing.pointSet_pathGraphOf hD.isWalk (hD.ne_nil hne)
    have hznot : z ∉ K.walkVertices a D := by
      intro hz
      have hzarc : z ∈ edgeArc Gdraw e := by
        rw [← hcover, ← hPpoint]
        exact Or.inl (by rwa [Graph.pathGraphOf_vertexSet])
      rcases h.oldIsDrawing.vertex_mem_edgeArc hlinkG hzG hzarc with hza | hzw
      · exact hlink.2.1 hza.symm
      · exact hlink.2.2 hzw.symm
    have hPle : K.pathGraphOf a D ≤ Graph.traceGraph K Kdraw (pointSet G Gdraw) :=
      (h.pathGraph_edge_trace_le hlinkG hD hcover).trans
        (Graph.traceGraph_mono (Graph.edgeArc_subset_pointSet hlinkG.edge_mem))
    have hreach : ((K.pathGraphOf a D).deleteVerts {z}).Reaches a w :=
      ⟨D, hD.pathGraphOf.isWalk.deleteVerts_singleton (by
        rw [Graph.walkVertices_pathGraphOf]
        exact hznot)⟩
    exact (hreach.mono (Graph.deleteVerts_mono hPle _)).trans ih

/-- An old walk avoiding an edge expands to a trace walk avoiding an interior point of it. -/
theorem reaches_trace_delete_of_deleteEdges_isWalk
    (h : IsPlaneSubdivisionExtension G Gdraw K Kdraw)
    {c : Plane} (hcold : c ∉ V(G)) {e₀ : β} (he₀ : e₀ ∈ E(G))
    (hce₀ : c ∈ edgeArc Gdraw e₀) {a b : Plane} {W : List β}
    (hW : (G.deleteEdges {e₀}).IsWalk a W b) :
    ((Graph.traceGraph K Kdraw (pointSet G Gdraw)).deleteVerts {c}).Reaches a b := by
  induction hW with
  | @nil x hx =>
      exact .refl (Graph.mem_deleteVerts_singleton_of_ne
        (h.old_vertex_mem_trace (by simpa using hx)) (fun hxc => hcold (hxc ▸ by simpa using hx)))
  | @cons a w b e W hlink htail ih =>
    change G.IsLink e a w ∧ e ∉ ({e₀} : Set β) at hlink
    have hlinkG := hlink.1
    have hee₀ : e ≠ e₀ := by simpa using hlink.2
    obtain ⟨D, hD, hcover⟩ := h.exists_edge_trace hlinkG
    have hne : a ≠ w := h.oldIsDrawing.ne_of_isLink hlinkG
    have hPpoint : pointSet (K.pathGraphOf a D) Kdraw = edgesCover Kdraw D :=
      h.isDrawing.pointSet_pathGraphOf hD.isWalk (hD.ne_nil hne)
    have hcnot : c ∉ K.walkVertices a D := by
      intro hc
      have hce : c ∈ edgeArc Gdraw e := by
        rw [← hcover, ← hPpoint]
        exact Or.inl (by rwa [Graph.pathGraphOf_vertexSet])
      exact hcold (h.oldIsDrawing.edge_inter he₀ hlinkG.edge_mem (Ne.symm hee₀)
        hce₀ hce |>.1)
    have hPle : K.pathGraphOf a D ≤ Graph.traceGraph K Kdraw (pointSet G Gdraw) :=
      (h.pathGraph_edge_trace_le hlinkG hD hcover).trans
        (Graph.traceGraph_mono (Graph.edgeArc_subset_pointSet hlinkG.edge_mem))
    have hreach : ((K.pathGraphOf a D).deleteVerts {c}).Reaches a w :=
      ⟨D, hD.pathGraphOf.isWalk.deleteVerts_singleton (by
        rw [Graph.walkVertices_pathGraphOf]
        exact hcnot)⟩
    exact (hreach.mono (Graph.deleteVerts_mono hPle _)).trans ih

/-- The part of an ambient plane graph supported on a 2-connected old graph is 2-connected.
No connectivity assumption on the ambient graph is needed. -/
theorem trace_isTwoConnected (h : IsPlaneSubdivisionExtension G Gdraw K Kdraw)
    (hG2 : G.IsTwoConnected) :
    (Graph.traceGraph K Kdraw (pointSet G Gdraw)).IsTwoConnected := by
  let T := Graph.traceGraph K Kdraw (pointSet G Gdraw)
  have hVold : V(G) ⊆ V(T) := fun _ hz => h.old_vertex_mem_trace hz
  have hthree : T.HasThreeVertices := by
    obtain ⟨a, ha, b, hb, c, hc, hab, hac, hbc⟩ := hG2.hasThreeVertices
    exact ⟨a, hVold ha, b, hVold hb, c, hVold hc, hab, hac, hbc⟩
  refine {
    hasThreeVertices := hthree
    connected := ?_
    deleteVerts_connected := ?_
  }
  · obtain ⟨a, ha⟩ := hG2.connected.nonempty
    refine Graph.Connected.of_hub (h.old_vertex_mem_trace ha) ?_
    intro x hx
    obtain ⟨b, hb, hxb⟩ := h.exists_reaches_old_vertex hx
    exact (h.old_vertices_reach_trace hG2 ha hb).trans hxb.symm
  · intro c hcT
    obtain ⟨p, hpG, hpc, -⟩ := hG2.hasThreeVertices.exists_ne_ne c c
    have hpT : p ∈ V(T) := hVold hpG
    have hpDel : p ∈ V(T.deleteVerts {c}) :=
      Graph.mem_deleteVerts_singleton_of_ne hpT hpc
    refine Graph.Connected.of_hub hpDel ?_
    intro x hx
    rw [Graph.mem_deleteVerts_singleton] at hx
    obtain ⟨a, ha, hxa⟩ := h.exists_reaches_old_vertex_delete hx.1 hx.2
    obtain ⟨b, hb, hpb⟩ := h.exists_reaches_old_vertex_delete hpT hpc
    have habReach : (T.deleteVerts {c}).Reaches a b := by
      by_cases hcold : c ∈ V(G)
      · have haDel := hxa.right_mem
        have hbDel := hpb.right_mem
        rw [Graph.mem_deleteVerts_singleton] at haDel hbDel
        have hac : a ≠ c := haDel.2
        have hbc : b ≠ c := hbDel.2
        have haGdel : a ∈ V(G.deleteVerts {c}) :=
          Graph.mem_deleteVerts_singleton_of_ne ha hac
        have hbGdel : b ∈ V(G.deleteVerts {c}) :=
          Graph.mem_deleteVerts_singleton_of_ne hb hbc
        obtain ⟨W, hW⟩ := (hG2.deleteVerts_connected hcold).reaches haGdel hbGdel
        exact h.reaches_trace_delete_of_deleteVerts_isWalk hcold hW
      · have hcpoint : c ∈ pointSet G Gdraw := by
          rw [Graph.traceGraph_vertexSet] at hcT
          exact hcT.2
        rcases hcpoint with hcV | hcE
        · exact absurd hcV hcold
        · obtain ⟨e₀, he₀, hce₀⟩ := Set.mem_iUnion₂.1 hcE
          obtain ⟨u, v, huv⟩ := G.exists_isLink_of_mem_edgeSet he₀
          have hcyc : G.LiesOnCycle e₀ :=
            (Graph.liesOnCycle_iff_deleteEdges_reaches huv).2 (hG2.no_bridge huv)
          have hdel : (G.deleteEdges {e₀}).Connected :=
            hG2.connected.deleteEdges_singleton hcyc
          have haDel : a ∈ V(G.deleteEdges {e₀}) := by simpa using ha
          have hbDel : b ∈ V(G.deleteEdges {e₀}) := by simpa using hb
          obtain ⟨W, hW⟩ := hdel.reaches haDel hbDel
          exact h.reaches_trace_delete_of_deleteEdges_isWalk hcold he₀ hce₀ hW
    exact hpb.trans (habReach.symm.trans hxa.symm)

end IsPlaneSubdivisionExtension

end Schoenflies

namespace Schoenflies

namespace CellStructure

variable {γ : Type*} {S : CellStructure γ}

/-- Replace every occurrence of a distinguished edge in a walk by its two-edge subdivision. -/
theorem exists_substWalk_raw {edge left right newEdge₁ newEdge₂ u v : γ}
    {W : List γ} (hl : S.skel.IsLink edge left right)
    (h : S.skel.IsWalk u W v) :
    ∃ W', CellStructure.SubstWalk S edge left right newEdge₁ newEdge₂ u W W' := by
  induction h with
  | nil hx => exact ⟨[], .nil _⟩
  | @cons a w b f W hfw _ ih =>
    obtain ⟨W', hW'⟩ := ih
    by_cases hf : f = edge
    · subst hf
      rcases hl.eq_and_eq_or_eq_and_eq hfw with ⟨h₁, h₂⟩ | ⟨h₁, h₂⟩
      · subst h₁; subst h₂; exact ⟨_, .forward hW'⟩
      · subst h₁; subst h₂; exact ⟨_, .backward hW'⟩
    · exact ⟨_, .other hfw hf hW'⟩

/-- Build subdivision data for an edge from three pairwise distinct fresh cell names. -/
theorem exists_subdivData (hcycles : S.BoundaryCycles)
    {edge left right newVertex newEdge₁ newEdge₂ : γ}
    (hl : S.skel.IsLink edge left right)
    (hv : newVertex ∉ S.cells) (he₁ : newEdge₁ ∉ S.cells)
    (he₂ : newEdge₂ ∉ S.cells) (hv₁ : newVertex ≠ newEdge₁)
    (hv₂ : newVertex ≠ newEdge₂) (he₁₂ : newEdge₁ ≠ newEdge₂) :
    ∃ d : S.SubdivData, d.edge = edge ∧ d.left = left ∧ d.right = right ∧
      d.newVertex = newVertex ∧ d.newEdge₁ = newEdge₁ ∧ d.newEdge₂ = newEdge₂ := by
  classical
  have hex : ∀ F : γ, ∃ W' : List γ, F ∈ S.faces → ∃ u,
      S.skel.IsWalk u (S.boundary F) u ∧
        CellStructure.SubstWalk S edge left right newEdge₁ newEdge₂ u
          (S.boundary F) W' := by
    intro F
    by_cases hF : F ∈ S.faces
    · let c := hcycles.faceCycle F hF
      obtain ⟨W', hW'⟩ := exists_substWalk_raw hl c.isWalk
      exact ⟨W', fun _ => ⟨c.target, c.isWalk, hW'⟩⟩
    · exact ⟨[], fun h => (hF h).elim⟩
  choose newBoundary hnewBoundary using hex
  let d : S.SubdivData := {
    edge := edge
    left := left
    right := right
    newVertex := newVertex
    newEdge₁ := newEdge₁
    newEdge₂ := newEdge₂
    isLink := hl
    newVertex_notMem := hv
    newEdge₁_notMem := he₁
    newEdge₂_notMem := he₂
    newVertex_ne₁ := hv₁
    newVertex_ne₂ := hv₂
    newEdge_ne := he₁₂
    newBoundary := newBoundary
    boundary_subst := by
      intro F hF
      exact hnewBoundary F hF
  }
  exact ⟨d, rfl, rfl, rfl, rfl, rfl, rfl⟩

namespace SubdivData

/-- Subdividing one edge of a 2-connected skeleton preserves 2-connectivity. -/
theorem skeleton_isTwoConnected {d : S.SubdivData}
    (hS2 : S.skel.IsTwoConnected) (hlr : d.left ≠ d.right) :
    d.skeleton.IsTwoConnected := by
  have htail : d.skeleton.IsPath d.newVertex [d.newEdge₂] d.right :=
    .single d.isLink_newEdge₂ (fun h => d.newVertex_notMem (h ▸ d.right_mem_cells))
  have hfresh : d.left ∉ d.skeleton.walkVertices d.newVertex [d.newEdge₂] := by
    intro h
    rw [Graph.walkVertices_cons d.isLink_newEdge₂, Graph.walkVertices_nil] at h
    rcases h with h | h
    · exact d.newVertex_notMem (h.symm ▸ d.left_mem_cells)
    · exact hlr (by simpa using h)
  have hpath : d.skeleton.IsPath d.left [d.newEdge₁, d.newEdge₂] d.right :=
    .cons d.isLink_newEdge₁ htail hfresh
  let P := d.skeleton.pathGraphOf d.left [d.newEdge₁, d.newEdge₂]
  have hP : P.IsPathGraph d.left [d.newEdge₁, d.newEdge₂] d.right :=
    hpath.isPathGraph_pathGraphOf
  have hdel : S.skel.deleteEdges {d.edge} ≤ d.skeleton := by
    refine ⟨?_, ?_⟩
    · rw [Graph.vertexSet_deleteEdges, d.skeleton_vertexSet]
      exact Set.subset_insert _ _
    · intro e x y hlink
      change S.skel.IsLink e x y ∧ e ∉ ({d.edge} : Set γ) at hlink
      exact d.skeleton_isLink_of_old (by simpa using hlink.2) hlink.1
  have hPle : P ≤ d.skeleton := Graph.pathGraphOf_le hpath.isWalk
  have hcompat : (S.skel.deleteEdges {d.edge}).Compatible P :=
    Graph.Compatible.of_le_le hdel hPle
  have hnew : ∀ x ∈ V(P), x ≠ d.left → x ≠ d.right → x ∉ V(S.skel) := by
    intro x hx hxl hxr hxS
    rw [Graph.pathGraphOf_vertexSet, Graph.walkVertices_cons d.isLink_newEdge₁,
      Graph.walkVertices_cons d.isLink_newEdge₂, Graph.walkVertices_nil] at hx
    rcases hx with rfl | rfl | hx
    · exact hxl rfl
    · exact d.newVertex_notMem (S.mem_cells_of_mem_vertexSet hxS)
    · exact hxr (by simpa using hx)
  have hB2 : ((S.skel.deleteEdges {d.edge}).union P).IsTwoConnected :=
    hS2.replace_edge_by_path d.isLink hlr hcompat hP hnew
  have hBle : (S.skel.deleteEdges {d.edge}).union P ≤ d.skeleton :=
    Graph.union_le hdel hPle
  apply hB2.spanning_mono hBle
  intro x hx
  rw [d.skeleton_vertexSet] at hx
  rcases hx with rfl | hx
  · apply Set.mem_union_right
    rw [Graph.pathGraphOf_vertexSet, Graph.walkVertices_cons d.isLink_newEdge₁,
      Graph.walkVertices_cons d.isLink_newEdge₂, Graph.walkVertices_nil]
    simp
  · exact Set.mem_union_left _ (by simpa using hx)

/-- A geometric edge subdivision leaves the realized outer set unchanged. -/
theorem outerSet_realize {d : S.SubdivData} {R : S.Realization}
    {t : ℝ} (ht : t ∈ Set.Ioo (0 : ℝ) 1) :
    (d.realize R t ht).outerSet = R.outerSet := by
  by_cases he : d.edge ∈ E(S.outerGraph)
  · have hedge : (⋃ f ∈ E(S.outerGraph), Graph.edgeArc R.drawing f) =
        Graph.edgeArc R.drawing d.edge ∪
          ⋃ f ∈ E(S.outerGraph) \ {d.edge}, Graph.edgeArc R.drawing f := by
      rw [← Set.biUnion_insert, Set.insert_sdiff_singleton, Set.insert_eq_of_mem he]
    have hnew : (⋃ f ∈ E(d.outer), Graph.edgeArc (d.realizeDrawing R t) f) =
        Graph.edgeArc R.drawing d.edge ∪
          ⋃ f ∈ E(S.outerGraph) \ {d.edge}, Graph.edgeArc R.drawing f := by
      rw [d.outer_edgeSet_of_mem he, Set.biUnion_insert, Set.biUnion_insert,
        Set.iUnion₂_congr (fun f (hf : f ∈ E(S.outerGraph) \ {d.edge}) =>
          d.edgeArc_of_ne (R := R) (t := t)
            (d.ne_newEdge₁_of_mem_cells
              (S.mem_cells_of_mem_edgeSet (S.outerGraph_le.edgeSet_mono hf.1)))
            (d.ne_newEdge₂_of_mem_cells
              (S.mem_cells_of_mem_edgeSet (S.outerGraph_le.edgeSet_mono hf.1)))),
        ← Set.union_assoc, d.edgeArc_new_union ht]
    have hvertex : d.realizePos R t '' V(d.outer) =
        insert (R.drawing d.edge t) (R.pos '' V(S.outerGraph)) := by
      rw [CellStructure.SubdivData.outer, subdivGraph_vertexSet]
      simp only [d.outer_isLink he, and_true, Set.setOf_eq_eq_singleton,
        Set.image_union, Set.image_singleton, d.realizePos_newVertex]
      rw [Set.union_comm]
      congr 1
      apply Set.image_congr
      intro z hz
      exact d.realizePos_of_mem_vertexSet (S.outerGraph_le.vertexSet_mono hz)
    have hM : R.drawing d.edge t ∈ Graph.edgeArc R.drawing d.edge :=
      ⟨t, Set.Ioo_subset_Icc_self ht, rfl⟩
    change Graph.pointSet (d.outer.map (d.realizePos R t)) (d.realizeDrawing R t) =
      Graph.pointSet (S.outerGraph.map R.pos) R.drawing
    rw [Graph.pointSet, Graph.pointSet, Graph.vertexSet_map, Graph.vertexSet_map,
      Graph.edgeSet_map, Graph.edgeSet_map, hvertex, hnew, hedge, Set.insert_union,
      Set.insert_eq_of_mem (Set.mem_union_right _ (Set.mem_union_left _ hM))]
  · change Graph.pointSet (d.outer.map (d.realizePos R t)) (d.realizeDrawing R t) =
      Graph.pointSet (S.outerGraph.map R.pos) R.drawing
    rw [d.outer_eq he]
    have hgraph : S.outerGraph.map (d.realizePos R t) = S.outerGraph.map R.pos :=
      Graph.map_eq_of_eqOn fun z hz => d.realizePos_of_mem_vertexSet
        (S.outerGraph_le.vertexSet_mono hz)
    rw [hgraph]
    apply Graph.pointSet_congr
    intro f hf
    rw [Graph.edgeSet_map] at hf
    have hfc := S.mem_cells_of_mem_edgeSet (S.outerGraph_le.edgeSet_mono hf)
    exact d.edgeArc_of_ne (d.ne_newEdge₁_of_mem_cells hfc)
      (d.ne_newEdge₂_of_mem_cells hfc)

/-- An unchanged old edge is outer after subdivision only if it was outer before subdivision. -/
theorem old_notMem_outer {d : S.SubdivData} {f : γ}
    (hfe : f ≠ d.edge) (hnew : f ∉ E(d.outer)) :
    f ∉ E(S.outerGraph) := by
  intro hfO
  by_cases heO : d.edge ∈ E(S.outerGraph)
  · apply hnew
    rw [d.outer_edgeSet_of_mem heO]
    exact Set.mem_insert_of_mem _ (Set.mem_insert_of_mem _ ⟨hfO, hfe⟩)
  · rw [d.outer_eq heO] at hnew
    exact hnew hfO

/-- If the first half of the subdivided edge is not outer, neither was the original edge. -/
theorem edge_notMem_outer_of_newEdge₁ {d : S.SubdivData}
    (hnew : d.newEdge₁ ∉ E(d.outer)) : d.edge ∉ E(S.outerGraph) := by
  intro heO
  apply hnew
  rw [d.outer_edgeSet_of_mem heO]
  exact Set.mem_insert _ _

/-- If the second half of the subdivided edge is not outer, neither was the original edge. -/
theorem edge_notMem_outer_of_newEdge₂ {d : S.SubdivData}
    (hnew : d.newEdge₂ ∉ E(d.outer)) : d.edge ∉ E(S.outerGraph) := by
  intro heO
  apply hnew
  rw [d.outer_edgeSet_of_mem heO]
  exact Set.mem_insert_of_mem _ (Set.mem_insert _ _)

/-- Realizing an interior edge subdivision preserves weak admissibility. -/
theorem isWeaklyAdmissible_realize {d : S.SubdivData} {R : S.Realization}
    {outer dom : Set Plane} {t : ℝ} (ht : t ∈ Set.Ioo (0 : ℝ) 1)
    (hR : R.IsWeaklyAdmissible outer dom) :
    (d.realize R t ht).IsWeaklyAdmissible outer dom where
  isTwoConnected := by
    have hS2 : S.skel.IsTwoConnected :=
      (Graph.isTwoConnected_map_iff R.injOn_pos).1 hR.isTwoConnected
    have hlr : d.left ≠ d.right := fun h =>
      R.isDrawing.ne_of_isLink (d.isLink.map R.pos) (congrArg R.pos h)
    exact (d.skeleton_isTwoConnected hS2 hlr).map (d.realize R t ht).injOn_pos
  outerSet_eq := (d.outerSet_realize ht).trans hR.outerSet_eq
  isPolygonal := by
    intro e he houter
    change e ∈ E(d.skeleton) at he
    change e ∉ E(d.outer) at houter
    rw [d.skeleton_edgeSet] at he
    rcases he with rfl | rfl | ⟨heS, hee⟩
    · exact (d.isArcBetween_newEdge₁ ht).isPolygonal_of_subset_arc
        (R.isDrawing.edge_isArcBetween (d.isLink.map R.pos))
        (hR.isPolygonal d.edge_mem_edgeSet (d.edge_notMem_outer_of_newEdge₁ houter))
        (d.edgeArc_newEdge₁_subset ht)
    · exact (d.isArcBetween_newEdge₂ ht).isPolygonal_of_subset_arc
        (R.isDrawing.edge_isArcBetween (d.isLink.map R.pos))
        (hR.isPolygonal d.edge_mem_edgeSet (d.edge_notMem_outer_of_newEdge₂ houter))
        (d.edgeArc_newEdge₂_subset ht)
    · have hfc := S.mem_cells_of_mem_edgeSet heS
      simp only [CellStructure.SubdivData.realize_drawing]
      rw [d.edgeArc_of_ne (d.ne_newEdge₁_of_mem_cells hfc)
        (d.ne_newEdge₂_of_mem_cells hfc)]
      exact hR.isPolygonal heS (d.old_notMem_outer (by simpa using hee) houter)
  cell_subset := by
    intro e he houter
    change e ∈ E(d.skeleton) at he
    change e ∉ E(d.outer) at houter
    rw [d.skeleton_edgeSet] at he
    rcases he with rfl | rfl | ⟨heS, hee⟩
    · exact (d.isRefinement_realize ht).cell_subset_edge (Or.inr (Or.inl rfl)) |>.trans
        (hR.cell_subset d.edge_mem_edgeSet (d.edge_notMem_outer_of_newEdge₁ houter))
    · exact (d.isRefinement_realize ht).cell_subset_edge (Or.inr (Or.inr rfl)) |>.trans
        (hR.cell_subset d.edge_mem_edgeSet (d.edge_notMem_outer_of_newEdge₂ houter))
    · rw [CellStructure.SubdivData.realize_cell,
        d.realizeCell_of_mem_cells (S.mem_cells_of_mem_edgeSet heS)]
      exact hR.cell_subset heS
        (d.old_notMem_outer (by simpa using hee) houter)
  skeletonSet_subset := by
    rw [d.skeletonSet_realize ht]
    exact hR.skeletonSet_subset

end SubdivData

end CellStructure

end Schoenflies

namespace Schoenflies

namespace GeneratedPair

variable {γ : Type*} {S₀ : CellStructure γ}
  {srcOuter srcDom tgtOuter tgtDom : Set Plane}

/-- Subdivide a generated matched pair at corresponding source and target parameters. -/
noncomputable def subdivide
    (P : GeneratedPair S₀ srcOuter srcDom tgtOuter tgtDom)
    (d : P.str.SubdivData) {t : ℝ} (ht : t ∈ Set.Ioo (0 : ℝ) 1) :
    GeneratedPair S₀ srcOuter srcDom tgtOuter tgtDom where
  str := P.str.subdivideEdge d
  generated := .subdivideEdge P.generated d
  str_combInvariants := d.combInvariants P.str_combInvariants
  str_boundaryCycles := d.boundaryCycles P.str_boundaryCycles P.str_combInvariants
  src := d.realize P.src t ht
  tgt := d.realize P.tgt (d.targetParam P.homeo t) (d.targetParam_mem_Ioo P.homeo ht)
  homeo := d.realizeHomeo P.homeo ht
  src_isCellDecomposition :=
    (d.realize_isCellDecomposition_and_isFaceJordan ht P.str_combInvariants
      P.src_isCellDecomposition P.src_isFaceJordan).1
  tgt_isCellDecomposition :=
    (d.realize_isCellDecomposition_and_isFaceJordan (d.targetParam_mem_Ioo P.homeo ht)
      P.str_combInvariants P.tgt_isCellDecomposition P.tgt_isFaceJordan).1
  src_isFaceJordan :=
    (d.realize_isCellDecomposition_and_isFaceJordan ht P.str_combInvariants
      P.src_isCellDecomposition P.src_isFaceJordan).2.1
  tgt_isFaceJordan :=
    (d.realize_isCellDecomposition_and_isFaceJordan (d.targetParam_mem_Ioo P.homeo ht)
      P.str_combInvariants P.tgt_isCellDecomposition P.tgt_isFaceJordan).2.1
  tgtInterior_isOpen := P.tgtInterior_isOpen
  tgtInterior_frontier_subset := by
    rw [d.skeletonSet_realize (d.targetParam_mem_Ioo P.homeo ht)]
    exact P.tgtInterior_frontier_subset
  tgt_isPolygonal := by
    intro e he
    change e ∈ E(d.skeleton) at he
    rw [d.skeleton_edgeSet] at he
    rcases he with rfl | rfl | ⟨heS, -⟩
    · exact (d.isArcBetween_newEdge₁ (d.targetParam_mem_Ioo P.homeo ht)).isPolygonal_of_subset_arc
        (P.tgt.isDrawing.edge_isArcBetween (d.isLink.map P.tgt.pos))
        (P.tgt_isPolygonal d.edge_mem_edgeSet)
        (d.edgeArc_newEdge₁_subset (d.targetParam_mem_Ioo P.homeo ht))
    · exact (d.isArcBetween_newEdge₂ (d.targetParam_mem_Ioo P.homeo ht)).isPolygonal_of_subset_arc
        (P.tgt.isDrawing.edge_isArcBetween (d.isLink.map P.tgt.pos))
        (P.tgt_isPolygonal d.edge_mem_edgeSet)
        (d.edgeArc_newEdge₂_subset (d.targetParam_mem_Ioo P.homeo ht))
    · have hfc := P.str.mem_cells_of_mem_edgeSet heS
      simp only [CellStructure.SubdivData.realize_drawing]
      rw [d.edgeArc_of_ne (d.ne_newEdge₁_of_mem_cells hfc)
        (d.ne_newEdge₂_of_mem_cells hfc)]
      exact P.tgt_isPolygonal heS
  src_isWeaklyAdmissible := d.isWeaklyAdmissible_realize ht P.src_isWeaklyAdmissible
  tgt_isWeaklyAdmissible := d.isWeaklyAdmissible_realize
    (d.targetParam_mem_Ioo P.homeo ht) P.tgt_isWeaklyAdmissible

/-- The source realization of a subdivided pair is the source subdivision. -/
@[simp] theorem subdivide_src
    (P : GeneratedPair S₀ srcOuter srcDom tgtOuter tgtDom)
    (d : P.str.SubdivData) {t : ℝ} (ht : t ∈ Set.Ioo (0 : ℝ) 1) :
    (P.subdivide d ht).src = d.realize P.src t ht := rfl

/-- The target realization uses the parameter transported by the skeleton homeomorphism. -/
@[simp] theorem subdivide_tgt
    (P : GeneratedPair S₀ srcOuter srcDom tgtOuter tgtDom)
    (d : P.str.SubdivData) {t : ℝ} (ht : t ∈ Set.Ioo (0 : ℝ) 1) :
    (P.subdivide d ht).tgt =
      d.realize P.tgt (d.targetParam P.homeo t) (d.targetParam_mem_Ioo P.homeo ht) := rfl

/-- The output of inserting one source skeleton point into a matched generated pair. -/
structure SubdivideAtData
    (P : GeneratedPair S₀ srcOuter srcDom tgtOuter tgtDom) (p : Plane) where
  /-- The pair after the possible subdivision. -/
  pair : GeneratedPair S₀ srcOuter srcDom tgtOuter tgtDom
  /-- The new-to-old cell parent map. -/
  parent : γ → γ
  /-- Source refinement along `parent`. -/
  refines_src : pair.src.Refines P.src parent
  /-- Target refinement along the same `parent`. -/
  refines_tgt : pair.tgt.Refines P.tgt parent
  /-- Subdivision does not change the occupied source skeleton. -/
  skeletonSet_eq : pair.src.skeletonSet = P.src.skeletonSet
  /-- Subdivision does not change the occupied target skeleton. -/
  targetSkeletonSet_eq : pair.tgt.skeletonSet = P.tgt.skeletonSet
  /-- The transported skeleton map is the old map as a point map. -/
  homeo_eqOn : Set.EqOn pair.homeo.toFun P.homeo.toFun P.src.skeletonSet
  /-- The requested point and every old vertex are vertices of the new source graph. -/
  vertexSet_eq : V(pair.src.graph) = insert p V(P.src.graph)
  /-- The corresponding target point and every old target vertex are vertices as well. -/
  targetVertexSet_eq :
    V(pair.tgt.graph) = insert (P.homeo.toFun p) V(P.tgt.graph)

/-- Every point of the source skeleton can be made a vertex by one matched subdivision. -/
theorem exists_subdivideAtData [Infinite γ]
    (P : GeneratedPair S₀ srcOuter srcDom tgtOuter tgtDom) {p : Plane}
    (hp : p ∈ P.src.skeletonSet) : Nonempty (SubdivideAtData P p) := by
  classical
  by_cases hpV : p ∈ V(P.src.graph)
  · exact ⟨{
      pair := P
      parent := id
      refines_src := CellStructure.Realization.Refines.refl P.src
      refines_tgt := CellStructure.Realization.Refines.refl P.tgt
      skeletonSet_eq := rfl
      targetSkeletonSet_eq := rfl
      homeo_eqOn := fun _ _ => rfl
      vertexSet_eq := (Set.insert_eq_of_mem hpV).symm
      targetVertexSet_eq := by
        rw [P.src.vertexSet_graph] at hpV
        obtain ⟨a, ha, rfl⟩ := hpV
        rw [P.homeo.pos_apply ha, P.tgt.vertexSet_graph]
        have hmem : P.tgt.pos a ∈ P.tgt.pos '' V(P.str.skel) := ⟨a, ha, rfl⟩
        exact (Set.insert_eq_of_mem hmem).symm
    }⟩
  · rcases hp with hpoldV | hpedge
    · exact absurd hpoldV hpV
    · obtain ⟨e, heR, t, ht, rfl⟩ := Set.mem_iUnion₂.1 hpedge
      have heS : e ∈ E(P.str.skel) := by rwa [P.src.edgeSet_graph] at heR
      obtain ⟨left, right, hlr⟩ := P.str.skel.exists_isLink_of_mem_edgeSet heS
      have ht0 : t ≠ 0 := by
        intro h
        apply hpV
        rw [h]
        exact (P.src.isDrawing.edge_param heR).2.2.left_mem
      have ht1 : t ≠ 1 := by
        intro h
        apply hpV
        rw [h]
        exact (P.src.isDrawing.edge_param heR).2.2.right_mem
      have htIoo : t ∈ Set.Ioo (0 : ℝ) 1 :=
        ⟨lt_of_le_of_ne ht.1 (Ne.symm ht0), lt_of_le_of_ne ht.2 ht1⟩
      letI : Finite (Fin 3) := inferInstance
      obtain ⟨fresh, hfresh, havoid⟩ :=
        exists_injective_avoiding P.str.cells P.str.finite_cells (Fin 3)
      have h01 : fresh 0 ≠ fresh 1 := fun h => by
        have := hfresh h
        omega
      have h02 : fresh 0 ≠ fresh 2 := fun h => by
        have := hfresh h
        omega
      have h12 : fresh 1 ≠ fresh 2 := fun h => by
        have := hfresh h
        omega
      obtain ⟨d, hdedge, -, -, -, -, -⟩ :=
        CellStructure.exists_subdivData P.str_boundaryCycles hlr
          (havoid 0) (havoid 1) (havoid 2) h01 h02 h12
      let T := P.subdivide d htIoo
      exact ⟨{
        pair := T
        parent := d.parent
        refines_src :=
          (d.realize_isCellDecomposition_and_isFaceJordan htIoo P.str_combInvariants
            P.src_isCellDecomposition P.src_isFaceJordan).2.2
        refines_tgt :=
          (d.realize_isCellDecomposition_and_isFaceJordan
            (d.targetParam_mem_Ioo P.homeo htIoo) P.str_combInvariants
            P.tgt_isCellDecomposition P.tgt_isFaceJordan).2.2
        skeletonSet_eq := d.skeletonSet_realize htIoo
        targetSkeletonSet_eq :=
          d.skeletonSet_realize (d.targetParam_mem_Ioo P.homeo htIoo)
        homeo_eqOn := fun _ _ => rfl
        vertexSet_eq := by
          change V(d.realizeGraph P.src t) = _
          rw [d.realizeGraph_vertexSet, hdedge]
        targetVertexSet_eq := by
          change V(d.realizeGraph P.tgt (d.targetParam P.homeo t)) = _
          rw [d.realizeGraph_vertexSet,
            d.drawing_targetParam P.homeo (Set.Ioo_subset_Icc_self htIoo), hdedge]
      }⟩

/-- The output of inserting one target skeleton point into a matched generated pair. -/
structure SubdivideTargetAtData
    (P : GeneratedPair S₀ srcOuter srcDom tgtOuter tgtDom) (p : Plane) where
  /-- The pair after the possible subdivision. -/
  pair : GeneratedPair S₀ srcOuter srcDom tgtOuter tgtDom
  /-- The new-to-old cell parent map. -/
  parent : γ → γ
  /-- Source refinement along `parent`. -/
  refines_src : pair.src.Refines P.src parent
  /-- Target refinement along the same `parent`. -/
  refines_tgt : pair.tgt.Refines P.tgt parent
  /-- The occupied source skeleton is unchanged. -/
  sourceSkeletonSet_eq : pair.src.skeletonSet = P.src.skeletonSet
  /-- The occupied target skeleton is unchanged. -/
  skeletonSet_eq : pair.tgt.skeletonSet = P.tgt.skeletonSet
  /-- The transported skeleton map agrees with the old one. -/
  homeo_eqOn : Set.EqOn pair.homeo.toFun P.homeo.toFun P.src.skeletonSet
  /-- The requested point and every old vertex are target vertices of the new pair. -/
  vertexSet_eq : V(pair.tgt.graph) = insert p V(P.tgt.graph)

/-- Every target skeleton point can be made a vertex by one matched subdivision. -/
theorem exists_subdivideTargetAtData [Infinite γ]
    (P : GeneratedPair S₀ srcOuter srcDom tgtOuter tgtDom) {p : Plane}
    (hp : p ∈ P.tgt.skeletonSet) : Nonempty (SubdivideTargetAtData P p) := by
  let q := P.homeo.invFun p
  have hq : q ∈ P.src.skeletonSet := by
    rw [← P.homeo.symm.image_skeletonSet]
    exact ⟨p, hp, rfl⟩
  obtain ⟨w⟩ := exists_subdivideAtData P hq
  exact ⟨{
    pair := w.pair
    parent := w.parent
    refines_src := w.refines_src
    refines_tgt := w.refines_tgt
    sourceSkeletonSet_eq := w.skeletonSet_eq
    skeletonSet_eq := w.targetSkeletonSet_eq
    homeo_eqOn := w.homeo_eqOn
    vertexSet_eq := by
      rw [w.targetVertexSet_eq, P.homeo.rightInvOn hp]
  }⟩

/-- The output of inserting a finite set of source skeleton points. -/
structure SubdivideSetData
    (P : GeneratedPair S₀ srcOuter srcDom tgtOuter tgtDom) (s : Set Plane) where
  /-- The pair after all subdivisions. -/
  pair : GeneratedPair S₀ srcOuter srcDom tgtOuter tgtDom
  /-- The composite new-to-old cell parent map. -/
  parent : γ → γ
  /-- Source refinement along `parent`. -/
  refines_src : pair.src.Refines P.src parent
  /-- Target refinement along the same `parent`. -/
  refines_tgt : pair.tgt.Refines P.tgt parent
  /-- Subdivision does not change the occupied source skeleton. -/
  skeletonSet_eq : pair.src.skeletonSet = P.src.skeletonSet
  /-- The transported skeleton map agrees with the old one on that unchanged skeleton. -/
  homeo_eqOn : Set.EqOn pair.homeo.toFun P.homeo.toFun P.src.skeletonSet
  /-- Every requested point is a vertex of the final source graph. -/
  vertexSet_subset : s ⊆ V(pair.src.graph)

/-- Every finite set of source skeleton points can simultaneously be made vertices. -/
theorem exists_subdivideSetData [Infinite γ]
    (P : GeneratedPair S₀ srcOuter srcDom tgtOuter tgtDom) {s : Set Plane}
    (hs : s.Finite) (hsub : s ⊆ P.src.skeletonSet) :
    Nonempty (SubdivideSetData P s) := by
  classical
  induction s, hs using Set.Finite.induction_on with
  | empty =>
      exact ⟨{
        pair := P
        parent := id
        refines_src := CellStructure.Realization.Refines.refl P.src
        refines_tgt := CellStructure.Realization.Refines.refl P.tgt
        skeletonSet_eq := rfl
        homeo_eqOn := fun _ _ => rfl
        vertexSet_subset := Set.empty_subset _
      }⟩
  | @insert a s ha hs ih =>
      have hskeleton : s ⊆ P.src.skeletonSet := fun x hx =>
        hsub (Set.mem_insert_of_mem a hx)
      obtain ⟨w⟩ := ih hskeleton
      have haSkeleton : a ∈ w.pair.src.skeletonSet := by
        rw [w.skeletonSet_eq]
        exact hsub (Set.mem_insert a s)
      obtain ⟨q⟩ := exists_subdivideAtData w.pair haSkeleton
      exact ⟨{
        pair := q.pair
        parent := w.parent ∘ q.parent
        refines_src := q.refines_src.trans w.refines_src
        refines_tgt := q.refines_tgt.trans w.refines_tgt
        skeletonSet_eq := q.skeletonSet_eq.trans w.skeletonSet_eq
        homeo_eqOn := by
          intro x hx
          calc
            q.pair.homeo.toFun x = w.pair.homeo.toFun x :=
              q.homeo_eqOn (by rwa [w.skeletonSet_eq])
            _ = P.homeo.toFun x := w.homeo_eqOn hx
        vertexSet_subset := by
          intro x hx
          rw [q.vertexSet_eq]
          rcases hx with rfl | hx
          · exact Set.mem_insert _ _
          · exact Set.mem_insert_of_mem _ (w.vertexSet_subset hx)
      }⟩

/-- The output of inserting a finite set of target skeleton points. -/
structure SubdivideTargetSetData
    (P : GeneratedPair S₀ srcOuter srcDom tgtOuter tgtDom) (s : Set Plane) where
  /-- The pair after all subdivisions. -/
  pair : GeneratedPair S₀ srcOuter srcDom tgtOuter tgtDom
  /-- The composite new-to-old cell parent map. -/
  parent : γ → γ
  /-- Source refinement along `parent`. -/
  refines_src : pair.src.Refines P.src parent
  /-- Target refinement along the same `parent`. -/
  refines_tgt : pair.tgt.Refines P.tgt parent
  /-- The occupied source skeleton is unchanged. -/
  sourceSkeletonSet_eq : pair.src.skeletonSet = P.src.skeletonSet
  /-- The occupied target skeleton is unchanged. -/
  skeletonSet_eq : pair.tgt.skeletonSet = P.tgt.skeletonSet
  /-- The final skeleton map agrees with the original one on the original source skeleton. -/
  homeo_eqOn : Set.EqOn pair.homeo.toFun P.homeo.toFun P.src.skeletonSet
  /-- Every requested point is a vertex of the final target graph. -/
  vertexSet_subset : s ⊆ V(pair.tgt.graph)

/-- Every finite set of target skeleton points can simultaneously be made vertices. -/
theorem exists_subdivideTargetSetData [Infinite γ]
    (P : GeneratedPair S₀ srcOuter srcDom tgtOuter tgtDom) {s : Set Plane}
    (hs : s.Finite) (hsub : s ⊆ P.tgt.skeletonSet) :
    Nonempty (SubdivideTargetSetData P s) := by
  classical
  induction s, hs using Set.Finite.induction_on with
  | empty =>
      exact ⟨{
        pair := P
        parent := id
        refines_src := CellStructure.Realization.Refines.refl P.src
        refines_tgt := CellStructure.Realization.Refines.refl P.tgt
        sourceSkeletonSet_eq := rfl
        skeletonSet_eq := rfl
        homeo_eqOn := fun _ _ => rfl
        vertexSet_subset := Set.empty_subset _
      }⟩
  | @insert a s ha hs ih =>
      have hskeleton : s ⊆ P.tgt.skeletonSet := fun x hx =>
        hsub (Set.mem_insert_of_mem a hx)
      obtain ⟨w⟩ := ih hskeleton
      have haSkeleton : a ∈ w.pair.tgt.skeletonSet := by
        rw [w.skeletonSet_eq]
        exact hsub (Set.mem_insert a s)
      obtain ⟨q⟩ := exists_subdivideTargetAtData w.pair haSkeleton
      exact ⟨{
        pair := q.pair
        parent := w.parent ∘ q.parent
        refines_src := q.refines_src.trans w.refines_src
        refines_tgt := q.refines_tgt.trans w.refines_tgt
        sourceSkeletonSet_eq := q.sourceSkeletonSet_eq.trans w.sourceSkeletonSet_eq
        skeletonSet_eq := q.skeletonSet_eq.trans w.skeletonSet_eq
        homeo_eqOn := by
          intro x hx
          calc
            q.pair.homeo.toFun x = w.pair.homeo.toFun x :=
              q.homeo_eqOn (by rwa [w.sourceSkeletonSet_eq])
            _ = P.homeo.toFun x := w.homeo_eqOn hx
        vertexSet_subset := by
          intro x hx
          rw [q.vertexSet_eq]
          rcases hx with rfl | hx
          · exact Set.mem_insert _ _
          · exact Set.mem_insert_of_mem _ (w.vertexSet_subset hx)
      }⟩

end GeneratedPair

end Schoenflies

namespace Schoenflies

open Graph

variable {γ : Type*} {S₀ : CellStructure γ}
  {srcOuter srcDom tgtOuter tgtDom : Set Plane}

/-- Explicit output data for the common-subdivision construction. -/
structure CommonSubdivisionData
    (P : GeneratedPair S₀ srcOuter srcDom tgtOuter tgtDom)
    (H : Graph Plane γ) (Hdraw : γ → ℝ → Plane) where
  /-- The part of `H` supported on the old source skeleton. -/
  graph : Graph Plane γ
  /-- The matched pair after inserting every vertex of `graph`. -/
  pair : GeneratedPair S₀ srcOuter srcDom tgtOuter tgtDom
  /-- The composite parent map from the subdivided pair to `P`. -/
  parent : γ → γ
  /-- The traced graph remains 2-connected. -/
  graph_isTwoConnected : graph.IsTwoConnected
  /-- The traced graph is a subgraph of the given extension. -/
  graph_le : graph ≤ H
  /-- The refined pair realizes the traced graph and contains all of its vertices. -/
  isPartialTransferOf : IsPartialTransferOf pair P graph Hdraw parent

/-- Construct the traced graph, matched subdivided pair, and their composite parent map. -/
noncomputable def commonSubdivisionData [Infinite γ]
    {P : GeneratedPair S₀ srcOuter srcDom tgtOuter tgtDom}
    {H : Graph Plane γ} {Hdraw : γ → ℝ → Plane}
    (hH : IsSourceExtension P.src srcOuter srcDom H Hdraw) :
    CommonSubdivisionData P H Hdraw := by
  classical
  let K := Graph.traceGraph H Hdraw P.src.skeletonSet
  have hKle : K ≤ H := Graph.traceGraph_le _
  letI : H.Finite := hH.finite
  letI : K.Finite := Graph.Finite.of_le hKle
  have hK2 : K.IsTwoConnected :=
    trace_isTwoConnected hH P.src_isWeaklyAdmissible.isTwoConnected
  have hvertices : V(K) ⊆ P.src.skeletonSet := by
    intro x hx
    rw [Graph.traceGraph_vertexSet] at hx
    exact hx.2
  let w := Classical.choice (GeneratedPair.exists_subdivideSetData P
    (Graph.finite_vertexSet K) hvertices)
  exact {
    graph := K
    pair := w.pair
    parent := w.parent
    graph_isTwoConnected := hK2
    graph_le := hKle
    isPartialTransferOf := {
      refines_src := w.refines_src
      refines_tgt := w.refines_tgt
      sourceSkeletonSet_subset := by rw [w.skeletonSet_eq]
      homeo_eqOn := w.homeo_eqOn
      skeletonSet_eq := w.skeletonSet_eq.trans (trace_pointSet hH).symm
      vertexSet_subset := w.vertexSet_subset
    }
  }

/-- **Step 1 of finite transfer:** construct the common matched subdivision. -/
theorem commonSubdivision [Infinite γ]
    {P : GeneratedPair S₀ srcOuter srcDom tgtOuter tgtDom}
    {H : Graph Plane γ} {Hdraw : γ → ℝ → Plane}
    (hH : IsSourceExtension P.src srcOuter srcDom H Hdraw) :
    CommonSubdivision P H Hdraw := by
  let w := commonSubdivisionData hH
  exact ⟨w.graph, w.pair, w.parent, w.graph_isTwoConnected, w.graph_le,
    w.isPartialTransferOf⟩

/-- Steps 1–3 of finite transfer, with the common subdivision and every ear constructed. -/
theorem transfer_of_ears [Infinite γ]
    {P : GeneratedPair S₀ srcOuter srcDom tgtOuter tgtDom}
    {H : Graph Plane γ} {Hdraw : γ → ℝ → Plane}
    (hH : IsSourceExtension P.src srcOuter srcDom H Hdraw) :
    ∃ (T : GeneratedPair S₀ srcOuter srcDom tgtOuter tgtDom) (par : γ → γ),
      IsPartialTransferOf T P H Hdraw par :=
  transfer_of_ears_of_commonSubdivision hH (commonSubdivision hH)

/-- **`thm:finite-transfer`, direction (a).** -/
theorem finite_transfer_toward_square [Infinite γ]
    {P : GeneratedPair S₀ srcOuter srcDom tgtOuter tgtDom}
    {H : Graph Plane γ} {Hdraw : γ → ℝ → Plane}
    (hH : IsSourceExtension P.src srcOuter srcDom H Hdraw) :
    ∃ (T : GeneratedPair S₀ srcOuter srcDom tgtOuter tgtDom) (par : γ → γ),
      IsTransferOf T P H Hdraw par :=
  finite_transfer_toward_square_of_commonSubdivision hH (commonSubdivision hH)

end Schoenflies


==> anc/P5-kernel-deficit-lean-v6/vendor/schoenflies-lean/Schoenflies/Compose.lean <==
/-
Copyright (c) 2026 Álvaro Begué. All rights reserved.
Released under Apache 2.0 license as described in the file LICENSE.
Authors: Álvaro Begué
-/
import Schoenflies.OverlayGraph
import Schoenflies.Graph.OuterFace
import Schoenflies.Graph.CycleJordan
import Schoenflies.TwoArcs
import Schoenflies.StripConstants
import Schoenflies.StripConnected

/-!
# Composition checks

Each layer of this development was built against an interface rather than against its
consumer, so the interfaces can drift apart while every module still compiles on its own.
These are the checks that they actually fit: short theorems that use two or more layers
together and are worth nothing except as a tripwire.

The first one has already earned its place. `polygonal_overlay` originally concluded only
`IsDrawing G segmentDrawing ∧ pointSet G segmentDrawing = cover pieces`, with `G` bound by an
existential. Every statement about faces carries a `[G.Finite]` instance, and there is no way
to recover an instance for a graph hidden behind a binder — so the overlay could not be handed
to the face machinery at all, even though both halves compiled. The overlay now carries
`Graph.Finite` in its conclusion, and this file is what would have caught that.

## What is checked

* `overlay_has_outer_face` — Layer 6's overlay composes with Layer 6's outer face.
* `two_arcs_roundtrip` — Layer 4's cutting theorem composes with its gluing theorem.
* `polygonal_collar` — Lemma 1.8 (a), the three strip modules composed.
-/

open Set
open scoped Graph

namespace Schoenflies

/-- The overlay of finitely many nondegenerate segments is a plane graph to which the
outer-face theorem applies. Uses `polygonal_overlay`, `Graph.Finite`, `IsDrawing`, `face` and
`exists_unbounded_face` together. -/
theorem overlay_has_outer_face (pieces : List Piece) (hnd : ∀ P ∈ pieces, P.Nondeg) :
    ∃ G : Graph Plane Piece, Graph.pointSet G segmentDrawing = cover pieces ∧
      ∃ base ∈ Graph.exterior G segmentDrawing,
        ¬ Bornology.IsBounded (Graph.face G segmentDrawing base) := by
  obtain ⟨G, hfin, hdraw, hpt⟩ := polygonal_overlay pieces hnd
  haveI := hfin
  exact ⟨G, hpt, Graph.exists_unbounded_face hdraw⟩

/-- Cutting a Jordan curve at two points and gluing the pieces back returns a Jordan curve —
`IsJordanCurve.two_arcs` composed with `IsJordanCurve.of_two_arcs`. The two are converse, and
this is what says so. -/
theorem two_arcs_roundtrip {C : Set Plane} (hC : IsJordanCurve C) {p q : Plane}
    (hp : p ∈ C) (hq : q ∈ C) (hpq : p ≠ q) :
    ∃ A B, A ∪ B = C ∧ IsJordanCurve (A ∪ B) := by
  obtain ⟨A, B, hA, hB, hcov, hmeet⟩ := hC.two_arcs hp hq hpq
  exact ⟨A, B, hcov, IsJordanCurve.two_arcs_of_two_arcs hA hB hmeet⟩

/-- **Lemma 1.8 (a) (two-sided polygonal strips).** A simple closed polygonal curve has an open
neighbourhood `N`, inside any prescribed open set containing it, such that `N` minus the curve
is the disjoint union of two connected open sets.

This is `Strip.lean` (the apparatus, the germ argument and the disjointness),
`StripConstants.lean` (the constants exist) and `StripConnected.lean` (each side is connected,
and the collar minus the curve is exactly the two sides) composed. It is stated here rather
than in any one of them because no one of them can state it.

`IsOpen N` and `P.carrier ⊆ N` are not decoration: without them "neighbourhood" is not being
asserted at all, and the Jordan curve argument needs `N` to be a neighbourhood of the curve —
it has to land the final portion of a segment `[x, a)` inside `N`. An earlier version of this
statement omitted both and was correspondingly useless to its consumer.

`ClosedPolygon.exists_two_sided_collar` strengthens this further with the local clauses: every
point of the curve lies in the closure of *both* sides. -/
theorem polygonal_collar {m : ℕ} (P : ClosedPolygon m) {U : Set Plane} (hU : IsOpen U)
    (hPU : P.carrier ⊆ U) :
    ∃ N L R : Set Plane, IsOpen N ∧ P.carrier ⊆ N ∧ N ⊆ U ∧ IsOpen L ∧ IsOpen R ∧
      N \ P.carrier = L ∪ R ∧ Disjoint L R ∧ IsConnected L ∧ IsConnected R := by
  obtain ⟨D, hDU⟩ := exists_stripData_subset P hU hPU
  exact ⟨D.nbhd, D.sideL, D.sideR, D.isOpen_nbhd, D.carrier_subset_nbhd, hDU,
    D.isOpen_sideL, D.isOpen_sideR, D.nbhd_diff_carrier, D.sideL_disjoint_sideR,
    D.isConnected_sideL, D.isConnected_sideR⟩

end Schoenflies


==> anc/P5-kernel-deficit-lean-v6/vendor/schoenflies-lean/Schoenflies/Concatenate.lean <==
/-
Copyright (c) 2026 Álvaro Begué. All rights reserved.
Released under Apache 2.0 license as described in the file LICENSE.
Authors: Álvaro Begué
-/
import Schoenflies.Curve

/-!
# Gluing arcs

Two arcs meeting only at the endpoint they share glue to one arc; two arcs meeting at *both*
of their ends glue to a Jordan curve. The glued parametrisation runs the first arc over the
lower half of the parameter interval and the second over the upper half, each at double
speed: `t ↦ f (2 * t)` below the midpoint and `t ↦ g (2 * t - 1)` above it. Since the
parameter here is an honest real number, that is literally what the definition says.

The halves are `[0, 1/2]` and `[1/2, 1]`. They cover the interval, and each is closed, so
continuity is Mathlib's pasting lemma `ContinuousOn.union_of_isClosed`. Injectivity splits
four ways — both parameters below the midpoint, both above, and the two mixed orders — and
only the mixed cases use the hypothesis that the two arcs meet nowhere else: there the common
value lies on both arcs, hence is the shared endpoint, and each arc's own injectivity pins
its parameter to the midpoint.

At the midpoint itself both branches of the `if` are meaningful and they agree, precisely
because the first arc finishes where the second starts. That is what makes the glued map well
defined rather than merely continuous, and it is why `concatenate_upperHalf` — the statement
that the glued map *is* the retimed second arc on the whole closed upper half, midpoint
included — carries the shared-endpoint hypothesis.

For the loop the seam analysis gains a second legitimate meeting point: besides the middle,
where the arcs are glued, there are the outer ends, where the loop is allowed to repeat
itself. Pinning those needs the start/finish counterparts of the midpoint lemmas.

## Blueprint

* `concatenate` — §1, the glued parametrisation.
* `IsArc.concatenate`, `IsArcBetween.concatenate` — two arcs meeting only at the endpoint they
  share glue to an arc.
* `IsLoop.concatenate` — two arcs glued along both of their ends make a loop.
* `IsJordanCurve.of_two_arcs` — two arcs meeting exactly at their two shared endpoints make a
  Jordan curve; the converse of the two-arcs decomposition, and the form every *construction*
  of a curve takes.
-/

open Set unitInterval

namespace Schoenflies

/-! ### The two halves of the parameter interval -/

/-- The lower half of the parameter interval, where the first arc runs. -/
def lowerHalf : Set ℝ := Icc 0 (1 / 2)

/-- The upper half of the parameter interval, where the second arc runs. The two halves
overlap in the midpoint: that is the seam. -/
def upperHalf : Set ℝ := Icc (1 / 2) 1

theorem lowerHalf_subset_I : lowerHalf ⊆ I := Icc_subset_Icc le_rfl (by norm_num)

theorem upperHalf_subset_I : upperHalf ⊆ I := Icc_subset_Icc (by norm_num) le_rfl

theorem halves_union : lowerHalf ∪ upperHalf = I :=
  Icc_union_Icc_eq_Icc (by norm_num) (by norm_num)

theorem isClosed_lowerHalf : IsClosed lowerHalf := isClosed_Icc

theorem isClosed_upperHalf : IsClosed upperHalf := isClosed_Icc

/-- Doubling a parameter below the midpoint reaches at most one. -/
theorem double_mem_I {t : ℝ} (ht : t ∈ lowerHalf) : 2 * t ∈ I :=
  ⟨by linarith [ht.1], by linarith [ht.2]⟩

/-- Doubling a parameter above the midpoint and stepping back reaches at least zero. -/
theorem doubleBack_mem_I {t : ℝ} (ht : t ∈ upperHalf) : 2 * t - 1 ∈ I :=
  ⟨by linarith [ht.1], by linarith [ht.2]⟩

/-! ### The glued parametrisation -/

/-- Run `f` over the lower half of the interval and `g` over the upper half, each at double
speed. -/
noncomputable def concatenate (f g : ℝ → Plane) : ℝ → Plane :=
  fun t => if t ≤ 1 / 2 then f (2 * t) else g (2 * t - 1)

variable {f g : ℝ → Plane}

theorem concatenate_of_le {t : ℝ} (ht : t ≤ 1 / 2) : concatenate f g t = f (2 * t) :=
  if_pos ht

theorem concatenate_of_not_le {t : ℝ} (ht : ¬t ≤ 1 / 2) :
    concatenate f g t = g (2 * t - 1) :=
  if_neg ht

theorem concatenate_zero : concatenate f g 0 = f 0 := by
  rw [concatenate_of_le (by norm_num)]
  norm_num

theorem concatenate_one : concatenate f g 1 = g 1 := by
  rw [concatenate_of_not_le (by norm_num)]
  norm_num

/-- On the *closed* upper half the glued map is the retimed second arc — at the midpoint
included, where the `if` still takes the first branch. The two branches agree there only
because the first arc finishes where the second starts, which is what makes the glued map
well defined. -/
theorem concatenate_upperHalf (hmid : f 1 = g 0) {t : ℝ} (ht : t ∈ upperHalf) :
    concatenate f g t = g (2 * t - 1) := by
  by_cases h : t ≤ 1 / 2
  · -- The only parameter of the upper half below the midpoint is the midpoint.
    have : t = 1 / 2 := le_antisymm h ht.1
    subst this
    rw [concatenate_of_le h]
    norm_num
    exact hmid
  · exact concatenate_of_not_le h

/-! ### Continuity -/

/-- Continuity of the glued map: each half carries a composition, and the halves are closed
and cover. -/
theorem continuousOn_concatenate (hf : ContinuousOn f I) (hg : ContinuousOn g I)
    (hmid : f 1 = g 0) : ContinuousOn (concatenate f g) I := by
  rw [← halves_union]
  refine ContinuousOn.union_of_isClosed ?_ ?_ isClosed_lowerHalf isClosed_upperHalf
  · -- On the lower half the glued map is `f` doubled.
    have h : ContinuousOn (fun t : ℝ => f (2 * t)) lowerHalf :=
      hf.comp (by fun_prop) fun t ht => double_mem_I ht
    exact h.congr fun t ht => concatenate_of_le ht.2
  · -- On the upper half it is `g`, doubled and stepped back.
    have h : ContinuousOn (fun t : ℝ => g (2 * t - 1)) upperHalf :=
      hg.comp (by fun_prop) fun t ht => doubleBack_mem_I ht
    exact h.congr fun t ht => concatenate_upperHalf hmid ht

/-! ### Pinning a parameter at the seam

At a point where two of the pieces meet, the value is one of the shared points, and the
injectivity of the arc it belongs to pins the parameter. Each half needs its own statement,
since they retime differently; the loop needs the outer ends as well as the middle. -/

theorem lowerHalf_at_finish (hfi : InjOn f I) {t : ℝ} (ht : t ∈ lowerHalf)
    (h : f (2 * t) = f 1) : t = 1 / 2 := by
  have := hfi (double_mem_I ht) one_mem_I h
  linarith

theorem lowerHalf_at_start (hfi : InjOn f I) {t : ℝ} (ht : t ∈ lowerHalf)
    (h : f (2 * t) = f 0) : t = 0 := by
  have := hfi (double_mem_I ht) zero_mem_I h
  linarith

theorem upperHalf_at_start (hgi : InjOn g I) {t : ℝ} (ht : t ∈ upperHalf)
    (h : g (2 * t - 1) = g 0) : t = 1 / 2 := by
  have := hgi (doubleBack_mem_I ht) zero_mem_I h
  linarith

theorem upperHalf_at_finish (hgi : InjOn g I) {t : ℝ} (ht : t ∈ upperHalf)
    (h : g (2 * t - 1) = g 1) : t = 1 := by
  have := hgi (doubleBack_mem_I ht) one_mem_I h
  linarith

/-! ### Injectivity -/

/-- Across the seam: the common value lies on both arcs, so it is the shared endpoint, and
each half's injectivity pins its own parameter to the midpoint. Stated for a parameter of
each half rather than for `x` and `y`, so that the two orderings of the case split are the
same theorem. -/
theorem concatenate_seam (hfi : InjOn f I) (hgi : InjOn g I) (hmid : f 1 = g 0)
    (hmeet : ∀ z ∈ f '' I, z ∈ g '' I → z = f 1) {x y : ℝ}
    (hx : x ∈ lowerHalf) (hy : y ∈ upperHalf)
    (h : concatenate f g x = concatenate f g y) : x = y := by
  rw [concatenate_of_le hx.2, concatenate_upperHalf hmid hy] at h
  have hz : f (2 * x) = f 1 :=
    hmeet _ ⟨2 * x, double_mem_I hx, rfl⟩ ⟨2 * y - 1, doubleBack_mem_I hy, h.symm⟩
  have hy' : g (2 * y - 1) = g 0 := by rw [← h, hz]; exact hmid
  rw [lowerHalf_at_finish hfi hx hz, upperHalf_at_start hgi hy hy']

/-- Two arcs meeting only at the endpoint they share glue to an injective map. -/
theorem injOn_concatenate (hfi : InjOn f I) (hgi : InjOn g I) (hmid : f 1 = g 0)
    (hmeet : ∀ z ∈ f '' I, z ∈ g '' I → z = f 1) : InjOn (concatenate f g) I := by
  intro x hx y hy h
  rcases le_or_gt x (1 / 2) with hxl | hxg
  · rcases le_or_gt y (1 / 2) with hyl | hyg
    · -- Both parameters run the first arc: its own injectivity, doubled.
      rw [concatenate_of_le hxl, concatenate_of_le hyl] at h
      have := hfi (double_mem_I ⟨hx.1, hxl⟩) (double_mem_I ⟨hy.1, hyl⟩) h
      linarith
    · exact concatenate_seam hfi hgi hmid hmeet ⟨hx.1, hxl⟩ ⟨hyg.le, hy.2⟩ h
  · rcases le_or_gt y (1 / 2) with hyl | hyg
    · exact (concatenate_seam hfi hgi hmid hmeet ⟨hy.1, hyl⟩ ⟨hxg.le, hx.2⟩ h.symm).symm
    · -- Both run the second arc.
      rw [concatenate_of_not_le (not_le.2 hxg), concatenate_of_not_le (not_le.2 hyg)] at h
      have := hgi (doubleBack_mem_I ⟨hxg.le, hx.2⟩) (doubleBack_mem_I ⟨hyg.le, hy.2⟩) h
      linarith

/-! ### What the glued map covers -/

/-- Each half retimes *onto* the whole interval, so the glued map's image is exactly the two
arcs together. -/
theorem image_concatenate (hmid : f 1 = g 0) : concatenate f g '' I = f '' I ∪ g '' I := by
  ext z
  constructor
  · rintro ⟨t, ht, rfl⟩
    rcases le_or_gt t (1 / 2) with h | h
    · exact Or.inl ⟨2 * t, double_mem_I ⟨ht.1, h⟩, (concatenate_of_le h).symm⟩
    · exact Or.inr ⟨2 * t - 1, doubleBack_mem_I ⟨h.le, ht.2⟩,
        (concatenate_of_not_le (not_le.2 h)).symm⟩
  · rintro (⟨u, hu, rfl⟩ | ⟨u, hu, rfl⟩)
    · -- Half a parameter is the one that doubles to it.
      refine ⟨u / 2, ⟨by linarith [hu.1], by linarith [hu.2]⟩, ?_⟩
      rw [concatenate_of_le (by linarith [hu.2])]
      congr 1
      ring
    · refine ⟨(u + 1) / 2, ⟨by linarith [hu.1], by linarith [hu.2]⟩, ?_⟩
      rw [concatenate_upperHalf hmid ⟨by linarith [hu.1], by linarith [hu.2]⟩]
      congr 1
      ring

/-! ### The set-level gluing theorems

This is the form the rest of the development speaks: a piece is an arc between two named
points, the parametrisations are chosen inside the proofs and never seen again. -/

/-- Two pieces meeting only at the point where they are joined make one piece. -/
theorem IsArcBetween.concatenate {A B : Set Plane} {a b c : Plane} (hA : IsArcBetween A a b)
    (hB : IsArcBetween B b c) (hmeet : ∀ z ∈ A, z ∈ B → z = b) :
    IsArcBetween (A ∪ B) a c := by
  obtain ⟨f, hfc, hfi, hfim, hf0, hf1⟩ := hA
  obtain ⟨g, hgc, hgi, hgim, hg0, hg1⟩ := hB
  have hmid : f 1 = g 0 := by rw [hf1, hg0]
  have hmeet' : ∀ z ∈ f '' I, z ∈ g '' I → z = f 1 := by
    intro z hz hz'
    rw [hfim] at hz
    rw [hgim] at hz'
    rw [hf1]
    exact hmeet z hz hz'
  refine ⟨_, continuousOn_concatenate hfc hgc hmid, injOn_concatenate hfi hgi hmid hmeet',
    ?_, ?_, ?_⟩
  · rw [image_concatenate hmid, hfim, hgim]
  · rw [concatenate_zero]; exact hf0
  · rw [concatenate_one]; exact hg1

/-- Two arcs meeting only at the endpoint they share glue to an arc. -/
theorem IsArc.concatenate {A B : Set Plane} {a b c : Plane} (hA : IsArcBetween A a b)
    (hB : IsArcBetween B b c) (hmeet : ∀ z ∈ A, z ∈ B → z = b) : IsArc (A ∪ B) :=
  (hA.concatenate hB hmeet).isArc

/-! ### Closing the loop

Two arcs that share *both* of their ends — the second runs back from where the first arrived
to where it set out — glue to a loop rather than to an arc. Everything above carries over
except the seam analysis: a common value now has two ways to be legitimate, at the middle
where the arcs are glued and at the outer ends where the loop closes, and the second of those
is exactly the repetition `IsLoop` allows itself at the finish. -/

/-- Across the seam, when the two arcs also share their outer ends. At the middle the
argument is the one for arcs; at the outer ends the second arc is at its finish, so its
parameter is `1` — which the hypothesis has excluded. -/
theorem concatenate_seam_loop (hfi : InjOn f I) (hgi : InjOn g I) (hmid : f 1 = g 0)
    (hclose : g 1 = f 0)
    (hmeet : ∀ z ∈ f '' I, z ∈ g '' I → z = f 0 ∨ z = f 1) {x y : ℝ}
    (hx : x ∈ lowerHalf) (hy : y ∈ upperHalf) (hy1 : y ≠ 1)
    (h : concatenate f g x = concatenate f g y) : x = y := by
  rw [concatenate_of_le hx.2, concatenate_upperHalf hmid hy] at h
  rcases hmeet _ ⟨2 * x, double_mem_I hx, rfl⟩ ⟨2 * y - 1, doubleBack_mem_I hy, h.symm⟩ with
    hz | hz
  · -- The value is where the loop closes: the second arc is at its finish, so `y = 1`.
    exact absurd (upperHalf_at_finish hgi hy (by rw [← h, hz]; exact hclose.symm)) hy1
  · have hy' : g (2 * y - 1) = g 0 := by rw [← h, hz]; exact hmid
    rw [lowerHalf_at_finish hfi hx hz, upperHalf_at_start hgi hy hy']

/-- Two arcs glued along both of their ends make a loop. -/
theorem IsLoop.concatenate (hfc : ContinuousOn f I) (hfi : InjOn f I) (hgc : ContinuousOn g I)
    (hgi : InjOn g I) (hmid : f 1 = g 0) (hclose : g 1 = f 0)
    (hmeet : ∀ z ∈ f '' I, z ∈ g '' I → z = f 0 ∨ z = f 1) :
    IsLoop (Schoenflies.concatenate f g) where
  continuousOn := continuousOn_concatenate hfc hgc hmid
  closes := by rw [concatenate_zero, concatenate_one]; exact hclose.symm
  injOn := by
    intro x hx y hy h
    have hy1 : y ≠ 1 := ne_of_lt hy.2
    have hx1 : x ≠ 1 := ne_of_lt hx.2
    rcases le_or_gt x (1 / 2) with hxl | hxg
    · rcases le_or_gt y (1 / 2) with hyl | hyg
      · rw [concatenate_of_le hxl, concatenate_of_le hyl] at h
        have := hfi (double_mem_I ⟨hx.1, hxl⟩) (double_mem_I ⟨hy.1, hyl⟩) h
        linarith
      · exact concatenate_seam_loop hfi hgi hmid hclose hmeet ⟨hx.1, hxl⟩
          ⟨hyg.le, hy.2.le⟩ hy1 h
    · rcases le_or_gt y (1 / 2) with hyl | hyg
      · exact (concatenate_seam_loop hfi hgi hmid hclose hmeet ⟨hy.1, hyl⟩
          ⟨hxg.le, hx.2.le⟩ hx1 h.symm).symm
      · rw [concatenate_of_not_le (not_le.2 hxg), concatenate_of_not_le (not_le.2 hyg)] at h
        have := hgi (doubleBack_mem_I ⟨hxg.le, hx.2.le⟩)
          (doubleBack_mem_I ⟨hyg.le, hy.2.le⟩) h
        linarith

/-- Two pieces meeting exactly at their two shared endpoints make a Jordan curve. This is the
converse of the two-arcs decomposition, and the form every construction of a curve takes: a
cycle of a plane graph arrives as a path and one more edge back to where it started. -/
theorem IsJordanCurve.of_two_arcs {A B : Set Plane} {a b : Plane} (hA : IsArcBetween A a b)
    (hB : IsArcBetween B b a) (hmeet : ∀ z ∈ A, z ∈ B → z = a ∨ z = b) :
    IsJordanCurve (A ∪ B) := by
  obtain ⟨f, hfc, hfi, hfim, hf0, hf1⟩ := hA
  obtain ⟨g, hgc, hgi, hgim, hg0, hg1⟩ := hB
  have hmid : f 1 = g 0 := by rw [hf1, hg0]
  have hclose : g 1 = f 0 := by rw [hg1, hf0]
  have hmeet' : ∀ z ∈ f '' I, z ∈ g '' I → z = f 0 ∨ z = f 1 := by
    intro z hz hz'
    rw [hfim] at hz
    rw [hgim] at hz'
    rw [hf0, hf1]
    exact hmeet z hz hz'
  refine ⟨_, IsLoop.concatenate hfc hfi hgc hgi hmid hclose hmeet', ?_⟩
  rw [image_concatenate hmid, hfim, hgim]

end Schoenflies


==> anc/P5-kernel-deficit-lean-v6/vendor/schoenflies-lean/Schoenflies/CrosscutAtMostTwo.lean <==
/-
Copyright (c) 2026 Álvaro Begué. All rights reserved.
Released under Apache 2.0 license as described in the file LICENSE.
Authors: Álvaro Begué
-/
import Schoenflies.Subarc
import Schoenflies.Topology
import Schoenflies.Polygonal
import Schoenflies.Strip

/-!
# A crosscut cuts a region into at most two pieces

Lemma "At most two sides": if `D` is a region and `P` is a simple polygonal arc whose endpoints
lie *outside* `D` and whose remaining points lie in `D`, then `D ∖ P` has at most two
components. This is the missing half of the crosscut theorem — the crosscut-cells lemma
(`Schoenflies.crosscut_cells`) already exhibits two components, and this says there are no
others.

## "At most two" as a covering statement

Nothing here talks about the *set* of components. What is proved, and what the crosscut theorem
consumes, is the constructive form: two points `z_L, z_R` of `D ∖ P` such that every point of
`D ∖ P` lies in the component of one of them (`crosscut_at_most_two`). Handed two components
that are known to be distinct — which is exactly what the crosscut-cells lemma supplies — that
turns into "every point lies in one of *those* two" (`crosscut_components_exhaust`), which is
the sentence the crosscut theorem actually needs.

## The proof is a clopen argument, not the blueprint's path argument

The blueprint traces a polygonal arc `γ` from an arbitrary `x ∈ D ∖ P` to a reference point
`z₀ ∈ P`, takes the first point `z` of `γ` on `P`, and pushes `x` into a track of a strip around
the subarc of `P` from `z` to `z₀`. The first-hitting-point step is only there to *find* a point
of `D ∖ P` next to `P`; once one knows that a whole neighbourhood of every point of `P ∩ D` is
covered by the two components, the statement is a connectedness argument and no path is needed:

* `T`, the set of points of `D ∖ P` in neither of the two components, is open, because a
  component of an open subset of the plane is open and two components are equal or disjoint
  (`isOpen_notMem_two_components`);
* `U`, the union of the two components with every open piece of `D` whose complement of `P` is
  covered, is open and contains all of `P ∩ D`;
* `U` and `T` are disjoint, cover `D`, and `U` meets `D`; so `T = ∅` because `D` is connected.

That is `covered_by_two_of_local`, and it is where "at most two" really comes from. The arc, the
polygonality and the endpoint hypotheses enter only through the collar.

## The collar is a hypothesis: `Schoenflies/Strip.lean` is stated for a closed curve

The local input the argument needs is blueprint Lemma 1.8 (b) — a two-sided collar of a compact
subarc of `P ∖ ∂P`. `Schoenflies/Strip.lean`, `Schoenflies/StripLocal.lean` and
`Schoenflies/Compose.lean` build the collar of a `ClosedPolygon`, a *closed* curve, and the note
at the end of `StripLocal.lean` says in as many words that the arc case "is not formalised".
There is no way to get it from the closed case: the two tracks of a closed collar are connected
because they run all the way round the curve, and intersecting them with `D` destroys exactly
that.

So `HasArcCollars D P` is an explicit hypothesis of every theorem below. It is blueprint
Lemma 1.8 (b) with the prescribed open set taken to be `D`, together with the "local sides"
clause of that lemma in the form `StripLocal.lean` already proves in the closed case
(`StripData.carrier_subset_closure_sideL`): every point of the subarc is in the closure of both
tracks. `ArcCollar` is the bundled datum, so a discharger returns a construction rather than an
existential.

## Blueprint

* `Schoenflies.ArcCollar`, `Schoenflies.HasArcCollars` — Lemma 1.8 (b) (two-sided polygonal
  strips, the arc case) as an interface: the collar of one compact subarc as data, and the
  hypothesis that every compact subarc has one.
* `Schoenflies.isOpen_notMem_two_components`, `Schoenflies.covered_by_two_of_local` — the clopen
  step, which is the whole of the lemma once the collar is available.
* `Schoenflies.crosscut_at_most_two` — Lemma "At most two sides".
* `Schoenflies.crosscut_components_exhaust` — the same, applied to two components already known
  to be distinct; this is the form Theorem "Crosscut theorem" cites.
* `Schoenflies.Plane.mem_segment_iff_coord`, `Schoenflies.hasArcCollars_segment` — Lemma 1.8 (b)
  for a straight crosscut, which is the blueprint's edge block and nothing else. With it,
  `Schoenflies.segment_crosscut_at_most_two` is Lemma "At most two sides" for a straight
  crosscut with no hypothesis left standing, and certifies that `HasArcCollars` is satisfiable.
-/

open Metric Set unitInterval

namespace Schoenflies

variable {D P K K' : Set Plane}

/-! ### The collar of a compact subarc, as data

Blueprint Lemma 1.8 (b). `nbhd` is the neighbourhood `N`, `left` and `right` are the two tracks
`N_L, N_R`. The prescribed open set of the blueprint is `D`, which is all this development ever
prescribes.

Two clauses of the blueprint are dropped because nothing here uses them: that the tracks are
open and that they are disjoint. Two are kept and are essential: that each track is *connected*
— that is the whole point of a collar, and it is what ties the local picture at one point of the
arc to the local picture at another — and that every point of the subarc is in the closure of
both tracks, which is the blueprint's "the two sets `N_L, N_R` are the two local sides of the
curve" in the form `StripLocal.lean` proves it for a closed polygon. -/

/-- A **two-sided collar** of the compact subarc `K` of `P`, inside the region `D`: an open
neighbourhood `nbhd` of `K` contained in `D`, whose complement of `P` splits into two connected
tracks, each of which approaches every point of `K`.

Note that the splitting clause is stated for `nbhd ∖ P` and not for `nbhd ∖ K`: an open
neighbourhood of `K` necessarily contains points of `P` beyond the ends of `K`, and it is the
*whole* of `P` that has to be removed for the tracks to lie in `D ∖ P`. That is how the
blueprint states it too. -/
structure ArcCollar (D P K : Set Plane) where
  /-- the neighbourhood `N` of the subarc -/
  nbhd : Set Plane
  /-- the left track `N_L` -/
  left : Set Plane
  /-- the right track `N_R` -/
  right : Set Plane
  isOpen_nbhd : IsOpen nbhd
  subset_nbhd : K ⊆ nbhd
  nbhd_subset : nbhd ⊆ D
  nbhd_diff : nbhd \ P = left ∪ right
  isConnected_left : IsConnected left
  isConnected_right : IsConnected right
  subset_closure_left : K ⊆ closure left
  subset_closure_right : K ⊆ closure right

/-- **Blueprint Lemma 1.8 (b) as a hypothesis.** Every nondegenerate compact connected piece of
`P` lying inside `D` has a two-sided collar inside `D`.

A compact connected subset of an arc is a compact subarc, so this is the blueprint's "if `P` is
an arc and `K` is a compact subarc of `P ∖ ∂P`" — the condition `K ⊆ D ∩ P` is what "`K` avoids
the endpoints" amounts to here, since the endpoints of a crosscut are outside `D`.

Nondegeneracy is asked for because the blueprint's proof builds the collar out of edge blocks
and vertex disks along `K`, which needs `K` to contain an edge; a consumer that has a genuine
subarc always has it. -/
def HasArcCollars (D P : Set Plane) : Prop :=
  ∀ K : Set Plane, K ⊆ D ∩ P → IsCompact K → IsPreconnected K → K.Nontrivial →
    Nonempty (ArcCollar D P K)

namespace ArcCollar

theorem left_subset_nbhd_diff (C : ArcCollar D P K) : C.left ⊆ C.nbhd \ P := by
  rw [C.nbhd_diff]; exact subset_union_left

theorem right_subset_nbhd_diff (C : ArcCollar D P K) : C.right ⊆ C.nbhd \ P := by
  rw [C.nbhd_diff]; exact subset_union_right

theorem nbhd_diff_subset_diff (C : ArcCollar D P K) : C.nbhd \ P ⊆ D \ P :=
  fun _ hy => ⟨C.nbhd_subset hy.1, hy.2⟩

theorem left_subset_diff (C : ArcCollar D P K) : C.left ⊆ D \ P :=
  C.left_subset_nbhd_diff.trans C.nbhd_diff_subset_diff

theorem right_subset_diff (C : ArcCollar D P K) : C.right ⊆ D \ P :=
  C.right_subset_nbhd_diff.trans C.nbhd_diff_subset_diff

/-- The reference point on the left of the arc. Exported as a function of the collar rather
than produced by an existential, so that a consumer holding a collar holds the point. -/
noncomputable def ptL (C : ArcCollar D P K) : Plane := C.isConnected_left.nonempty.some

/-- The reference point on the right of the arc. -/
noncomputable def ptR (C : ArcCollar D P K) : Plane := C.isConnected_right.nonempty.some

theorem ptL_mem (C : ArcCollar D P K) : C.ptL ∈ C.left := C.isConnected_left.nonempty.some_mem

theorem ptR_mem (C : ArcCollar D P K) : C.ptR ∈ C.right := C.isConnected_right.nonempty.some_mem

theorem ptL_mem_diff (C : ArcCollar D P K) : C.ptL ∈ D \ P := C.left_subset_diff C.ptL_mem

theorem ptR_mem_diff (C : ArcCollar D P K) : C.ptR ∈ D \ P := C.right_subset_diff C.ptR_mem

/-- A connected piece of `D ∖ P` that meets the neighbourhood of a collar lies in one of the
two components that collar's reference points name.

The piece meets `nbhd` in a point off `P`, which is therefore in one of the two tracks; the
piece and that track together are connected inside `D ∖ P` and contain the corresponding
reference point. -/
theorem meeting_subset_components (C₀ : ArcCollar D P K') {S : Set Plane}
    (hS : IsPreconnected S) (hSsub : S ⊆ D \ P) (hmeet : (C₀.nbhd ∩ S).Nonempty) :
    S ⊆ connectedComponentIn (D \ P) C₀.ptL ∪ connectedComponentIn (D \ P) C₀.ptR := by
  obtain ⟨y, hy₀, hyS⟩ := hmeet
  have hy : y ∈ C₀.left ∪ C₀.right := by
    rw [← C₀.nbhd_diff]; exact ⟨hy₀, (hSsub hyS).2⟩
  rcases hy with hy | hy
  · refine subset_union_of_subset_left ?_ _
    have hconn : IsPreconnected (S ∪ C₀.left) :=
      IsPreconnected.union y hyS hy hS C₀.isConnected_left.2
    have hsub : S ∪ C₀.left ⊆ D \ P := union_subset hSsub C₀.left_subset_diff
    exact fun _ hz =>
      hconn.subset_connectedComponentIn (Or.inr C₀.ptL_mem) hsub (Or.inl hz)
  · refine subset_union_of_subset_right ?_ _
    have hconn : IsPreconnected (S ∪ C₀.right) :=
      IsPreconnected.union y hyS hy hS C₀.isConnected_right.2
    have hsub : S ∪ C₀.right ⊆ D \ P := union_subset hSsub C₀.right_subset_diff
    exact fun _ hz =>
      hconn.subset_connectedComponentIn (Or.inr C₀.ptR_mem) hsub (Or.inl hz)

/-- **The whole of a second collar is covered by the two components named by the first**, as
soon as the two subarcs share a point.

Both tracks of `C` approach the shared point `z`, and `C₀.nbhd` is an open neighbourhood of it,
so each track of `C` meets `C₀.nbhd`; `meeting_subset_components` then places each of them in
one of the two components. This is the blueprint's "one track meets `B_L` and the other meets
`B_R`", with the two half-disks replaced by the fixed collar. -/
theorem nbhd_diff_subset_components (C₀ : ArcCollar D P K') (C : ArcCollar D P K)
    {z : Plane} (hz' : z ∈ K') (hz : z ∈ K) :
    C.nbhd \ P ⊆ connectedComponentIn (D \ P) C₀.ptL ∪ connectedComponentIn (D \ P) C₀.ptR := by
  have hmeetL : (C₀.nbhd ∩ C.left).Nonempty :=
    mem_closure_iff.1 (C.subset_closure_left hz) C₀.nbhd C₀.isOpen_nbhd (C₀.subset_nbhd hz')
  have hmeetR : (C₀.nbhd ∩ C.right).Nonempty :=
    mem_closure_iff.1 (C.subset_closure_right hz) C₀.nbhd C₀.isOpen_nbhd (C₀.subset_nbhd hz')
  rw [C.nbhd_diff]
  exact union_subset
    (C₀.meeting_subset_components C.isConnected_left.2 C.left_subset_diff hmeetL)
    (C₀.meeting_subset_components C.isConnected_right.2 C.right_subset_diff hmeetR)

end ArcCollar

/-! ### The clopen step -/

/-- The points of an open set that are in neither of two prescribed components form an open
set: each such point drags its whole component with it, and a component of an open subset of
the plane is open. -/
theorem isOpen_notMem_two_components {S : Set Plane} (hS : IsOpen S) (zL zR : Plane) :
    IsOpen {y | y ∈ S ∧ y ∉ connectedComponentIn S zL ∧ y ∉ connectedComponentIn S zR} := by
  rw [isOpen_iff_forall_mem_open]
  rintro y ⟨hyS, hyL, hyR⟩
  refine ⟨connectedComponentIn S y, ?_, Plane.isOpen_connectedComponentIn hS,
    mem_connectedComponentIn hyS⟩
  intro w hw
  -- Two components are equal or disjoint: if `w` were in one of the two named components, that
  -- component would *be* the component of `y`, and `y` would be in it.
  have hcw : connectedComponentIn S y = connectedComponentIn S w := connectedComponentIn_eq hw
  refine ⟨connectedComponentIn_subset S y hw, fun hwL => hyL ?_, fun hwR => hyR ?_⟩
  · rw [show connectedComponentIn S zL = connectedComponentIn S y from
      (connectedComponentIn_eq hwL).trans hcw.symm]
    exact mem_connectedComponentIn hyS
  · rw [show connectedComponentIn S zR = connectedComponentIn S y from
      (connectedComponentIn_eq hwR).trans hcw.symm]
    exact mem_connectedComponentIn hyS

/-- **The clopen step, and the whole of "at most two sides" once a collar is available.** If
every point of `P` inside the region `D` has a neighbourhood inside `D` whose complement of `P`
is covered by the components of two fixed points `z_L, z_R`, then all of `D ∖ P` is covered by
those two components.

The set `T` of points of `D ∖ P` in neither component is open; the union `U` of the two
components with all the good neighbourhoods is open, contains `P ∩ D` and meets `D`; the two
are disjoint and cover `D`. Connectedness of `D` kills `T`. -/
theorem covered_by_two_of_local (hDopen : IsOpen D) (hDconn : IsPreconnected D)
    (hPclosed : IsClosed P) {zL zR : Plane} (hzL : zL ∈ D \ P)
    (hloc : ∀ w ∈ D ∩ P, ∃ V : Set Plane, IsOpen V ∧ w ∈ V ∧ V ⊆ D ∧
      V \ P ⊆ connectedComponentIn (D \ P) zL ∪ connectedComponentIn (D \ P) zR)
    {x : Plane} (hx : x ∈ D \ P) :
    x ∈ connectedComponentIn (D \ P) zL ∨ x ∈ connectedComponentIn (D \ P) zR := by
  by_contra hcon
  push Not at hcon
  have hSopen : IsOpen (D \ P) := hDopen.sdiff hPclosed
  -- `W` gathers every open piece of `D` that the hypothesis certifies.
  have hWopen : IsOpen (⋃₀ {V : Set Plane | IsOpen V ∧ V ⊆ D ∧
      V \ P ⊆ connectedComponentIn (D \ P) zL ∪ connectedComponentIn (D \ P) zR}) :=
    isOpen_sUnion fun _ hV => hV.1
  have hUopen : IsOpen (connectedComponentIn (D \ P) zL ∪ connectedComponentIn (D \ P) zR ∪
      ⋃₀ {V : Set Plane | IsOpen V ∧ V ⊆ D ∧
        V \ P ⊆ connectedComponentIn (D \ P) zL ∪ connectedComponentIn (D \ P) zR}) :=
    ((Plane.isOpen_connectedComponentIn hSopen).union
      (Plane.isOpen_connectedComponentIn hSopen)).union hWopen
  have hTopen := isOpen_notMem_two_components hSopen zL zR
  -- `U` and `T` are disjoint: a point of `T` is off `P`, so if it were in `W` it would be in
  -- one of the two components, and it is in neither by definition.
  have hdisj : ∀ y, y ∈ connectedComponentIn (D \ P) zL ∪ connectedComponentIn (D \ P) zR ∪
      ⋃₀ {V : Set Plane | IsOpen V ∧ V ⊆ D ∧
        V \ P ⊆ connectedComponentIn (D \ P) zL ∪ connectedComponentIn (D \ P) zR} →
      y ∈ {y | y ∈ D \ P ∧ y ∉ connectedComponentIn (D \ P) zL ∧
        y ∉ connectedComponentIn (D \ P) zR} → False := by
    rintro y (hy | hy) ⟨hyS, hyL, hyR⟩
    · exact hy.elim hyL hyR
    · obtain ⟨V, hV, hyV⟩ := hy
      exact (hV.2.2 ⟨hyV, hyS.2⟩).elim hyL hyR
  -- and they cover `D`: a point of `D` on `P` is inside one of the certified pieces.
  have hcover : D ⊆ (connectedComponentIn (D \ P) zL ∪ connectedComponentIn (D \ P) zR ∪
      ⋃₀ {V : Set Plane | IsOpen V ∧ V ⊆ D ∧
        V \ P ⊆ connectedComponentIn (D \ P) zL ∪ connectedComponentIn (D \ P) zR}) ∪
      {y | y ∈ D \ P ∧ y ∉ connectedComponentIn (D \ P) zL ∧
        y ∉ connectedComponentIn (D \ P) zR} := by
    intro y hyD
    by_cases hyP : y ∈ P
    · obtain ⟨V, hVopen, hyV, hVD, hVsub⟩ := hloc y ⟨hyD, hyP⟩
      exact Or.inl (Or.inr ⟨V, ⟨hVopen, hVD, hVsub⟩, hyV⟩)
    · by_cases hyL : y ∈ connectedComponentIn (D \ P) zL
      · exact Or.inl (Or.inl (Or.inl hyL))
      by_cases hyR : y ∈ connectedComponentIn (D \ P) zR
      · exact Or.inl (Or.inl (Or.inr hyR))
      exact Or.inr ⟨⟨hyD, hyP⟩, hyL, hyR⟩
  obtain ⟨y, hyD, hyU, hyT⟩ := hDconn _ _ hUopen hTopen hcover
    ⟨zL, hzL.1, Or.inl (Or.inl (mem_connectedComponentIn hzL))⟩
    ⟨x, hx.1, hx, hcon.1, hcon.2⟩
  exact hdisj y hyU hyT

/-! ### Lemma "At most two sides" -/

/-- **Lemma "At most two sides".** Let `D` be a region and `P` a simple polygonal arc whose
endpoints `a, b` lie outside `D` and whose remaining points lie in `D`. Then there are two
points `z_L, z_R` of `D ∖ P` such that every point of `D ∖ P` lies in the component of one of
them — that is, `D ∖ P` has at most two components.

`IsPolygonal P` is carried because the blueprint statement carries it, and because it is what
makes `HasArcCollars` discharge­able; this proof does not use it, since all the geometry is
inside the collar.

The reference points are the two reference points of the collar of the middle third of the arc:
`K₀ = f '' [1/4, 3/4]` for a parametrisation `f` of `P`. Any other nondegenerate compact subarc
would do, and `ArcCollar.nbhd_diff_subset_components` is stated so that a consumer that has a
collar of its own can use *its* reference points instead. -/
theorem crosscut_at_most_two {a b : Plane}
    (hDopen : IsOpen D) (hDconn : IsPreconnected D)
    (hP : IsArcBetween P a b) (_hPpoly : IsPolygonal P)
    (ha : a ∉ D) (hb : b ∉ D) (hPD : P \ {a, b} ⊆ D)
    (hcollars : HasArcCollars D P) :
    ∃ zL ∈ D \ P, ∃ zR ∈ D \ P, ∀ x ∈ D \ P,
      x ∈ connectedComponentIn (D \ P) zL ∨ x ∈ connectedComponentIn (D \ P) zR := by
  have hPclosed : IsClosed P := hP.isArc.isClosed
  obtain ⟨f, hc, hi, himg, h0, h1⟩ := hP
  -- The part of the arc inside the region is exactly its interior, because its two endpoints
  -- are outside `D` and everything else is inside.
  have hDPeq : D ∩ P = f '' Ioo 0 1 := by
    have hdiff : P \ {a, b} = f '' Ioo 0 1 := by
      rw [← himg, ← h0, ← h1, ← openArc_eq_diff hi]
      rfl
    rw [← hdiff]
    ext y
    simp only [mem_inter_iff, mem_sdiff, mem_insert_iff, mem_singleton_iff]
    refine ⟨fun ⟨hyD, hyP⟩ => ⟨hyP, ?_⟩, fun ⟨hyP, hy⟩ => ⟨hPD ⟨hyP, by simpa using hy⟩, hyP⟩⟩
    rintro (rfl | rfl)
    exacts [ha hyD, hb hyD]
  -- Every nondegenerate closed parameter interval inside `(0, 1)` names an admissible subarc.
  have hsubarc : ∀ s t : ℝ, 0 < s → s < t → t < 1 → Nonempty (ArcCollar D P (f '' Icc s t)) := by
    intro s t hs hst ht
    have hsubI : Icc s t ⊆ I := fun u hu => ⟨by linarith [hu.1], by linarith [hu.2]⟩
    have hsubIoo : Icc s t ⊆ Ioo 0 1 := fun u hu => ⟨by linarith [hu.1], by linarith [hu.2]⟩
    have hsI : s ∈ Icc s t := left_mem_Icc.2 hst.le
    have htI : t ∈ Icc s t := right_mem_Icc.2 hst.le
    refine hcollars _ (by rw [hDPeq]; exact image_mono hsubIoo)
      (isCompact_image_of_subset_I hc hsubI isClosed_Icc)
      (isPreconnected_Icc.image f (hc.mono hsubI))
      ⟨f s, mem_image_of_mem f hsI, f t, mem_image_of_mem f htI, fun h => ?_⟩
    exact absurd (hi (hsubI hsI) (hsubI htI) h) (ne_of_lt hst)
  -- The fixed collar, around the middle half of the arc.
  obtain ⟨C₀⟩ := hsubarc (1 / 4) (3 / 4) (by norm_num) (by norm_num) (by norm_num)
  have hz₀ : f (1 / 2) ∈ f '' Icc (1 / 4 : ℝ) (3 / 4) :=
    mem_image_of_mem f ⟨by norm_num, by norm_num⟩
  refine ⟨C₀.ptL, C₀.ptL_mem_diff, C₀.ptR, C₀.ptR_mem_diff, fun x hx => ?_⟩
  refine covered_by_two_of_local hDopen hDconn hPclosed C₀.ptL_mem_diff (fun w hw => ?_) hx
  -- For a point `w` of the arc inside `D`, take the subarc that joins it to the middle half:
  -- its collar is a neighbourhood of `w` and shares the point `f (1/2)` with the fixed one.
  rw [hDPeq] at hw
  obtain ⟨u, hu, rfl⟩ := hw
  obtain ⟨C⟩ := hsubarc (min u (1 / 4)) (max u (3 / 4))
    (lt_min hu.1 (by norm_num)) (by have := min_le_right u (1 / 4 : ℝ)
                                    have := le_max_right u (3 / 4 : ℝ)
                                    linarith)
    (max_lt hu.2 (by norm_num))
  refine ⟨C.nbhd, C.isOpen_nbhd,
    C.subset_nbhd (mem_image_of_mem f ⟨min_le_left _ _, le_max_left _ _⟩), C.nbhd_subset, ?_⟩
  exact C₀.nbhd_diff_subset_components C hz₀
    (mem_image_of_mem f ⟨le_trans (min_le_right _ _) (by norm_num),
      le_trans (by norm_num) (le_max_right _ _)⟩)

/-- **"At most two", read off two components already known to be distinct.** This is the form
Theorem "Crosscut theorem" cites: the crosscut-cells lemma hands it two *distinct* components of
`D ∖ P`, and this says there is nothing else.

Stated for an arbitrary set `S`, since it is pure component bookkeeping: if everything is
covered by the components of `z_L, z_R` and `v₁, v₂` have different components, then those two
components are the two, in one order or the other. -/
theorem covered_by_two_components_of_ne {S : Set Plane} {zL zR v₁ v₂ : Plane}
    (h : ∀ x ∈ S, x ∈ connectedComponentIn S zL ∨ x ∈ connectedComponentIn S zR)
    (h₁ : v₁ ∈ S) (h₂ : v₂ ∈ S)
    (hne : connectedComponentIn S v₁ ≠ connectedComponentIn S v₂) :
    ∀ x ∈ S, x ∈ connectedComponentIn S v₁ ∨ x ∈ connectedComponentIn S v₂ := by
  intro x hx
  rcases h v₁ h₁ with hv₁ | hv₁ <;> rcases h v₂ h₂ with hv₂ | hv₂
  · exact absurd ((connectedComponentIn_eq hv₁).symm.trans (connectedComponentIn_eq hv₂)) hne
  · rcases h x hx with hxx | hxx
    · exact Or.inl (by rw [connectedComponentIn_eq hv₁] at hxx; exact hxx)
    · exact Or.inr (by rw [connectedComponentIn_eq hv₂] at hxx; exact hxx)
  · rcases h x hx with hxx | hxx
    · exact Or.inr (by rw [connectedComponentIn_eq hv₂] at hxx; exact hxx)
    · exact Or.inl (by rw [connectedComponentIn_eq hv₁] at hxx; exact hxx)
  · exact absurd ((connectedComponentIn_eq hv₁).symm.trans (connectedComponentIn_eq hv₂)) hne

/-! ### The collar hypothesis is not vacuous: a straight crosscut

The collar of a *straight* crosscut is a rectangle, and the free-standing frame toolkit of
`Schoenflies/Strip.lean` — `coordAlong`, `coordAcross`, `strip`, `isOpen_strip`, `convex_strip`,
`dist_foot`, `frame_decomp` — builds it directly, with no cyclic vertex family in sight. So
`HasArcCollars` is discharged outright in the simplest crosscut configuration, and
`segment_crosscut_at_most_two` below is a hypothesis-free instance of the lemma.

This is the shape a general discharger has to reproduce along a chain of edges: it is exactly
the blueprint's edge block, and what is missing is the vertex disks between consecutive blocks
and the end cross-sections. -/

namespace Plane

/-- A nondegenerate segment has a unit direction and a length: `L • u = b - a` with `‖u‖ = 1`.

Stated as an existential so that the direction and the length are *opaque* to the consumer.
Writing them as `dir (b - a)` and `‖b - a‖` makes every subsequent rewrite of `b` reach inside
them, which is exactly the friction the strip apparatus avoids by carrying `tang` and `len` as
fields. -/
theorem exists_direction_length {a b : Plane} (hab : a ≠ b) :
    ∃ (u : Plane) (L : ℝ), 0 < L ∧ IsDirection u ∧ L • u = b - a := by
  have hne : b - a ≠ 0 := sub_ne_zero.2 (Ne.symm hab)
  have hL : (0 : ℝ) < ‖b - a‖ := norm_pos_iff.2 hne
  exact ⟨dir (b - a), ‖b - a‖, hL, isDirection_dir hne, by
    rw [dir, smul_smul, mul_inv_cancel₀ hL.ne', one_smul]⟩

/-- **A nondegenerate segment, read in the frame of its own direction.** Its points are the ones
at signed distance zero whose progress along the direction lies between `0` and the length.

This is the segment analogue of `ClosedPolygon.mem_edge_iff`, which is stated for an edge of a
closed polygon and so is unavailable for a lone segment. -/
theorem mem_segment_iff_coord {a b u x : Plane} {L : ℝ} (hL : 0 < L) (hu : IsDirection u)
    (hLu : L • u = b - a) :
    x ∈ segment ℝ a b ↔ coordAcross a u x = 0 ∧ coordAlong a u x ∈ Icc 0 L := by
  constructor
  · intro hx
    rw [segment_eq_image'] at hx
    obtain ⟨θ, hθ, rfl⟩ := hx
    have hrw : a + θ • (b - a) = a + (θ * L) • u + (0 : ℝ) • perp u := by
      rw [mul_smul, hLu]; module
    dsimp only
    rw [hrw, coordAlong_param hu, coordAcross_param hu]
    exact ⟨rfl, mul_nonneg hθ.1 hL.le, by nlinarith [hθ.2, hL.le]⟩
  · rintro ⟨h0, hc⟩
    rw [segment_eq_image']
    refine ⟨coordAlong a u x / L, ⟨div_nonneg hc.1 hL.le, (div_le_one hL).2 hc.2⟩, ?_⟩
    dsimp only
    rw [← hLu, smul_smul, div_mul_cancel₀ _ hL.ne']
    nth_rewrite 2 [frame_decomp hu a x]
    rw [h0]
    module

/-- A point at signed distance zero is the point of the line with its own progress. -/
theorem eq_foot_of_coordAcross_eq_zero {a u x : Plane} (hu : IsDirection u)
    (h0 : coordAcross a u x = 0) : x = a + (coordAlong a u x) • u := by
  nth_rewrite 1 [frame_decomp hu a x]
  rw [h0]
  module

end Plane

open Plane in
/-- **A straight crosscut has two-sided collars.** For a nondegenerate segment whose endpoints
lie outside the region and whose remaining points lie inside, blueprint Lemma 1.8 (b) is a
rectangle: an open block around the subarc, of half-width small enough to stay inside the
region, split by the line of the segment into two convex halves.

This discharges `HasArcCollars` in the one case the existing strip apparatus reaches without an
arc collar being built, and so certifies that the hypothesis of `crosscut_at_most_two` is
satisfiable. -/
theorem hasArcCollars_segment {a b : Plane} (hab : a ≠ b) (hDopen : IsOpen D)
    (ha : a ∉ D) (hb : b ∉ D) (hPD : segment ℝ a b \ {a, b} ⊆ D) :
    HasArcCollars D (segment ℝ a b) := by
  obtain ⟨u, L, hL, hu, hLu⟩ := exists_direction_length hab
  -- Reading the two coordinates off a frame position, and off the two endpoints.
  have hAlong : ∀ c s : ℝ, coordAlong a u (a + c • u + s • perp u) = c :=
    fun c s => coordAlong_param hu a c s
  have hAcross : ∀ c s : ℝ, coordAcross a u (a + c • u + s • perp u) = s :=
    fun c s => coordAcross_param hu a c s
  have hzero : ∀ c : ℝ, a + c • u = a + c • u + (0 : ℝ) • perp u := fun c => by module
  have hfoot : ∀ c : ℝ, coordAlong a u (a + c • u) = c := fun c => by
    rw [hzero c]; exact hAlong c 0
  have hfoot' : ∀ c : ℝ, coordAcross a u (a + c • u) = 0 := fun c => by
    rw [hzero c]; exact hAcross c 0
  have hAa : coordAlong a u a = 0 := by simp [coordAlong]
  have hAb : coordAlong a u b = L := by
    rw [coordAlong, ← hLu, real_inner_smul_right, real_inner_self_eq_norm_mul_norm, hu.norm]
    ring
  -- A point of the line strictly between the two endpoints is inside the region.
  have hline : ∀ c : ℝ, 0 < c → c < L → a + c • u ∈ D ∩ segment ℝ a b := by
    intro c hc0 hcL
    have hmem : a + c • u ∈ segment ℝ a b :=
      (mem_segment_iff_coord hL hu hLu).2 ⟨hfoot' c, by rw [hfoot c]; exact ⟨hc0.le, hcL.le⟩⟩
    refine ⟨hPD ⟨hmem, ?_⟩, hmem⟩
    simp only [mem_insert_iff, mem_singleton_iff]
    rintro (h | h)
    · have hcc := hfoot c
      rw [h, hAa] at hcc
      exact absurd hcc.symm (ne_of_gt hc0)
    · have hcc := hfoot c
      rw [h, hAb] at hcc
      exact absurd hcc.symm (ne_of_lt hcL)
  intro K hKsub hKcompact _ hKnontriv
  -- The progress of a point of `K` is strictly between `0` and `L`: at the two extremes the
  -- point would be an endpoint of the segment, and the endpoints are outside `D`.
  have hKcoord : ∀ x ∈ K, coordAcross a u x = 0 ∧ 0 < coordAlong a u x ∧ coordAlong a u x < L := by
    intro x hx
    obtain ⟨h0, hc⟩ := (mem_segment_iff_coord hL hu hLu).1 (hKsub hx).2
    refine ⟨h0, lt_of_le_of_ne hc.1 ?_, lt_of_le_of_ne hc.2 ?_⟩
    · intro hz
      have hxa : x = a := by
        have h := eq_foot_of_coordAcross_eq_zero hu h0
        rwa [← hz, zero_smul, add_zero] at h
      exact ha (hxa ▸ (hKsub hx).1)
    · intro hz
      have hxb : x = b := by
        have h := eq_foot_of_coordAcross_eq_zero hu h0
        rw [hz, hLu, show a + (b - a) = b from by module] at h
        exact h
      exact hb (hxb ▸ (hKsub hx).1)
  obtain ⟨p, hpK, hpmin⟩ :=
    hKcompact.exists_isMinOn hKnontriv.nonempty (continuous_coordAlong a u).continuousOn
  obtain ⟨q, hqK, hqmax⟩ :=
    hKcompact.exists_isMaxOn hKnontriv.nonempty (continuous_coordAlong a u).continuousOn
  have hc₁pos : 0 < coordAlong a u p := (hKcoord p hpK).2.1
  have hc₂lt : coordAlong a u q < L := (hKcoord q hqK).2.2
  have hc₁c₂ : coordAlong a u p ≤ coordAlong a u q := isMinOn_iff.1 hpmin q hqK
  set t₁ := coordAlong a u p / 2 with ht₁
  set t₂ := (coordAlong a u q + L) / 2 with ht₂
  have ht₁pos : 0 < t₁ := by rw [ht₁]; linarith
  have ht₁c₁ : t₁ < coordAlong a u p := by rw [ht₁]; linarith
  have hc₂t₂ : coordAlong a u q < t₂ := by rw [ht₂]; linarith
  have ht₂L : t₂ < L := by rw [ht₂]; linarith
  have ht₁t₂ : t₁ < t₂ := by linarith
  -- The core of the block: the closed piece of the line over `[t₁, t₂]`, compact and inside `D`.
  have hScompact : IsCompact ((fun c : ℝ => a + c • u) '' Icc t₁ t₂) :=
    isCompact_Icc.image (by fun_prop)
  have hSsub : (fun c : ℝ => a + c • u) '' Icc t₁ t₂ ⊆ D := by
    rintro _ ⟨c, hc, rfl⟩
    exact (hline c (lt_of_lt_of_le ht₁pos hc.1) (lt_of_le_of_lt hc.2 ht₂L)).1
  obtain ⟨ρ, hρ, hρD⟩ := Plane.exists_thickening_subset hScompact hDopen hSsub
  -- Both halves reach every point of `K`, by offsetting it perpendicularly.
  have hclose : ∀ x ∈ K, ∀ d : ℝ,
      dist x (a + (coordAlong a u x) • u + d • perp u) = |d| := by
    intro x hx d
    nth_rewrite 1 [eq_foot_of_coordAcross_eq_zero hu (hKcoord x hx).1]
    rw [dist_eq_norm,
      show a + (coordAlong a u x) • u -
        (a + (coordAlong a u x) • u + d • perp u) = (-d) • perp u from by module,
      norm_smul, Real.norm_eq_abs, norm_perp, hu.norm, mul_one, abs_neg]
  have hKt : ∀ x ∈ K, t₁ < coordAlong a u x ∧ coordAlong a u x < t₂ := fun x hx =>
    ⟨lt_of_lt_of_le ht₁c₁ (isMinOn_iff.1 hpmin x hx),
      lt_of_le_of_lt (isMaxOn_iff.1 hqmax x hx) hc₂t₂⟩
  refine ⟨{ nbhd := strip a u t₁ t₂ (-ρ) ρ
            left := strip a u t₁ t₂ 0 ρ
            right := strip a u t₁ t₂ (-ρ) 0
            isOpen_nbhd := isOpen_strip a u t₁ t₂ (-ρ) ρ
            subset_nbhd := ?_
            nbhd_subset := ?_
            nbhd_diff := ?_
            isConnected_left := ?_
            isConnected_right := ?_
            subset_closure_left := ?_
            subset_closure_right := ?_ }⟩
  · -- `K` is inside the block: its progress is between the two bounds and its offset is zero.
    intro x hx
    exact ⟨(hKt x hx).1, (hKt x hx).2, by rw [(hKcoord x hx).1]; linarith,
      by rw [(hKcoord x hx).1]; exact hρ⟩
  · -- The block is inside `D`: every point is within `ρ` of the foot of its perpendicular.
    intro x hx
    refine hρD (mem_thickening_iff.2 ⟨a + (coordAlong a u x) • u, ⟨_, ⟨hx.1.le, hx.2.1.le⟩, rfl⟩,
      ?_⟩)
    rw [dist_foot hu, abs_lt]
    exact ⟨hx.2.2.1, hx.2.2.2⟩
  · -- Off the segment, the block is the two open halves: a point of the block at signed distance
    -- zero is on the segment, because its progress lies inside `[0, L]`.
    ext x
    simp only [mem_sdiff, mem_union, mem_strip_iff]
    constructor
    · rintro ⟨⟨h1, h2, h3, h4⟩, h5⟩
      rcases lt_trichotomy (coordAcross a u x) 0 with h | h | h
      · exact Or.inr ⟨h1, h2, h3, h⟩
      · exact absurd ((mem_segment_iff_coord hL hu hLu).2
          ⟨h, by linarith [ht₁pos], by linarith [ht₂L]⟩) h5
      · exact Or.inl ⟨h1, h2, h, h4⟩
    · rintro (⟨h1, h2, h3, h4⟩ | ⟨h1, h2, h3, h4⟩)
      · refine ⟨⟨h1, h2, by linarith, h4⟩, fun hmem => ?_⟩
        linarith [((mem_segment_iff_coord hL hu hLu).1 hmem).1]
      · refine ⟨⟨h1, h2, h3, by linarith⟩, fun hmem => ?_⟩
        linarith [((mem_segment_iff_coord hL hu hLu).1 hmem).1]
  · exact (convex_strip a u t₁ t₂ 0 ρ).isConnected
      ⟨a + ((t₁ + t₂) / 2) • u + (ρ / 2) • perp u,
        (mem_strip_param hu a).2 ⟨by linarith, by linarith, by linarith, by linarith⟩⟩
  · exact (convex_strip a u t₁ t₂ (-ρ) 0).isConnected
      ⟨a + ((t₁ + t₂) / 2) • u + (-(ρ / 2)) • perp u,
        (mem_strip_param hu a).2 ⟨by linarith, by linarith, by linarith, by linarith⟩⟩
  · intro x hx
    rw [Metric.mem_closure_iff]
    intro ε hε
    have hσ : 0 < min (ρ / 2) (ε / 2) := lt_min (by linarith) (by linarith)
    refine ⟨a + (coordAlong a u x) • u + (min (ρ / 2) (ε / 2)) • perp u,
      (mem_strip_param hu a).2 ⟨(hKt x hx).1, (hKt x hx).2, hσ,
        lt_of_le_of_lt (min_le_left _ _) (by linarith)⟩, ?_⟩
    rw [hclose x hx _, abs_of_pos hσ]
    exact lt_of_le_of_lt (min_le_right _ _) (by linarith)
  · intro x hx
    rw [Metric.mem_closure_iff]
    intro ε hε
    have hσ : 0 < min (ρ / 2) (ε / 2) := lt_min (by linarith) (by linarith)
    refine ⟨a + (coordAlong a u x) • u + (-(min (ρ / 2) (ε / 2))) • perp u,
      (mem_strip_param hu a).2 ⟨(hKt x hx).1, (hKt x hx).2,
        by have := min_le_left (ρ / 2) (ε / 2); linarith, neg_neg_iff_pos.2 hσ⟩, ?_⟩
    rw [hclose x hx _, abs_neg, abs_of_pos hσ]
    exact lt_of_le_of_lt (min_le_right _ _) (by linarith)

/-- **A straight crosscut cuts a region into at most two pieces**, with no hypothesis left
standing: `hasArcCollars_segment` discharges the collar. -/
theorem segment_crosscut_at_most_two {a b : Plane} (hab : a ≠ b)
    (hDopen : IsOpen D) (hDconn : IsPreconnected D) (ha : a ∉ D) (hb : b ∉ D)
    (hPD : segment ℝ a b \ {a, b} ⊆ D) :
    ∃ zL ∈ D \ segment ℝ a b, ∃ zR ∈ D \ segment ℝ a b, ∀ x ∈ D \ segment ℝ a b,
      x ∈ connectedComponentIn (D \ segment ℝ a b) zL ∨
        x ∈ connectedComponentIn (D \ segment ℝ a b) zR :=
  crosscut_at_most_two hDopen hDconn (isArcBetween_segment hab) (isPolygonal_segment a b) ha hb
    hPD (hasArcCollars_segment hab hDopen ha hb hPD)

/-- **Lemma "At most two sides", in the form the crosscut theorem consumes.** Two distinct
components of `D ∖ P` exhaust it. -/
theorem crosscut_components_exhaust {a b v₁ v₂ : Plane}
    (hDopen : IsOpen D) (hDconn : IsPreconnected D)
    (hP : IsArcBetween P a b) (hPpoly : IsPolygonal P)
    (ha : a ∉ D) (hb : b ∉ D) (hPD : P \ {a, b} ⊆ D)
    (hcollars : HasArcCollars D P)
    (h₁ : v₁ ∈ D \ P) (h₂ : v₂ ∈ D \ P)
    (hne : connectedComponentIn (D \ P) v₁ ≠ connectedComponentIn (D \ P) v₂) :
    ∀ x ∈ D \ P, x ∈ connectedComponentIn (D \ P) v₁ ∨ x ∈ connectedComponentIn (D \ P) v₂ := by
  obtain ⟨zL, -, zR, -, hcov⟩ :=
    crosscut_at_most_two hDopen hDconn hP hPpoly ha hb hPD hcollars
  exact covered_by_two_components_of_ne hcov h₁ h₂ hne

end Schoenflies


==> anc/P5-kernel-deficit-lean-v6/vendor/schoenflies-lean/Schoenflies/CrosscutCells.lean <==
/-
Copyright (c) 2026 Álvaro Begué. All rights reserved.
Released under Apache 2.0 license as described in the file LICENSE.
Authors: Álvaro Begué
-/
import Schoenflies.Curve
import Schoenflies.Concatenate
import Schoenflies.Topology

/-!
# Separating curves, absorption, and the two cells of a crosscut

Definition 2.4 calls a Jordan curve *separating* when its complement has exactly two regions,
one bounded and one unbounded, each with the curve as its boundary. Everything Part I proves
about a polygonal curve and Part II proves about a general one is packaged in that single
predicate, and the two lemmas below are the ones needed on both sides of the divide: they are
proved from the definition alone.

## The interface: `inside` and `outside` are total functions

The blueprint writes `Int(C)` and `Ext(C)` for the two regions and its consumers — the two
crosscut theorems — name them in their *statements*. So the two regions must be functions of
`C`, not sets produced by an existential inside the definition of separation. They are defined
here for an arbitrary set: `inside C` is the union of the bounded components of the complement
and `outside C` the union of the unbounded ones; together they partition `Cᶜ`.
Separation is then the assertion that each of the two halves is *one* region with boundary `C`
(Definition 2.4); that one is bounded and the other unbounded is then automatic, and so is
"exactly two regions", since a connected clopen piece of `Cᶜ` is a component of it.

`IsRegionOf C Ω` says `Ω` is one of the two, and `IsRegionPair C Ω Ω'` that `Ω, Ω'` are the two
in one order or the other. That is what lets Lemma 2.6 be stated once instead of twice: the
blueprint's `Ω` is sometimes `Int(C)` and sometimes `Ext(C)`, and every step of its proof is
symmetric in that choice.

## What the crosscut lemma actually needs

Lemma 2.6 is stated for a crosscut `P` of a separating curve `C` with arcs `A₁, A₂`, but its
proof never uses that `P` and the `Aᵢ` are arcs, nor the endpoints `p, q`, nor even that
`C = A₁ ∪ A₂`. What it uses is: `Aᵢ ⊆ C`, `P ∩ C ⊆ Aᵢ` (the crosscut meets the curve only in
the shared endpoints, which lie on both arcs), `Jᵢ = Aᵢ ∪ P` separating, and `A₁ ≠ A₂`. The
lemmas below are therefore stated at that level of generality, with `arcs_ne` supplying
`A₁ ≠ A₂` from the arc picture and `isJordanCurve_union` supplying the sentence "these are
Jordan curves" from `IsJordanCurve.of_two_arcs`.

One further hypothesis of the blueprint is dropped: `Ω` is described there as the region
containing `P ∖ {p, q}`, but what actually pins the roles of `Ω`, `Ω†`, `Wᵢ` and `Vᵢ` is the
inclusion `Ω† ⊆ Wᵢ`, which is a hypothesis here. A consumer supplies it by
`IsSeparating.exists_isRegionPair_subset`, which is the formal content of the blueprint's
"being connected it lies in one region of `ℝ² ∖ Jᵢ`, so `Wᵢ` and `Vᵢ` are well defined".

## Blueprint

* `inside`, `outside`, `IsSeparating` — Definition 2.4 (separating Jordan curve).
* `IsSeparating.absorption` — Lemma 2.5 (absorption).
* `crosscut_cells` — Lemma 2.6 (crosscut cells), all three parts, with the per-part lemmas
  `cell_subset_region_diff`, `cell_isComponent`, `closure_cell_inter_curve` stated separately
  because the bundled form carries the hypotheses of both indices at once.
-/

open Bornology Set

namespace Schoenflies

variable {C J P A A₁ A₂ Ω Ω' W V : Set Plane} {x p q : Plane}

/-! ### The inside and the outside of a set

Both are defined for an arbitrary set, without any separation hypothesis: `inside C` collects
the points whose component in the complement is bounded, `outside C` the rest of the
complement. -/

/-- The union of the bounded components of the complement — the blueprint's `Int(C)` once `C`
is known to be separating. -/
def inside (C : Set Plane) : Set Plane :=
  {x | x ∉ C ∧ IsBounded (connectedComponentIn Cᶜ x)}

/-- The union of the unbounded components of the complement — the blueprint's `Ext(C)` once `C`
is known to be separating. -/
def outside (C : Set Plane) : Set Plane :=
  {x | x ∉ C ∧ ¬ IsBounded (connectedComponentIn Cᶜ x)}

theorem mem_inside_iff : x ∈ inside C ↔ x ∉ C ∧ IsBounded (connectedComponentIn Cᶜ x) := Iff.rfl

theorem mem_outside_iff : x ∈ outside C ↔ x ∉ C ∧ ¬ IsBounded (connectedComponentIn Cᶜ x) :=
  Iff.rfl

theorem inside_subset_compl : inside C ⊆ Cᶜ := fun _ hx => hx.1

theorem outside_subset_compl : outside C ⊆ Cᶜ := fun _ hx => hx.1

theorem inside_union_outside (C : Set Plane) : inside C ∪ outside C = Cᶜ := by
  ext z
  constructor
  · rintro (⟨hz, -⟩ | ⟨hz, -⟩) <;> exact hz
  · intro hz
    by_cases hb : IsBounded (connectedComponentIn Cᶜ z)
    · exact Or.inl ⟨hz, hb⟩
    · exact Or.inr ⟨hz, hb⟩

theorem disjoint_inside_outside : Disjoint (inside C) (outside C) := by
  rw [Set.disjoint_left]
  rintro z ⟨-, hb⟩ ⟨-, hb'⟩
  exact hb' hb

/-- Boundedness of the component is constant along a component, so the inside is a union of
whole components. -/
theorem connectedComponentIn_subset_inside (hx : x ∈ inside C) :
    connectedComponentIn Cᶜ x ⊆ inside C := by
  intro z hz
  refine ⟨connectedComponentIn_subset _ _ hz, ?_⟩
  rw [← connectedComponentIn_eq hz]
  exact hx.2

theorem connectedComponentIn_subset_outside (hx : x ∈ outside C) :
    connectedComponentIn Cᶜ x ⊆ outside C := by
  intro z hz
  refine ⟨connectedComponentIn_subset _ _ hz, ?_⟩
  rw [← connectedComponentIn_eq hz]
  exact hx.2

/-- A union of components of an open set is open. -/
theorem isOpen_inside (hC : IsClosed C) : IsOpen (inside C) := by
  rw [isOpen_iff_forall_mem_open]
  exact fun z hz => ⟨connectedComponentIn Cᶜ z, connectedComponentIn_subset_inside hz,
    Plane.isOpen_connectedComponentIn hC.isOpen_compl, mem_connectedComponentIn hz.1⟩

theorem isOpen_outside (hC : IsClosed C) : IsOpen (outside C) := by
  rw [isOpen_iff_forall_mem_open]
  exact fun z hz => ⟨connectedComponentIn Cᶜ z, connectedComponentIn_subset_outside hz,
    Plane.isOpen_connectedComponentIn hC.isOpen_compl, mem_connectedComponentIn hz.1⟩

/-! ### Definition 2.4: a separating Jordan curve -/

/-- Definition 2.4. A Jordan curve is *separating* when its complement has exactly two regions,
one bounded and one unbounded, each with boundary `C`.

Since `inside C` and `outside C` always partition the complement into the bounded-component
part and the unbounded-component part, "exactly two regions, one bounded and one unbounded"
says precisely that each part is a single region; and the boundedness of one and unboundedness
of the other are then consequences rather than hypotheses (`IsSeparating.isBounded_inside`,
`IsSeparating.not_isBounded_outside`). -/
structure IsSeparating (C : Set Plane) : Prop where
  /-- The set is a Jordan curve. -/
  isJordanCurve : IsJordanCurve C
  /-- The bounded part of the complement is a single region. -/
  isConnected_inside : IsConnected (inside C)
  /-- The unbounded part of the complement is a single region. -/
  isConnected_outside : IsConnected (outside C)
  /-- The inside has the curve as its boundary. -/
  frontier_inside : frontier (inside C) = C
  /-- The outside has the curve as its boundary. -/
  frontier_outside : frontier (outside C) = C

namespace IsSeparating

theorem isClosed (h : IsSeparating C) : IsClosed C := h.isJordanCurve.isClosed

theorem isOpen_inside (h : IsSeparating C) : IsOpen (Schoenflies.inside C) :=
  Schoenflies.isOpen_inside h.isClosed

theorem isOpen_outside (h : IsSeparating C) : IsOpen (Schoenflies.outside C) :=
  Schoenflies.isOpen_outside h.isClosed

/-- The inside is bounded: it is connected and lies inside the complement, hence inside the
component of any of its points, which is bounded by definition of `inside`. -/
theorem isBounded_inside (h : IsSeparating C) : IsBounded (Schoenflies.inside C) := by
  obtain ⟨z, hz⟩ := h.isConnected_inside.nonempty
  exact hz.2.subset
    (h.isConnected_inside.isPreconnected.subset_connectedComponentIn hz inside_subset_compl)

/-- The outside is unbounded: it contains an unbounded component. -/
theorem not_isBounded_outside (h : IsSeparating C) : ¬ IsBounded (Schoenflies.outside C) := by
  obtain ⟨z, hz⟩ := h.isConnected_outside.nonempty
  exact fun hb => hz.2 (hb.subset (connectedComponentIn_subset_outside hz))

/-- The inside really is one *region* of the complement, that is, a connected component of it:
it is a union of components which is itself connected. Together with its twin below this is
the "exactly two regions" clause of Definition 2.4. -/
theorem connectedComponentIn_eq_inside (h : IsSeparating C) (hx : x ∈ Schoenflies.inside C) :
    connectedComponentIn Cᶜ x = Schoenflies.inside C :=
  Set.Subset.antisymm (connectedComponentIn_subset_inside hx)
    (h.isConnected_inside.isPreconnected.subset_connectedComponentIn hx inside_subset_compl)

/-- The outside is a connected component of the complement. -/
theorem connectedComponentIn_eq_outside (h : IsSeparating C) (hx : x ∈ Schoenflies.outside C) :
    connectedComponentIn Cᶜ x = Schoenflies.outside C :=
  Set.Subset.antisymm (connectedComponentIn_subset_outside hx)
    (h.isConnected_outside.isPreconnected.subset_connectedComponentIn hx outside_subset_compl)

end IsSeparating

/-! ### The two regions, named

`IsRegionOf C Ω` is "`Ω` is a region of `ℝ² ∖ C`" and `IsRegionPair C Ω Ω'` is "`Ω` and `Ω'`
are *the* two regions". Both are stated without a separation hypothesis; the facts that make
them useful carry one. -/

/-- `Ω` is a region of the complement of `C`. -/
def IsRegionOf (C Ω : Set Plane) : Prop := Ω = inside C ∨ Ω = outside C

/-- `Ω` and `Ω'` are the two regions of the complement of `C`, in one order or the other. -/
def IsRegionPair (C Ω Ω' : Set Plane) : Prop :=
  (Ω = inside C ∧ Ω' = outside C) ∨ (Ω = outside C ∧ Ω' = inside C)

/-- Every component of the complement is one of the two regions: there are no others. This is
the last clause of "exactly two regions". -/
theorem IsSeparating.isRegionOf_connectedComponentIn (h : IsSeparating C) (hx : x ∉ C) :
    IsRegionOf C (connectedComponentIn Cᶜ x) := by
  have hx' : x ∈ inside C ∪ outside C := by rw [inside_union_outside]; exact hx
  rcases hx' with hx' | hx'
  · exact Or.inl (h.connectedComponentIn_eq_inside hx')
  · exact Or.inr (h.connectedComponentIn_eq_outside hx')

namespace IsRegionOf

theorem inside (C : Set Plane) : IsRegionOf C (Schoenflies.inside C) := Or.inl rfl

theorem outside (C : Set Plane) : IsRegionOf C (Schoenflies.outside C) := Or.inr rfl

theorem subset_compl (h : IsRegionOf C Ω) : Ω ⊆ Cᶜ := by
  rcases h with rfl | rfl
  · exact inside_subset_compl
  · exact outside_subset_compl

theorem isOpen (h : IsRegionOf C Ω) (hC : IsSeparating C) : IsOpen Ω := by
  rcases h with rfl | rfl
  · exact hC.isOpen_inside
  · exact hC.isOpen_outside

theorem isConnected (h : IsRegionOf C Ω) (hC : IsSeparating C) : IsConnected Ω := by
  rcases h with rfl | rfl
  · exact hC.isConnected_inside
  · exact hC.isConnected_outside

/-- A region is a connected component of the complement. -/
theorem connectedComponentIn_eq (h : IsRegionOf C Ω) (hC : IsSeparating C) (hx : x ∈ Ω) :
    connectedComponentIn Cᶜ x = Ω := by
  rcases h with rfl | rfl
  · exact hC.connectedComponentIn_eq_inside hx
  · exact hC.connectedComponentIn_eq_outside hx

theorem frontier_eq (h : IsRegionOf C Ω) (hC : IsSeparating C) : frontier Ω = C := by
  rcases h with rfl | rfl
  · exact hC.frontier_inside
  · exact hC.frontier_outside

/-- Every point of the curve is a limit of points of the region: this is the half of
`frontier Ω = C` that absorption uses. -/
theorem subset_closure (h : IsRegionOf C Ω) (hC : IsSeparating C) : C ⊆ closure Ω := by
  rw [← h.frontier_eq hC]
  exact frontier_subset_closure

/-- The closure of a region is the region together with the curve. -/
theorem closure_eq (h : IsRegionOf C Ω) (hC : IsSeparating C) : closure Ω = Ω ∪ C := by
  have hfr := h.frontier_eq hC
  rw [(h.isOpen hC).frontier_eq] at hfr
  rw [← hfr, Set.union_sdiff_cancel _root_.subset_closure]

end IsRegionOf

namespace IsRegionPair

theorem left (h : IsRegionPair C Ω Ω') : IsRegionOf C Ω := by
  rcases h with ⟨rfl, -⟩ | ⟨rfl, -⟩
  · exact Or.inl rfl
  · exact Or.inr rfl

theorem right (h : IsRegionPair C Ω Ω') : IsRegionOf C Ω' := by
  rcases h with ⟨-, rfl⟩ | ⟨-, rfl⟩
  · exact Or.inr rfl
  · exact Or.inl rfl

theorem symm (h : IsRegionPair C Ω Ω') : IsRegionPair C Ω' Ω := by
  rcases h with ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩
  · exact Or.inr ⟨rfl, rfl⟩
  · exact Or.inl ⟨rfl, rfl⟩

theorem union_eq (h : IsRegionPair C Ω Ω') : Ω ∪ Ω' = Cᶜ := by
  rcases h with ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩
  · exact inside_union_outside C
  · rw [Set.union_comm]
    exact inside_union_outside C

theorem disjoint (h : IsRegionPair C Ω Ω') : Disjoint Ω Ω' := by
  rcases h with ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩
  · exact disjoint_inside_outside
  · exact disjoint_inside_outside.symm

/-- A connected set off the curve and off one region lies in the other. This is the only place
where "exactly two regions" is used, and it is used in exactly that form. -/
theorem subset_left_of_isPreconnected (h : IsRegionPair C Ω Ω') (hC : IsSeparating C)
    {S : Set Plane} (hS : IsPreconnected S) (hne : S.Nonempty) (hSC : S ⊆ Cᶜ)
    (hSΩ' : Disjoint S Ω') : S ⊆ Ω := by
  obtain ⟨z, hz⟩ := hne
  have hcover : S ⊆ Ω ∪ Ω' := by rw [h.union_eq]; exact hSC
  have hzΩ : z ∈ Ω := (hcover hz).resolve_right fun hz' => Set.disjoint_left.1 hSΩ' hz hz'
  exact hS.subset_left_of_subset_union (h.left.isOpen hC) (h.right.isOpen hC) h.disjoint hcover
    ⟨z, hz, hzΩ⟩

end IsRegionPair

/-- A nonempty connected set disjoint from the curve lies in one of the two regions. This is
the well-definedness clause of Lemma 2.6: "being connected it lies in one region of
`ℝ² ∖ Jᵢ`, so `Wᵢ` and `Vᵢ` are well defined". -/
theorem IsSeparating.exists_isRegionPair_subset (hC : IsSeparating C) {S : Set Plane}
    (hS : IsPreconnected S) (hne : S.Nonempty) (hSC : Disjoint S C) :
    ∃ W V, IsRegionPair C W V ∧ S ⊆ W := by
  obtain ⟨z, hz⟩ := hne
  have hSc : S ⊆ Cᶜ := fun w hw => Set.disjoint_left.1 hSC hw
  have hcover : S ⊆ inside C ∪ outside C := by rw [inside_union_outside]; exact hSc
  by_cases hzin : z ∈ inside C
  · exact ⟨inside C, outside C, Or.inl ⟨rfl, rfl⟩,
      hS.subset_left_of_subset_union hC.isOpen_inside hC.isOpen_outside disjoint_inside_outside
        hcover ⟨z, hz, hzin⟩⟩
  · refine ⟨outside C, inside C, Or.inr ⟨rfl, rfl⟩, ?_⟩
    refine hS.subset_left_of_subset_union hC.isOpen_outside hC.isOpen_inside
      disjoint_inside_outside.symm ?_ ⟨z, hz, (hcover hz).resolve_left hzin⟩
    rw [Set.union_comm]
    exact hcover

/-! ### Lemma 2.5: absorption -/

/-- Lemma 2.5 (absorption), set-theoretic core. If every point of `C` is a limit of points of
`Ω`, and `Ω` sits inside an open `V` whose frontier lies in `J`, then `C` misses `V` only where
`J` does. -/
theorem absorption_of_subset_closure (hCΩ : C ⊆ closure Ω) (hV : IsOpen V)
    (hfr : frontier V ⊆ J) (hsub : Ω ⊆ V) : C \ J ⊆ V := by
  rintro z ⟨hzC, hzJ⟩
  by_contra hzV
  -- `z` lies in the closure of `V` but not in `V`, so it lies on the frontier, hence in `J`.
  exact hzJ (hfr (by rw [hV.frontier_eq]; exact ⟨closure_mono hsub (hCΩ hzC), hzV⟩))

/-- Lemma 2.5 (absorption). If a region `Ω` of the complement of a separating curve `C` is
contained in a region `V` of the complement of a separating curve `J`, then all of `C` off `J`
lies in `V`. -/
theorem IsSeparating.absorption (hC : IsSeparating C) (hJ : IsSeparating J)
    (hΩ : IsRegionOf C Ω) (hV : IsRegionOf J V) (hsub : Ω ⊆ V) : C \ J ⊆ V :=
  absorption_of_subset_closure (hΩ.subset_closure hC) (hV.isOpen hJ)
    (hV.frontier_eq hJ).subset hsub

/-! ### Lemma 2.6: the two cells of a crosscut

The setting: `C` is a separating curve, `Ω` and `Ω'` its two regions, `J` a separating curve
with `P ⊆ J ⊆ C ∪ P`, and `W, V` the two regions of `ℝ² ∖ J`, with `Ω' ⊆ W`. The blueprint's
`J` is `Aᵢ ∪ P` for one of the two arcs `Aᵢ`; the proof only needs the two inclusions. -/

/-- The far region `Ω'` absorbs all of `C` off `J`, so the near cell `V` misses `C` entirely:
the part of `C` off `J` is in `W`, and the part on `J` is off `V` because `V` misses `J`. -/
theorem disjoint_cell_curve (hC : IsSeparating C) (hJ : IsSeparating J)
    (hΩ' : IsRegionOf C Ω') (hWV : IsRegionPair J W V)
    (hΩW : Ω' ⊆ W) : Disjoint V C := by
  have hCW : C \ J ⊆ W := hC.absorption hJ hΩ' hWV.left hΩW
  rw [Set.disjoint_left]
  intro z hzV hzC
  by_cases hzJ : z ∈ J
  · exact hWV.right.subset_compl hzV hzJ
  · exact Set.disjoint_left.1 hWV.symm.disjoint hzV (hCW ⟨hzC, hzJ⟩)

/-- Lemma 2.6, first half of (a): the cell `V` is contained in `Ω ∖ P`. It misses `C`, it is
connected, and it misses `Ω'` because `Ω' ⊆ W`; so it lies in `Ω`. It misses `P` because it
misses `J ⊇ P`. -/
theorem cell_subset_region_diff (hC : IsSeparating C) (hJ : IsSeparating J)
    (hΩ : IsRegionPair C Ω Ω') (hWV : IsRegionPair J W V)
    (hΩW : Ω' ⊆ W) (hPJ : P ⊆ J) : V ⊆ Ω \ P := by
  have hVC : Disjoint V C := disjoint_cell_curve hC hJ hΩ.right hWV hΩW
  have hVJ : V ⊆ Jᶜ := hWV.right.subset_compl
  -- `V` and `W` are the two regions of `ℝ² ∖ J`, and `Ω'` sits inside `W`.
  have hVΩ' : Disjoint V Ω' := hWV.symm.disjoint.mono_right hΩW
  have hVΩ : V ⊆ Ω :=
    hΩ.subset_left_of_isPreconnected hC (hWV.right.isConnected hJ).isPreconnected
      (hWV.right.isConnected hJ).nonempty (fun z hz => Set.disjoint_left.1 hVC hz) hVΩ'
  exact fun z hz => ⟨hVΩ hz, fun hzP => hVJ hz (hPJ hzP)⟩

/-- Lemma 2.6 (a): the cell `V` is a connected component of `Ω ∖ P`. Its frontier is `J`, which
lies in `C ∪ P` and so misses the open set `Ω ∖ P`; Lemma 1.7 does the rest. -/
theorem cell_isComponent (hC : IsSeparating C) (hJ : IsSeparating J)
    (hΩ : IsRegionPair C Ω Ω') (hWV : IsRegionPair J W V)
    (hΩW : Ω' ⊆ W) (hPJ : P ⊆ J) (hJCP : J ⊆ C ∪ P) :
    ∀ z ∈ V, connectedComponentIn (Ω \ P) z = V := by
  intro z hz
  refine Plane.connectedComponentIn_eq_of_frontier_disjoint (hWV.right.isOpen hJ)
    (hWV.right.isConnected hJ).isPreconnected
    (cell_subset_region_diff hC hJ hΩ hWV hΩW hPJ) ?_ hz
  rw [hWV.right.frontier_eq hJ]
  refine Set.eq_empty_iff_forall_notMem.2 ?_
  rintro w ⟨hwJ, hwΩ, hwP⟩
  rcases hJCP hwJ with hwC | hwP'
  · exact hΩ.left.subset_compl hwΩ hwC
  · exact hwP hwP'

/-- Lemma 2.6 (c): the closure of the cell meets `C` exactly in `J ∩ C`. The closure is
`V ∪ J`, and `V` misses `C`. -/
theorem closure_cell_inter_curve (hC : IsSeparating C) (hJ : IsSeparating J)
    (hΩ' : IsRegionOf C Ω') (hWV : IsRegionPair J W V)
    (hΩW : Ω' ⊆ W) : closure V ∩ C = J ∩ C := by
  have hVC : Disjoint V C := disjoint_cell_curve hC hJ hΩ' hWV hΩW
  rw [hWV.right.closure_eq hJ, Set.union_inter_distrib_right, hVC.inter_eq, Set.empty_union]

/-! ### The arc-level side conditions

Two small facts turn the blueprint's arc picture into the hypotheses the lemmas above take. -/

/-- The two curves of Lemma 2.6 are Jordan curves: an arc from `p` to `q` and a second arc from
`p` to `q` meeting it only at those two points glue to a Jordan curve. -/
theorem isJordanCurve_union (hA : IsArcBetween A p q) (hP : IsArcBetween P p q)
    (hmeet : ∀ z ∈ A, z ∈ P → z = p ∨ z = q) : IsJordanCurve (A ∪ P) :=
  IsJordanCurve.of_two_arcs hA hP.reverse hmeet

/-- Lemma 2.6 (b), arc side: the two arcs of `C` from `p` to `q` are distinct, because they
meet only at `p` and `q` while neither is just `{p, q}`. -/
theorem arcs_ne (hmeet : A₁ ∩ A₂ ⊆ {p, q}) (hA : ¬ A₁ ⊆ {p, q}) : A₁ ≠ A₂ := by
  rintro rfl
  exact hA fun z hz => hmeet ⟨hz, hz⟩

/-! ### Lemma 2.6, bundled -/

/-- **Lemma 2.6 (crosscut cells).** Let `C` be a separating curve with regions `Ω` and `Ω'`,
let `A₁, A₂ ⊆ C` be the two arcs cut out by a crosscut `P` which meets `C` only in points of
both arcs, and suppose the two curves `Jᵢ = Aᵢ ∪ P` are separating. Let `Wᵢ` be the region of
`ℝ² ∖ Jᵢ` containing `Ω'` and `Vᵢ` the other one. Then

* (a) each `Vᵢ` is a connected component of `Ω ∖ P`;
* (b) `V₁ ≠ V₂`;
* (c) `closure Vᵢ ∩ C = Aᵢ`.

The blueprint proves (b) from the boundaries; here it falls straight out of (c), since
`V₁ = V₂` would make `A₁ = A₂`. -/
theorem crosscut_cells (hC : IsSeparating C)
    (hJ₁ : IsSeparating (A₁ ∪ P)) (hJ₂ : IsSeparating (A₂ ∪ P))
    (hA₁ : A₁ ⊆ C) (hA₂ : A₂ ⊆ C) (hP₁ : P ∩ C ⊆ A₁) (hP₂ : P ∩ C ⊆ A₂) (hne : A₁ ≠ A₂)
    (hΩ : IsRegionPair C Ω Ω')
    {W₁ V₁ W₂ V₂ : Set Plane}
    (hWV₁ : IsRegionPair (A₁ ∪ P) W₁ V₁) (hΩW₁ : Ω' ⊆ W₁)
    (hWV₂ : IsRegionPair (A₂ ∪ P) W₂ V₂) (hΩW₂ : Ω' ⊆ W₂) :
    (V₁ ⊆ Ω \ P ∧ ∀ z ∈ V₁, connectedComponentIn (Ω \ P) z = V₁) ∧
      (V₂ ⊆ Ω \ P ∧ ∀ z ∈ V₂, connectedComponentIn (Ω \ P) z = V₂) ∧
      V₁ ≠ V₂ ∧ closure V₁ ∩ C = A₁ ∧ closure V₂ ∩ C = A₂ := by
  -- The two inclusions that replace the arc hypotheses.
  have hPJ : ∀ A : Set Plane, P ⊆ A ∪ P := fun A => Set.subset_union_right
  have hJCP : ∀ {A : Set Plane}, A ⊆ C → A ∪ P ⊆ C ∪ P := fun hA =>
    Set.union_subset_union_left P hA
  -- (c): `(Aᵢ ∪ P) ∩ C = Aᵢ`, since `Aᵢ ⊆ C` and `P ∩ C ⊆ Aᵢ`.
  have hinter : ∀ {A : Set Plane}, A ⊆ C → P ∩ C ⊆ A → (A ∪ P) ∩ C = A := by
    intro A hAC hPC
    refine Set.Subset.antisymm ?_ fun z hz => ⟨Or.inl hz, hAC hz⟩
    rintro z ⟨hz | hz, hzC⟩
    · exact hz
    · exact hPC ⟨hz, hzC⟩
  have hc₁ : closure V₁ ∩ C = A₁ := by
    rw [closure_cell_inter_curve hC hJ₁ hΩ.right hWV₁ hΩW₁]; exact hinter hA₁ hP₁
  have hc₂ : closure V₂ ∩ C = A₂ := by
    rw [closure_cell_inter_curve hC hJ₂ hΩ.right hWV₂ hΩW₂]; exact hinter hA₂ hP₂
  refine ⟨⟨cell_subset_region_diff hC hJ₁ hΩ hWV₁ hΩW₁ (hPJ A₁),
      cell_isComponent hC hJ₁ hΩ hWV₁ hΩW₁ (hPJ A₁) (hJCP hA₁)⟩,
    ⟨cell_subset_region_diff hC hJ₂ hΩ hWV₂ hΩW₂ (hPJ A₂),
      cell_isComponent hC hJ₂ hΩ hWV₂ hΩW₂ (hPJ A₂) (hJCP hA₂)⟩, ?_, hc₁, hc₂⟩
  -- (b): equal cells would have equal closures, hence equal arcs.
  rintro rfl
  exact hne (hc₁.symm.trans hc₂)

end Schoenflies


==> anc/P5-kernel-deficit-lean-v6/vendor/schoenflies-lean/Schoenflies/CrosscutEncloses.lean <==
/-
Copyright (c) 2026 Álvaro Begué. All rights reserved.
Released under Apache 2.0 license as described in the file LICENSE.
Authors: Álvaro Begué
-/
import Schoenflies.OuterChain
import Schoenflies.CombinatorialInvariance

/-!
# `thm:polygonal-crosscut` at the level of sets, and the geometric half of the outer-chain descent

The blueprint sentence this module discharges is one line of the proof of `lem:outer-chain`:

> The path `R` lies on one side of `C` and is a crosscut there. By `thm:polygonal-crosscut`,
> exactly one of the two cycles `R ∪ C₁`, `R ∪ C₂` encloses `x`.

`Graph.CrosscutEncloses` of `Schoenflies/OuterChain.lean` is that sentence weakened to *at least*
one, which is all the descent uses; the weakening is not undone here.

## One theorem, no case split

The blueprint — and the note in `Schoenflies/OuterChain.lean` — distinguishes the crosscut running
inside `C` (settled by `Schoenflies.crosscutSplitsRegion`) from the crosscut running outside it
(`Schoenflies.IsPolygonalCrosscut.inside_exactly_one`). **Neither case distinction is needed.**
Both are consequences of Lemma 2.7, the parity identity

    π_{A₁ ∪ P} + π_{A₂ ∪ P} = π_J        at *every* point of the plane,

which holds with no geometry whatever (`Schoenflies.parity_split`), together with the *one*
direction of Theorem 2.3 that needs no realization of the two spliced curves:

    a closed chain whose cover separates has crossing count `0` on the unbounded region

(`Schoenflies.parity_eq_zero_of_mem_outside_cover`). If `x` were outside both spliced curves the
identity would read `0 + 0 = π_J(x)`, whereas `π_J(x) = 1` because `x` is inside `J`. That is the
whole proof of `Schoenflies.crosscut_inside_at_least_one`, and it is uniform in which side the
crosscut runs on. The `ClosedPolygon`-level `Schoenflies.IsPolygonalCrosscut.inside_exactly_one`,
whose `SameEdges` hypotheses cannot be met at graph vertices (see the section docstring of
`Schoenflies/FaceCyclesLand.lean`), is therefore not used at all.

The price is that the conclusion is "at least one" rather than "exactly one": the converse
direction of Theorem 2.3 for the spliced curves — `π = 1` forces the bounded region — *does* need
them realized, and the descent does not want it.

## The set-level statement is the artefact

`Schoenflies.crosscut_inside_at_least_one` takes sets and arcs, not polygons and not graphs:

    `J` a polygonal Jordan curve, `A₁, A₂` arcs from `p` to `q` covering it, `P` a polygonal arc
    from `p` to `q` meeting `J` only at `p, q`; then a point inside `J` and off `P` is inside
    `A₁ ∪ P` or inside `A₂ ∪ P`.

That is `thm:polygonal-crosscut` in the shape every plane-graph consumer wants, and
`Graph.crosscutEnclosesOff` is a two-page corollary of it. A second general fact falls out on the
way: `Schoenflies.two_arcs_inter_of_union` — two arcs with the same ends that cover a Jordan curve
meet **exactly** at those ends. That removes the "the two arcs meet only at the cut points" clause
from every consumer's obligations, which matters here because `Graph.IsCycleCrosscut` does not
record it (see below).

## Two defects of the interface handed to this module — read before integrating

**1. `Graph.CrosscutEncloses` as stated on `main` is false**, and the deliverable is
`Graph.CrosscutEnclosesOff`, which is it plus one hypothesis: `x ∈ exterior H drawing`. Nothing in
`Graph.CrosscutEncloses` prevents `x` from lying **on the crosscut's own drawing**: `x` is only
assumed to be inside the cycle `C`, and a crosscut running inside `C` may pass through `x`. Then
`x ∈ (A₁ ∪ P) ∩ (A₂ ∪ P)`, so `x` is inside neither spliced curve and the conclusion fails.

**The repair costs the chain nothing.** `Graph.OuterOnPairs` already puts `x` off the whole chain
(`Graph.IsPlaneChain.mem_exterior_chain`), and every block lies inside the chain
(`Graph.pointSet_mono`), so the clause can be produced where it is needed instead of being carried.
`Graph.IsPlaneChain.descent_of_crosscutOff` below therefore proves `Graph.Descent` **exactly as it
stands on `main`**, and `Graph.IsPlaneChain.outer_chain_of_crosscutExists` is `lem:outer-chain` with
`Graph.CrosscutEncloses` discharged outright. Nothing in `Schoenflies/OuterChain.lean` has to
change; `Graph.CrosscutEncloses` should simply be deleted, together with
`Graph.IsPlaneChain.descent_of_crosscut` and `Graph.IsPlaneChain.outer_chain_of_crosscut`, which the
two theorems here replace.

**2. `Graph.IsCycleCrosscut` does not record that the two arcs meet only at the two cut points**,
although `Graph.IsCycleThrough.split_at` — the theorem that builds them — produces exactly that
clause. It is not needed here, because `Schoenflies.two_arcs_inter_of_union` recovers the geometric
consequence from the Jordan curve; but a consumer that wants the *combinatorial* statement will
have to add the field.

## Blueprint

* `Schoenflies.two_arcs_inter_of_union` — §1: two arcs with the same ends covering a Jordan curve
  meet exactly at those ends. General; belongs beside `Schoenflies.two_arcs_unique` in
  `Schoenflies/Realization.lean`.
* `Schoenflies.crosscut_inside_at_least_one` — **`thm:polygonal-crosscut`**, at the level of sets:
  a point inside the curve and off the crosscut is inside one of the two spliced curves.
* `Graph.IsDrawing.mem_edgesCover_of_mem_walkVertices` — the converse of
  `Graph.IsDrawing.mem_walkVertices_of_mem_edgesCover`; general, belongs in
  `Schoenflies/Graph/CycleJordan.lean`.
* `Graph.CrosscutEnclosesOff`, `Graph.crosscutEnclosesOff` — the geometric half of the descent
  step of `lem:outer-chain`: `Graph.CrosscutEncloses` with the missing hypothesis restored,
  **proved**.
* `Graph.IsPlaneChain.descent_of_crosscutOff` — `Graph.Descent` from `Graph.CrosscutExists` alone;
  a drop-in replacement for `Graph.IsPlaneChain.descent_of_crosscut`.
* `Graph.IsPlaneChain.outer_chain_of_crosscutExists` — **`lem:outer-chain`**, assuming only the
  combinatorial half `Graph.CrosscutExists`.
-/

open Bornology Set

namespace Schoenflies

/-! ## Two arcs that cover a Jordan curve meet at their ends

`Schoenflies.two_arcs_unique_of_isClosed` identifies a *given* two-arc splitting with any other
splitting whose two pieces are known to meet exactly at the two points. What a graph consumer has
is weaker: two arcs of a cycle whose union is the whole curve, with nothing said about their
intersection. This lemma supplies the intersection, by comparing with the splitting that
`Schoenflies.IsJordanCurve.two_arcs` produces out of nothing. -/

/-- **Two arcs with the same ends that cover a Jordan curve meet exactly at those ends.**

The proof is the `key` step of `Schoenflies.two_arcs_unique_of_isClosed` run against the reference
splitting: an arc from `p` to `q` inside the curve has connected complement-of-endpoints, so it
lands in one piece of any splitting whose two pieces meet exactly at `p, q`; the two arcs cannot
land in the same piece, since the other piece would then be just `{p, q}`; and once they land in
different pieces they exhaust them. -/
theorem two_arcs_inter_of_union {C A₁ A₂ : Set Plane} {p q : Plane} (hC : IsJordanCurve C)
    (hA1 : IsArcBetween A₁ p q) (hA2 : IsArcBetween A₂ p q) (hunion : A₁ ∪ A₂ = C) :
    A₁ ∩ A₂ = {p, q} := by
  have hpq : p ≠ q := hA1.ne
  have hpC : p ∈ C := by rw [← hunion]; exact Or.inl hA1.left_mem
  have hqC : q ∈ C := by rw [← hunion]; exact Or.inl hA1.right_mem
  obtain ⟨B₁, B₂, hB1, hB2, hBunion, hBinter⟩ := hC.two_arcs hpC hqC hpq
  have hB1C : B₁ ⊆ C := by rw [← hBunion]; exact Set.subset_union_left
  have hB2C : B₂ ⊆ C := by rw [← hBunion]; exact Set.subset_union_right
  have hA1C : A₁ ⊆ C := by rw [← hunion]; exact Set.subset_union_left
  have hA2C : A₂ ⊆ C := by rw [← hunion]; exact Set.subset_union_right
  -- An arc between the two points lies on one side of the reference splitting.
  have key : ∀ A : Set Plane, IsArcBetween A p q → A ⊆ C → A ⊆ B₁ ∨ A ⊆ B₂ := by
    intro A hAar hAC
    obtain ⟨hconn, hne⟩ := hAar.preconnected_diff
    have hsub : A \ {p, q} ⊆ B₁ᶜ ∪ B₂ᶜ := by
      intro w hw
      by_cases h1 : w ∈ B₁
      · by_cases h2 : w ∈ B₂
        · exact absurd (show w ∈ ({p, q} : Set Plane) by rw [← hBinter]; exact ⟨h1, h2⟩) hw.2
        · exact Or.inr h2
      · exact Or.inl h1
    have hnone : ¬ ((A \ {p, q}) ∩ (B₁ᶜ ∩ B₂ᶜ)).Nonempty := by
      rintro ⟨w, hw, h1, h2⟩
      have hwC : w ∈ C := hAC hw.1
      rw [← hBunion] at hwC
      exact hwC.elim h1 h2
    have hends : ∀ B : Set Plane, p ∈ B → q ∈ B → A \ {p, q} ⊆ B → A ⊆ B := by
      intro B hpB hqB hsub' w hw
      by_cases hwpq : w ∈ ({p, q} : Set Plane)
      · rcases hwpq with rfl | rfl
        exacts [hpB, hqB]
      · exact hsub' ⟨hw, hwpq⟩
    by_cases hcase : ((A \ {p, q}) ∩ B₁ᶜ).Nonempty
    · refine Or.inr (hends B₂ hB2.left_mem hB2.right_mem fun w hw => ?_)
      by_contra hwB2
      exact hnone (hconn _ _ hB1.isArc.isClosed.isOpen_compl hB2.isArc.isClosed.isOpen_compl
        hsub hcase ⟨w, hw, hwB2⟩)
    · refine Or.inl (hends B₁ hB1.left_mem hB1.right_mem fun w hw => ?_)
      by_contra hwB1
      exact hcase ⟨w, hw, hwB1⟩
  -- An arc is more than its two ends.
  have hbig : ∀ A : Set Plane, IsArcBetween A p q → ¬ A ⊆ ({p, q} : Set Plane) := by
    intro A hAar hsub
    obtain ⟨-, w, hw⟩ := hAar.preconnected_diff
    exact hw.2 (hsub hw.1)
  -- The two arcs cannot land in the same piece: the other piece would be just `{p, q}`.
  have hclash : ∀ B B' : Set Plane, B ∪ B' = C → B ∩ B' = {p, q} → IsArcBetween B' p q →
      A₁ ⊆ B → A₂ ⊆ B → False := by
    intro B B' hBB hBBi hB' h1 h2
    refine hbig B' hB' fun w hw => ?_
    rw [← hBBi]
    have hwC : w ∈ C := by rw [← hBB]; exact Or.inr hw
    rw [← hunion] at hwC
    exact hwC.elim (fun h => ⟨h1 h, hw⟩) fun h => ⟨h2 h, hw⟩
  -- Once they land in different pieces they exhaust them.
  have hfill : ∀ X Y X' Y' : Set Plane, X ∪ Y = C → X' ∩ Y' = {p, q} → X' ⊆ C →
      p ∈ X → q ∈ X → X ⊆ X' → Y ⊆ Y' → X = X' := by
    intro X Y X' Y' hXY hX'Y'i hX'C hpX hqX hXX hYY
    refine Set.Subset.antisymm hXX fun w hw => ?_
    have hwC : w ∈ C := hX'C hw
    rw [← hXY] at hwC
    rcases hwC with h | h
    · exact h
    · have hwpq : w ∈ ({p, q} : Set Plane) := by rw [← hX'Y'i]; exact ⟨hw, hYY h⟩
      rcases hwpq with rfl | rfl
      exacts [hpX, hqX]
  rcases key A₁ hA1 hA1C with h1 | h1 <;> rcases key A₂ hA2 hA2C with h2 | h2
  · exact absurd (hclash B₁ B₂ hBunion hBinter hB2 h1 h2) (by simp)
  · rw [hfill A₁ A₂ B₁ B₂ hunion hBinter hB1C hA1.left_mem hA1.right_mem h1 h2,
      hfill A₂ A₁ B₂ B₁ (by rw [Set.union_comm]; exact hunion)
        (by rw [Set.inter_comm]; exact hBinter) hB2C hA2.left_mem hA2.right_mem h2 h1]
    exact hBinter
  · rw [hfill A₁ A₂ B₂ B₁ hunion (by rw [Set.inter_comm]; exact hBinter) hB2C
        hA1.left_mem hA1.right_mem h1 h2,
      hfill A₂ A₁ B₁ B₂ (by rw [Set.union_comm]; exact hunion) hBinter hB1C
        hA2.left_mem hA2.right_mem h2 h1, Set.inter_comm]
    exact hBinter
  · exact absurd (hclash B₂ B₁ (by rw [Set.union_comm]; exact hBunion)
      (by rw [Set.inter_comm]; exact hBinter) hB1 h1 h2) (by simp)

/-! ## `thm:polygonal-crosscut` at the level of sets

The statement a plane-graph consumer wants: sets and arcs, no polygon presentation anywhere in the
hypotheses, and the two spliced curves named by the literal unions `Aᵢ ∪ P`. -/

/-- **The polygonal crosscut theorem, at the level of sets.** `J` is a polygonal Jordan curve, cut
by the two points `p, q` into the arcs `A₁, A₂`; `P` is a polygonal arc from `p` to `q` meeting `J`
in nothing but `p` and `q`. Then a point inside `J` and off `P` lies inside at least one of the two
spliced curves `A₁ ∪ P`, `A₂ ∪ P`.

Nothing is assumed about which side of `J` the crosscut runs on; the proof does not distinguish the
two cases of the blueprint. Nor is `A₁ ∩ A₂ = {p, q}` assumed — it is derived, by
`Schoenflies.two_arcs_inter_of_union`.

The route: present `J` as a `Schoenflies.PrePolygon` with `p` and `q` among its vertices
(`Schoenflies.exists_prePolygon_split`), identify the two given arcs with the two arcs of that
presentation (`Schoenflies.two_arcs_unique_of_isClosed`), and read the parity identity
`π_{A₁ ∪ P} + π_{A₂ ∪ P} = π_J` (`Schoenflies.parity_split`) at the point. Were the point outside
both spliced curves both left-hand terms would vanish
(`Schoenflies.parity_eq_zero_of_mem_outside_cover`, which needs no realization of `Aᵢ ∪ P`),
while the right-hand side is `1` because the point is inside `J`. -/
theorem crosscut_inside_at_least_one {J A₁ A₂ P : Set Plane} {p q x : Plane}
    (hJ : IsJordanCurve J) (hJpoly : IsPolygonal J) (hPpoly : IsPolygonal P)
    (hA1 : IsArcBetween A₁ p q) (hA2 : IsArcBetween A₂ p q) (hunion : A₁ ∪ A₂ = J)
    (hParc : IsArcBetween P p q) (hPJ : P ∩ J = {p, q})
    (hx : x ∈ inside J) (hxP : x ∉ P) :
    x ∈ inside (A₁ ∪ P) ∨ x ∈ inside (A₂ ∪ P) := by
  have hpq : p ≠ q := hA1.ne
  have hinter : A₁ ∩ A₂ = {p, q} := two_arcs_inter_of_union hJ hA1 hA2 hunion
  have hpJ : p ∈ J := by rw [← hunion]; exact Or.inl hA1.left_mem
  have hqJ : q ∈ J := by rw [← hunion]; exact Or.inl hA1.right_mem
  -- 1. Present the curve with the two cut points among its vertices.
  obtain ⟨m, C, a, k, hcar, hva, hvb, hk1, hk2⟩ := exists_prePolygon_split hJ hJpoly hpJ hqJ hpq
  have hk3 : k ≤ m + 3 := by omega
  have hDunion : C.arc a k ∪ C.arc (a + (k : ZMod (m + 3))) (m + 3 - k) = J := by
    rw [C.arc_union a hk3, hcar]
  have hDinter : C.arc a k ∩ C.arc (a + (k : ZMod (m + 3))) (m + 3 - k) = {p, q} := by
    rw [C.arc_inter a hk1 hk2, hva, hvb]
  have hD1n : ¬ C.arc a k ⊆ ({p, q} : Set Plane) := by
    rw [← hva, ← hvb]; exact C.arc_not_subset_endpoints a hk1 hk2
  have hD2n : ¬ C.arc (a + (k : ZMod (m + 3))) (m + 3 - k) ⊆ ({p, q} : Set Plane) := by
    have h := C.arc_not_subset_endpoints (a + (k : ZMod (m + 3))) (k := m + 3 - k)
      (by omega) (by omega)
    rw [zmod_add_sub_cancel hk3 a, hva, hvb, Set.pair_comm q p] at h
    exact h
  -- 2. The two arcs of the presentation are the two given arcs.
  have hids := two_arcs_unique_of_isClosed hunion hinter hDunion hDinter hA1 hA2
    (C.isCompact_arc a k).isClosed (C.isCompact_arc _ _).isClosed hD1n hD2n
  have harc1 : IsArcBetween (C.arc a k) p q := by
    rcases hids with ⟨e1, -⟩ | ⟨-, e2⟩
    · exact e1 ▸ hA1
    · exact e2 ▸ hA2
  have harc2 : IsArcBetween (C.arc (a + (k : ZMod (m + 3))) (m + 3 - k)) p q := by
    rcases hids with ⟨-, e2⟩ | ⟨e1, -⟩
    · exact e2 ▸ hA2
    · exact e1 ▸ hA1
  have hD1J : C.arc a k ⊆ J := by rw [← hcar]; exact C.arc_subset_carrier a k
  have hD2J : C.arc (a + (k : ZMod (m + 3))) (m + 3 - k) ⊆ J := by
    rw [← hcar]; exact C.arc_subset_carrier _ _
  -- 3. The crosscut, as a vertex list in each direction and as an edge list.
  obtain ⟨ws, hwsne, hwhead, hwlast, hwpoly⟩ := hParc.exists_poly_eq hPpoly hpq
  obtain ⟨ws', hwsne', hwhead', hwlast', hwpoly'⟩ := hParc.reverse.exists_poly_eq hPpoly hpq.symm
  have hKcover : cover (segsOf ws) = P := by
    rw [cover_segsOf_eq (a := p) (b := q) (by rw [hwpoly]; exact hParc.left_mem)
      (by rw [hwpoly]; exact hParc.right_mem) hpq, hwpoly]
  have hKchain : IsChainFrom (segsOf ws) p q := by
    have h := isChainFrom_segsOf ws hwsne
    rwa [hwhead, hwlast] at h
  -- 4. The two curves of the split are separating: each is an arc glued to the crosscut.
  have hpolyD1P : IsPolygonal (C.arc a k ∪ P) :=
    ⟨C.arcList a k ++ ws', by
      rw [poly_append_of_eq (C.arcList_ne_nil a k) hwsne'
          (by rw [PrePolygon.getLast_arcList k C a, hvb, hwhead']),
        PrePolygon.poly_arcList_of_pos C a hk1, hwpoly']⟩
  have hpolyD2P : IsPolygonal (C.arc (a + (k : ZMod (m + 3))) (m + 3 - k) ∪ P) :=
    ⟨C.arcList (a + (k : ZMod (m + 3))) (m + 3 - k) ++ ws, by
      rw [poly_append_of_eq (C.arcList_ne_nil _ _) hwsne
          (by rw [PrePolygon.getLast_arcList (m + 3 - k) C _, zmod_add_sub_cancel hk3 a, hva,
            hwhead]),
        PrePolygon.poly_arcList_of_pos C _ (by omega : 1 ≤ m + 3 - k), hwpoly]⟩
  have hmeetP : ∀ (S : Set Plane), S ⊆ J → ∀ w ∈ S, w ∈ P → w = p ∨ w = q := by
    intro S hSJ w hw hwP
    have hmem : w ∈ ({p, q} : Set Plane) := by rw [← hPJ]; exact ⟨hwP, hSJ hw⟩
    simpa using hmem
  have hJ1 : IsSeparating (C.arc a k ∪ P) :=
    isSeparating_of_isJordanCurve (isJordanCurve_union harc1 hParc (hmeetP _ hD1J)) hpolyD1P
  have hJ2 : IsSeparating (C.arc (a + (k : ZMod (m + 3))) (m + 3 - k) ∪ P) :=
    isSeparating_of_isJordanCurve (isJordanCurve_union harc2 hParc (hmeetP _ hD2J)) hpolyD2P
  -- 5. A ray direction transverse to every edge in play.
  obtain ⟨u, hu, hlev⟩ := exists_direction_hgt_ne (C.pieces ++ segsOf ws) (by
    intro Q hQ
    rcases List.mem_append.1 hQ with h | h
    · exact C.pieces_nondeg Q h
    · exact segsOf_nondeg ws Q h)
  have hlevC : ∀ Q ∈ C.pieces, hgt u Q.1 ≠ hgt u Q.2 :=
    fun Q hQ => hlev Q (List.mem_append_left _ hQ)
  have hlevK : ∀ Q ∈ segsOf ws, hgt u Q.1 ≠ hgt u Q.2 :=
    fun Q hQ => hlev Q (List.mem_append_right _ hQ)
  have hlev1 : ∀ Q ∈ C.arcPieces a k ++ segsOf ws, hgt u Q.1 ≠ hgt u Q.2 :=
    hgt_ne_append (PrePolygon.arcPieces_hgt_ne hlevC) hlevK
  have hlev2 : ∀ Q ∈ C.arcPieces (a + (k : ZMod (m + 3))) (m + 3 - k) ++ segsOf ws,
      hgt u Q.1 ≠ hgt u Q.2 := hgt_ne_append (PrePolygon.arcPieces_hgt_ne hlevC) hlevK
  have hchain1 : IsChainFrom (C.arcPieces a k) p q := by
    have h := C.isChainFrom_arcPieces a k
    rwa [hva, hvb] at h
  have hchain2 : IsChainFrom (C.arcPieces (a + (k : ZMod (m + 3))) (m + 3 - k)) q p := by
    have h := C.isChainFrom_arcPieces (a + (k : ZMod (m + 3))) (m + 3 - k)
    rw [zmod_add_sub_cancel hk3 a] at h
    rwa [hva, hvb] at h
  have hclosed1 : IsClosedChain (C.arcPieces a k ++ segsOf ws) :=
    hchain1.isClosedChain_append hKchain
  have hclosed2 : IsClosedChain
      (C.arcPieces (a + (k : ZMod (m + 3))) (m + 3 - k) ++ segsOf ws) :=
    isChainFrom_self_iff.1 (hchain2.append hKchain)
  have hcov1 : cover (C.arcPieces a k ++ segsOf ws) = C.arc a k ∪ P := by
    rw [cover_append, hKcover]
    rfl
  have hcov2 : cover (C.arcPieces (a + (k : ZMod (m + 3))) (m + 3 - k) ++ segsOf ws)
      = C.arc (a + (k : ZMod (m + 3))) (m + 3 - k) ∪ P := by
    rw [cover_append, hKcover]
    rfl
  -- 6. Lemma 2.7: the two crossing counts add up to the curve's, at every point.
  have hsplit : ∀ w : Plane,
      parity u (C.arcPieces a k ++ segsOf ws) w
        + parity u (C.arcPieces (a + (k : ZMod (m + 3))) (m + 3 - k) ++ segsOf ws) w
        = parity u C.pieces w :=
    fun w => parity_split u (C.sameEdges_arcPieces_split a hk3) (List.Perm.refl _)
      (List.Perm.refl _) w
  -- 7. Outside both spliced curves the two counts vanish, and the sum cannot then be `1`.
  have main : x ∈ inside (C.arc a k ∪ P) ∨
      x ∈ inside (C.arc (a + (k : ZMod (m + 3))) (m + 3 - k) ∪ P) := by
    by_contra hcon
    push Not at hcon
    obtain ⟨hn1, hn2⟩ := hcon
    have hxJ : x ∉ J := (mem_inside_iff.1 hx).1
    have hx1 : x ∉ C.arc a k ∪ P := by
      rintro (h | h)
      exacts [hxJ (hD1J h), hxP h]
    have hx2 : x ∉ C.arc (a + (k : ZMod (m + 3))) (m + 3 - k) ∪ P := by
      rintro (h | h)
      exacts [hxJ (hD2J h), hxP h]
    have hout1 : x ∈ outside (C.arc a k ∪ P) := by
      have hm : x ∈ inside (C.arc a k ∪ P) ∪ outside (C.arc a k ∪ P) := by
        rw [inside_union_outside]; exact hx1
      exact hm.resolve_left hn1
    have hout2 : x ∈ outside (C.arc (a + (k : ZMod (m + 3))) (m + 3 - k) ∪ P) := by
      have hm : x ∈ inside (C.arc (a + (k : ZMod (m + 3))) (m + 3 - k) ∪ P) ∪
          outside (C.arc (a + (k : ZMod (m + 3))) (m + 3 - k) ∪ P) := by
        rw [inside_union_outside]; exact hx2
      exact hm.resolve_left hn2
    have hp1 : parity u (C.arcPieces a k ++ segsOf ws) x = 0 :=
      parity_eq_zero_of_mem_outside_cover hu hlev1 hclosed1 (by rw [hcov1]; exact hJ1)
        (by rw [hcov1]; exact hout1)
    have hp2 : parity u (C.arcPieces (a + (k : ZMod (m + 3))) (m + 3 - k) ++ segsOf ws) x = 0 :=
      parity_eq_zero_of_mem_outside_cover hu hlev2 hclosed2 (by rw [hcov2]; exact hJ2)
        (by rw [hcov2]; exact hout2)
    have hkey := hsplit x
    rw [hp1, hp2, C.parity_eq_one_of_mem_inside hu hlevC
      (show x ∈ inside C.carrier by rw [hcar]; exact hx)] at hkey
    exact absurd hkey (by decide)
  -- 8. Read the conclusion off the identification of the two arcs.
  rcases hids with ⟨e1, e2⟩ | ⟨e1, e2⟩
  · rw [e1, e2]; exact main
  · rw [e1, e2]; exact main.symm

end Schoenflies

namespace Graph

open scoped Graph

open Schoenflies

variable {β : Type*} {H F : Graph Plane β} {drawing : β → ℝ → Plane}

/-! ## What a walk visits lies on what it draws

`Graph.IsDrawing.mem_walkVertices_of_mem_edgesCover` goes the other way; this direction is the
first half of the proof of `Graph.IsDrawing.pointSet_pathGraphOf`, extracted. -/

/-- **Every vertex a nonempty walk visits lies on what the walk draws.** The source is an end of
the first edge; every other visited vertex is an end of one of the edges by definition. -/
theorem IsDrawing.mem_edgesCover_of_mem_walkVertices (h : IsDrawing H drawing) {u v y : Plane}
    {W : List β} (hW : H.IsWalk u W v) (hne : W ≠ []) (hy : y ∈ H.walkVertices u W) :
    y ∈ edgesCover drawing W := by
  rcases mem_walkVertices_iff.1 hy with rfl | ⟨g, hg, hinc⟩
  · exact hW.left_mem_edgesCover h hne
  · exact mem_edgesCover hg (h.inc_mem_edgeArc hinc)

/-! ## The geometric half of the descent step

`Graph.CrosscutEncloses` of `Schoenflies/OuterChain.lean`, plus the hypothesis it is missing. -/

/-- **`Graph.CrosscutEncloses` with the clause it is missing**: `x` is off the drawing of `H`.

Without it the statement is false — see the module docstring. `Graph.CrosscutEncloses` puts `x`
inside the cycle `C` and nothing more, so a crosscut running inside `C` may pass through `x`; then
`x` lies on both spliced curves and is inside neither. Everything else is
`Graph.CrosscutEncloses` verbatim, so that the substitution into
`Graph.IsPlaneChain.descent_of_crosscut` is mechanical once `Graph.Descent` carries the same
clause. -/
def CrosscutEnclosesOff (drawing : β → ℝ → Plane) (x : Plane) : Prop :=
  ∀ (H F : Graph Plane β), H.Finite → IsDrawing H drawing →
    (∀ g ∈ E(H), IsPolygonal (edgeArc drawing g)) → x ∈ exterior H drawing →
    ∀ (e : β) (u v a b : Plane) (D R D₁ D₂ : List β),
      H.IsCycleThrough e u v D → IsCycleCrosscut H F e u v D a b R D₁ D₂ →
      x ∈ inside (edgesCover drawing (e :: D)) →
      ∀ (e₁ e₂ : β) (u₁ v₁ u₂ v₂ : Plane) (T₁ T₂ : List β),
        H.IsCycleThrough e₁ u₁ v₁ T₁ → H.IsCycleThrough e₂ u₂ v₂ T₂ →
        (e₁ :: T₁).Perm (D₁ ++ R) → (e₂ :: T₂).Perm (D₂ ++ R) →
        x ∈ inside (edgesCover drawing (e₁ :: T₁)) ∨
          x ∈ inside (edgesCover drawing (e₂ :: T₂))

/-- **The geometric half of the descent step of `lem:outer-chain`.** "The path `R` lies on one side
of `C` and is a crosscut there; by `thm:polygonal-crosscut`, exactly one of the two cycles
`R ∪ C₁`, `R ∪ C₂` encloses `x`" — weakened to *at least* one, and with `x` required to be off the
drawing.

Everything geometric is `Schoenflies.crosscut_inside_at_least_one`; what happens here is the
translation of the graph data into its hypotheses. The two arcs of the cycle are arcs of the plane
by `Graph.IsDrawing.path_isArcBetween`, they cover the cycle's realisation because their edge lists
do, and they meet exactly at the two cut points by `Schoenflies.two_arcs_inter_of_union` — which is
why `Graph.IsCycleCrosscut` gets away with not recording that. That the crosscut meets the cycle
only at its ends is the `edges_new` and `interior` clauses read through
`Graph.IsDrawing.edge_inter`. -/
theorem crosscutEnclosesOff (drawing : β → ℝ → Plane) (x : Plane) :
    CrosscutEnclosesOff drawing x := by
  intro H F _ hd hpoly hxext e u v a b D R D₁ D₂ hcyc hcc hin e₁ e₂ u₁ v₁ u₂ v₂ T₁ T₂ _ _ hp₁ hp₂
  have hab : a ≠ b := hcc.ne
  have hRne : R ≠ [] := hcc.isPath.ne_nil hab
  have hD1ne : D₁ ≠ [] := hcc.arc₁.ne_nil hab
  have hD2ne : D₂ ≠ [] := hcc.arc₂.ne_nil hab.symm
  -- A cycle's detour is nonempty: its named edge joins two distinct vertices.
  have hDne : D ≠ [] := fun h0 =>
    hd.ne_of_isLink hcyc.isLink (h0 ▸ hcyc.isPath.isWalk).eq_of_nil
  -- The realisation of the cycle, and of the three edge lists.
  have hJcurve : IsJordanCurve (edgesCover drawing (e :: D)) := hd.cycle_isJordanCurve hcyc
  have hJpoly : IsPolygonal (edgesCover drawing (e :: D)) :=
    hd.isPolygonal_edgesCover hpoly hcyc.isWalk_cons (List.cons_ne_nil _ _)
  have hPpoly : IsPolygonal (edgesCover drawing R) :=
    hd.isPolygonal_edgesCover hpoly hcc.isPath.isWalk hRne
  have hA1 : IsArcBetween (edgesCover drawing D₁) a b := hd.path_isArcBetween hcc.arc₁ hD1ne
  have hA2 : IsArcBetween (edgesCover drawing D₂) a b :=
    (hd.path_isArcBetween hcc.arc₂ hD2ne).reverse
  have hParc : IsArcBetween (edgesCover drawing R) a b := hd.path_isArcBetween hcc.isPath hRne
  -- The two arcs cover the cycle, because their edge lists do.
  have hunion : edgesCover drawing D₁ ∪ edgesCover drawing D₂ = edgesCover drawing (e :: D) := by
    rw [← edgesCover_append]
    exact edgesCover_perm hcc.split
  -- The cut points lie on the cycle's realisation.
  have hcut : ∀ y : Plane, y ∈ H.walkVertices u D → y ∈ edgesCover drawing (e :: D) := by
    intro y hy
    exact edgesCover_mono (fun g hg => List.mem_cons_of_mem _ hg)
      (hd.mem_edgesCover_of_mem_walkVertices hcyc.isPath.isWalk hDne hy)
  -- **"No edge of `R` is an edge of `C`; its internal vertices do not lie on `C`."** Two distinct
  -- edges meet only at a vertex incident with both, so a common point of the two realisations is
  -- a vertex of the crosscut and of the cycle, hence one of the two cut points.
  have hPJ : edgesCover drawing R ∩ edgesCover drawing (e :: D) = {a, b} := by
    refine Set.Subset.antisymm (fun z hz => ?_) ?_
    · obtain ⟨hzR, hzJ⟩ := hz
      obtain ⟨g, hg, hzg⟩ := mem_edgesCover_iff.1 hzR
      obtain ⟨g', hg', hzg'⟩ := mem_edgesCover_iff.1 hzJ
      have hne : g ≠ g' := by
        rintro rfl
        refine hcc.edges_new g hg ?_
        rcases List.mem_cons.1 hg' with rfl | h
        · exact List.mem_append_right _ (List.mem_singleton_self _)
        · exact List.mem_append_left _ h
      obtain ⟨-, hincg, hincg'⟩ := hd.edge_inter (hcc.isPath.edge_mem hg)
        (hcyc.mem_edgeSet_cons hg') hne hzg hzg'
      have hzR' : z ∈ H.walkVertices a R := mem_walkVertices_of_mem_covered ⟨g, hg, hincg⟩
      have hzD : z ∈ H.walkVertices u D := by
        rcases List.mem_cons.1 hg' with rfl | h
        · rcases hincg'.eq_or_eq_of_isLink hcyc.isLink with rfl | rfl
          · exact mem_walkVertices_self
          · exact hcyc.isPath.target_mem_walkVertices
        · exact mem_walkVertices_of_mem_covered ⟨g', h, hincg'⟩
      rcases eq_or_ne z a with rfl | hza
      · exact Set.mem_insert _ _
      rcases eq_or_ne z b with rfl | hzb
      · exact Set.mem_insert_of_mem _ rfl
      exact absurd hzD (hcc.interior z hzR' hza hzb)
    · rintro z (rfl | rfl)
      · exact ⟨hParc.left_mem, hcut z hcc.mem_left⟩
      · exact ⟨hParc.right_mem, hcut z hcc.mem_right⟩
  -- **The clause `Graph.CrosscutEncloses` is missing**: `x` is off the crosscut, because it is off
  -- the whole drawing.
  have hxP : x ∉ edgesCover drawing R := fun hxR =>
    hxext (edgesCover_subset_pointSet (fun g hg => hcc.isPath.edge_mem hg) hxR)
  have hmain := crosscut_inside_at_least_one hJcurve hJpoly hPpoly hA1 hA2 hunion hParc hPJ
    hin hxP
  -- The two spliced cycles draw exactly the two unions.
  have hc₁ : edgesCover drawing (e₁ :: T₁) = edgesCover drawing D₁ ∪ edgesCover drawing R := by
    rw [edgesCover_perm hp₁, edgesCover_append]
  have hc₂ : edgesCover drawing (e₂ :: T₂) = edgesCover drawing D₂ ∪ edgesCover drawing R := by
    rw [edgesCover_perm hp₂, edgesCover_append]
  rw [hc₁, hc₂]
  exact hmain

/-! ## `lem:outer-chain` needs only the combinatorial half now

The extra hypothesis of `Graph.CrosscutEnclosesOff` does **not** have to be threaded through
`Graph.Descent`: the chain hypothesis `Graph.OuterOnPairs` already puts `x` off the whole chain
(`Graph.IsPlaneChain.mem_exterior_chain`), and every block of the chain lies inside it. So the
repair costs the interface nothing at all — `Graph.Descent` is used here exactly as it stands on
`main`, and the two theorems below are drop-in replacements for
`Graph.IsPlaneChain.descent_of_crosscut` and `Graph.IsPlaneChain.outer_chain_of_crosscut` with
`Graph.CrosscutEncloses` discharged. -/

namespace IsPlaneChain

variable {Γ : ℕ → Graph Plane β} {G : Graph Plane β} {n : ℕ} {x : Plane}

/-- **The descent step from its two halves**, with the geometric half taken in the corrected form
`Graph.CrosscutEnclosesOff`. The missing clause "`x` is off the drawing of the block" is supplied
from `Graph.OuterOnPairs`, so `Graph.Descent` is produced with its statement on `main` unchanged.
-/
theorem descent_of_crosscutOff (h : IsPlaneChain Γ drawing G n)
    (hout : OuterOnPairs Γ drawing n x) (hce : CrosscutExists Γ drawing n x)
    (hcen : CrosscutEnclosesOff drawing x) : Descent Γ drawing n x := by
  have hext : x ∈ exterior (chainUnion Γ 0 n) drawing := h.mem_exterior_chain hout
  intro i m him e u v D hcyc hin hA hB
  -- Every block of the chain sits inside the whole chain, so `x` is off it too.
  have hblock : chainUnion Γ i (m + 2) ≤ chainUnion Γ 0 n :=
    chainUnion_le fun p _ hp' =>
      h.le_block (i := 0) (m := n) (by omega) (Nat.zero_le p) (by omega)
  have hxb : x ∈ exterior (chainUnion Γ i (m + 2)) drawing :=
    fun hx => hext (pointSet_mono hblock hx)
  obtain ⟨a, b, R, D₁, D₂, hcc⟩ := hce i m him e u v D hcyc hin hA hB
  obtain ⟨e₁, e₂, u₁, v₁, u₂, v₂, T₁, T₂, hc₁, hc₂, hp₁, hp₂⟩ := exists_spliced_cycles hcyc hcc
  exact exists_cycle_edgesOutside_lt hcyc hcc.split.symm hcc.edges_mem hcc.outside₁ hcc.outside₂
    hc₁ hc₂ hp₁ hp₂
    (hcen _ _ (h.block_finite him) (h.block_isDrawing him) (h.block_polygonal him) hxb
      e u v a b D R D₁ D₂ hcyc hcc hin e₁ e₂ u₁ v₁ u₂ v₂ T₁ T₂ hc₁ hc₂ hp₁ hp₂)

/-- **`lem:outer-chain` (outer face of a chain), with the geometric half of the descent step
discharged.** Only `Graph.CrosscutExists` — the purely combinatorial construction of the crosscut
— is still assumed.

This is `Graph.IsPlaneChain.outer_chain_of_crosscut` with the argument `hcen` supplied by
`Graph.crosscutEnclosesOff`. -/
theorem outer_chain_of_crosscutExists (h : IsPlaneChain Γ drawing G n)
    (hout : OuterOnPairs Γ drawing n x) (hce : CrosscutExists Γ drawing n x) :
    x ∈ exterior (chainUnion Γ 0 n) drawing ∧
      ¬ IsBounded (face (chainUnion Γ 0 n) drawing x) :=
  h.outer_chain hout (h.descent_of_crosscutOff hout hce (crosscutEnclosesOff drawing x))

end IsPlaneChain

end Graph


==> anc/P5-kernel-deficit-lean-v6/vendor/schoenflies-lean/Schoenflies/CrosscutExists.lean <==
/-
Copyright (c) 2026 Álvaro Begué. All rights reserved.
Released under Apache 2.0 license as described in the file LICENSE.
Authors: Álvaro Begué
-/
import Schoenflies.OuterChain

/-!
# Building the crosscut of the outer-chain descent

`Graph.CrosscutExists`, the combinatorial half of the descent step of `lem:outer-chain`,
discharged. Nothing here is geometric: the only fact about the plane that enters is
`Graph.IsPlaneChain.disjoint_block_far`, "`Γ j` meets the earlier chain only through
`Γ (j-1)`", and it is used exactly twice, to say that a vertex cannot lie on both
`Γ i ∪ ⋯ ∪ Γ (j-2)` and `Γ j`.

## The blueprint's argument, and how it is formalised here

The blueprint chooses points `a, b` in the relative interiors of an edge of `Γ j` and an edge
of the earlier chain, cuts the cycle `C` there, observes that each of the two arcs must meet
`Γ (j-1)`, and takes a minimum-length path of `Γ (j-1)` between two *maximal subpaths of
`C ∩ Γ (j-1)`* lying on different arcs.

Cutting a cycle at interior points of two of its edges is, combinatorially, the statement that
two distinct edges `g₁ ≠ g₂` of the cycle split the remaining edges into two arcs
(`Graph.IsCycleThrough.split_at_edges`): the closed walk reads

  `… ─g₁→ p ─W₁→ q ─g₂→ q' ─W₂→ p' ─g₁→ …`

and the two arcs are `W₁` and `W₂`, whose visited sets `S₁`, `S₂` are **disjoint** and
**cover** the vertices of the cycle. That pair of facts replaces the notion of a maximal
subpath entirely:

* "`a` and `b` lie on different maximal subpaths of `C ∩ Γ (j-1)`" becomes `a ∈ S₁`, `b ∈ S₂`;
* the property of maximal subpaths that the argument actually consumes — that no subpath of
  `C ∩ Γ (j-1)` joins two of them — becomes `Graph.exists_isCycleCrosscut`'s hypothesis
  `hpres`: *every edge of the cycle that `Γ (j-1)` also has keeps both of its ends on the same
  side*. That is immediate here, because the only cycle edges joining the two sides are `g₁`
  and `g₂`, and neither is an edge of `Γ (j-1)`.

With that, walking along cycle edges of `Γ (j-1)` cannot cross from `S₁` to `S₂`, and all four
minimality clauses of `Graph.IsCycleCrosscut` fall out of one minimisation: among all walks of
`Γ (j-1)` from `S₁` to `S₂`, take one of least length.

* it is a path, because any walk between its own two ends is a competitor
  (`Graph.IsWalk.isPath_of_minLength`);
* its internal vertices miss `C`, because a vertex of `C` on it lies in `S₁` or in `S₂`, and
  either way one of the two halves is a strictly shorter competitor;
* no edge of it is an edge of `C`: such an edge has both ends on `C`, hence both ends among
  `{a, b}` by the previous clause, hence joins `S₁` to `S₂` while lying in `Γ (j-1)`, which
  `hpres` forbids;
* each arc of `C` between `a` and `b` carries an edge outside `Γ (j-1)`, since otherwise the
  arc itself would be a walk of cycle edges of `Γ (j-1)` from `S₁` to `S₂`.

## Two general lemmas

`Graph.IsPath.split_at_edge` (cut a path at one of its edges, with the two freshness clauses
`Graph.IsCycleThrough.split_aux` asks for) and `Graph.IsCycleThrough.rotate` (present a cycle
through any one of its edges) are general facts about walks with nothing to do with this
development; they are the missing companions of `Graph.IsPath.split_meet` and
`Graph.IsCycleThrough.split_at` and belong in `Schoenflies/Graph/Walk.lean` and
`Schoenflies/FaceCyclesProof.lean` respectively.

## Blueprint

* `Graph.IsPath.split_at_edge`, `Graph.IsCycleThrough.rotate`,
  `Graph.IsCycleThrough.split_at_edges` — "choose points `a, b` in the relative interiors of
  these two edges. The two arcs of the cycle `C` from `a` to `b` are internally disjoint",
  read combinatorially (`lem:outer-chain`).
* `Graph.exists_isCycleCrosscut` — "since `Γ_{j-1}` is connected, there is a path in `Γ_{j-1}`
  from `P` to `C ∖ V(P)`. Choose such a path `R` of minimum length …", the whole minimality
  paragraph of `lem:outer-chain`, with the chain abstracted away into the two sides `S₁, S₂`.
* `Graph.IsPlaneChain.crosscutExists` — **`Graph.CrosscutExists`**, the combinatorial half of
  the descent step of `lem:outer-chain`.
-/

open Set Schoenflies
open scoped Graph

namespace Graph

/-! ## Cutting a path at an edge, and rotating a cycle -/

section General

variable {α β : Type*} {G : Graph α β}

/-- **A path cut at one of its edges.** The two extra clauses are exactly what
`Graph.IsCycleThrough.split_aux` asks for: the near half never returns to the far end of the
cut edge, and a vertex reached by both halves is the near end of it.

This is the edge-indexed companion of `Graph.IsPath.split_meet`, which cuts at a vertex. -/
theorem IsPath.split_at_edge {u v : α} {W : List β} {g : β} (h : G.IsPath u W v) (hg : g ∈ W) :
    ∃ (W₁ W₂ : List β) (c d : α), W = W₁ ++ g :: W₂ ∧ G.IsPath u W₁ c ∧ G.IsLink g c d ∧
      G.IsPath d W₂ v ∧ c ∉ G.walkVertices d W₂ ∧
      ∀ z ∈ G.walkVertices u W₁, z ∈ G.walkVertices c (g :: W₂) → z = c := by
  induction h with
  | nil => simp at hg
  | @cons u w v f W hl hW hfresh ih =>
    rcases List.mem_cons.1 hg with rfl | hg'
    · exact ⟨[], W, u, w, rfl, .nil hl.left_mem, hl, hW, hfresh, fun z hz _ => by simpa using hz⟩
    obtain ⟨W₁, W₂, c, d, hWeq, h₁, hlg, h₂, hcd, hmeet⟩ := ih hg'
    have hsub₁ : W₁ ⊆ W := by rw [hWeq]; exact List.subset_append_left _ _
    have hsub₂ : g :: W₂ ⊆ W := by rw [hWeq]; exact List.subset_append_right _ _
    refine ⟨f :: W₁, W₂, c, d, by rw [hWeq]; rfl,
      .cons hl h₁ fun hmem => hfresh (walkVertices_mono hsub₁ hmem), hlg, h₂, hcd,
      fun z hz hz' => ?_⟩
    rcases mem_walkVertices_cons hl hz with hzu | hz''
    · -- The source of the extended prefix is fresh, so it cannot be reached by the far half.
      exfalso
      subst hzu
      refine hfresh ?_
      rcases mem_walkVertices_iff.1 hz' with heq | hcov
      · rw [heq]; exact walkVertices_mono hsub₁ h₁.target_mem_walkVertices
      · exact mem_walkVertices_of_mem_covered (coveredVertices_mono hsub₂ hcov)
    · exact hmeet z hz'' hz'

/-- **A cycle presented through any one of its edges.** `Graph.IsCycleThrough` names one edge
and one path; this re-presents the same cycle with a different edge named, which is what an
argument that has to start walking at a *given* edge needs. -/
theorem IsCycleThrough.rotate {e g : β} {u v : α} {D : List β} (hc : G.IsCycleThrough e u v D)
    (hg : g ∈ e :: D) :
    ∃ (c d : α) (W : List β), G.IsCycleThrough g c d W ∧ (g :: W).Perm (e :: D) := by
  rcases List.mem_cons.1 hg with rfl | hgD
  · exact ⟨u, v, D, hc, List.Perm.refl _⟩
  obtain ⟨A, B, c, d, hD, hA, hlg, hB, hcd, hmeet⟩ := hc.isPath.split_at_edge hgD
  have hne : c ≠ d := fun hh => hcd (hh ▸ mem_walkVertices_self)
  have hY : G.IsPath c [g] d := IsPath.single hlg hne
  -- A vertex reached both by the cut edge and by the far half is the far end of the cut edge.
  have hM2 : ∀ z ∈ G.walkVertices c [g], z ∈ G.walkVertices d B → z = d := by
    intro z hz hz'
    rcases mem_walkVertices_iff.1 hz with rfl | ⟨f, hf, hinc⟩
    · exact absurd hz' hcd
    obtain rfl : f = g := by simpa using hf
    rcases hinc.eq_or_eq_of_isLink hlg with rfl | rfl
    · exact absurd hz' hcd
    · rfl
  obtain ⟨hpath, hperm, -⟩ :=
    hc.split_aux (X := A) (Y := [g]) (Z := B) (by rw [hD]; rfl) hA hY hB hne hmeet hM2
  -- The rotated cycle does not reuse its own named edge.
  have hnodup : (A ++ g :: B).Nodup := hD ▸ hc.isPath.nodup
  obtain ⟨-, hnd, -⟩ := List.nodup_append.1 hnodup
  have hgB : g ∉ B := (List.nodup_cons.1 hnd).1
  have hgA : g ∉ A := fun hmem =>
    List.disjoint_of_nodup_append hnodup hmem List.mem_cons_self
  have hge : g ≠ e := fun hh => hc.notMem (hh ▸ hgD)
  refine ⟨d, c, B ++ e :: A, ⟨hlg.symm, hpath, ?_⟩, hperm⟩
  simp only [List.mem_append, List.mem_cons, not_or]
  exact ⟨hgB, hge, hgA⟩

/-- Both ends of an edge of a cycle are vertices of the cycle. -/
theorem IsCycleThrough.mem_walkVertices_of_inc {e f : β} {u v z : α} {D : List β}
    (hc : G.IsCycleThrough e u v D) (hf : f ∈ e :: D) (hz : G.Inc f z) :
    z ∈ G.walkVertices u D := by
  rcases List.mem_cons.1 hf with rfl | hfD
  · rcases hz.eq_or_eq_of_isLink hc.isLink with rfl | rfl
    · exact mem_walkVertices_self
    · exact hc.isPath.target_mem_walkVertices
  · exact mem_walkVertices_of_mem_covered ⟨f, hfD, hz⟩

/-- **A cycle cut at two of its edges is two arcs.** This is the blueprint's "choose points
`a, b` in the relative interiors of these two edges; the two arcs of the cycle `C` from `a` to
`b` are internally disjoint", with the two interior points replaced by the two edges
themselves: the closed walk reads `… ─g₁→ p ─W₁→ q ─g₂→ q' ─W₂→ p' ─g₁→ …`, and the two arcs
`W₁, W₂` visit disjoint sets of vertices which together are all the vertices of the cycle. -/
theorem IsCycleThrough.split_at_edges {e g₁ g₂ : β} {u v : α} {D : List β}
    (hc : G.IsCycleThrough e u v D) (hg₁ : g₁ ∈ e :: D) (hg₂ : g₂ ∈ e :: D) (hne : g₁ ≠ g₂) :
    ∃ (p p' q q' : α) (W₁ W₂ : List β),
      G.IsLink g₁ p' p ∧ G.IsPath p W₁ q ∧ G.IsLink g₂ q q' ∧ G.IsPath q' W₂ p' ∧
        (g₁ :: (W₁ ++ g₂ :: W₂)).Perm (e :: D) ∧
        Disjoint (G.walkVertices p W₁) (G.walkVertices q' W₂) ∧
        G.walkVertices u D = G.walkVertices p W₁ ∪ G.walkVertices q' W₂ := by
  obtain ⟨p, p', Wc, hrot, hrperm⟩ := hc.rotate hg₁
  have hg₂c : g₂ ∈ Wc := by
    rcases List.mem_cons.1 (hrperm.mem_iff.2 hg₂) with rfl | hmem
    · exact absurd rfl hne
    · exact hmem
  obtain ⟨W₁, W₂, q, q', hWc, hW₁, hlg₂, hW₂, hqfresh, hmeet⟩ := hrot.isPath.split_at_edge hg₂c
  have hperm : (g₁ :: (W₁ ++ g₂ :: W₂)).Perm (e :: D) := by rw [← hWc]; exact hrperm
  -- The far arc's vertices are among those the cut edge reaches, so a vertex of both arcs
  -- would be the near end of `g₂`, which the far arc misses.
  have hsub : G.walkVertices q' W₂ ⊆ G.walkVertices q (g₂ :: W₂) := by
    intro z hz
    rcases mem_walkVertices_iff.1 hz with rfl | hcov
    · exact mem_walkVertices_of_mem_covered ⟨g₂, List.mem_cons_self, hlg₂.inc_right⟩
    · exact mem_walkVertices_of_mem_covered (coveredVertices_mono (List.subset_cons_self _ _) hcov)
  have hdisj : Disjoint (G.walkVertices p W₁) (G.walkVertices q' W₂) := by
    rw [Set.disjoint_left]
    intro z hz₁ hz₂
    obtain rfl : z = q := hmeet z hz₁ (hsub hz₂)
    exact hqfresh hz₂
  -- Every vertex of the cycle lies on one of the two arcs, and conversely.
  have hmemC : ∀ (f : β) (z : α), f ∈ e :: D → G.Inc f z → z ∈ G.walkVertices u D :=
    fun _ _ hf hz => hc.mem_walkVertices_of_inc hf hz
  refine ⟨p, p', q, q', W₁, W₂, hrot.isLink.symm, hW₁, hlg₂, hW₂, hperm, hdisj,
    Set.Subset.antisymm (fun z hz => ?_) (Set.union_subset (fun z hz => ?_) fun z hz => ?_)⟩
  · -- A vertex of the cycle lies on an edge of it, hence on one of the two arcs.
    have hcov : z ∈ G.coveredVertices (e :: D) := by
      rcases mem_walkVertices_iff.1 hz with rfl | hcov
      · exact ⟨e, List.mem_cons_self, hc.isLink.inc_left⟩
      · exact coveredVertices_mono (List.subset_cons_self _ _) hcov
    obtain ⟨f, hf, hinc⟩ := hcov
    rcases List.mem_cons.1 (hperm.mem_iff.2 hf) with rfl | hf'
    · rcases hinc.eq_or_eq_of_isLink hrot.isLink with rfl | rfl
      · exact Or.inl mem_walkVertices_self
      · exact Or.inr hW₂.target_mem_walkVertices
    rcases List.mem_append.1 hf' with hf'' | hf''
    · exact Or.inl (mem_walkVertices_of_mem_covered ⟨f, hf'', hinc⟩)
    rcases List.mem_cons.1 hf'' with rfl | hf'''
    · rcases hinc.eq_or_eq_of_isLink hlg₂ with rfl | rfl
      · exact Or.inl hW₁.target_mem_walkVertices
      · exact Or.inr mem_walkVertices_self
    · exact Or.inr (mem_walkVertices_of_mem_covered ⟨f, hf''', hinc⟩)
  · rcases mem_walkVertices_iff.1 hz with heq | ⟨f, hf, hinc⟩
    · rw [heq]; exact hmemC g₁ p hg₁ hrot.isLink.inc_left
    · exact hmemC f z (hperm.mem_iff.1 (List.mem_cons_of_mem _ (List.mem_append_left _ hf))) hinc
  · rcases mem_walkVertices_iff.1 hz with heq | ⟨f, hf, hinc⟩
    · rw [heq]; exact hmemC g₂ q' hg₂ hlg₂.inc_right
    · exact hmemC f z (hperm.mem_iff.1
        (List.mem_cons_of_mem _ (List.mem_append_right _ (List.mem_cons_of_mem _ hf)))) hinc

/-! ## The crosscut, from a two-sided cycle and a connected subgraph -/

/-- **The minimality paragraph of `lem:outer-chain`, with the chain abstracted away.**

The cycle `e :: D` of `H` has its vertices split into two disjoint sides `S₁, S₂` — in the
application, the two arcs cut off by an edge of `Γ j` and an edge of the earlier chain — in
such a way that no edge of the cycle lying in `F` joins the two sides (`hpres`). If `F` is
connected and has a vertex on each side, then a minimum-length path of `F` from one side to
the other is a crosscut of the cycle in the sense of `Graph.IsCycleCrosscut`.

`hpres` is what the blueprint's *maximal subpaths of `C ∩ Γ (j-1)`* are for: it is the only
property of them the argument uses, and here it is a one-line consequence of the two cut edges
being outside `F`. -/
theorem exists_isCycleCrosscut {H F : Graph α β} {e : β} {u v : α} {D : List β}
    (hcyc : H.IsCycleThrough e u v D) (hFH : F ≤ H) {S₁ S₂ : Set α}
    (hdisj : Disjoint S₁ S₂) (hcover : H.walkVertices u D = S₁ ∪ S₂)
    (hpres : ∀ f ∈ e :: D, f ∈ E(F) → ∀ z w, H.IsLink f z w → (z ∈ S₁ ↔ w ∈ S₁))
    (hconn : F.Connected) (ha : ∃ a ∈ S₁, a ∈ V(F)) (hb : ∃ b ∈ S₂, b ∈ V(F)) :
    ∃ (a b : α) (R D₁ D₂ : List β), IsCycleCrosscut H F e u v D a b R D₁ D₂ := by
  classical
  -- Walking along cycle edges that `F` also has never crosses from one side to the other.
  have hside : ∀ (a' b' : α) (T : List β), H.IsWalk a' T b' → (∀ f ∈ T, f ∈ E(F)) →
      (∀ f ∈ T, f ∈ e :: D) → a' ∈ S₁ → b' ∈ S₁ := by
    intro a' b' T hw
    induction hw with
    | nil => exact fun _ _ hm => hm
    | @cons z w b' f T hl hW ih =>
      intro hFe hCe hz
      exact ih (fun f' hf' => hFe f' (List.mem_cons_of_mem _ hf'))
        (fun f' hf' => hCe f' (List.mem_cons_of_mem _ hf'))
        ((hpres f (hCe f List.mem_cons_self) (hFe f List.mem_cons_self) z w hl).1 hz)
  -- **"Choose such a path `R` of minimum length."**
  obtain ⟨a₀, ha₀S, ha₀F⟩ := ha
  obtain ⟨b₀, hb₀S, hb₀F⟩ := hb
  have hex : ∃ k, ∃ (T : List β) (a b : α),
      T.length = k ∧ F.IsWalk a T b ∧ a ∈ S₁ ∧ b ∈ S₂ := by
    obtain ⟨T, hT⟩ := hconn.reaches ha₀F hb₀F
    exact ⟨T.length, T, a₀, b₀, rfl, hT, ha₀S, hb₀S⟩
  obtain ⟨T, a, b, hTlen, hTwalk, haS, hbS⟩ := Nat.find_spec hex
  have hmin : ∀ (T' : List β) (a' b' : α), F.IsWalk a' T' b' → a' ∈ S₁ → b' ∈ S₂ →
      T.length ≤ T'.length := by
    intro T' a' b' hw' h1 h2
    rw [hTlen]
    exact Nat.find_le ⟨T', a', b', rfl, hw', h1, h2⟩
  -- A shortest walk between its own two ends is a path.
  have hR : F.IsPath a T b := hTwalk.isPath_of_minLength fun W' hW' => hmin W' a b hW' haS hbS
  have hTedges : ∀ f ∈ T, f ∈ E(F) := fun f hf => hR.edge_mem hf
  have hab : a ≠ b := by
    rintro rfl
    exact Set.disjoint_left.1 hdisj haS hbS
  have haC : a ∈ H.walkVertices u D := by rw [hcover]; exact Or.inl haS
  have hbC : b ∈ H.walkVertices u D := by rw [hcover]; exact Or.inr hbS
  obtain ⟨D₁, D₂, harc₁, harc₂, hsplit, -⟩ := hcyc.split_at haC hbC hab
  -- **"Its internal vertices do not lie on `C`."**
  have hTvert : H.walkVertices a T = F.walkVertices a T := walkVertices_congr_of_le hFH hTedges
  have hinterior : ∀ y ∈ H.walkVertices a T, y ≠ a → y ≠ b → y ∉ H.walkVertices u D := by
    intro y hy hya hyb hyC
    rw [hTvert] at hy
    obtain ⟨T₁, T₂, hTcat, hT₁, hT₂, -⟩ := hR.split hy
    have hlen₁ : 1 ≤ T₁.length := by
      cases T₁ with
      | nil => exact absurd hT₁.isWalk.eq_of_nil.symm hya
      | cons _ _ => simp
    have hlen₂ : 1 ≤ T₂.length := by
      cases T₂ with
      | nil => exact absurd hT₂.isWalk.eq_of_nil hyb
      | cons _ _ => simp
    have hcat : T.length = T₁.length + T₂.length := by rw [hTcat, List.length_append]
    rw [hcover] at hyC
    rcases hyC with hy₁ | hy₂
    · have := hmin T₂ y b hT₂.isWalk hy₁ hbS
      omega
    · have := hmin T₁ a y hT₁.isWalk haS hy₂
      omega
  -- **"No edge of `R` is an edge of `C`."**
  have hedges_new : ∀ f ∈ T, f ∉ D ++ [e] := by
    intro f hf hfC
    have hfC' : f ∈ e :: D := by
      simp only [List.mem_append, List.mem_cons] at hfC ⊢
      tauto
    have hfF : f ∈ E(F) := hTedges f hf
    obtain ⟨z, w, hlfF⟩ := exists_isLink_of_mem_edgeSet hfF
    have hlf : H.IsLink f z w := hlfF.mono hFH
    have hz' : z = a ∨ z = b := by
      by_contra hcon
      push Not at hcon
      exact hinterior z (mem_walkVertices_of_mem_covered ⟨f, hf, hlf.inc_left⟩) hcon.1 hcon.2
        (hcyc.mem_walkVertices_of_inc hfC' hlf.inc_left)
    have hw' : w = a ∨ w = b := by
      by_contra hcon
      push Not at hcon
      exact hinterior w (mem_walkVertices_of_mem_covered ⟨f, hf, hlf.inc_right⟩) hcon.1 hcon.2
        (hcyc.mem_walkVertices_of_inc hfC' hlf.inc_right)
    have hzw : z ≠ w := by
      rintro rfl
      exact hR.not_isLoopAt hf z hlfF
    -- The edge would then join the two sides while lying in `F`.
    have hlink : H.IsLink f a b := by
      rcases hz' with rfl | rfl
      · rcases hw' with rfl | rfl
        · exact absurd rfl hzw
        · exact hlf
      · rcases hw' with rfl | rfl
        · exact hlf.symm
        · exact absurd rfl hzw
    refine Set.disjoint_left.1 hdisj (hside a b [f] (IsWalk.single hlink) ?_ ?_ haS) hbS
    · intro f' hf'
      rw [List.mem_singleton.1 hf']
      exact hfF
    · intro f' hf'
      rw [List.mem_singleton.1 hf']
      exact hfC'
  -- **"Each arc contains an edge outside `Γ (j-1)`."**
  have houtside : ∀ (T' : List β), H.IsWalk a T' b → (∀ f ∈ T', f ∈ e :: D) →
      ∃ f ∈ T', f ∉ E(F) := by
    intro T' hw hC
    by_contra hcon
    push Not at hcon
    exact Set.disjoint_left.1 hdisj (hside a b T' hw hcon hC haS) hbS
  have hD₁C : ∀ f ∈ D₁, f ∈ e :: D :=
    fun f hf => hsplit.mem_iff.1 (List.mem_append_left _ hf)
  have hD₂C : ∀ f ∈ D₂, f ∈ e :: D :=
    fun f hf => hsplit.mem_iff.1 (List.mem_append_right _ hf)
  obtain ⟨f₂, hf₂, hf₂F⟩ := houtside D₂.reverse harc₂.reverse.isWalk
    fun f hf => hD₂C f (List.mem_reverse.1 hf)
  exact ⟨a, b, T, D₁, D₂,
    { ne := hab
      arc₁ := harc₁
      arc₂ := harc₂
      split := hsplit
      isPath := hR.mono hFH
      mem_left := haC
      mem_right := hbC
      edges_mem := hTedges
      edges_new := hedges_new
      interior := hinterior
      outside₁ := houtside D₁ harc₁.isWalk hD₁C
      outside₂ := ⟨f₂, List.mem_reverse.1 hf₂, hf₂F⟩ }⟩

end General

/-! ## The descent step's crosscut -/

section Chain

variable {β : Type*} {Γ : ℕ → Graph Plane β} {G : Graph Plane β} {drawing : β → ℝ → Plane}
variable {n : ℕ}

/-- **`Graph.CrosscutExists`, discharged.** From a cycle of the block
`Γ i ∪ ⋯ ∪ Γ (i+m+2)` carrying an edge of `Γ (i+m+2)` and an edge of the earlier chain, both
outside `Γ (i+m+1)`, build a crosscut of that cycle inside `Γ (i+m+1)`.

The two named edges cut the cycle into two arcs (`Graph.IsCycleThrough.split_at_edges`). Each
arc has a vertex in `Γ (i+m+1)`: walking along it from the edge of `Γ (i+m+2)` to the edge of
the earlier chain leaves `V(Γ (i+m+2))` at some edge, and that edge belongs neither to
`Γ (i+m+2)` (both its ends would stay inside) nor to the earlier chain (its end inside
`V(Γ (i+m+2))` would then lie on both, which
`Graph.IsPlaneChain.disjoint_block_far` forbids), so it belongs to `Γ (i+m+1)`. The rest is
`Graph.exists_isCycleCrosscut`. -/
theorem IsPlaneChain.crosscutExists (h : IsPlaneChain Γ drawing G n) {x : Plane} :
    CrosscutExists Γ drawing n x := by
  intro i m him e u v D hcyc _hin hA hB
  obtain ⟨gA, hgAC, hgAJ, hgAF⟩ := hA
  obtain ⟨gB, hgBC, hgBL, hgBF⟩ := hB
  -- The three pieces of the block, inside the block.
  have hFH : Γ (i + m + 1) ≤ chainUnion Γ i (m + 2) := h.le_block him (by omega) (by omega)
  have hJH : Γ (i + m + 2) ≤ chainUnion Γ i (m + 2) := h.le_block him (by omega) (by omega)
  have hLH : chainUnion Γ i m ≤ chainUnion Γ i (m + 2) :=
    chainUnion_le fun p hp _ => h.le_block him hp (by omega)
  -- Every edge of the block is an edge of one of the three.
  have hsplit : ∀ f ∈ E(chainUnion Γ i (m + 2)),
      f ∈ E(chainUnion Γ i m) ∨ f ∈ E(Γ (i + m + 1)) ∨ f ∈ E(Γ (i + m + 2)) := by
    intro f hf
    obtain ⟨p, hp, hp', hfp⟩ := mem_edgeSet_chainUnion.1 hf
    rcases Nat.lt_or_ge p (i + m + 1) with hlt | hge
    · exact Or.inl (mem_edgeSet_chainUnion.2 ⟨p, hp, by omega, hfp⟩)
    rcases Nat.lt_or_ge p (i + m + 2) with hlt' | hge'
    · obtain rfl : p = i + m + 1 := by omega
      exact Or.inr (Or.inl hfp)
    · obtain rfl : p = i + m + 2 := by omega
      exact Or.inr (Or.inr hfp)
  -- **"`Γ j` meets the earlier chain only through `Γ (j-1)`."** The only geometry used.
  have hVdisj : ∀ z : Plane, z ∈ V(chainUnion Γ i m) → z ∈ V(Γ (i + m + 2)) → False := by
    intro z hz hz'
    exact Set.disjoint_left.1 (h.disjoint_block_far (by omega))
      (vertexSet_subset_pointSet hz) (vertexSet_subset_pointSet hz')
  have hgAB : gA ≠ gB := by
    rintro rfl
    obtain ⟨p, hp, hp', hgp⟩ := mem_edgeSet_chainUnion.1 hgBL
    exact Set.disjoint_left.1
      (h.disjoint_edgeSet (p := p) (q := i + m + 2) (by omega) (by omega) (by omega)) hgp hgAJ
  obtain ⟨p₀, p₁, q₀, q₁, W₁, W₂, hlA, hW₁, hlB, hW₂, hperm, hdisj, hcover⟩ :=
    hcyc.split_at_edges hgAC hgBC hgAB
  have hlAJ : (Γ (i + m + 2)).IsLink gA p₁ p₀ := (hJH.isLink_iff hgAJ).2 hlA
  have hlBL : (chainUnion Γ i m).IsLink gB q₀ q₁ := (hLH.isLink_iff hgBL).2 hlB
  -- Neither cut edge is an edge of `Γ (i+m+1)`, so every cycle edge that is keeps its two
  -- ends on one arc.
  have hpres : ∀ f ∈ e :: D, f ∈ E(Γ (i + m + 1)) → ∀ z w : Plane,
      (chainUnion Γ i (m + 2)).IsLink f z w →
      (z ∈ (chainUnion Γ i (m + 2)).walkVertices p₀ W₁ ↔
        w ∈ (chainUnion Γ i (m + 2)).walkVertices p₀ W₁) := by
    intro f hfC hfF z w hlf
    have hfA : f ≠ gA := fun hh => hgAF (hh ▸ hfF)
    have hfB : f ≠ gB := fun hh => hgBF (hh ▸ hfF)
    have hfW : f ∈ W₁ ∨ f ∈ W₂ := by
      rcases List.mem_cons.1 (hperm.mem_iff.2 hfC) with rfl | hmem
      · exact absurd rfl hfA
      rcases List.mem_append.1 hmem with hmem' | hmem'
      · exact Or.inl hmem'
      rcases List.mem_cons.1 hmem' with rfl | hmem''
      · exact absurd rfl hfB
      · exact Or.inr hmem''
    rcases hfW with hfW | hfW
    · exact iff_of_true (mem_walkVertices_of_mem_covered ⟨f, hfW, hlf.inc_left⟩)
        (mem_walkVertices_of_mem_covered ⟨f, hfW, hlf.inc_right⟩)
    · refine iff_of_false (fun hz => ?_) fun hw => ?_
      · exact Set.disjoint_left.1 hdisj hz
          (mem_walkVertices_of_mem_covered ⟨f, hfW, hlf.inc_left⟩)
      · exact Set.disjoint_left.1 hdisj hw
          (mem_walkVertices_of_mem_covered ⟨f, hfW, hlf.inc_right⟩)
  -- **"Each of those two arcs must meet `Γ (j-1)`."** First arc.
  have hclaimA : ∃ a ∈ (chainUnion Γ i (m + 2)).walkVertices p₀ W₁, a ∈ V(Γ (i + m + 1)) := by
    have hwalk : (chainUnion Γ i (m + 2)).IsWalk p₁ (gA :: (W₁ ++ [gB])) q₁ :=
      .cons hlA (hW₁.isWalk.append (IsWalk.single hlB))
    obtain ⟨f, hf, z, w, hlf, hzJ, hwJ⟩ := hwalk.crossing (S := V(Γ (i + m + 2)))
      hlAJ.left_mem fun hh => hVdisj q₁ hlBL.right_mem hh
    have hfJ : f ∉ E(Γ (i + m + 2)) := fun hh => hwJ ((hJH.isLink_iff hh).2 hlf).right_mem
    have hfL : f ∉ E(chainUnion Γ i m) := fun hh =>
      hVdisj z ((hLH.isLink_iff hh).2 hlf).left_mem hzJ
    have hfF : f ∈ E(Γ (i + m + 1)) := by
      rcases hsplit f hlf.edge_mem with hh | hh | hh
      · exact absurd hh hfL
      · exact hh
      · exact absurd hh hfJ
    have hfW₁ : f ∈ W₁ := by
      rcases List.mem_cons.1 hf with rfl | hf'
      · exact absurd hfF hgAF
      rcases List.mem_append.1 hf' with hf'' | hf''
      · exact hf''
      · obtain rfl : f = gB := by simpa using hf''
        exact absurd hfF hgBF
    exact ⟨z, mem_walkVertices_of_mem_covered ⟨f, hfW₁, hlf.inc_left⟩,
      ((hFH.isLink_iff hfF).2 hlf).left_mem⟩
  -- Second arc, with the roles of the two ends of the chain exchanged.
  have hclaimB : ∃ b ∈ (chainUnion Γ i (m + 2)).walkVertices q₁ W₂, b ∈ V(Γ (i + m + 1)) := by
    have hwalk : (chainUnion Γ i (m + 2)).IsWalk q₁ (W₂ ++ [gA]) p₀ :=
      hW₂.isWalk.append (IsWalk.single hlA)
    obtain ⟨f, hf, z, w, hlf, hzL, hwL⟩ := hwalk.crossing (S := V(chainUnion Γ i m))
      hlBL.right_mem fun hh => hVdisj p₀ hh hlAJ.right_mem
    have hfL : f ∉ E(chainUnion Γ i m) := fun hh => hwL ((hLH.isLink_iff hh).2 hlf).right_mem
    have hfJ : f ∉ E(Γ (i + m + 2)) := fun hh =>
      hVdisj z hzL ((hJH.isLink_iff hh).2 hlf).left_mem
    have hfF : f ∈ E(Γ (i + m + 1)) := by
      rcases hsplit f hlf.edge_mem with hh | hh | hh
      · exact absurd hh hfL
      · exact hh
      · exact absurd hh hfJ
    have hfW₂ : f ∈ W₂ := by
      rcases List.mem_append.1 hf with hf' | hf'
      · exact hf'
      · obtain rfl : f = gA := by simpa using hf'
        exact absurd hfF hgAF
    exact ⟨z, mem_walkVertices_of_mem_covered ⟨f, hfW₂, hlf.inc_left⟩,
      ((hFH.isLink_iff hfF).2 hlf).left_mem⟩
  exact exists_isCycleCrosscut hcyc hFH hdisj hcover hpres
    (h.twoConnected _ (by omega)).connected hclaimA hclaimB

end Chain

end Graph


==> anc/P5-kernel-deficit-lean-v6/vendor/schoenflies-lean/Schoenflies/Curve.lean <==
/-
Copyright (c) 2026 Álvaro Begué. All rights reserved.
Released under Apache 2.0 license as described in the file LICENSE.
Authors: Álvaro Begué
-/
import Schoenflies.Plane
import Mathlib.Topology.UnitInterval

/-!
# Arcs and Jordan curves

A simple arc is the image of an injective continuous map from `[0, 1]`; a Jordan curve is
the image of a map on `[0, 1]` which is injective before it returns to its start. Those are
the blueprint's definitions verbatim.

The parameter domain is a *subset of `ℝ`*, not a type: an arc is carried by an ordinary
`f : ℝ → Plane` together with `ContinuousOn f unitInterval` and `InjOn f unitInterval`.
Mathlib's `Path` bundles a map out of `↥unitInterval` instead, which is the right choice
when paths are to be composed up to homotopy, and the wrong one here: subarcs are taken at
arbitrary parameter pairs, reparametrisation is composition on `ℝ` with nothing to extract,
and a Jordan curve's theorems are all about *its parameters*. Taking the circle as the
domain would need a traversal of the circle by an interval, which is exactly what a
trigonometry-free development does not have.

`IsArcBetween` is the set-level reading — an arc *between two named points* — and is the
form most of the development speaks, since gluing and cutting are stated about endpoints.

## Blueprint

* `IsArc`, `IsJordanCurve` — §1, the definitions of a simple arc and a Jordan curve.
* `IsArcBetween` — an arc between two named points.
* `IsLoop` — the parametrisation underlying a Jordan curve.
-/

open Set unitInterval

namespace Schoenflies

/-! ### Arcs -/

/-- A simple arc: the image of a continuous injective map on `[0, 1]`. -/
def IsArc (A : Set Plane) : Prop :=
  ∃ f : ℝ → Plane, ContinuousOn f I ∧ InjOn f I ∧ f '' I = A

/-- An arc between two named points: the set-level reading, and the form gluing and cutting
are stated in. -/
def IsArcBetween (A : Set Plane) (p q : Plane) : Prop :=
  ∃ f : ℝ → Plane, ContinuousOn f I ∧ InjOn f I ∧ f '' I = A ∧ f 0 = p ∧ f 1 = q

/-- A loop: continuous on `[0, 1]`, returning to its start, and injective before it does. -/
structure IsLoop (f : ℝ → Plane) : Prop where
  continuousOn : ContinuousOn f I
  closes : f 0 = f 1
  injOn : InjOn f (Ico 0 1)

/-- A Jordan curve: the image of a loop. -/
def IsJordanCurve (C : Set Plane) : Prop :=
  ∃ f : ℝ → Plane, IsLoop f ∧ f '' I = C

/-! ### The unit interval, as a subset of `ℝ` -/

theorem zero_mem_I : (0 : ℝ) ∈ I := ⟨le_refl 0, zero_le_one⟩

theorem one_mem_I : (1 : ℝ) ∈ I := ⟨zero_le_one, le_refl 1⟩

theorem isCompact_I : IsCompact I := isCompact_Icc

theorem isConnected_I : IsConnected I := isConnected_Icc zero_le_one

/-- The image of a relatively closed piece of the parameter interval is compact. This is
what makes a parametrisation a closed map onto its arc, and hence its inverse continuous. -/
theorem isCompact_image_of_subset_I {f : ℝ → Plane} (hf : ContinuousOn f I)
    {S : Set ℝ} (hS : S ⊆ I) (hSc : IsClosed S) : IsCompact (f '' S) :=
  (isCompact_I.of_isClosed_subset hSc hS).image_of_continuousOn (hf.mono hS)

/-! ### Elementary properties -/

namespace IsArcBetween

variable {A : Set Plane} {p q : Plane}

theorem isArc (h : IsArcBetween A p q) : IsArc A := by
  obtain ⟨f, hc, hi, him, -, -⟩ := h
  exact ⟨f, hc, hi, him⟩

theorem left_mem (h : IsArcBetween A p q) : p ∈ A := by
  obtain ⟨f, -, -, rfl, rfl, -⟩ := h
  exact mem_image_of_mem f zero_mem_I

theorem right_mem (h : IsArcBetween A p q) : q ∈ A := by
  obtain ⟨f, -, -, rfl, -, rfl⟩ := h
  exact mem_image_of_mem f one_mem_I

/-- Running a piece the other way round. -/
theorem reverse (h : IsArcBetween A p q) : IsArcBetween A q p := by
  obtain ⟨f, hc, hi, him, hp, hq⟩ := h
  refine ⟨fun t => f (1 - t), ?_, ?_, ?_, by simpa using hq, by simpa using hp⟩
  · -- `t ↦ 1 - t` maps the interval to itself, continuously.
    refine hc.comp (by fun_prop) fun t ht => ?_
    exact ⟨by linarith [ht.2], by linarith [ht.1]⟩
  · intro s hs t ht hst
    have hs' : 1 - s ∈ I := ⟨by linarith [hs.2], by linarith [hs.1]⟩
    have ht' : 1 - t ∈ I := ⟨by linarith [ht.2], by linarith [ht.1]⟩
    have := hi hs' ht' hst
    linarith
  · rw [← him]
    ext x
    constructor
    · rintro ⟨t, ht, rfl⟩
      exact ⟨1 - t, ⟨by linarith [ht.2], by linarith [ht.1]⟩, rfl⟩
    · rintro ⟨t, ht, rfl⟩
      exact ⟨1 - t, ⟨by linarith [ht.2], by linarith [ht.1]⟩, by ring_nf⟩

end IsArcBetween

namespace IsArc

variable {A : Set Plane}

theorem isCompact (h : IsArc A) : IsCompact A := by
  obtain ⟨f, hc, -, rfl⟩ := h
  exact isCompact_I.image_of_continuousOn hc

theorem isConnected (h : IsArc A) : IsConnected A := by
  obtain ⟨f, hc, -, rfl⟩ := h
  exact isConnected_I.image f hc

theorem nonempty (h : IsArc A) : A.Nonempty := h.isConnected.nonempty

theorem isClosed (h : IsArc A) : IsClosed A := h.isCompact.isClosed

/-- Every arc is an arc between its two endpoints. -/
theorem exists_isArcBetween (h : IsArc A) : ∃ p q, IsArcBetween A p q := by
  obtain ⟨f, hc, hi, him⟩ := h
  exact ⟨f 0, f 1, f, hc, hi, him, rfl, rfl⟩

end IsArc

namespace IsJordanCurve

variable {C : Set Plane}

theorem isCompact (h : IsJordanCurve C) : IsCompact C := by
  obtain ⟨f, hf, rfl⟩ := h
  exact isCompact_I.image_of_continuousOn hf.continuousOn

theorem isConnected (h : IsJordanCurve C) : IsConnected C := by
  obtain ⟨f, hf, rfl⟩ := h
  exact isConnected_I.image f hf.continuousOn

theorem nonempty (h : IsJordanCurve C) : C.Nonempty := h.isConnected.nonempty

theorem isClosed (h : IsJordanCurve C) : IsClosed C := h.isCompact.isClosed

end IsJordanCurve

end Schoenflies


==> anc/P5-kernel-deficit-lean-v6/vendor/schoenflies-lean/Schoenflies/Direction.lean <==
/-
Copyright (c) 2026 Álvaro Begué. All rights reserved.
Released under Apache 2.0 license as described in the file LICENSE.
Authors: Álvaro Begué
-/
import Schoenflies.Plane

/-!
# Directions, and the two arcs cut out by a pair of rays

This module supplies the *direction facts* that the two-sided strip lemma runs on. Everything
here is stated through the sign of the orientation form `Plane.det`: no angle is named, no
inverse trigonometric function appears, and no case distinction on the sense of a turn is
ever made.

A *direction* is a unit vector (`Plane.IsDirection`). What actually matters about a direction
is its ray — the set of its positive multiples — because every predicate below is invariant
under positive scaling (`Plane.smul_mem_arcCCW`). So the arcs are defined on all nonzero
vectors and the unit-vector normalisation `Plane.dir` is only a convenience.

## The two arcs

Two directions `u` and `w` that are neither equal nor opposite are exactly two directions with
`det u w ≠ 0` (`Plane.det_ne_zero_iff`). They cut the circle of directions into two open arcs.
The arc traversed counterclockwise from `u` to `w` is `Plane.arcCCW u w`, defined by Sedgewick's
`ccw` predicate on the triple `(u, d, w)`: at least two of the three consecutive orientation
forms are positive. This definition is manifestly invariant under rotating the triple, and — this
is the point — it is correct for *both* arcs at once, the short one and the long one, with no
sign hypothesis in the definition itself.

`Plane.mem_ray_or_mem_arcCCW` and `Plane.arcCCW_disjoint` say that the two arcs and the two
bounding rays partition the nonzero vectors.

## The transfer fact

`Plane.same_arc_of_det_neg_of_det_pos` is Appendix C's transfer fact: *a direction with negative
`det` against the first ray lies on the same arc as a direction with positive `det` against the
second*. Note that no nearness hypothesis is needed for it — see the module note below.

## Blueprint

* `Plane.IsDirection`, `Plane.dir`, `Plane.arcCCW`, `Plane.det_ne_zero_iff`,
  `Plane.mem_ray_or_mem_arcCCW`, `Plane.arcCCW_disjoint` — Appendix C, item 1, "two distinct,
  non-opposite unit vectors bound two open arcs of directions".
* `Plane.same_arc_of_det_neg_of_det_pos` — Appendix C, item 1, the transfer fact.
* `Plane.exists_isDirection_det_ne_zero`, `Plane.exists_isDirection_det_and_inner_ne_zero` —
  Appendix C, item 1, "the existence of a unit vector avoiding any prescribed finite set of
  directions".
* `Plane.germs_split`, `Plane.exists_germ_threshold` — the vertex matching inside Lemma 1.8
  (Two-sided polygonal strips): the two left half-strip germs land on one arc and the two right
  ones on the other.

## A note on "near"

Appendix C states the transfer fact for directions *near* the two bounding rays. The nearness is
not needed: `Plane.mem_arcCCW_rev_iff` shows that the arc counterclockwise from `w` to `u` is cut
out by a *disjunction* of two sign conditions, so a single sign suffices to land on it. The
mirror statement — a direction with positive `det` against `u` and one with negative `det`
against `w` both lie on `arcCCW u w` — is *not* available from one sign each, because that arc is
cut out by the *conjunction* (`Plane.mem_arcCCW_iff`). Lemma 1.8 needs the mirror statement too,
for the two right germs, and there the missing second sign is exactly what "`s/t` small" buys:
`Plane.exists_germ_threshold` supplies it, with an explicit threshold.
-/

open Set

namespace Schoenflies

namespace Plane

variable {u w d d₁ d₂ r₁ r₂ v : Plane} {r t s : ℝ}

/-! ### Directions -/

/-- A *direction* is a unit vector. Only the ray a direction spans ever matters below, but
normalising to unit length gives a canonical representative of that ray. -/
def IsDirection (u : Plane) : Prop := ‖u‖ = 1

theorem IsDirection.ne_zero (hu : IsDirection u) : u ≠ 0 := by
  intro h
  rw [IsDirection, h, norm_zero] at hu
  exact zero_ne_one hu

theorem IsDirection.norm (hu : IsDirection u) : ‖u‖ = 1 := hu

/-- The unit vector along a nonzero vector. -/
noncomputable def dir (u : Plane) : Plane := ‖u‖⁻¹ • u

theorem isDirection_dir (hu : u ≠ 0) : IsDirection (dir u) := by
  have hpos : 0 < ‖u‖ := norm_pos_iff.2 hu
  rw [IsDirection, dir, norm_smul, Real.norm_eq_abs, abs_inv, abs_of_pos hpos,
    inv_mul_cancel₀ hpos.ne']

theorem dir_ne_zero (hu : u ≠ 0) : dir u ≠ 0 := (isDirection_dir hu).ne_zero

/-- `dir u` is a positive multiple of `u`, which is why every sign-of-`det` predicate is blind
to the difference. -/
theorem dir_eq_smul (hu : u ≠ 0) : ∃ c : ℝ, 0 < c ∧ dir u = c • u :=
  ⟨‖u‖⁻¹, inv_pos.2 (norm_pos_iff.2 hu), rfl⟩

/-! ### Nonvanishing of `det` -/

theorem ne_zero_left_of_det_ne_zero (h : det u w ≠ 0) : u ≠ 0 := by
  rintro rfl
  exact h (by simp [det])

theorem ne_zero_right_of_det_ne_zero (h : det u w ≠ 0) : w ≠ 0 := by
  rintro rfl
  exact h (by simp [det])

/-- Two directions are neither equal nor opposite exactly when the orientation form does not
kill them. This is the angle-free reading of "two distinct, non-opposite unit vectors". -/
theorem det_ne_zero_iff (hu : IsDirection u) (hw : IsDirection w) :
    det u w ≠ 0 ↔ w ≠ u ∧ w ≠ -u := by
  constructor
  · intro h
    refine ⟨fun he => h (by rw [he]; simp), fun he => h ?_⟩
    rw [he, show (-u : Plane) = (-1 : ℝ) • u by module, det_smul_right, det_self, mul_zero]
  · rintro ⟨hne, hopp⟩ h
    -- `det u w = 0` makes `w` a multiple of `u`; unit length pins the factor to `±1`.
    obtain ⟨c, rfl⟩ := (det_eq_zero_iff_smul u w hu.ne_zero).1 h
    have hc : |c| = 1 := by
      have := hw.norm
      rwa [norm_smul, Real.norm_eq_abs, hu.norm, mul_one] at this
    rcases abs_eq (by norm_num : (0:ℝ) ≤ 1) |>.1 hc with rfl | rfl
    · exact hne (one_smul ℝ u)
    · exact hopp (by module)

/-! ### The two arcs -/

/-- The open arc of directions traversed counterclockwise from `u` to `w`.

A nonzero `d` lies on it when at least two of the three consecutive orientation forms of the
triple `(u, d, w)` are positive. The definition is a cyclic condition, so it is correct for the
short arc and for the long arc alike, with no hypothesis on the sign of `det u w`. -/
def arcCCW (u w : Plane) : Set Plane :=
  {d | (0 < det u d ∧ 0 < det d w) ∨ (0 < det d w ∧ 0 < det w u) ∨ (0 < det w u ∧ 0 < det u d)}

/-- Fix the orientation by `0 < det u w`, so that `w` is counterclockwise of `u` by less than a
half turn. Then the arc counterclockwise from `u` to `w` is the *short* one, and membership is
the conjunction of two sign conditions. -/
theorem mem_arcCCW_iff (h : 0 < det u w) : d ∈ arcCCW u w ↔ 0 < det u d ∧ 0 < det d w := by
  have hwu : det w u < 0 := by rw [det_comm w u]; linarith
  refine ⟨?_, Or.inl⟩
  rintro (h1 | ⟨_, h2⟩ | ⟨h2, _⟩)
  · exact h1
  · linarith
  · linarith

/-- With the same orientation `0 < det u w`, the arc counterclockwise from `w` back to `u` is the
*long* one — more than a half turn — and membership is a **disjunction**. This asymmetry is the
whole content of the transfer fact: one sign suffices here, two are needed on the short arc. -/
theorem mem_arcCCW_rev_iff (h : 0 < det u w) :
    d ∈ arcCCW w u ↔ det u d < 0 ∨ det d w < 0 := by
  have e1 : det w d = -det d w := det_comm w d
  have e2 : det d u = -det u d := det_comm d u
  constructor
  · rintro (⟨h1, h2⟩ | ⟨h2, _⟩ | ⟨_, h1⟩)
    · exact Or.inl (by rw [e2] at h2; linarith)
    · exact Or.inl (by rw [e2] at h2; linarith)
    · exact Or.inr (by rw [e1] at h1; linarith)
  · rintro (h1 | h2)
    · exact Or.inr (Or.inl ⟨by rw [e2]; linarith, h⟩)
    · exact Or.inr (Or.inr ⟨h, by rw [e1]; linarith⟩)

/-- The two arcs are disjoint. -/
theorem arcCCW_disjoint (h : 0 < det u w) : Disjoint (arcCCW u w) (arcCCW w u) := by
  rw [Set.disjoint_left]
  intro d hd hd'
  rw [mem_arcCCW_iff h] at hd
  rw [mem_arcCCW_rev_iff h] at hd'
  rcases hd' with h' | h' <;> linarith [hd.1, hd.2]

/-- Every sign-of-`det` condition is blind to positive rescaling, so the arcs really are sets of
*rays*, not of vectors. -/
theorem smul_mem_arcCCW (hr : 0 < r) : r • d ∈ arcCCW u w ↔ d ∈ arcCCW u w := by
  have key : ∀ x : ℝ, 0 < r * x ↔ 0 < x := by
    intro x
    constructor <;> intro hx <;> nlinarith
  simp only [arcCCW, mem_setOf_eq, det_smul_left, det_smul_right, key]

theorem dir_mem_arcCCW_iff (hd : d ≠ 0) : dir d ∈ arcCCW u w ↔ d ∈ arcCCW u w := by
  obtain ⟨c, hc, hcd⟩ := dir_eq_smul hd
  rw [hcd, smul_mem_arcCCW hc]

/-- The two rays and the two arcs exhaust the nonzero vectors. Together with
`Plane.arcCCW_disjoint` this is the statement that two distinct, non-opposite directions bound
two arcs. -/
theorem mem_ray_or_mem_arcCCW (h : 0 < det u w) (hd : d ≠ 0) :
    (∃ c : ℝ, 0 < c ∧ d = c • u) ∨ (∃ c : ℝ, 0 < c ∧ d = c • w) ∨
      d ∈ arcCCW u w ∨ d ∈ arcCCW w u := by
  have hu : u ≠ 0 := ne_zero_left_of_det_ne_zero h.ne'
  have hw : w ≠ 0 := ne_zero_right_of_det_ne_zero h.ne'
  by_cases hneg : det u d < 0 ∨ det d w < 0
  · exact Or.inr (Or.inr (Or.inr ((mem_arcCCW_rev_iff h).2 hneg)))
  push Not at hneg
  obtain ⟨h1, h2⟩ := hneg
  rcases lt_or_eq_of_le h1 with h1' | h1'
  · rcases lt_or_eq_of_le h2 with h2' | h2'
    · exact Or.inr (Or.inr (Or.inl ((mem_arcCCW_iff h).2 ⟨h1', h2'⟩)))
    · -- `det d w = 0`: `d` lies along the line of `w`, and `det u d ≥ 0` fixes the sign.
      obtain ⟨c, rfl⟩ := (det_eq_zero_iff_smul w d hw).1 (by rw [det_comm w d, ← h2']; ring)
      refine Or.inr (Or.inl ⟨c, ?_, rfl⟩)
      rw [det_smul_right] at h1'
      nlinarith
  · -- `det u d = 0`: `d` lies along the line of `u`, and `det d w ≥ 0` fixes the sign.
    obtain ⟨c, rfl⟩ := (det_eq_zero_iff_smul u d hu).1 h1'.symm
    refine Or.inl ⟨c, ?_, rfl⟩
    rw [det_smul_left] at h2
    rcases lt_or_eq_of_le h2 with h2' | h2'
    · nlinarith
    · exfalso
      have : c = 0 := by
        rcases mul_eq_zero.1 h2'.symm with hc | hd'
        · exact hc
        · exact absurd hd' h.ne'
      exact hd (by rw [this, zero_smul])

/-! ### The transfer fact -/

/-- A direction with **negative** `det` against `u` lies on the arc counterclockwise from `w`
to `u`. No nearness hypothesis is needed. -/
theorem mem_arcCCW_rev_of_det_neg (h : 0 < det u w) (hd : det u d < 0) : d ∈ arcCCW w u :=
  (mem_arcCCW_rev_iff h).2 (Or.inl hd)

/-- A direction with **positive** `det` against `w` lies on the arc counterclockwise from `w`
to `u`. No nearness hypothesis is needed. -/
theorem mem_arcCCW_rev_of_det_pos (h : 0 < det u w) (hd : 0 < det w d) : d ∈ arcCCW w u :=
  (mem_arcCCW_rev_iff h).2 (Or.inr (by rw [det_comm d w]; linarith))

/-- **Appendix C, transfer.** A direction with negative `det` against the first ray lies on the
same arc as a direction with positive `det` against the second: both lie on the arc traversed
counterclockwise from the second ray to the first. -/
theorem same_arc_of_det_neg_of_det_pos (h : 0 < det u w) (h₁ : det u d₁ < 0) (h₂ : 0 < det w d₂) :
    d₁ ∈ arcCCW w u ∧ d₂ ∈ arcCCW w u :=
  ⟨mem_arcCCW_rev_of_det_neg h h₁, mem_arcCCW_rev_of_det_pos h h₂⟩

/-- The mirror form, for the other pair of germs: a direction with positive `det` against `u`
**and** negative `det` against `w` lies on the arc counterclockwise from `u` to `w`. Here both
signs are genuinely needed; see the module note. -/
theorem mem_arcCCW_of_det_pos_of_det_neg (h : 0 < det u w) (h₁ : 0 < det u d) (h₂ : det w d < 0) :
    d ∈ arcCCW u w :=
  (mem_arcCCW_iff h).2 ⟨h₁, by rw [det_comm d w]; linarith⟩

/-! ### Half-strip germs

Fix a vertex with incoming unit tangent `u` and outgoing unit tangent `w`, and let `r₁ = -u`,
`r₂ = w` be the two rays leaving the vertex, so that `perp r₁ = -u^⊥` and `perp r₂ = w^⊥`.
Then the four half-strip germs of Lemma 1.8 are, in the blueprint's own notation,

* incoming left, `-t u + s u^⊥ = t • r₁ - s • perp r₁`;
* outgoing left, `t w + s w^⊥ = t • r₂ + s • perp r₂`;
* incoming right, `-t u - s u^⊥ = t • r₁ + s • perp r₁`;
* outgoing right, `t w - s w^⊥ = t • r₂ - s • perp r₂`,

each with `t, s > 0`. The four computations below place them on the two arcs. -/

/-- The orientation form of a germ against its own tangent sees only the transverse
coefficient: this is the blueprint's `det(r₁, d) = -s` and `det(r₂, d) = s`. -/
theorem det_germ_self (r : Plane) (t s : ℝ) :
    det r (t • r + s • perp r) = s * ‖r‖ ^ 2 := by
  rw [det_add_right, det_smul_right, det_smul_right, det_self, det_perp_self]
  ring

theorem det_germ_self' (r : Plane) (t s : ℝ) :
    det (t • r + s • perp r) r = -(s * ‖r‖ ^ 2) := by
  rw [det_comm, det_germ_self]

/-- The orientation form of a germ at `r₁` against the *other* ray. The inner-product term is
what makes the transverse coefficient have to be small relative to the longitudinal one. -/
theorem det_germ (r₁ r₂ : Plane) (t s : ℝ) :
    det (t • r₁ + s • perp r₁) r₂ = t * det r₁ r₂ - s * inner ℝ r₁ r₂ := by
  rw [det_add_left, det_smul_left, det_smul_left, det_perp_left]
  ring

/-- The orientation form of a germ at `r₂` against the other ray. -/
theorem det_germ' (r₁ r₂ : Plane) (t s : ℝ) :
    det r₁ (t • r₂ + s • perp r₂) = t * det r₁ r₂ + s * inner ℝ r₁ r₂ := by
  rw [det_add_right, det_smul_right, det_smul_right, det_perp_right]

private theorem sq_norm_pos_left (h : 0 < det r₁ r₂) : 0 < ‖r₁‖ ^ 2 :=
  pow_pos (norm_pos_iff.2 (ne_zero_left_of_det_ne_zero h.ne')) 2

private theorem sq_norm_pos_right (h : 0 < det r₁ r₂) : 0 < ‖r₂‖ ^ 2 :=
  pow_pos (norm_pos_iff.2 (ne_zero_right_of_det_ne_zero h.ne')) 2

/-- The **incoming left** germ lands on the arc counterclockwise from `r₂` to `r₁`, for *every*
longitudinal coefficient `t`: this is the half of the vertex matching that costs nothing,
because that arc is cut out by a disjunction. -/
theorem germ_mem_arcCCW_rev_of_left (h : 0 < det r₁ r₂) (hs : 0 < s) (t : ℝ) :
    t • r₁ - s • perp r₁ ∈ arcCCW r₂ r₁ := by
  refine mem_arcCCW_rev_of_det_neg h ?_
  have e : t • r₁ - s • perp r₁ = t • r₁ + (-s) • perp r₁ := by module
  rw [e, det_germ_self]
  nlinarith [sq_norm_pos_left h]

/-- The **outgoing left** germ lands on the same arc, again for every `t`. -/
theorem germ_mem_arcCCW_rev_of_right (h : 0 < det r₁ r₂) (hs : 0 < s) (t : ℝ) :
    t • r₂ + s • perp r₂ ∈ arcCCW r₂ r₁ := by
  refine mem_arcCCW_rev_of_det_pos h ?_
  rw [det_germ_self]
  exact mul_pos hs (sq_norm_pos_right h)

/-- The **incoming right** germ lands on the arc counterclockwise from `r₁` to `r₂` provided the
transverse coefficient is small enough against the longitudinal one. The inequality
`s ⟪r₁, r₂⟫ < t det(r₁, r₂)` is exactly "`s/t` small", written without a division. -/
theorem germ_mem_arcCCW_of_left (h : 0 < det r₁ r₂) (hs : 0 < s)
    (hsmall : s * inner ℝ r₁ r₂ < t * det r₁ r₂) :
    t • r₁ + s • perp r₁ ∈ arcCCW r₁ r₂ := by
  refine (mem_arcCCW_iff h).2 ⟨?_, ?_⟩
  · rw [det_germ_self]
    exact mul_pos hs (sq_norm_pos_left h)
  · rw [det_germ]
    linarith

/-- The **outgoing right** germ lands on the same arc, under the same smallness condition. -/
theorem germ_mem_arcCCW_of_right (h : 0 < det r₁ r₂) (hs : 0 < s)
    (hsmall : s * inner ℝ r₁ r₂ < t * det r₁ r₂) :
    t • r₂ - s • perp r₂ ∈ arcCCW r₁ r₂ := by
  have e : t • r₂ - s • perp r₂ = t • r₂ + (-s) • perp r₂ := by module
  refine (mem_arcCCW_iff h).2 ⟨?_, ?_⟩
  · rw [e, det_germ']
    linarith
  · rw [e, det_germ_self']
    nlinarith [sq_norm_pos_right h]

/-- **The vertex matching of Lemma 1.8.** With the strips narrow enough — `s ⟪r₁, r₂⟫` under
`t det(r₁, r₂)` — the two left germs lie on one arc and the two right germs on the other. No
angle is named and no case distinction on the sense of the turn arises: the two cases of the
turn are the two orders in which `r₁` and `r₂` may be presented, and `det_comm` exchanges
them. -/
theorem germs_split (h : 0 < det r₁ r₂) (hs : 0 < s)
    (hsmall : s * inner ℝ r₁ r₂ < t * det r₁ r₂) :
    (t • r₁ - s • perp r₁ ∈ arcCCW r₂ r₁ ∧ t • r₂ + s • perp r₂ ∈ arcCCW r₂ r₁) ∧
      (t • r₁ + s • perp r₁ ∈ arcCCW r₁ r₂ ∧ t • r₂ - s • perp r₂ ∈ arcCCW r₁ r₂) :=
  ⟨⟨germ_mem_arcCCW_rev_of_left h hs t, germ_mem_arcCCW_rev_of_right h hs t⟩,
    ⟨germ_mem_arcCCW_of_left h hs hsmall, germ_mem_arcCCW_of_right h hs hsmall⟩⟩

/-- The quantitative form: there is a slope threshold below which the vertex matching holds.
This is what "make the strips narrow enough that this side matching holds in every vertex disk"
means in Lemma 1.8, and it is the one place where a size condition, rather than a bare sign of
`det`, is unavoidable. -/
theorem exists_germ_threshold (h : 0 < det r₁ r₂) :
    ∃ ε > 0, ∀ t s : ℝ, 0 < t → 0 < s → s < ε * t →
      (t • r₁ - s • perp r₁ ∈ arcCCW r₂ r₁ ∧ t • r₂ + s • perp r₂ ∈ arcCCW r₂ r₁) ∧
        (t • r₁ + s • perp r₁ ∈ arcCCW r₁ r₂ ∧ t • r₂ - s • perp r₂ ∈ arcCCW r₁ r₂) := by
  set A : ℝ := |inner ℝ r₁ r₂| with hA
  have hA0 : (0 : ℝ) < 1 + A := by positivity
  refine ⟨det r₁ r₂ / (1 + A), by positivity, fun t s _ hs hlt => germs_split h hs ?_⟩
  -- Clear the denominator in `s < (det r₁ r₂ / (1 + A)) * t`.
  have hmul := mul_lt_mul_of_pos_right hlt hA0
  have hclear : det r₁ r₂ / (1 + A) * t * (1 + A) = det r₁ r₂ * t := by
    field_simp
  rw [hclear] at hmul
  have hle : inner ℝ r₁ r₂ ≤ A := le_abs_self _
  nlinarith

/-! ### A direction avoiding finitely many others

The argument is a counting one, with no measure and no trigonometry: the one-parameter family
`a ↦ (1, a)` meets the line of any fixed nonzero vector at most once, so finitely many vectors
rule out only finitely many parameters, and `ℝ` has more than finitely many. -/

/-- The family used to dodge finitely many directions. -/
private theorem mk_one_ne_zero (a : ℝ) : mk 1 a ≠ 0 := by
  intro h
  have h0 : mk 1 a 0 = (0 : Plane) 0 := by rw [h]
  simp at h0

private theorem det_mk_one (a : ℝ) (v : Plane) : det (mk 1 a) v = v 1 - a * v 0 := by
  simp [det]

/-- **Appendix C.** There is a unit vector not parallel to any of a prescribed finite set of
nonzero vectors. This is what lets one rotate coordinates so that no edge of a finite polygonal
figure is horizontal. -/
theorem exists_isDirection_det_ne_zero {S : Set Plane} (hS : S.Finite) :
    ∃ u : Plane, IsDirection u ∧ ∀ v ∈ S, v ≠ 0 → det u v ≠ 0 := by
  -- The parameters ruled out by `S` are the slopes of its members, hence at most as many as `S`.
  have hbad : {a : ℝ | ∃ v ∈ S, v ≠ 0 ∧ det (mk 1 a) v = 0}.Finite := by
    refine Set.Finite.subset (hS.image fun v => v 1 / v 0) ?_
    rintro a ⟨v, hv, hv0, hdet⟩
    rw [det_mk_one] at hdet
    have h0 : v 0 ≠ 0 := by
      intro h
      refine hv0 ?_
      have h1 : v 1 = 0 := by rw [h] at hdet; linarith
      ext i
      fin_cases i <;> simp [h, h1]
    exact ⟨v, hv, by field_simp; linarith⟩
  obtain ⟨a, ha⟩ := hbad.infinite_compl.nonempty
  refine ⟨dir (mk 1 a), isDirection_dir (mk_one_ne_zero a),
    fun v hv hv0 hdet => ha ⟨v, hv, hv0, ?_⟩⟩
  -- `dir` only rescales, so it cannot create a vanishing orientation form.
  obtain ⟨c, hc, hcd⟩ := dir_eq_smul (mk_one_ne_zero a)
  rw [hcd, det_smul_left] at hdet
  rcases mul_eq_zero.1 hdet with h | h
  · exact absurd h hc.ne'
  · exact h

/-- The same, dodging the perpendicular directions too: a unit vector `u` for which no member of
a prescribed finite set of nonzero vectors is either parallel or perpendicular to `u`. In the
rotated coordinates this says that no edge is horizontal and none is vertical. -/
theorem exists_isDirection_det_and_inner_ne_zero {S : Set Plane} (hS : S.Finite) :
    ∃ u : Plane, IsDirection u ∧ ∀ v ∈ S, v ≠ 0 → det u v ≠ 0 ∧ inner ℝ u v ≠ 0 := by
  obtain ⟨u, hu, hdet⟩ := exists_isDirection_det_ne_zero (hS.union (hS.image perp))
  refine ⟨u, hu, fun v hv hv0 => ⟨hdet v (Or.inl hv) hv0, ?_⟩⟩
  -- `det u (perp v) = ⟪u, v⟫`, so dodging `perp v` is dodging the perpendicular.
  have hpv : perp v ≠ 0 := by
    intro h
    exact hv0 (by have := norm_perp v; rw [h, norm_zero] at this; exact norm_eq_zero.1 this.symm)
  have := hdet (perp v) (Or.inr ⟨v, hv, rfl⟩) hpv
  rwa [det_perp_right] at this

/-! ### The arcs are open

Not needed by Lemma 1.8, which uses only the partition, but it justifies the word "open" in
"two open arcs of directions". -/

theorem continuous_det_right (u : Plane) : Continuous fun d : Plane => det u d := by
  refine Continuous.sub (Continuous.mul continuous_const ?_) (Continuous.mul continuous_const ?_)
  · exact PiLp.continuous_apply _ _ 1
  · exact PiLp.continuous_apply _ _ 0

theorem continuous_det_left (w : Plane) : Continuous fun d : Plane => det d w := by
  refine Continuous.sub (Continuous.mul ?_ continuous_const) (Continuous.mul ?_ continuous_const)
  · exact PiLp.continuous_apply _ _ 0
  · exact PiLp.continuous_apply _ _ 1

theorem isOpen_arcCCW (u w : Plane) : IsOpen (arcCCW u w) := by
  have h1 : IsOpen {d : Plane | 0 < det u d} := isOpen_lt continuous_const (continuous_det_right u)
  have h2 : IsOpen {d : Plane | 0 < det d w} := isOpen_lt continuous_const (continuous_det_left w)
  by_cases h : 0 < det w u
  · have : arcCCW u w = {d : Plane | 0 < det u d} ∪ {d : Plane | 0 < det d w} := by
      ext d
      simp only [arcCCW, mem_setOf_eq, mem_union]
      constructor
      · rintro (⟨h1, _⟩ | ⟨h2, _⟩ | ⟨_, h1⟩) <;> tauto
      · rintro (hx | hx)
        · exact Or.inr (Or.inr ⟨h, hx⟩)
        · exact Or.inr (Or.inl ⟨hx, h⟩)
    rw [this]
    exact h1.union h2
  · have : arcCCW u w = {d : Plane | 0 < det u d} ∩ {d : Plane | 0 < det d w} := by
      ext d
      simp only [arcCCW, mem_setOf_eq, mem_inter_iff]
      constructor
      · rintro (hx | ⟨_, hx⟩ | ⟨hx, _⟩) <;> [exact hx; exact absurd hx h; exact absurd hx h]
      · exact Or.inl
    rw [this]
    exact h1.inter h2

end Plane

end Schoenflies


==> anc/P5-kernel-deficit-lean-v6/vendor/schoenflies-lean/Schoenflies/Endgame.lean <==
/-
Copyright (c) 2026 Álvaro Begué. All rights reserved.
Released under Apache 2.0 license as described in the file LICENSE.
Authors: Álvaro Begué
-/
import Schoenflies.Inversion
import Schoenflies.JordanClosed
import Schoenflies.ModelCurve
import Schoenflies.SquareMover
import Schoenflies.Topology

/-!
# The endgame: from the square extension to the relative Jordan–Schönflies theorem

This module carries the whole tail of the manuscript — `prop:square-reduction`,
`thm:closed-interior-extension`, `prop:pointed-extension`, `prop:exterior-extension` and
`thm:main` — parametrically over the square-extension interface.

Every theorem below takes `Schoenflies.SquareExtension` as an explicit hypothesis and assumes
nothing else. In particular the standing hypothesis `harc` that older modules thread is
discharged here at the call site, from `Schoenflies.arc_complement` in
`Schoenflies/JordanClosed.lean`; it no longer appears in any signature. The implication proved
by this module is

    SquareExtension  ⟹  thm:main.

`Schoenflies/JordanSchoenflies.lean` supplies `SquareExtension` from the quantitative
boundary construction and therefore closes this implication without an extra hypothesis.

## What `SquareExtension` says

`Schoenflies.SquareExtension` is `thm:square-extension` written in the `Schoenflies.IsHomeoOn`
style of `Schoenflies/Inversion.lean`: for every Jordan curve `C` and every restricted
homeomorphism `u : C → S` (with named inverse `v`) there are maps `F`, `G` restricting to
mutually inverse homeomorphisms between `C ∪ Int(C)` and `Q`, with `F = u` on `C`. Here
`S = Schoenflies.modelCurve` and `Q = Schoenflies.Plane.closedSquare 0 1`; `S = ∂Q` is
`Schoenflies.modelCurve_eq_frontier`, so this is literally the blueprint's `Q = [-1,1]²`,
`S = ∂Q`.

## The chain

* `prop:square-reduction` is the blueprint's: pick a homeomorphism `h : C' → S`
  (`lem:jordan-circle`), extend `h ∘ f` and `h` to the square, and compose one with the inverse
  of the other. `thm:closed-interior-extension` is the same statement — under the standing
  assumption of `SquareExtension` the reduction *is* the theorem — and is recorded separately
  because everything downstream cites it by that name.
* `prop:pointed-extension` is the interesting one. Given the closed-interior extension `Φ` and
  a square chart `Θ` of the *target* disc, the two points `Θ(Φ(a))` and `Θ(b)` are interior to
  `Q`, because `Θ` carries `C'` onto `∂Q` and hence — being a bijection — `Int(C')` onto
  `Q ∖ ∂Q`. `lem:square-point-mover` then supplies a boundary-fixing self-homeomorphism `M` of
  `Q` moving the first to the second, and `Θ⁻¹ ∘ M ∘ Θ ∘ Φ` is the pointed extension: it agrees
  with `Φ` on `C` because `M` fixes `∂Q` pointwise. This discharges
  `Schoenflies.PointedInteriorExtension`, the last hypothesis of `prop:exterior-extension`.
* `thm:main` is the closed pasting lemma applied twice, once to `F` and once to its inverse.
  The one point the blueprint leaves implicit is that the pasted map is *injective*: the
  interior extension carries `Int(C)` onto `Int(C')` and the exterior extension carries
  `Ext(C)` onto `Ext(C')`, so the two pieces cannot collide. Both facts are instances of
  `Schoenflies.image_eq_diff_of_bijOn_union`, which is the "a bijection matching one part of a
  partition matches the other part" principle.

## The parametric construction interface

Within this deliberately parametric module, every conclusion depends on the *Prop*
`SquareExtension`, so no `def` can produce the maps without an application of choice to that
hypothesis. What is exported as data independently of the interface is
`Schoenflies.paste` (the pasted map itself, with its two evaluation lemmas) and
`Schoenflies.IsHomeoOn.homeomorphOfUniv` (the passage from a global `IsHomeoOn` to a genuine
`Plane ≃ₜ Plane`). The theorems below return the maps in the unbundled `∃ F G, IsHomeoOn F G …`
shape of `Schoenflies.exterior_extension`, which composes.

## Blueprint

* `Schoenflies.SquareExtension` — the **`thm:square-extension`** interface, discharged in
  `Schoenflies/JordanSchoenflies.lean`.
* `Schoenflies.square_reduction` — `prop:square-reduction`.
* `Schoenflies.closed_interior_extension` — **`thm:closed-interior-extension`**.
* `Schoenflies.pointed_extension` — `prop:pointed-extension`; it proves
  `Schoenflies.PointedInteriorExtension` of `Schoenflies/Inversion.lean`.
* `Schoenflies.exterior_extension_of_squareExtension` — `prop:exterior-extension`, restated
  with `harc` discharged and only `SquareExtension` left.
* `Schoenflies.jordan_schoenflies_of_squareExtension`,
  `Schoenflies.jordan_schoenflies_homeomorph_of_squareExtension`,
  `Schoenflies.jordan_schoenflies_of_homeomorph_of_squareExtension` — **`thm:main`**, the relative
  Jordan–Schönflies theorem, in the unbundled, the bundled, and the blueprint's own shape.

Supporting material with no blueprint statement, all general and all candidates for hoisting
into the module that owns `Schoenflies.IsHomeoOn`:
`Schoenflies.exists_isHomeoOn_of_homeomorph`, `Schoenflies.IsHomeoOn.homeomorphOfUniv`,
`Schoenflies.IsHomeoOn.image_inv_eq`, `Schoenflies.image_eq_diff_of_bijOn_union`,
`Schoenflies.paste` and `Schoenflies.Plane.IsSquareMover.isHomeoOn`.
-/

open Bornology Metric Set

namespace Schoenflies

/-! ### Restricted homeomorphisms: three general tools

`Schoenflies.IsHomeoOn` (in `Schoenflies/Inversion.lean`) is the unbundled "restricts to a
homeomorphism of `S` onto `T`". Three facts about it are needed below and are not there; they
are general, and the section comment at `IsHomeoOn` already asks for the whole notion to be
hoisted, so these should travel with it. -/

/-- A `Homeomorph` between two subsets of the plane can always be presented as an
`IsHomeoOn` between honest self-maps of the plane: extend both by the identity.

This is the bridge from `lem:jordan-circle`, which produces `Nonempty (↥C ≃ₜ ↥S)`, to the
unbundled language everything downstream is written in. -/
theorem exists_isHomeoOn_of_homeomorph {S T : Set Plane} (e : ↥S ≃ₜ ↥T) :
    ∃ f g : Plane → Plane, IsHomeoOn f g S T ∧ ∀ (z : Plane) (hz : z ∈ S),
      f z = (e ⟨z, hz⟩ : Plane) := by
  classical
  refine ⟨fun z => if hz : z ∈ S then (e ⟨z, hz⟩ : Plane) else z,
    fun w => if hw : w ∈ T then (e.symm ⟨w, hw⟩ : Plane) else w,
    ⟨?_, ?_, ?_, ?_, ?_, ?_⟩, fun z hz => dif_pos hz⟩
  · exact fun z hz => by simp only [dif_pos hz]; exact (e ⟨z, hz⟩).2
  · exact fun w hw => by simp only [dif_pos hw]; exact (e.symm ⟨w, hw⟩).2
  · rw [continuousOn_iff_continuous_restrict]
    have heq : (S.restrict fun z => if hz : z ∈ S then (e ⟨z, hz⟩ : Plane) else z) =
        fun z : ↥S => (e z : Plane) := by
      funext z
      simp only [Set.restrict_apply, dif_pos z.2]
    rw [heq]
    exact continuous_subtype_val.comp e.continuous
  · rw [continuousOn_iff_continuous_restrict]
    have heq : (T.restrict fun w => if hw : w ∈ T then (e.symm ⟨w, hw⟩ : Plane) else w) =
        fun w : ↥T => (e.symm w : Plane) := by
      funext w
      simp only [Set.restrict_apply, dif_pos w.2]
    rw [heq]
    exact continuous_subtype_val.comp e.symm.continuous
  · intro z hz
    simp only [dif_pos hz, dif_pos (e ⟨z, hz⟩).2]
    exact congrArg Subtype.val (e.symm_apply_apply ⟨z, hz⟩)
  · intro w hw
    simp only [dif_pos hw, dif_pos (e.symm ⟨w, hw⟩).2]
    exact congrArg Subtype.val (e.apply_symm_apply ⟨w, hw⟩)

namespace IsHomeoOn

variable {f g : Plane → Plane} {S T : Set Plane}

/-- A restricted homeomorphism of the whole plane onto the whole plane *is* a
homeomorphism. This is the last step of `thm:main`. -/
noncomputable def homeomorphOfUniv (h : IsHomeoOn f g univ univ) : Plane ≃ₜ Plane where
  toFun := f
  invFun := g
  left_inv z := h.invOn.1 (mem_univ z)
  right_inv z := h.invOn.2 (mem_univ z)
  continuous_toFun := continuousOn_univ.1 h.continuousOn
  continuous_invFun := continuousOn_univ.1 h.continuousOn_inv

@[simp] theorem homeomorphOfUniv_apply (h : IsHomeoOn f g univ univ) (z : Plane) :
    h.homeomorphOfUniv z = f z := rfl

/-- The inverse of a restricted homeomorphism undoes it on images: if `f` carries `A ⊆ S` onto
`A'`, then `g` carries `A'` back onto `A`. -/
theorem image_inv_eq (h : IsHomeoOn f g S T) {A A' : Set Plane} (hA : A ⊆ S)
    (hA' : f '' A = A') : g '' A' = A := by
  rw [← hA', Set.image_image]
  exact (Set.EqOn.image_eq (fun z hz => h.invOn.1 (hA hz))).trans (Set.image_id A)

end IsHomeoOn

/-- **Matching one part of a partition matches the other.** If `F` is a bijection of `A ∪ B`
onto `T` carrying the disjoint piece `A` onto `A'`, it carries `B` onto `T ∖ A'`.

Used three times below: `Θ` carries `Int(C')` onto `Q ∖ ∂Q`, and each of the interior and the
exterior extension carries a region onto the corresponding region — which is exactly what makes
the two pasted pieces of `thm:main` injective together. -/
theorem image_eq_diff_of_bijOn_union {F : Plane → Plane} {A B T A' : Set Plane}
    (hF : BijOn F (A ∪ B) T) (hA : F '' A = A') (hdisj : Disjoint A B) :
    F '' B = T \ A' := by
  refine Subset.antisymm ?_ ?_
  · rintro y ⟨z, hzB, rfl⟩
    refine ⟨hF.mapsTo (Or.inr hzB), fun hy => ?_⟩
    rw [← hA] at hy
    obtain ⟨w, hwA, hw⟩ := hy
    exact Set.disjoint_left.1 hdisj hwA (hF.injOn (Or.inl hwA) (Or.inr hzB) hw ▸ hzB)
  · rintro y ⟨hyT, hyA'⟩
    obtain ⟨z, hz, rfl⟩ := hF.surjOn hyT
    have hzB : z ∈ B := hz.resolve_left fun hzA => hyA' (by rw [← hA]; exact ⟨z, hzA, rfl⟩)
    exact ⟨z, hzB, rfl⟩

/-! ### The pasted map

`thm:main` glues the interior and the exterior extension. The glued map is `Set.piecewise`
under a different name, spelled so that the two evaluation lemmas below are the only interface
the proof needs. -/

open Classical in
/-- The map that is `f₁` on `S` and `f₂` off it. The blueprint's "defined by `F_int` on the
closed interior and by `F_ext` on the closed exterior". -/
noncomputable def paste (S : Set Plane) (f₁ f₂ : Plane → Plane) : Plane → Plane :=
  fun z => if z ∈ S then f₁ z else f₂ z

theorem paste_of_mem {S : Set Plane} {f₁ f₂ : Plane → Plane} {z : Plane} (hz : z ∈ S) :
    paste S f₁ f₂ z = f₁ z := by
  classical exact if_pos hz

theorem paste_of_notMem {S : Set Plane} {f₁ f₂ : Plane → Plane} {z : Plane} (hz : z ∉ S) :
    paste S f₁ f₂ z = f₂ z := by
  classical exact if_neg hz

/-! ### The square `Q` and its boundary `S`

The blueprint's `Q = [-1,1]²` is `Plane.closedSquare 0 1` and its boundary `S = ∂Q` is
`modelCurve`, by `modelCurve_eq_frontier`. One consequence is needed: removing the boundary
from the closed square leaves the open square, which is where `lem:square-point-mover` wants
its two points. -/

/-- `Q ∖ S = Q°`. -/
theorem closedSquare_sdiff_modelCurve :
    Plane.closedSquare 0 1 \ modelCurve = Plane.openSquare 0 1 := by
  rw [modelCurve_eq_frontier, Plane.frontier_closedSquare]
  ext z
  constructor
  · rintro ⟨h1, h2⟩
    exact lt_of_le_of_ne h1 h2
  · intro h
    have h' : Plane.supDist z 0 < 1 := h
    exact ⟨h'.le, ne_of_lt h'⟩

/-- A mover of the square, read as a restricted homeomorphism. -/
theorem Plane.IsSquareMover.isHomeoOn {c : Plane} {r : ℝ} {M N : Plane → Plane}
    (h : Plane.IsSquareMover c r M N) :
    IsHomeoOn M N (Plane.closedSquare c r) (Plane.closedSquare c r) where
  mapsTo := h.mapsTo
  mapsTo_inv := h.mapsTo_inv
  continuousOn := h.continuousOn
  continuousOn_inv := h.continuousOn_inv
  invOn := h.invOn

/-! ### `thm:square-extension`, assumed

This is the one statement the module assumes, and the only thing standing between the library
and `thm:main`. It is the last big theorem of the manuscript; its proof occupies the whole of
Part II §§"Strongly accessible boundary points"–"Continuity at the Jordan curve". -/

/-- **`thm:square-extension` (square extension)**, as a hypothesis: for every Jordan curve `C`
and every homeomorphism `u : C → S` there is a homeomorphism `C ∪ Int(C) → Q` extending `u`.

Written in the unbundled `Schoenflies.IsHomeoOn` style: `u` comes with its inverse `v`, and the
conclusion produces the extension `F` together with its inverse `G`. `S` is
`Schoenflies.modelCurve` and `Q` is `Schoenflies.Plane.closedSquare 0 1`. -/
def SquareExtension : Prop :=
  ∀ (C : Set Plane) (u v : Plane → Plane), IsJordanCurve C → IsHomeoOn u v C modelCurve →
    ∃ F G : Plane → Plane,
      IsHomeoOn F G (C ∪ inside C) (Plane.closedSquare 0 1) ∧ EqOn F u C

/-! ### Disjointness of a curve from its two regions

A curve is disjoint from either of its two regions, and adding it and removing it again is the
identity. The pastings below use these constantly. -/

variable {C C' : Set Plane}

theorem disjoint_curve_inside (C : Set Plane) : Disjoint C (inside C) :=
  Set.disjoint_left.2 fun _ hzC hz => hz.1 hzC

theorem disjoint_curve_outside (C : Set Plane) : Disjoint C (outside C) :=
  Set.disjoint_left.2 fun _ hzC hz => hz.1 hzC

theorem union_inside_sdiff (C : Set Plane) : (C ∪ inside C) \ C = inside C :=
  Set.union_sdiff_cancel_left (Set.disjoint_iff_inter_eq_empty.1 (disjoint_curve_inside C)).le

theorem union_outside_sdiff (C : Set Plane) : (C ∪ outside C) \ C = outside C :=
  Set.union_sdiff_cancel_left (Set.disjoint_iff_inter_eq_empty.1 (disjoint_curve_outside C)).le

/-- An extension of a boundary homeomorphism to the closed interiors carries the interior onto
the interior. The blueprint never says this; the pointed extension and `thm:main` both need
it. -/
theorem image_inside_eq {F G f : Plane → Plane}
    (hF : IsHomeoOn F G (C ∪ inside C) (C' ∪ inside C')) (hf : EqOn F f C) (hfC : f '' C = C') :
    F '' inside C = inside C' := by
  have hFC : F '' C = C' := (Set.EqOn.image_eq hf).trans hfC
  have := image_eq_diff_of_bijOn_union hF.bijOn hFC (disjoint_curve_inside C)
  rwa [union_inside_sdiff] at this

/-- The same for the closed exteriors. -/
theorem image_outside_eq {F G f : Plane → Plane}
    (hF : IsHomeoOn F G (C ∪ outside C) (C' ∪ outside C')) (hf : EqOn F f C)
    (hfC : f '' C = C') : F '' outside C = outside C' := by
  have hFC : F '' C = C' := (Set.EqOn.image_eq hf).trans hfC
  have := image_eq_diff_of_bijOn_union hF.bijOn hFC (disjoint_curve_outside C)
  rwa [union_outside_sdiff] at this

/-! ### `prop:square-reduction` and `thm:closed-interior-extension`

The blueprint's proof verbatim: choose `h : C' → S` by `lem:jordan-circle`, extend `h ∘ f` and
`h` over the two closed discs by `thm:square-extension`, and take `Ψ⁻¹ ∘ Φ`. -/

/-- **`prop:square-reduction` (reduction to the square).** If every boundary homeomorphism from
a Jordan curve to `S` has a closed-interior extension, then every homeomorphism `f : C → C'`
between Jordan curves extends to a homeomorphism `C ∪ Int(C) → C' ∪ Int(C')`. -/
theorem square_reduction (hsq : SquareExtension) {f g : Plane → Plane} (hC : IsJordanCurve C)
    (hC' : IsJordanCurve C') (hfg : IsHomeoOn f g C C') :
    ∃ F G : Plane → Plane, IsHomeoOn F G (C ∪ inside C) (C' ∪ inside C') ∧ EqOn F f C := by
  obtain ⟨e⟩ := hC'.homeomorph_modelCurve
  obtain ⟨h, k, hhk, -⟩ := exists_isHomeoOn_of_homeomorph e
  obtain ⟨Φ, Φ', hΦ, hΦeq⟩ := hsq C (h ∘ f) (g ∘ k) hC (hfg.comp hhk)
  obtain ⟨Ψ, Ψ', hΨ, hΨeq⟩ := hsq C' h k hC' hhk
  refine ⟨Ψ' ∘ Φ, Φ' ∘ Ψ, hΦ.comp hΨ.symm, fun z hz => ?_⟩
  have h1 : f z ∈ C' := hfg.mapsTo hz
  change Ψ' (Φ z) = f z
  rw [hΦeq hz]
  change Ψ' (h (f z)) = f z
  rw [← hΨeq h1]
  exact hΨ.invOn.1 (Set.mem_union_left _ h1)

/-- **`thm:closed-interior-extension` (closed-interior extension).** Every homeomorphism
`f : C → C'` between Jordan curves extends to a homeomorphism of the closed interiors.

Under the standing assumption `SquareExtension` this is literally `prop:square-reduction`; it
is recorded under its own name because everything downstream cites it by that name. -/
theorem closed_interior_extension (hsq : SquareExtension) {f g : Plane → Plane}
    (hC : IsJordanCurve C) (hC' : IsJordanCurve C') (hfg : IsHomeoOn f g C C') :
    ∃ F G : Plane → Plane, IsHomeoOn F G (C ∪ inside C) (C' ∪ inside C') ∧ EqOn F f C :=
  square_reduction hsq hC hC' hfg

/-! ### `prop:pointed-extension`

The blueprint's proof, with one step made explicit: the square chart `Θ` of the *target* disc
carries `Int(C')` onto `Q ∖ ∂Q = Q°`, because it carries `C'` onto `∂Q` and is a bijection of
the closed disc onto `Q`. That is what puts the two points `Θ(Φ(a))` and `Θ(b)` in the open
square, where `lem:square-point-mover` lives. -/

/-- **`prop:pointed-extension` (pointed closed-interior extension).** A boundary homeomorphism
`f : C → C'` and prescribed points `a ∈ Int(C)`, `b ∈ Int(C')` admit a closed-interior
extension `H` with `H(a) = b`.

This is `Schoenflies.PointedInteriorExtension`, the hypothesis of
`Schoenflies.exterior_extension`, discharged. -/
theorem pointed_extension (hsq : SquareExtension) : PointedInteriorExtension := by
  intro C C' f g a b hC hC' hfg ha hb
  -- The unpointed extension, and a square chart of the target disc.
  obtain ⟨Φ, Φ', hΦ, hΦeq⟩ := square_reduction hsq hC hC' hfg
  obtain ⟨e⟩ := hC'.homeomorph_modelCurve
  obtain ⟨h, k, hhk, -⟩ := exists_isHomeoOn_of_homeomorph e
  obtain ⟨Θ, Θ', hΘ, hΘeq⟩ := hsq C' h k hC' hhk
  -- `Θ` carries the boundary onto `∂Q`, hence the interior onto `Q ∖ ∂Q = Q°`.
  have hΘC : Θ '' C' = modelCurve := (Set.EqOn.image_eq hΘeq).trans hhk.image_eq
  have hΘin : Θ '' inside C' = Plane.openSquare 0 1 := by
    rw [← closedSquare_sdiff_modelCurve]
    exact image_eq_diff_of_bijOn_union hΘ.bijOn hΘC (disjoint_curve_inside C')
  -- `Φ` carries `Int(C)` onto `Int(C')`, so `Φ a` is an interior point of the target.
  have hΦin : Φ '' inside C = inside C' := image_inside_eq hΦ hΦeq hfg.image_eq
  have haΦ : Φ a ∈ inside C' := by rw [← hΦin]; exact ⟨a, ha, rfl⟩
  have hx : Θ (Φ a) ∈ Plane.openSquare 0 1 := by rw [← hΘin]; exact ⟨Φ a, haΦ, rfl⟩
  have hy : Θ b ∈ Plane.openSquare 0 1 := by rw [← hΘin]; exact ⟨b, hb, rfl⟩
  -- `lem:square-point-mover`: a boundary-fixing self-homeomorphism of `Q` moving one to the
  -- other. Conjugating it by `Θ` and composing with `Φ` is the pointed extension.
  obtain ⟨M, N, hM, hMx, -⟩ := Plane.exists_squareMover hx hy
  refine ⟨_, _, ((hΦ.comp hΘ).comp hM.isHomeoOn).comp hΘ.symm, fun z hz => ?_, ?_⟩
  · have h1 : f z ∈ C' := hfg.mapsTo hz
    change Θ' (M (Θ (Φ z))) = f z
    rw [hΦeq hz]
    -- `M` is the identity on `∂Q`, and `Θ (f z)` lies there.
    have h2 : Θ (f z) ∈ frontier (Plane.closedSquare 0 1) := by
      rw [← modelCurve_eq_frontier, ← hΘC]
      exact ⟨f z, h1, rfl⟩
    rw [hM.eqOn_frontier h2]
    exact hΘ.invOn.1 (Set.mem_union_left _ h1)
  · change Θ' (M (Θ (Φ a))) = b
    rw [hMx]
    exact hΘ.invOn.1 (Set.mem_union_right _ hb)

/-! ### `prop:exterior-extension`, from the square extension

`Schoenflies.exterior_extension` in `Schoenflies/Inversion.lean` is proved already; it carries
two hypotheses, the standing `harc` of `thm:jordan` and `PointedInteriorExtension`. Part I
discharges the first (`Schoenflies.arc_complement`) and the previous theorem discharges the
second, so only `SquareExtension` survives. -/

/-- **`prop:exterior-extension` (closed-exterior extension)**, with everything discharged but
the square extension: every homeomorphism between two Jordan curves extends to a homeomorphism
of their closed exteriors. -/
theorem exterior_extension_of_squareExtension (hsq : SquareExtension) {f g : Plane → Plane}
    (hC : IsJordanCurve C) (hC' : IsJordanCurve C') (hfg : IsHomeoOn f g C C') :
    ∃ F G : Plane → Plane, IsHomeoOn F G (C ∪ outside C) (C' ∪ outside C') ∧ EqOn F f C :=
  exterior_extension (fun _ hA => arc_complement hA) (pointed_extension hsq) hC hC' hfg

/-! ### `thm:main`

The closed pasting lemma, twice. The blueprint's proof is three sentences; the two facts it
leaves implicit are that the closed interior and the closed exterior are *closed* (they are the
closures of the two regions, `IsRegionOf.closure_eq`) and that the pasted map is injective,
which is `image_inside_eq` and `image_outside_eq`. -/

/-- The closed interior of a Jordan curve is closed: it is the closure of the interior. -/
theorem isClosed_union_inside (hC : IsSeparating C) : IsClosed (C ∪ inside C) := by
  rw [Set.union_comm, ← (IsRegionOf.inside C).closure_eq hC]
  exact isClosed_closure

/-- The closed exterior of a Jordan curve is closed. -/
theorem isClosed_union_outside (hC : IsSeparating C) : IsClosed (C ∪ outside C) := by
  rw [Set.union_comm, ← (IsRegionOf.outside C).closure_eq hC]
  exact isClosed_closure

/-- The two closed sides cover the plane. -/
theorem union_inside_union_outside (C : Set Plane) :
    (C ∪ inside C) ∪ (C ∪ outside C) = univ := by
  refine Set.eq_univ_of_forall fun z => ?_
  by_cases hz : z ∈ C
  · exact Or.inl (Or.inl hz)
  · have hz' : z ∈ inside C ∪ outside C := by rw [inside_union_outside]; exact hz
    exact hz'.imp Or.inr Or.inr

/-- A point outside the closed interior is exterior. -/
theorem mem_outside_of_notMem_union_inside {z : Plane} (hz : z ∉ C ∪ inside C) :
    z ∈ outside C := by
  have hzC : z ∉ C := fun h => hz (Or.inl h)
  have : z ∈ inside C ∪ outside C := by rw [inside_union_outside]; exact hzC
  exact this.resolve_left fun h => hz (Or.inr h)

/-- **`thm:main`, the relative Jordan–Schönflies theorem.** Every homeomorphism between two
Jordan curves extends to a homeomorphism of the whole plane.

This form takes `Schoenflies.SquareExtension` as its sole auxiliary theorem. It is the unbundled
form; `Schoenflies.jordan_schoenflies_homeomorph_of_squareExtension` packages the result as a
self-homeomorphism of the plane. -/
theorem jordan_schoenflies_of_squareExtension (hsq : SquareExtension)
    {f g : Plane → Plane} (hC : IsJordanCurve C)
    (hC' : IsJordanCurve C') (hfg : IsHomeoOn f g C C') :
    ∃ F G : Plane → Plane, IsHomeoOn F G univ univ ∧ EqOn F f C := by
  have hsC : IsSeparating C := jordan_curve_theorem hC
  have hsC' : IsSeparating C' := jordan_curve_theorem hC'
  obtain ⟨Fi, Gi, hFi, hFieq⟩ := closed_interior_extension hsq hC hC' hfg
  obtain ⟨Fe, Ge, hFe, hFeeq⟩ := exterior_extension_of_squareExtension hsq hC hC' hfg
  -- The four "region onto region" facts that make the paste injective.
  have hFiin : Fi '' inside C = inside C' := image_inside_eq hFi hFieq hfg.image_eq
  have hFeout : Fe '' outside C = outside C' := image_outside_eq hFe hFeeq hfg.image_eq
  have hGiin : Gi '' inside C' = inside C := hFi.image_inv_eq Set.subset_union_right hFiin
  have hGeout : Ge '' outside C' = outside C := hFe.image_inv_eq Set.subset_union_right hFeout
  -- The inverse maps agree on `C'`, where both are `g`.
  have hGieq : EqOn Gi g C' := by
    intro w hw
    have hgw : g w ∈ C := hfg.mapsTo_inv hw
    have hFw : Fi (g w) = w := by rw [hFieq hgw]; exact hfg.invOn.2 hw
    calc Gi w = Gi (Fi (g w)) := by rw [hFw]
      _ = g w := hFi.invOn.1 (Set.mem_union_left _ hgw)
  have hGeeq : EqOn Ge g C' := by
    intro w hw
    have hgw : g w ∈ C := hfg.mapsTo_inv hw
    have hFw : Fe (g w) = w := by rw [hFeeq hgw]; exact hfg.invOn.2 hw
    calc Ge w = Ge (Fe (g w)) := by rw [hFw]
      _ = g w := hFe.invOn.1 (Set.mem_union_left _ hgw)
  -- Evaluation of the two pasted maps on each of the two closed pieces. Off the closed
  -- interior the paste is `Fe` by definition; *on* the closed interior it is `Fi`, and the two
  -- agree on the overlap `C`, where both are `f`.
  have hFint : EqOn (paste (C ∪ inside C) Fi Fe) Fi (C ∪ inside C) := fun _ hz => paste_of_mem hz
  have hFext : EqOn (paste (C ∪ inside C) Fi Fe) Fe (C ∪ outside C) := by
    rintro z (hzC | hzout)
    · rw [paste_of_mem (Set.mem_union_left _ hzC), hFieq hzC, hFeeq hzC]
    · refine paste_of_notMem fun hz => ?_
      exact Set.disjoint_left.1 disjoint_inside_outside
        (hz.resolve_left fun h => Set.disjoint_left.1 (disjoint_curve_outside C) h hzout) hzout
  have hGint : EqOn (paste (C' ∪ inside C') Gi Ge) Gi (C' ∪ inside C') :=
    fun _ hw => paste_of_mem hw
  have hGext : EqOn (paste (C' ∪ inside C') Gi Ge) Ge (C' ∪ outside C') := by
    rintro w (hwC | hwout)
    · rw [paste_of_mem (Set.mem_union_left _ hwC), hGieq hwC, hGeeq hwC]
    · refine paste_of_notMem fun hw => ?_
      exact Set.disjoint_left.1 disjoint_inside_outside
        (hw.resolve_left fun h => Set.disjoint_left.1 (disjoint_curve_outside C') h hwout) hwout
  refine ⟨paste (C ∪ inside C) Fi Fe, paste (C' ∪ inside C') Gi Ge,
    ⟨mapsTo_univ _ _, mapsTo_univ _ _, ?_, ?_, ?_, ?_⟩, ?_⟩
  · -- continuity of `F`: the closed pasting lemma on the two closed sides
    rw [← union_inside_union_outside C]
    exact Plane.continuousOn_union_of_isClosed (isClosed_union_inside hsC)
      (isClosed_union_outside hsC) (hFi.continuousOn.congr hFint)
      (hFe.continuousOn.congr hFext)
  · rw [← union_inside_union_outside C']
    exact Plane.continuousOn_union_of_isClosed (isClosed_union_inside hsC')
      (isClosed_union_outside hsC') (hFi.continuousOn_inv.congr hGint)
      (hFe.continuousOn_inv.congr hGext)
  · -- `G ∘ F = id`. The exterior case is where injectivity lives: `Fe z` is *exterior*, so the
    -- paste for `G` reads it with `Ge` and not with `Gi`.
    intro z _
    by_cases hz : z ∈ C ∪ inside C
    · rw [hFint hz, hGint (hFi.mapsTo hz), hFi.invOn.1 hz]
    · have hzout : z ∈ outside C := mem_outside_of_notMem_union_inside hz
      have hzL : z ∈ C ∪ outside C := Or.inr hzout
      have hFz : Fe z ∈ outside C' := by rw [← hFeout]; exact ⟨z, hzout, rfl⟩
      rw [hFext hzL, hGext (Or.inr hFz), hFe.invOn.1 hzL]
  · -- `F ∘ G = id`
    intro w _
    by_cases hw : w ∈ C' ∪ inside C'
    · rw [hGint hw, hFint (hFi.mapsTo_inv hw), hFi.invOn.2 hw]
    · have hwout : w ∈ outside C' := mem_outside_of_notMem_union_inside hw
      have hwL : w ∈ C' ∪ outside C' := Or.inr hwout
      have hGw : Ge w ∈ outside C := by rw [← hGeout]; exact ⟨w, hwout, rfl⟩
      rw [hGext hwL, hFext (Or.inr hGw), hFe.invOn.2 hwL]
  · exact fun z hz => (hFint (Set.mem_union_left _ hz)).trans (hFieq hz)

/-- **`thm:main`**, with the extension packaged as a self-homeomorphism of the plane. This is
the blueprint's statement: *there is a homeomorphism `F : ℝ² → ℝ²` whose restriction to `C` is
`f`*. -/
theorem jordan_schoenflies_homeomorph_of_squareExtension (hsq : SquareExtension)
    {f g : Plane → Plane}
    (hC : IsJordanCurve C) (hC' : IsJordanCurve C') (hfg : IsHomeoOn f g C C') :
    ∃ F : Plane ≃ₜ Plane, EqOn F f C := by
  obtain ⟨F, G, hFG, hFeq⟩ := jordan_schoenflies_of_squareExtension hsq hC hC' hfg
  exact ⟨hFG.homeomorphOfUniv, hFeq⟩

/-- **`thm:main`**, taking the boundary homeomorphism in bundled form, which is how the
blueprint states it: `f : C → C'` a homeomorphism of subspaces. -/
theorem jordan_schoenflies_of_homeomorph_of_squareExtension (hsq : SquareExtension)
    (hC : IsJordanCurve C)
    (hC' : IsJordanCurve C') (e : ↥C ≃ₜ ↥C') :
    ∃ F : Plane ≃ₜ Plane, ∀ z : ↥C, F z = e z := by
  obtain ⟨f, g, hfg, hfe⟩ := exists_isHomeoOn_of_homeomorph e
  obtain ⟨F, hF⟩ := jordan_schoenflies_homeomorph_of_squareExtension hsq hC hC' hfg
  exact ⟨F, fun z => (hF z.2).trans (hfe z z.2)⟩

end Schoenflies


==> anc/P5-kernel-deficit-lean-v6/vendor/schoenflies-lean/Schoenflies/FaceCycles.lean <==
/-
Copyright (c) 2026 Álvaro Begué. All rights reserved.
Released under Apache 2.0 license as described in the file LICENSE.
Authors: Álvaro Begué
-/
import Schoenflies.Graph.CycleJordan
import Schoenflies.Graph.RelativeEar
import Schoenflies.Graph.OuterFace
import Schoenflies.Subarc

/-!
# Face cycles: the base cycle, and the faces of a plane graph that grows by ears

`lem:face-cycles` — *every face of a finite 2-connected polygonal plane graph has a cycle as
its boundary and is one of the two complementary regions of that cycle* — is proved by growing
the graph from a cycle by ears (`Graph.IsTwoConnected.ear_decomposition`) and applying
`thm:polygonal-crosscut` at each step. This file supplies everything in that proof that is not
the crosscut application itself. **The lemma is not proved here**; see "What is missing" below,
which says exactly what is in the way.

## The base cycle

The blueprint's first paragraph, in full. *"First choose a cycle of length at least three.
Such a cycle exists: under our convention the graph has at least three vertices, and every
vertex has at least two distinct neighbors. Indeed, if a vertex `v` had only one distinct
neighbor `w`, then deleting `w` would isolate `v` from some third vertex, contrary to
2-connectivity. Now take a maximal simple path. An endpoint has a neighbor on the path other
than its predecessor, and the resulting closed subpath is a cycle of length at least three."*

`Graph.IsTwoConnected.exists_adj_ne` is the two-neighbours sentence; "take a maximal simple
path" is `Graph.exists_longest_path`, already in `Schoenflies/Graph/Tree.lean` and not rebuilt
here; and `Graph.IsTwoConnected.exists_long_cycle` is the conclusion, packaged as
`Graph.IsLongCycle`, a cycle together with a *named* third vertex. Naming the third vertex
rather than counting is what both consumers want: the counting clause of
`Graph.IsTwoConnected`, and — later — the non-degeneracy of the polygon the cycle draws.

`Graph.cycleGraph` is that cycle as a subgraph, and `Graph.IsLongCycle.isTwoConnected` is
*"the cycle `C` is 2-connected, so Lemma `lem:relative-ear` builds the graph from `C`"*. This
is the one place "length at least three" is used: a two-vertex cycle is a `Graph.banana`, and
`Graph.not_isTwoConnected_banana` says it is not 2-connected.

## One step of the induction

Adding an ear removes the ear's own point set from the exterior and changes nothing else:
`Graph.pointSet_union`, `Graph.exterior_union` and `Graph.face_union_eq_of_disjoint` are
*"all other faces are unchanged"*.

`Graph.IsDrawing.exists_face_of_ear` is *"its interior is connected and disjoint from the
current graph, so it lies in one current face `F`"*: the ear's realisation without its two ends
is the interior of an arc, hence connected
(`Schoenflies.IsArcBetween.isConnected_diff`), and it misses the drawing of the current
subgraph altogether (`Graph.IsDrawing.edgesCover_inter_pointSet`).
`Graph.IsDrawing.ends_mem_frontier_face` is the next sentence, *"the ear's two endpoints are
limits of its interior, which lies in `F`, so they lie on `∂F`"* — which is what makes the ear
a crosscut of that face.

`Graph.IsDrawing.mono` — a subgraph of a plane graph is a plane graph, with the same drawing —
is what lets the induction talk about the faces of the current subgraph at all.

## An interface repair

`Graph.IsTwoConnected.ear_decomposition` hands its step the ear's path but **not** the clause
`∀ g ∈ D, g ∉ E(B)`, which `Graph.IsTwoConnected.relative_ear_exists` proves and which
`Graph.IsTwoConnected.relative_grows_by_ear` drops on the way. A geometric consumer needs it:
without it the ear may be drawn right on top of the current subgraph, and
`Graph.IsDrawing.edgesCover_inter_pointSet` is false. `Graph.ear_edges_notMem_or_union_eq`
recovers it in the only form available from the outside — either every edge of the ear is new,
or the ear is a single edge the subgraph already had and the enlarged graph *is* the old graph,
so the step has nothing to prove. The better fix is for the integrator to add the clause to
`relative_grows_by_ear` and to `ear_decomposition`; that would make this lemma unnecessary.

## What is missing

The crosscut application, and therefore `lem:face-cycles` itself. `thm:polygonal-crosscut` is
available as `Schoenflies.IsPolygonalCrosscut` and `Schoenflies.polygonal_crosscut`, whose
hypotheses are stated for `Schoenflies.ClosedPolygon`s: an explicit cyclic vertex list with
`vertex_inj`, `edges_meet` and `corner` (no two consecutive edges collinear). The realisation
of a graph cycle arrives here as a **set** — `Graph.edgesCover drawing (e :: D)` — which
`Graph.IsDrawing.cycle_isJordanCurve` knows to be a Jordan curve and `Graph.polygonal_redrawing`
knows to be polygonal. Turning such a set into a `ClosedPolygon` (enumerate its vertices
cyclically, delete the redundant collinear ones, and derive `vertex_inj` and `edges_meet` from
simplicity) is a construction `main` does not have, and the same construction is needed again
for the two curves `Aᵢ ∪ P` that the crosscut produces. Nothing below pretends to it, and no
statement below is weaker than its blueprint counterpart.

## Namespace

Root `Graph`, as fixed by `Schoenflies/Graph/Walk.lean`. The two arc lemmas are stated in
`Schoenflies`, where the rest of the arc theory lives.

## Blueprint

* `Graph.IsTwoConnected.exists_adj_ne` — "every vertex has at least two distinct neighbors".
* `Graph.IsLongCycle`, `Graph.IsTwoConnected.exists_long_cycle` — "the resulting closed subpath
  is a cycle of length at least three".
* `Graph.cycleGraph`, `Graph.IsLongCycle.isTwoConnected` — "the cycle `C` is 2-connected, so
  Lemma `lem:relative-ear` builds the graph from `C`".
* `Graph.ear_edges_notMem_or_union_eq` — the ear's edges are new, or the ear is not an ear.
* `Graph.pointSet_union`, `Graph.exterior_union`, `Graph.face_union_subset`,
  `Graph.face_union_eq_of_disjoint` — "all other faces are unchanged".
* `Graph.IsDrawing.mono` — the current subgraph is itself a plane graph.
* `Schoenflies.IsArcBetween.isConnected_diff`,
  `Schoenflies.IsArcBetween.left_mem_closure_diff`, `…right_mem_closure_diff`,
  `Graph.IsDrawing.edgesCover_inter_pointSet`, `Graph.IsDrawing.exists_face_of_ear`,
  `Graph.IsDrawing.ends_mem_frontier_face` — "its interior is connected and disjoint from the
  current graph, so it lies in one current face `F` … the ear's two endpoints are limits of its
  interior, which lies in `F`, so they lie on `∂F`; the ear is therefore a crosscut of that
  side".
-/

open Set
open scoped Graph

namespace Graph

variable {α β : Type*} {G H K B : Graph α β} {u v w x y z c : α} {e f g : β} {D W : List β}

/-! ## Two distinct neighbours -/

/-- **A vertex of a loopless 2-connected graph has a neighbour other than any prescribed
vertex** — in particular it has two distinct neighbours, and neither is itself. -/
theorem IsTwoConnected.exists_adj_ne (h : G.IsTwoConnected)
    (hnl : ∀ ⦃g x⦄, ¬ G.IsLoopAt g x) (hv : v ∈ V(G)) (w : α) :
    ∃ x, G.Adj v x ∧ x ≠ w := by
  rcases eq_or_ne v w with rfl | hvw
  · -- Deleting nothing: a walk to any other vertex leaves along a non-loop.
    obtain ⟨z, hz, hzv, -⟩ := h.hasThreeVertices.exists_ne_ne v v
    obtain ⟨T, hT⟩ := h.connected.reaches hv hz
    cases hT with
    | nil => exact absurd rfl hzv
    | @cons _ y _ g _ hl _ => exact ⟨y, ⟨g, hl⟩, fun hh ↦ hnl (hh ▸ hl)⟩
  · -- Deleting `w`: a walk to a third vertex leaves along an edge that survived it.
    obtain ⟨z, hz, hzv, hzw⟩ := h.hasThreeVertices.exists_ne_ne v w
    obtain ⟨T, hT⟩ := (h.deleteVerts_connected' w).reaches
      (mem_deleteVerts_singleton_of_ne hv hvw) (mem_deleteVerts_singleton_of_ne hz hzw)
    cases hT with
    | nil => exact absurd rfl (Ne.symm hzv)
    | @cons _ y _ g _ hl _ =>
      exact ⟨y, ⟨g, hl.mono deleteVerts_le⟩, (mem_deleteVerts_singleton.1 hl.right_mem).2⟩

/-! ## The base cycle

"Take a maximal simple path" is `Graph.exists_longest_path`, already in
`Schoenflies/Graph/Tree.lean` — it is what the three-leaf lemma runs on — so nothing here
rebuilds it. -/

/-- **A path from a vertex back to itself is empty.** The first step would depart from the
vertex the rest of the path arrives at, which the freshness clause forbids. -/
theorem IsPath.eq_nil_of_eq (h : G.IsPath u W u) : W = [] := by
  cases h with
  | nil => rfl
  | cons _ hT hfresh => exact absurd hT.target_mem_walkVertices hfresh

/-- A cycle with at least three vertices — the blueprint's "cycle of length at least three".
The third vertex is named rather than counted, because that is what both consumers want. -/
structure IsLongCycle (G : Graph α β) (e : β) (u v : α) (D : List β) (w : α) : Prop where
  /-- The edge and the detour form a cycle. -/
  isCycle : G.IsCycleThrough e u v D
  /-- The detour visits a third vertex … -/
  mem : w ∈ G.walkVertices u D
  /-- … distinct from the source of the edge … -/
  ne_left : w ≠ u
  /-- … and from its target. -/
  ne_right : w ≠ v

namespace IsLongCycle

variable (h : G.IsLongCycle e u v D w)
include h

theorem isLink : G.IsLink e u v := h.isCycle.isLink

theorem isPath : G.IsPath u D v := h.isCycle.isPath

theorem notMem : e ∉ D := h.isCycle.notMem

/-- The two ends of the edge are distinct: otherwise the detour would be a path from a vertex
to itself, hence empty, and would visit no third vertex. -/
theorem ne : u ≠ v := by
  rintro rfl
  have hnil : D = [] := h.isPath.eq_nil_of_eq
  have hmem := h.mem
  rw [hnil, walkVertices_nil] at hmem
  exact h.ne_left hmem

end IsLongCycle

/-- **"The resulting closed subpath is a cycle of length at least three."** A finite loopless
2-connected graph has a cycle with three distinct vertices.

Take a maximal path `u —W→ v`. Its source `u` has a neighbour `x` other than the vertex `w₀`
the path first steps to (`Graph.IsTwoConnected.exists_adj_ne`), and `x` lies on the path:
otherwise the edge to it could be prepended, contradicting maximality. Cutting the path at `x`
gives a path from `u` to `x` whose first step is still to `w₀`, and the chord closes it into a
cycle through `u`, `w₀` and `x`. The chord is not an edge of that piece: an edge at `u` in the
tail is what the path's freshness clause forbids, and the first edge is not the chord because
their far ends differ. -/
theorem IsTwoConnected.exists_long_cycle [G.Finite] (h : G.IsTwoConnected)
    (hnl : ∀ ⦃g x⦄, ¬ G.IsLoopAt g x) :
    ∃ g u x D w, G.IsLongCycle g u x D w := by
  obtain ⟨p, hp, -⟩ := h.hasThreeVertices
  obtain ⟨u, v, W, hpath, hmax⟩ := exists_longest_path hp
  -- The maximal path is not empty: an edge at its source could otherwise be prepended.
  obtain ⟨f, W', rfl⟩ : ∃ f W', W = f :: W' := by
    cases hW : W with
    | cons f W' => exact ⟨f, W', rfl⟩
    | nil =>
      obtain ⟨y, ⟨g, hl⟩, hyu⟩ := h.exists_adj_ne hnl hpath.left_mem u
      have hle := hmax _ _ _ (IsPath.single hl.symm hyu)
      rw [hW] at hle
      simp at hle
  obtain ⟨w₀, hl₀, hpath', hfresh⟩ : ∃ w₀, G.IsLink f u w₀ ∧ G.IsPath w₀ W' v ∧
      u ∉ G.walkVertices w₀ W' := by
    cases hpath with
    | cons hl hW hfr => exact ⟨_, hl, hW, hfr⟩
  -- A second neighbour of the source, distinct from the vertex the path first steps to.
  obtain ⟨x, ⟨g, hlg⟩, hxw₀⟩ := h.exists_adj_ne hnl hpath.left_mem w₀
  have hxu : x ≠ u := fun hh ↦ hnl (hh ▸ hlg)
  -- It lies on the path: otherwise the chord would prepend to it.
  have hxW : x ∈ G.walkVertices u (f :: W') := by
    by_contra hx
    have hle := hmax _ _ _ (IsPath.cons hlg.symm hpath hx)
    simp at hle
  obtain ⟨W₁, W₂, hsplit, h₁, -, -⟩ := hpath.split hxW
  have hW₁sub : W₁ ⊆ f :: W' := hsplit ▸ List.subset_append_left _ _
  -- The chord is not an edge of the piece: not the first edge, and not one further along.
  have hgW₁ : g ∉ W₁ := by
    intro hg
    rcases List.mem_cons.1 (hW₁sub hg) with rfl | hg'
    · exact hxw₀ (hlg.right_unique hl₀)
    · exact hfresh (mem_walkVertices_of_mem_covered ⟨g, hg', hlg.inc_left⟩)
  -- The piece starts with the first edge, so it visits the vertex the path first stepped to.
  have hfW₁ : f ∈ W₁ := by
    rcases W₁ with _ | ⟨a, T⟩
    · exact absurd h₁.isWalk.eq_of_nil (Ne.symm hxu)
    · obtain ⟨rfl, -⟩ : f = a ∧ W' = T ++ W₂ := by simpa using hsplit
      exact List.mem_cons_self
  exact ⟨g, u, x, W₁, w₀, ⟨hlg, h₁, hgW₁⟩,
    mem_walkVertices_of_mem_covered ⟨f, hfW₁, hl₀.inc_right⟩,
    fun hh ↦ hnl (hh ▸ hl₀), Ne.symm hxw₀⟩

/-! ## The cycle as a subgraph, and its 2-connectivity

`Graph.IsTwoConnected.ear_decomposition` starts from a 2-connected subgraph. The subgraph the
blueprint starts from is the base cycle, and this section builds it and proves it 2-connected.
This is the one place where "length at least three" is used: a two-vertex cycle is a
`Graph.banana`, and `Graph.not_isTwoConnected_banana` says it is not 2-connected. -/

/-- **A path graph grows with its edge list.** General, and not in
`Schoenflies/Graph/PathGraph.lean`; the integrator may want to hoist it. -/
theorem pathGraphOf_mono (h : W ⊆ D) : G.pathGraphOf u W ≤ G.pathGraphOf u D where
  vertexSet_mono := by
    simpa only [pathGraphOf_vertexSet] using walkVertices_mono (u := u) h
  isLink_mono := by
    intro f x y hl
    obtain ⟨hf, hxy, hx, hy⟩ := pathGraphOf_isLink.1 hl
    exact pathGraphOf_isLink.2
      ⟨h hf, hxy, walkVertices_mono h hx, walkVertices_mono h hy⟩

/-- The subgraph of `G` drawn by a cycle: the detour followed by the edge, as a closed walk.
Exported as the object rather than hidden behind an existential — the consumer of
`lem:face-cycles` needs the graph itself, to feed it to the ear decomposition. -/
def cycleGraph (G : Graph α β) (u : α) (e : β) (D : List β) : Graph α β :=
  G.pathGraphOf u (D ++ [e])

/-- The detour spans a path subgraph of the cycle. -/
theorem pathGraphOf_le_cycleGraph : G.pathGraphOf u D ≤ G.cycleGraph u e D :=
  pathGraphOf_mono (List.subset_append_left _ _)

namespace IsCycleThrough

variable (hc : G.IsCycleThrough e u v D)
include hc

/-- Going round: the detour and then the edge is a closed walk at the source. -/
theorem isWalk_round : G.IsWalk u (D ++ [e]) u :=
  hc.isPath.isWalk.append (IsWalk.single hc.isLink.symm)

/-- Closing the cycle adds no vertex: both ends of the edge are already on the detour. -/
theorem walkVertices_round : G.walkVertices u (D ++ [e]) = G.walkVertices u D := by
  refine Set.Subset.antisymm (fun y hy ↦ ?_) (walkVertices_mono (List.subset_append_left _ _))
  rcases mem_walkVertices_iff.1 hy with rfl | hcov
  · exact mem_walkVertices_self
  rw [coveredVertices_append] at hcov
  rcases hcov with hcov | ⟨g, hg, hinc⟩
  · exact mem_walkVertices_of_mem_covered hcov
  obtain rfl : g = e := by simpa using hg
  rcases hinc.eq_or_eq_of_isLink hc.isLink with rfl | rfl
  · exact mem_walkVertices_self
  · exact hc.isPath.target_mem_walkVertices

@[simp]
theorem cycleGraph_vertexSet : V(G.cycleGraph u e D) = G.walkVertices u D := by
  rw [cycleGraph, pathGraphOf_vertexSet, hc.walkVertices_round]

theorem cycleGraph_le : G.cycleGraph u e D ≤ G := pathGraphOf_le hc.isWalk_round

theorem cycleGraph_edgeSet : E(G.cycleGraph u e D) = {f | f ∈ D ++ [e]} :=
  pathGraphOf_edgeSet hc.isWalk_round

theorem left_mem_cycleGraph : u ∈ V(G.cycleGraph u e D) := by
  rw [hc.cycleGraph_vertexSet]; exact mem_walkVertices_self

theorem right_mem_cycleGraph : v ∈ V(G.cycleGraph u e D) := by
  rw [hc.cycleGraph_vertexSet]; exact hc.isPath.target_mem_walkVertices

/-- The edge of the cycle really is an edge of the cycle graph, joining the same two ends. -/
theorem cycleGraph_isLink : (G.cycleGraph u e D).IsLink e u v :=
  pathGraphOf_isLink.2 ⟨by simp, hc.isLink,
    hc.walkVertices_round ▸ mem_walkVertices_self,
    hc.walkVertices_round ▸ hc.isPath.target_mem_walkVertices⟩

/-- The cycle graph is connected: every vertex it has is visited by the detour, and the
detour's own prefix runs there from the source. -/
theorem cycleGraph_connected : (G.cycleGraph u e D).Connected := by
  refine Connected.of_hub hc.left_mem_cycleGraph fun x hx ↦ ?_
  rw [hc.cycleGraph_vertexSet] at hx
  obtain ⟨W₁, W₂, hcat, h₁, -, -⟩ := hc.isPath.split hx
  refine ⟨W₁, h₁.isWalk.anti hc.cycleGraph_le hc.left_mem_cycleGraph fun g hg ↦ ?_⟩
  rw [hc.cycleGraph_edgeSet]
  exact List.mem_append_left _ (hcat ▸ List.mem_append_left _ hg)

end IsCycleThrough

namespace IsLongCycle

variable (h : G.IsLongCycle e u v D w)
include h

theorem mem_cycleGraph : w ∈ V(G.cycleGraph u e D) := by
  rw [h.isCycle.cycleGraph_vertexSet]; exact h.mem

/-- **A cycle with three vertices is 2-connected**, which is what
`Graph.IsTwoConnected.ear_decomposition` asks of its starting subgraph.

Delete a vertex `c`. One of the two ends of the cycle's edge survives, and it is the hub:
every remaining vertex reaches an end of the *detour* inside the detour
(`Graph.IsPathGraph.reaches_an_end`), an end which — having been reached after the deletion —
survived it too, so the cycle's edge is still there to carry it the rest of the way. -/
theorem isTwoConnected : (G.cycleGraph u e D).IsTwoConnected where
  hasThreeVertices :=
    ⟨u, h.isCycle.left_mem_cycleGraph, v, h.isCycle.right_mem_cycleGraph,
      w, h.mem_cycleGraph, h.ne, Ne.symm h.ne_left, Ne.symm h.ne_right⟩
  connected := h.isCycle.cycleGraph_connected
  deleteVerts_connected := by
    intro c _
    set Kc := G.cycleGraph u e D with hKc
    set Pc := G.pathGraphOf u D with hPc
    have hPK : Pc.deleteVerts {c} ≤ Kc.deleteVerts {c} :=
      deleteVerts_mono pathGraphOf_le_cycleGraph _
    have hPpath : Pc.IsPathGraph u D v := h.isPath.isPathGraph_pathGraphOf
    -- The hub is whichever end of the cycle's edge survived; the argument is symmetric in
    -- the two, so it is done once for a named pair and applied twice.
    have main : ∀ a b : α, Kc.IsLink e a b → a ≠ c →
        (∀ x ∈ V(Kc), x ≠ c →
          (Pc.deleteVerts {c}).Reaches x a ∨ (Pc.deleteVerts {c}).Reaches x b) →
        (Kc.deleteVerts {c}).Connected := by
      intro a b hab hac hends
      refine Connected.of_hub (mem_deleteVerts_singleton_of_ne hab.left_mem hac) fun x hx ↦ ?_
      rw [vertexSet_deleteVerts] at hx
      obtain ⟨hxK, hxc⟩ := hx
      have hxc' : x ≠ c := by simpa using hxc
      rcases hends x hxK hxc' with hr | hr
      · exact (hr.mono hPK).symm
      · -- The far end was reached, so it survived; the cycle's edge joins it to the hub.
        have hbc : b ≠ c := (mem_deleteVerts_singleton.1 (hr.mono hPK).right_mem).2
        have hedge : (Kc.deleteVerts {c}).Reaches b a :=
          ⟨[e], IsWalk.single ((deleteVerts_isLink _ _).2 ⟨hab.symm, by simpa using hbc,
            by simpa using hac⟩)⟩
        exact ((hr.mono hPK).trans hedge).symm
    have hV : ∀ x ∈ V(Kc), x ∈ V(Pc) := fun x hx ↦ by
      rw [hKc, h.isCycle.cycleGraph_vertexSet] at hx; exact hx
    by_cases hcu : u = c
    · -- The source is gone, so the target is the hub.
      refine main v u h.isCycle.cycleGraph_isLink.symm (fun hh ↦ h.ne (hh.trans hcu.symm).symm)
        fun x hx hxc ↦ (hPpath.reaches_an_end (hV x hx) hxc).symm
    · exact main u v h.isCycle.cycleGraph_isLink hcu
        fun x hx hxc ↦ hPpath.reaches_an_end (hV x hx) hxc

end IsLongCycle


/-- A machine check that the two halves fit: the base cycle really is a legal starting point
for `Graph.IsTwoConnected.ear_decomposition`, so a consumer that can do the base case on
`G.cycleGraph u e D` and the ear step gets the conclusion for `G`. Nothing but the two
theorems is used. -/
example {motive : Graph α β → Prop} [G.Finite] (hG : G.IsTwoConnected)
    (hnl : ∀ ⦃g x⦄, ¬ G.IsLoopAt g x)
    (base : ∀ (e : β) (u v : α) (D : List β) (w : α), G.IsLongCycle e u v D w →
      motive (G.cycleGraph u e D))
    (step : ∀ (B : Graph α β) (a b : α) (D : List β), B.IsTwoConnected → B ≤ G → motive B →
      G.IsPath a D b → a ≠ b → a ∈ V(B) → b ∈ V(B) →
      (∀ y ∈ G.walkVertices a D, y ≠ a → y ≠ b → y ∉ V(B)) →
      motive (B.union (G.pathGraphOf a D))) :
    motive G := by
  obtain ⟨e, u, v, D, w, hcyc⟩ := hG.exists_long_cycle hnl
  exact hG.ear_decomposition hnl hcyc.isTwoConnected hcyc.isCycle.cycleGraph_le
    (base e u v D w hcyc)
    fun B a b D' hB _ hBG hmot hpath hab ha hb hint ↦
      step B a b D' hB hBG hmot hpath hab ha hb hint

/-! ## An ear that is not new

`Graph.IsTwoConnected.ear_decomposition` hands its step the ear's path but **not** the clause
`∀ g ∈ D, g ∉ E(B)` that `Graph.IsTwoConnected.relative_ear_exists` proves and that
`Graph.IsTwoConnected.relative_grows_by_ear` drops. A *geometric* consumer needs it: the ear's
drawing has to miss the drawing of the current subgraph, and an edge shared with `B` would sit
right on it.

It is recoverable, and this section recovers it. An edge of the ear that `B` already has must
join the ear's two ends; the ear is then that single edge, and the enlarged graph is the old
one, so the step has nothing to prove. The integrator may prefer to add the clause to
`relative_grows_by_ear` and to `ear_decomposition` instead — that is the better fix, and it
makes this section unnecessary. -/

/-- **An edge of a path incident to its source is the path's first edge**, in the form that
decomposes the path — `Graph.IsPath.eq_head_of_inc_source` says the same about a list already
known to be a cons, and is what does the work here. -/
theorem IsPath.eq_cons_of_inc_left (h : G.IsPath u D v) (hg : g ∈ D) (hinc : G.Inc g u) :
    ∃ w T, D = g :: T ∧ G.IsLink g u w ∧ G.IsPath w T v := by
  cases D with
  | nil => simp at hg
  | cons a T =>
    obtain rfl : g = a := h.eq_head_of_inc_source hg hinc
    cases h with
    | cons hl hT _ => exact ⟨_, T, rfl, hl, hT⟩

/-- **An edge of an ear that the subgraph already has is the whole ear.** Both ends of such an
edge lie in the subgraph, so the ear's freshness clause makes them the ear's own two ends; the
edge is then the ear's first edge and its far end is the ear's target, so nothing follows it.
-/
theorem IsPath.eq_singleton_of_edge_mem (hBG : B ≤ G) (hpath : G.IsPath u D v) (huv : u ≠ v)
    (hint : ∀ y ∈ G.walkVertices u D, y ≠ u → y ≠ v → y ∉ V(B))
    (hg : g ∈ D) (hgB : g ∈ E(B)) : D = [g] ∧ G.IsLink g u v := by
  -- Both ends of the edge lie in the subgraph, so both are ends of the path.
  have hends : ∀ y, G.Inc g y → y = u ∨ y = v := by
    intro y hy
    by_contra hcon
    push Not at hcon
    exact hint y (mem_walkVertices_of_mem_covered ⟨g, hg, hy⟩) hcon.1 hcon.2
      (mem_vertexSet_of_inc_of_mem_edgeSet hBG hgB hy)
  -- The edge is not a loop, so its two ends are exactly the two ends of the path.
  obtain ⟨p, q, hpq⟩ := exists_isLink_of_mem_edgeSet (hpath.edge_mem hg)
  have hpqne : p ≠ q := by rintro rfl; exact hpath.not_isLoopAt hg p hpq
  have hincu : G.Inc g u := by
    rcases hends p hpq.inc_left with rfl | rfl
    · exact hpq.inc_left
    · rcases hends q hpq.inc_right with rfl | rfl
      · exact hpq.inc_right
      · exact absurd rfl hpqne
  -- So it is the path's first edge, and its far end is the path's target.
  obtain ⟨w, T, rfl, hl, hT⟩ := hpath.eq_cons_of_inc_left hg hincu
  have hwv : w = v := by
    rcases hends w hl.inc_right with rfl | hh
    · exact absurd hl (hpath.not_isLoopAt List.mem_cons_self _)
    · exact hh
  subst hwv
  exact ⟨by rw [hT.eq_nil_of_eq], hl⟩

/-- **Either every edge of the ear is new, or the ear changes nothing.** The disjunction the
step of `Graph.IsTwoConnected.ear_decomposition` has to open before it can do any geometry. -/
theorem ear_edges_notMem_or_union_eq (hBG : B ≤ G) (hpath : G.IsPath u D v) (huv : u ≠ v)
    (hu : u ∈ V(B)) (hv : v ∈ V(B))
    (hint : ∀ y ∈ G.walkVertices u D, y ≠ u → y ≠ v → y ∉ V(B)) :
    (∀ g ∈ D, g ∉ E(B)) ∨ B.union (G.pathGraphOf u D) = B := by
  by_cases hall : ∀ g ∈ D, g ∉ E(B)
  · exact Or.inl hall
  refine Or.inr ?_
  push Not at hall
  obtain ⟨g, hg, hgB⟩ := hall
  obtain ⟨rfl, hl⟩ := hpath.eq_singleton_of_edge_mem hBG huv hint hg hgB
  -- The ear is a single edge the subgraph already carries, joining two of its own vertices.
  refine le_antisymm (union_le le_rfl ?_) (left_le_union _ _)
  refine ⟨fun y hy ↦ ?_, fun f x y hf ↦ ?_⟩
  · rcases mem_walkVertices_iff.1 (pathGraphOf_vertexSet ▸ hy) with rfl | ⟨f, hf, hinc⟩
    · exact hu
    · obtain rfl : f = g := by simpa using hf
      rcases hinc.eq_or_eq_of_isLink hl with rfl | rfl
      exacts [hu, hv]
  · obtain ⟨hfg, hxy, -, -⟩ := pathGraphOf_isLink.1 hf
    obtain rfl : f = g := by simpa using hfg
    exact (hBG.isLink_iff hgB).2 hxy

/-! ## The faces of a graph that grows

Adding an ear removes the ear's own point set from the exterior and changes nothing else. That
is the whole of "all other faces are unchanged", and the half of "its interior is connected and
disjoint from the current graph, so it lies in one current face `F`" that is pure topology. -/

section Plane

open Schoenflies

variable {β : Type*} {G B P : Graph Plane β} {drawing : β → ℝ → Plane} {z a b : Plane}
  {S : Set Plane} {D : List β}

/-- What a union of two plane graphs occupies is what the two of them occupy. -/
@[simp]
theorem pointSet_union (B P : Graph Plane β) (drawing : β → ℝ → Plane) :
    pointSet (B.union P) drawing = pointSet B drawing ∪ pointSet P drawing := by
  simp only [pointSet, vertexSet_union, edgeSet_union, Set.biUnion_union]
  ext w
  simp only [Set.mem_union]
  tauto

/-- Adding a graph removes exactly its own point set from the exterior. -/
theorem exterior_union (B P : Graph Plane β) (drawing : β → ℝ → Plane) :
    exterior (B.union P) drawing = exterior B drawing \ pointSet P drawing := by
  rw [exterior, exterior, pointSet_union, Set.compl_union]
  rfl

/-- A face of the enlarged graph lies inside a face of the old one. -/
theorem face_union_subset : face (B.union P) drawing z ⊆ face B drawing z := by
  by_cases hz : z ∈ exterior (B.union P) drawing
  · refine IsPreconnected.subset_connectedComponentIn isPreconnected_connectedComponentIn
      (mem_face hz) fun w hw ↦ ?_
    exact ((exterior_union B P drawing) ▸ face_subset_exterior _ _ _ hw).1
  · rw [face, connectedComponentIn_eq_empty hz]
    exact Set.empty_subset _

/-- **"All other faces are unchanged."** A face the ear does not touch survives the ear. -/
theorem face_union_eq_of_disjoint (hz : z ∈ exterior B drawing)
    (hdis : Disjoint (face B drawing z) (pointSet P drawing)) :
    face (B.union P) drawing z = face B drawing z := by
  refine Set.Subset.antisymm face_union_subset ?_
  refine IsPreconnected.subset_connectedComponentIn isPreconnected_connectedComponentIn
    (mem_face hz) fun w hw ↦ ?_
  rw [exterior_union]
  exact ⟨face_subset_exterior _ _ _ hw, fun hwP ↦ Set.disjoint_left.1 hdis hw hwP⟩

/-- **"Its interior is connected and disjoint from the current graph, so it lies in one current
face."** The topological half: a nonempty preconnected subset of the exterior lies in one
face. -/
theorem exists_face_of_isPreconnected (hS : IsPreconnected S) (hSne : S.Nonempty)
    (hsub : S ⊆ exterior B drawing) :
    ∃ z ∈ exterior B drawing, S ⊆ face B drawing z := by
  obtain ⟨z, hz⟩ := hSne
  exact ⟨z, hsub hz, hS.subset_connectedComponentIn hz hsub⟩

/-! ### The ear lies in one face

The blueprint's *"its interior is connected and disjoint from the current graph, so it lies in
one current face `F`"*, in full. -/

/- "An arc without its two endpoints is connected" is
`Schoenflies.IsArcBetween.isConnected_diff`, now in `Schoenflies/Subarc.lean`. -/

/-- **The ear's realisation meets the drawing of the current subgraph only in the ear's two
ends.** Two cases, and both come down to the ear's freshness clause: a point of the ear on a
*vertex* of `B` is an end of the edge of the ear it lies on
(`Graph.IsDrawing.vertex_mem_edgeArc`), and a point of the ear on an *edge* of `B` is a vertex
incident with both (`Graph.IsDrawing.edge_inter`) — the two edges being distinct because no
edge of the ear belongs to `B`. Either way the point is a vertex of `B` that the ear visits,
which the freshness clause makes one of the ear's two ends. -/
theorem IsDrawing.edgesCover_inter_pointSet (hG : IsDrawing G drawing) (hBG : B ≤ G)
    (hpath : G.IsPath a D b)
    (hint : ∀ y ∈ G.walkVertices a D, y ≠ a → y ≠ b → y ∉ V(B))
    (hnew : ∀ g ∈ D, g ∉ E(B)) :
    edgesCover drawing D ∩ pointSet B drawing ⊆ {a, b} := by
  -- A vertex of `B` that an edge of the ear is incident with is one of the ear's two ends.
  have key : ∀ p, (∃ f ∈ D, G.Inc f p) → p ∈ V(B) → p = a ∨ p = b := by
    rintro p ⟨f, hf, hinc⟩ hpB
    by_contra hcon
    push Not at hcon
    exact hint p (mem_walkVertices_of_mem_covered ⟨f, hf, hinc⟩) hcon.1 hcon.2 hpB
  rintro p ⟨hpD, hpB⟩
  obtain ⟨f, hf, hpf⟩ := mem_edgesCover_iff.1 hpD
  have hfG : f ∈ E(G) := hpath.edge_mem hf
  rcases hpB with hpV | hpE
  · obtain ⟨x, y, hxy⟩ := exists_isLink_of_mem_edgeSet hfG
    have hinc : G.Inc f p := by
      rcases hG.vertex_mem_edgeArc hxy (hBG.vertexSet_mono hpV) hpf with rfl | rfl
      exacts [hxy.inc_left, hxy.inc_right]
    exact key p ⟨f, hf, hinc⟩ hpV
  · simp only [Set.mem_iUnion, exists_prop] at hpE
    obtain ⟨g, hgB, hpg⟩ := hpE
    have hfg : f ≠ g := fun hh ↦ hnew f hf (hh ▸ hgB)
    obtain ⟨-, hincf, hincg⟩ := hG.edge_inter hfG (hBG.edgeSet_mono hgB) hfg hpf hpg
    exact key p ⟨f, hf, hincf⟩ (mem_vertexSet_of_inc_of_mem_edgeSet hBG hgB hincg)

/-- **"Its interior is connected and disjoint from the current graph, so it lies in one current
face `F`."** The ear's realisation without its two ends is an arc's interior, hence connected,
and it misses the drawing of `B` altogether, so it lies in a single face. -/
theorem IsDrawing.exists_face_of_ear (hG : IsDrawing G drawing) (hBG : B ≤ G)
    (hpath : G.IsPath a D b) (hab : a ≠ b)
    (hint : ∀ y ∈ G.walkVertices a D, y ≠ a → y ≠ b → y ∉ V(B))
    (hnew : ∀ g ∈ D, g ∉ E(B)) :
    ∃ z ∈ exterior B drawing, edgesCover drawing D \ {a, b} ⊆ face B drawing z := by
  have harc : IsArcBetween (edgesCover drawing D) a b :=
    hG.path_isArcBetween hpath (hpath.ne_nil hab)
  have hconn := harc.isConnected_diff
  refine exists_face_of_isPreconnected hconn.isPreconnected hconn.nonempty fun w hw hwB ↦ ?_
  exact hw.2 (hG.edgesCover_inter_pointSet hBG hpath hint hnew ⟨hw.1, hwB⟩)

/-! ### A subgraph of a plane graph is a plane graph

The induction speaks of the faces of the *current* subgraph, so every step needs the current
subgraph to be a plane graph in its own right. Nothing has to be redrawn: the same drawing
serves. General, and not in `Schoenflies/Graph/Drawing.lean`; the integrator may want to hoist
it. -/

/-- **A subgraph of a plane graph is a plane graph**, with the same drawing. -/
theorem IsDrawing.mono (hG : IsDrawing G drawing) (hBG : B ≤ G) : IsDrawing B drawing where
  edge_param := fun e he ↦ by
    obtain ⟨hc, hi, hl⟩ := hG.edge_param (hBG.edgeSet_mono he)
    exact ⟨hc, hi, (hBG.isLink_iff he).2 hl⟩
  vertex_mem_edgeArc := fun _ _ _ _ hl hv hmem ↦
    hG.vertex_mem_edgeArc (hl.mono hBG) (hBG.vertexSet_mono hv) hmem
  edge_inter := fun e f he hf hef p hpe hpf ↦ by
    obtain ⟨-, hince, hincf⟩ :=
      hG.edge_inter (hBG.edgeSet_mono he) (hBG.edgeSet_mono hf) hef hpe hpf
    obtain ⟨y, hy⟩ := hince
    obtain ⟨y', hy'⟩ := hincf
    exact ⟨mem_vertexSet_of_inc_of_mem_edgeSet hBG he ⟨y, hy⟩,
      ⟨y, (hBG.isLink_iff he).2 hy⟩, ⟨y', (hBG.isLink_iff hf).2 hy'⟩⟩

/-! ### The ear's ends lie on the boundary of the face its interior lies in -/

/- "An endpoint of an arc is a limit of the arc's interior" is
`Schoenflies.IsArcBetween.left_mem_closure_diff` / `…right_mem_closure_diff`, hoisted into
`Schoenflies/Subarc.lean` alongside `…isConnected_diff`. This module had its own copy, with the
same statement as the one in `Schoenflies/AlternatingCrosscuts.lean`; the two modules do not
import each other, so the build accepted both. -/

/-- **"The ear's two endpoints are limits of its interior, which lies in `F`, so they lie on
`∂F`."** This is the hypothesis `thm:polygonal-crosscut` needs of a crosscut: its two ends are
on the boundary curve of the region it cuts. -/
theorem IsDrawing.ends_mem_frontier_face (hG : IsDrawing G drawing)
    (hopen : IsOpen (face B drawing z)) (hpath : G.IsPath a D b) (hab : a ≠ b)
    (ha : a ∈ V(B)) (hb : b ∈ V(B))
    (hsub : edgesCover drawing D \ {a, b} ⊆ face B drawing z) :
    a ∈ frontier (face B drawing z) ∧ b ∈ frontier (face B drawing z) := by
  have harc : IsArcBetween (edgesCover drawing D) a b :=
    hG.path_isArcBetween hpath (hpath.ne_nil hab)
  have hnot : ∀ y ∈ V(B), y ∉ face B drawing z := fun y hy hyf ↦
    face_subset_exterior _ _ _ hyf (vertexSet_subset_pointSet hy)
  refine ⟨⟨closure_mono hsub harc.left_mem_closure_diff, ?_⟩,
    ⟨closure_mono hsub harc.right_mem_closure_diff, ?_⟩⟩
  · rw [hopen.interior_eq]; exact hnot a ha
  · rw [hopen.interior_eq]; exact hnot b hb

end Plane

end Graph


==> anc/P5-kernel-deficit-lean-v6/vendor/schoenflies-lean/Schoenflies/FaceCyclesLand.lean <==
/-
Copyright (c) 2026 Álvaro Begué. All rights reserved.
Released under Apache 2.0 license as described in the file LICENSE.
Authors: Álvaro Begué
-/
import Schoenflies.FaceCyclesProof
import Schoenflies.PrePolygonArc

/-!
# `lem:face-cycles`, with nothing assumed

`Schoenflies/FaceCyclesProof.lean` proves `lem:face-cycles` modulo one hypothesis,
`Schoenflies.CrosscutSplitsRegion`: the exhaustion clause of `thm:polygonal-crosscut` for a
crosscut whose two endpoints are *arbitrary points* of the curve. This module proves that
hypothesis and restates the lemma without it (`Graph.face_cycles'`,
`Graph.IsDrawing.hasFaceCycles_union'`).

## Why the crosscut theorem had to be redone, and how far

`main`'s Theorem 2.8 (`Schoenflies.IsPolygonalCrosscut`) cuts a `ClosedPolygon` at two of *its
vertices*, and `Schoenflies.ClosedPolygon.isCornerAt_vertex` says a point at which the curve runs
straight is a vertex of no `ClosedPolygon` presentation of it. In the ear induction the two cut
points are graph vertices, at which the two cycle edges may leave along opposite rays. So the
presentation has to be `Schoenflies.PrePolygon`, which has no `corner` field, and the two `main`
hypotheses `edges₁`/`edges₂` — multiset equalities `SameEdges Jᵢ.pieces (Aᵢ ++ K)` — have to go
as well, for the reason `Schoenflies/FaceCyclesProof.lean` records: the merged curve `Aᵢ ∪ P` may
run straight through a cut point, and then no presentation of it has an edge ending there.

Both go away at once by never realizing `J₁` and `J₂` at all. The two curves of the split are
given by *literal* edge lists `Aᵢ ++ K`, so Lemma 2.7 (`Schoenflies.parity_split`) applies with
nothing to check, and only the *easy* half of Theorem 2.3 is asked of them: "points in the same
region have the same crossing count", which is Lemma 2.2
(`Schoenflies.parity_eq_of_mem_connectedComponentIn`) and needs no realization. The hard half —
the two values `0` and `1` — is needed for `J` alone, where
`Schoenflies.PrePolygon.parity_eq_one_iff` of `Schoenflies/PrePolygonSep.lean` supplies it. That
is the whole of the reduction; Lemma 2.6 (`Schoenflies.crosscut_cells`) is already stated at the
set level and is quoted unchanged.

What the presentation still has to do is put the two cut points *on* its vertex list, and that is
`Schoenflies.PrePolygon.insertLast` of `Schoenflies/PrePolygonArc.lean`, the inverse of
`Schoenflies.PrePolygon.deleteLast`. A point interior to an edge is brought to the last edge by
`Schoenflies.PrePolygon.rotate` and the edge is split in two; simplicity survives because the far
end of the split edge lies on neither half.

## For the integrator

The `Schoenflies.PrePolygon` arc apparatus this module runs on —
`Schoenflies.PrePolygon.arcPieces`, `…arc`, `…arcList`, `…insertLast` and
`Schoenflies.exists_prePolygon_split` — lives in `Schoenflies/PrePolygonArc.lean`, shared with
`Schoenflies/Graph/K33Land.lean`. It is `Schoenflies.ClosedPolygon.arcPieces` and its API of
`Schoenflies/ParitySplitting.lean` and `Schoenflies/Realization.lean` transcribed with the
structure changed — the proofs use `vertex_inj` and `edges_meet` and nothing else. The right
arrangement, as `Schoenflies/PrePolygonSep.lean` already says of `pieces`, is to prove them once
for `PrePolygon` and define the `ClosedPolygon` versions as `P.toPre.arcPieces`; that needs
`PrePolygon` moved up beside `ClosedPolygon` in `Schoenflies/Strip.lean`.

Three declarations here are general and belong elsewhere:
`Schoenflies.isSeparating_of_isJordanCurve` in `Schoenflies/Realization.lean`,
`Schoenflies.IsArcBetween.ne` in `Schoenflies/Curve.lean`, and
`Schoenflies.isChainFrom_segsOf` in `Schoenflies/ParitySplitting.lean` beside
`Schoenflies.isChainFrom_pathPieces`. `Schoenflies.two_arcs_unique_of_isClosed` subsumes
`Schoenflies.two_arcs_unique` and should replace it in `Schoenflies/Realization.lean`.

Once this module is moved above `Schoenflies/FaceCyclesProof.lean`, the hypothesis
`Schoenflies.CrosscutSplitsRegion` can be deleted from `Graph.face_cycles` and
`Graph.IsDrawing.hasFaceCycles_union`, and the two primed statements at the end here dropped.

## Blueprint

* `Schoenflies.two_arcs_unique_of_isClosed` — the two arcs a pair of points cuts a curve into are
  determined, with the competing splitting known only to be closed and nondegenerate.
* `Schoenflies.crosscutSplitsRegion` — the exhaustion clause of `thm:polygonal-crosscut` at
  arbitrary cut points: `Schoenflies.CrosscutSplitsRegion`, proved.
* `Graph.IsDrawing.hasFaceCycles_union'` — one ear of `lem:face-cycles`.
* `Graph.face_cycles'` — **`lem:face-cycles`**.
* `Graph.IsFaceCycle.eq_inside_of_isBounded'` — "in particular, every bounded face is the
  interior of its boundary cycle".
-/
open Bornology Metric Set

namespace Schoenflies

/-! ## Small pieces the assembly needs -/

/-- **A polygonal Jordan curve separates the plane** (Theorem 2.3, at the set level): realize it
and quote `Schoenflies.ClosedPolygon.isSeparating_carrier`. -/
theorem isSeparating_of_isJordanCurve {S : Set Plane} (hJ : IsJordanCurve S)
    (hP : IsPolygonal S) : IsSeparating S := by
  obtain ⟨m, Q, hQ⟩ := exists_closedPolygon hJ hP
  exact hQ ▸ Q.isSeparating_carrier

/-- The two ends of an arc are distinct: they are the images of `0` and `1`. -/
theorem IsArcBetween.ne {A : Set Plane} {p q : Plane} (h : IsArcBetween A p q) : p ≠ q := by
  obtain ⟨f, -, hinj, -, hf0, hf1⟩ := h
  intro he
  have h01 : (0 : ℝ) = 1 := hinj zero_mem_I one_mem_I (by rw [hf0, hf1, he])
  norm_num at h01

/-- **A polyline is a chain from its first point to its last**, with its degenerate steps
dropped. `Schoenflies.isChainFrom_pathPieces` says this for `Schoenflies.pathPieces`, which keeps
them; `Schoenflies.segsOf` is the list a consumer needing nondegenerate edges must use. -/
theorem isChainFrom_segsOf : ∀ (vs : List Plane) (h : vs ≠ []),
    IsChainFrom (segsOf vs) (vs.head h) (vs.getLast h)
  | [], h => absurd rfl h
  | [v], _ => by simpa using isChainFrom_nil v
  | u :: v :: rest, hu => by
    classical
    have hne : (v :: rest) ≠ [] := List.cons_ne_nil _ _
    have ih : IsChainFrom (segsOf (v :: rest)) v ((v :: rest).getLast hne) :=
      isChainFrom_segsOf (v :: rest) hne
    have hgl : (u :: v :: rest).getLast hu = (v :: rest).getLast hne := List.getLast_cons hne
    rw [show (u :: v :: rest).head hu = u from rfl, hgl, segsOf_cons_cons]
    split_ifs with huv
    · rw [huv]; exact ih
    · intro f
      simp only [List.map_cons, List.sum_cons]
      rw [ih f]
      linear_combination add_self_zmod_two (f v)

/-- **The two-arc decomposition is determined, and the competitor need not be known to be two
arcs.** This is `Schoenflies.two_arcs_unique` with the hypotheses on the second splitting weakened
to what its proof uses: the two sets are closed and neither is just the two cut points. The edge
lists of a polygon supply exactly that, and nothing tells us they are arcs until this lemma has
said so. -/
theorem two_arcs_unique_of_isClosed {C A₁ A₂ D₁ D₂ : Set Plane} {p q : Plane}
    (hA : A₁ ∪ A₂ = C) (hAi : A₁ ∩ A₂ = {p, q})
    (hD : D₁ ∪ D₂ = C) (hDi : D₁ ∩ D₂ = {p, q})
    (hA1 : IsArcBetween A₁ p q) (hA2 : IsArcBetween A₂ p q)
    (hc1 : IsClosed D₁) (hc2 : IsClosed D₂)
    (hn1 : ¬ D₁ ⊆ ({p, q} : Set Plane)) (hn2 : ¬ D₂ ⊆ ({p, q} : Set Plane)) :
    (A₁ = D₁ ∧ A₂ = D₂) ∨ (A₁ = D₂ ∧ A₂ = D₁) := by
  have hpA : p ∈ A₁ ∩ A₂ := by rw [hAi]; exact Or.inl rfl
  have hqA : q ∈ A₁ ∩ A₂ := by rw [hAi]; exact Or.inr rfl
  have hpD : p ∈ D₁ ∩ D₂ := by rw [hDi]; exact Or.inl rfl
  have hqD : q ∈ D₁ ∩ D₂ := by rw [hDi]; exact Or.inr rfl
  -- An arc between the two points lies on one side of the other splitting.
  have key : ∀ A : Set Plane, IsArcBetween A p q → A ⊆ C → A ⊆ D₁ ∨ A ⊆ D₂ := by
    intro A hAar hAC
    obtain ⟨hconn, hne⟩ := hAar.preconnected_diff
    have hsub : A \ {p, q} ⊆ D₁ᶜ ∪ D₂ᶜ := by
      intro w hw
      by_cases h1 : w ∈ D₁
      · by_cases h2 : w ∈ D₂
        · exact absurd (show w ∈ ({p, q} : Set Plane) by rw [← hDi]; exact ⟨h1, h2⟩) hw.2
        · exact Or.inr h2
      · exact Or.inl h1
    have hnone : ¬ ((A \ {p, q}) ∩ (D₁ᶜ ∩ D₂ᶜ)).Nonempty := by
      rintro ⟨w, hw, h1, h2⟩
      have hwC : w ∈ C := hAC hw.1
      rw [← hD] at hwC
      exact hwC.elim h1 h2
    have hends : ∀ D : Set Plane, p ∈ D → q ∈ D → A \ {p, q} ⊆ D → A ⊆ D := by
      intro D hpD' hqD' hsub' w hw
      by_cases hwpq : w ∈ ({p, q} : Set Plane)
      · rcases hwpq with rfl | rfl
        exacts [hpD', hqD']
      · exact hsub' ⟨hw, hwpq⟩
    by_cases hcase : ((A \ {p, q}) ∩ D₁ᶜ).Nonempty
    · refine Or.inr (hends D₂ hpD.2 hqD.2 fun w hw => ?_)
      by_contra hwD2
      exact hnone (hconn _ _ hc1.isOpen_compl hc2.isOpen_compl hsub hcase ⟨w, hw, hwD2⟩)
    · refine Or.inl (hends D₁ hpD.1 hqD.1 fun w hw => ?_)
      by_contra hwD1
      exact hcase ⟨w, hw, hwD1⟩
  -- Both arcs cannot land on the same side: the other side would be just the two points.
  have hnotboth : ∀ D D' : Set Plane, D ∪ D' = C → D ∩ D' = {p, q} →
      ¬ D' ⊆ ({p, q} : Set Plane) → A₁ ⊆ D → A₂ ⊆ D → False := by
    intro D D' hDD hDDi hD'n h1 h2
    refine hD'n ?_
    rw [← hDDi]
    intro w hw
    have hwC : w ∈ C := by rw [← hDD]; exact Or.inr hw
    rw [← hA] at hwC
    exact hwC.elim (fun h => ⟨h1 h, hw⟩) fun h => ⟨h2 h, hw⟩
  have heq : ∀ X Y X' Y' : Set Plane, X ∪ Y = C → X' ∪ Y' = C → X' ∩ Y' = {p, q} →
      p ∈ X → q ∈ X → X ⊆ X' → Y ⊆ Y' → X = X' := by
    intro X Y X' Y' hXY hX'Y' hX'Y'i hpX hqX hXX hYY
    refine Set.Subset.antisymm hXX fun w hw => ?_
    have hwC : w ∈ C := by rw [← hX'Y']; exact Or.inl hw
    rw [← hXY] at hwC
    rcases hwC with h | h
    · exact h
    · have hwpq : w ∈ ({p, q} : Set Plane) := by rw [← hX'Y'i]; exact ⟨hw, hYY h⟩
      rcases hwpq with rfl | rfl
      exacts [hpX, hqX]
  have hAC₁ : A₁ ⊆ C := by rw [← hA]; exact Set.subset_union_left
  have hAC₂ : A₂ ⊆ C := by rw [← hA]; exact Set.subset_union_right
  rcases key A₁ hA1 hAC₁ with h1 | h1 <;> rcases key A₂ hA2 hAC₂ with h2 | h2
  · exact absurd (hnotboth D₁ D₂ hD hDi hn2 h1 h2) (by simp)
  · exact Or.inl ⟨heq A₁ A₂ D₁ D₂ hA hD hDi hpA.1 hqA.1 h1 h2,
      heq A₂ A₁ D₂ D₁ (by rw [Set.union_comm]; exact hA) (by rw [Set.union_comm]; exact hD)
        (by rw [Set.inter_comm]; exact hDi) hpA.2 hqA.2 h2 h1⟩
  · exact Or.inr ⟨heq A₁ A₂ D₂ D₁ hA (by rw [Set.union_comm]; exact hD)
      (by rw [Set.inter_comm]; exact hDi) hpA.1 hqA.1 h1 h2,
      heq A₂ A₁ D₁ D₂ (by rw [Set.union_comm]; exact hA) hD hDi hpA.2 hqA.2 h2 h1⟩
  · exact absurd (hnotboth D₂ D₁ (by rw [Set.union_comm]; exact hD)
      (by rw [Set.inter_comm]; exact hDi) hn1 h1 h2) (by simp)

/-! ## Theorem 2.8 at arbitrary cut points

The blueprint's Theorem 2.8 is proved on `main` for a crosscut cutting a `ClosedPolygon` at two
of *its vertices*; `Schoenflies.ClosedPolygon.isCornerAt_vertex` makes that a real restriction,
since a point where the curve runs straight is a vertex of no `ClosedPolygon` presentation. The
exhaustion clause is what a consumer splitting a face at two graph vertices needs, and here it is
proved with no condition on the two points beyond lying on the curve.

The route is the blueprint's, with `PrePolygon` in place of `ClosedPolygon` and with the two
`Schoenflies.SameEdges` hypotheses of `Schoenflies.IsPolygonalCrosscut` replaced by *literal*
edge lists: the two curves of the split are presented as `Aᵢ ++ K`, so Lemma 2.7
(`Schoenflies.parity_split`) applies with nothing to check. Only one direction of Theorem 2.3 is
needed for those two lists — "the same region forces the same count", which is Lemma 2.2 and asks
for no realization at all. The other direction is needed only for the curve `C` itself, and there
`Schoenflies.PrePolygon.parity_eq_one_iff` supplies it. -/

/-- **The exhaustion clause of the polygonal crosscut theorem, at arbitrary cut points.** This is
`Schoenflies.CrosscutSplitsRegion`, the hypothesis `Schoenflies/FaceCyclesProof.lean` was left
with. -/
theorem crosscutSplitsRegion : CrosscutSplitsRegion := by
  intro J A₁ A₂ P Ω p q hJsep hJpoly hPpoly hA1 hA2 hunion hinter hParc hPJ hΩ hPsub z hz
  have hpq : p ≠ q := hA1.ne
  have hpJ : p ∈ J := by rw [← hunion]; exact Or.inl hA1.left_mem
  have hqJ : q ∈ J := by rw [← hunion]; exact Or.inl hA1.right_mem
  -- 1. Present the curve with the two cut points among its vertices.
  obtain ⟨m, C, a, k, hcar, hva, hvb, hk1, hk2⟩ :=
    exists_prePolygon_split hJsep.isJordanCurve hJpoly hpJ hqJ hpq
  have hk3 : k ≤ m + 3 := by omega
  have hDunion : C.arc a k ∪ C.arc (a + (k : ZMod (m + 3))) (m + 3 - k) = J := by
    rw [C.arc_union a hk3, hcar]
  have hDinter : C.arc a k ∩ C.arc (a + (k : ZMod (m + 3))) (m + 3 - k) = {p, q} := by
    rw [C.arc_inter a hk1 hk2, hva, hvb]
  have hD1n : ¬ C.arc a k ⊆ ({p, q} : Set Plane) := by
    rw [← hva, ← hvb]; exact C.arc_not_subset_endpoints a hk1 hk2
  have hD2n : ¬ C.arc (a + (k : ZMod (m + 3))) (m + 3 - k) ⊆ ({p, q} : Set Plane) := by
    have h := C.arc_not_subset_endpoints (a + (k : ZMod (m + 3))) (k := m + 3 - k)
      (by omega) (by omega)
    rw [zmod_add_sub_cancel hk3 a, hva, hvb, Set.pair_comm q p] at h
    exact h
  -- 2. The two arcs of the presentation are the two given arcs.
  have hids := two_arcs_unique_of_isClosed hunion hinter hDunion hDinter hA1 hA2
    (C.isCompact_arc a k).isClosed (C.isCompact_arc _ _).isClosed hD1n hD2n
  have harc1 : IsArcBetween (C.arc a k) p q := by
    rcases hids with ⟨e1, -⟩ | ⟨-, e2⟩
    · exact e1 ▸ hA1
    · exact e2 ▸ hA2
  have harc2 : IsArcBetween (C.arc (a + (k : ZMod (m + 3))) (m + 3 - k)) p q := by
    rcases hids with ⟨-, e2⟩ | ⟨e1, -⟩
    · exact e2 ▸ hA2
    · exact e1 ▸ hA1
  have hD1J : C.arc a k ⊆ J := by rw [← hcar]; exact C.arc_subset_carrier a k
  have hD2J : C.arc (a + (k : ZMod (m + 3))) (m + 3 - k) ⊆ J := by
    rw [← hcar]; exact C.arc_subset_carrier _ _
  have hpqD1 : ({p, q} : Set Plane) ⊆ C.arc a k := by
    rw [← hDinter]; exact Set.inter_subset_left
  have hpqD2 : ({p, q} : Set Plane) ⊆ C.arc (a + (k : ZMod (m + 3))) (m + 3 - k) := by
    rw [← hDinter]; exact Set.inter_subset_right
  -- 3. The crosscut, as a vertex list in each direction and as an edge list.
  obtain ⟨ws, hwsne, hwhead, hwlast, hwpoly⟩ := hParc.exists_poly_eq hPpoly hpq
  obtain ⟨ws', hwsne', hwhead', hwlast', hwpoly'⟩ := hParc.reverse.exists_poly_eq hPpoly hpq.symm
  have hKcover : cover (segsOf ws) = P := by
    rw [cover_segsOf_eq (a := p) (b := q) (by rw [hwpoly]; exact hParc.left_mem)
      (by rw [hwpoly]; exact hParc.right_mem) hpq, hwpoly]
  have hKchain : IsChainFrom (segsOf ws) p q := by
    have h := isChainFrom_segsOf ws hwsne
    rwa [hwhead, hwlast] at h
  -- 4. The two curves of the split are separating.
  have hpolyD1P : IsPolygonal (C.arc a k ∪ P) :=
    ⟨C.arcList a k ++ ws', by
      rw [poly_append_of_eq (C.arcList_ne_nil a k) hwsne'
          (by rw [PrePolygon.getLast_arcList k C a, hvb, hwhead']),
        PrePolygon.poly_arcList_of_pos C a hk1, hwpoly']⟩
  have hpolyD2P : IsPolygonal (C.arc (a + (k : ZMod (m + 3))) (m + 3 - k) ∪ P) :=
    ⟨C.arcList (a + (k : ZMod (m + 3))) (m + 3 - k) ++ ws, by
      rw [poly_append_of_eq (C.arcList_ne_nil _ _) hwsne
          (by rw [PrePolygon.getLast_arcList (m + 3 - k) C _, zmod_add_sub_cancel hk3 a, hva,
            hwhead]),
        PrePolygon.poly_arcList_of_pos C _ (by omega : 1 ≤ m + 3 - k), hwpoly]⟩
  have hmeetP : ∀ (S : Set Plane), S ⊆ J → ∀ w ∈ S, w ∈ P → w = p ∨ w = q := by
    intro S hSJ w hw hwP
    have hmem : w ∈ ({p, q} : Set Plane) := by rw [← hPJ]; exact ⟨hwP, hSJ hw⟩
    simpa using hmem
  have hJ1 : IsSeparating (C.arc a k ∪ P) :=
    isSeparating_of_isJordanCurve (isJordanCurve_union harc1 hParc (hmeetP _ hD1J)) hpolyD1P
  have hJ2 : IsSeparating (C.arc (a + (k : ZMod (m + 3))) (m + 3 - k) ∪ P) :=
    isSeparating_of_isJordanCurve (isJordanCurve_union harc2 hParc (hmeetP _ hD2J)) hpolyD2P
  -- 5. A reference point in the region the crosscut does not enter.
  obtain ⟨Ω', hΩpair⟩ : ∃ Ω' : Set Plane, IsRegionPair J Ω Ω' := by
    rcases hΩ with h | h
    · exact ⟨outside J, Or.inl ⟨h, rfl⟩⟩
    · exact ⟨inside J, Or.inr ⟨h, rfl⟩⟩
  obtain ⟨y, hy⟩ := (hΩpair.right.isConnected hJsep).nonempty
  have hyJ : y ∉ J := hΩpair.right.subset_compl hy
  have hnotP : ∀ w ∈ Ω', w ∉ P := by
    intro w hw hwP
    have hwJ : w ∉ J := hΩpair.right.subset_compl hw
    have hwpq : w ∉ ({p, q} : Set Plane) := by
      rintro (rfl | rfl)
      exacts [hwJ hpJ, hwJ hqJ]
    exact Set.disjoint_left.1 hΩpair.disjoint (hPsub ⟨hwP, hwpq⟩) hw
  have hΩ'sub : ∀ S : Set Plane, S ⊆ J → Ω' ⊆ (S ∪ P)ᶜ := by
    intro S hSJ w hw
    rintro (h | h)
    · exact hΩpair.right.subset_compl hw (hSJ h)
    · exact hnotP w hw h
  have hyJ1 : y ∉ C.arc a k ∪ P := hΩ'sub _ hD1J hy
  have hyJ2 : y ∉ C.arc (a + (k : ZMod (m + 3))) (m + 3 - k) ∪ P := hΩ'sub _ hD2J hy
  have hΩW1 : Ω' ⊆ connectedComponentIn (C.arc a k ∪ P)ᶜ y :=
    (hΩpair.right.isConnected hJsep).isPreconnected.subset_connectedComponentIn hy
      (hΩ'sub _ hD1J)
  have hΩW2 : Ω' ⊆
      connectedComponentIn (C.arc (a + (k : ZMod (m + 3))) (m + 3 - k) ∪ P)ᶜ y :=
    (hΩpair.right.isConnected hJsep).isPreconnected.subset_connectedComponentIn hy
      (hΩ'sub _ hD2J)
  have heqΩ' : connectedComponentIn Jᶜ y = Ω' := hΩpair.right.connectedComponentIn_eq hJsep hy
  -- 6. Lemma 2.6: the two cells are components of `Ω ∖ P`.
  obtain ⟨⟨-, hV1comp⟩, ⟨-, hV2comp⟩, -, -, -⟩ :=
    crosscut_cells hJsep hJ1 hJ2 hD1J hD2J (by rw [hPJ]; exact hpqD1) (by rw [hPJ]; exact hpqD2)
      (arcs_ne (le_of_eq hDinter) hD1n) hΩpair (hJ1.isRegionPair_farRegion hyJ1) hΩW1
      (hJ2.isRegionPair_farRegion hyJ2) hΩW2
  -- 7. Exhaustion, by Lemma 2.7 and the two values of Theorem 2.3.
  obtain ⟨u, hu, hlev⟩ := exists_direction_hgt_ne (C.pieces ++ segsOf ws) (by
    intro Q hQ
    rcases List.mem_append.1 hQ with h | h
    · exact C.pieces_nondeg Q h
    · exact segsOf_nondeg ws Q h)
  have hlevC : ∀ Q ∈ C.pieces, hgt u Q.1 ≠ hgt u Q.2 :=
    fun Q hQ => hlev Q (List.mem_append_left _ hQ)
  have hlevK : ∀ Q ∈ segsOf ws, hgt u Q.1 ≠ hgt u Q.2 :=
    fun Q hQ => hlev Q (List.mem_append_right _ hQ)
  have hlev1 : ∀ Q ∈ C.arcPieces a k ++ segsOf ws, hgt u Q.1 ≠ hgt u Q.2 :=
    hgt_ne_append (PrePolygon.arcPieces_hgt_ne hlevC) hlevK
  have hlev2 : ∀ Q ∈ C.arcPieces (a + (k : ZMod (m + 3))) (m + 3 - k) ++ segsOf ws,
      hgt u Q.1 ≠ hgt u Q.2 := hgt_ne_append (PrePolygon.arcPieces_hgt_ne hlevC) hlevK
  have hchain1 : IsChainFrom (C.arcPieces a k) p q := by
    have h := C.isChainFrom_arcPieces a k
    rwa [hva, hvb] at h
  have hchain2 : IsChainFrom (C.arcPieces (a + (k : ZMod (m + 3))) (m + 3 - k)) q p := by
    have h := C.isChainFrom_arcPieces (a + (k : ZMod (m + 3))) (m + 3 - k)
    rw [zmod_add_sub_cancel hk3 a] at h
    rwa [hva, hvb] at h
  have hclosed1 : IsClosedChain (C.arcPieces a k ++ segsOf ws) :=
    hchain1.isClosedChain_append hKchain
  have hclosed2 : IsClosedChain
      (C.arcPieces (a + (k : ZMod (m + 3))) (m + 3 - k) ++ segsOf ws) :=
    isChainFrom_self_iff.1 (hchain2.append hKchain)
  have hcov1 : cover (C.arcPieces a k ++ segsOf ws) = C.arc a k ∪ P := by
    rw [cover_append, hKcover]
    rfl
  have hcov2 : cover (C.arcPieces (a + (k : ZMod (m + 3))) (m + 3 - k) ++ segsOf ws)
      = C.arc (a + (k : ZMod (m + 3))) (m + 3 - k) ∪ P := by
    rw [cover_append, hKcover]
    rfl
  have hsplit : ∀ w : Plane,
      parity u (C.arcPieces a k ++ segsOf ws) w
        + parity u (C.arcPieces (a + (k : ZMod (m + 3))) (m + 3 - k) ++ segsOf ws) w
        = parity u C.pieces w :=
    fun w => parity_split u (C.sameEdges_arcPieces_split a hk3) (List.Perm.refl _)
      (List.Perm.refl _) w
  have hexh : ∀ w ∈ Ω \ P, w ∈ farRegion (C.arc a k ∪ P) y ∨
      w ∈ farRegion (C.arc (a + (k : ZMod (m + 3))) (m + 3 - k) ∪ P) y := by
    intro w hw
    by_contra hcon
    push Not at hcon
    obtain ⟨hn1, hn2⟩ := hcon
    have hwJ : w ∉ J := hΩ.subset_compl hw.1
    have hw1 : w ∉ C.arc a k ∪ P := by
      rintro (h | h)
      · exact hwJ (hD1J h)
      · exact hw.2 h
    have hw2 : w ∉ C.arc (a + (k : ZMod (m + 3))) (m + 3 - k) ∪ P := by
      rintro (h | h)
      · exact hwJ (hD2J h)
      · exact hw.2 h
    have hmem1 : w ∈ connectedComponentIn (C.arc a k ∪ P)ᶜ y := by
      by_contra hc1
      exact hn1 ⟨hw1, hc1⟩
    have hmem2 : w ∈
        connectedComponentIn (C.arc (a + (k : ZMod (m + 3))) (m + 3 - k) ∪ P)ᶜ y := by
      by_contra hc2
      exact hn2 ⟨hw2, hc2⟩
    have hp1 : parity u (C.arcPieces a k ++ segsOf ws) w
        = parity u (C.arcPieces a k ++ segsOf ws) y :=
      parity_eq_of_mem_connectedComponentIn hu hlev1 hclosed1 (by rw [hcov1]; exact hyJ1)
        (by rw [hcov1]; exact hmem1)
    have hp2 : parity u (C.arcPieces (a + (k : ZMod (m + 3))) (m + 3 - k) ++ segsOf ws) w
        = parity u (C.arcPieces (a + (k : ZMod (m + 3))) (m + 3 - k) ++ segsOf ws) y :=
      parity_eq_of_mem_connectedComponentIn hu hlev2 hclosed2 (by rw [hcov2]; exact hyJ2)
        (by rw [hcov2]; exact hmem2)
    have hkey : parity u C.pieces w = parity u C.pieces y := by
      rw [← hsplit w, ← hsplit y, hp1, hp2]
    rcases hΩpair with ⟨hin, hout⟩ | ⟨hout, hin⟩
    · rw [C.parity_eq_one_of_mem_inside hu hlevC
          (show w ∈ inside C.carrier by rw [hcar]; exact hin ▸ hw.1),
        C.parity_eq_zero_of_mem_outside hu hlevC
          (show y ∈ outside C.carrier by rw [hcar]; exact hout ▸ hy)] at hkey
      exact absurd hkey (by decide)
    · rw [C.parity_eq_zero_of_mem_outside hu hlevC
          (show w ∈ outside C.carrier by rw [hcar]; exact hout ▸ hw.1),
        C.parity_eq_one_of_mem_inside hu hlevC
          (show y ∈ inside C.carrier by rw [hcar]; exact hin ▸ hy)] at hkey
      exact absurd hkey (by decide)
  -- 8. Read the conclusion off the identification of the two arcs.
  rcases hids with ⟨e1, e2⟩ | ⟨e1, e2⟩
  · rcases hexh z hz with hv | hv
    · exact Or.inl (by rw [e1, hV1comp z hv]; exact hJ1.isRegionOf_farRegion hyJ1)
    · exact Or.inr (by rw [e2, hV2comp z hv]; exact hJ2.isRegionOf_farRegion hyJ2)
  · rcases hexh z hz with hv | hv
    · exact Or.inr (by rw [e2, hV1comp z hv]; exact hJ1.isRegionOf_farRegion hyJ1)
    · exact Or.inl (by rw [e1, hV2comp z hv]; exact hJ2.isRegionOf_farRegion hyJ2)

end Schoenflies

namespace Graph

open scoped Graph

open Schoenflies

variable {β : Type*} {G B : Graph Plane β} {drawing : β → ℝ → Plane} {a b : Plane}

/-! ## `lem:face-cycles`, with nothing assumed

`Graph.IsDrawing.hasFaceCycles_union` and `Graph.face_cycles` of
`Schoenflies/FaceCyclesProof.lean` carry the hypothesis `Schoenflies.CrosscutSplitsRegion`;
`Schoenflies.crosscutSplitsRegion` above proves it, so here are the two statements with the
hypothesis discharged. **These are the forms a consumer should use.** Once this module's
`PrePolygon` development is hoisted above `Schoenflies/FaceCyclesProof.lean` the hypothesis can
be deleted from the originals and the primes here dropped. -/

/-- **One ear**, with no hypothesis assumed: `Graph.IsDrawing.hasFaceCycles_union` with
`Schoenflies.CrosscutSplitsRegion` discharged. -/
theorem IsDrawing.hasFaceCycles_union' [G.Finite] (h : IsDrawing G drawing)
    (hpoly : ∀ g ∈ E(G), IsPolygonal (edgeArc drawing g))
    (hBG : B ≤ G) (hmot : HasFaceCycles B drawing) {D' : List β}
    (hpath : G.IsPath a D' b) (hab : a ≠ b) (ha : a ∈ V(B)) (hb : b ∈ V(B))
    (hint : ∀ y ∈ G.walkVertices a D', y ≠ a → y ≠ b → y ∉ V(B))
    (hnew : ∀ g ∈ D', g ∉ E(B)) :
    HasFaceCycles (B.union (G.pathGraphOf a D')) drawing :=
  h.hasFaceCycles_union crosscutSplitsRegion hpoly hBG hmot hpath hab ha hb hint hnew

/-- **`lem:face-cycles` (face cycles).** Every face of a finite 2-connected polygonal plane graph
has a cycle as its boundary and is one of the two complementary regions of that cycle.

This is `Graph.face_cycles` with its hypothesis `Schoenflies.CrosscutSplitsRegion` discharged by
`Schoenflies.crosscutSplitsRegion`; nothing is assumed. -/
theorem face_cycles' [G.Finite] (h : IsDrawing G drawing)
    (hpoly : ∀ g ∈ E(G), IsPolygonal (edgeArc drawing g)) (hG : G.IsTwoConnected) :
    HasFaceCycles G drawing :=
  face_cycles crosscutSplitsRegion h hpoly hG

/-- **Every bounded face is the interior of its boundary cycle.** -/
theorem IsFaceCycle.eq_inside_of_isBounded' {z : Plane} {e : β} {u v : Plane} {D : List β}
    (hf : IsFaceCycle G drawing z e u v D)
    (hbdd : Bornology.IsBounded (face G drawing z)) :
    face G drawing z = Schoenflies.inside (edgesCover drawing (e :: D)) :=
  hf.eq_inside_of_isBounded hbdd

end Graph


==> anc/P5-kernel-deficit-lean-v6/vendor/schoenflies-lean/Schoenflies/FaceCyclesProof.lean <==
/-
Copyright (c) 2026 Álvaro Begué. All rights reserved.
Released under Apache 2.0 license as described in the file LICENSE.
Authors: Álvaro Begué
-/
import Schoenflies.FaceCycles
import Schoenflies.Realization

/-!
# Face cycles: the proof

`lem:face-cycles` — *every face of a finite 2-connected polygonal plane graph has a cycle as its
boundary and is one of the two complementary regions of that cycle*. `Schoenflies/FaceCycles.lean`
built the base cycle, its 2-connectivity, and the topology of adding an ear; this module runs
the induction of the blueprint's proof on top of them.

## READ THIS FIRST: what is assumed

`Graph.face_cycles` **carries a hypothesis, `Schoenflies.CrosscutSplitsRegion`, which nothing
proves.** It is the exhaustion clause of `thm:polygonal-crosscut` — "the crosscut replaces `F`
by exactly two regions" — stated for a crosscut whose two endpoints are *arbitrary points of
the curve*. Everything else in the blueprint's proof is discharged here without hypotheses, and
each of those pieces is a standalone theorem below.

`main`'s Theorem 2.8 does **not** discharge it, and the obstruction is not a missing bridge.
`Schoenflies.IsPolygonalCrosscut` states its two splitting hypotheses against
`ClosedPolygon.arcPieces C a k`, which cuts the polygon's edge list at two of *its vertices*;
and `Schoenflies.ClosedPolygon.isCornerAt_vertex` says every vertex of every realization of a
curve is a corner of it. In the induction below the two cut points are the ear's endpoints —
graph vertices at which the two cycle edges may leave along opposite rays, so that the boundary
curve runs *straight* through the cut point. Such a point is a vertex of no `ClosedPolygon`
with that carrier, and `Schoenflies.exists_closedPolygon_split` (whose `IsCornerAt` hypotheses
are therefore not an artefact) cannot be applied.

There is a **second, independent** reason, and it bites even when both cut points *are*
corners. `IsPolygonalCrosscut.edges₁` asks for `SameEdges J₁.pieces (C.arcPieces a k ++ K)`,
a multiset equality of unoriented segments. The list on the right has two pieces ending at the
cut point `q` — the arc's last and the crosscut's first. If those two are collinear, the curve
`J₁ = A₁ ∪ P` runs straight through `q`, so `q` is a vertex of no `ClosedPolygon` with that
carrier and *no* piece of `J₁.pieces` ends there: the multiset equality is unsatisfiable. Since
the crosscut may perfectly well leave a cut vertex along the ray opposite the arriving arc edge,
`edges₁` and `edges₂` are not dischargeable as stated. Deleting the redundant vertex —
`Schoenflies.PrePolygon.deleteLast` — repairs the *realization* and breaks `SameEdges` in the
same move.

Closing the gap therefore means restating Theorem 2.8 with the edge lists related by *parity*
rather than by `SameEdges`, for a split made at arbitrary points of the curve. The tools exist:
`Schoenflies.parity_split` is already stated for arbitrary lists, and
`Schoenflies.parity_subdivide` (Lemma 2.1) absorbs the difference between a merged piece and its
two halves. What is missing is the parity theory of presentations carrying redundant vertices —
`Schoenflies.parity_eq_one_iff` for `Schoenflies.PrePolygon` rather than only for
`ClosedPolygon`, obtained by carrying the parity along the normalization induction of
`Schoenflies.PrePolygon.exists_closedPolygon_of_prePolygon`. That is a separate module.

## Main results

* **The realisation of a cycle is a separating curve** (`Graph.IsDrawing.cycle_isSeparating`),
  which is what the base case needed and what `main` could not say. It composes
  `Graph.IsDrawing.cycle_isJordanCurve` with `Schoenflies.exists_closedPolygon` and
  `Schoenflies.ClosedPolygon.isSeparating_carrier`. The polygonality half needed a bridge that
  `main` did not have: `Schoenflies.IsPolygonal` is the carrier of *one* vertex list, so a union
  of edge arcs is polygonal only once each arc is known to be a polyline running from one of its
  ends to the other (`Schoenflies.IsArcBetween.exists_poly_eq`, which rests on the arc
  uniqueness `Schoenflies.IsArcBetween.eq_of_subset`).
* **The base case** (`Graph.IsDrawing.hasFaceCycles_cycleGraph`): the cycle subgraph occupies
  exactly the cycle's realisation, so its faces are the two regions of that curve.
* **Cutting a cycle at two of its vertices** (`Graph.IsCycleThrough.split_at`) and **splicing an
  ear onto an arc** (`Graph.exists_spliced_cycle`) — the combinatorics of "both bounded by
  cycles" — together with the geometric reading of the split
  (`Graph.IsDrawing.arcs_of_split`).
* **The step's topology**: the enlarged exterior is the old one minus the ear
  (`Graph.IsDrawing.pointSet_pathGraphOf`), a face the ear misses survives with its cycle
  (`Graph.IsFaceCycle.mono`), and the face the ear cuts is cut only inside itself
  (`Schoenflies.connectedComponentIn_diff`).

## For the integrator

`Graph.IsPath.append`, `Graph.IsPath.split_meet`, `Graph.IsWalk.walkVertices_eq_covered`,
`Graph.IsWalk.walkVertices_reverse_eq`, `Graph.coveredVertices_congr_of_le`,
`Graph.walkVertices_congr_of_le` and `Graph.edgesCover_append` / `…_perm` / `…_reverse` are
general and belong in `Schoenflies/Graph/Walk.lean` and `Schoenflies/Graph/CycleJordan.lean`.
`Schoenflies.IsArcBetween.eq_of_subset` belongs in `Schoenflies/Subarc.lean` and
`Schoenflies.poly_append_join` in `Schoenflies/PolyPath.lean`.

## Blueprint

* `Schoenflies.IsArcBetween.eq_of_subset`, `Schoenflies.IsArcBetween.exists_poly_eq`,
  `Graph.IsDrawing.exists_poly_eq_edgesCover`, `Graph.IsDrawing.isPolygonal_edgesCover` — §1,
  the polygonality of what a walk draws.
* `Graph.IsDrawing.cycle_isSeparating` — `thm:polygonal-jordan` for the realisation of a cycle:
  "This is true for the initial cycle by Theorem `thm:polygonal-jordan`."
* `Graph.IsFaceCycle`, `Graph.HasFaceCycles` — the conclusion of `lem:face-cycles`, at one face
  and at all of them.
* `Graph.IsDrawing.hasFaceCycles_cycleGraph` — the base case.
* `Graph.IsCycleThrough.split_at`, `Graph.IsDrawing.arcs_of_split`,
  `Graph.exists_spliced_cycle` — "Theorem `thm:polygonal-crosscut` replaces `F` by exactly two
  regions, both bounded by cycles", combinatorially.
* `Schoenflies.CrosscutSplitsRegion` — **the assumed** exhaustion clause of
  `thm:polygonal-crosscut` at arbitrary cut points.
* `Graph.IsDrawing.hasFaceCycles_union` — one ear.
* `Graph.face_cycles` — `lem:face-cycles`, modulo `Schoenflies.CrosscutSplitsRegion`.
-/

open Metric Set unitInterval
open scoped Graph

namespace Schoenflies

/-! ## An arc inside an arc with the same ends is the whole of it -/

/-- **An arc between two points contained in an arc between the same two points is all of
it.** Removing an interior point of the ambient arc splits it into two relatively open halves;
a connected subset containing both ends would have to meet both and therefore their empty
intersection. -/
theorem IsArcBetween.eq_of_subset {A B : Set Plane} {p q : Plane}
    (hA : IsArcBetween A p q) (hB : IsArcBetween B p q) (hBA : B ⊆ A) : B = A := by
  obtain ⟨f, hc, hi, hAim, hf0, hf1⟩ := hA
  refine Set.Subset.antisymm hBA fun x hx => ?_
  by_contra hxB
  obtain ⟨t, ht, rfl⟩ : ∃ t ∈ I, f t = x := by rw [← hAim] at hx; exact hx
  -- The parameter is strictly inside, since both ends belong to `B`.
  have ht0 : (0 : ℝ) < t := by
    rcases eq_or_lt_of_le ht.1 with rfl | h
    · exact absurd (hf0 ▸ hB.left_mem) hxB
    · exact h
  have ht1 : t < 1 := by
    rcases eq_or_lt_of_le ht.2 with rfl | h
    · exact absurd (hf1 ▸ hB.right_mem) hxB
    · exact h
  obtain ⟨V₁, hV₁open, hV₁⟩ := image_isRelOpen hc hi (U := Iio t) isOpen_Iio
  obtain ⟨V₂, hV₂open, hV₂⟩ := image_isRelOpen hc hi (U := Ioi t) isOpen_Ioi
  rw [hAim] at hV₁ hV₂
  -- The two halves are disjoint, by injectivity of the parametrisation.
  have hdisj : (A ∩ (V₁ ∩ V₂)) = ∅ := by
    refine Set.eq_empty_of_forall_notMem fun z ⟨hzA, hz₁, hz₂⟩ => ?_
    obtain ⟨s, hs, rfl⟩ : z ∈ f '' (Iio t ∩ I) := by rw [hV₁]; exact ⟨hz₁, hzA⟩
    obtain ⟨r, hr, hrs⟩ : f s ∈ f '' (Ioi t ∩ I) := by rw [hV₂]; exact ⟨hz₂, hzA⟩
    have hrs' : r = s := hi hr.2 hs.2 hrs
    have h1 : t < r := hr.1
    have h2 : s < t := hs.1
    rw [hrs'] at h1
    linarith
  -- `B` misses the removed point, so it lies in the union of the two halves.
  have hsub : B ⊆ V₁ ∪ V₂ := by
    intro z hz
    obtain ⟨s, hs, rfl⟩ : ∃ s ∈ I, f s = z := by
      have := hBA hz; rw [← hAim] at this; exact this
    have hst : s ≠ t := by rintro rfl; exact hxB hz
    rcases lt_or_gt_of_ne hst with h | h
    · exact Or.inl (by
        have : f s ∈ V₁ ∩ A := by rw [← hV₁]; exact ⟨s, ⟨h, hs⟩, rfl⟩
        exact this.1)
    · exact Or.inr (by
        have : f s ∈ V₂ ∩ A := by rw [← hV₂]; exact ⟨s, ⟨h, hs⟩, rfl⟩
        exact this.1)
  have hp₁ : (B ∩ V₁).Nonempty := by
    refine ⟨p, hB.left_mem, ?_⟩
    have : f 0 ∈ V₁ ∩ A := by rw [← hV₁]; exact ⟨0, ⟨ht0, zero_mem_I⟩, rfl⟩
    exact hf0 ▸ this.1
  have hq₂ : (B ∩ V₂).Nonempty := by
    refine ⟨q, hB.right_mem, ?_⟩
    have : f 1 ∈ V₂ ∩ A := by rw [← hV₂]; exact ⟨1, ⟨ht1, one_mem_I⟩, rfl⟩
    exact hf1 ▸ this.1
  obtain ⟨z, hzB, hz⟩ :=
    hB.isArc.isConnected.isPreconnected V₁ V₂ hV₁open hV₂open hsub hp₁ hq₂
  rw [Set.eq_empty_iff_forall_notMem] at hdisj
  exact hdisj z ⟨hBA hzB, hz⟩

/-! ## Concatenating polylines -/

/-- **Appending two vertex lists joins their carriers by one segment.** The segment runs from
the last vertex of the first list to the first vertex of the second, and is degenerate — hence
contributes nothing — exactly when the two lists already share that vertex. -/
theorem poly_append_join : ∀ {as : List Plane} (h₁ : as ≠ []) {bs : List Plane} (h₂ : bs ≠ []),
    poly (as ++ bs) = poly as ∪ segment ℝ (as.getLast h₁) (bs.head h₂) ∪ poly bs
  | [], h₁, _, _ => absurd rfl h₁
  | [x], _, bs, h₂ => by
    rw [List.singleton_append, poly_cons_of_ne_nil h₂, poly_singleton,
      List.getLast_singleton]
    rw [Set.union_assoc, Set.singleton_union]
    exact (Set.insert_eq_self.2
      (Set.mem_union_left _ (left_mem_segment ℝ x (bs.head h₂)))).symm
  | x :: y :: as, _, bs, h₂ => by
    have hne : (y :: as) ≠ [] := List.cons_ne_nil _ _
    rw [List.cons_append, poly_cons_of_ne_nil (by simp), poly_cons_cons,
      poly_append_join hne h₂, List.head_append_of_ne_nil hne,
      List.getLast_cons hne]
    ac_rfl

/-- **Two polylines meeting end to head concatenate.** The joining segment collapses to the
shared vertex. -/
theorem poly_append_of_eq {as bs : List Plane} (h₁ : as ≠ []) (h₂ : bs ≠ [])
    (h : as.getLast h₁ = bs.head h₂) : poly (as ++ bs) = poly as ∪ poly bs := by
  rw [poly_append_join h₁ h₂, h, segment_same, Set.union_assoc, Set.singleton_union,
    Set.insert_eq_self.2 (head_mem_poly h₂)]

/-! ## A component survives the removal of a set

The face of the enlarged graph through a point of an old face is a component of *that old
face* with the ear removed — not merely of the whole old exterior with the ear removed. No
topology is needed: a component of the small set is preconnected inside the big one, and back
again. -/

/-- **Cutting inside one component.** The component of `z` in `S ∖ P` sees only the component
of `z` in `S`. -/
theorem connectedComponentIn_diff (S P : Set Plane) (z : Plane) :
    connectedComponentIn (S \ P) z = connectedComponentIn (connectedComponentIn S z \ P) z := by
  by_cases hz : z ∈ S \ P
  · have hcomp : connectedComponentIn (S \ P) z ⊆ connectedComponentIn S z :=
      isPreconnected_connectedComponentIn.subset_connectedComponentIn
        (mem_connectedComponentIn hz) ((connectedComponentIn_subset _ _).trans Set.sdiff_subset)
    have hzR : z ∈ connectedComponentIn (connectedComponentIn S z \ P) z :=
      mem_connectedComponentIn ⟨mem_connectedComponentIn hz.1, hz.2⟩
    refine Set.Subset.antisymm
      (isPreconnected_connectedComponentIn.subset_connectedComponentIn
        (mem_connectedComponentIn hz) fun w hw =>
          ⟨hcomp hw, (connectedComponentIn_subset _ _ hw).2⟩)
      (isPreconnected_connectedComponentIn.subset_connectedComponentIn hzR fun w hw => ?_)
    have hw' : w ∈ connectedComponentIn S z \ P := connectedComponentIn_subset _ _ hw
    exact ⟨connectedComponentIn_subset _ _ hw'.1, hw'.2⟩
  · rw [connectedComponentIn_eq_empty hz, connectedComponentIn_eq_empty]
    rintro ⟨hw, hwP⟩
    exact hz ⟨connectedComponentIn_subset _ _ hw, hwP⟩

/-! ## A polygonal arc is a polyline running from one end to the other -/

/-- **A polygonal arc is `poly` of a vertex list running from one of its ends to the other.**
`Schoenflies.exists_simple_poly_of_isPolygonal` produces a simple polygonal arc *inside* the
set between the two points; being an arc between the same two ends it is the whole of it, by
`Schoenflies.IsArcBetween.eq_of_subset`. -/
theorem IsArcBetween.exists_poly_eq {A : Set Plane} {p q : Plane} (harc : IsArcBetween A p q)
    (hpoly : IsPolygonal A) (hpq : p ≠ q) :
    ∃ vs : List Plane, ∃ h : vs ≠ [], vs.head h = p ∧ vs.getLast h = q ∧ poly vs = A := by
  obtain ⟨vs, hvs, hhead, hlast, hsub, hsubarc⟩ :=
    exists_simple_poly_of_isPolygonal hpoly harc.isArc.isConnected.isPreconnected hpq
      harc.left_mem harc.right_mem
  exact ⟨vs, hvs, hhead, hlast, harc.eq_of_subset hsubarc hsub⟩

end Schoenflies

namespace Graph

/-! ## Cutting and joining paths

Two general facts about paths that `Schoenflies/Graph/Walk.lean` does not have, and that the
splitting of a cycle at two of its vertices runs on. **The integrator should hoist both into
`Schoenflies/Graph/Walk.lean`**, next to `Graph.IsPath.split`, which is the weaker form of the
second. -/

section GeneralWalk

variable {α β : Type*} {G : Graph α β} {u v w x y : α} {e : β} {W W₁ W₂ : List β}

/-- **Two paths meeting only at the junction concatenate.** The freshness clause of the joined
path is the freshness of the first together with the meeting condition: a vertex the second
half visits and the first half departs from would be the junction, which the first half has
already arrived at. -/
theorem IsPath.append : ∀ {u w v : α} {W₁ W₂ : List β}, G.IsPath u W₁ w → G.IsPath w W₂ v →
    (∀ y ∈ G.walkVertices u W₁, y ∈ G.walkVertices w W₂ → y = w) → G.IsPath u (W₁ ++ W₂) v := by
  intro u w v W₁ W₂ h₁
  induction h₁ with
  | nil hx => intro h₂ _; simpa using h₂
  | @cons u w₀ w e W hl hW hfresh ih =>
    intro h₂ hmeet
    refine List.cons_append .. ▸ IsPath.cons hl
      (ih h₂ fun y hy hy₂ => hmeet y (mem_walkVertices_cons_of_mem hl hy) hy₂) fun hmem => ?_
    -- The departure vertex is fresh: the only new vertices are those of the second half, and
    -- one of those shared with the first half would be the junction, already visited.
    rcases mem_walkVertices_iff.1 hmem with rfl | hcov
    · exact hfresh mem_walkVertices_self
    rw [coveredVertices_append] at hcov
    rcases hcov with hcov | hcov
    · exact hfresh (mem_walkVertices_of_mem_covered hcov)
    · have := hmeet u mem_walkVertices_self (mem_walkVertices_of_mem_covered hcov)
      exact hfresh (this ▸ hW.target_mem_walkVertices)

/-- **A path splits at any vertex it visits, and the two halves meet only there.** This is
`Graph.IsPath.split` with the meeting condition in place of its weaker last clause. -/
theorem IsPath.split_meet (h : G.IsPath u W v) (hx : x ∈ G.walkVertices u W) :
    ∃ W₁ W₂, W = W₁ ++ W₂ ∧ G.IsPath u W₁ x ∧ G.IsPath x W₂ v ∧
      ∀ y ∈ G.walkVertices u W₁, y ∈ G.walkVertices x W₂ → y = x := by
  induction h with
  | nil hx' =>
    rw [walkVertices_nil] at hx
    obtain rfl := hx
    exact ⟨[], [], rfl, .nil hx', .nil hx', fun y hy _ => by simpa using hy⟩
  | @cons u w v e W hl hW hfresh ih =>
    rcases mem_walkVertices_cons hl hx with rfl | hx'
    · exact ⟨[], e :: W, rfl, .nil hl.left_mem, .cons hl hW hfresh,
        fun y hy _ => by simpa using hy⟩
    obtain ⟨W₁, W₂, rfl, h₁, h₂, hmeet⟩ := ih hx'
    have hsub₁ : W₁ ⊆ W₁ ++ W₂ := List.subset_append_left _ _
    have hsub₂ : W₂ ⊆ W₁ ++ W₂ := List.subset_append_right _ _
    refine ⟨e :: W₁, W₂, rfl, .cons hl h₁ fun hmem => hfresh (walkVertices_mono hsub₁ hmem),
      h₂, fun y hy hy₂ => ?_⟩
    -- A vertex of the extended prefix is either the new source — which the far half never
    -- visits, by freshness — or one the induction hypothesis already handles.
    rcases mem_walkVertices_cons hl hy with rfl | hy'
    · exfalso
      rcases mem_walkVertices_iff.1 hy₂ with rfl | hcov
      · exact hfresh (walkVertices_mono hsub₁ h₁.target_mem_walkVertices)
      · exact hfresh (mem_walkVertices_of_mem_covered (coveredVertices_mono hsub₂ hcov))
    · exact hmeet y hy' hy₂

/-- The source of a nonempty walk is an end of its first edge, so a nonempty walk visits no
vertex its edges do not cover. -/
theorem IsWalk.walkVertices_eq_covered (h : G.IsWalk u W v) (hne : W ≠ []) :
    G.walkVertices u W = G.coveredVertices W := by
  refine Set.insert_eq_self.2 ?_
  cases h with
  | nil => exact absurd rfl hne
  | cons hl _ => exact mem_coveredVertices List.mem_cons_self hl.inc_left

/-- Running a nonempty walk backwards changes neither the edges nor the vertices it visits. -/
theorem IsWalk.walkVertices_reverse_eq (h : G.IsWalk u W v) (hne : W ≠ []) :
    G.walkVertices v W.reverse = G.walkVertices u W := by
  rw [h.reverse.walkVertices_eq_covered (by simpa using hne), coveredVertices_reverse,
    h.walkVertices_eq_covered hne]

/-! ### Cutting a cycle at two of its vertices

The cycle is `X ++ Y ++ Z` closed up by the edge `e`, cut at the two vertices `c` (between `X`
and `Y`) and `d` (between `Y` and `Z`). One arc is `Y`; the other runs `Z`, then the closing
edge, then `X`. Both cases of "which of the two named vertices comes first along the detour"
feed this one lemma. -/

/-- **The complementary arc of a cut cycle**, together with the two facts a geometric consumer
needs: that the two arcs between them use every edge of the cycle exactly once, and that they
visit no common vertex but the two cut points. -/
theorem IsCycleThrough.split_aux {G : Graph α β} {e : β} {u v c d : α} {D X Y Z : List β}
    (hc : G.IsCycleThrough e u v D) (hD : D = X ++ (Y ++ Z)) (hX : G.IsPath u X c)
    (hY : G.IsPath c Y d) (hZ : G.IsPath d Z v) (hcd : c ≠ d)
    (hM1 : ∀ y ∈ G.walkVertices u X, y ∈ G.walkVertices c (Y ++ Z) → y = c)
    (hM2 : ∀ y ∈ G.walkVertices c Y, y ∈ G.walkVertices d Z → y = d) :
    G.IsPath d (Z ++ e :: X) c ∧ (Y ++ (Z ++ e :: X)).Perm (e :: D) ∧
      ∀ y ∈ G.walkVertices c Y, y ∈ G.walkVertices d (Z ++ e :: X) → y = c ∨ y = d := by
  have hZsub : G.walkVertices d Z ⊆ G.walkVertices c (Y ++ Z) := by
    intro y hy
    rcases mem_walkVertices_iff.1 hy with rfl | hcov
    · exact walkVertices_mono (List.subset_append_left _ _) hY.target_mem_walkVertices
    · exact mem_walkVertices_of_mem_covered (coveredVertices_mono
        (List.subset_append_right _ _) hcov)
  -- A vertex of the first stretch that the last stretch also reaches would merge the two cuts.
  have hclash : ∀ y ∈ G.walkVertices u X, y ∈ G.walkVertices d Z → False := by
    intro y hy hyZ
    obtain rfl : y = c := hM1 y hy (hZsub hyZ)
    exact hcd (hM2 y mem_walkVertices_self hyZ)
  have hvZ : v ∈ G.walkVertices d Z := hZ.target_mem_walkVertices
  have hvX : v ∉ G.walkVertices u X := fun hh => hclash v hh hvZ
  -- The closing edge, then the first stretch, is a path from the far end back to the first cut.
  have hePath : G.IsPath v (e :: X) c := IsPath.cons hc.isLink.symm hX hvX
  -- Its vertices, other than `v` itself, are those of the first stretch.
  have hcons : ∀ y ∈ G.walkVertices v (e :: X), y = v ∨ y ∈ G.walkVertices u X := by
    intro y hy
    rcases mem_walkVertices_iff.1 hy with rfl | ⟨g, hg, hinc⟩
    · exact Or.inl rfl
    rcases List.mem_cons.1 hg with rfl | hg'
    · rcases hinc.eq_or_eq_of_isLink hc.isLink with rfl | rfl
      · exact Or.inr mem_walkVertices_self
      · exact Or.inl rfl
    · exact Or.inr (mem_walkVertices_of_mem_covered ⟨g, hg', hinc⟩)
  refine ⟨hZ.append hePath fun y hy hy' => ?_, ?_, fun y hy hy' => ?_⟩
  · rcases hcons y hy' with rfl | hyX
    · rfl
    · exact absurd hyX fun hh => hclash y hh hy
  · subst hD
    rw [show Y ++ (Z ++ e :: X) = (Y ++ Z) ++ (e :: X) by rw [List.append_assoc]]
    exact List.perm_middle.trans (List.Perm.cons _ List.perm_append_comm)
  · -- A vertex on both arcs is on the last stretch — hence the second cut — or on the first,
    -- hence the first cut.
    rcases mem_walkVertices_iff.1 hy' with rfl | hcov
    · exact Or.inr rfl
    rw [coveredVertices_append] at hcov
    rcases hcov with hcovZ | hcovE
    · exact Or.inr (hM2 y hy (mem_walkVertices_of_mem_covered hcovZ))
    · rcases hcons y (mem_walkVertices_of_mem_covered hcovE) with rfl | hyX
      · exact Or.inr (hM2 y hy hvZ)
      · exact Or.inl (hM1 y hyX (walkVertices_mono (List.subset_append_left _ _) hy))

/-- **A cycle cut at two of its vertices is two paths between them.** The two arcs use every
edge of the cycle exactly once — that is what the permutation says — and they have no vertex in
common but the two cut points. This is the combinatorial half of "the ear is a crosscut of the
face": the geometric half reads the two arcs of the Jordan curve off it. -/
theorem IsCycleThrough.split_at {G : Graph α β} {e : β} {u v a b : α} {D : List β}
    (hc : G.IsCycleThrough e u v D) (ha : a ∈ G.walkVertices u D) (hb : b ∈ G.walkVertices u D)
    (hab : a ≠ b) :
    ∃ D₁ D₂ : List β, G.IsPath a D₁ b ∧ G.IsPath b D₂ a ∧ (D₁ ++ D₂).Perm (e :: D) ∧
      ∀ y ∈ G.walkVertices a D₁, y ∈ G.walkVertices b D₂ → y = a ∨ y = b := by
  obtain ⟨P, Q, hPQ, hP, hQ, hM1⟩ := hc.isPath.split_meet ha
  -- The second cut point lies on one of the two stretches the first one made.
  have hcases : b ∈ G.walkVertices a Q ∨ b ∈ G.walkVertices u P := by
    rw [hPQ] at hb
    rcases mem_walkVertices_iff.1 hb with rfl | hcov
    · exact Or.inr mem_walkVertices_self
    rw [coveredVertices_append] at hcov
    rcases hcov with h | h
    · exact Or.inr (mem_walkVertices_of_mem_covered h)
    · exact Or.inl (mem_walkVertices_of_mem_covered h)
  rcases hcases with hbQ | hbP
  · -- `b` comes after `a`: cut the far stretch at `b`.
    obtain ⟨Q₁, Q₂, hQ12, hQ1, hQ2, hM2⟩ := hQ.split_meet hbQ
    obtain ⟨hpath, hperm, hmeet⟩ := hc.split_aux (X := P) (Y := Q₁) (Z := Q₂)
      (by rw [hPQ, hQ12]) hP hQ1 hQ2 hab (by rw [← hQ12]; exact hM1) hM2
    exact ⟨Q₁, Q₂ ++ e :: P, hQ1, hpath, hperm, hmeet⟩
  · -- `b` comes before `a`: cut the near stretch at `b`, and the two roles are exchanged.
    obtain ⟨P₁, P₂, hP12, hP1, hP2, hM2⟩ := hP.split_meet hbP
    have hP1sub : G.walkVertices u P₁ ⊆ G.walkVertices u P :=
      walkVertices_mono (by rw [hP12]; exact List.subset_append_left _ _)
    have hP2sub : G.walkVertices b P₂ ⊆ G.walkVertices u P := by
      intro y hy
      rcases mem_walkVertices_iff.1 hy with rfl | hcov
      · exact hbP
      · exact mem_walkVertices_of_mem_covered
          (coveredVertices_mono (by rw [hP12]; exact List.subset_append_right _ _) hcov)
    have hM1' : ∀ y ∈ G.walkVertices u P₁, y ∈ G.walkVertices b (P₂ ++ Q) → y = b := by
      intro y hy hy'
      rcases mem_walkVertices_iff.1 hy' with rfl | hcov
      · rfl
      rw [coveredVertices_append] at hcov
      rcases hcov with h | h
      · exact hM2 y hy (mem_walkVertices_of_mem_covered h)
      · -- A vertex both stretches of the near half and the far half reach merges the two cuts.
        exfalso
        obtain rfl : y = a := hM1 y (hP1sub hy) (mem_walkVertices_of_mem_covered h)
        exact hab (hM2 y hy hP2.target_mem_walkVertices)
    obtain ⟨hpath, hperm, hmeet⟩ := hc.split_aux (X := P₁) (Y := P₂) (Z := Q)
      (by rw [hPQ, hP12, List.append_assoc]) hP1 hP2 hQ (Ne.symm hab) hM1'
      fun y hy hy' => hM1 y (hP2sub hy) hy'
    refine ⟨Q ++ e :: P₁, P₂, hpath, hP2, List.perm_append_comm.trans hperm, fun y hy hy' => ?_⟩
    exact (hmeet y hy' hy).symm

/-! ### Splicing an ear onto an arc

The blueprint's "the crosscut replaces `F` by exactly two regions, both bounded by cycles": the
two new cycles are the two arcs of the old one, each closed up by the ear. This is the
combinatorial construction of one of them. -/

/-- Incidence along edges of a subgraph is the same in the subgraph as in the graph, so the
vertices a walk visits do not depend on which of the two it is read in. -/
theorem coveredVertices_congr_of_le {H G : Graph α β} (hHG : H ≤ G) (hW : ∀ f ∈ W, f ∈ E(H)) :
    G.coveredVertices W = H.coveredVertices W := by
  ext x
  constructor
  · rintro ⟨g, hg, y, hy⟩
    exact ⟨g, hg, y, (hHG.isLink_iff (hW g hg)).2 hy⟩
  · rintro ⟨g, hg, y, hy⟩
    exact ⟨g, hg, y, hy.mono hHG⟩

theorem walkVertices_congr_of_le {H G : Graph α β} (hHG : H ≤ G) (hW : ∀ f ∈ W, f ∈ E(H)) :
    G.walkVertices u W = H.walkVertices u W := by
  rw [walkVertices, walkVertices, coveredVertices_congr_of_le hHG hW]

/-- **The cycle an ear splices onto an arc of the old cycle.** The closed walk runs along the
arc and back along the ear; presented as `Graph.IsCycleThrough`, its named edge is the ear's
first, and its detour is the arc followed by the rest of the ear reversed. -/
theorem exists_spliced_cycle {B G : Graph α β} (hBG : B ≤ G) {a b : α} {D₁ D' : List β}
    (hD1 : B.IsPath a D₁ b) (hear : G.IsPath a D' b) (hab : a ≠ b)
    (hnew : ∀ g ∈ D', g ∉ E(B))
    (hint : ∀ y ∈ G.walkVertices a D', y ≠ a → y ≠ b → y ∉ V(B)) :
    ∃ (f : β) (x y : α) (T : List β),
      (B.union (G.pathGraphOf a D')).IsCycleThrough f x y T ∧ (f :: T).Perm (D₁ ++ D') := by
  obtain ⟨f, T, rfl⟩ : ∃ f T, D' = f :: T := by
    cases D' with
    | nil => exact absurd hear.isWalk.eq_of_nil hab
    | cons f T => exact ⟨f, T, rfl⟩
  obtain ⟨w, hl, hT, hfresh⟩ :
      ∃ w, G.IsLink f a w ∧ G.IsPath w T b ∧ a ∉ G.walkVertices w T := by
    cases hear with
    | cons hl hT hfr => exact ⟨_, hl, hT, hfr⟩
  set P := G.pathGraphOf a (f :: T) with hP
  have hPG : P ≤ G := pathGraphOf_le hear.isWalk
  have hcompat : B.Compatible P := Compatible.of_le_le hBG hPG
  have hPB : P ≤ B.union P := hcompat.right_le_union
  have hBB : B ≤ B.union P := left_le_union _ _
  have hedges : ∀ g ∈ T, g ∈ E(P) := fun g hg => by
    rw [pathGraphOf_edgeSet hear.isWalk]; exact List.mem_cons_of_mem _ hg
  -- The ear's tail, run backwards, is a path of the enlarged graph from the far end.
  have hTrev : (B.union P).IsPath b T.reverse w := by
    refine ((hT.reverse.anti hPG ?_ ?_).mono hPB)
    · rw [pathGraphOf_vertexSet]; exact hear.isWalk.target_mem_walkVertices
    · intro g hg; exact hedges g (List.mem_reverse.1 hg)
  have hD1' : (B.union P).IsPath a D₁ b := hD1.mono hBB
  have hTedges : ∀ g ∈ T.reverse, g ∈ E(P) := fun g hg => hedges g (List.mem_reverse.1 hg)
  have hcovP : ∀ W' : List β, (∀ g ∈ W', g ∈ E(P)) →
      (B.union P).coveredVertices W' = G.coveredVertices W' := by
    intro W' hW'
    rw [coveredVertices_congr_of_le hPB hW', ← coveredVertices_congr_of_le hPG hW']
  -- The arc and the ear's tail meet only at the ear's far end: a common vertex lies in the old
  -- subgraph, so the ear's freshness clause makes it one of the ear's two ends, and the source
  -- is not one the rest of the ear visits.
  have hmeet : ∀ y ∈ (B.union P).walkVertices a D₁, y ∈ (B.union P).walkVertices b T.reverse →
      y = b := by
    intro y hy hy'
    have hyB : y ∈ V(B) := by
      rw [walkVertices_congr_of_le hBB (fun g hg => hD1.edge_mem hg)] at hy
      exact hD1.isWalk.walkVertices_subset hy
    have hy'' : y = b ∨ y ∈ G.coveredVertices T := by
      rcases mem_walkVertices_iff.1 hy' with rfl | hcov
      · exact Or.inl rfl
      · rw [hcovP _ hTedges, coveredVertices_reverse] at hcov
        exact Or.inr hcov
    rcases hy'' with rfl | hcov
    · rfl
    have hyD : y ∈ G.walkVertices a (f :: T) :=
      mem_walkVertices_of_mem_covered (coveredVertices_mono (List.subset_cons_self _ _) hcov)
    by_contra hyb
    obtain rfl : y = a := by
      by_contra hya
      exact hint y hyD hya hyb hyB
    exact hfresh (mem_walkVertices_of_mem_covered hcov)
  refine ⟨f, a, w, D₁ ++ T.reverse, ⟨?_, hD1'.append hTrev hmeet, ?_⟩, ?_⟩
  · exact (pathGraphOf_isLink.2 ⟨List.mem_cons_self, hl, mem_walkVertices_self,
      mem_walkVertices_of_mem_covered ⟨f, List.mem_cons_self, hl.inc_right⟩⟩).mono hPB
  · -- The ear's first edge is on neither the arc — it is not an edge of the old subgraph at
    -- all — nor the rest of the ear, which is a path.
    intro hmem
    rcases List.mem_append.1 hmem with h | h
    · exact hnew f List.mem_cons_self (hD1.edge_mem h)
    · exact (List.nodup_cons.1 hear.nodup).1 (List.mem_reverse.1 h)
  · exact ((List.reverse_perm T).append_left D₁).cons f |>.trans List.perm_middle.symm

end GeneralWalk

open Schoenflies

variable {β : Type*} {G B : Graph Plane β} {drawing : β → ℝ → Plane}
variable {e f : β} {u v w z a b : Plane} {W D : List β}

/-! ## What a walk of a polygonal plane graph draws -/

/-- **The realisation of a walk with polygonal edges is a polyline from its source to its
target.** The induction is along the walk: the first edge contributes its own vertex list, and
the two lists are joined at the waypoint, which is the last vertex of the first and the first
vertex of the rest. -/
theorem IsDrawing.exists_poly_eq_edgesCover (h : IsDrawing G drawing)
    (hpoly : ∀ e ∈ E(G), IsPolygonal (edgeArc drawing e)) (hW : G.IsWalk u W v) (hne : W ≠ []) :
    ∃ vs : List Plane, ∃ hv : vs ≠ [], vs.head hv = u ∧ vs.getLast hv = v ∧
      poly vs = edgesCover drawing W := by
  induction hW with
  | nil => exact absurd rfl hne
  | @cons u w v e W hl hW ih =>
    have hedge : ∃ vs : List Plane, ∃ hv : vs ≠ [], vs.head hv = u ∧ vs.getLast hv = w ∧
        poly vs = edgeArc drawing e :=
      (h.edge_isArcBetween hl).exists_poly_eq (hpoly e hl.edge_mem) (h.ne_of_isLink hl)
    obtain ⟨es, hes, heshead, heslast, hespoly⟩ := hedge
    rcases eq_or_ne W [] with rfl | hWne
    · obtain rfl : w = v := hW.eq_of_nil
      exact ⟨es, hes, heshead, heslast, by
        rw [hespoly, edgesCover_cons, edgesCover_nil, Set.union_empty]⟩
    · obtain ⟨vs, hvs, hhead, hlast, hpolyv⟩ := ih hWne
      -- The two lists share the waypoint, so their carriers join there.
      refine ⟨es ++ vs, by simp [hes], ?_, ?_, ?_⟩
      · rw [List.head_append_of_ne_nil hes]; exact heshead
      · rw [List.getLast_append_of_ne_nil _ hvs]; exact hlast
      · rw [poly_append_of_eq hes hvs (by rw [heslast, hhead]), hespoly, hpolyv,
          edgesCover_cons]

/-! ## The realisation of a cycle is a separating curve

This is the composition the base case of `lem:face-cycles` needs, and the one thing that was
missing from it: `Graph.IsDrawing.cycle_isJordanCurve` says the realisation is a Jordan curve
and `Graph.IsDrawing.isPolygonal_edgesCover` says it is polygonal, and
`Schoenflies.exists_closedPolygon` — the realization theorem — turns that pair into a
`Schoenflies.ClosedPolygon`, whose carrier `Schoenflies.ClosedPolygon.isSeparating_carrier`
knows to separate the plane. Nothing here inspects the polygon; it is used and discarded. -/

/-- Going round the cycle the other way: the edge, then the detour, is a closed walk at the
edge's far end. This is the walk whose edge list is `e :: D`, the list every statement about
the realisation of a cycle is phrased with. -/
theorem IsCycleThrough.isWalk_cons {α : Type*} {G : Graph α β} {e : β} {u v : α} {D : List β}
    (hc : G.IsCycleThrough e u v D) : G.IsWalk v (e :: D) v :=
  IsWalk.cons hc.isLink.symm hc.isPath.isWalk

/-- **The realisation of a cycle of a polygonal plane graph is a separating Jordan curve.**
`Schoenflies.IsSeparating` is Definition 2.4: the complement has exactly two regions, one
bounded and one unbounded, each with the curve as its boundary. -/
theorem IsDrawing.cycle_isSeparating (h : IsDrawing G drawing)
    (hpoly : ∀ e ∈ E(G), IsPolygonal (edgeArc drawing e)) {e : β} {u v : Plane} {D : List β}
    (hc : G.IsCycleThrough e u v D) : IsSeparating (edgesCover drawing (e :: D)) := by
  obtain ⟨m, P, hP⟩ := exists_closedPolygon (h.cycle_isJordanCurve hc)
    (h.isPolygonal_edgesCover hpoly hc.isWalk_cons (List.cons_ne_nil _ _))
  exact hP ▸ P.isSeparating_carrier

/-! ## What a subgraph spanned by a walk occupies -/

/-- An end of an edge lies on that edge's arc. -/
theorem IsDrawing.inc_mem_edgeArc (h : IsDrawing G drawing) {x : Plane} (hinc : G.Inc e x) :
    x ∈ edgeArc drawing e := by
  obtain ⟨y, hy⟩ := hinc
  exact (h.edge_isArcBetween hy).left_mem

/-- **The subgraph spanned by a nonempty walk occupies exactly what the walk draws.** Its
vertices are ends of its edges, so they add nothing to the union of the edge arcs. -/
theorem IsDrawing.pointSet_pathGraphOf (h : IsDrawing G drawing) (hW : G.IsWalk u W v)
    (hne : W ≠ []) : pointSet (G.pathGraphOf u W) drawing = edgesCover drawing W := by
  obtain ⟨f, T, rfl⟩ : ∃ f T, W = f :: T := by
    cases W with
    | nil => exact absurd rfl hne
    | cons f T => exact ⟨f, T, rfl⟩
  refine Set.Subset.antisymm (Set.union_subset ?_ ?_) ?_
  · -- Every vertex the walk visits is an end of one of its edges.
    intro x hx
    rw [pathGraphOf_vertexSet] at hx
    rcases mem_walkVertices_iff.1 hx with rfl | ⟨g, hg, hinc⟩
    · cases hW with
      | cons hl _ => exact mem_edgesCover List.mem_cons_self (h.inc_mem_edgeArc hl.inc_left)
    · exact mem_edgesCover hg (h.inc_mem_edgeArc hinc)
  · refine Set.iUnion₂_subset fun g hg => ?_
    rw [pathGraphOf_edgeSet hW] at hg
    exact fun z hz => mem_edgesCover hg hz
  · intro z hz
    obtain ⟨g, hg, hzg⟩ := mem_edgesCover_iff.1 hz
    refine edgeArc_subset_pointSet ?_ hzg
    rw [pathGraphOf_edgeSet hW]
    exact hg

/-- **The cycle subgraph occupies exactly what the cycle draws.** -/
theorem IsDrawing.pointSet_cycleGraph (h : IsDrawing G drawing) {e : β} {u v : Plane}
    {D : List β} (hc : G.IsCycleThrough e u v D) :
    pointSet (G.cycleGraph u e D) drawing = edgesCover drawing (e :: D) := by
  have hround := h.pointSet_pathGraphOf hc.isWalk_round (by simp)
  rw [cycleGraph, hround]
  refine Set.Subset.antisymm (edgesCover_mono fun g hg => ?_) (edgesCover_mono fun g hg => ?_)
  · rcases List.mem_append.1 hg with hg' | hg'
    · exact List.mem_cons_of_mem _ hg'
    · obtain rfl : g = e := by simpa using hg'
      exact List.mem_cons_self
  · rcases List.mem_cons.1 hg with rfl | hg'
    · exact List.mem_append_right _ List.mem_cons_self
    · exact List.mem_append_left _ hg'

/-! ## The conclusion of `lem:face-cycles`, at one face -/

/-- **A face bounded by a named cycle.** The face `face G drawing z` is one of the two regions
of the complement of the realisation of the cycle `e :: D` — which is the blueprint's "every
face … has a cycle as its boundary *and is one of the two complementary regions of that
cycle*". The cycle is a parameter rather than an existential so that a consumer that has
produced one keeps it. -/
structure IsFaceCycle (G : Graph Plane β) (drawing : β → ℝ → Plane) (z : Plane)
    (e : β) (u v : Plane) (D : List β) : Prop where
  /-- The named data really is a cycle of the graph. -/
  isCycle : G.IsCycleThrough e u v D
  /-- Its realisation separates the plane into exactly two regions. -/
  isSeparating : IsSeparating (edgesCover drawing (e :: D))
  /-- The face is one of those two. -/
  isRegionOf : IsRegionOf (edgesCover drawing (e :: D)) (face G drawing z)

namespace IsFaceCycle

variable {e : β} {u v : Plane} {D : List β}

/-- **"has a cycle as its boundary"**: the frontier of the face is the realisation. -/
theorem frontier_eq (h : IsFaceCycle G drawing z e u v D) :
    frontier (face G drawing z) = edgesCover drawing (e :: D) :=
  h.isRegionOf.frontier_eq h.isSeparating

/-- The face is the interior or the exterior of its boundary cycle. -/
theorem eq_inside_or_outside (h : IsFaceCycle G drawing z e u v D) :
    face G drawing z = inside (edgesCover drawing (e :: D)) ∨
      face G drawing z = outside (edgesCover drawing (e :: D)) := h.isRegionOf

/-- **"In particular, every bounded face is the interior of its boundary cycle."** The other
region of a separating curve is the unbounded one. -/
theorem eq_inside_of_isBounded (h : IsFaceCycle G drawing z e u v D)
    (hbdd : Bornology.IsBounded (face G drawing z)) :
    face G drawing z = inside (edgesCover drawing (e :: D)) := by
  rcases h.isRegionOf with hin | hout
  · exact hin
  · exact absurd (hout ▸ hbdd) h.isSeparating.not_isBounded_outside

/-- A face bounded by a cycle of a subgraph is bounded by the same cycle of the whole graph,
*provided the face itself is unchanged* — which is the shape the induction step needs when it
carries a face past an ear that does not touch it. -/
theorem mono (h : IsFaceCycle B drawing z e u v D) (hBG : B ≤ G)
    (hface : face G drawing z = face B drawing z) : IsFaceCycle G drawing z e u v D where
  isCycle := ⟨h.isCycle.isLink.mono hBG, h.isCycle.isPath.mono hBG, h.isCycle.notMem⟩
  isSeparating := h.isSeparating
  isRegionOf := hface ▸ h.isRegionOf

end IsFaceCycle

/-- **`lem:face-cycles`, as a property of a plane graph**: every face has a cycle as its
boundary and is one of the two complementary regions of that cycle. -/
def HasFaceCycles (G : Graph Plane β) (drawing : β → ℝ → Plane) : Prop :=
  ∀ z ∈ exterior G drawing, ∃ (e : β) (u v : Plane) (D : List β), IsFaceCycle G drawing z e u v D

/-! ## The base case: the faces of a single cycle

"This is true for the initial cycle by Theorem `thm:polygonal-jordan`." The cycle subgraph
occupies exactly the cycle's realisation, so its faces are literally the components of the
complement of that curve, and the curve is separating. -/

/-- **The base case of `lem:face-cycles`.** Both faces of the graph consisting of one cycle
are regions of that cycle. -/
theorem IsDrawing.hasFaceCycles_cycleGraph (h : IsDrawing G drawing)
    (hpoly : ∀ e ∈ E(G), IsPolygonal (edgeArc drawing e)) {e : β} {u v : Plane} {D : List β}
    (hc : G.IsCycleThrough e u v D) : HasFaceCycles (G.cycleGraph u e D) drawing := by
  have hsep : IsSeparating (edgesCover drawing (e :: D)) := h.cycle_isSeparating hpoly hc
  -- The same cycle, read inside the subgraph it spans.
  have hcyc : (G.cycleGraph u e D).IsCycleThrough e u v D :=
    ⟨hc.cycleGraph_isLink,
      hc.isPath.anti hc.cycleGraph_le hc.left_mem_cycleGraph fun g hg => by
        rw [hc.cycleGraph_edgeSet]; exact List.mem_append_left _ hg,
      hc.notMem⟩
  intro z hz
  refine ⟨e, u, v, D, hcyc, hsep, ?_⟩
  rw [face, exterior, h.pointSet_cycleGraph hc]
  refine hsep.isRegionOf_connectedComponentIn ?_
  rw [exterior, h.pointSet_cycleGraph hc] at hz
  exact hz

/-! ## The two arcs a cycle is cut into, as sets

The combinatorial split of `Graph.IsCycleThrough.split_at` becomes the geometric one: the two
arcs of the Jordan curve between the two cut vertices. The drawing condition is used once, to
turn "the two edge lists are disjoint" into "the two arcs meet only at vertices". -/

/-- A vertex of the graph lying on the realisation of a cycle is a vertex of that cycle. -/
theorem IsDrawing.mem_walkVertices_of_mem_edgesCover (h : IsDrawing G drawing) {e : β}
    {u v z : Plane} {D : List β} (hc : G.IsCycleThrough e u v D) (hzV : z ∈ V(G))
    (hz : z ∈ edgesCover drawing (e :: D)) : z ∈ G.walkVertices u D := by
  obtain ⟨g, hg, hzg⟩ := mem_edgesCover_iff.1 hz
  rcases List.mem_cons.1 hg with rfl | hg'
  · rcases h.vertex_mem_edgeArc hc.isLink hzV hzg with rfl | rfl
    · exact mem_walkVertices_self
    · exact hc.isPath.target_mem_walkVertices
  · obtain ⟨x, y, hxy⟩ := exists_isLink_of_mem_edgeSet (hc.isPath.edge_mem hg')
    rcases h.vertex_mem_edgeArc hxy hzV hzg with rfl | rfl
    · exact mem_walkVertices_of_mem_covered ⟨g, hg', hxy.inc_left⟩
    · exact mem_walkVertices_of_mem_covered ⟨g, hg', hxy.inc_right⟩

/-- **The realisation of a cycle, cut at two of its vertices, is two arcs meeting exactly
there.** The hypotheses are the output of `Graph.IsCycleThrough.split_at`, read in the plane. -/
theorem IsDrawing.arcs_of_split (h : IsDrawing G drawing) {a b : Plane} {D₁ D₂ : List β}
    (h₁ : G.IsPath a D₁ b) (h₂ : G.IsPath b D₂ a) (hab : a ≠ b)
    (hdisj : ∀ g ∈ D₁, g ∉ D₂)
    (hmeet : ∀ y ∈ G.walkVertices a D₁, y ∈ G.walkVertices b D₂ → y = a ∨ y = b) :
    IsArcBetween (edgesCover drawing D₁) a b ∧ IsArcBetween (edgesCover drawing D₂) b a ∧
      edgesCover drawing D₁ ∩ edgesCover drawing D₂ = {a, b} := by
  have harc₁ : IsArcBetween (edgesCover drawing D₁) a b :=
    h.path_isArcBetween h₁ (h₁.ne_nil hab)
  have harc₂ : IsArcBetween (edgesCover drawing D₂) b a :=
    h.path_isArcBetween h₂ (h₂.ne_nil (Ne.symm hab))
  refine ⟨harc₁, harc₂, Set.Subset.antisymm (fun z ⟨hz₁, hz₂⟩ => ?_) ?_⟩
  · -- A common point lies on an edge of each, and the two edges are distinct.
    obtain ⟨g₁, hg₁, hzg₁⟩ := mem_edgesCover_iff.1 hz₁
    obtain ⟨g₂, hg₂, hzg₂⟩ := mem_edgesCover_iff.1 hz₂
    have hne : g₁ ≠ g₂ := fun hh => hdisj g₁ hg₁ (hh ▸ hg₂)
    obtain ⟨-, hinc₁, hinc₂⟩ :=
      h.edge_inter (h₁.edge_mem hg₁) (h₂.edge_mem hg₂) hne hzg₁ hzg₂
    exact hmeet z (mem_walkVertices_of_mem_covered ⟨g₁, hg₁, hinc₁⟩)
      (mem_walkVertices_of_mem_covered ⟨g₂, hg₂, hinc₂⟩)
  · rintro z (rfl | rfl)
    exacts [⟨harc₁.left_mem, harc₂.right_mem⟩, ⟨harc₁.right_mem, harc₂.left_mem⟩]

end Graph

namespace Schoenflies

/-! ## The obligation this module does not discharge

**Read this before using `Graph.face_cycles`.** Everything below the base case is proved
*modulo* one hypothesis, `Schoenflies.CrosscutSplitsRegion`, and the final theorem carries it
as an argument. It is the exhaustion clause of `thm:polygonal-crosscut` — Theorem 2.8, in the
shape `Schoenflies.IsPolygonalCrosscut.region_eq` and
`Schoenflies.IsPolygonalCrosscut.cell_isComponent₁` already have it — at a crosscut whose two
endpoints are **arbitrary points of the curve**.

`main`'s Theorem 2.8 cannot be applied here, and the reason is not a missing bridge. Its
hypotheses `edges₁`/`edges₂` are stated against `ClosedPolygon.arcPieces C a k`, which splits
the polygon's edge list **at two of its vertices**; and by
`Schoenflies.ClosedPolygon.isCornerAt_vertex` every vertex of every realization of a curve is a
*corner* of it. In the induction below the two cut points are the ear's endpoints, which are
graph vertices at which the two cycle edges may perfectly well leave along opposite rays — the
curve then runs straight through the cut point, which is therefore a vertex of no
`ClosedPolygon` with that carrier, and no realization theorem can supply one. Discharging this
hypothesis needs Theorem 2.8 restated for an edge-list split made at arbitrary points, which in
turn needs the parity theory for polygon presentations carrying redundant vertices
(`Schoenflies.PrePolygon`) rather than only for `ClosedPolygon`. That is a separate module. -/

/-- **The exhaustion clause of the polygonal crosscut theorem, at arbitrary cut points.**
`J` is a separating polygonal curve cut by the points `p, q` into the arcs `A₁, A₂`; `P` is a
polygonal crosscut from `p` to `q` meeting `J` only there and running inside the region `Ω`.
The claim is that every component of `Ω ∖ P` is a region of `A₁ ∪ P` or of `A₂ ∪ P` — the
blueprint's "Theorem 2.8 replaces `F` by exactly two regions, both bounded by cycles".

This is **assumed**, not proved; see the section docstring for why `main`'s Theorem 2.8 does
not apply. -/
def CrosscutSplitsRegion : Prop :=
  ∀ (J A₁ A₂ P Ω : Set Plane) (p q : Plane),
    IsSeparating J → IsPolygonal J → IsPolygonal P →
    IsArcBetween A₁ p q → IsArcBetween A₂ p q → A₁ ∪ A₂ = J → A₁ ∩ A₂ = {p, q} →
    IsArcBetween P p q → P ∩ J = {p, q} → IsRegionOf J Ω → P \ {p, q} ⊆ Ω →
    ∀ z ∈ Ω \ P, IsRegionOf (A₁ ∪ P) (connectedComponentIn (Ω \ P) z) ∨
      IsRegionOf (A₂ ∪ P) (connectedComponentIn (Ω \ P) z)

end Schoenflies

namespace Graph

open Schoenflies

variable {β : Type*} {G B : Graph Plane β} {drawing : β → ℝ → Plane}
variable {e f : β} {u v w z a b : Plane} {W D : List β}

/-! ## What a list of edges draws depends only on which edges are on it -/

theorem edgesCover_append (drawing : β → ℝ → Plane) (W₁ W₂ : List β) :
    edgesCover drawing (W₁ ++ W₂) = edgesCover drawing W₁ ∪ edgesCover drawing W₂ := by
  refine Set.Subset.antisymm (fun z hz => ?_)
    (Set.union_subset (edgesCover_mono (List.subset_append_left _ _))
      (edgesCover_mono (List.subset_append_right _ _)))
  obtain ⟨g, hg, hzg⟩ := mem_edgesCover_iff.1 hz
  exact (List.mem_append.1 hg).imp (fun h => mem_edgesCover h hzg) fun h => mem_edgesCover h hzg

theorem edgesCover_perm {W₁ W₂ : List β} (hp : W₁.Perm W₂) :
    edgesCover drawing W₁ = edgesCover drawing W₂ :=
  Set.Subset.antisymm (edgesCover_mono fun _ hg => hp.mem_iff.1 hg)
    (edgesCover_mono fun _ hg => hp.mem_iff.2 hg)

theorem edgesCover_reverse (drawing : β → ℝ → Plane) (W : List β) :
    edgesCover drawing W.reverse = edgesCover drawing W := edgesCover_perm (List.reverse_perm W)

/-! ## The induction step: one ear

"Suppose it holds for the current graph and add the next geometric ear. Its interior is
connected and disjoint from the current graph, so it lies in one current face `F` … the ear is
therefore a crosscut of that side, and Theorem `thm:polygonal-crosscut` replaces `F` by exactly
two regions, both bounded by cycles; all other faces are unchanged."

Everything here is proved, except that the appeal to Theorem 2.8 is to the hypothesis
`Schoenflies.CrosscutSplitsRegion` instead. -/

/-- **One ear.** Given `lem:face-cycles` for the current subgraph, it holds for the subgraph
enlarged by an ear — modulo `Schoenflies.CrosscutSplitsRegion`. -/
theorem IsDrawing.hasFaceCycles_union [G.Finite] (h : IsDrawing G drawing)
    (hobl : CrosscutSplitsRegion) (hpoly : ∀ g ∈ E(G), IsPolygonal (edgeArc drawing g))
    (hBG : B ≤ G) (hmot : HasFaceCycles B drawing) {D' : List β}
    (hpath : G.IsPath a D' b) (hab : a ≠ b) (ha : a ∈ V(B)) (hb : b ∈ V(B))
    (hint : ∀ y ∈ G.walkVertices a D', y ≠ a → y ≠ b → y ∉ V(B))
    (hnew : ∀ g ∈ D', g ∉ E(B)) :
    HasFaceCycles (B.union (G.pathGraphOf a D')) drawing := by
  haveI : B.Finite := Finite.of_le hBG
  have hB : IsDrawing B drawing := h.mono hBG
  have hne : D' ≠ [] := hpath.ne_nil hab
  have hPG : G.pathGraphOf a D' ≤ G := pathGraphOf_le hpath.isWalk
  have hB'G : B.union (G.pathGraphOf a D') ≤ G := union_le hBG hPG
  have hBB' : B ≤ B.union (G.pathGraphOf a D') := left_le_union _ _
  have hB' : IsDrawing (B.union (G.pathGraphOf a D')) drawing := h.mono hB'G
  have hpoly' : ∀ g ∈ E(B.union (G.pathGraphOf a D')), IsPolygonal (edgeArc drawing g) :=
    fun g hg => hpoly g (hB'G.edgeSet_mono hg)
  have hQarc : IsArcBetween (edgesCover drawing D') a b := h.path_isArcBetween hpath hne
  have hQpoly : IsPolygonal (edgesCover drawing D') :=
    h.isPolygonal_edgesCover hpoly hpath.isWalk hne
  have hext : exterior (B.union (G.pathGraphOf a D')) drawing =
      exterior B drawing \ edgesCover drawing D' := by
    rw [exterior_union, h.pointSet_pathGraphOf hpath.isWalk hne]
  -- The ear lies in one face of the old subgraph.
  obtain ⟨z₀, hz₀, hsub₀⟩ := h.exists_face_of_ear hBG hpath hab hint hnew
  have hQinter : ∀ w ∈ edgesCover drawing D', w ∈ exterior B drawing →
      w ∈ face B drawing z₀ := by
    intro w hw hwe
    refine hsub₀ ⟨hw, fun hcon => hwe ?_⟩
    rcases hcon with rfl | rfl
    exacts [vertexSet_subset_pointSet ha, vertexSet_subset_pointSet hb]
  intro z hz
  rw [hext] at hz
  obtain ⟨hzB, hzQ⟩ := hz
  obtain ⟨e, u, v, D, hface⟩ := hmot z hzB
  by_cases hsame : face B drawing z = face B drawing z₀
  · -- The face the ear cuts.
    have hopenF : IsOpen (face B drawing z₀) := hB.isOpen_face z₀
    obtain ⟨haF, hbF⟩ := h.ends_mem_frontier_face hopenF hpath hab ha hb hsub₀
    have hfr : frontier (face B drawing z₀) = edgesCover drawing (e :: D) := by
      rw [← hsame]; exact hface.frontier_eq
    have haW : a ∈ B.walkVertices u D :=
      hB.mem_walkVertices_of_mem_edgesCover hface.isCycle ha (hfr ▸ haF)
    have hbW : b ∈ B.walkVertices u D :=
      hB.mem_walkVertices_of_mem_edgesCover hface.isCycle hb (hfr ▸ hbF)
    obtain ⟨D₁, D₂, hD1, hD2, hperm, hmeet⟩ := hface.isCycle.split_at haW hbW hab
    -- The two arcs use disjoint edge lists, because the cycle's own list repeats nothing.
    have hnodup : (e :: D).Nodup := List.nodup_cons.2 ⟨hface.isCycle.notMem,
      hface.isCycle.isPath.nodup⟩
    have hdisj : ∀ g ∈ D₁, g ∉ D₂ := fun g hg hg₂ =>
      (List.nodup_append.1 (hperm.nodup_iff.2 hnodup)).2.2 g hg g hg₂ rfl
    obtain ⟨harc₁, harc₂, hinter⟩ := hB.arcs_of_split hD1 hD2 hab hdisj hmeet
    have hunion : edgesCover drawing D₁ ∪ edgesCover drawing D₂ = edgesCover drawing (e :: D) := by
      rw [← edgesCover_append, edgesCover_perm hperm]
    -- The ear meets the cycle exactly in its own two ends.
    have hJsub : edgesCover drawing (e :: D) ⊆ pointSet B drawing :=
      edgesCover_subset_pointSet fun g hg => by
        rcases List.mem_cons.1 hg with rfl | hg'
        exacts [hface.isCycle.isLink.edge_mem, hface.isCycle.isPath.edge_mem hg']
    have hmeetJ : edgesCover drawing D' ∩ edgesCover drawing (e :: D) = {a, b} := by
      refine Set.Subset.antisymm (fun w hw =>
        h.edgesCover_inter_pointSet hBG hpath hint hnew ⟨hw.1, hJsub hw.2⟩) ?_
      rintro w (rfl | rfl)
      exacts [⟨hQarc.left_mem, hfr ▸ haF⟩, ⟨hQarc.right_mem, hfr ▸ hbF⟩]
    -- The crosscut hypothesis.
    have hzF : z ∈ face B drawing z \ edgesCover drawing D' := ⟨mem_face hzB, hzQ⟩
    have hfaceEq : face (B.union (G.pathGraphOf a D')) drawing z =
        connectedComponentIn (face B drawing z \ edgesCover drawing D') z := by
      have hstep : face (B.union (G.pathGraphOf a D')) drawing z =
          connectedComponentIn (exterior B drawing \ edgesCover drawing D') z := by
        rw [face, hext]
      rw [hstep, connectedComponentIn_diff]
      rfl
    have hcross := hobl (edgesCover drawing (e :: D)) (edgesCover drawing D₁)
      (edgesCover drawing D₂) (edgesCover drawing D') (face B drawing z) a b
      hface.isSeparating
      (h.isPolygonal_edgesCover hpoly (hface.isCycle.isWalk_cons.mono hBG)
        (List.cons_ne_nil _ _))
      hQpoly harc₁ harc₂.reverse hunion hinter hQarc hmeetJ hface.isRegionOf
      (by rw [hsame]; exact hsub₀) z hzF
    -- Either way, the new face is a region of the arc closed up by the ear.
    rcases hcross with hreg | hreg
    · obtain ⟨f, x, y, T, hcyc, hpermT⟩ := exists_spliced_cycle hBG hD1 hpath hab hnew hint
      have hcov : edgesCover drawing (f :: T) =
          edgesCover drawing D₁ ∪ edgesCover drawing D' := by
        rw [edgesCover_perm hpermT, edgesCover_append]
      exact ⟨f, x, y, T, hcyc, hB'.cycle_isSeparating hpoly' hcyc,
        by rw [hcov, hfaceEq]; exact hreg⟩
    · obtain ⟨f, x, y, T, hcyc, hpermT⟩ :=
        exists_spliced_cycle hBG hD2.reverse hpath hab hnew hint
      have hcov : edgesCover drawing (f :: T) =
          edgesCover drawing D₂ ∪ edgesCover drawing D' := by
        rw [edgesCover_perm hpermT, edgesCover_append, edgesCover_reverse]
      exact ⟨f, x, y, T, hcyc, hB'.cycle_isSeparating hpoly' hcyc,
        by rw [hcov, hfaceEq]; exact hreg⟩
  · -- The ear misses this face, which therefore survives unchanged.
    have hdis : Disjoint (face B drawing z) (pointSet (G.pathGraphOf a D') drawing) := by
      rw [h.pointSet_pathGraphOf hpath.isWalk hne, Set.disjoint_left]
      intro w hw hwQ
      refine absurd ?_ hsame
      refine (face_eq_or_disjoint (G := B) (drawing := drawing) z z₀).resolve_right fun hd => ?_
      exact Set.disjoint_left.1 hd hw (hQinter w hwQ (face_subset_exterior _ _ _ hw))
    exact ⟨e, u, v, D, hface.mono hBB' (face_union_eq_of_disjoint hzB hdis)⟩

/-! ## `lem:face-cycles`

"The cycle `C` is 2-connected, so Lemma `lem:relative-ear` builds the graph from `C`. We prove
by induction that every face is exactly one of the two regions bounded by its boundary cycle." -/

/-- **`lem:face-cycles` (face cycles).** Every face of a finite 2-connected polygonal plane
graph has a cycle as its boundary and is one of the two complementary regions of that cycle.

**The statement carries the hypothesis `Schoenflies.CrosscutSplitsRegion`**, which is *not*
proved anywhere: it is the exhaustion clause of `thm:polygonal-crosscut` at a crosscut whose
endpoints need not be corners of the curve, and `main`'s Theorem 2.8 cannot supply it — see the
docstring of `Schoenflies.CrosscutSplitsRegion`. Everything else in the blueprint's proof is
discharged here: the base cycle and its 2-connectivity (`Schoenflies/FaceCycles.lean`), that
its realisation separates the plane (`Graph.IsDrawing.cycle_isSeparating`), that the ear lies in
one face and is a crosscut of it, that all other faces are unchanged, and that the two new
faces are bounded by the two cycles the ear splices onto the two arcs of the old one. -/
theorem face_cycles [G.Finite] (hobl : CrosscutSplitsRegion) (h : IsDrawing G drawing)
    (hpoly : ∀ g ∈ E(G), IsPolygonal (edgeArc drawing g)) (hG : G.IsTwoConnected) :
    HasFaceCycles G drawing := by
  have hnl : ∀ ⦃g x⦄, ¬ G.IsLoopAt g x := fun g x => h.not_isLoopAt g x
  obtain ⟨e, u, v, D, w, hcyc⟩ := hG.exists_long_cycle hnl
  refine hG.ear_decomposition (motive := fun B => HasFaceCycles B drawing) hnl
    hcyc.isTwoConnected hcyc.isCycle.cycleGraph_le
    (h.hasFaceCycles_cycleGraph hpoly hcyc.isCycle) ?_
  intro B a b D' _ _ hBG hmot hpathD hab haB hbB hintB
  -- Either the ear is genuinely new, or it is an edge the subgraph already had and adding it
  -- changes nothing.
  rcases ear_edges_notMem_or_union_eq hBG hpathD hab haB hbB hintB with hnew | heq
  · exact h.hasFaceCycles_union hobl hpoly hBG hmot hpathD hab haB hbB hintB hnew
  · rw [heq]; exact hmot

end Graph


==> anc/P5-kernel-deficit-lean-v6/vendor/schoenflies-lean/Schoenflies/FiniteTransfer.lean <==
/-
Copyright (c) 2026 Álvaro Begué. All rights reserved.
Released under Apache 2.0 license as described in the file LICENSE.
Authors: Álvaro Begué
-/
import Schoenflies.RefinementStars
import Schoenflies.OverlayGraph
import Schoenflies.SkeletonAccess
import Schoenflies.Graph.RelativeEar
import Schoenflies.Graph.Relabel
import Schoenflies.Graph.CycleJordan
import Schoenflies.JordanClosed
import Schoenflies.BoundaryCyclesGenerated
import Schoenflies.MatchedSplit
import Schoenflies.MatchedArc

/-!
# Finite transfer, direction (a): toward the square

`thm:finite-transfer` is the largest single statement of the manuscript. This module states it —
in full, with every hypothesis — for **direction (a)** only, and proves as much of its four-step
proof as is within reach of what is on `main`.

Direction (b) is deliberately absent: its extra accessibility problem at the wild source
boundary needs `lem:tangent-cone`, `lem:compact-separation`(c) and the fresh-point bookkeeping
of the target mesh, none of which enters (a).

## The statement, and how it is read

The blueprint's (a) reads: *let `(Γ, Γ')` be a generated matched cellulation; suppose `H` is a
finite 2-connected plane graph containing a subdivision of `Γ`, with outer cycle `C`, with every
nonboundary edge polygonal, and with `|H| ∖ C` connected; then the common subdivision can be
made on `Γ'`, and `H` can be transferred to an admissible target realization `H'`; the resulting
generated matched cellulation refines the old one by explicit parent maps.*

Four objects carry that sentence.

* `Schoenflies.CellStructure.Realization.IsWeaklyAdmissible` and
  `Schoenflies.CellStructure.Realization.IsAdmissible` — `def:admissible-graph`. The weak form
  is exactly the strong one with connectedness of the open nonboundary part waived, which is
  what `def:generated-structure` requires of an intermediate stage and what
  `rem:intermediate-disconnection` insists on.
* `Schoenflies.GeneratedPair` — a generated matched cell structure *with its geometry*: the
  abstract structure, its two realizations, the skeleton homeomorphism, and the two cell
  decompositions. This is the Lean form of "`(Γ, Γ')` is a generated matched cellulation".
  It is a bundle of **data**, not an existential: every consumer reads `.src`, `.tgt`, `.homeo`
  by name.
* `Schoenflies.IsSourceExtension` — the hypotheses on `H`.
* `Schoenflies.IsTransferOf` — the conclusion, relating the new pair to the old one by an
  explicit parent map.

The one place where the Lean statement is *weaker in form* than the prose, and deliberately so:
"`H` can be transferred" is recorded as `T.src.skeletonSet = pointSet H Hdraw`, an equality of
point sets, rather than as a graph isomorphism onto `H`. The reason is step 1: the common
subdivision inserts a vertex at every intersection of a new edge with an old one, so the source
realization of the transferred structure realizes a *subdivision* of `H`, never `H` itself. What
survives verbatim is what the construction uses downstream — the occupied set, the
2-connectivity (which `lem:combinatorial-invariance` moves to the target) and the refinement.

## What is proved here

* **Step 1, the overlay** — `Schoenflies.exists_overlay_of_biUnion_finite`: the union of
  finitely many nondegenerate polygonal sets is the point set of a finite plane graph drawn by
  straight segments. That is `lem:polygonal-overlay` in the form step 1 needs, bridging
  `Schoenflies.polygonal_overlay`, which is stated for a list of segments, to the finite family
  of polygonal *arcs* a skeleton stage arrives as.
* **Step 4, target side** — `Schoenflies.exists_target_crosscut` and
  `Schoenflies.exists_target_crosscut_split`. In direction (a) the target face `F*` is a
  polygonal Jordan region in the square by `lem:cellulation-invariants`(vii); every point of its
  boundary is polygonally accessible from its interior by `lem:polygonal-side-accessibility`
  (target half); and `lem:accessible-endpoints` gives a polygonal crosscut `P* ⊆ closure F*`
  from `v*` to `w*`, which by `thm:general-crosscut` splits `F*` into exactly the two Jordan
  regions bounded by `P*` and the two boundary paths. These constructions supply the complete
  target-side argument.
* **The second sentence of step 2** — `…IsCellDecomposition.exists_unique_face_subset_cell` and
  `…IsCellDecomposition.exists_face_of_ear`: the interior of an ear lies in one current face,
  because it is connected and disjoint from the current skeleton, and its two endpoints then lie
  on that face's boundary cycle. `IsCellDecomposition.cellsAbsorb` derives the formerly named
  `CellsAbsorb` premise from the maintained cell-decomposition and Jordan-face invariants, so
  this requires no additional interface.
* **One ear insertion, step 3** — `exists_sourceEarStepData`,
  `EarCrosscut.exists_matched_target`, `earStepConstruction`, and `earStep`. The ambient source
  path is given fresh abstract cell names, its face split is realized on both sides, and a
  parameter-matching homeomorphism divides the target polygonal crosscut into exactly the same
  abstract edges. Matching source and target crosscuts then produce the next pair, compose both
  refinement maps, preserve every bundle invariant, and enlarge the occupied source graph by
  exactly the supplied ear, under the necessary `[Infinite γ]` name supply.
* **The last paragraph of the proof** — `Schoenflies.GeneratedPair.src_isAdmissible` and
  `Schoenflies.GeneratedPair.tgt_isAdmissible`. Admissibility of the *final* object is
  recovered from `lem:combinatorial-invariance`: the reproduced realization has the same
  2-connectivity and the same connectedness of the open nonboundary part as the given one.
  This uses only the hypotheses of the finite-transfer statement.
* **The induction scheme, steps 2 and 3** — `Schoenflies.transfer_of_ears`. With `earStep`
  supplying each insertion, `lem:relative-ear` in its iterated form
  (`Graph.IsTwoConnected.ear_decomposition`) transfers the whole extension. This is the backbone
  of the induction, and it honours `rem:intermediate-disconnection`: the invariant carried
  through the induction, `Schoenflies.IsPartialTransferOf`, asks only for *weak* admissibility,
  and connectedness of the open nonboundary part is restored only at the very end.

## Completion of step 1

This module keeps `Schoenflies.CommonSubdivision` as the compositional interface consumed by the
ear induction.  `Schoenflies/CommonSubdivision.lean` constructs it: it traces the part of `H`
supported on the old skeleton, proves that trace 2-connected, and carries all of its finitely many
vertices through matched source/target edge subdivisions.  Consequently direction (a) is exposed
there as `Schoenflies.finite_transfer_toward_square`.

## Blueprint

* `Schoenflies.CellStructure.Realization.IsWeaklyAdmissible`,
  `Schoenflies.CellStructure.Realization.IsAdmissible` — `def:admissible-graph`.
* `Schoenflies.GeneratedPair` — `def:generated-structure` with its two realizations,
  `def:matched-pair` and `def:matched-cellulation` folded in.
* `Schoenflies.IsSourceExtension` — the hypotheses of `thm:finite-transfer`(a) on `H`.
* `Schoenflies.IsPartialTransferOf`, `Schoenflies.IsTransferOf` — the conclusion of
  `thm:finite-transfer`, at an intermediate stage and at the end.
* `Schoenflies.exists_target_crosscut`, `Schoenflies.exists_target_crosscut_split` —
  the fourth paragraph of the proof of `thm:finite-transfer`, direction (a):
  `lem:cellulation-invariants`(vii) + `lem:polygonal-side-accessibility` +
  `lem:accessible-endpoints` + `thm:general-crosscut`.
* `Schoenflies.CellStructure.Realization.IsCellDecomposition.exists_unique_face_subset_cell`,
  `…IsCellDecomposition.exists_face_of_ear`,
  `…IsCellDecomposition.sub_of_pos_mem_closure_cell` — "the interior of each ear lies in one
  current face", with the two supporting facts
  `Schoenflies.CellStructure.Realization.cell_subset_skeletonSet` (hoisted to
  `Schoenflies/CombinatorialInvariance.lean`) and
  `Schoenflies.CellStructure.Realization.mem_faces_of_notMem_skeletonSet`.
* `Schoenflies.CellStructure.Realization.pos_mem_closure_cell_congr`,
  `Schoenflies.exists_target_ear` — "let `F*, v*, w*` be the corresponding face and endpoints in
  the other realization", and the whole fourth paragraph assembled from the source-side data.
* `Schoenflies.GeneratedPair.src_isAdmissible`, `Schoenflies.GeneratedPair.tgt_isAdmissible` —
  the last paragraph of the proof, via `lem:combinatorial-invariance`.
* `Schoenflies.exists_overlay_of_biUnion_finite` — `lem:polygonal-overlay` and
  `rem:polygonal-overlay-convention`, for a finite family of polygonal sets: the first half of
  step 1.
* `Schoenflies.earStep` — step 3; `Schoenflies.CommonSubdivision` — the step-1 interface,
  discharged by `Schoenflies.commonSubdivision` in `CommonSubdivision.lean`.
* `Schoenflies.transfer_of_ears_of_commonSubdivision_of_earStep`,
  `Schoenflies.finite_transfer_toward_square_of_commonSubdivision_of_earStep` — the
  finite-transfer induction parametrized by its two construction interfaces.
-/

open Metric Set
open scoped Graph

namespace Schoenflies

open Graph

variable {γ : Type*}

/-! ### `def:admissible-graph`

An admissible graph in the closed Jordan domain is a finite 2-connected plane graph whose outer
cycle is `C`, whose edges not contained in `C` are polygonal arcs with interiors in `D`, and
whose open nonboundary part `|Γ| ∖ C` is connected. A *weakly* admissible graph satisfies
everything but the last clause.

`outer` is the realized outer cycle and `dom` the closed domain; the open domain is `dom ∖
outer`. On the source side that reads `C` and `C ∪ D`; on the target side `S` and `Q`. -/

namespace CellStructure

namespace Realization

variable {S : CellStructure γ}

/-- **A weakly admissible realization** — `def:admissible-graph` with connectedness of the open
nonboundary part waived, which is what `def:generated-structure` requires of every intermediate
stage (`rem:intermediate-disconnection`). -/
structure IsWeaklyAdmissible (R : S.Realization) (outer dom : Set Plane) : Prop where
  /-- The drawn skeleton is 2-connected. -/
  isTwoConnected : R.graph.IsTwoConnected
  /-- The realized outer cycle is the prescribed curve. -/
  outerSet_eq : R.outerSet = outer
  /-- Every nonboundary edge is a polygonal arc. -/
  isPolygonal : ∀ ⦃e⦄, e ∈ E(S.skel) → e ∉ E(S.outerGraph) → IsPolygonal (edgeArc R.drawing e)
  /-- Every nonboundary edge has its interior in the open domain. Endpoints may lie on the
  outer cycle, as for a crosscut. -/
  cell_subset : ∀ ⦃e⦄, e ∈ E(S.skel) → e ∉ E(S.outerGraph) → R.cell e ⊆ dom \ outer
  /-- The whole skeleton lies in the closed domain. -/
  skeletonSet_subset : R.skeletonSet ⊆ dom

/-- **An admissible realization** — `def:admissible-graph` in full. -/
structure IsAdmissible (R : S.Realization) (outer dom : Set Plane) : Prop
    extends R.IsWeaklyAdmissible outer dom where
  /-- The open nonboundary part `|Γ| ∖ C` is connected. -/
  isConnected_nonboundary : IsConnected R.nonboundary

end Realization

namespace SplitData.EarCrosscut

variable {S : CellStructure γ}
variable {d : S.SplitData} {R : S.Realization} {outer dom : Set Plane}
  {earPos : γ → Plane} {earDraw : γ → ℝ → Plane}

/-- Weak admissibility is preserved by adjoining a polygonal ear inside one old face.  This is
the geometric bookkeeping common to the source and target halves of every ear step. -/
theorem isWeaklyAdmissible_realize (hE : d.EarCrosscut R earPos earDraw)
    (hR : R.IsWeaklyAdmissible outer dom) (hcd : R.IsCellDecomposition dom)
    (hpoly : ∀ ⦃e⦄, e ∈ E(d.ear) → IsPolygonal (edgeArc earDraw e)) :
    (d.realize R earPos earDraw hE).IsWeaklyAdmissible outer dom where
  isTwoConnected := by
    change ((S.splitFace d).skel.map (d.splitPos R earPos)).IsTwoConnected
    rw [hE.splitGraph_eq]
    have hcompat : R.graph.Compatible (d.earGraph earPos) :=
      Graph.Compatible.of_disjoint_edgeSet (by
        rw [Realization.edgeSet_graph, d.edgeSet_earGraph]
        exact d.disjoint_edgeSet)
    exact hR.isTwoConnected.ear hcompat hE.isPathGraph_earGraph source_ne_target_pos
      (by rw [R.vertexSet_graph]; exact ⟨d.source, d.source_mem_skel, rfl⟩)
      (by rw [R.vertexSet_graph]; exact ⟨d.target, d.target_mem_skel, rfl⟩)
  outerSet_eq := by
    change Graph.pointSet ((S.splitFace d).outerGraph.map (d.splitPos R earPos))
      (d.splitDrawing R earDraw) = outer
    rw [CellStructure.splitFace_outerGraph]
    have hgraph : S.outerGraph.map (d.splitPos R earPos) = S.outerGraph.map R.pos :=
      Graph.map_eq_of_eqOn fun z hz => hE.splitPos_eq (S.outerGraph_le.vertexSet_mono hz)
    rw [hgraph]
    calc
      Graph.pointSet (S.outerGraph.map R.pos) (d.splitDrawing R earDraw) =
          Graph.pointSet (S.outerGraph.map R.pos) R.drawing := by
        apply Graph.pointSet_congr
        intro e he
        rw [Graph.edgeSet_map] at he
        exact d.edgeArc_splitDrawing_of_mem_skel (S.outerGraph_le.edgeSet_mono he)
      _ = R.outerSet := rfl
      _ = outer := hR.outerSet_eq
  isPolygonal := by
    intro e he houter
    change e ∈ E(d.skeleton) at he
    rw [CellStructure.splitFace_outerGraph] at houter
    rcases he with he | he
    · change IsPolygonal (edgeArc (d.splitDrawing R earDraw) e)
      rw [d.edgeArc_splitDrawing_of_mem_skel he]
      exact hR.isPolygonal he houter
    · change IsPolygonal (edgeArc (d.splitDrawing R earDraw) e)
      rw [d.edgeArc_splitDrawing_of_mem_ear he]
      exact hpoly he
  cell_subset := by
    intro e he houter
    change e ∈ E(d.skeleton) at he
    rw [CellStructure.splitFace_outerGraph] at houter
    rcases he with he | he
    · rw [CellStructure.SplitData.realize_cell,
        d.splitCell_of_mem_cells (S.mem_cells_of_mem_edgeSet he)]
      exact hR.cell_subset he houter
    · rw [CellStructure.SplitData.realize_cell, d.splitCell_earEdge he]
      intro x hx
      have hxEar : x ∈ d.earSet earPos earDraw :=
        edgeArc_subset_earSet he hx.1
      have hxEnds : x ∉ ({R.pos d.source, R.pos d.target} : Set Plane) := by
        rintro (rfl | rfl)
        · exact hx.2 ⟨d.source, d.source_mem_ear, hE.pos_source⟩
        · exact hx.2 ⟨d.target, d.target_mem_ear, hE.pos_target⟩
      have hxFace : x ∈ R.cell d.face := hE.subset_face ⟨hxEar, hxEnds⟩
      refine ⟨hcd.cell_subset_domain (S.mem_cells_of_mem_faces d.face_mem) hxFace, ?_⟩
      intro hxOuter
      have hxSkel : x ∈ R.skeletonSet := by
        apply R.outerSet_subset_skeletonSet
        rw [hR.outerSet_eq]
        exact hxOuter
      exact Set.disjoint_left.1 (R.disjoint_cell_skeletonSet hcd d.face_mem) hxFace hxSkel
  skeletonSet_subset := by
    rw [d.skeletonSet_realize hE]
    refine Set.union_subset hR.skeletonSet_subset ?_
    intro x hx
    by_cases hxEnds : x ∈ ({R.pos d.source, R.pos d.target} : Set Plane)
    · rcases hxEnds with rfl | rfl
      · exact hR.skeletonSet_subset (R.pos_mem_skeletonSet d.source_mem_skel)
      · exact hR.skeletonSet_subset (R.pos_mem_skeletonSet d.target_mem_skel)
    · exact hcd.cell_subset_domain (S.mem_cells_of_mem_faces d.face_mem)
        (hE.subset_face ⟨hx, hxEnds⟩)

end SplitData.EarCrosscut

namespace SplitData.EarCrosscut

variable {S : CellStructure γ} {d : S.SplitData} {R₁ R₂ : S.Realization}
  {srcPos : γ → Plane} {srcDraw : γ → ℝ → Plane}

/-- A set-level target crosscut can be divided into exactly the abstract edges of an already
drawn source ear.  The division is obtained by matching the parameters of the two whole arcs:
each target edge is the image of its source counterpart.  Closed subarcs of the polygonal
target crosscut are polygonal, so no relation between the number of straight segments on the
two sides is needed. -/
theorem exists_matched_target (hsrc : d.EarCrosscut R₁ srcPos srcDraw)
    {A : Set Plane} (hApoly : IsPolygonal A)
    (hAarc : IsArcBetween A (R₂.pos d.source) (R₂.pos d.target))
    (hAsub : A \ {R₂.pos d.source, R₂.pos d.target} ⊆ R₂.cell d.face)
    (hdisj : Disjoint (R₂.cell d.face) R₂.skeletonSet) :
    ∃ tgtPos : γ → Plane, ∃ tgtDraw : γ → ℝ → Plane,
      ∃ _ : d.EarHomeo srcPos srcDraw tgtPos tgtDraw,
      d.EarCrosscut R₂ tgtPos tgtDraw ∧
      ∀ ⦃e⦄, e ∈ E(d.ear) → IsPolygonal (Graph.edgeArc tgtDraw e) := by
  classical
  let m : ArcHomeo (d.earSet srcPos srcDraw) A
      (R₁.pos d.source) (R₁.pos d.target) (R₂.pos d.source) (R₂.pos d.target) :=
    Classical.choice (exists_arcHomeo hsrc.isArcBetween_earSet hAarc)
  let tgtPos : γ → Plane := fun z => m.toFun (srcPos z)
  let tgtDraw : γ → ℝ → Plane := Graph.mapDrawing m srcDraw
  have hgraph : d.earGraph tgtPos = (d.earGraph srcPos).map m.toFun := by
    change d.ear.map tgtPos = (d.ear.map srcPos).map m.toFun
    rw [Graph.map_map]
    rfl
  have hset : d.earSet tgtPos tgtDraw = A := by
    rw [CellStructure.SplitData.earSet, hgraph,
      Graph.pointSet_map_mapDrawing (G := d.earGraph srcPos)]
    exact m.image_eq
  have htgt : d.EarCrosscut R₂ tgtPos tgtDraw := {
    pos_source := by
      change m.toFun (srcPos d.source) = R₂.pos d.source
      rw [hsrc.pos_source]
      exact m.map_left
    pos_target := by
      change m.toFun (srcPos d.target) = R₂.pos d.target
      rw [hsrc.pos_target]
      exact m.map_right
    injOn := by
      intro x hx y hy hxy
      apply hsrc.injOn hx hy
      apply m.injOn (CellStructure.SplitData.EarCrosscut.mem_earSet_of_mem_ear hx)
        (CellStructure.SplitData.EarCrosscut.mem_earSet_of_mem_ear hy)
      exact hxy
    isDrawing := by
      rw [hgraph]
      exact hsrc.isDrawing.map_arcHomeo m rfl
    subset_face := by
      intro x hx
      apply hAsub
      exact ⟨hset ▸ hx.1, hx.2⟩
    disjoint_skeleton := hdisj
    polygonal := hset ▸ hApoly
  }
  have hhomeo : d.EarHomeo srcPos srcDraw tgtPos tgtDraw := {
    toFun := m.toFun
    invFun := m.invFun
    continuousOn_toFun := m.continuousOn_toFun
    continuousOn_invFun := by
      rw [hset]
      exact m.continuousOn_invFun
    leftInvOn := m.leftInvOn
    rightInvOn := by
      rw [hset]
      exact m.rightInvOn
    earPos_apply := by intro z _; rfl
    edgeArc_image := by
      intro e _
      exact (Graph.edgeArc_mapDrawing m e).symm
  }
  refine ⟨tgtPos, tgtDraw, hhomeo, htgt, ?_⟩
  intro e he
  obtain ⟨x, y, hxy⟩ := d.ear.exists_isLink_of_mem_edgeSet he
  have hedge : IsArcBetween (Graph.edgeArc tgtDraw e) (tgtPos x) (tgtPos y) :=
    htgt.isDrawing.edge_isArcBetween (hxy.map tgtPos)
  exact hedge.isPolygonal_of_subset_arc hAarc hApoly
    (hset ▸ CellStructure.SplitData.EarCrosscut.edgeArc_subset_earSet he)

end SplitData.EarCrosscut

namespace Realization

variable {S : CellStructure γ}

/-! #### Where an ear can lie

*The interior of each ear lies in one current face, because it is connected and disjoint from the
current skeleton.* That is the second sentence of step 2, and it is proved here for an arbitrary
connected subset of the closed domain missing the skeleton.

The only input beyond assertion (i) is `Schoenflies.CellsAbsorb` — assertion (i) in the
"a connected set disjoint from the skeleton that meets a 2-cell lies in it" reading, which
`Schoenflies/SkeletonAccess.lean` also carries as its single hypothesis and which
`Schoenflies.cellsAbsorb_of_isComponent_in` discharges on the target side. -/

variable {R : S.Realization} {D N Q : Set Plane} {F σ : γ} {z : Plane}

/-- A cell whose open part contains a point off the skeleton is a 2-cell. -/
theorem mem_faces_of_notMem_skeletonSet (R : S.Realization) (hσ : σ ∈ S.cells)
    (hz : z ∈ R.cell σ) (hznot : z ∉ R.skeletonSet) : σ ∈ S.faces := by
  rcases hσ with hσ | hσ
  · exact absurd (cell_subset_skeletonSet hσ hz) hznot
  · exact hσ

namespace IsCellDecomposition

/-- The frontier of a Jordan face is part of the realized 1-skeleton.  Assertion (i) writes the
frontier as the union of strict subcells; assertion (vii) rules out a second face among those
subcells, leaving only vertices and edges. -/
theorem frontier_cell_subset_skeletonSet (h : R.IsCellDecomposition D)
    (hJ : R.IsFaceJordan) (hF : F ∈ S.faces) : frontier (R.cell F) ⊆ R.skeletonSet := by
  rw [← hJ.faceBoundary_eq h hF, Realization.faceBoundary]
  rintro z hz
  obtain ⟨σ, ⟨⟨hσ, hσF⟩, hσne⟩, hz⟩ := Realization.mem_cellUnion_iff.1 hz
  rcases hσ with (hv | he) | hface
  · exact R.cell_subset_skeletonSet (Or.inl hv) hz
  · exact R.cell_subset_skeletonSet (Or.inr he) hz
  · exact absurd (h.sub_face_eq hJ hface hF hσF) hσne

/-- Assertions (i) and (vii) discharge the `CellsAbsorb` reading of the cellulation invariant:
a connected set missing the skeleton cannot cross the Jordan frontier of a face it meets. -/
theorem cellsAbsorb (h : R.IsCellDecomposition D) (hJ : R.IsFaceJordan) :
    CellsAbsorb R.skeletonSet {A | ∃ F ∈ S.faces, A = R.cell F} := by
  rintro N hN hNdisj A ⟨F, hF, rfl⟩ hmeet
  exact subset_of_isPreconnected_of_frontier_disjoint (hJ.isOpen hF) hN
    (hNdisj.mono_right (h.frontier_cell_subset_skeletonSet hJ hF)) hmeet

/-- A Jordan face contained in an ambient open set `Q` is a connected component of
`Q \ skeleton` as soon as its frontier belongs to the skeleton. -/
theorem face_eq_connectedComponentIn (h : R.IsCellDecomposition D) (hJ : R.IsFaceJordan)
    (hF : F ∈ S.faces) (hFQ : R.cell F ⊆ Q) (z : Plane)
    (hz : z ∈ R.cell F) :
    R.cell F = connectedComponentIn (Q \ R.skeletonSet) z := by
  symm
  refine Plane.connectedComponentIn_eq_of_frontier_disjoint (hJ.isOpen hF)
    (hJ.isConnected hF).isPreconnected ?_ ?_ hz
  · exact fun x hx => ⟨hFQ hx,
      Set.disjoint_left.1 (R.disjoint_cell_skeletonSet h hF) hx⟩
  · refine Set.eq_empty_iff_forall_notMem.2 ?_
    rintro x ⟨hxfr, -, hxskel⟩
    exact hxskel (h.frontier_cell_subset_skeletonSet hJ hF hxfr)

/-- A 0-cell in the closure of an open 2-cell is a subcell of it — assertion (ix) read at a
vertex. This is how an ear's endpoint is recognised as lying on the boundary cycle of the face
its interior occupies. -/
theorem sub_of_pos_mem_closure_cell (h : R.IsCellDecomposition D) {a F : γ}
    (ha : a ∈ V(S.skel)) (hF : F ∈ S.faces) (hmem : R.pos a ∈ closure (R.cell F)) :
    S.sub a F := by
  refine h.sub_of_subset_closure (S.mem_cells_of_mem_vertexSet ha)
    (S.mem_cells_of_mem_faces hF) ?_
  rw [R.cell_vertex ha]
  exact Set.singleton_subset_iff.2 hmem

/-- **An ear lies in a single current face.** A nonempty connected subset of the closed domain
disjoint from the realized skeleton lies inside one open 2-cell, and inside only that one. -/
theorem exists_unique_face_subset_cell (h : R.IsCellDecomposition D)
    (hcells : CellsAbsorb R.skeletonSet {A | ∃ F ∈ S.faces, A = R.cell F})
    (hN : IsPreconnected N) (hNne : N.Nonempty) (hND : N ⊆ D)
    (hNdisj : Disjoint N R.skeletonSet) :
    ∃ F ∈ S.faces, N ⊆ R.cell F ∧ ∀ T ∈ S.faces, N ⊆ R.cell T → T = F := by
  obtain ⟨z, hz⟩ := hNne
  obtain ⟨F, hFc, hzF⟩ := h.exists_cell (hND hz)
  have hznot : z ∉ R.skeletonSet := Set.disjoint_left.1 hNdisj hz
  have hFf : F ∈ S.faces := R.mem_faces_of_notMem_skeletonSet hFc hzF hznot
  refine ⟨F, hFf, hcells N hN hNdisj (R.cell F) ⟨F, hFf, rfl⟩ ⟨z, hz, hzF⟩, fun T hT hNT => ?_⟩
  by_contra hne
  exact Set.disjoint_left.1 (h.disjoint (S.mem_cells_of_mem_faces hT) hFc hne) (hNT hz) hzF

/-- **One ear, placed — the source-side input of the induction step.** The open part `N` of the
ear is connected, inside the closed domain and disjoint from the current skeleton, so it lies in
a unique current 2-cell `F`; and each endpoint of the ear, being a 0-cell in the closure of `N`,
is a subcell of `F`, i.e. lies on its boundary cycle.

Feeding the two `S.sub` conclusions back through `IsCellDecomposition.subset_closure` in the
*other* realization is exactly `Schoenflies.exists_target_ear`'s two closure hypotheses. -/
theorem exists_face_of_ear (h : R.IsCellDecomposition D)
    (hcells : CellsAbsorb R.skeletonSet {A | ∃ F ∈ S.faces, A = R.cell F})
    (hN : IsPreconnected N) (hNne : N.Nonempty) (hND : N ⊆ D)
    (hNdisj : Disjoint N R.skeletonSet) {a b : γ}
    (ha : a ∈ V(S.skel)) (hb : b ∈ V(S.skel))
    (hacl : R.pos a ∈ closure N) (hbcl : R.pos b ∈ closure N) :
    ∃ F ∈ S.faces, N ⊆ R.cell F ∧ S.sub a F ∧ S.sub b F ∧
      ∀ T ∈ S.faces, N ⊆ R.cell T → T = F := by
  obtain ⟨F, hF, hNF, huniq⟩ := h.exists_unique_face_subset_cell hcells hN hNne hND hNdisj
  exact ⟨F, hF, hNF,
    h.sub_of_pos_mem_closure_cell ha hF (closure_mono hNF hacl),
    h.sub_of_pos_mem_closure_cell hb hF (closure_mono hNF hbcl), huniq⟩

end IsCellDecomposition

end Realization

end CellStructure

/-! ### A generated matched cell structure, with its geometry

`def:generated-structure` says what the *abstract* object is; `GeneratedStructure` in
`Schoenflies/GeneratedStructure.lean` is that. What a transfer produces, and what the
finite-transfer theorem consumes, is the abstract object together with its two realizations, the
skeleton homeomorphism between them, and the two cell decompositions of
`lem:cellulation-invariants`(i). That bundle is `GeneratedPair`.

It is data, not a `Prop`: a consumer reads `.src`, `.tgt`, `.homeo`, `.str` by name. -/

/-- **A generated matched cell structure with its two realizations.** The Lean form of
"`(Γ, Γ')` is a generated matched cellulation", except that only *weak* admissibility is a
field — `rem:intermediate-disconnection` — with the connected form carried separately by the
consumers that have it. -/
structure GeneratedPair (S₀ : CellStructure γ) (srcOuter srcDom tgtOuter tgtDom : Set Plane)
    where
  /-- The abstract cell structure. -/
  str : CellStructure γ
  /-- It is generated from the base by a finite sequence of elementary operations. -/
  generated : GeneratedStructure S₀ str
  /-- The maintained combinatorial invariants of the current abstract structure. -/
  str_combInvariants : str.CombInvariants
  /-- Every current face has a simple cyclic abstract boundary. -/
  str_boundaryCycles : str.BoundaryCycles
  /-- The realization in the closed Jordan domain. -/
  src : str.Realization
  /-- The realization in the closed square. -/
  tgt : str.Realization
  /-- The skeleton homeomorphism `g : |Γ| → |Γ'|` of `def:matched-pair`. -/
  homeo : CellStructure.SkeletonHomeo src tgt
  /-- **Assertion (i)** on the source side. -/
  src_isCellDecomposition : src.IsCellDecomposition srcDom
  /-- **Assertion (i)** on the target side. -/
  tgt_isCellDecomposition : tgt.IsCellDecomposition tgtDom
  /-- **Assertion (vii)** on the source side: every face is the inside of its Jordan frontier. -/
  src_isFaceJordan : src.IsFaceJordan
  /-- **Assertion (vii)** on the target side.  A split needs this geometric information in
  addition to the cell-decomposition clauses. -/
  tgt_isFaceJordan : tgt.IsFaceJordan
  /-- The open part of the target domain. -/
  tgtInterior_isOpen : IsOpen (tgtDom \ tgtOuter)
  /-- Its frontier is already part of the target skeleton. -/
  tgtInterior_frontier_subset : frontier (tgtDom \ tgtOuter) ⊆ tgt.skeletonSet
  /-- Every target edge is polygonal, including the distinguished outer edges. -/
  tgt_isPolygonal : ∀ ⦃e⦄, e ∈ E(str.skel) → IsPolygonal (edgeArc tgt.drawing e)
  /-- The source realization is weakly admissible. -/
  src_isWeaklyAdmissible : src.IsWeaklyAdmissible srcOuter srcDom
  /-- The target realization is weakly admissible. -/
  tgt_isWeaklyAdmissible : tgt.IsWeaklyAdmissible tgtOuter tgtDom

namespace GeneratedPair

variable {S₀ : CellStructure γ} {srcOuter srcDom tgtOuter tgtDom : Set Plane}

/-- The combinatorial invariants hold at every generated stage, once they hold at the base —
`Schoenflies.GeneratedStructure.combInvariants`, read off the bundle. -/
theorem combInvariants (P : GeneratedPair S₀ srcOuter srcDom tgtOuter tgtDom)
    (h₀ : S₀.CombInvariants) : P.str.CombInvariants :=
  P.generated.combInvariants h₀

/-- Every face of a generated pair has a simple cyclic boundary once this is true at the base.
This is the source of the two abstract boundary paths consumed by an ear split. -/
theorem boundaryCycles (P : GeneratedPair S₀ srcOuter srcDom tgtOuter tgtDom)
    (hcycles : S₀.BoundaryCycles) (h₀ : S₀.CombInvariants) :
    P.str.BoundaryCycles :=
  P.generated.boundaryCycles hcycles h₀

/-- The open nonboundary part of the source realization, read off the two clauses that pin the
skeleton and the outer cycle. -/
theorem src_nonboundary_eq (P : GeneratedPair S₀ srcOuter srcDom tgtOuter tgtDom) :
    P.src.nonboundary = P.src.skeletonSet \ srcOuter := by
  rw [CellStructure.Realization.nonboundary, P.src_isWeaklyAdmissible.outerSet_eq]

/-- **The last paragraph of the proof of `thm:finite-transfer`, target half.** Once the source
realization's open nonboundary part is connected, so is the target's — this is part (b) of
`lem:combinatorial-invariance` — and the target realization, weakly admissible by construction,
is therefore admissible. -/
theorem tgt_isAdmissible (P : GeneratedPair S₀ srcOuter srcDom tgtOuter tgtDom)
    (h : IsConnected P.src.nonboundary) : P.tgt.IsAdmissible tgtOuter tgtDom :=
  { P.tgt_isWeaklyAdmissible with
    isConnected_nonboundary := P.homeo.isConnected_nonboundary_iff.1 h }

/-- **The last paragraph of the proof, source half.** -/
theorem src_isAdmissible (P : GeneratedPair S₀ srcOuter srcDom tgtOuter tgtDom)
    (h : IsConnected P.src.nonboundary) : P.src.IsAdmissible srcOuter srcDom :=
  { P.src_isWeaklyAdmissible with isConnected_nonboundary := h }

/-- Every target face lies in the open part of the prescribed target domain. -/
theorem tgt_face_subset_interior (P : GeneratedPair S₀ srcOuter srcDom tgtOuter tgtDom)
    {F : γ} (hF : F ∈ P.str.faces) : P.tgt.cell F ⊆ tgtDom \ tgtOuter := by
  intro x hx
  refine ⟨P.tgt_isCellDecomposition.cell_subset_domain
    (P.str.mem_cells_of_mem_faces hF) hx, ?_⟩
  intro hxOuter
  have hxSkel : x ∈ P.tgt.skeletonSet := by
    rw [← P.tgt_isWeaklyAdmissible.outerSet_eq] at hxOuter
    exact P.tgt.outerSet_subset_skeletonSet hxOuter
  exact Set.disjoint_left.1
    (P.tgt.disjoint_cell_skeletonSet P.tgt_isCellDecomposition hF) hx hxSkel

/-- Target faces have the component presentation consumed by polygonal side accessibility. -/
theorem tgt_face_isComponent (P : GeneratedPair S₀ srcOuter srcDom tgtOuter tgtDom)
    {F : γ} (hF : F ∈ P.str.faces) :
    P.tgt.cell F ⊆ tgtDom \ tgtOuter ∧
      ∃ z, P.tgt.cell F =
        connectedComponentIn ((tgtDom \ tgtOuter) \ P.tgt.skeletonSet) z := by
  have hne := P.tgt_isFaceJordan.nonempty hF
  obtain ⟨z, hz⟩ := hne
  exact ⟨P.tgt_face_subset_interior hF, z,
    P.tgt_isCellDecomposition.face_eq_connectedComponentIn P.tgt_isFaceJordan hF
      (P.tgt_face_subset_interior hF) z hz⟩

/-! #### The matched split constructor

`RealizeSplit` and `MatchedSplit` construct the two new realizations and their skeleton
homeomorphism.  The definition below is the missing bundle-level constructor: it installs those
objects in a `GeneratedPair` and records the propagated cell-decomposition and Jordan-face
invariants.  Weak admissibility is then derived from the old pair and the two polygonal ear
drawings by `EarCrosscut.isWeaklyAdmissible_realize`. -/

/-- Build the next generated pair from matching geometric realizations of one abstract face
split. -/
noncomputable def split (P : GeneratedPair S₀ srcOuter srcDom tgtOuter tgtDom)
    (hS : P.str.CombInvariants) (d : P.str.SplitData)
    (srcPos : γ → Plane) (srcDraw : γ → ℝ → Plane)
    (tgtPos : γ → Plane) (tgtDraw : γ → ℝ → Plane)
    (hsrc : d.EarCrosscut P.src srcPos srcDraw)
    (htgt : d.EarCrosscut P.tgt tgtPos tgtDraw)
    (m : d.EarHomeo srcPos srcDraw tgtPos tgtDraw)
    (hsrcEdgePoly : ∀ ⦃e⦄, e ∈ E(d.ear) → IsPolygonal (edgeArc srcDraw e))
    (htgtEdgePoly : ∀ ⦃e⦄, e ∈ E(d.ear) → IsPolygonal (edgeArc tgtDraw e)) :
    GeneratedPair S₀ srcOuter srcDom tgtOuter tgtDom where
  str := P.str.splitFace d
  generated := .splitFace P.generated d
  str_combInvariants := d.combInvariants hS
  str_boundaryCycles := d.boundaryCycles P.str_boundaryCycles hS
  src := d.realize P.src srcPos srcDraw hsrc
  tgt := d.realize P.tgt tgtPos tgtDraw htgt
  homeo := d.splitHomeo P.homeo hsrc htgt m
  src_isCellDecomposition :=
    (d.isCellDecomposition_and_isFaceJordan_realize hsrc hS
      P.src_isCellDecomposition P.src_isFaceJordan).1
  tgt_isCellDecomposition :=
    (d.isCellDecomposition_and_isFaceJordan_realize htgt hS
      P.tgt_isCellDecomposition P.tgt_isFaceJordan).1
  src_isFaceJordan :=
    (d.isCellDecomposition_and_isFaceJordan_realize hsrc hS
      P.src_isCellDecomposition P.src_isFaceJordan).2.1
  tgt_isFaceJordan :=
    (d.isCellDecomposition_and_isFaceJordan_realize htgt hS
      P.tgt_isCellDecomposition P.tgt_isFaceJordan).2.1
  tgtInterior_isOpen := P.tgtInterior_isOpen
  tgtInterior_frontier_subset := P.tgtInterior_frontier_subset.trans
    (d.skeletonSet_subset_realize htgt)
  tgt_isPolygonal := by
    intro e he
    change e ∈ E(d.skeleton) at he
    rcases he with he | he
    · change IsPolygonal (edgeArc (d.splitDrawing P.tgt tgtDraw) e)
      rw [CellStructure.SplitData.edgeArc_splitDrawing_of_mem_skel he]
      exact P.tgt_isPolygonal he
    · change IsPolygonal (edgeArc (d.splitDrawing P.tgt tgtDraw) e)
      rw [CellStructure.SplitData.edgeArc_splitDrawing_of_mem_ear he]
      exact htgtEdgePoly he
  src_isWeaklyAdmissible := hsrc.isWeaklyAdmissible_realize P.src_isWeaklyAdmissible
    P.src_isCellDecomposition hsrcEdgePoly
  tgt_isWeaklyAdmissible := htgt.isWeaklyAdmissible_realize P.tgt_isWeaklyAdmissible
    P.tgt_isCellDecomposition htgtEdgePoly

@[simp] theorem split_str (P : GeneratedPair S₀ srcOuter srcDom tgtOuter tgtDom)
    (hS : P.str.CombInvariants) (d : P.str.SplitData)
    (srcPos : γ → Plane) (srcDraw : γ → ℝ → Plane)
    (tgtPos : γ → Plane) (tgtDraw : γ → ℝ → Plane)
    (hsrc : d.EarCrosscut P.src srcPos srcDraw)
    (htgt : d.EarCrosscut P.tgt tgtPos tgtDraw)
    (m : d.EarHomeo srcPos srcDraw tgtPos tgtDraw)
    (hsrcEdgePoly : ∀ ⦃e⦄, e ∈ E(d.ear) → IsPolygonal (edgeArc srcDraw e))
    (htgtEdgePoly : ∀ ⦃e⦄, e ∈ E(d.ear) → IsPolygonal (edgeArc tgtDraw e)) :
    (P.split hS d srcPos srcDraw tgtPos tgtDraw hsrc htgt m hsrcEdgePoly
      htgtEdgePoly).str =
      P.str.splitFace d := rfl

end GeneratedPair

/-! ### The hypotheses of direction (a) on the given extension

*`H` is a finite 2-connected plane graph containing a subdivision of `Γ`, with outer cycle `C`,
with every nonboundary edge polygonal, and with `|H| ∖ C` connected.*

"Contains a subdivision of `Γ`" is recorded by three clauses: every old vertex is a vertex of
`H`; the old skeleton is inside `|H|`; and any edge of `H` whose nonvertex part meets an *open*
old edge lies inside that old edge. Together those say that each old edge is cut into a chain of
`H`-edges. A transverse crossing is allowed only at a vertex of `H`, exactly as produced by the
polygonal overlay.

"With outer cycle `C`, with every nonboundary edge polygonal" is `edge_dichotomy`: each edge of
`H` either lies inside the outer curve or is polygonal with its interior in the open domain.
Recording the outer cycle as a *subgraph* would put data inside a `Prop`; this reading is what
every step of the proof actually uses, and `outer ⊆ pointSet H Hdraw` comes for free from
`skeletonSet_subset`. -/

/-- **The hypotheses of `thm:finite-transfer`(a) on the extension `H`.** -/
structure IsSourceExtension {S : CellStructure γ} (R : S.Realization) (outer dom : Set Plane)
    (H : Graph Plane γ) (Hdraw : γ → ℝ → Plane) : Prop where
  /-- `H` is finite. -/
  finite : H.Finite
  /-- `H` is a plane graph. -/
  isDrawing : IsDrawing H Hdraw
  /-- `H` is 2-connected. -/
  isTwoConnected : H.IsTwoConnected
  /-- Every 0-cell of `Γ` is a vertex of `H`. -/
  vertexSet_subset : V(R.graph) ⊆ V(H)
  /-- `|Γ| ⊆ |H|`. -/
  skeletonSet_subset : R.skeletonSet ⊆ pointSet H Hdraw
  /-- An edge of `H` whose interior meets an open edge of `Γ` runs inside it.  Intersections at
  vertices of `H` are deliberately excluded: a transverse crossing is first made a vertex by
  the polygonal overlay, and does not make either of its two incident branches part of the old
  edge. -/
  edge_subset : ∀ ⦃e⦄, e ∈ E(S.skel) → ∀ ⦃f⦄, f ∈ E(H) →
    (edgeArc Hdraw f ∩ (R.cell e \ V(H))).Nonempty →
      edgeArc Hdraw f ⊆ edgeArc R.drawing e
  /-- `H` is drawn in the closed domain. -/
  pointSet_subset : pointSet H Hdraw ⊆ dom
  /-- Each edge of `H` is an outer edge or a polygonal nonboundary edge with interior in the
  open domain. -/
  edge_dichotomy : ∀ ⦃f⦄, f ∈ E(H) → edgeArc Hdraw f ⊆ outer ∨
    (IsPolygonal (edgeArc Hdraw f) ∧ edgeArc Hdraw f \ V(H) ⊆ dom \ outer)
  /-- `|H| ∖ C` is connected. -/
  isConnected : IsConnected (pointSet H Hdraw \ outer)

namespace IsSourceExtension

variable {S : CellStructure γ} {R : S.Realization} {outer dom : Set Plane}
  {H : Graph Plane γ} {Hdraw : γ → ℝ → Plane}

/-- A plane graph has no loops, so `lem:relative-ear` applies to `H`. -/
theorem not_isLoopAt (h : IsSourceExtension R outer dom H Hdraw) ⦃f : γ⦄ ⦃x : Plane⦄ :
    ¬ H.IsLoopAt f x := h.isDrawing.not_isLoopAt f x

end IsSourceExtension

/-! ### The conclusion

`IsPartialTransferOf T P B par` is the invariant the induction of steps 2–3 carries: `T` is a
generated pair refining `P` along `par` whose source realization occupies exactly what the
current subgraph `B` of `H` occupies. It asks for **no** connectedness of the open nonboundary
part — `rem:intermediate-disconnection` — because an ear with both endpoints on the outer cycle
really does disconnect it, and later ears reconnect it.

`IsTransferOf` is the same with admissibility of both final realizations added; that is the
theorem's conclusion, and `GeneratedPair.src_isAdmissible` / `GeneratedPair.tgt_isAdmissible`
are what produce it from the connectedness hypothesis on `H`. -/

variable {S₀ : CellStructure γ} {srcOuter srcDom tgtOuter tgtDom : Set Plane}

/-- A finite family of fresh names can be chosen injectively outside any finite used set.  This
is the name-supply lemma used by the concrete ear relabelling: vertex, edge, and face requests
are put in one finite sum type so their chosen names are automatically pairwise distinct. -/
theorem exists_injective_avoiding [Infinite γ] (used : Set γ) (hused : used.Finite)
    (ι : Type*) [Finite ι] :
    ∃ fresh : ι → γ, Function.Injective fresh ∧ ∀ i, fresh i ∉ used := by
  classical
  letI : Fintype ι := Fintype.ofFinite ι
  let code : ι ↪ ℕ := (Fintype.equivFin ι).toEmbedding.trans Fin.valEmbedding
  let supply : ℕ ↪ {x // x ∈ (usedᶜ : Set γ)} :=
    hused.infinite_compl.natEmbedding (usedᶜ : Set γ)
  refine ⟨fun i => supply (code i), ?_, fun i => (supply (code i)).2⟩
  intro i j hij
  exact code.injective (supply.injective (Subtype.ext hij))

/-- Extend two prescribed, distinct names to an injection on a finite set, with every other
value fresh outside a prescribed finite set. -/
theorem exists_injective_pinned_avoiding [Infinite γ]
    {used : Set γ} (hused : used.Finite) {u v : γ}
    (hu : u ∈ used) (hv : v ∈ used) (huv : u ≠ v)
    {s : Set α} (hs : s.Finite) {a b : α} (hab : a ≠ b) :
    ∃ name : α → γ, name a = u ∧ name b = v ∧ InjOn name s ∧
      ∀ x ∈ s, x ≠ a → x ≠ b → name x ∉ used := by
  classical
  let inner := {x : α // x ∈ s ∧ x ≠ a ∧ x ≠ b}
  letI : Finite inner := Set.finite_coe_iff.mpr (hs.subset fun x hx => hx.1)
  obtain ⟨fresh, hfresh, havoid⟩ := exists_injective_avoiding used hused inner
  let name : α → γ := fun x =>
    if hxa : x = a then u else if hxb : x = b then v
    else if hx : x ∈ s then fresh ⟨x, hx, hxa, hxb⟩ else u
  have hnamea : name a = u := by simp [name]
  have hnameb : name b = v := by simp [name, Ne.symm hab]
  have hname_inner (x : α) (hx : x ∈ s) (hxa : x ≠ a) (hxb : x ≠ b) :
      name x = fresh (⟨x, hx, hxa, hxb⟩ : inner) := by
    simp [name, hxa, hxb, hx]
  refine ⟨name, hnamea, hnameb, ?_, ?_⟩
  · intro x hx y hy hxy
    by_cases hxa : x = a
    · subst x
      by_cases hya : y = a
      · exact hya.symm
      by_cases hyb : y = b
      · subst y
        exact absurd (hnamea.symm.trans (hxy.trans hnameb)) huv
      · exfalso
        apply havoid ⟨y, hy, hya, hyb⟩
        rw [← hname_inner y hy hya hyb, ← hxy, hnamea]
        exact hu
    · by_cases hxb : x = b
      · subst x
        by_cases hya : y = a
        · subst y
          exact absurd (hnameb.symm.trans (hxy.trans hnamea)) huv.symm
        by_cases hyb : y = b
        · exact hyb.symm
        · exfalso
          apply havoid ⟨y, hy, hya, hyb⟩
          rw [← hname_inner y hy hya hyb, ← hxy, hnameb]
          exact hv
      · by_cases hya : y = a
        · subst y
          exfalso
          apply havoid ⟨x, hx, hxa, hxb⟩
          rw [← hname_inner x hx hxa hxb, hxy, hnamea]
          exact hu
        by_cases hyb : y = b
        · subst y
          exfalso
          apply havoid ⟨x, hx, hxa, hxb⟩
          rw [← hname_inner x hx hxa hxb, hxy, hnameb]
          exact hv
        · have hsub : (⟨x, hx, hxa, hxb⟩ : inner) = ⟨y, hy, hya, hyb⟩ := by
            apply hfresh
            calc
            fresh (⟨x, hx, hxa, hxb⟩ : inner) = name x :=
              (hname_inner x hx hxa hxb).symm
            _ = name y := hxy
            _ = fresh (⟨y, hy, hya, hyb⟩ : inner) := hname_inner y hy hya hyb
          exact congrArg (fun z : inner => z.1) hsub
  · intro x hx hxa hxb
    rw [hname_inner x hx hxa hxb]
    exact havoid ⟨x, hx, hxa, hxb⟩

/-- **An intermediate stage of the transfer.** -/
structure IsPartialTransferOf (T P : GeneratedPair S₀ srcOuter srcDom tgtOuter tgtDom)
    (B : Graph Plane γ) (Hdraw : γ → ℝ → Plane) (par : γ → γ) : Prop where
  /-- The new source realization refines the old one along `par` — assertion (iv). -/
  refines_src : T.src.Refines P.src par
  /-- The new target realization refines the old one along the *same* parent map. That sharing
  is `lem:refinement-compatibility`(c). -/
  refines_tgt : T.tgt.Refines P.tgt par
  /-- The evolving source skeleton contains the original source skeleton. -/
  sourceSkeletonSet_subset : P.src.skeletonSet ⊆ T.src.skeletonSet
  /-- On the original source skeleton, the evolving skeleton map is still the original map. -/
  homeo_eqOn : Set.EqOn T.homeo.toFun P.homeo.toFun P.src.skeletonSet
  /-- The new source skeleton occupies exactly what the current subgraph occupies. -/
  skeletonSet_eq : T.src.skeletonSet = pointSet B Hdraw
  /-- Every vertex of the current subgraph is a 0-cell of the new structure: the new structure
  realizes a subdivision of `B`, so it has at least `B`'s vertices. -/
  vertexSet_subset : V(B) ⊆ V(T.src.graph)

/-! #### The output data of one realized ear

The former `EarStep` interface ended directly in an existential `GeneratedPair`.  That hid all
of the actual constructor data and made the last half of the proof impossible to reuse or
inspect.  `EarStepData` exposes the abstract split, its two geometric crosscuts, and the chosen
map between them.  Its `pair` and `isPartialTransferOf_pair` declarations below perform the
assembly. -/

/-- Complete constructor data for adjoining the geometric path `D` to a partial transfer. -/
structure EarStepData (T : GeneratedPair S₀ srcOuter srcDom tgtOuter tgtDom)
    (B H : Graph Plane γ) (Hdraw : γ → ℝ → Plane) (a : Plane) (D : List γ) where
  /-- The abstract face split, including the freshly named copy of the ear. -/
  splitData : T.str.SplitData
  /-- The source positions and edge parametrizations of that abstract ear. -/
  srcPos : γ → Plane
  srcDraw : γ → ℝ → Plane
  /-- The target positions and edge parametrizations. -/
  tgtPos : γ → Plane
  tgtDraw : γ → ℝ → Plane
  /-- Both drawings are crosscuts of the corresponding old face. -/
  srcCrosscut : splitData.EarCrosscut T.src srcPos srcDraw
  tgtCrosscut : splitData.EarCrosscut T.tgt tgtPos tgtDraw
  /-- The cellwise homeomorphism used to extend the old skeleton homeomorphism. -/
  earHomeo : splitData.EarHomeo srcPos srcDraw tgtPos tgtDraw
  /-- Every edge of both realized ears is polygonal. -/
  srcEdgePolygonal : ∀ ⦃e⦄, e ∈ E(splitData.ear) →
    IsPolygonal (edgeArc srcDraw e)
  tgtEdgePolygonal : ∀ ⦃e⦄, e ∈ E(splitData.ear) →
    IsPolygonal (edgeArc tgtDraw e)
  /-- The relabelled source ear occupies exactly the path supplied by the ambient graph. -/
  srcEarSet_eq : splitData.earSet srcPos srcDraw = Graph.edgesCover Hdraw D
  /-- Every old or newly introduced graph vertex is a vertex of the new realization. -/
  vertexSet_subset :
    V(B.union (H.pathGraphOf a D)) ⊆
      V((splitData.realize T.src srcPos srcDraw srcCrosscut).graph)

namespace EarStepData

variable {T : GeneratedPair S₀ srcOuter srcDom tgtOuter tgtDom}
  {B H : Graph Plane γ} {Hdraw : γ → ℝ → Plane} {a : Plane} {D : List γ}

/-- The generated pair assembled from the data of one realized ear. -/
noncomputable def pair (w : EarStepData T B H Hdraw a D) :
    GeneratedPair S₀ srcOuter srcDom tgtOuter tgtDom :=
  T.split T.str_combInvariants w.splitData w.srcPos w.srcDraw w.tgtPos w.tgtDraw
    w.srcCrosscut w.tgtCrosscut w.earHomeo w.srcEdgePolygonal w.tgtEdgePolygonal

@[simp] theorem pair_src (w : EarStepData T B H Hdraw a D) :
    w.pair.src = w.splitData.realize T.src w.srcPos w.srcDraw w.srcCrosscut := rfl

@[simp] theorem pair_tgt (w : EarStepData T B H Hdraw a D) :
    w.pair.tgt = w.splitData.realize T.tgt w.tgtPos w.tgtDraw w.tgtCrosscut := rfl

/-- The exposed constructor data really performs one `EarStep`: the pair it builds refines the
original pair along the composite parent map, occupies the enlarged source graph, and contains
all of that graph's vertices as 0-cells. -/
theorem isPartialTransferOf_pair
    {P : GeneratedPair S₀ srcOuter srcDom tgtOuter tgtDom} {b : Plane}
    {par : γ → γ} (w : EarStepData T B H Hdraw a D)
    (hdraw : H.IsDrawing Hdraw) (hpath : H.IsPath a D b) (hab : a ≠ b)
    (hT : IsPartialTransferOf T P B Hdraw par) :
    IsPartialTransferOf w.pair P (B.union (H.pathGraphOf a D)) Hdraw
      (par ∘ w.splitData.parent) where
  refines_src :=
    ((w.splitData.isCellDecomposition_and_isFaceJordan_realize w.srcCrosscut
      T.str_combInvariants T.src_isCellDecomposition T.src_isFaceJordan).2.2).trans hT.refines_src
  refines_tgt :=
    ((w.splitData.isCellDecomposition_and_isFaceJordan_realize w.tgtCrosscut
      T.str_combInvariants T.tgt_isCellDecomposition T.tgt_isFaceJordan).2.2).trans hT.refines_tgt
  sourceSkeletonSet_subset :=
    hT.sourceSkeletonSet_subset.trans
      (w.splitData.skeletonSet_subset_realize w.srcCrosscut)
  homeo_eqOn := by
    intro x hx
    calc
      w.pair.homeo.toFun x = T.homeo.toFun x :=
        w.splitData.splitHomeo_eqOn
          (g := T.homeo) (hE₁ := w.srcCrosscut) (hE₂ := w.tgtCrosscut)
          (m := w.earHomeo) (hT.sourceSkeletonSet_subset hx)
      _ = P.homeo.toFun x := hT.homeo_eqOn hx
  skeletonSet_eq := by
    change (w.splitData.realize T.src w.srcPos w.srcDraw w.srcCrosscut).skeletonSet = _
    rw [w.splitData.skeletonSet_realize, hT.skeletonSet_eq, w.srcEarSet_eq,
      Graph.pointSet_union, hdraw.pointSet_pathGraphOf hpath.isWalk (hpath.ne_nil hab)]
  vertexSet_subset := by
    change V(B.union (H.pathGraphOf a D)) ⊆
      V((w.splitData.realize T.src w.srcPos w.srcDraw w.srcCrosscut).graph)
    exact w.vertexSet_subset

end EarStepData

/-! #### Locating the source face of a graph-theoretic ear -/

/-- A nontrivial graph-theoretic ear determines two abstract endpoint vertices and a unique
source face containing its open arc.  This is the complete source-side input needed to choose
the boundary paths of `SplitData`; in particular `CellsAbsorb` is no longer an extra
hypothesis. -/
theorem exists_source_face_of_ear
    {P T : GeneratedPair S₀ srcOuter srcDom tgtOuter tgtDom}
    {B H : Graph Plane γ} {Hdraw : γ → ℝ → Plane}
    {a b : Plane} {D : List γ} {par : γ → γ}
    (hH : IsSourceExtension P.src srcOuter srcDom H Hdraw)
    (hBH : B ≤ H) (hpath : H.IsPath a D b) (hab : a ≠ b)
    (haB : a ∈ V(B)) (hbB : b ∈ V(B))
    (hint : ∀ y ∈ H.walkVertices a D, y ≠ a → y ≠ b → y ∉ V(B))
    (hnew : ∀ g ∈ D, g ∉ E(B))
    (hT : IsPartialTransferOf T P B Hdraw par) :
    ∃ u v F, u ∈ V(T.str.skel) ∧ v ∈ V(T.str.skel) ∧ u ≠ v ∧
      T.src.pos u = a ∧ T.src.pos v = b ∧ F ∈ T.str.faces ∧
      Graph.edgesCover Hdraw D \ {a, b} ⊆ T.src.cell F ∧
      T.str.sub u F ∧ T.str.sub v F := by
  have haT := hT.vertexSet_subset haB
  have hbT := hT.vertexSet_subset hbB
  rw [CellStructure.Realization.vertexSet_graph] at haT hbT
  obtain ⟨u, hu, hua⟩ := haT
  obtain ⟨v, hv, hvb⟩ := hbT
  have huv : u ≠ v := by
    intro huv
    apply hab
    rw [← hua, ← hvb, huv]
  have harc : IsArcBetween (Graph.edgesCover Hdraw D) a b :=
    hH.isDrawing.path_isArcBetween hpath (hpath.ne_nil hab)
  let N := Graph.edgesCover Hdraw D \ {a, b}
  have hNconn : IsPreconnected N := harc.isConnected_diff.isPreconnected
  have hNne : N.Nonempty := harc.isConnected_diff.nonempty
  have hND : N ⊆ srcDom := by
    intro x hx
    exact hH.pointSet_subset
      (Graph.edgesCover_subset_pointSet (fun g hg => hpath.edge_mem hg) hx.1)
  have hNdisj : Disjoint N T.src.skeletonSet := by
    rw [hT.skeletonSet_eq]
    refine Set.disjoint_left.2 fun x hx hxB ↦ hx.2 ?_
    exact hH.isDrawing.edgesCover_inter_pointSet hBH hpath hint hnew ⟨hx.1, hxB⟩
  obtain ⟨F, hF, hNF, huF, hvF, -⟩ :=
    T.src_isCellDecomposition.exists_face_of_ear
      (T.src_isCellDecomposition.cellsAbsorb T.src_isFaceJordan)
      hNconn hNne hND hNdisj hu hv
      (hua ▸ harc.left_mem_closure_diff) (hvb ▸ harc.right_mem_closure_diff)
  exact ⟨u, v, F, hu, hv, huv, hua, hvb, hF, hNF, huF, hvF⟩

/-- Every edge of a genuine source ear is polygonal.  The source-extension dichotomy allows an
edge to be nonpolygonal only when its whole arc lies in the outer curve.  But that curve is in
the current skeleton, whereas the open ear lies in one current face and hence misses the
skeleton; a nondegenerate drawn edge cannot then remain. -/
theorem source_ear_edge_polygonal
    {P T : GeneratedPair S₀ srcOuter srcDom tgtOuter tgtDom}
    {H : Graph Plane γ} {Hdraw : γ → ℝ → Plane}
    {a b : Plane} {D : List γ} {F : γ}
    (hH : IsSourceExtension P.src srcOuter srcDom H Hdraw)
    (hpath : H.IsPath a D b) (hF : F ∈ T.str.faces)
    (hinside : Graph.edgesCover Hdraw D \ {a, b} ⊆ T.src.cell F) :
    ∀ e ∈ D, IsPolygonal (edgeArc Hdraw e) := by
  intro e he
  rcases hH.edge_dichotomy (hpath.edge_mem he) with houter | hpoly
  · exfalso
    have houterSkel : srcOuter ⊆ T.src.skeletonSet := by
      intro z hz
      apply T.src.outerSet_subset_skeletonSet
      rw [T.src_isWeaklyAdmissible.outerSet_eq]
      exact hz
    have harcPair : edgeArc Hdraw e ⊆ ({a, b} : Set Plane) := by
      intro z hz
      by_contra hzpair
      have hzCell : z ∈ T.src.cell F :=
        hinside ⟨Graph.mem_edgesCover he hz, hzpair⟩
      have hzSkel : z ∈ T.src.skeletonSet := houterSkel (houter hz)
      exact Set.disjoint_left.1
        (T.src.disjoint_cell_skeletonSet T.src_isCellDecomposition hF) hzCell hzSkel
    obtain ⟨x, y, hxy⟩ := H.exists_isLink_of_mem_edgeSet (hpath.edge_mem he)
    have harc := hH.isDrawing.edge_isArcBetween hxy
    have hxyne := hH.isDrawing.ne_of_isLink hxy
    rcases harcPair harc.left_mem with rfl | rfl <;>
      rcases harcPair harc.right_mem with rfl | rfl
    · exact hxyne rfl
    · exact harc.not_subset_pair harcPair
    · exact harc.not_subset_pair (by simpa [Set.pair_comm] using harcPair)
    · exact hxyne rfl
  · exact hpoly.1

/-- **The conclusion of `thm:finite-transfer`(a).** -/
structure IsTransferOf (T P : GeneratedPair S₀ srcOuter srcDom tgtOuter tgtDom)
    (H : Graph Plane γ) (Hdraw : γ → ℝ → Plane) (par : γ → γ) : Prop
    extends IsPartialTransferOf T P H Hdraw par where
  /-- The transferred source realization is admissible. -/
  src_isAdmissible : T.src.IsAdmissible srcOuter srcDom
  /-- The transferred target realization is admissible — "`H` can be transferred to an
  admissible target realization `H'`". -/
  tgt_isAdmissible : T.tgt.IsAdmissible tgtOuter tgtDom

/-! ### The two assumed steps

Both are strictly weaker than `thm:finite-transfer`(a) itself, and both are statements a later
module can discharge without circularity.

`CommonSubdivision` is **step 1**: after overlaying the proposed polygonal nonboundary edges
with the old polygonal nonboundary skeleton and subdividing at every intersection — and
transferring each new point to the other realization along the chosen edge parametrization —
the old skeleton is literally a subgraph of the new one on both sides. In Lean that is: some
2-connected subgraph `K ≤ H` carries a generated pair refining the given one. It is not the
theorem: it makes only edge subdivisions, inserts no ear, and its conclusion is about a subgraph
of `H`, not about `H`.

`EarStep` is **step 3**: one ear insertion — at most two edge subdivisions followed by one
2-cell split — carries a partial transfer of `B` to a partial transfer of `B` with the ear glued
on. Its geometric core in direction (a) is `Schoenflies.exists_target_crosscut_split` below,
which is proved here; only the abstract-data bookkeeping around it is assumed.

**`EarStep` carries `[Infinite γ]`, and without it the hypothesis is false.** Every cell of
every structure in sight is a *name* drawn from the one type `γ`: `V(skel)`, `E(skel)` and
`faces` are three disjoint subsets of it. An ear insertion consumes fresh names — one per
interior vertex of the ear, one per ear edge, and two for the 2-cells the split creates
(`SplitData.edge_fresh`, `.vertex_fresh`, `.face₁_notMem`, `.face₂_notMem`) — while the
conclusion `IsPartialTransferOf T' P (B ∪ ear) Hdraw par'` forces `T'` to realize a subdivision
of the enlarged graph, so `V(B ∪ ear) ⊆ V(T'.src.graph) = T'.src.pos '' V(T'.str.skel)` and the
new skeleton must occupy strictly more of the plane than the old one. On a finite `γ` those
demands eventually exceed the supply: a structure realizing a subdivision of a 2-connected graph
with `e` edges needs at least `e` edge names, at least as many vertex names, and at least one
face name per complementary region, all pairwise distinct inside `γ`. A `γ` large enough to
carry the transfer of `B` and too small to carry the transfer of `B` with one more ear makes the
hypotheses of `EarStep` satisfiable and its conclusion unsatisfiable.

That argument is prose, not machine-checked: pinning it down needs a `GeneratedPair` over an
exactly-exhausted finite `γ`, which is a page of construction for a defect the type class
removes outright. What *is* machine-checked is that nothing below needs more than `Infinite γ`,
and the consumer instantiates `γ := ℕ`. The rule that found this is the standing one: a
hypothesis must be a statement one believes, and `EarStep` without a supply of fresh names is
not one. -/

/-- **Step 1, the common subdivision**, as an interface. -/
def CommonSubdivision (P : GeneratedPair S₀ srcOuter srcDom tgtOuter tgtDom)
    (H : Graph Plane γ) (Hdraw : γ → ℝ → Plane) : Prop :=
  ∃ (K : Graph Plane γ) (T₀ : GeneratedPair S₀ srcOuter srcDom tgtOuter tgtDom) (par₀ : γ → γ),
    K.IsTwoConnected ∧ K ≤ H ∧ IsPartialTransferOf T₀ P K Hdraw par₀

/-- **Step 3, one ear insertion**, as an interface.

The data handed to the step is exactly what `Graph.IsTwoConnected.ear_decomposition` supplies:
the current subgraph `B`, the ear `D` as a path of `H` between two distinct vertices of `B`, and
the freshness of the ear's interior — which is what makes the ear's interior lie in a single
current face, since it is connected and disjoint from the current skeleton.

`Infinite γ` is not decoration: the step consumes fresh cell names, and on a finite `γ` the
statement is false. See the section docstring above. -/
def EarStep [Infinite γ] (P : GeneratedPair S₀ srcOuter srcDom tgtOuter tgtDom)
    (H : Graph Plane γ) (Hdraw : γ → ℝ → Plane) : Prop :=
  ∀ (B : Graph Plane γ) (a b : Plane) (D : List γ), B.IsTwoConnected → B ≤ H →
    H.IsPath a D b → a ≠ b → a ∈ V(B) → b ∈ V(B) →
    (∀ y ∈ H.walkVertices a D, y ≠ a → y ≠ b → y ∉ V(B)) →
    ∀ (T : GeneratedPair S₀ srcOuter srcDom tgtOuter tgtDom) (par : γ → γ),
      IsPartialTransferOf T P B Hdraw par →
      ∃ (T' : GeneratedPair S₀ srcOuter srcDom tgtOuter tgtDom) (par' : γ → γ),
        IsPartialTransferOf T' P (B.union (H.pathGraphOf a D)) Hdraw par'

/-- The constructive content needed in the nontrivial branch of `EarStep`: for an ear whose
edges are genuinely new, produce the explicit split and its two realized crosscuts.  The
degenerate branch in which the proposed path was already in `B` is handled by
`earStep_of_data`. -/
def EarStepConstruction [Infinite γ]
    (P : GeneratedPair S₀ srcOuter srcDom tgtOuter tgtDom)
    (H : Graph Plane γ) (Hdraw : γ → ℝ → Plane)
    (_hH : IsSourceExtension P.src srcOuter srcDom H Hdraw) : Prop :=
  ∀ (B : Graph Plane γ) (a b : Plane) (D : List γ), B.IsTwoConnected → B ≤ H →
    H.IsPath a D b → a ≠ b → a ∈ V(B) → b ∈ V(B) →
    (∀ y ∈ H.walkVertices a D, y ≠ a → y ≠ b → y ∉ V(B)) →
    (∀ g ∈ D, g ∉ E(B)) →
    ∀ (T : GeneratedPair S₀ srcOuter srcDom tgtOuter tgtDom) (par : γ → γ),
      IsPartialTransferOf T P B Hdraw par → Nonempty (EarStepData T B H Hdraw a D)

structure SourceEarStepData (T : GeneratedPair S₀ srcOuter srcDom tgtOuter tgtDom)
    (B H : Graph Plane γ) (Hdraw : γ → ℝ → Plane) (a : Plane) (D : List γ) where
  splitData : T.str.SplitData
  srcPos : γ → Plane
  srcDraw : γ → ℝ → Plane
  srcCrosscut : splitData.EarCrosscut T.src srcPos srcDraw
  srcEdgePolygonal : ∀ ⦃e⦄, e ∈ E(splitData.ear) → IsPolygonal (Graph.edgeArc srcDraw e)
  srcEarSet_eq : splitData.earSet srcPos srcDraw = Graph.edgesCover Hdraw D
  vertexSet_subset :
    V(B.union (H.pathGraphOf a D)) ⊆
      V((splitData.realize T.src srcPos srcDraw srcCrosscut).graph)

/-- The ambient path is injectively renamed with fresh abstract vertex and edge cells, two more
fresh names become the new faces, and the resulting abstract split is realized on the source. -/
theorem exists_sourceEarStepData [Infinite γ]
    (P : GeneratedPair S₀ srcOuter srcDom tgtOuter tgtDom)
    (H : Graph Plane γ) (Hdraw : γ → ℝ → Plane)
    (hH : IsSourceExtension P.src srcOuter srcDom H Hdraw) :
    ∀ (B : Graph Plane γ) (a b : Plane) (D : List γ), B.IsTwoConnected → B ≤ H →
      H.IsPath a D b → a ≠ b → a ∈ V(B) → b ∈ V(B) →
      (∀ y ∈ H.walkVertices a D, y ≠ a → y ≠ b → y ∉ V(B)) →
      (∀ g ∈ D, g ∉ E(B)) →
      ∀ (T : GeneratedPair S₀ srcOuter srcDom tgtOuter tgtDom) (par : γ → γ),
        IsPartialTransferOf T P B Hdraw par → Nonempty (SourceEarStepData T B H Hdraw a D) := by
  classical
  intro B a b D hB hBH hpath hab haB hbB hint hnew T par hT
  obtain ⟨u, v, F, hu, hv, huv, hua, hvb, hF, hinside, huF, hvF⟩ :=
    exists_source_face_of_ear hH hBH hpath hab haB hbB hint hnew hT
  let paths := T.str_boundaryCycles.boundaryPaths F hF u v hu hv huF hvF huv
  let Q : Graph Plane γ := H.pathGraphOf a D
  have hQle : Q ≤ H := Graph.pathGraphOf_le hpath.isWalk
  have hQpath : Q.IsPathGraph a D b := hpath.isPathGraph_pathGraphOf
  have haQ : a ∈ V(Q) := Graph.mem_vertexSet_pathGraphOf_self
  have hbQ : b ∈ V(Q) := by
    rw [Graph.pathGraphOf_vertexSet]
    exact hpath.target_mem_walkVertices
  have hQfinV : V(Q).Finite := hpath.isWalk.finite_vertexSet_pathGraphOf
  have hQfinE : E(Q).Finite := hpath.isWalk.finite_edgeSet_pathGraphOf
  have huCell : u ∈ T.str.cells := T.str.mem_cells_of_mem_vertexSet hu
  have hvCell : v ∈ T.str.cells := T.str.mem_cells_of_mem_vertexSet hv
  obtain ⟨vname, vname_a, vname_b, vname_inj, vname_fresh⟩ :=
    exists_injective_pinned_avoiding T.str.finite_cells huCell hvCell huv
      hQfinV hab
  let newVertices : Set γ := vname '' (V(Q) \ {a, b})
  have hnewVertices_fin : newVertices.Finite := hQfinV.sdiff.image vname
  have hnewVertices_avoid : Disjoint newVertices T.str.cells := by
    rw [Set.disjoint_left]
    rintro z ⟨x, ⟨hxQ, hxab⟩, rfl⟩ hzCell
    exact vname_fresh x hxQ (fun h => hxab (Or.inl h)) (fun h => hxab (Or.inr h)) hzCell
  let edgeUsed : Set γ := T.str.cells ∪ newVertices
  have hedgeUsed_fin : edgeUsed.Finite := T.str.finite_cells.union hnewVertices_fin
  letI : Finite E(Q) := Set.finite_coe_iff.mpr hQfinE
  obtain ⟨freshEdge, freshEdge_inj, freshEdge_avoid⟩ :=
    exists_injective_avoiding edgeUsed hedgeUsed_fin E(Q)
  let ename : γ → γ := fun e => if he : e ∈ E(Q) then freshEdge ⟨e, he⟩ else u
  have ename_apply {e : γ} (he : e ∈ E(Q)) : ename e = freshEdge ⟨e, he⟩ := by
    simp [ename, he]
  have ename_inj : InjOn ename E(Q) := by
    intro e he f hf hef
    have hsub : (⟨e, he⟩ : E(Q)) = ⟨f, hf⟩ := by
      apply freshEdge_inj
      calc
        freshEdge ⟨e, he⟩ = ename e := (ename_apply he).symm
        _ = ename f := hef
        _ = freshEdge ⟨f, hf⟩ := ename_apply hf
    exact congrArg (fun z : E(Q) => z.1) hsub
  have ename_avoid {e : γ} (he : e ∈ E(Q)) : ename e ∉ edgeUsed := by
    rw [ename_apply he]
    exact freshEdge_avoid ⟨e, he⟩
  let newEdges : Set γ := ename '' E(Q)
  have hnewEdges_fin : newEdges.Finite := hQfinE.image ename
  have hnewEdges_avoid : Disjoint newEdges edgeUsed := by
    rw [Set.disjoint_left]
    rintro z ⟨e, he, rfl⟩
    exact ename_avoid he
  let faceUsed : Set γ := edgeUsed ∪ newEdges
  have hfaceUsed_fin : faceUsed.Finite := hedgeUsed_fin.union hnewEdges_fin
  obtain ⟨freshFace, freshFace_inj, freshFace_avoid⟩ :=
    exists_injective_avoiding faceUsed hfaceUsed_fin (Fin 2)
  let face₁ : γ := freshFace 0
  let face₂ : γ := freshFace 1
  let relabelled : Graph Plane γ := Q.relabelEdges ename ename_inj
  let ear : Graph γ γ := relabelled.map vname
  have hVear : V(ear) = vname '' V(Q) := by simp [ear, relabelled]
  have hEear : E(ear) = ename '' E(Q) := by simp [ear, relabelled]
  have hearPath : ear.IsPathGraph u (D.map ename) v := by
    have hrel := hQpath.relabelEdges ename_inj
    have hmap := hrel.map (by simpa [relabelled] using vname_inj)
    simpa [ear, relabelled, vname_a, vname_b] using hmap
  have hear_disjoint : Disjoint V(ear) E(ear) := by
    rw [Set.disjoint_left]
    rintro z hzV hzE
    rw [hVear] at hzV
    rw [hEear] at hzE
    obtain ⟨x, hxQ, rfl⟩ := hzV
    obtain ⟨e, heQ, heq⟩ := hzE
    have hedgeAvoid := ename_avoid heQ
    apply hedgeAvoid
    rcases eq_or_ne x a with rfl | hxa
    · exact Or.inl (by rw [heq, vname_a]; exact huCell)
    rcases eq_or_ne x b with rfl | hxb
    · exact Or.inl (by rw [heq, vname_b]; exact hvCell)
    · exact Or.inr ⟨x, ⟨hxQ, by simp [hxa, hxb]⟩, heq.symm⟩
  have hvertex_inter : V(ear) ∩ V(T.str.skel) = {u, v} := by
    apply Set.Subset.antisymm
    · rintro z ⟨hzEar, hzOld⟩
      rw [hVear] at hzEar
      obtain ⟨x, hxQ, rfl⟩ := hzEar
      rcases eq_or_ne x a with rfl | hxa
      · simp [vname_a]
      rcases eq_or_ne x b with rfl | hxb
      · simp [vname_b]
      exfalso
      exact vname_fresh x hxQ hxa hxb
        (T.str.mem_cells_of_mem_vertexSet hzOld)
    · rintro z (rfl | rfl)
      · exact ⟨hVear ▸ ⟨a, haQ, vname_a⟩, hu⟩
      · exact ⟨hVear ▸ ⟨b, hbQ, vname_b⟩, hv⟩
  have hface₁Avoid : face₁ ∉ faceUsed := freshFace_avoid 0
  have hface₂Avoid : face₂ ∉ faceUsed := freshFace_avoid 1
  let d : T.str.SplitData := {
    face := F
    face₁ := face₁
    face₂ := face₂
    ear := ear
    source := u
    target := v
    earWalk := D.map ename
    path₁ := paths.path₁
    path₂ := paths.path₂
    isPathGraph := hearPath
    isPath₁ := paths.isPath₁
    isPath₂ := paths.isPath₂
    ear_disjoint := hear_disjoint
    source_ne_target := huv
    face_mem := hF
    vertexSet_inter := hvertex_inter
    edge_fresh := by
      intro e he
      rw [hEear] at he
      obtain ⟨f, hf, rfl⟩ := he
      exact fun hmem => ename_avoid hf (Or.inl hmem)
    vertex_fresh := by
      intro z hz hzu hzv
      rw [hVear] at hz
      obtain ⟨x, hx, rfl⟩ := hz
      have hxa : x ≠ a := fun h => hzu (h ▸ vname_a)
      have hxb : x ≠ b := fun h => hzv (h ▸ vname_b)
      exact vname_fresh x hx hxa hxb
    face₁_notMem := fun h => hface₁Avoid (Or.inl (Or.inl h))
    face₂_notMem := fun h => hface₂Avoid (Or.inl (Or.inl h))
    face₁_notMem_ear := by
      rintro (hz | hz)
      · rw [hVear] at hz
        obtain ⟨x, hx, heq⟩ := hz
        rcases eq_or_ne x a with rfl | hxa
        · apply hface₁Avoid (Or.inl (Or.inl (show face₁ ∈ T.str.cells by
            rw [← heq, vname_a]; exact huCell)))
        rcases eq_or_ne x b with rfl | hxb
        · apply hface₁Avoid (Or.inl (Or.inl (show face₁ ∈ T.str.cells by
            rw [← heq, vname_b]; exact hvCell)))
        · exact hface₁Avoid (Or.inl (Or.inr ⟨x, ⟨hx, by simp [hxa, hxb]⟩, heq⟩))
      · rw [hEear] at hz
        exact hface₁Avoid (Or.inr hz)
    face₂_notMem_ear := by
      rintro (hz | hz)
      · rw [hVear] at hz
        obtain ⟨x, hx, heq⟩ := hz
        rcases eq_or_ne x a with rfl | hxa
        · apply hface₂Avoid (Or.inl (Or.inl (show face₂ ∈ T.str.cells by
            rw [← heq, vname_a]; exact huCell)))
        rcases eq_or_ne x b with rfl | hxb
        · apply hface₂Avoid (Or.inl (Or.inl (show face₂ ∈ T.str.cells by
            rw [← heq, vname_b]; exact hvCell)))
        · exact hface₂Avoid (Or.inl (Or.inr ⟨x, ⟨hx, by simp [hxa, hxb]⟩, heq⟩))
      · rw [hEear] at hz
        exact hface₂Avoid (Or.inr hz)
    face_ne := fun h => Fin.zero_ne_one (freshFace_inj h)
    sub_face := paths.sub_face
    paths_meet := paths.paths_meet
  }
  let srcPos : γ → Plane := Function.invFunOn vname V(Q)
  let srcDraw : γ → ℝ → Plane := Graph.relabelDrawing Q ename Hdraw
  have hQdraw : Graph.IsDrawing Q Hdraw := hH.isDrawing.mono hQle
  have hrelDraw : Graph.IsDrawing relabelled srcDraw := by
    exact hQdraw.relabelEdges ename_inj
  have hearGraph : d.earGraph srcPos = relabelled := by
    change (relabelled.map vname).map srcPos = relabelled
    simpa [srcPos, relabelled] using
      (Graph.map_map_invFunOn (G := relabelled) (f := vname)
        (by simpa [relabelled] using vname_inj))
  have hsrcSet : d.earSet srcPos srcDraw = Graph.edgesCover Hdraw D := by
    rw [CellStructure.SplitData.earSet, hearGraph, Graph.pointSet_relabelEdges ename_inj]
    simpa [Q] using hH.isDrawing.pointSet_pathGraphOf hpath.isWalk (hpath.ne_nil hab)
  have hsrcEdgeOrig := source_ear_edge_polygonal hH hpath hF hinside
  have hsrcEdgePoly : ∀ ⦃e⦄, e ∈ E(d.ear) →
      IsPolygonal (Graph.edgeArc srcDraw e) := by
    intro e he
    change e ∈ E(ear) at he
    rw [hEear] at he
    obtain ⟨f, hfQ, rfl⟩ := he
    rw [Graph.edgeArc_relabelDrawing ename_inj hfQ]
    apply hsrcEdgeOrig f
    rwa [Graph.pathGraphOf_edgeSet hpath.isWalk] at hfQ
  have hsrcPoly : IsPolygonal (d.earSet srcPos srcDraw) := by
    rw [hsrcSet]
    exact hQdraw.isPolygonal_edgesCover
      (fun f hfQ => hsrcEdgeOrig f (by rwa [Graph.pathGraphOf_edgeSet hpath.isWalk] at hfQ))
      hpath.pathGraphOf.isWalk (hpath.ne_nil hab)
  have hsrc : d.EarCrosscut T.src srcPos srcDraw := {
    pos_source := by
      change srcPos u = T.src.pos u
      rw [hua]
      change Function.invFunOn vname V(Q) u = a
      rw [← vname_a, vname_inj.leftInvOn_invFunOn haQ]
    pos_target := by
      change srcPos v = T.src.pos v
      rw [hvb]
      change Function.invFunOn vname V(Q) v = b
      rw [← vname_b, vname_inj.leftInvOn_invFunOn hbQ]
    injOn := by
      change InjOn (Function.invFunOn vname V(Q)) V(ear)
      rw [hVear]
      exact Function.invFunOn_injOn_image vname V(Q)
    isDrawing := by rw [hearGraph]; exact hrelDraw
    subset_face := by
      rw [hsrcSet]
      simpa [d, hua, hvb] using hinside
    disjoint_skeleton := T.src.disjoint_cell_skeletonSet T.src_isCellDecomposition hF
    polygonal := hsrcPoly
  }
  refine ⟨{
    splitData := d
    srcPos := srcPos
    srcDraw := srcDraw
    srcCrosscut := hsrc
    srcEdgePolygonal := hsrcEdgePoly
    srcEarSet_eq := hsrcSet
    vertexSet_subset := ?_
  }⟩
  change V(B.union (H.pathGraphOf a D)) ⊆
    V((T.str.splitFace d).skel.map (d.splitPos T.src srcPos))
  rw [hsrc.splitGraph_eq]
  intro x hx
  rcases hx with hxB | hxQ
  · exact Or.inl (hT.vertexSet_subset hxB)
  · apply Or.inr
    rw [hearGraph, Graph.vertexSet_relabelEdges]
    exact hxQ

/-- **`EarStep`, assembled from explicit constructor data.**  This is the end-to-end
bookkeeping theorem: the nontrivial branch is realized by `EarStepData.pair`; if the proposed
ear contains an old edge, `Graph.ear_edges_notMem_or_union_eq` shows that the union did not
change and the current transfer itself is the answer. -/
theorem earStep_of_data [Infinite γ]
    {P : GeneratedPair S₀ srcOuter srcDom tgtOuter tgtDom}
    {H : Graph Plane γ} {Hdraw : γ → ℝ → Plane}
    (hH : IsSourceExtension P.src srcOuter srcDom H Hdraw)
    (hbuild : EarStepConstruction P H Hdraw hH) :
    EarStep P H Hdraw := by
  intro B a b D hB hBH hpath hab haB hbB hint T par hT
  rcases Graph.ear_edges_notMem_or_union_eq hBH hpath hab haB hbB hint with hnew | hsame
  · obtain ⟨w⟩ := hbuild B a b D hB hBH hpath hab haB hbB hint hnew T par hT
    exact ⟨w.pair, par ∘ w.splitData.parent,
      w.isPartialTransferOf_pair hH.isDrawing hpath hab hT⟩
  · refine ⟨T, par, ?_⟩
    rw [hsame]
    exact hT

/-! ### Steps 2 and 3: the induction through the ear sequence -/

/-- **Steps 2 and 3 of the proof of `thm:finite-transfer`.** By `lem:relative-ear` the new finite
2-connected graph is obtained from the old subdivided graph by a finite sequence of ears; each
ear insertion is at most two edge subdivisions plus one 2-cell split, so every intermediate stage
is a generated matched cell structure. Given step 1 and one ear, the whole extension transfers.

The invariant carried through the induction is `IsPartialTransferOf`, which does **not** mention
connectedness of the open nonboundary part: `rem:intermediate-disconnection` says an
intermediate stage may genuinely have it disconnected, and nothing here assumes otherwise. -/
theorem transfer_of_ears_of_commonSubdivision_of_earStep [Infinite γ]
    {P : GeneratedPair S₀ srcOuter srcDom tgtOuter tgtDom}
    {H : Graph Plane γ} {Hdraw : γ → ℝ → Plane}
    (hH : IsSourceExtension P.src srcOuter srcDom H Hdraw)
    (hsub : CommonSubdivision P H Hdraw) (hstep : EarStep P H Hdraw) :
    ∃ (T : GeneratedPair S₀ srcOuter srcDom tgtOuter tgtDom) (par : γ → γ),
      IsPartialTransferOf T P H Hdraw par := by
  haveI := hH.finite
  obtain ⟨K, T₀, par₀, hK, hKH, hbase⟩ := hsub
  refine hH.isTwoConnected.ear_decomposition
    (motive := fun B => ∃ T par, IsPartialTransferOf T P B Hdraw par)
    (fun g x => hH.isDrawing.not_isLoopAt g x) hK hKH ⟨T₀, par₀, hbase⟩ ?_
  rintro B a b D hB - hBH ⟨T, par, hT⟩ hpath hab haB hbB hint
  exact hstep B a b D hB hBH hpath hab haB hbB hint T par hT

/-! ### `thm:finite-transfer`(a) -/

/-- **`thm:finite-transfer`, direction (a): transfer toward the square.**

Let `(Γ, Γ')` be a generated matched cellulation. Suppose `H` is a finite 2-connected plane graph
containing a subdivision of `Γ`, with outer cycle `C`, with every nonboundary edge polygonal, and
with `|H| ∖ C` connected. Then the common subdivision can be made on `Γ'`, and `H` can be
transferred to an admissible target realization `H'`; the resulting generated matched cellulation
refines the old one by an explicit parent map.

This compatibility form accepts both step interfaces as arguments. `earStep` discharges the
second, while `commonSubdivision` in `CommonSubdivision.lean` discharges the first. -/
theorem finite_transfer_toward_square_of_commonSubdivision_of_earStep [Infinite γ]
    {P : GeneratedPair S₀ srcOuter srcDom tgtOuter tgtDom}
    {H : Graph Plane γ} {Hdraw : γ → ℝ → Plane}
    (hH : IsSourceExtension P.src srcOuter srcDom H Hdraw)
    (hsub : CommonSubdivision P H Hdraw) (hstep : EarStep P H Hdraw) :
    ∃ (T : GeneratedPair S₀ srcOuter srcDom tgtOuter tgtDom) (par : γ → γ),
      IsTransferOf T P H Hdraw par := by
  obtain ⟨T, par, hT⟩ :=
    transfer_of_ears_of_commonSubdivision_of_earStep hH hsub hstep
  -- The final source realization occupies `|H|`, so its open nonboundary part is `|H| ∖ C`,
  -- which the hypothesis on `H` says is connected. Combinatorial invariance moves that to the
  -- target, and both realizations are then admissible.
  have hconn : IsConnected T.src.nonboundary := by
    rw [T.src_nonboundary_eq, hT.skeletonSet_eq]
    exact hH.isConnected
  exact ⟨T, par, hT, T.src_isAdmissible hconn, T.tgt_isAdmissible hconn⟩

/-! ### Step 4, direction (a): the target crosscut

*In part (a), `F*` is a polygonal Jordan region in the square, by
`lem:cellulation-invariants`(vii). Every point of its boundary is polygonally accessible from its
interior. `lem:accessible-endpoints` therefore gives a polygonal crosscut `P* ⊆ closure F*` from
`v*` to `w*`.* Then: *`thm:general-crosscut` says that the crosscut splits the face into exactly
the two Jordan regions bounded by the crosscut together with those two paths.*

That whole paragraph is proved below. It is stated for a *target* face — a
member of a family of components of `Q ∖ |G|` for an ambient open region `Q` whose frontier
belongs to the skeleton — because that is the shape
`Graph.polygonal_side_accessibility_target` consumes, and it is the shape a target realization
of a generated structure has: `Q` is the open square, `|G|` the target skeleton, and the family
is the set of realized open 2-cells. -/

section TargetEar

variable {β : Type*} {G : Graph Plane β} {drawing : β → ℝ → Plane}
  {Q F J P A₁ A₂ : Set Plane} {cells : Set (Set Plane)} {v w : Plane}

/-- A target 2-cell is an open connected set disjoint from the skeleton. Everything the crosscut
construction needs about it, read off the presentation as a component of `Q ∖ |G|`. -/
theorem isOpen_isPreconnected_disjoint_of_target_cell [G.Finite] (h : IsDrawing G drawing)
    (hQ : IsOpen Q)
    (hcell : ∀ R ∈ cells, R ⊆ Q ∧ ∃ z, R = connectedComponentIn (Q \ pointSet G drawing) z)
    (hF : F ∈ cells) :
    IsOpen F ∧ IsPreconnected F ∧ Disjoint F (pointSet G drawing) := by
  obtain ⟨-, z, rfl⟩ := hcell F hF
  have hopen : IsOpen (Q \ pointSet G drawing) := hQ.sdiff h.isClosed_pointSet
  exact ⟨hopen.connectedComponentIn, isPreconnected_connectedComponentIn,
    Set.disjoint_left.2 fun _ hx => (connectedComponentIn_subset _ _ hx).2⟩

/-- **The target crosscut of `thm:finite-transfer`(a), step 4.** Two distinct points of a curve
`J` inside the target skeleton, both in the closure of a target 2-cell `F`, are joined by a
simple polygonal arc lying in `F` apart from its two endpoints and meeting `J` exactly there.

The three inputs are the three the blueprint names: `lem:polygonal-side-accessibility` on the
target side for the accessibility of each endpoint, and `lem:accessible-endpoints` in its
crosscut form for the join. Nothing is assumed. -/
theorem exists_target_crosscut [G.Finite] (h : IsDrawing G drawing)
    (hpoly : ∀ e ∈ E(G), IsPolygonal (edgeArc drawing e))
    (hQ : IsOpen Q) (hQK : frontier Q ⊆ pointSet G drawing)
    (hcell : ∀ R ∈ cells, R ⊆ Q ∧ ∃ z, R = connectedComponentIn (Q \ pointSet G drawing) z)
    (hF : F ∈ cells) (hJ : J ⊆ pointSet G drawing)
    (hvw : v ≠ w) (hvJ : v ∈ J) (hwJ : w ∈ J)
    (hv : v ∈ closure F) (hw : w ∈ closure F) :
    ∃ P : Set Plane, IsPolygonal P ∧ IsArcBetween P v w ∧ P \ {v, w} ⊆ F ∧ P ∩ J = {v, w} := by
  obtain ⟨hopen, hconn, hdisj⟩ :=
    isOpen_isPreconnected_disjoint_of_target_cell h hQ hcell hF
  obtain ⟨ws, -, -, -, hsub, harc, hmeet⟩ :=
    exists_crosscut_of_polyAccessible hopen hconn (hdisj.mono_right hJ) hvw hvJ hwJ
      (Graph.polygonal_side_accessibility_target h hpoly hQ hQK hcell hF hv)
      (Graph.polygonal_side_accessibility_target h hpoly hQ hQK hcell hF hw)
  exact ⟨poly ws, ⟨ws, rfl⟩, harc, hsub, hmeet⟩

/-- **Step 4 in full: the target crosscut splits the target face into exactly two Jordan
regions.** By `lem:cellulation-invariants`(vii) the target 2-cell `F` is the bounded
complementary region of the Jordan curve `J` realizing its boundary walk; the crosscut of
`Schoenflies.exists_target_crosscut` is then a crosscut of `J` in the sense of
`thm:general-crosscut`, which decomposes `F` into the two Jordan regions bounded by the crosscut
together with the two boundary paths.

The conclusion is returned in the shape assertion (i) consumes at a 2-cell split
(`Schoenflies.crosscut_cell_partition`): the old open 2-cell is the disjoint union of the two new
open 2-cells and the open crosscut, each new 2-cell is open and nonempty, and the closure of each
is that open 2-cell together with its own boundary curve. -/
theorem exists_target_crosscut_split [G.Finite] (h : IsDrawing G drawing)
    (hpoly : ∀ e ∈ E(G), IsPolygonal (edgeArc drawing e))
    (hQ : IsOpen Q) (hQK : frontier Q ⊆ pointSet G drawing)
    (hcell : ∀ R ∈ cells, R ⊆ Q ∧ ∃ z, R = connectedComponentIn (Q \ pointSet G drawing) z)
    (hF : F ∈ cells) (hJ : J ⊆ pointSet G drawing) (hJc : IsJordanCurve J) (hFJ : F = inside J)
    (hvw : v ≠ w) (hvJ : v ∈ J) (hwJ : w ∈ J)
    (hv : v ∈ closure F) (hw : w ∈ closure F) (hcut : IsCutPair J v w A₁ A₂) :
    ∃ P : Set Plane, IsPolygonal P ∧ IsArcBetween P v w ∧ P \ {v, w} ⊆ F ∧ P ∩ J = {v, w} ∧
      IsCrosscut J P v w ∧
      F = inside (A₁ ∪ P) ∪ inside (A₂ ∪ P) ∪ (P \ {v, w}) ∧
      Disjoint (inside (A₁ ∪ P)) (inside (A₂ ∪ P)) ∧
      Disjoint (inside (A₁ ∪ P)) (P \ {v, w}) ∧
      Disjoint (inside (A₂ ∪ P)) (P \ {v, w}) ∧
      IsOpen (inside (A₁ ∪ P)) ∧ IsOpen (inside (A₂ ∪ P)) ∧
      (inside (A₁ ∪ P)).Nonempty ∧ (inside (A₂ ∪ P)).Nonempty ∧
      closure (inside (A₁ ∪ P)) = inside (A₁ ∪ P) ∪ (A₁ ∪ P) ∧
      closure (inside (A₂ ∪ P)) = inside (A₂ ∪ P) ∪ (A₂ ∪ P) := by
  obtain ⟨P, hPpoly, hParc, hPsub, hPmeet⟩ :=
    exists_target_crosscut h hpoly hQ hQK hcell hF hJ hvw hvJ hwJ hv hw
  have hcross : IsCrosscut J P v w :=
    ⟨hJc, hParc, hPpoly, hvJ, hwJ, by rw [← hFJ]; exact hPsub⟩
  have hpart := crosscut_cell_partition (fun _ hS => jordan_curve_theorem hS) hcross hcut
    hcross.hasArcCollars
  exact ⟨P, hPpoly, hParc, hPsub, hPmeet, hcross, by rw [hFJ]; exact hpart.1, hpart.2.1,
    hpart.2.2.1, hpart.2.2.2.1, hpart.2.2.2.2.1, hpart.2.2.2.2.2.1, hpart.2.2.2.2.2.2.1,
    hpart.2.2.2.2.2.2.2.1, hpart.2.2.2.2.2.2.2.2.1, hpart.2.2.2.2.2.2.2.2.2⟩

end TargetEar

/-- A face and two distinct boundary vertices of a generated pair admit the target polygonal
crosscut needed by an ear insertion.  All accessibility hypotheses are discharged from the
fields maintained by `GeneratedPair`. -/
theorem GeneratedPair.exists_target_crosscut
    (P : GeneratedPair S₀ srcOuter srcDom tgtOuter tgtDom)
    {u v F : γ} (hu : u ∈ V(P.str.skel)) (hv : v ∈ V(P.str.skel))
    (huv : u ≠ v) (hF : F ∈ P.str.faces) (huF : P.str.sub u F)
    (hvF : P.str.sub v F) :
    ∃ A : Set Plane, IsPolygonal A ∧
      IsArcBetween A (P.tgt.pos u) (P.tgt.pos v) ∧
      A \ {P.tgt.pos u, P.tgt.pos v} ⊆ P.tgt.cell F ∧
      A ∩ frontier (P.tgt.cell F) = {P.tgt.pos u, P.tgt.pos v} := by
  have hucl : P.tgt.pos u ∈ closure (P.tgt.cell F) := by
    have hsub := P.tgt_isCellDecomposition.subset_closure
      (P.str.mem_cells_of_mem_vertexSet hu) (P.str.mem_cells_of_mem_faces hF) huF
    rw [P.tgt.cell_vertex hu] at hsub
    exact hsub (Set.mem_singleton _)
  have hvcl : P.tgt.pos v ∈ closure (P.tgt.cell F) := by
    have hsub := P.tgt_isCellDecomposition.subset_closure
      (P.str.mem_cells_of_mem_vertexSet hv) (P.str.mem_cells_of_mem_faces hF) hvF
    rw [P.tgt.cell_vertex hv] at hsub
    exact hsub (Set.mem_singleton _)
  have huJ : P.tgt.pos u ∈ frontier (P.tgt.cell F) := by
    rw [(P.tgt_isFaceJordan.isOpen hF).frontier_eq]
    refine ⟨hucl, ?_⟩
    exact fun hmem => Set.disjoint_left.1
      (P.tgt.disjoint_cell_skeletonSet P.tgt_isCellDecomposition hF) hmem
      (P.tgt.pos_mem_skeletonSet hu)
  have hvJ : P.tgt.pos v ∈ frontier (P.tgt.cell F) := by
    rw [(P.tgt_isFaceJordan.isOpen hF).frontier_eq]
    refine ⟨hvcl, ?_⟩
    exact fun hmem => Set.disjoint_left.1
      (P.tgt.disjoint_cell_skeletonSet P.tgt_isCellDecomposition hF) hmem
      (P.tgt.pos_mem_skeletonSet hv)
  letI : (P.str.skel.map P.tgt.pos).Finite := {
    finite_vertexSet := by
      rw [Graph.vertexSet_map]
      exact P.str.finite_vertexSet.image _
    finite_edgeSet := by
      rw [Graph.edgeSet_map]
      exact P.str.finite_edgeSet
  }
  have hcell : ∀ A ∈ {A : Set Plane | ∃ T ∈ P.str.faces, A = P.tgt.cell T},
      A ⊆ tgtDom \ tgtOuter ∧
        ∃ z, A = connectedComponentIn ((tgtDom \ tgtOuter) \ P.tgt.skeletonSet) z := by
    rintro A ⟨T, hT, rfl⟩
    exact P.tgt_face_isComponent hT
  have hfaceMem : P.tgt.cell F ∈
      {A : Set Plane | ∃ T ∈ P.str.faces, A = P.tgt.cell T} := ⟨F, hF, rfl⟩
  exact Schoenflies.exists_target_crosscut P.tgt.isDrawing P.tgt_isPolygonal
    P.tgtInterior_isOpen P.tgtInterior_frontier_subset
    hcell hfaceMem
    (P.tgt_isCellDecomposition.frontier_cell_subset_skeletonSet P.tgt_isFaceJordan hF)
    (fun h => huv (P.tgt.injOn_pos hu hv h)) huJ hvJ hucl hvcl

/-! ### Completing the ear step -/

/-- **The constructive ear interface.** The source half is the freshly
renamed path supplied by `exists_sourceEarStepData`; the target half is a polygonal crosscut of
the corresponding face, divided edge-for-edge by `EarCrosscut.exists_matched_target`. -/
theorem earStepConstruction [Infinite γ]
    (P : GeneratedPair S₀ srcOuter srcDom tgtOuter tgtDom)
    (H : Graph Plane γ) (Hdraw : γ → ℝ → Plane)
    (hH : IsSourceExtension P.src srcOuter srcDom H Hdraw) :
    EarStepConstruction P H Hdraw hH := by
  intro B a b D hB hBH hpath hab haB hbB hint hnew T par hT
  obtain ⟨w⟩ := exists_sourceEarStepData P H Hdraw hH
    B a b D hB hBH hpath hab haB hbB hint hnew T par hT
  let d := w.splitData
  have hsourceSub : T.str.sub d.source d.face :=
    d.sub_face.2 (Or.inr (Or.inl d.source_mem_cells₁))
  have htargetSub : T.str.sub d.target d.face :=
    d.sub_face.2 (Or.inr (Or.inl d.target_mem_cells₁))
  obtain ⟨A, hApoly, hAarc, hAsub, -⟩ :=
    T.exists_target_crosscut d.source_mem_skel d.target_mem_skel d.source_ne_target
      d.face_mem hsourceSub htargetSub
  obtain ⟨tgtPos, tgtDraw, earHomeo, htgt, htgtEdgePoly⟩ :=
    w.srcCrosscut.exists_matched_target hApoly hAarc hAsub
      (T.tgt.disjoint_cell_skeletonSet T.tgt_isCellDecomposition d.face_mem)
  exact ⟨{
    splitData := d
    srcPos := w.srcPos
    srcDraw := w.srcDraw
    tgtPos := tgtPos
    tgtDraw := tgtDraw
    srcCrosscut := w.srcCrosscut
    tgtCrosscut := htgt
    earHomeo := earHomeo
    srcEdgePolygonal := w.srcEdgePolygonal
    tgtEdgePolygonal := htgtEdgePoly
    srcEarSet_eq := w.srcEarSet_eq
    vertexSet_subset := w.vertexSet_subset
  }⟩

/-- **One ear insertion, with no remaining hypothesis.** -/
theorem earStep [Infinite γ]
    (P : GeneratedPair S₀ srcOuter srcDom tgtOuter tgtDom)
    (H : Graph Plane γ) (Hdraw : γ → ℝ → Plane)
    (hH : IsSourceExtension P.src srcOuter srcDom H Hdraw) : EarStep P H Hdraw :=
  earStep_of_data hH (earStepConstruction P H Hdraw hH)

/-- Steps 2 and 3 of finite transfer, parametrized by the step-1 interface. -/
theorem transfer_of_ears_of_commonSubdivision [Infinite γ]
    {P : GeneratedPair S₀ srcOuter srcDom tgtOuter tgtDom}
    {H : Graph Plane γ} {Hdraw : γ → ℝ → Plane}
    (hH : IsSourceExtension P.src srcOuter srcDom H Hdraw)
    (hsub : CommonSubdivision P H Hdraw) :
    ∃ (T : GeneratedPair S₀ srcOuter srcDom tgtOuter tgtDom) (par : γ → γ),
      IsPartialTransferOf T P H Hdraw par :=
  transfer_of_ears_of_commonSubdivision_of_earStep hH hsub (earStep P H Hdraw hH)

/-- **Finite transfer toward the square from an explicitly supplied common subdivision.** -/
theorem finite_transfer_toward_square_of_commonSubdivision [Infinite γ]
    {P : GeneratedPair S₀ srcOuter srcDom tgtOuter tgtDom}
    {H : Graph Plane γ} {Hdraw : γ → ℝ → Plane}
    (hH : IsSourceExtension P.src srcOuter srcDom H Hdraw)
    (hsub : CommonSubdivision P H Hdraw) :
    ∃ (T : GeneratedPair S₀ srcOuter srcDom tgtOuter tgtDom) (par : γ → γ),
      IsTransferOf T P H Hdraw par :=
  finite_transfer_toward_square_of_commonSubdivision_of_earStep hH hsub
    (earStep P H Hdraw hH)

/-! ### The ear's endpoints, transferred

*Let `F*, v*, w*` be the corresponding face and endpoints in the other realization.* Under the
representation of `Schoenflies/CombinatorialInvariance.lean` there is nothing to transport: `F`
and the two endpoint 0-cells are cells of the **one** abstract structure both realizations
realize, and assertion (ix) turns "the source endpoint lies on the boundary of the source face"
into the abstract statement `a ≼ F`, which reads back in the target realization. -/

section EndpointTransfer

variable {S : CellStructure γ} {R₁ R₂ : S.Realization} {D₁ D₂ Q J A₁ A₂ : Set Plane} {a b F : γ}

/-- **The endpoints of the ear transfer to the other realization.** A 0-cell on the boundary of a
2-cell in one realization is on the boundary of the same 2-cell in the other. -/
theorem CellStructure.Realization.pos_mem_closure_cell_congr
    (h₁ : R₁.IsCellDecomposition D₁) (h₂ : R₂.IsCellDecomposition D₂)
    (ha : a ∈ V(S.skel)) (hF : F ∈ S.faces) (hmem : R₁.pos a ∈ closure (R₁.cell F)) :
    R₂.pos a ∈ closure (R₂.cell F) := by
  have := h₂.subset_closure (S.mem_cells_of_mem_vertexSet ha) (S.mem_cells_of_mem_faces hF)
    (h₁.sub_of_pos_mem_closure_cell ha hF hmem)
  rw [R₂.cell_vertex ha] at this
  exact this (Set.mem_singleton _)

/-- **The geometric half of one ear insertion, direction (a).**

The source ear lies in a current source 2-cell `F` and its two endpoints are 0-cells on the
boundary of `F` (`hacl`, `hbcl`). The target realization of `F` is a polygonal Jordan region in
the open square `Q` (`hFJ` — assertion (vii)) whose 2-cells are the components of
`Q ∖ |Γ'|` (`hcell` — assertion (i) on the target side). Then the corresponding target endpoints
are joined by a polygonal crosscut inside the closure of the target face, which splits that face
into exactly the two Jordan regions bounded by the crosscut and the two boundary paths.

This is the fourth paragraph of the blueprint's proof of `thm:finite-transfer`(a), assembled;
what is left of the induction step is the abstract-data bookkeeping around it. -/
theorem exists_target_ear (h₁ : R₁.IsCellDecomposition D₁) (h₂ : R₂.IsCellDecomposition D₂)
    (hpoly : ∀ ⦃e⦄, e ∈ E(S.skel) → IsPolygonal (edgeArc R₂.drawing e))
    (hQ : IsOpen Q) (hQK : frontier Q ⊆ R₂.skeletonSet)
    (hcell : ∀ T ∈ S.faces, R₂.cell T ⊆ Q ∧
      ∃ z, R₂.cell T = connectedComponentIn (Q \ R₂.skeletonSet) z)
    (hF : F ∈ S.faces) (hJ : J ⊆ R₂.skeletonSet) (hJc : IsJordanCurve J)
    (hFJ : R₂.cell F = inside J)
    (ha : a ∈ V(S.skel)) (hb : b ∈ V(S.skel)) (hab : R₂.pos a ≠ R₂.pos b)
    (haJ : R₂.pos a ∈ J) (hbJ : R₂.pos b ∈ J)
    (hacl : R₁.pos a ∈ closure (R₁.cell F)) (hbcl : R₁.pos b ∈ closure (R₁.cell F))
    (hcut : IsCutPair J (R₂.pos a) (R₂.pos b) A₁ A₂) :
    ∃ P : Set Plane, IsPolygonal P ∧ IsArcBetween P (R₂.pos a) (R₂.pos b) ∧
      P \ {R₂.pos a, R₂.pos b} ⊆ R₂.cell F ∧ P ∩ J = {R₂.pos a, R₂.pos b} ∧
      IsCrosscut J P (R₂.pos a) (R₂.pos b) ∧
      R₂.cell F = inside (A₁ ∪ P) ∪ inside (A₂ ∪ P) ∪ (P \ {R₂.pos a, R₂.pos b}) ∧
      Disjoint (inside (A₁ ∪ P)) (inside (A₂ ∪ P)) ∧
      Disjoint (inside (A₁ ∪ P)) (P \ {R₂.pos a, R₂.pos b}) ∧
      Disjoint (inside (A₂ ∪ P)) (P \ {R₂.pos a, R₂.pos b}) ∧
      IsOpen (inside (A₁ ∪ P)) ∧ IsOpen (inside (A₂ ∪ P)) ∧
      (inside (A₁ ∪ P)).Nonempty ∧ (inside (A₂ ∪ P)).Nonempty ∧
      closure (inside (A₁ ∪ P)) = inside (A₁ ∪ P) ∪ (A₁ ∪ P) ∧
      closure (inside (A₂ ∪ P)) = inside (A₂ ∪ P) ∪ (A₂ ∪ P) := by
  -- The family of target 2-cells, in the shape `lem:polygonal-side-accessibility` consumes.
  have hcell' : ∀ T ∈ {A : Set Plane | ∃ T ∈ S.faces, A = R₂.cell T},
      T ⊆ Q ∧ ∃ z, T = connectedComponentIn (Q \ pointSet R₂.graph R₂.drawing) z := by
    rintro T ⟨T', hT', rfl⟩
    exact hcell T' hT'
  have hpoly' : ∀ e ∈ E(R₂.graph), IsPolygonal (edgeArc R₂.drawing e) := by
    intro e he
    rw [CellStructure.Realization.edgeSet_graph] at he
    exact hpoly he
  have hdraw : IsDrawing R₂.graph R₂.drawing := R₂.isDrawing
  exact exists_target_crosscut_split hdraw hpoly' hQ hQK hcell'
    ⟨F, hF, rfl⟩ hJ hJc hFJ hab haJ hbJ
    (CellStructure.Realization.pos_mem_closure_cell_congr h₁ h₂ ha hF hacl)
    (CellStructure.Realization.pos_mem_closure_cell_congr h₁ h₂ hb hF hbcl) hcut

end EndpointTransfer

/-! ### Step 1: the overlay

*By `lem:polygonal-overlay`, using the convention of `rem:polygonal-overlay-convention`, first
overlay the proposed polygonal nonboundary edges with the old polygonal nonboundary skeleton and
subdivide at all intersections.*

`Schoenflies.polygonal_overlay` does that for a **list of segments**. What step 1 has instead is
a finite family of polygonal *arcs* — the old nonboundary edges and the proposed new ones — so
the two have to be bridged. `Schoenflies.exists_overlay_of_biUnion_finite` is that bridge, and it
is the half of step 1 that is proved here: the union of finitely many nondegenerate polygonal
sets is the point set of a finite plane graph drawn by straight segments, whose vertices are the
ends of the subdivided pieces and therefore include every intersection point.

The nondegeneracy hypothesis is necessary, not cosmetic: a one-point set is polygonal
(`poly [a] = {a}`) and is not the point set of any overlay graph, whose vertices are the ends of
nondegenerate segments.

The matching-subdivision half of step 1 is completed in `CommonSubdivision.lean`: every source
subdivision point is transported through the chosen edge parametrization to the other
realization. -/

/-- **`lem:polygonal-overlay` for a finite family of polygonal sets.** The union of finitely many
nondegenerate polygonal sets is the point set of a finite plane graph whose edges are straight
segments — the overlay, subdivided at every intersection.

This is the first half of step 1 of the proof of `thm:finite-transfer`. -/
theorem exists_overlay_of_biUnion_finite {ι : Type*} {s : Set ι} {A : ι → Set Plane}
    (hs : s.Finite) (hA : ∀ i ∈ s, IsPolygonal (A i))
    (hnd : ∀ i ∈ s, ∃ a ∈ A i, ∃ b ∈ A i, a ≠ b) :
    ∃ G : Graph Plane Piece, Graph.Finite G ∧ IsDrawing G segmentDrawing ∧
      pointSet G segmentDrawing = ⋃ i ∈ s, A i := by
  classical
  -- A vertex list for each member of the family, chosen once and for all.
  have hex : ∀ i : ι, ∃ ws : List Plane, i ∈ s → A i = poly ws := by
    intro i
    by_cases hi : i ∈ s
    · obtain ⟨ws, hws⟩ := hA i hi
      exact ⟨ws, fun _ => hws⟩
    · exact ⟨[], fun h => absurd h hi⟩
  choose vsf hvsf using hex
  -- Enumerate the index set; the enumeration only feeds the list-indexed overlay.
  set l : List ι := hs.toFinset.toList with hl
  have hlmem : ∀ i, i ∈ l ↔ i ∈ s := by
    intro i; rw [hl, Finset.mem_toList, hs.mem_toFinset]
  -- A nondegenerate polygonal set is exactly what its own segments occupy.
  have hAcov : ∀ i ∈ s, cover (segsOf (vsf i)) = A i := by
    intro i hi
    obtain ⟨a, ha, b, hb, hab⟩ := hnd i hi
    rw [hvsf i hi] at ha hb ⊢
    exact cover_segsOf_eq ha hb hab
  have hcov : cover (l.flatMap fun i => segsOf (vsf i)) = ⋃ i ∈ s, A i := by
    rw [cover_flatMap_list]
    exact Set.iUnion_congr fun i => Set.iUnion_congr_Prop (hlmem i) fun hi => hAcov i hi
  have hnd' : ∀ P ∈ l.flatMap fun i => segsOf (vsf i), P.Nondeg := by
    intro P hP
    obtain ⟨i, -, hPi⟩ := List.mem_flatMap.1 hP
    exact segsOf_nondeg _ P hPi
  obtain ⟨G, hfin, hdraw, hpt⟩ := polygonal_overlay _ hnd'
  exact ⟨G, hfin, hdraw, by rw [hpt, hcov]⟩

/-! ### The interface, exercised

`thm:finite-transfer` exists to feed the recursion of the quantitative-refinement section, which
consumes a transfer only through `Realization.Refines`. This anonymous example is a
machine-checked statement that the conclusion of `finite_transfer_toward_square` delivers exactly
what that recursion reads: the source carrier refines (`lem:refinement-compatibility`(a)), the
same parent map serves both sides (part (c)), and the closed target star of a fixed source point
shrinks (`T_{n+1}(x) \subseteq T_n(x)`).

Nothing below mentions how the transfer was built. If a later change to `IsTransferOf` stopped
serving that recursion, this would break. -/
example [Nonempty γ] {S₀ : CellStructure γ} {srcOuter srcDom tgtOuter tgtDom : Set Plane}
    (h₀ : S₀.CombInvariants) (P T : GeneratedPair S₀ srcOuter srcDom tgtOuter tgtDom)
    {H : Graph Plane γ} {Hdraw : γ → ℝ → Plane} {par : γ → γ}
    (hT : IsTransferOf T P H Hdraw par) {x : Plane} (hx : x ∈ srcDom) :
    par (T.src.carrier x) = P.src.carrier x ∧
      T.tgt.star (T.src.carrier x) ⊆ P.tgt.star (P.src.carrier x) :=
  ⟨hT.refines_src.parent_carrier P.src_isCellDecomposition T.src_isCellDecomposition hx,
    hT.refines_src.target_star_subset hT.refines_tgt (T.combInvariants h₀)
      P.src_isCellDecomposition T.src_isCellDecomposition hx⟩

end Schoenflies


==> anc/P5-kernel-deficit-lean-v6/vendor/schoenflies-lean/Schoenflies/FiniteTransferTarget.lean <==
/-
Copyright (c) 2026 Álvaro Begué. All rights reserved.
Released under Apache 2.0 license as described in the file LICENSE.
Authors: Álvaro Begué
-/
import Schoenflies.CommonSubdivision
import Schoenflies.CrosscutExists
import Schoenflies.FreshAccess
import Schoenflies.Graph.VertexSquares

/-!
# Finite transfer, direction (b): toward the Jordan domain

Direction (b) starts with an extension of the **target** realization and reproduces it on the
source side.  This module begins its construction with the target analogue of the common
subdivision from direction (a).  The graph-theoretic extension assumptions are exactly
`Schoenflies.IsSourceExtension`, applied to `P.tgt`: only the side on which the realization lives
changes.

The trace of the target extension supported on the old target skeleton is 2-connected.  Its
finitely many vertices are inserted by `GeneratedPair.exists_subdivideTargetSetData`; each target
point is transported backwards through the skeleton homeomorphism, and the resulting source
parameter is then carried forward by `SubdivData.realizeHomeo`.  Thus the same subdivision is
made on both sides and both refinement maps share one parent map.

The reverse ear bookkeeping is also completed here.  The ambient target path is injectively
renamed, realized as a target crosscut, and then matched to a polygonal source crosscut by
reversing `EarHomeo`.  Off the wild curve, endpoint accessibility is derived from
polygonal-side accessibility.  At a fresh anchor, this module constructs the compact carrier of
closed nonboundary edges and discharges compactness, cell absorption, and coverage before
applying `Schoenflies.polyAccessible_of_stronglyAccessible_in`.  `TargetBoundaryAnchored` and
the compatibility of the evolving skeleton map now supply strong accessibility automatically.
Consequently the only remaining input is `TargetEarFreshCombinatorics`: the prescribed ear
order must say that a wild-boundary endpoint is absent from the current nonboundary carrier and
incident with one unique current source face.

## Blueprint

* `Schoenflies.IsTargetPartialTransferOf`, `Schoenflies.TargetCommonSubdivision` — the
  target-to-source analogues of the direction-(a) transfer interfaces.
* `Schoenflies.targetCommonSubdivision` — step 1 of `thm:finite-transfer`(b).
* `Schoenflies.TargetEarStepData`, `Schoenflies.exists_targetSideEarStepData` — the complete
  target-path relabelling and split data for one reverse ear.
* `Schoenflies.TargetEarEndpointAccessibility`,
  `Schoenflies.targetEarStep_of_endpointAccessibility` — the reverse ear construction reduced
  to its exact source-side geometric invariant.
* `Schoenflies.GeneratedPair.sourceNonboundaryGraph`,
  `Schoenflies.GeneratedPair.source_polyAccessible_of_fresh` — the compact source carrier and
  the fresh-anchor accessibility theorem with all cellulation hypotheses discharged.
* `Schoenflies.TargetBoundaryAnchored`, `Schoenflies.TargetEarFreshCombinatorics`,
  `Schoenflies.targetEarFreshInvariant_of_boundaryAnchored` — the fixed anchor geometry split
  cleanly from the remaining prescribed-ear combinatorics.
* `Schoenflies.targetTransferOfEars`,
  `Schoenflies.finite_transfer_toward_source_of_freshInvariant` — the relative-ear induction
  and direction-(b) theorem assuming only that combinatorial invariant.
-/

open Set
open scoped Graph

namespace Schoenflies

open Graph

variable {γ : Type*} {S₀ : CellStructure γ}
  {srcOuter srcDom tgtOuter tgtDom : Set Plane}

/-- An intermediate target-to-source transfer: the target realization occupies the current
subgraph of the target extension, while both sides refine the original pair along one map. -/
structure IsTargetPartialTransferOf
    (T P : GeneratedPair S₀ srcOuter srcDom tgtOuter tgtDom)
    (B : Graph Plane γ) (Hdraw : γ → ℝ → Plane) (par : γ → γ) : Prop where
  /-- The new source realization refines the original source realization. -/
  refines_src : T.src.Refines P.src par
  /-- The new target realization refines the original target realization along the same map. -/
  refines_tgt : T.tgt.Refines P.tgt par
  /-- The evolving source skeleton contains the original source skeleton. -/
  sourceSkeletonSet_subset : P.src.skeletonSet ⊆ T.src.skeletonSet
  /-- On the original source skeleton, the evolving skeleton map is still the original map. -/
  homeo_eqOn : Set.EqOn T.homeo.toFun P.homeo.toFun P.src.skeletonSet
  /-- The new target skeleton occupies exactly the current target subgraph. -/
  skeletonSet_eq : T.tgt.skeletonSet = pointSet B Hdraw
  /-- Every current target-graph vertex is a 0-cell of the new pair. -/
  vertexSet_subset : V(B) ⊆ V(T.tgt.graph)

/-- The evolving target skeleton contains the original target skeleton.  This is transported
from the corresponding source inclusion through the two compatible skeleton homeomorphisms. -/
theorem IsTargetPartialTransferOf.targetSkeletonSet_subset
    {T P : GeneratedPair S₀ srcOuter srcDom tgtOuter tgtDom}
    {B : Graph Plane γ} {Hdraw : γ → ℝ → Plane} {par : γ → γ}
    (hT : IsTargetPartialTransferOf T P B Hdraw par) :
    P.tgt.skeletonSet ⊆ T.tgt.skeletonSet := by
  intro y hy
  rw [← P.homeo.image_skeletonSet] at hy
  obtain ⟨x, hx, rfl⟩ := hy
  have hxT : x ∈ T.src.skeletonSet := hT.sourceSkeletonSet_subset hx
  have himage : T.homeo.toFun x ∈ T.tgt.skeletonSet := by
    rw [← T.homeo.image_skeletonSet]
    exact Set.mem_image_of_mem T.homeo.toFun hxT
  rwa [hT.homeo_eqOn hx] at himage

/-- A current abstract vertex lying over the original target skeleton has the original source
preimage.  This is the pointwise compatibility needed to recognize prescribed source anchors
after any number of reverse-ear insertions. -/
theorem IsTargetPartialTransferOf.source_pos_eq_invFun_target_pos
    {T P : GeneratedPair S₀ srcOuter srcDom tgtOuter tgtDom}
    {B : Graph Plane γ} {Hdraw : γ → ℝ → Plane} {par : γ → γ}
    (hT : IsTargetPartialTransferOf T P B Hdraw par) {v : γ}
    (hv : v ∈ V(T.str.skel)) (hvP : T.tgt.pos v ∈ P.tgt.skeletonSet) :
    T.src.pos v = P.homeo.invFun (T.tgt.pos v) := by
  have hinvP : P.homeo.invFun (T.tgt.pos v) ∈ P.src.skeletonSet := by
    rw [← P.homeo.symm.image_skeletonSet]
    exact ⟨T.tgt.pos v, hvP, rfl⟩
  apply T.homeo.injOn
  · exact T.src.pos_mem_skeletonSet hv
  · exact hT.sourceSkeletonSet_subset hinvP
  · rw [T.homeo.pos_apply hv, hT.homeo_eqOn hinvP,
      P.homeo.rightInvOn hvP]

/-- The final conclusion of direction (b): a target extension reproduced by an admissible
matched pair on both sides. -/
structure IsTargetTransferOf
    (T P : GeneratedPair S₀ srcOuter srcDom tgtOuter tgtDom)
    (H : Graph Plane γ) (Hdraw : γ → ℝ → Plane) (par : γ → γ) : Prop
    extends IsTargetPartialTransferOf T P H Hdraw par where
  /-- The transferred source realization is admissible. -/
  src_isAdmissible : T.src.IsAdmissible srcOuter srcDom
  /-- The transferred target realization is admissible. -/
  tgt_isAdmissible : T.tgt.IsAdmissible tgtOuter tgtDom

/-- Step 1 of direction (b), as the interface consumed by its relative-ear induction. -/
def TargetCommonSubdivision
    (P : GeneratedPair S₀ srcOuter srcDom tgtOuter tgtDom)
    (H : Graph Plane γ) (Hdraw : γ → ℝ → Plane) : Prop :=
  ∃ (K : Graph Plane γ) (T₀ : GeneratedPair S₀ srcOuter srcDom tgtOuter tgtDom)
      (par₀ : γ → γ),
    K.IsTwoConnected ∧ K ≤ H ∧ IsTargetPartialTransferOf T₀ P K Hdraw par₀

/-- One target ear insertion, expressed as the step consumed by relative-ear induction. -/
def TargetEarStep [Infinite γ]
    (P : GeneratedPair S₀ srcOuter srcDom tgtOuter tgtDom)
    (H : Graph Plane γ) (Hdraw : γ → ℝ → Plane) : Prop :=
  ∀ (B : Graph Plane γ) (a b : Plane) (D : List γ), B.IsTwoConnected → B ≤ H →
    H.IsPath a D b → a ≠ b → a ∈ V(B) → b ∈ V(B) →
    (∀ y ∈ H.walkVertices a D, y ≠ a → y ≠ b → y ∉ V(B)) →
    ∀ (T : GeneratedPair S₀ srcOuter srcDom tgtOuter tgtDom) (par : γ → γ),
      IsTargetPartialTransferOf T P B Hdraw par →
      ∃ (T' : GeneratedPair S₀ srcOuter srcDom tgtOuter tgtDom) (par' : γ → γ),
        IsTargetPartialTransferOf T' P (B.union (H.pathGraphOf a D)) Hdraw par'

/-- Complete constructor data for adjoining one target ear to a partial reverse transfer. -/
structure TargetEarStepData (T : GeneratedPair S₀ srcOuter srcDom tgtOuter tgtDom)
    (B H : Graph Plane γ) (Hdraw : γ → ℝ → Plane) (a : Plane) (D : List γ) where
  /-- The common abstract face split. -/
  splitData : T.str.SplitData
  /-- The two realizations of its new ear. -/
  srcPos : γ → Plane
  srcDraw : γ → ℝ → Plane
  tgtPos : γ → Plane
  tgtDraw : γ → ℝ → Plane
  /-- Each realized ear is a crosscut of the corresponding old face. -/
  srcCrosscut : splitData.EarCrosscut T.src srcPos srcDraw
  tgtCrosscut : splitData.EarCrosscut T.tgt tgtPos tgtDraw
  /-- The source-to-target matching consumed by `GeneratedPair.split`. -/
  earHomeo : splitData.EarHomeo srcPos srcDraw tgtPos tgtDraw
  /-- Both realized ears have polygonal edges. -/
  srcEdgePolygonal : ∀ ⦃e⦄, e ∈ E(splitData.ear) →
    IsPolygonal (Graph.edgeArc srcDraw e)
  tgtEdgePolygonal : ∀ ⦃e⦄, e ∈ E(splitData.ear) →
    IsPolygonal (Graph.edgeArc tgtDraw e)
  /-- The target ear realizes exactly the ambient target path. -/
  tgtEarSet_eq : splitData.earSet tgtPos tgtDraw = Graph.edgesCover Hdraw D
  /-- All vertices of the enlarged target graph occur in the split realization. -/
  vertexSet_subset :
    V(B.union (H.pathGraphOf a D)) ⊆
      V((splitData.realize T.tgt tgtPos tgtDraw tgtCrosscut).graph)

namespace TargetEarStepData

variable {T : GeneratedPair S₀ srcOuter srcDom tgtOuter tgtDom}
  {B H : Graph Plane γ} {Hdraw : γ → ℝ → Plane} {a : Plane} {D : List γ}

/-- Assemble the generated pair exposed by one reverse-ear construction. -/
noncomputable def pair (w : TargetEarStepData T B H Hdraw a D) :
    GeneratedPair S₀ srcOuter srcDom tgtOuter tgtDom :=
  T.split T.str_combInvariants w.splitData w.srcPos w.srcDraw w.tgtPos w.tgtDraw
    w.srcCrosscut w.tgtCrosscut w.earHomeo w.srcEdgePolygonal w.tgtEdgePolygonal

@[simp] theorem pair_src (w : TargetEarStepData T B H Hdraw a D) :
    w.pair.src =
      w.splitData.realize T.src w.srcPos w.srcDraw w.srcCrosscut := rfl

@[simp] theorem pair_tgt (w : TargetEarStepData T B H Hdraw a D) :
    w.pair.tgt =
      w.splitData.realize T.tgt w.tgtPos w.tgtDraw w.tgtCrosscut := rfl

/-- The assembled pair realizes the enlarged target subgraph and refines the original pair. -/
theorem isTargetPartialTransferOf_pair
    {P : GeneratedPair S₀ srcOuter srcDom tgtOuter tgtDom} {b : Plane}
    {par : γ → γ} (w : TargetEarStepData T B H Hdraw a D)
    (hdraw : H.IsDrawing Hdraw) (hpath : H.IsPath a D b) (hab : a ≠ b)
    (hT : IsTargetPartialTransferOf T P B Hdraw par) :
    IsTargetPartialTransferOf w.pair P (B.union (H.pathGraphOf a D)) Hdraw
      (par ∘ w.splitData.parent) where
  refines_src :=
    ((w.splitData.isCellDecomposition_and_isFaceJordan_realize w.srcCrosscut
      T.str_combInvariants T.src_isCellDecomposition T.src_isFaceJordan).2.2).trans
      hT.refines_src
  refines_tgt :=
    ((w.splitData.isCellDecomposition_and_isFaceJordan_realize w.tgtCrosscut
      T.str_combInvariants T.tgt_isCellDecomposition T.tgt_isFaceJordan).2.2).trans
      hT.refines_tgt
  sourceSkeletonSet_subset :=
    hT.sourceSkeletonSet_subset.trans
      (w.splitData.skeletonSet_subset_realize w.srcCrosscut)
  homeo_eqOn := by
    intro x hx
    calc
      w.pair.homeo.toFun x = T.homeo.toFun x :=
        w.splitData.splitHomeo_eqOn
          (g := T.homeo) (hE₁ := w.srcCrosscut) (hE₂ := w.tgtCrosscut)
          (m := w.earHomeo) (hT.sourceSkeletonSet_subset hx)
      _ = P.homeo.toFun x := hT.homeo_eqOn hx
  skeletonSet_eq := by
    change (w.splitData.realize T.tgt w.tgtPos w.tgtDraw w.tgtCrosscut).skeletonSet = _
    rw [w.splitData.skeletonSet_realize, hT.skeletonSet_eq, w.tgtEarSet_eq,
      Graph.pointSet_union, hdraw.pointSet_pathGraphOf hpath.isWalk (hpath.ne_nil hab)]
  vertexSet_subset := by
    change V(B.union (H.pathGraphOf a D)) ⊆
      V((w.splitData.realize T.tgt w.tgtPos w.tgtDraw w.tgtCrosscut).graph)
    exact w.vertexSet_subset

end TargetEarStepData

/-- The nontrivial reverse-ear constructor, before the already-present-edge branch is folded
back in. -/
def TargetEarStepConstruction [Infinite γ]
    (P : GeneratedPair S₀ srcOuter srcDom tgtOuter tgtDom)
    (H : Graph Plane γ) (Hdraw : γ → ℝ → Plane)
    (_hH : IsSourceExtension P.tgt tgtOuter tgtDom H Hdraw) : Prop :=
  ∀ (B : Graph Plane γ) (a b : Plane) (D : List γ), B.IsTwoConnected → B ≤ H →
    H.IsPath a D b → a ≠ b → a ∈ V(B) → b ∈ V(B) →
    (∀ y ∈ H.walkVertices a D, y ≠ a → y ≠ b → y ∉ V(B)) →
    (∀ g ∈ D, g ∉ E(B)) →
    ∀ (T : GeneratedPair S₀ srcOuter srcDom tgtOuter tgtDom) (par : γ → γ),
      IsTargetPartialTransferOf T P B Hdraw par →
      Nonempty (TargetEarStepData T B H Hdraw a D)

/-- Fold the explicit nontrivial reverse-ear constructor into the total `TargetEarStep`
interface. -/
theorem targetEarStep_of_data [Infinite γ]
    {P : GeneratedPair S₀ srcOuter srcDom tgtOuter tgtDom}
    {H : Graph Plane γ} {Hdraw : γ → ℝ → Plane}
    (hH : IsSourceExtension P.tgt tgtOuter tgtDom H Hdraw)
    (hbuild : TargetEarStepConstruction P H Hdraw hH) :
    TargetEarStep P H Hdraw := by
  intro B a b D hB hBH hpath hab haB hbB hint T par hT
  rcases Graph.ear_edges_notMem_or_union_eq hBH hpath hab haB hbB hint with hnew | hsame
  · obtain ⟨w⟩ := hbuild B a b D hB hBH hpath hab haB hbB hint hnew T par hT
    exact ⟨w.pair, par ∘ w.splitData.parent,
      w.isTargetPartialTransferOf_pair hH.isDrawing hpath hab hT⟩
  · refine ⟨T, par, ?_⟩
    rw [hsame]
    exact hT

/-! ### Locating and realizing the target half of a reverse ear -/

/-- A nontrivial target ear lies in one current target face and determines its two abstract
endpoint vertices. -/
theorem exists_target_face_of_ear
    {P T : GeneratedPair S₀ srcOuter srcDom tgtOuter tgtDom}
    {B H : Graph Plane γ} {Hdraw : γ → ℝ → Plane}
    {a b : Plane} {D : List γ} {par : γ → γ}
    (hH : IsSourceExtension P.tgt tgtOuter tgtDom H Hdraw)
    (hBH : B ≤ H) (hpath : H.IsPath a D b) (hab : a ≠ b)
    (haB : a ∈ V(B)) (hbB : b ∈ V(B))
    (hint : ∀ y ∈ H.walkVertices a D, y ≠ a → y ≠ b → y ∉ V(B))
    (hnew : ∀ g ∈ D, g ∉ E(B))
    (hT : IsTargetPartialTransferOf T P B Hdraw par) :
    ∃ u v F, u ∈ V(T.str.skel) ∧ v ∈ V(T.str.skel) ∧ u ≠ v ∧
      T.tgt.pos u = a ∧ T.tgt.pos v = b ∧ F ∈ T.str.faces ∧
      Graph.edgesCover Hdraw D \ {a, b} ⊆ T.tgt.cell F ∧
      T.str.sub u F ∧ T.str.sub v F := by
  have haT := hT.vertexSet_subset haB
  have hbT := hT.vertexSet_subset hbB
  rw [CellStructure.Realization.vertexSet_graph] at haT hbT
  obtain ⟨u, hu, hua⟩ := haT
  obtain ⟨v, hv, hvb⟩ := hbT
  have huv : u ≠ v := by
    intro huv
    apply hab
    rw [← hua, ← hvb, huv]
  have harc : IsArcBetween (Graph.edgesCover Hdraw D) a b :=
    hH.isDrawing.path_isArcBetween hpath (hpath.ne_nil hab)
  let N := Graph.edgesCover Hdraw D \ {a, b}
  have hNconn : IsPreconnected N := harc.isConnected_diff.isPreconnected
  have hNne : N.Nonempty := harc.isConnected_diff.nonempty
  have hND : N ⊆ tgtDom := by
    intro x hx
    exact hH.pointSet_subset
      (Graph.edgesCover_subset_pointSet (fun g hg => hpath.edge_mem hg) hx.1)
  have hNdisj : Disjoint N T.tgt.skeletonSet := by
    rw [hT.skeletonSet_eq]
    refine Set.disjoint_left.2 fun x hx hxB ↦ hx.2 ?_
    exact hH.isDrawing.edgesCover_inter_pointSet hBH hpath hint hnew ⟨hx.1, hxB⟩
  obtain ⟨F, hF, hNF, huF, hvF, -⟩ :=
    T.tgt_isCellDecomposition.exists_face_of_ear
      (T.tgt_isCellDecomposition.cellsAbsorb T.tgt_isFaceJordan)
      hNconn hNne hND hNdisj hu hv
      (hua ▸ harc.left_mem_closure_diff) (hvb ▸ harc.right_mem_closure_diff)
  exact ⟨u, v, F, hu, hv, huv, hua, hvb, hF, hNF, huF, hvF⟩

/-- No edge of a genuine target ear is contained in the outer curve.  Such an edge would lie
simultaneously in the old target skeleton and in the open current face. -/
theorem target_ear_edge_not_outer
    {P T : GeneratedPair S₀ srcOuter srcDom tgtOuter tgtDom}
    {H : Graph Plane γ} {Hdraw : γ → ℝ → Plane}
    {a b : Plane} {D : List γ} {F : γ}
    (hH : IsSourceExtension P.tgt tgtOuter tgtDom H Hdraw)
    (hpath : H.IsPath a D b) (hF : F ∈ T.str.faces)
    (hinside : Graph.edgesCover Hdraw D \ {a, b} ⊆ T.tgt.cell F) :
    ∀ e ∈ D, ¬ Graph.edgeArc Hdraw e ⊆ tgtOuter := by
  intro e he houter
  have houterSkel : tgtOuter ⊆ T.tgt.skeletonSet := by
    intro z hz
    apply T.tgt.outerSet_subset_skeletonSet
    rw [T.tgt_isWeaklyAdmissible.outerSet_eq]
    exact hz
  have harcPair : edgeArc Hdraw e ⊆ ({a, b} : Set Plane) := by
    intro z hz
    by_contra hzpair
    have hzCell : z ∈ T.tgt.cell F :=
      hinside ⟨Graph.mem_edgesCover he hz, hzpair⟩
    have hzSkel : z ∈ T.tgt.skeletonSet := houterSkel (houter hz)
    exact Set.disjoint_left.1
      (T.tgt.disjoint_cell_skeletonSet T.tgt_isCellDecomposition hF) hzCell hzSkel
  obtain ⟨x, y, hxy⟩ := H.exists_isLink_of_mem_edgeSet (hpath.edge_mem he)
  have harc := hH.isDrawing.edge_isArcBetween hxy
  have hxyne := hH.isDrawing.ne_of_isLink hxy
  rcases harcPair harc.left_mem with rfl | rfl <;>
    rcases harcPair harc.right_mem with rfl | rfl
  · exact hxyne rfl
  · exact harc.not_subset_pair harcPair
  · exact harc.not_subset_pair (by simpa [Set.pair_comm] using harcPair)
  · exact hxyne rfl

/-- Every edge of a genuine target ear is polygonal. -/
theorem target_ear_edge_polygonal
    {P T : GeneratedPair S₀ srcOuter srcDom tgtOuter tgtDom}
    {H : Graph Plane γ} {Hdraw : γ → ℝ → Plane}
    {a b : Plane} {D : List γ} {F : γ}
    (hH : IsSourceExtension P.tgt tgtOuter tgtDom H Hdraw)
    (hpath : H.IsPath a D b) (hF : F ∈ T.str.faces)
    (hinside : Graph.edgesCover Hdraw D \ {a, b} ⊆ T.tgt.cell F) :
    ∀ e ∈ D, IsPolygonal (Graph.edgeArc Hdraw e) := by
  intro e he
  rcases hH.edge_dichotomy (hpath.edge_mem he) with houter | hpoly
  · exact absurd houter (target_ear_edge_not_outer hH hpath hF hinside e he)
  · exact hpoly.1

/-- Every boundary endpoint of a nonouter ambient target edge comes from a strongly accessible
source anchor.  The stage construction will discharge this from the fresh-point list of its
anchored square mesh. -/
def TargetBoundaryAnchored {β : Type*}
    (P : GeneratedPair S₀ srcOuter srcDom tgtOuter tgtDom)
    (H : Graph Plane β) (Hdraw : β → ℝ → Plane) : Prop :=
  ∀ {f : β} {y : Plane}, f ∈ E(H) → H.Inc f y → y ∈ tgtOuter →
    ¬ edgeArc Hdraw f ⊆ tgtOuter →
    StronglyAccessible (srcDom \ srcOuter) (P.homeo.invFun y)

/-- The relative anchoring condition used by reverse ear insertion.  Only genuinely new
ambient edges need to end at prescribed strongly accessible anchors; edges already covering
the original target skeleton are irrelevant to the next ear. -/
def NewTargetBoundaryAnchored {β : Type*}
    (P : GeneratedPair S₀ srcOuter srcDom tgtOuter tgtDom) (base : Set Plane)
    (H : Graph Plane β) (Hdraw : β → ℝ → Plane) : Prop :=
  ∀ {B : Graph Plane β}, B ≤ H → base ⊆ pointSet B Hdraw →
    ∀ {f : β} {y : Plane}, f ∈ E(H) → f ∉ E(B) → H.Inc f y → y ∈ tgtOuter →
      ¬ edgeArc Hdraw f ⊆ tgtOuter →
      StronglyAccessible (srcDom \ srcOuter) (P.homeo.invFun y)

/-- Anchoring every nonouter boundary edge implies the relative new-edge condition. -/
theorem TargetBoundaryAnchored.new
    {β : Type*} {P : GeneratedPair S₀ srcOuter srcDom tgtOuter tgtDom}
    {H : Graph Plane β} {Hdraw : β → ℝ → Plane}
    (h : TargetBoundaryAnchored P H Hdraw) (base : Set Plane) :
    NewTargetBoundaryAnchored P base H Hdraw := by
  intro B hBH _ f y hf _ hinc hy hnot
  exact h hf hinc hy hnot

/-- At a point of the distinguished boundary, there is at most one incident ambient edge not
contained in that boundary.  The ambient edge-name type is deliberately independent of the
cell-name type. -/
def NonouterIncidenceUniqueAtBoundary {β : Type*}
    (H : Graph Plane β) (Hdraw : β → ℝ → Plane) (outer : Set Plane) : Prop :=
  ∀ {z : Plane} {e f : β}, z ∈ outer → e ∈ E(H) → f ∈ E(H) →
    H.Inc e z → H.Inc f z →
    ¬ edgeArc Hdraw e ⊆ outer → ¬ edgeArc Hdraw f ⊆ outer → e = f

/-- The relative boundary-incidence condition actually used by reverse ear insertion.  A new
nonouter ambient edge cannot meet, at the distinguished boundary, a nonouter edge already in
the current trace.  Unlike `NonouterIncidenceUniqueAtBoundary`, this permits several old
nonouter edges at an old boundary vertex, which is essential for target-mesh overlays. -/
def NoNewNonouterIncidenceAtBoundary {β : Type*}
    (base : Set Plane) (H : Graph Plane β) (Hdraw : β → ℝ → Plane)
    (outer : Set Plane) : Prop :=
  ∀ {B : Graph Plane β}, B ≤ H → base ⊆ pointSet B Hdraw →
    ∀ {z : Plane} {e f : β}, z ∈ outer → e ∈ E(H) → f ∈ E(B) →
      H.Inc e z → B.Inc f z →
      ¬ edgeArc Hdraw e ⊆ outer → ¬ edgeArc Hdraw f ⊆ outer →
      e ∉ E(B) → False

/-- Global uniqueness implies the weaker relative no-new-incidence condition. -/
theorem NonouterIncidenceUniqueAtBoundary.noNew
    {β : Type*} {H : Graph Plane β} {Hdraw : β → ℝ → Plane} {outer : Set Plane}
    (h : NonouterIncidenceUniqueAtBoundary H Hdraw outer) (base : Set Plane) :
    NoNewNonouterIncidenceAtBoundary base H Hdraw outer := by
  intro B hBH _ z e f hz he hf heinc hfinc henot hfnot heNew
  have hfH : f ∈ E(H) := hBH.edgeSet_mono hf
  have hfincH : H.Inc f z := (hBH.inc_congr hf).1 hfinc
  have hef : e = f := h hz he hfH heinc hfincH henot hfnot
  exact heNew (hef ▸ hf)

/-- An edge of a plane graph whose whole carrier is already covered by a subgraph is itself an
edge of that subgraph.  An interior point of the arc cannot be a subgraph vertex, nor lie on a
different subgraph edge, by the drawing intersection axioms. -/
theorem edge_mem_of_edgeArc_subset_pointSet
    {β : Type*} {G B : Graph Plane β} {drawing : β → ℝ → Plane}
    (hdraw : G.IsDrawing drawing) (hBG : B ≤ G) {e : β} (he : e ∈ E(G))
    (hsub : edgeArc drawing e ⊆ pointSet B drawing) : e ∈ E(B) := by
  obtain ⟨x, y, hxy⟩ := G.exists_isLink_of_mem_edgeSet he
  have harc := hdraw.edge_isArcBetween hxy
  obtain ⟨p, hpArc, hpEnds⟩ := not_subset.1 harc.not_subset_pair
  rcases hsub hpArc with hpV | hpE
  · rcases hdraw.vertex_mem_edgeArc hxy (hBG.vertexSet_mono hpV) hpArc with rfl | rfl
    · exact absurd (Or.inl rfl) hpEnds
    · exact absurd (Or.inr rfl) hpEnds
  · obtain ⟨f, hfB, hpf⟩ := Set.mem_iUnion₂.1 hpE
    by_cases hef : e = f
    · exact hef ▸ hfB
    · obtain ⟨hpV, -, -⟩ :=
        hdraw.edge_inter he (hBG.edgeSet_mono hfB) hef hpArc hpf
      rcases hdraw.vertex_mem_edgeArc hxy hpV hpArc with rfl | rfl
      · exact absurd (Or.inl rfl) hpEnds
      · exact absurd (Or.inr rfl) hpEnds

/-- In a plane drawing, an edge carrier cannot be contained in the carrier of a distinct
edge. -/
theorem eq_of_edgeArc_subset
    {β : Type*} {G : Graph Plane β} {drawing : β → ℝ → Plane}
    (hdraw : G.IsDrawing drawing) {e f : β} (he : e ∈ E(G)) (hf : f ∈ E(G))
    (hsub : edgeArc drawing e ⊆ edgeArc drawing f) : e = f := by
  by_contra hef
  obtain ⟨x, y, hxy⟩ := G.exists_isLink_of_mem_edgeSet he
  have harc := hdraw.edge_isArcBetween hxy
  obtain ⟨p, hpArc, hpEnds⟩ := not_subset.1 harc.not_subset_pair
  obtain ⟨hpV, -, -⟩ := hdraw.edge_inter he hf hef hpArc (hsub hpArc)
  rcases hdraw.vertex_mem_edgeArc hxy hpV hpArc with rfl | rfl
  · exact hpEnds (Or.inl rfl)
  · exact hpEnds (Or.inr rfl)

/-- Boundary anchoring is geometric, hence survives an injective change of the ambient edge
names. -/
theorem TargetBoundaryAnchored.relabelEdges {β δ : Type*} [Nonempty β]
    {P : GeneratedPair S₀ srcOuter srcDom tgtOuter tgtDom}
    {H : Graph Plane β} {Hdraw : β → ℝ → Plane} {f : β → δ}
    (h : TargetBoundaryAnchored P H Hdraw) (hf : InjOn f E(H)) :
    TargetBoundaryAnchored P (H.relabelEdges f hf) (H.relabelDrawing f Hdraw) := by
  intro d y hd hinc hy hnot
  obtain ⟨e, he, rfl⟩ := hd
  obtain ⟨g, hg, hge, hginc⟩ :=
    (Graph.relabelEdges_inc H f hf (f e) y).1 hinc
  have hgeq : g = e := hf hg he hge
  subst g
  apply h he hginc hy
  intro hsub
  apply hnot
  rwa [Graph.edgeArc_relabelDrawing hf he]

/-- Uniqueness of the nonouter boundary edge is likewise invariant under injective edge
relabelling. -/
theorem NonouterIncidenceUniqueAtBoundary.relabelEdges {β δ : Type*} [Nonempty β]
    {H : Graph Plane β} {Hdraw : β → ℝ → Plane} {outer : Set Plane}
    {f : β → δ} (h : NonouterIncidenceUniqueAtBoundary H Hdraw outer)
    (hf : InjOn f E(H)) :
    NonouterIncidenceUniqueAtBoundary
      (H.relabelEdges f hf) (H.relabelDrawing f Hdraw) outer := by
  intro z d k hz hd hk hdinc hkinc hdnot hknot
  obtain ⟨e, he, rfl⟩ := hd
  obtain ⟨g, hg, rfl⟩ := hk
  obtain ⟨e', he', he'f, he'inc⟩ :=
    (Graph.relabelEdges_inc H f hf (f e) z).1 hdinc
  obtain ⟨g', hg', hg'f, hg'inc⟩ :=
    (Graph.relabelEdges_inc H f hf (f g) z).1 hkinc
  have he'e : e' = e := hf he' he he'f
  have hg'g : g' = g := hf hg' hg hg'f
  subst e'
  subst g'
  apply congrArg f
  apply h hz he hg he'inc hg'inc
  · intro hsub
    apply hdnot
    rwa [Graph.edgeArc_relabelDrawing hf he]
  · intro hsub
    apply hknot
    rwa [Graph.edgeArc_relabelDrawing hf hg]

/-- The one-sided constructor data obtained by realizing the ambient target path. -/
structure TargetSideEarStepData (T : GeneratedPair S₀ srcOuter srcDom tgtOuter tgtDom)
    (B H : Graph Plane γ) (Hdraw : γ → ℝ → Plane) (a b : Plane) (D : List γ) where
  splitData : T.str.SplitData
  tgtPos : γ → Plane
  tgtDraw : γ → ℝ → Plane
  tgtCrosscut : splitData.EarCrosscut T.tgt tgtPos tgtDraw
  tgtEdgePolygonal : ∀ ⦃e⦄, e ∈ E(splitData.ear) →
    IsPolygonal (Graph.edgeArc tgtDraw e)
  /-- The two old abstract endpoints retain the orientation of the ambient target path. -/
  target_pos_source : T.tgt.pos splitData.source = a
  target_pos_target : T.tgt.pos splitData.target = b
  tgtEarSet_eq : splitData.earSet tgtPos tgtDraw = Graph.edgesCover Hdraw D
  vertexSet_subset :
    V(B.union (H.pathGraphOf a D)) ⊆
      V((splitData.realize T.tgt tgtPos tgtDraw tgtCrosscut).graph)

/-- Injectively rename a nontrivial ambient target ear with fresh abstract cells and realize it
as a crosscut of the target face that contains its open arc. -/
theorem exists_targetSideEarStepData [Infinite γ]
    (P : GeneratedPair S₀ srcOuter srcDom tgtOuter tgtDom)
    (H : Graph Plane γ) (Hdraw : γ → ℝ → Plane)
    (hH : IsSourceExtension P.tgt tgtOuter tgtDom H Hdraw) :
    ∀ (B : Graph Plane γ) (a b : Plane) (D : List γ), B.IsTwoConnected → B ≤ H →
      H.IsPath a D b → a ≠ b → a ∈ V(B) → b ∈ V(B) →
      (∀ y ∈ H.walkVertices a D, y ≠ a → y ≠ b → y ∉ V(B)) →
      (∀ g ∈ D, g ∉ E(B)) →
      ∀ (T : GeneratedPair S₀ srcOuter srcDom tgtOuter tgtDom) (par : γ → γ),
        IsTargetPartialTransferOf T P B Hdraw par →
        Nonempty (TargetSideEarStepData T B H Hdraw a b D) := by
  classical
  intro B a b D hB hBH hpath hab haB hbB hint hnew T par hT
  obtain ⟨u, v, F, hu, hv, huv, hua, hvb, hF, hinside, huF, hvF⟩ :=
    exists_target_face_of_ear hH hBH hpath hab haB hbB hint hnew hT
  let paths := T.str_boundaryCycles.boundaryPaths F hF u v hu hv huF hvF huv
  let Q : Graph Plane γ := H.pathGraphOf a D
  have hQle : Q ≤ H := Graph.pathGraphOf_le hpath.isWalk
  have hQpath : Q.IsPathGraph a D b := hpath.isPathGraph_pathGraphOf
  have haQ : a ∈ V(Q) := Graph.mem_vertexSet_pathGraphOf_self
  have hbQ : b ∈ V(Q) := by
    rw [Graph.pathGraphOf_vertexSet]
    exact hpath.target_mem_walkVertices
  have hQfinV : V(Q).Finite := hpath.isWalk.finite_vertexSet_pathGraphOf
  have hQfinE : E(Q).Finite := hpath.isWalk.finite_edgeSet_pathGraphOf
  have huCell : u ∈ T.str.cells := T.str.mem_cells_of_mem_vertexSet hu
  have hvCell : v ∈ T.str.cells := T.str.mem_cells_of_mem_vertexSet hv
  obtain ⟨vname, vname_a, vname_b, vname_inj, vname_fresh⟩ :=
    exists_injective_pinned_avoiding T.str.finite_cells huCell hvCell huv hQfinV hab
  let newVertices : Set γ := vname '' (V(Q) \ {a, b})
  have hnewVertices_fin : newVertices.Finite := hQfinV.sdiff.image vname
  have hnewVertices_avoid : Disjoint newVertices T.str.cells := by
    rw [Set.disjoint_left]
    rintro z ⟨x, ⟨hxQ, hxab⟩, rfl⟩ hzCell
    exact vname_fresh x hxQ (fun h => hxab (Or.inl h)) (fun h => hxab (Or.inr h)) hzCell
  let edgeUsed : Set γ := T.str.cells ∪ newVertices
  have hedgeUsed_fin : edgeUsed.Finite := T.str.finite_cells.union hnewVertices_fin
  letI : Finite E(Q) := Set.finite_coe_iff.mpr hQfinE
  obtain ⟨freshEdge, freshEdge_inj, freshEdge_avoid⟩ :=
    exists_injective_avoiding edgeUsed hedgeUsed_fin E(Q)
  let ename : γ → γ := fun e => if he : e ∈ E(Q) then freshEdge ⟨e, he⟩ else u
  have ename_apply {e : γ} (he : e ∈ E(Q)) : ename e = freshEdge ⟨e, he⟩ := by
    simp [ename, he]
  have ename_inj : InjOn ename E(Q) := by
    intro e he f hf hef
    have hsub : (⟨e, he⟩ : E(Q)) = ⟨f, hf⟩ := by
      apply freshEdge_inj
      calc
        freshEdge ⟨e, he⟩ = ename e := (ename_apply he).symm
        _ = ename f := hef
        _ = freshEdge ⟨f, hf⟩ := ename_apply hf
    exact congrArg (fun z : E(Q) => z.1) hsub
  have ename_avoid {e : γ} (he : e ∈ E(Q)) : ename e ∉ edgeUsed := by
    rw [ename_apply he]
    exact freshEdge_avoid ⟨e, he⟩
  let newEdges : Set γ := ename '' E(Q)
  have hnewEdges_fin : newEdges.Finite := hQfinE.image ename
  have hnewEdges_avoid : Disjoint newEdges edgeUsed := by
    rw [Set.disjoint_left]
    rintro z ⟨e, he, rfl⟩
    exact ename_avoid he
  let faceUsed : Set γ := edgeUsed ∪ newEdges
  have hfaceUsed_fin : faceUsed.Finite := hedgeUsed_fin.union hnewEdges_fin
  obtain ⟨freshFace, freshFace_inj, freshFace_avoid⟩ :=
    exists_injective_avoiding faceUsed hfaceUsed_fin (Fin 2)
  let face₁ : γ := freshFace 0
  let face₂ : γ := freshFace 1
  let relabelled : Graph Plane γ := Q.relabelEdges ename ename_inj
  let ear : Graph γ γ := relabelled.map vname
  have hVear : V(ear) = vname '' V(Q) := by simp [ear, relabelled]
  have hEear : E(ear) = ename '' E(Q) := by simp [ear, relabelled]
  have hearPath : ear.IsPathGraph u (D.map ename) v := by
    have hrel := hQpath.relabelEdges ename_inj
    have hmap := hrel.map (by simpa [relabelled] using vname_inj)
    simpa [ear, relabelled, vname_a, vname_b] using hmap
  have hear_disjoint : Disjoint V(ear) E(ear) := by
    rw [Set.disjoint_left]
    rintro z hzV hzE
    rw [hVear] at hzV
    rw [hEear] at hzE
    obtain ⟨x, hxQ, rfl⟩ := hzV
    obtain ⟨e, heQ, heq⟩ := hzE
    have hedgeAvoid := ename_avoid heQ
    apply hedgeAvoid
    rcases eq_or_ne x a with rfl | hxa
    · exact Or.inl (by rw [heq, vname_a]; exact huCell)
    rcases eq_or_ne x b with rfl | hxb
    · exact Or.inl (by rw [heq, vname_b]; exact hvCell)
    · exact Or.inr ⟨x, ⟨hxQ, by simp [hxa, hxb]⟩, heq.symm⟩
  have hvertex_inter : V(ear) ∩ V(T.str.skel) = {u, v} := by
    apply Set.Subset.antisymm
    · rintro z ⟨hzEar, hzOld⟩
      rw [hVear] at hzEar
      obtain ⟨x, hxQ, rfl⟩ := hzEar
      rcases eq_or_ne x a with rfl | hxa
      · simp [vname_a]
      rcases eq_or_ne x b with rfl | hxb
      · simp [vname_b]
      exfalso
      exact vname_fresh x hxQ hxa hxb (T.str.mem_cells_of_mem_vertexSet hzOld)
    · rintro z (rfl | rfl)
      · exact ⟨hVear ▸ ⟨a, haQ, vname_a⟩, hu⟩
      · exact ⟨hVear ▸ ⟨b, hbQ, vname_b⟩, hv⟩
  have hface₁Avoid : face₁ ∉ faceUsed := freshFace_avoid 0
  have hface₂Avoid : face₂ ∉ faceUsed := freshFace_avoid 1
  let d : T.str.SplitData := {
    face := F
    face₁ := face₁
    face₂ := face₂
    ear := ear
    source := u
    target := v
    earWalk := D.map ename
    path₁ := paths.path₁
    path₂ := paths.path₂
    isPathGraph := hearPath
    isPath₁ := paths.isPath₁
    isPath₂ := paths.isPath₂
    ear_disjoint := hear_disjoint
    source_ne_target := huv
    face_mem := hF
    vertexSet_inter := hvertex_inter
    edge_fresh := by
      intro e he
      rw [hEear] at he
      obtain ⟨f, hf, rfl⟩ := he
      exact fun hmem => ename_avoid hf (Or.inl hmem)
    vertex_fresh := by
      intro z hz hzu hzv
      rw [hVear] at hz
      obtain ⟨x, hx, rfl⟩ := hz
      have hxa : x ≠ a := fun h => hzu (h ▸ vname_a)
      have hxb : x ≠ b := fun h => hzv (h ▸ vname_b)
      exact vname_fresh x hx hxa hxb
    face₁_notMem := fun h => hface₁Avoid (Or.inl (Or.inl h))
    face₂_notMem := fun h => hface₂Avoid (Or.inl (Or.inl h))
    face₁_notMem_ear := by
      rintro (hz | hz)
      · rw [hVear] at hz
        obtain ⟨x, hx, heq⟩ := hz
        rcases eq_or_ne x a with rfl | hxa
        · apply hface₁Avoid (Or.inl (Or.inl (show face₁ ∈ T.str.cells by
            rw [← heq, vname_a]; exact huCell)))
        rcases eq_or_ne x b with rfl | hxb
        · apply hface₁Avoid (Or.inl (Or.inl (show face₁ ∈ T.str.cells by
            rw [← heq, vname_b]; exact hvCell)))
        · exact hface₁Avoid (Or.inl (Or.inr ⟨x, ⟨hx, by simp [hxa, hxb]⟩, heq⟩))
      · rw [hEear] at hz
        exact hface₁Avoid (Or.inr hz)
    face₂_notMem_ear := by
      rintro (hz | hz)
      · rw [hVear] at hz
        obtain ⟨x, hx, heq⟩ := hz
        rcases eq_or_ne x a with rfl | hxa
        · apply hface₂Avoid (Or.inl (Or.inl (show face₂ ∈ T.str.cells by
            rw [← heq, vname_a]; exact huCell)))
        rcases eq_or_ne x b with rfl | hxb
        · apply hface₂Avoid (Or.inl (Or.inl (show face₂ ∈ T.str.cells by
            rw [← heq, vname_b]; exact hvCell)))
        · exact hface₂Avoid (Or.inl (Or.inr ⟨x, ⟨hx, by simp [hxa, hxb]⟩, heq⟩))
      · rw [hEear] at hz
        exact hface₂Avoid (Or.inr hz)
    face_ne := fun h => Fin.zero_ne_one (freshFace_inj h)
    sub_face := paths.sub_face
    paths_meet := paths.paths_meet
  }
  let tgtPos : γ → Plane := Function.invFunOn vname V(Q)
  let tgtDraw : γ → ℝ → Plane := Graph.relabelDrawing Q ename Hdraw
  have hQdraw : Graph.IsDrawing Q Hdraw := hH.isDrawing.mono hQle
  have hrelDraw : Graph.IsDrawing relabelled tgtDraw := hQdraw.relabelEdges ename_inj
  have hearGraph : d.earGraph tgtPos = relabelled := by
    change (relabelled.map vname).map tgtPos = relabelled
    simpa [tgtPos, relabelled] using
      (Graph.map_map_invFunOn (G := relabelled) (f := vname)
        (by simpa [relabelled] using vname_inj))
  have htgtSet : d.earSet tgtPos tgtDraw = Graph.edgesCover Hdraw D := by
    rw [CellStructure.SplitData.earSet, hearGraph, Graph.pointSet_relabelEdges ename_inj]
    simpa [Q] using hH.isDrawing.pointSet_pathGraphOf hpath.isWalk (hpath.ne_nil hab)
  have htgtEdgeOrig := target_ear_edge_polygonal hH hpath hF hinside
  have htgtEdgePoly : ∀ ⦃e⦄, e ∈ E(d.ear) →
      IsPolygonal (Graph.edgeArc tgtDraw e) := by
    intro e he
    change e ∈ E(ear) at he
    rw [hEear] at he
    obtain ⟨f, hfQ, rfl⟩ := he
    rw [Graph.edgeArc_relabelDrawing ename_inj hfQ]
    apply htgtEdgeOrig f
    rwa [Graph.pathGraphOf_edgeSet hpath.isWalk] at hfQ
  have htgtPoly : IsPolygonal (d.earSet tgtPos tgtDraw) := by
    rw [htgtSet]
    exact hQdraw.isPolygonal_edgesCover
      (fun f hfQ => htgtEdgeOrig f (by
        rwa [Graph.pathGraphOf_edgeSet hpath.isWalk] at hfQ))
      hpath.pathGraphOf.isWalk (hpath.ne_nil hab)
  have htgt : d.EarCrosscut T.tgt tgtPos tgtDraw := {
    pos_source := by
      change tgtPos u = T.tgt.pos u
      rw [hua]
      change Function.invFunOn vname V(Q) u = a
      rw [← vname_a, vname_inj.leftInvOn_invFunOn haQ]
    pos_target := by
      change tgtPos v = T.tgt.pos v
      rw [hvb]
      change Function.invFunOn vname V(Q) v = b
      rw [← vname_b, vname_inj.leftInvOn_invFunOn hbQ]
    injOn := by
      change InjOn (Function.invFunOn vname V(Q)) V(ear)
      rw [hVear]
      exact Function.invFunOn_injOn_image vname V(Q)
    isDrawing := by rw [hearGraph]; exact hrelDraw
    subset_face := by
      rw [htgtSet]
      simpa [d, hua, hvb] using hinside
    disjoint_skeleton := T.tgt.disjoint_cell_skeletonSet T.tgt_isCellDecomposition hF
    polygonal := htgtPoly
  }
  refine ⟨{
    splitData := d
    tgtPos := tgtPos
    tgtDraw := tgtDraw
    tgtCrosscut := htgt
    tgtEdgePolygonal := htgtEdgePoly
    target_pos_source := hua
    target_pos_target := hvb
    tgtEarSet_eq := htgtSet
    vertexSet_subset := ?_
  }⟩
  change V(B.union (H.pathGraphOf a D)) ⊆
    V((T.str.splitFace d).skel.map (d.splitPos T.tgt tgtPos))
  rw [htgt.splitGraph_eq]
  intro x hx
  rcases hx with hxB | hxQ
  · exact Or.inl (hT.vertexSet_subset hxB)
  · apply Or.inr
    rw [hearGraph, Graph.vertexSet_relabelEdges]
    exact hxQ

/-- The skeleton homeomorphism sends an abstract vertex on the source outer curve to the
corresponding abstract vertex on the target outer curve. -/
theorem GeneratedPair.target_pos_mem_outer_of_source_pos_mem_outer
    (T : GeneratedPair S₀ srcOuter srcDom tgtOuter tgtDom) {v : γ}
    (hv : v ∈ V(T.str.skel)) (hx : T.src.pos v ∈ srcOuter) :
    T.tgt.pos v ∈ tgtOuter := by
  have hxOuter : T.src.pos v ∈ T.src.outerSet :=
    T.src_isWeaklyAdmissible.outerSet_eq.symm ▸ hx
  have himage : T.homeo.toFun (T.src.pos v) ∈ T.tgt.outerSet := by
    rw [← T.homeo.image_outerSet]
    exact Set.mem_image_of_mem T.homeo.toFun hxOuter
  rw [T.homeo.pos_apply hv] at himage
  rwa [T.tgt_isWeaklyAdmissible.outerSet_eq] at himage

/-- The relative anchored-boundary condition supplies the strong-accessibility half of
readiness at both outer endpoints of a nontrivial target ear.  Compatibility of the evolving
skeleton map with the original one identifies those endpoints with the original inverse
images. -/
theorem targetEarEndpointStronglyAccessible_of_newBoundaryAnchored
    {P T : GeneratedPair S₀ srcOuter srcDom tgtOuter tgtDom}
    {B H : Graph Plane γ} {Hdraw : γ → ℝ → Plane}
    {a b : Plane} {D : List γ} {par : γ → γ}
    (hH : IsSourceExtension P.tgt tgtOuter tgtDom H Hdraw)
    (hanchor : NewTargetBoundaryAnchored P P.tgt.skeletonSet H Hdraw)
    (hBH : B ≤ H) (hnew : ∀ g ∈ D, g ∉ E(B))
    (hpath : H.IsPath a D b) (hab : a ≠ b)
    (hT : IsTargetPartialTransferOf T P B Hdraw par)
    (w : TargetSideEarStepData T B H Hdraw a b D) :
    (T.src.pos w.splitData.source ∈ srcOuter →
      StronglyAccessible (srcDom \ srcOuter) (T.src.pos w.splitData.source)) ∧
    (T.src.pos w.splitData.target ∈ srcOuter →
      StronglyAccessible (srcDom \ srcOuter) (T.src.pos w.splitData.target)) := by
  let d := w.splitData
  have hinside : Graph.edgesCover Hdraw D \ {a, b} ⊆ T.tgt.cell d.face := by
    intro x hx
    apply w.tgtCrosscut.subset_face
    refine ⟨?_, ?_⟩
    · rw [w.tgtEarSet_eq]
      exact hx.1
    · simpa only [w.target_pos_source, w.target_pos_target] using hx.2
  have hnotOuter := target_ear_edge_not_outer hH hpath d.face_mem hinside
  obtain ⟨eₛ, heₛ, hincₛ⟩ :=
    hpath.isWalk.exists_inc_source (hpath.ne_nil hab)
  obtain ⟨eₜ, heₜ, hincₜ⟩ :=
    hpath.reverse.isWalk.exists_inc_source (hpath.reverse.ne_nil (Ne.symm hab))
  have heₜD : eₜ ∈ D := by simpa using heₜ
  have target_mem_original : ∀ {v : γ}, T.tgt.pos v ∈ tgtOuter →
      T.tgt.pos v ∈ P.tgt.skeletonSet := by
    intro v hv
    apply P.tgt.outerSet_subset_skeletonSet
    exact (Set.ext_iff.mp P.tgt_isWeaklyAdmissible.outerSet_eq (T.tgt.pos v)).mpr hv
  constructor
  · intro hx
    have hy := T.target_pos_mem_outer_of_source_pos_mem_outer d.source_mem_skel hx
    have haOuter : a ∈ tgtOuter := by rwa [← w.target_pos_source]
    rw [hT.source_pos_eq_invFun_target_pos d.source_mem_skel
      (target_mem_original hy), w.target_pos_source]
    exact hanchor hBH (by rw [← hT.skeletonSet_eq]; exact hT.targetSkeletonSet_subset)
      (hpath.edge_mem heₛ) (hnew eₛ heₛ) hincₛ haOuter (hnotOuter eₛ heₛ)
  · intro hx
    have hy := T.target_pos_mem_outer_of_source_pos_mem_outer d.target_mem_skel hx
    have hbOuter : b ∈ tgtOuter := by rwa [← w.target_pos_target]
    rw [hT.source_pos_eq_invFun_target_pos d.target_mem_skel
      (target_mem_original hy), w.target_pos_target]
    exact hanchor hBH (by rw [← hT.skeletonSet_eq]; exact hT.targetSkeletonSet_subset)
      (hpath.edge_mem heₜD) (hnew eₜ heₜD) hincₜ hbOuter (hnotOuter eₜ heₜD)

/-! ### The exact geometric obligation on the source side -/

/-- An abstract skeleton vertex is outer-only when every current edge incident with it belongs
to the distinguished outer graph. -/
def CellStructure.OuterOnlyAt (S : CellStructure γ) (v : γ) : Prop :=
  ∀ {e : γ}, S.skel.Inc e v → e ∈ E(S.outerGraph)

/-- At most two distinct outer edges are incident with the vertex.  This is the exact local
consequence of "the distinguished outer graph is a cycle" used by reverse transfer. -/
def CellStructure.OuterIncidenceAtMostTwo (S : CellStructure γ) (v : γ) : Prop :=
  ∀ ⦃e f g : γ⦄, S.outerGraph.Inc e v → S.outerGraph.Inc f v →
    S.outerGraph.Inc g v → e = f ∨ e = g ∨ f = g

/-- The distinguished outer graph is locally at most two-branched at every vertex. -/
def CellStructure.OuterIncidenceAtMostTwoEverywhere (S : CellStructure γ) : Prop :=
  ∀ v, S.OuterIncidenceAtMostTwo v

/-- The edge set of the distinguished outer graph is exactly one simple cycle.  Isolated
vertices are intentionally irrelevant: reverse transfer only reads edge incidence. -/
def CellStructure.OuterEdgesFormCycle (S : CellStructure γ) : Prop :=
  ∃ e u v D, S.outerGraph.IsCycleThrough e u v D ∧
    E(S.outerGraph) = {f | f ∈ e :: D}

/-- A graph whose outer edges form one simple cycle is locally at most two-branched.  Rotate
the cycle to one incident edge; every other edge at that endpoint lies on the complementary
simple path, which has only one incident edge at either end. -/
theorem CellStructure.OuterEdgesFormCycle.outerIncidenceAtMostTwoEverywhere
    {S : CellStructure γ} (h : S.OuterEdgesFormCycle) :
    S.OuterIncidenceAtMostTwoEverywhere := by
  obtain ⟨e, u, v, D, hc, hE⟩ := h
  intro z f g k hf hg hk
  have hfC : f ∈ e :: D := by
    change f ∈ ({f | f ∈ e :: D} : Set γ)
    rw [← hE]
    exact hf.edge_mem
  have hgC : g ∈ e :: D := by
    change g ∈ ({f | f ∈ e :: D} : Set γ)
    rw [← hE]
    exact hg.edge_mem
  have hkC : k ∈ e :: D := by
    change k ∈ ({f | f ∈ e :: D} : Set γ)
    rw [← hE]
    exact hk.edge_mem
  obtain ⟨a, b, W, hrot, hperm⟩ := hc.rotate hfC
  have hg' : g = f ∨ g ∈ W := List.mem_cons.1 (hperm.mem_iff.2 hgC)
  have hk' : k = f ∨ k ∈ W := List.mem_cons.1 (hperm.mem_iff.2 hkC)
  rcases hf.eq_or_eq_of_isLink hrot.isLink with rfl | rfl
  · rcases hg' with rfl | hgW
    · exact Or.inl rfl
    rcases hk' with rfl | hkW
    · exact Or.inr (Or.inl rfl)
    · exact Or.inr (Or.inr
        (hrot.isPath.inc_source_unique hgW hkW hg hk))
  · rcases hg' with rfl | hgW
    · exact Or.inl rfl
    rcases hk' with rfl | hkW
    · exact Or.inr (Or.inl rfl)
    · exact Or.inr (Or.inr (hrot.isPath.reverse.inc_source_unique
        (by simpa using hgW) (by simpa using hkW) hg hk))

namespace CellStructure.SubdivData

/-- Every abstract walk admits the orientation-aware edge substitution prescribed by a
subdivision. -/
theorem exists_substWalk_of_isWalk {S : CellStructure γ} (d : S.SubdivData)
    {u v : γ} {W : List γ} (hW : S.skel.IsWalk u W v) :
  ∃ W', d.SubstWalk u W W' := by
  induction hW with
  | nil _ =>
      refine ⟨[], ?_⟩
      exact CellStructure.SubstWalk.nil (S := S) (edge := d.edge)
        (left := d.left) (right := d.right) (newEdge₁ := d.newEdge₁)
        (newEdge₂ := d.newEdge₂) _
  | @cons u w v f W hl hW ih =>
      obtain ⟨W', hsub⟩ := ih
      by_cases hfe : f = d.edge
      · subst f
        rcases hl.eq_and_eq_or_eq_and_eq d.isLink with ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩
        · exact ⟨d.newEdge₁ :: d.newEdge₂ :: W', .forward hsub⟩
        · exact ⟨d.newEdge₂ :: d.newEdge₁ :: W', .backward hsub⟩
      · exact ⟨f :: W', .other hl hfe hsub⟩

/-- If the subdivided edge occurs in the input, both replacement edges occur in the output. -/
theorem SubstWalk.newEdges_mem_output_of_mem_input {S : CellStructure γ}
    {d : S.SubdivData} {u : γ} {W W' : List γ}
    (hsub : d.SubstWalk u W W') (he : d.edge ∈ W) :
    d.newEdge₁ ∈ W' ∧ d.newEdge₂ ∈ W' := by
  induction hsub with
  | nil => simp at he
  | forward => simp
  | backward => simp
  | @other u w f W W' hl hne hs ih =>
      have heW : d.edge ∈ W := by
        rcases List.mem_cons.1 he with h | h
        · exact absurd h.symm hne
        · exact h
      exact ⟨List.mem_cons_of_mem _ (ih heW).1, List.mem_cons_of_mem _ (ih heW).2⟩

/-- With the subdivided edge present, the output edge names are exactly the two replacements
and the surviving input names. -/
theorem SubstWalk.mem_output_iff_of_mem_input {S : CellStructure γ}
    {d : S.SubdivData} {u x : γ} {W W' : List γ}
    (hsub : d.SubstWalk u W W') (he : d.edge ∈ W) :
    x ∈ W' ↔ x = d.newEdge₁ ∨ x = d.newEdge₂ ∨ (x ∈ W ∧ x ≠ d.edge) := by
  constructor
  · intro hx
    rcases hsub.mem_input_of_mem_output hx with rfl | rfl | hxW
    · exact Or.inl rfl
    · exact Or.inr (Or.inl rfl)
    · exact Or.inr (Or.inr ⟨hxW, fun h => hsub.edge_notMem_output (h ▸ hx)⟩)
  · rintro (rfl | rfl | ⟨hxW, hne⟩)
    · exact (hsub.newEdges_mem_output_of_mem_input he).1
    · exact (hsub.newEdges_mem_output_of_mem_input he).2
    · exact hsub.mem_output_of_mem_input_of_ne hxW hne

/-- Edge subdivision preserves the fact that the distinguished outer edges form one simple
cycle.  When the subdivided edge is outer, substitute it in the closed cycle walk and pull the
resulting cycle down from the new skeleton to the new outer graph. -/
theorem outerEdgesFormCycle {S : CellStructure γ} (d : S.SubdivData)
    (hcycle : S.OuterEdgesFormCycle) :
    (S.subdivideEdge d).OuterEdgesFormCycle := by
  by_cases heOuter : d.edge ∈ E(S.outerGraph)
  · obtain ⟨e, u, v, D, hc, hE⟩ := hcycle
    have heList : d.edge ∈ e :: D := by
      change d.edge ∈ ({f | f ∈ e :: D} : Set γ)
      rw [← hE]
      exact heOuter
    have hclosedOuter : S.outerGraph.IsWalk v (e :: D) v :=
      .cons hc.isLink.symm hc.isPath.isWalk
    have hclosed : S.skel.IsWalk v (e :: D) v := hclosedOuter.mono S.outerGraph_le
    obtain ⟨W', hsub⟩ := d.exists_substWalk_of_isWalk hclosed
    obtain ⟨e', u', D', hW', hc'⟩ :=
      SubstWalk.exists_isCycleThrough hsub hclosed (hc.mono S.outerGraph_le)
    have houtput : ∀ f ∈ W', f ∈ E(d.outer) := by
      intro f hf
      rw [d.outer_edgeSet_of_mem heOuter]
      rcases (hsub.mem_output_iff_of_mem_input heList).1 hf with rfl | rfl | ⟨hfC, hfe⟩
      · exact Set.mem_insert _ _
      · exact Set.mem_insert_of_mem _ (Set.mem_insert _ _)
      · have hfOld : f ∈ E(S.outerGraph) := by
          rw [hE]
          exact hfC
        have hfDiff : f ∈ E(S.outerGraph) \ {d.edge} := ⟨hfOld, by simpa using hfe⟩
        exact Set.mem_insert_of_mem _ (Set.mem_insert_of_mem _ hfDiff)
    have hcOuter : d.outer.IsCycleThrough e' u' v D' := by
      apply hc'.anti d.outer_le_skeleton
      intro f hf
      exact houtput f (hW' ▸ hf)
    refine ⟨e', u', v, D', hcOuter, ?_⟩
    have hEdges : E(d.outer) = {f | f ∈ W'} := by
      ext f
      rw [d.outer_edgeSet_of_mem heOuter]
      change (f = d.newEdge₁ ∨ f = d.newEdge₂ ∨
          (f ∈ E(S.outerGraph) ∧ f ≠ d.edge)) ↔ f ∈ W'
      rw [hsub.mem_output_iff_of_mem_input heList]
      constructor
      · rintro (h | h | ⟨hf, hne⟩)
        · exact Or.inl h
        · exact Or.inr (Or.inl h)
        · exact Or.inr (Or.inr ⟨by
            change f ∈ ({f | f ∈ e :: D} : Set γ)
            rwa [← hE], hne⟩)
      · rintro (h | h | ⟨hf, hne⟩)
        · exact Or.inl h
        · exact Or.inr (Or.inl h)
        · exact Or.inr (Or.inr ⟨by
            rw [hE]
            exact hf, hne⟩)
    simpa only [CellStructure.subdivideEdge_outerGraph, hW'] using hEdges
  · unfold CellStructure.OuterEdgesFormCycle
    rw [CellStructure.subdivideEdge_outerGraph, d.outer_eq heOuter]
    exact hcycle

end CellStructure.SubdivData

/-- Splitting a face leaves the distinguished outer graph unchanged. -/
theorem CellStructure.SplitData.outerEdgesFormCycle {S : CellStructure γ}
    (d : S.SplitData) (hcycle : S.OuterEdgesFormCycle) :
    (S.splitFace d).OuterEdgesFormCycle := by
  unfold CellStructure.OuterEdgesFormCycle
  rw [CellStructure.splitFace_outerGraph]
  exact hcycle

/-- Every generated structure keeps one simple cycle as its distinguished outer edge set. -/
theorem GeneratedStructure.outerEdgesFormCycle {S₀ S : CellStructure γ}
    (h : GeneratedStructure S₀ S) (h₀ : S₀.OuterEdgesFormCycle) :
    S.OuterEdgesFormCycle := by
  induction h with
  | base => exact h₀
  | subdivideEdge _ d ih => exact d.outerEdgesFormCycle ih
  | splitFace _ d ih => exact d.outerEdgesFormCycle ih

/-- The local two-branch condition needed by square-mesh reverse transfer is therefore a
generated-structure invariant as soon as the base outer edges form a simple cycle. -/
theorem GeneratedStructure.outerIncidenceAtMostTwoEverywhere
    {S₀ S : CellStructure γ} (h : GeneratedStructure S₀ S)
    (h₀ : S₀.OuterEdgesFormCycle) : S.OuterIncidenceAtMostTwoEverywhere :=
  (h.outerEdgesFormCycle h₀).outerIncidenceAtMostTwoEverywhere

/-- A vertex on a nonloop simple cycle has two distinct incident cycle edges.  The face-cycle
application obtains nonloopness from either geometric realization. -/
theorem CellStructure.FaceCycle.exists_distinct_incident_edges
    {S : CellStructure γ} {F v : γ} (c : S.FaceCycle F)
    (hloopless : ∀ ⦃e x y : γ⦄, S.skel.IsLink e x y → x ≠ y)
    (hv : v ∈ V(S.skel)) (hvF : S.sub v F) :
    ∃ e f, e ≠ f ∧ e ∈ c.edge :: c.walk ∧ f ∈ c.edge :: c.walk ∧
      S.skel.Inc e v ∧ S.skel.Inc f v := by
  have hvW := c.mem_walk_of_vertex_sub hv hvF
  have huv : c.source ≠ c.target := hloopless c.isCycle.isLink
  by_cases hvu : v = c.source
  · subst hvu
    obtain ⟨f, hf, hfinc⟩ :=
      c.isCycle.isPath.isWalk.exists_inc_source (c.isCycle.isPath.ne_nil huv)
    exact ⟨c.edge, f, fun hef => c.isCycle.notMem (hef ▸ hf),
      List.mem_cons_self, List.mem_cons_of_mem _ hf, c.isCycle.isLink.inc_left, hfinc⟩
  by_cases hvq : v = c.target
  · subst hvq
    obtain ⟨f, hf, hfinc⟩ := c.isCycle.isPath.reverse.isWalk.exists_inc_source
      (c.isCycle.isPath.reverse.ne_nil (Ne.symm huv))
    have hfD : f ∈ c.walk := by simpa using hf
    exact ⟨c.edge, f, fun hef => c.isCycle.notMem (hef ▸ hfD),
      List.mem_cons_self, List.mem_cons_of_mem _ hfD, c.isCycle.isLink.inc_right, hfinc⟩
  obtain ⟨W₁, W₂, hwalk, h₁, h₂, -⟩ := c.isCycle.isPath.split hvW
  obtain ⟨e, he, heinc⟩ :=
    h₁.reverse.isWalk.exists_inc_source (h₁.reverse.ne_nil hvu)
  obtain ⟨f, hf, hfinc⟩ := h₂.isWalk.exists_inc_source (h₂.ne_nil hvq)
  have heW₁ : e ∈ W₁ := by simpa using he
  have hef : e ≠ f := by
    intro heq
    have hnodup : (W₁ ++ W₂).Nodup := hwalk ▸ c.isCycle.isPath.nodup
    apply List.disjoint_of_nodup_append hnodup heW₁
    rwa [heq]
  have heD : e ∈ c.walk := hwalk ▸ List.mem_append_left W₂ heW₁
  have hfD : f ∈ c.walk := hwalk ▸ List.mem_append_right W₁ hf
  exact ⟨e, f, hef, List.mem_cons_of_mem _ heD, List.mem_cons_of_mem _ hfD, heinc, hfinc⟩

/-- A nonouter edge of the evolving abstract skeleton incident at a current ambient vertex
produces a nonouter edge of the ambient graph incident at the same geometric point.  No edge
labels need to agree: a sufficiently small vertex square meets only ambient edges incident at
that vertex, while the open cell of the abstract edge accumulates at its endpoint. -/
theorem IsTargetPartialTransferOf.exists_ambient_nonouter_incident
    {P T : GeneratedPair S₀ srcOuter srcDom tgtOuter tgtDom}
    {B : Graph Plane γ} {Hdraw : γ → ℝ → Plane} {par : γ → γ}
    [B.Finite]
    (hT : IsTargetPartialTransferOf T P B Hdraw par)
    (hBdraw : B.IsDrawing Hdraw) {v e : γ}
    (hvB : T.tgt.pos v ∈ V(B)) (hvOuter : T.tgt.pos v ∈ tgtOuter)
    (hinc : T.str.skel.Inc e v) (heOuter : e ∉ E(T.str.outerGraph)) :
    ∃ f ∈ E(B), B.Inc f (T.tgt.pos v) ∧
      ¬ edgeArc Hdraw f ⊆ tgtOuter := by
  obtain ⟨w, hl⟩ := hinc
  have harc := T.tgt.isDrawing.edge_isArcBetween (hl.map T.tgt.pos)
  have hclosure : T.tgt.pos v ∈ closure (T.tgt.cell e) := by
    rw [T.tgt.cell_edge hl]
    exact harc.left_mem_closure_diff
  obtain ⟨r, hr, hvert, hedge⟩ := hBdraw.exists_square_at hvB
  obtain ⟨z, hzNear, hzCell⟩ := mem_closure_iff.1 hclosure
    (Plane.openSquare (T.tgt.pos v) r) (Plane.isOpen_openSquare _ _)
    (Plane.mem_openSquare_self hr)
  have hzClosed : z ∈ Plane.closedSquare (T.tgt.pos v) r :=
    Plane.openSquare_subset_closedSquare _ _ hzNear
  have hzOuter : z ∉ tgtOuter :=
    (T.tgt_isWeaklyAdmissible.cell_subset hl.edge_mem heOuter hzCell).2
  have hzSkel : z ∈ T.tgt.skeletonSet :=
    T.tgt.cell_subset_skeletonSet (Or.inr hl.edge_mem) hzCell
  have hzB : z ∈ pointSet B Hdraw := by
    rw [← hT.skeletonSet_eq]
    exact hzSkel
  rcases hzB with hzV | hzE
  · have hzv : z = T.tgt.pos v := by
      by_contra hne
      exact hvert z hzV hne hzClosed
    exact absurd (hzv ▸ hvOuter) hzOuter
  · obtain ⟨f, hf, hzf⟩ := Set.mem_iUnion₂.1 hzE
    have hfinc : B.Inc f (T.tgt.pos v) := by
      by_contra hninc
      exact Set.disjoint_left.1 (hedge f hf hninc) hzClosed hzf
    exact ⟨f, hf, hfinc, fun hsub => hzOuter (hsub hzf)⟩

/-- If no new nonouter ambient edge can coexist at the boundary with a nonouter edge of the
current trace, then both boundary endpoints of the next reverse ear are outer-only in the
current abstract skeleton.  Any current nonouter abstract edge would reflect to just such a
current ambient edge. -/
theorem targetEarEndpointsOuterOnly_of_noNewNonouterIncidence
    (P : GeneratedPair S₀ srcOuter srcDom tgtOuter tgtDom)
    {H : Graph Plane γ} {Hdraw : γ → ℝ → Plane}
    (hH : IsSourceExtension P.tgt tgtOuter tgtDom H Hdraw)
    (hnoNew : NoNewNonouterIncidenceAtBoundary
      P.tgt.skeletonSet H Hdraw tgtOuter)
    {B : Graph Plane γ} {a b : Plane} {D : List γ} {par : γ → γ}
    (hBH : B ≤ H) (hpath : H.IsPath a D b) (hab : a ≠ b)
    (haB : a ∈ V(B)) (hbB : b ∈ V(B))
    (hnew : ∀ g ∈ D, g ∉ E(B))
    {T : GeneratedPair S₀ srcOuter srcDom tgtOuter tgtDom}
    (hT : IsTargetPartialTransferOf T P B Hdraw par)
    (w : TargetSideEarStepData T B H Hdraw a b D) :
    (T.src.pos w.splitData.source ∈ srcOuter →
      T.str.OuterOnlyAt w.splitData.source) ∧
    (T.src.pos w.splitData.target ∈ srcOuter →
      T.str.OuterOnlyAt w.splitData.target) := by
  letI : H.Finite := hH.finite
  letI : B.Finite := Graph.Finite.of_le hBH
  have hBdraw := hH.isDrawing.mono hBH
  have hinside : Graph.edgesCover Hdraw D \ {a, b} ⊆
      T.tgt.cell w.splitData.face := by
    intro x hx
    apply w.tgtCrosscut.subset_face
    refine ⟨?_, ?_⟩
    · rw [w.tgtEarSet_eq]
      exact hx.1
    · simpa only [w.target_pos_source, w.target_pos_target] using hx.2
  have hnotOuter := target_ear_edge_not_outer hH hpath w.splitData.face_mem hinside
  obtain ⟨eₛ, heₛ, hincₛ⟩ :=
    hpath.isWalk.exists_inc_source (hpath.ne_nil hab)
  obtain ⟨eₜ, heₜ, hincₜ⟩ :=
    hpath.reverse.isWalk.exists_inc_source (hpath.reverse.ne_nil (Ne.symm hab))
  have heₜD : eₜ ∈ D := by simpa using heₜ
  have endpoint_outerOnly : ∀ {v : γ} {y : Plane} {e : γ},
      v ∈ V(T.str.skel) → T.tgt.pos v = y → y ∈ V(B) →
      e ∈ D → H.Inc e y → ¬ edgeArc Hdraw e ⊆ tgtOuter →
      T.src.pos v ∈ srcOuter → T.str.OuterOnlyAt v := by
    intro v y e hv hpos hyB heD heinc henot hx
    have hyOuter : y ∈ tgtOuter := by
      rw [← hpos]
      exact T.target_pos_mem_outer_of_source_pos_mem_outer hv hx
    intro g hg
    by_contra hgOuter
    have hvB : T.tgt.pos v ∈ V(B) := by rwa [hpos]
    have hvOuter : T.tgt.pos v ∈ tgtOuter := by rwa [hpos]
    obtain ⟨f, hfB, hfincB, hfnot⟩ :=
      hT.exists_ambient_nonouter_incident hBdraw hvB hvOuter hg hgOuter
    exact hnoNew hBH (by rw [← hT.skeletonSet_eq]; exact hT.targetSkeletonSet_subset)
      hyOuter (hpath.edge_mem heD) hfB heinc
      (hpos ▸ hfincB) henot hfnot (hnew e heD)
  constructor
  · intro hx
    exact endpoint_outerOnly (v := w.splitData.source) (y := a) (e := eₛ)
      w.splitData.source_mem_skel w.target_pos_source haB
      heₛ hincₛ (hnotOuter eₛ heₛ) hx
  · intro hx
    exact endpoint_outerOnly (v := w.splitData.target) (y := b) (e := eₜ)
      w.splitData.target_mem_skel w.target_pos_target hbB
      heₜD hincₜ (hnotOuter eₜ heₜD) hx

/-- Global uniqueness of the nonouter ambient edge is a convenient sufficient condition for
the relative boundary-incidence hypothesis used above. -/
theorem targetEarEndpointsOuterOnly_of_nonouterIncidenceUnique
    (P : GeneratedPair S₀ srcOuter srcDom tgtOuter tgtDom)
    {H : Graph Plane γ} {Hdraw : γ → ℝ → Plane}
    (hH : IsSourceExtension P.tgt tgtOuter tgtDom H Hdraw)
    (hunique : NonouterIncidenceUniqueAtBoundary H Hdraw tgtOuter)
    {B : Graph Plane γ} {a b : Plane} {D : List γ} {par : γ → γ}
    (hBH : B ≤ H) (hpath : H.IsPath a D b) (hab : a ≠ b)
    (haB : a ∈ V(B)) (hbB : b ∈ V(B))
    (hnew : ∀ g ∈ D, g ∉ E(B))
    {T : GeneratedPair S₀ srcOuter srcDom tgtOuter tgtDom}
    (hT : IsTargetPartialTransferOf T P B Hdraw par)
    (w : TargetSideEarStepData T B H Hdraw a b D) :
    (T.src.pos w.splitData.source ∈ srcOuter →
      T.str.OuterOnlyAt w.splitData.source) ∧
    (T.src.pos w.splitData.target ∈ srcOuter →
      T.str.OuterOnlyAt w.splitData.target) :=
  targetEarEndpointsOuterOnly_of_noNewNonouterIncidence
    P hH (hunique.noNew P.tgt.skeletonSet) hBH hpath hab haB hbB hnew hT w

/-- At an outer-only vertex with at most two outer branches, the selected incident face is the
only incident face.  Each simple face boundary contributes two distinct edges at the vertex;
the two-branch bound forces two such face boundaries to share an outer edge, and
`CombInvariants.outerEdge_unique` then identifies their face names. -/
theorem GeneratedPair.unique_source_face_of_outerOnly
    (T : GeneratedPair S₀ srcOuter srcDom tgtOuter tgtDom) {v F : γ}
    (hv : v ∈ V(T.str.skel)) (hF : F ∈ T.str.faces) (hvF : T.str.sub v F)
    (houter : T.str.OuterOnlyAt v) (htwo : T.str.OuterIncidenceAtMostTwo v) :
    ∀ R ∈ {A : Set Plane | ∃ Z ∈ T.str.faces, A = T.src.cell Z},
      T.src.pos v ∈ closure R → R = T.src.cell F := by
  have hloopless : ∀ ⦃e x y : γ⦄, T.str.skel.IsLink e x y → x ≠ y := by
    intro e x y hxy hxyEq
    exact T.tgt.isDrawing.ne_of_isLink (hxy.map T.tgt.pos) (congrArg T.tgt.pos hxyEq)
  have face_edges : ∀ {Z : γ}, Z ∈ T.str.faces → T.str.sub v Z →
      ∃ e f, e ≠ f ∧ T.str.outerGraph.Inc e v ∧ T.str.outerGraph.Inc f v ∧
        T.str.sub e Z ∧ T.str.sub f Z := by
    intro Z hZ hvZ
    let c := T.str_boundaryCycles.faceCycle Z hZ
    obtain ⟨e, f, hef, heC, hfC, heinc, hfinc⟩ :=
      c.exists_distinct_incident_edges hloopless hv hvZ
    have heOuter : e ∈ E(T.str.outerGraph) := houter heinc
    have hfOuter : f ∈ E(T.str.outerGraph) := houter hfinc
    exact ⟨e, f, hef, (T.str.outerGraph_le.inc_congr heOuter).2 heinc,
      (T.str.outerGraph_le.inc_congr hfOuter).2 hfinc,
      c.sub_of_mem_pathCells (Or.inl heC), c.sub_of_mem_pathCells (Or.inl hfC)⟩
  obtain ⟨e₁, e₂, he₁₂, he₁inc, he₂inc, he₁F, -⟩ := face_edges hF hvF
  intro R hR hvR
  obtain ⟨Z, hZ, rfl⟩ := hR
  have hvZ : T.str.sub v Z :=
    T.src_isCellDecomposition.sub_of_pos_mem_closure_cell hv hZ hvR
  obtain ⟨f₁, f₂, hf₁₂, hf₁inc, hf₂inc, hf₁Z, hf₂Z⟩ := face_edges hZ hvZ
  have hcommon : e₁ = f₁ ∨ e₁ = f₂ := by
    rcases htwo he₁inc he₂inc hf₁inc with hbad | h | h
    · exact absurd hbad he₁₂
    · exact Or.inl h
    · rcases htwo he₁inc he₂inc hf₂inc with hbad | h' | hbad'
      · exact absurd hbad he₁₂
      · exact Or.inr h'
      · exact absurd (h.symm.trans hbad') hf₁₂
  have he₁Outer : e₁ ∈ E(T.str.outerGraph) := he₁inc.edge_mem
  obtain ⟨Q, hQ, huniq⟩ := T.str_combInvariants.outerEdge_unique he₁Outer
  have he₁Z : T.str.sub e₁ Z := hcommon.elim
    (fun h => h ▸ hf₁Z) (fun h => h ▸ hf₂Z)
  exact congrArg T.src.cell
    ((huniq Z ⟨hZ, he₁Z⟩).trans (huniq F ⟨hF, he₁F⟩).symm)

/-- Source vertices incident with a nonboundary edge.  Outer-only vertices are deliberately
excluded: a fresh anchor must not enter the compact set merely because it is already a vertex
of the outer cycle. -/
def GeneratedPair.sourceNonboundaryVertices
    (T : GeneratedPair S₀ srcOuter srcDom tgtOuter tgtDom) : Set Plane :=
  {x | ∃ e, e ∈ E(T.src.graph) ∧ e ∉ E(T.str.outerGraph) ∧ T.src.graph.Inc e x}

/-- The current source graph with outer edges and outer-only vertices removed.  Its point set is
the compact union of the closed nonboundary edges used in the fresh-anchor argument. -/
def GeneratedPair.sourceNonboundaryGraph
    (T : GeneratedPair S₀ srcOuter srcDom tgtOuter tgtDom) : Graph Plane γ :=
  (T.src.graph.deleteEdges E(T.str.outerGraph)).induce T.sourceNonboundaryVertices

theorem GeneratedPair.sourceNonboundaryGraph_le
    (T : GeneratedPair S₀ srcOuter srcDom tgtOuter tgtDom) :
    T.sourceNonboundaryGraph ≤ T.src.graph := by
  apply (Graph.induce_le ?_).trans Graph.deleteEdges_le
  rintro x ⟨e, -, -, hinc⟩
  exact hinc.vertex_mem

instance GeneratedPair.sourceNonboundaryGraph_finite
    (T : GeneratedPair S₀ srcOuter srcDom tgtOuter tgtDom) :
    T.sourceNonboundaryGraph.Finite :=
  Graph.Finite.of_le T.sourceNonboundaryGraph_le

/-- An outer-only abstract vertex is absent from the compact nonboundary-edge carrier.  The
point-set statement includes the possible case where the vertex lies on the arc of an edge;
the drawing axiom turns that case back into incidence with the same edge. -/
theorem GeneratedPair.source_pos_notMem_nonboundaryGraph_of_outerOnlyAt
    (T : GeneratedPair S₀ srcOuter srcDom tgtOuter tgtDom) {v : γ}
    (hv : v ∈ V(T.str.skel)) (houter : T.str.OuterOnlyAt v) :
    T.src.pos v ∉ pointSet T.sourceNonboundaryGraph T.src.drawing := by
  have abstract_incident : ∀ {e : γ}, T.src.graph.Inc e (T.src.pos v) →
      T.str.skel.Inc e v := by
    intro e hinc
    change (T.str.skel.map T.src.pos).Inc e (T.src.pos v) at hinc
    rw [Graph.map_inc] at hinc
    obtain ⟨w, hincw, hvw⟩ := hinc
    have heq : v = w := T.src.injOn_pos hv hincw.vertex_mem hvw
    rwa [heq]
  intro hx
  rcases hx with hxV | hxE
  · change T.src.pos v ∈ T.sourceNonboundaryVertices at hxV
    obtain ⟨e, -, heOuter, hinc⟩ := hxV
    exact heOuter (houter (abstract_incident hinc))
  · obtain ⟨e, heCore, hxe⟩ := Set.mem_iUnion₂.1 hxE
    change e ∈ E((T.src.graph.deleteEdges E(T.str.outerGraph)).induce
      T.sourceNonboundaryVertices) at heCore
    obtain ⟨p, q, hpq⟩ :=
      (T.src.graph.deleteEdges E(T.str.outerGraph)).induce
        T.sourceNonboundaryVertices |>.exists_isLink_of_mem_edgeSet heCore
    have heDeleted : e ∈ E(T.src.graph.deleteEdges E(T.str.outerGraph)) := hpq.1.edge_mem
    obtain ⟨heSrc, heOuter⟩ := Graph.mem_edgeSet_deleteEdges_iff.1 heDeleted
    obtain ⟨x, y, hxy⟩ := T.src.graph.exists_isLink_of_mem_edgeSet heSrc
    have hvSrc : T.src.pos v ∈ V(T.src.graph) := by
      rw [CellStructure.Realization.vertexSet_graph]
      exact ⟨v, hv, rfl⟩
    have hinc : T.src.graph.Inc e (T.src.pos v) := by
      rcases T.src.isDrawing.vertex_mem_edgeArc hxy hvSrc hxe with h | h
      · exact h ▸ hxy.inc_left
      · exact h ▸ hxy.inc_right
    exact heOuter (houter (abstract_incident hinc))

/-- The source skeleton is the union of its compact nonboundary-edge carrier and its outer
curve. -/
theorem GeneratedPair.skeletonSet_eq_sourceNonboundaryGraph_union
    (T : GeneratedPair S₀ srcOuter srcDom tgtOuter tgtDom) :
    T.src.skeletonSet = pointSet T.sourceNonboundaryGraph T.src.drawing ∪ srcOuter := by
  have hdecomp : T.src.skeletonSet =
      pointSet T.sourceNonboundaryGraph T.src.drawing ∪ T.src.outerSet := by
    apply Set.Subset.antisymm
    · intro x hx
      change x ∈ pointSet T.src.graph T.src.drawing at hx
      rcases hx with hxV | hxE
      · obtain ⟨e, he, hinc⟩ : ∃ e, e ∈ E(T.src.graph) ∧ T.src.graph.Inc e x := by
          obtain ⟨z, hz, hzx, -⟩ :=
            T.src_isWeaklyAdmissible.isTwoConnected.hasThreeVertices.exists_ne_ne x x
          obtain ⟨D, hD⟩ :=
            T.src_isWeaklyAdmissible.isTwoConnected.connected.exists_isPath hxV hz
          obtain ⟨e, heD, hinc⟩ :=
            hD.isWalk.exists_inc_source (hD.ne_nil (Ne.symm hzx))
          exact ⟨e, hD.edge_mem heD, hinc⟩
        by_cases heOuter : e ∈ E(T.str.outerGraph)
        · apply Or.inr
          apply Graph.vertexSet_subset_pointSet
          have hOle : T.str.outerGraph.map T.src.pos ≤ T.src.graph :=
            T.str.outerGraph_le.map T.src.pos
          exact ((hOle.inc_congr (by rwa [Graph.edgeSet_map])).2 hinc).vertex_mem
        · apply Or.inl
          apply Graph.vertexSet_subset_pointSet
          exact ⟨e, he, heOuter, hinc⟩
      · obtain ⟨e, he, hxe⟩ := Set.mem_iUnion₂.1 hxE
        by_cases heOuter : e ∈ E(T.str.outerGraph)
        · exact Or.inr (Graph.edgeArc_subset_pointSet (by
            rw [Graph.edgeSet_map]
            exact heOuter) hxe)
        · apply Or.inl
          exact Graph.edgeArc_subset_pointSet (by
            obtain ⟨u, v, huv⟩ := T.src.graph.exists_isLink_of_mem_edgeSet he
            exact ⟨u, v, ⟨⟨huv, heOuter⟩,
              ⟨e, he, heOuter, huv.inc_left⟩, ⟨e, he, heOuter, huv.inc_right⟩⟩⟩) hxe
    · exact Set.union_subset
        (Graph.pointSet_mono T.sourceNonboundaryGraph_le)
        T.src.outerSet_subset_skeletonSet
  exact hdecomp.trans (congrArg (pointSet T.sourceNonboundaryGraph T.src.drawing ∪ ·)
    T.src_isWeaklyAdmissible.outerSet_eq)

theorem GeneratedPair.isCompact_sourceNonboundaryGraph
    (T : GeneratedPair S₀ srcOuter srcDom tgtOuter tgtDom) :
    IsCompact (pointSet T.sourceNonboundaryGraph T.src.drawing) :=
  (T.src.isDrawing.mono T.sourceNonboundaryGraph_le).isCompact_pointSet

/-- Inside the open Jordan domain, avoiding the compact nonboundary-edge carrier is equivalent
to avoiding the whole current skeleton; the remaining part of the latter is the outer curve. -/
theorem GeneratedPair.source_cellsAbsorbIn_nonboundary
    (T : GeneratedPair S₀ srcOuter srcDom tgtOuter tgtDom) :
    CellsAbsorbIn (srcDom \ srcOuter)
      (pointSet T.sourceNonboundaryGraph T.src.drawing)
      {A | ∃ F ∈ T.str.faces, A = T.src.cell F} := by
  intro N hND hN hNdisj R hR hmeet
  apply (T.src_isCellDecomposition.cellsAbsorb T.src_isFaceJordan)
    N hN ?_ R hR hmeet
  rw [Set.disjoint_left]
  intro x hxN hxSkel
  rw [T.skeletonSet_eq_sourceNonboundaryGraph_union] at hxSkel
  rcases hxSkel with hxCore | hxOuter
  · exact Set.disjoint_left.1 hNdisj hxN hxCore
  · exact (hND hxN).2 hxOuter

/-- Every point of the open source domain outside the compact nonboundary-edge carrier lies in
one current source face. -/
theorem GeneratedPair.exists_source_face_of_mem_interior_notMem_nonboundary
    (T : GeneratedPair S₀ srcOuter srcDom tgtOuter tgtDom) {x : Plane}
    (hx : x ∈ srcDom \ srcOuter)
    (hxCore : x ∉ pointSet T.sourceNonboundaryGraph T.src.drawing) :
    ∃ R ∈ {A : Set Plane | ∃ F ∈ T.str.faces, A = T.src.cell F}, x ∈ R := by
  have hxSkel : x ∉ T.src.skeletonSet := by
    rw [T.skeletonSet_eq_sourceNonboundaryGraph_union]
    rintro (hcore | houter)
    · exact hxCore hcore
    · exact hx.2 houter
  have hxDom : x ∈ ⋃ σ ∈ T.str.cells, T.src.cell σ := by
    rw [T.src_isCellDecomposition.iUnion_eq]
    exact hx.1
  obtain ⟨σ, hσ, hxσ⟩ := Set.mem_iUnion₂.1 hxDom
  have hσFace : σ ∈ T.str.faces := by
    rcases hσ with (hv | he) | hface
    · exact absurd (T.src.cell_subset_skeletonSet (Or.inl hv) hxσ) hxSkel
    · exact absurd (T.src.cell_subset_skeletonSet (Or.inr he) hxσ) hxSkel
    · exact hface
  exact ⟨T.src.cell σ, ⟨σ, hσFace, rfl⟩, hxσ⟩

/-- A fresh strongly accessible boundary anchor is accessible from its unique incident current
source face.  Compactness, absorption, and coverage are all discharged from the generated-pair
invariants; the three hypotheses are exactly the data maintained by the prescribed ear order. -/
theorem GeneratedPair.source_polyAccessible_of_fresh
    (T : GeneratedPair S₀ srcOuter srcDom tgtOuter tgtDom)
    {F : γ} {x : Plane}
    (hstrong : StronglyAccessible (srcDom \ srcOuter) x)
    (hfresh : x ∉ pointSet T.sourceNonboundaryGraph T.src.drawing)
    (hunique : ∀ R ∈ {A : Set Plane | ∃ Z ∈ T.str.faces, A = T.src.cell Z},
      x ∈ closure R → R = T.src.cell F) :
    PolyAccessible (T.src.cell F) x := by
  exact polyAccessible_of_stronglyAccessible_in hstrong
    T.isCompact_sourceNonboundaryGraph hfresh T.source_cellsAbsorbIn_nonboundary
    (fun _ hy hycore =>
      T.exists_source_face_of_mem_interior_notMem_nonboundary hy hycore) hunique

/-- A point in the closure of a current source face is polygonally accessible whenever it is
off the wild outer curve.  The polygonal graph used by `polygonal_side_accessibility` is the
current skeleton with its outer edges deleted; adjoining the compact outer curve recovers the
whole source skeleton. -/
theorem GeneratedPair.source_polyAccessible_of_notMem_outer
    (T : GeneratedPair S₀ srcOuter srcDom tgtOuter tgtDom)
    {F : γ} {x : Plane} (hF : F ∈ T.str.faces) (hx : x ∈ closure (T.src.cell F))
    (hxOuter : x ∉ srcOuter) : PolyAccessible (T.src.cell F) x := by
  let G := T.src.graph.deleteEdges E(T.str.outerGraph)
  let O := T.str.outerGraph.map T.src.pos
  have hOle : O ≤ T.src.graph := T.str.outerGraph_le.map T.src.pos
  have hGunion : G.union O = T.src.graph := by
    apply Graph.eq_of_le_of_subset_subset (Graph.union_le Graph.deleteEdges_le hOle)
    · intro z hz
      exact Or.inl (by rwa [Graph.vertexSet_deleteEdges])
    · intro e he
      by_cases heOuter : e ∈ E(T.str.outerGraph)
      · exact Or.inr (by rwa [Graph.edgeSet_map])
      · exact Or.inl (Graph.mem_edgeSet_deleteEdges_iff.2 ⟨he, heOuter⟩)
  have hK : T.src.skeletonSet = pointSet G T.src.drawing ∪ srcOuter := by
    change pointSet T.src.graph T.src.drawing = _
    rw [← hGunion, Graph.pointSet_union]
    change pointSet G T.src.drawing ∪ T.src.outerSet = _
    rw [T.src_isWeaklyAdmissible.outerSet_eq]
  letI : G.Finite := Graph.Finite.of_le Graph.deleteEdges_le
  have hGdraw : G.IsDrawing T.src.drawing := T.src.isDrawing.mono Graph.deleteEdges_le
  have hGpoly : ∀ e ∈ E(G), IsPolygonal (edgeArc T.src.drawing e) := by
    intro e he
    rw [Graph.mem_edgeSet_deleteEdges_iff] at he
    exact T.src_isWeaklyAdmissible.isPolygonal he.1 he.2
  let cells : Set (Set Plane) := {A | ∃ Z ∈ T.str.faces, A = T.src.cell Z}
  have hFcells : T.src.cell F ∈ cells := ⟨F, hF, rfl⟩
  have hdisj : Disjoint (T.src.cell F) T.src.skeletonSet :=
    T.src.disjoint_cell_skeletonSet T.src_isCellDecomposition hF
  letI : O.Finite := Graph.Finite.of_le hOle
  have houterCompact : IsCompact srcOuter := by
    rw [← T.src_isWeaklyAdmissible.outerSet_eq]
    exact T.src.isCompact_skeletonSet.of_isClosed_subset
      (T.src.isDrawing.mono hOle).isClosed_pointSet T.src.outerSet_subset_skeletonSet
  exact Graph.polygonal_side_accessibility hGdraw hGpoly
    houterCompact hK (T.src_isCellDecomposition.cellsAbsorb T.src_isFaceJordan)
    hFcells hdisj hx hxOuter

/-- The two ways a source endpoint is ready for a reverse ear: it is off the wild curve, or it
is a fresh strongly accessible anchor incident with one prescribed current face. -/
def GeneratedPair.SourceEndpointReady
    (T : GeneratedPair S₀ srcOuter srcDom tgtOuter tgtDom) (F : γ) (x : Plane) : Prop :=
  x ∉ srcOuter ∨
    StronglyAccessible (srcDom \ srcOuter) x ∧
      x ∉ pointSet T.sourceNonboundaryGraph T.src.drawing ∧
      ∀ R ∈ {A : Set Plane | ∃ Z ∈ T.str.faces, A = T.src.cell Z},
        x ∈ closure R → R = T.src.cell F

/-- The two genuinely evolving obligations at a wild-boundary endpoint: no nonboundary edge
has reached it yet, and the next ear's face is its unique incident current source face. -/
def GeneratedPair.SourceEndpointFreshCombinatorics
    (T : GeneratedPair S₀ srcOuter srcDom tgtOuter tgtDom) (F : γ) (x : Plane) : Prop :=
  x ∈ srcOuter →
    x ∉ pointSet T.sourceNonboundaryGraph T.src.drawing ∧
      ∀ R ∈ {A : Set Plane | ∃ Z ∈ T.str.faces, A = T.src.cell Z},
        x ∈ closure R → R = T.src.cell F

/-- The remaining prescribed-ear combinatorics after boundary anchoring has supplied strong
accessibility: both outer endpoints are fresh and incident with the selected face alone. -/
def TargetEarFreshCombinatorics [Infinite γ]
    (P : GeneratedPair S₀ srcOuter srcDom tgtOuter tgtDom)
    (H : Graph Plane γ) (Hdraw : γ → ℝ → Plane) : Prop :=
  ∀ (B : Graph Plane γ) (a b : Plane) (D : List γ), B.IsTwoConnected → B ≤ H →
    H.IsPath a D b → a ≠ b → a ∈ V(B) → b ∈ V(B) →
    (∀ y ∈ H.walkVertices a D, y ≠ a → y ≠ b → y ∉ V(B)) →
    (∀ g ∈ D, g ∉ E(B)) →
    ∀ (T : GeneratedPair S₀ srcOuter srcDom tgtOuter tgtDom) (par : γ → γ),
      IsTargetPartialTransferOf T P B Hdraw par →
      ∀ w : TargetSideEarStepData T B H Hdraw a b D,
        T.SourceEndpointFreshCombinatorics w.splitData.face
            (T.src.pos w.splitData.source) ∧
        T.SourceEndpointFreshCombinatorics w.splitData.face
            (T.src.pos w.splitData.target)

/-- The relative no-new-incidence boundary condition, together with the static two-branch
invariant of generated outer graphs, supplies all reverse-ear fresh combinatorics. -/
theorem targetEarFreshCombinatorics_of_noNewNonouterIncidence_of_outerIncidenceAtMostTwo
    [Infinite γ]
    (P : GeneratedPair S₀ srcOuter srcDom tgtOuter tgtDom)
    {H : Graph Plane γ} {Hdraw : γ → ℝ → Plane}
    (hH : IsSourceExtension P.tgt tgtOuter tgtDom H Hdraw)
    (hnoNew : NoNewNonouterIncidenceAtBoundary
      P.tgt.skeletonSet H Hdraw tgtOuter)
    (htwo : ∀ (S : CellStructure γ), GeneratedStructure S₀ S →
      S.OuterIncidenceAtMostTwoEverywhere) :
    TargetEarFreshCombinatorics P H Hdraw := by
  intro B a b D hB hBH hpath hab haB hbB hint hnew T par hT w
  obtain ⟨hsourceOuterOnly, htargetOuterOnly⟩ :=
    targetEarEndpointsOuterOnly_of_noNewNonouterIncidence P hH hnoNew hBH hpath hab
      haB hbB hnew hT w
  let d := w.splitData
  have hsourceSub : T.str.sub d.source d.face :=
    d.sub_face.2 (Or.inr (Or.inl d.source_mem_cells₁))
  have htargetSub : T.str.sub d.target d.face :=
    d.sub_face.2 (Or.inr (Or.inl d.target_mem_cells₁))
  have htwoT := htwo T.str T.generated
  constructor
  · intro hx
    have houter : T.str.OuterOnlyAt d.source := hsourceOuterOnly hx
    exact ⟨T.source_pos_notMem_nonboundaryGraph_of_outerOnlyAt d.source_mem_skel houter,
      T.unique_source_face_of_outerOnly d.source_mem_skel d.face_mem hsourceSub
        houter (htwoT d.source)⟩
  · intro hx
    have houter : T.str.OuterOnlyAt d.target := htargetOuterOnly hx
    exact ⟨T.source_pos_notMem_nonboundaryGraph_of_outerOnlyAt d.target_mem_skel houter,
      T.unique_source_face_of_outerOnly d.target_mem_skel d.face_mem htargetSub
        houter (htwoT d.target)⟩

/-- Global uniqueness is a sufficient special case of the relative no-new-incidence
condition. -/
theorem targetEarFreshCombinatorics_of_nonouterIncidenceUnique_of_outerIncidenceAtMostTwo
    [Infinite γ]
    (P : GeneratedPair S₀ srcOuter srcDom tgtOuter tgtDom)
    {H : Graph Plane γ} {Hdraw : γ → ℝ → Plane}
    (hH : IsSourceExtension P.tgt tgtOuter tgtDom H Hdraw)
    (hunique : NonouterIncidenceUniqueAtBoundary H Hdraw tgtOuter)
    (htwo : ∀ (S : CellStructure γ), GeneratedStructure S₀ S →
      S.OuterIncidenceAtMostTwoEverywhere) :
    TargetEarFreshCombinatorics P H Hdraw :=
  targetEarFreshCombinatorics_of_noNewNonouterIncidence_of_outerIncidenceAtMostTwo
    P hH (hunique.noNew P.tgt.skeletonSet) htwo

/-- The relative no-new-incidence condition and an outer cycle on the base structure supply
the reverse-ear fresh combinatorics. -/
theorem targetEarFreshCombinatorics_of_noNewNonouterIncidence_of_outerCycle [Infinite γ]
    (P : GeneratedPair S₀ srcOuter srcDom tgtOuter tgtDom)
    {H : Graph Plane γ} {Hdraw : γ → ℝ → Plane}
    (hH : IsSourceExtension P.tgt tgtOuter tgtDom H Hdraw)
    (hnoNew : NoNewNonouterIncidenceAtBoundary
      P.tgt.skeletonSet H Hdraw tgtOuter)
    (hcycle : S₀.OuterEdgesFormCycle) :
    TargetEarFreshCombinatorics P H Hdraw :=
  targetEarFreshCombinatorics_of_noNewNonouterIncidence_of_outerIncidenceAtMostTwo
    P hH hnoNew fun _ h => h.outerIncidenceAtMostTwoEverywhere hcycle

/-- The preceding reverse-ear combinatorics follows from the natural base invariant that the
distinguished outer edges form one simple cycle. -/
theorem targetEarFreshCombinatorics_of_nonouterIncidenceUnique_of_outerCycle [Infinite γ]
    (P : GeneratedPair S₀ srcOuter srcDom tgtOuter tgtDom)
    {H : Graph Plane γ} {Hdraw : γ → ℝ → Plane}
    (hH : IsSourceExtension P.tgt tgtOuter tgtDom H Hdraw)
    (hunique : NonouterIncidenceUniqueAtBoundary H Hdraw tgtOuter)
    (hcycle : S₀.OuterEdgesFormCycle) :
    TargetEarFreshCombinatorics P H Hdraw :=
  targetEarFreshCombinatorics_of_noNewNonouterIncidence_of_outerCycle
    P hH (hunique.noNew P.tgt.skeletonSet) hcycle

/-- The combinatorial/anchoring invariant still required from the prescribed target ear order:
both source endpoints selected by every nontrivial target ear are ready in the preceding sense. -/
def TargetEarFreshInvariant [Infinite γ]
    (P : GeneratedPair S₀ srcOuter srcDom tgtOuter tgtDom)
    (H : Graph Plane γ) (Hdraw : γ → ℝ → Plane) : Prop :=
  ∀ (B : Graph Plane γ) (a b : Plane) (D : List γ), B.IsTwoConnected → B ≤ H →
    H.IsPath a D b → a ≠ b → a ∈ V(B) → b ∈ V(B) →
    (∀ y ∈ H.walkVertices a D, y ≠ a → y ≠ b → y ∉ V(B)) →
    (∀ g ∈ D, g ∉ E(B)) →
    ∀ (T : GeneratedPair S₀ srcOuter srcDom tgtOuter tgtDom) (par : γ → γ),
      IsTargetPartialTransferOf T P B Hdraw par →
      ∀ w : TargetSideEarStepData T B H Hdraw a b D,
        T.SourceEndpointReady w.splitData.face (T.src.pos w.splitData.source) ∧
        T.SourceEndpointReady w.splitData.face (T.src.pos w.splitData.target)

/-- Relative anchoring of new ambient boundary edges and the remaining fresh-incidence
combinatorics together give the complete reverse-ear readiness invariant. -/
theorem targetEarFreshInvariant_of_newBoundaryAnchored [Infinite γ]
    (P : GeneratedPair S₀ srcOuter srcDom tgtOuter tgtDom)
    (H : Graph Plane γ) (Hdraw : γ → ℝ → Plane)
    (hH : IsSourceExtension P.tgt tgtOuter tgtDom H Hdraw)
    (hanchor : NewTargetBoundaryAnchored P P.tgt.skeletonSet H Hdraw)
    (hcomb : TargetEarFreshCombinatorics P H Hdraw) :
    TargetEarFreshInvariant P H Hdraw := by
  intro B a b D hB hBH hpath hab haB hbB hint hnew T par hT w
  obtain ⟨hstrongₛ, hstrongₜ⟩ :=
    targetEarEndpointStronglyAccessible_of_newBoundaryAnchored
      hH hanchor hBH hnew hpath hab hT w
  obtain ⟨hcombₛ, hcombₜ⟩ :=
    hcomb B a b D hB hBH hpath hab haB hbB hint hnew T par hT w
  constructor
  · by_cases hx : T.src.pos w.splitData.source ∈ srcOuter
    · obtain ⟨hfresh, hunique⟩ := hcombₛ hx
      exact Or.inr ⟨hstrongₛ hx, hfresh, hunique⟩
    · exact Or.inl hx
  · by_cases hx : T.src.pos w.splitData.target ∈ srcOuter
    · obtain ⟨hfresh, hunique⟩ := hcombₜ hx
      exact Or.inr ⟨hstrongₜ hx, hfresh, hunique⟩
    · exact Or.inl hx

/-- Anchoring every nonouter boundary edge is a sufficient special case of relative
new-edge anchoring. -/
theorem targetEarFreshInvariant_of_boundaryAnchored [Infinite γ]
    (P : GeneratedPair S₀ srcOuter srcDom tgtOuter tgtDom)
    (H : Graph Plane γ) (Hdraw : γ → ℝ → Plane)
    (hH : IsSourceExtension P.tgt tgtOuter tgtDom H Hdraw)
    (hanchor : TargetBoundaryAnchored P H Hdraw)
    (hcomb : TargetEarFreshCombinatorics P H Hdraw) :
    TargetEarFreshInvariant P H Hdraw :=
  targetEarFreshInvariant_of_newBoundaryAnchored
    P H Hdraw hH (hanchor.new P.tgt.skeletonSet) hcomb

/-- Both source endpoints of every nontrivial target ear are polygonally accessible from the
source face selected by that ear.  This is the geometric invariant direction (b) must maintain:
off the wild curve it follows from polygonal-side accessibility, while a fresh wild-boundary
endpoint is supplied by `polyAccessible_of_stronglyAccessible`. -/
def TargetEarEndpointAccessibility [Infinite γ]
    (P : GeneratedPair S₀ srcOuter srcDom tgtOuter tgtDom)
    (H : Graph Plane γ) (Hdraw : γ → ℝ → Plane) : Prop :=
  ∀ (B : Graph Plane γ) (a b : Plane) (D : List γ), B.IsTwoConnected → B ≤ H →
    H.IsPath a D b → a ≠ b → a ∈ V(B) → b ∈ V(B) →
    (∀ y ∈ H.walkVertices a D, y ≠ a → y ≠ b → y ∉ V(B)) →
    (∀ g ∈ D, g ∉ E(B)) →
    ∀ (T : GeneratedPair S₀ srcOuter srcDom tgtOuter tgtDom) (par : γ → γ),
      IsTargetPartialTransferOf T P B Hdraw par →
      ∀ w : TargetSideEarStepData T B H Hdraw a b D,
        PolyAccessible (T.src.cell w.splitData.face) (T.src.pos w.splitData.source) ∧
        PolyAccessible (T.src.cell w.splitData.face) (T.src.pos w.splitData.target)

/-- The fresh-anchor invariant implies the endpoint-accessibility invariant: the off-curve
branch uses polygonal-side accessibility, and the fresh branch uses the compact carrier and
unique-face theorem above. -/
theorem targetEarEndpointAccessibility_of_freshInvariant [Infinite γ]
    (P : GeneratedPair S₀ srcOuter srcDom tgtOuter tgtDom)
    (H : Graph Plane γ) (Hdraw : γ → ℝ → Plane)
    (hfresh : TargetEarFreshInvariant P H Hdraw) :
    TargetEarEndpointAccessibility P H Hdraw := by
  intro B a b D hB hBH hpath hab haB hbB hint hnew T par hT w
  obtain ⟨hsourceReady, htargetReady⟩ :=
    hfresh B a b D hB hBH hpath hab haB hbB hint hnew T par hT w
  let d := w.splitData
  have hsourceSub : T.str.sub d.source d.face :=
    d.sub_face.2 (Or.inr (Or.inl d.source_mem_cells₁))
  have htargetSub : T.str.sub d.target d.face :=
    d.sub_face.2 (Or.inr (Or.inl d.target_mem_cells₁))
  have hsourceClosure : T.src.pos d.source ∈ closure (T.src.cell d.face) := by
    have hsub := T.src_isCellDecomposition.subset_closure
      (T.str.mem_cells_of_mem_vertexSet d.source_mem_skel)
      (T.str.mem_cells_of_mem_faces d.face_mem) hsourceSub
    rw [T.src.cell_vertex d.source_mem_skel] at hsub
    exact hsub (Set.mem_singleton _)
  have htargetClosure : T.src.pos d.target ∈ closure (T.src.cell d.face) := by
    have hsub := T.src_isCellDecomposition.subset_closure
      (T.str.mem_cells_of_mem_vertexSet d.target_mem_skel)
      (T.str.mem_cells_of_mem_faces d.face_mem) htargetSub
    rw [T.src.cell_vertex d.target_mem_skel] at hsub
    exact hsub (Set.mem_singleton _)
  constructor
  · rcases hsourceReady with houter | ⟨hstrong, hnew, hunique⟩
    · exact T.source_polyAccessible_of_notMem_outer d.face_mem hsourceClosure houter
    · exact T.source_polyAccessible_of_fresh hstrong hnew hunique
  · rcases htargetReady with houter | ⟨hstrong, hnew, hunique⟩
    · exact T.source_polyAccessible_of_notMem_outer d.face_mem htargetClosure houter
    · exact T.source_polyAccessible_of_fresh hstrong hnew hunique

/-- Endpoint accessibility supplies the missing source crosscut, after which the already-proved
arc matching and split constructor complete one nontrivial reverse ear. -/
theorem targetEarStepConstruction_of_endpointAccessibility [Infinite γ]
    (P : GeneratedPair S₀ srcOuter srcDom tgtOuter tgtDom)
    (H : Graph Plane γ) (Hdraw : γ → ℝ → Plane)
    (hH : IsSourceExtension P.tgt tgtOuter tgtDom H Hdraw)
    (haccess : TargetEarEndpointAccessibility P H Hdraw) :
    TargetEarStepConstruction P H Hdraw hH := by
  intro B a b D hB hBH hpath hab haB hbB hint hnew T par hT
  obtain ⟨w⟩ := exists_targetSideEarStepData P H Hdraw hH
    B a b D hB hBH hpath hab haB hbB hint hnew T par hT
  obtain ⟨hsource, htarget⟩ :=
    haccess B a b D hB hBH hpath hab haB hbB hint hnew T par hT w
  let d := w.splitData
  have hends : T.src.pos d.source ≠ T.src.pos d.target := fun h =>
    d.source_ne_target (T.src.injOn_pos d.source_mem_skel d.target_mem_skel h)
  obtain ⟨A, hApoly, hAarc, hAsub⟩ :=
    exists_simple_arc_of_polyAccessible
      (T.src_isFaceJordan.isOpen d.face_mem)
      (T.src_isFaceJordan.isConnected d.face_mem).isPreconnected
      hends hsource htarget
  obtain ⟨srcPos, srcDraw, reverseHomeo, hsrc, hsrcEdgePoly⟩ :=
    w.tgtCrosscut.exists_matched_target hApoly hAarc hAsub
      (T.src.disjoint_cell_skeletonSet T.src_isCellDecomposition d.face_mem)
  exact ⟨{
    splitData := d
    srcPos := srcPos
    srcDraw := srcDraw
    tgtPos := w.tgtPos
    tgtDraw := w.tgtDraw
    srcCrosscut := hsrc
    tgtCrosscut := w.tgtCrosscut
    earHomeo := reverseHomeo.symm
    srcEdgePolygonal := hsrcEdgePoly
    tgtEdgePolygonal := w.tgtEdgePolygonal
    tgtEarSet_eq := w.tgtEarSet_eq
    vertexSet_subset := w.vertexSet_subset
  }⟩

/-- One reverse ear follows from the endpoint-accessibility invariant. -/
theorem targetEarStep_of_endpointAccessibility [Infinite γ]
    (P : GeneratedPair S₀ srcOuter srcDom tgtOuter tgtDom)
    (H : Graph Plane γ) (Hdraw : γ → ℝ → Plane)
    (hH : IsSourceExtension P.tgt tgtOuter tgtDom H Hdraw)
    (haccess : TargetEarEndpointAccessibility P H Hdraw) :
    TargetEarStep P H Hdraw :=
  targetEarStep_of_data hH
    (targetEarStepConstruction_of_endpointAccessibility P H Hdraw hH haccess)

/-- One reverse ear follows from the concrete fresh-anchor/unique-face invariant. -/
theorem targetEarStep_of_freshInvariant [Infinite γ]
    (P : GeneratedPair S₀ srcOuter srcDom tgtOuter tgtDom)
    (H : Graph Plane γ) (Hdraw : γ → ℝ → Plane)
    (hH : IsSourceExtension P.tgt tgtOuter tgtDom H Hdraw)
    (hfresh : TargetEarFreshInvariant P H Hdraw) :
    TargetEarStep P H Hdraw :=
  targetEarStep_of_endpointAccessibility P H Hdraw hH
    (targetEarEndpointAccessibility_of_freshInvariant P H Hdraw hfresh)

/-- Explicit output data for the target common-subdivision construction. -/
structure TargetCommonSubdivisionData
    (P : GeneratedPair S₀ srcOuter srcDom tgtOuter tgtDom)
    (H : Graph Plane γ) (Hdraw : γ → ℝ → Plane) where
  /-- The part of `H` supported on the old target skeleton. -/
  graph : Graph Plane γ
  /-- The matched pair after inserting every vertex of `graph`. -/
  pair : GeneratedPair S₀ srcOuter srcDom tgtOuter tgtDom
  /-- The composite parent map from the subdivided pair to `P`. -/
  parent : γ → γ
  /-- The traced graph remains 2-connected. -/
  graph_isTwoConnected : graph.IsTwoConnected
  /-- The traced graph is a subgraph of the given target extension. -/
  graph_le : graph ≤ H
  /-- The refined pair realizes the traced target graph. -/
  isTargetPartialTransferOf : IsTargetPartialTransferOf pair P graph Hdraw parent

/-- Construct the target trace, its matched subdivision, and the composite parent map. -/
noncomputable def targetCommonSubdivisionData [Infinite γ]
    {P : GeneratedPair S₀ srcOuter srcDom tgtOuter tgtDom}
    {H : Graph Plane γ} {Hdraw : γ → ℝ → Plane}
    (hH : IsSourceExtension P.tgt tgtOuter tgtDom H Hdraw) :
    TargetCommonSubdivisionData P H Hdraw := by
  classical
  let K := Graph.traceGraph H Hdraw P.tgt.skeletonSet
  have hKle : K ≤ H := Graph.traceGraph_le _
  letI : H.Finite := hH.finite
  letI : K.Finite := Graph.Finite.of_le hKle
  have hK2 : K.IsTwoConnected :=
    trace_isTwoConnected hH P.tgt_isWeaklyAdmissible.isTwoConnected
  have hvertices : V(K) ⊆ P.tgt.skeletonSet := by
    intro x hx
    rw [Graph.traceGraph_vertexSet] at hx
    exact hx.2
  let w := Classical.choice (GeneratedPair.exists_subdivideTargetSetData P
    (Graph.finite_vertexSet K) hvertices)
  exact {
    graph := K
    pair := w.pair
    parent := w.parent
    graph_isTwoConnected := hK2
    graph_le := hKle
    isTargetPartialTransferOf := {
      refines_src := w.refines_src
      refines_tgt := w.refines_tgt
      sourceSkeletonSet_subset := by
        rw [w.sourceSkeletonSet_eq]
      homeo_eqOn := w.homeo_eqOn
      skeletonSet_eq := w.skeletonSet_eq.trans (trace_pointSet hH).symm
      vertexSet_subset := w.vertexSet_subset
    }
  }

/-- **Step 1 of finite transfer, direction (b): construct the target common subdivision.** -/
theorem targetCommonSubdivision [Infinite γ]
    {P : GeneratedPair S₀ srcOuter srcDom tgtOuter tgtDom}
    {H : Graph Plane γ} {Hdraw : γ → ℝ → Plane}
    (hH : IsSourceExtension P.tgt tgtOuter tgtDom H Hdraw) :
    TargetCommonSubdivision P H Hdraw := by
  let w := targetCommonSubdivisionData hH
  exact ⟨w.graph, w.pair, w.parent, w.graph_isTwoConnected, w.graph_le,
    w.isTargetPartialTransferOf⟩

/-- Iterate a target ear step from a common subdivision through the whole extension graph. -/
theorem targetTransferOfEars [Infinite γ]
    {P : GeneratedPair S₀ srcOuter srcDom tgtOuter tgtDom}
    {H : Graph Plane γ} {Hdraw : γ → ℝ → Plane}
    (hH : IsSourceExtension P.tgt tgtOuter tgtDom H Hdraw)
    (hsub : TargetCommonSubdivision P H Hdraw) (hstep : TargetEarStep P H Hdraw) :
    ∃ (T : GeneratedPair S₀ srcOuter srcDom tgtOuter tgtDom) (par : γ → γ),
      IsTargetPartialTransferOf T P H Hdraw par := by
  haveI := hH.finite
  obtain ⟨K, T₀, par₀, hK, hKH, hbase⟩ := hsub
  refine hH.isTwoConnected.ear_decomposition
    (motive := fun B => ∃ T par, IsTargetPartialTransferOf T P B Hdraw par)
    (fun g x => hH.isDrawing.not_isLoopAt g x) hK hKH ⟨T₀, par₀, hbase⟩ ?_
  rintro B a b D hB - hBH ⟨T, par, hT⟩ hpath hab haB hbB hint
  exact hstep B a b D hB hBH hpath hab haB hbB hint T par hT

/-- Direction (b), assuming only the target ear step. -/
theorem finite_transfer_toward_source_of_targetEarStep [Infinite γ]
    {P : GeneratedPair S₀ srcOuter srcDom tgtOuter tgtDom}
    {H : Graph Plane γ} {Hdraw : γ → ℝ → Plane}
    (hH : IsSourceExtension P.tgt tgtOuter tgtDom H Hdraw)
    (hstep : TargetEarStep P H Hdraw) :
    ∃ (T : GeneratedPair S₀ srcOuter srcDom tgtOuter tgtDom) (par : γ → γ),
      IsTargetTransferOf T P H Hdraw par := by
  obtain ⟨T, par, hT⟩ :=
    targetTransferOfEars hH (targetCommonSubdivision hH) hstep
  have hconnTgt : IsConnected T.tgt.nonboundary := by
    rw [CellStructure.Realization.nonboundary,
      T.tgt_isWeaklyAdmissible.outerSet_eq, hT.skeletonSet_eq]
    exact hH.isConnected
  have hconnSrc : IsConnected T.src.nonboundary :=
    T.homeo.isConnected_nonboundary_iff.2 hconnTgt
  exact ⟨T, par, hT, T.src_isAdmissible hconnSrc, T.tgt_isAdmissible hconnSrc⟩

/-- Direction (b), reduced to the precise geometric endpoint-accessibility invariant maintained
by the prescribed outer-cycle ear order. -/
theorem finite_transfer_toward_source_of_endpointAccessibility [Infinite γ]
    {P : GeneratedPair S₀ srcOuter srcDom tgtOuter tgtDom}
    {H : Graph Plane γ} {Hdraw : γ → ℝ → Plane}
    (hH : IsSourceExtension P.tgt tgtOuter tgtDom H Hdraw)
    (haccess : TargetEarEndpointAccessibility P H Hdraw) :
    ∃ (T : GeneratedPair S₀ srcOuter srcDom tgtOuter tgtDom) (par : γ → γ),
      IsTargetTransferOf T P H Hdraw par :=
  finite_transfer_toward_source_of_targetEarStep hH
    (targetEarStep_of_endpointAccessibility P H Hdraw hH haccess)

/-- Direction (b), reduced to the prescribed ear order's concrete fresh-anchor and
unique-incident-face invariant.  All geometric accessibility and reverse-split construction is
discharged. -/
theorem finite_transfer_toward_source_of_freshInvariant [Infinite γ]
    {P : GeneratedPair S₀ srcOuter srcDom tgtOuter tgtDom}
    {H : Graph Plane γ} {Hdraw : γ → ℝ → Plane}
    (hH : IsSourceExtension P.tgt tgtOuter tgtDom H Hdraw)
    (hfresh : TargetEarFreshInvariant P H Hdraw) :
    ∃ (T : GeneratedPair S₀ srcOuter srcDom tgtOuter tgtDom) (par : γ → γ),
      IsTargetTransferOf T P H Hdraw par :=
  finite_transfer_toward_source_of_endpointAccessibility hH
    (targetEarEndpointAccessibility_of_freshInvariant P H Hdraw hfresh)

/-- Direction (b), with strong accessibility discharged by relative anchoring of new target
boundary edges.  The only remaining hypothesis is the fresh-carrier and unique-face
combinatorics of the ear order. -/
theorem finite_transfer_toward_source_of_newBoundaryAnchored [Infinite γ]
    {P : GeneratedPair S₀ srcOuter srcDom tgtOuter tgtDom}
    {H : Graph Plane γ} {Hdraw : γ → ℝ → Plane}
    (hH : IsSourceExtension P.tgt tgtOuter tgtDom H Hdraw)
    (hanchor : NewTargetBoundaryAnchored P P.tgt.skeletonSet H Hdraw)
    (hcomb : TargetEarFreshCombinatorics P H Hdraw) :
    ∃ (T : GeneratedPair S₀ srcOuter srcDom tgtOuter tgtDom) (par : γ → γ),
      IsTargetTransferOf T P H Hdraw par :=
  finite_transfer_toward_source_of_freshInvariant hH
    (targetEarFreshInvariant_of_newBoundaryAnchored P H Hdraw hH hanchor hcomb)

/-- Anchoring every nonouter target-boundary edge is a sufficient special case. -/
theorem finite_transfer_toward_source_of_boundaryAnchored [Infinite γ]
    {P : GeneratedPair S₀ srcOuter srcDom tgtOuter tgtDom}
    {H : Graph Plane γ} {Hdraw : γ → ℝ → Plane}
    (hH : IsSourceExtension P.tgt tgtOuter tgtDom H Hdraw)
    (hanchor : TargetBoundaryAnchored P H Hdraw)
    (hcomb : TargetEarFreshCombinatorics P H Hdraw) :
    ∃ (T : GeneratedPair S₀ srcOuter srcDom tgtOuter tgtDom) (par : γ → γ),
      IsTargetTransferOf T P H Hdraw par :=
  finite_transfer_toward_source_of_newBoundaryAnchored
    hH (hanchor.new P.tgt.skeletonSet) hcomb

/-- **Finite transfer, direction (b), from relative ambient boundary geometry.**  Boundary
endpoints must be anchored, and a genuinely new nonouter edge must not coexist there with a
nonouter edge already in the current trace.  The abstract base needs one distinguished outer
cycle. -/
theorem finite_transfer_toward_source_of_relativeBoundaryGeometry [Infinite γ]
    {P : GeneratedPair S₀ srcOuter srcDom tgtOuter tgtDom}
    {H : Graph Plane γ} {Hdraw : γ → ℝ → Plane}
    (hH : IsSourceExtension P.tgt tgtOuter tgtDom H Hdraw)
    (hanchor : NewTargetBoundaryAnchored P P.tgt.skeletonSet H Hdraw)
    (hnoNew : NoNewNonouterIncidenceAtBoundary
      P.tgt.skeletonSet H Hdraw tgtOuter)
    (hcycle : S₀.OuterEdgesFormCycle) :
    ∃ (T : GeneratedPair S₀ srcOuter srcDom tgtOuter tgtDom) (par : γ → γ),
      IsTargetTransferOf T P H Hdraw par :=
  finite_transfer_toward_source_of_newBoundaryAnchored hH hanchor
    (targetEarFreshCombinatorics_of_noNewNonouterIncidence_of_outerCycle
      P hH hnoNew hcycle)

/-- **Finite transfer, direction (b), from name-independent ambient boundary geometry.**
Global uniqueness of the incident nonouter edge implies the relative condition used by reverse
ear insertion. -/
theorem finite_transfer_toward_source_of_boundaryGeometry [Infinite γ]
    {P : GeneratedPair S₀ srcOuter srcDom tgtOuter tgtDom}
    {H : Graph Plane γ} {Hdraw : γ → ℝ → Plane}
    (hH : IsSourceExtension P.tgt tgtOuter tgtDom H Hdraw)
    (hanchor : TargetBoundaryAnchored P H Hdraw)
    (hunique : NonouterIncidenceUniqueAtBoundary H Hdraw tgtOuter)
    (hcycle : S₀.OuterEdgesFormCycle) :
    ∃ (T : GeneratedPair S₀ srcOuter srcDom tgtOuter tgtDom) (par : γ → γ),
      IsTargetTransferOf T P H Hdraw par :=
  finite_transfer_toward_source_of_relativeBoundaryGeometry
    hH (hanchor.new P.tgt.skeletonSet)
      (hunique.noNew P.tgt.skeletonSet) hcycle

end Schoenflies


==> anc/P5-kernel-deficit-lean-v6/vendor/schoenflies-lean/Schoenflies/FiniteTransferTargetMesh.lean <==
/-
Copyright (c) 2026 Álvaro Begué. All rights reserved.
Released under Apache 2.0 license as described in the file LICENSE.
Authors: Álvaro Begué
-/
import Schoenflies.FiniteTransferTarget
import Schoenflies.SquareMeshClosed

/-!
# Anchored square meshes supply the boundary anchors for reverse finite transfer

`Schoenflies.TargetBoundaryAnchored` is the fixed geometric input isolated from finite-transfer
direction (b): every nonouter target edge ending on the model curve must end at the image of a
strongly accessible source anchor.

The anchored square mesh was built to have exactly this property.  Its clause 4,
`Schoenflies.squareMesh_inner_edge_at_fresh`, says that every mesh edge which meets the model
curve without lying in it meets the curve at one of the prescribed fresh points.  Thus, if the
fresh list consists of target images of strongly accessible source anchors, the whole boundary
condition follows with no ear-order argument.

## Blueprint

* `Schoenflies.targetBoundaryAnchored_squareMesh` — anchored-square-mesh clause 4 discharges the
  strong-accessibility input of reverse finite transfer.
* `Schoenflies.targetEarFreshCombinatorics_squareMesh_of_outerIncidenceAtMostTwo` — mesh
  uniqueness and the local two-branch property of the generated outer cycle discharge the
  evolving fresh-incidence input.
* `Schoenflies.targetEarFreshCombinatorics_squareMesh_of_outerCycle` — the preceding local
  property follows from one simple-cycle check on the base structure.
* `Schoenflies.isSourceExtension_relabelledSquareMesh_closedSquare` — edge relabelling and all
  fixed mesh clauses reduce the extension interface to the three actual subdivision statements.
* `Schoenflies.finite_transfer_toward_source_relabelledSquareMesh_of_outerCycle` — reverse
  transfer over any infinite abstract cell-name type.
* `Schoenflies.finite_transfer_toward_source_squareMesh` — direction (b) for an anchored square
  mesh, reduced only to the evolving fresh-incidence combinatorics.
* `Schoenflies.finite_transfer_toward_source_squareMesh_of_outerIncidenceAtMostTwo` — the same
  conclusion reduced to propagation of one static outer-cycle invariant.
-/

open Set
open scoped Graph

namespace Schoenflies

open Graph

variable {S₀ : CellStructure Piece} {srcOuter srcDom tgtDom : Set Plane}

/-- At a point of the model curve, two nonouter square-mesh edges cannot both be incident.
Clause 4 first recognizes the point as fresh from either edge, then its uniqueness half
identifies the two pieces. -/
theorem squareMesh_nonouter_incident_eq
    {fresh anchors : List Plane} (hfresh : ∀ z ∈ fresh, z ∈ modelCurve)
    (delta : ℝ) {z : Plane} (hz : z ∈ modelCurve) {P Q : Piece}
    (hP : P ∈ E(squareMesh delta fresh anchors))
    (hQ : Q ∈ E(squareMesh delta fresh anchors))
    (hPinc : (squareMesh delta fresh anchors).Inc P z)
    (hQinc : (squareMesh delta fresh anchors).Inc Q z)
    (hPnot : ¬ edgeArc segmentDrawing P ⊆ modelCurve)
    (hQnot : ¬ edgeArc segmentDrawing Q ⊆ modelCurve) :
    P = Q := by
  have hdraw := squareMesh_isDrawing hfresh delta anchors
  have endpoint_data : ∀ {R : Piece}, R ∈ E(squareMesh delta fresh anchors) →
      (squareMesh delta fresh anchors).Inc R z →
      ¬ edgeArc segmentDrawing R ⊆ modelCurve →
      R ∈ E(squareMesh delta fresh anchors) ∧
        (z = R.1 ∨ z = R.2) ∧ ¬ R.seg ⊆ modelCurve ∧ z ∈ fresh := by
    intro R hR hRinc hRnot
    have hzArc : z ∈ edgeArc segmentDrawing R := hdraw.inc_mem_edgeArc hRinc
    have hzSeg : z ∈ R.seg := by
      rwa [edgeArc_segmentDrawing] at hzArc
    have hmeet : (R.seg ∩ modelCurve).Nonempty := ⟨z, hzSeg, hz⟩
    have hRnotSeg : ¬ R.seg ⊆ modelCurve := by
      simpa only [edgeArc_segmentDrawing] using hRnot
    obtain ⟨w, hwFresh, hinter, hwEnd, -⟩ :=
      squareMesh_inner_edge_at_fresh hfresh delta hR hmeet hRnotSeg
    have hzw : z = w := by
      have : z ∈ ({w} : Set Plane) := hinter ▸ ⟨hzSeg, hz⟩
      simpa only [Set.mem_singleton_iff] using this
    exact ⟨hR, hzw ▸ hwEnd, hRnotSeg, hzw ▸ hwFresh⟩
  have hPd := endpoint_data hP hPinc hPnot
  have hQd := endpoint_data hQ hQinc hQnot
  obtain ⟨R, hR, huniq⟩ :=
    squareMesh_unique_inner_edge hfresh delta anchors hPd.2.2.2
  exact (huniq P ⟨hPd.1, hPd.2.1, hPd.2.2.1⟩).trans
    (huniq Q ⟨hQd.1, hQd.2.1, hQd.2.2.1⟩).symm

/-- The name-independent form of square-mesh clause 4: at a point of the model curve there is
at most one incident mesh edge which is not contained in the curve. -/
theorem nonouterIncidenceUniqueAtBoundary_squareMesh
    {fresh anchors : List Plane} (hfresh : ∀ z ∈ fresh, z ∈ modelCurve)
    (delta : ℝ) :
    NonouterIncidenceUniqueAtBoundary
      (squareMesh delta fresh anchors) segmentDrawing modelCurve := by
  intro z P Q hz hP hQ hPinc hQinc hPnot hQnot
  exact squareMesh_nonouter_incident_eq hfresh delta hz hP hQ hPinc hQinc hPnot hQnot

/-- The edges of any finite graph can be injectively renamed into an infinite type while
avoiding a prescribed finite set of names. -/
theorem exists_finiteGraph_edgeRelabeling_avoiding
    {β : Type*} (γ : Type*) [Infinite γ] (H : Graph Plane β) [H.Finite]
    (used : Set γ) (hused : used.Finite) :
    ∃ name : β → γ, InjOn name E(H) ∧ ∀ e ∈ E(H), name e ∉ used := by
  classical
  obtain ⟨freshName, hfreshName, havoid⟩ :=
    exists_injective_avoiding used hused E(H)
  let fallback : γ := Classical.choice (inferInstance : Nonempty γ)
  let name : β → γ := fun e =>
    if he : e ∈ E(H) then freshName ⟨e, he⟩ else fallback
  refine ⟨name, ?_, ?_⟩
  · intro e he g hg heg
    have hnames : freshName (⟨e, he⟩ : E(H)) = freshName ⟨g, hg⟩ := by
      dsimp only [name] at heg
      rw [dif_pos he, dif_pos hg] at heg
      exact heg
    exact congrArg Subtype.val (hfreshName hnames)
  · intro e he
    dsimp only [name]
    rw [dif_pos he]
    exact havoid (⟨e, he⟩ : E(H))

/-- A finite square mesh can have all of its edges injectively renamed into any infinite cell
name type, avoiding any prescribed finite set of names. -/
theorem exists_squareMesh_edgeRelabeling_avoiding (γ : Type*) [Infinite γ]
    (delta : ℝ) (fresh anchors : List Plane) (used : Set γ) (hused : used.Finite) :
    ∃ name : Piece → γ, InjOn name E(squareMesh delta fresh anchors) ∧
      ∀ e ∈ E(squareMesh delta fresh anchors), name e ∉ used :=
  exists_finiteGraph_edgeRelabeling_avoiding γ (squareMesh delta fresh anchors) used hused

/-- A relabelled square mesh is finite. -/
theorem squareMesh_relabelEdges_finite {γ : Type*}
    (delta : ℝ) (fresh anchors : List Plane) (name : Piece → γ)
    (hname : InjOn name E(squareMesh delta fresh anchors)) :
    ((squareMesh delta fresh anchors).relabelEdges name hname).Finite :=
  Graph.Finite.relabelEdges hname

/-- The straight-line square-mesh drawing transports to the new edge names. -/
theorem squareMesh_relabelEdges_isDrawing {γ : Type*}
    {fresh anchors : List Plane} (hfresh : ∀ z ∈ fresh, z ∈ modelCurve)
    (delta : ℝ) (name : Piece → γ)
    (hname : InjOn name E(squareMesh delta fresh anchors)) :
    Graph.IsDrawing ((squareMesh delta fresh anchors).relabelEdges name hname)
      ((squareMesh delta fresh anchors).relabelDrawing name segmentDrawing) :=
  (squareMesh_isDrawing hfresh delta anchors).relabelEdges hname

/-- Relabelling does not change the geometric carrier of the square mesh. -/
theorem squareMesh_pointSet_relabelEdges {γ : Type*}
    (delta : ℝ) (fresh anchors : List Plane) (name : Piece → γ)
    (hname : InjOn name E(squareMesh delta fresh anchors)) :
    Graph.pointSet ((squareMesh delta fresh anchors).relabelEdges name hname)
        ((squareMesh delta fresh anchors).relabelDrawing name segmentDrawing) =
      Graph.pointSet (squareMesh delta fresh anchors) segmentDrawing :=
  Graph.pointSet_relabelEdges hname

/-- The relabelled mesh remains 2-connected under the same density hypotheses. -/
theorem squareMesh_relabelEdges_isTwoConnected {γ : Type*}
    {fresh anchors : List Plane} (hfresh : ∀ z ∈ fresh, z ∈ modelCurve)
    {delta : ℝ} (hdense : FreshDense fresh delta) (hdelta : delta < 4)
    (name : Piece → γ) (hname : InjOn name E(squareMesh delta fresh anchors)) :
    ((squareMesh delta fresh anchors).relabelEdges name hname).IsTwoConnected :=
  (squareMesh_isTwoConnected hfresh hdense hdelta anchors).relabelEdges hname

/-- Every square-mesh edge is either contained in the model curve or is a polygonal edge whose
nonvertex points avoid that curve.  A nonouter edge can meet the curve only at its unique fresh
endpoint, and that endpoint is a graph vertex. -/
theorem squareMesh_edge_dichotomy
    {fresh anchors : List Plane} (hfresh : ∀ z ∈ fresh, z ∈ modelCurve)
    (delta : ℝ) {dom : Set Plane}
    (hpointSet : Graph.pointSet (squareMesh delta fresh anchors) segmentDrawing ⊆ dom) :
    ∀ ⦃f⦄, f ∈ E(squareMesh delta fresh anchors) →
      edgeArc segmentDrawing f ⊆ modelCurve ∨
        (IsPolygonal (edgeArc segmentDrawing f) ∧
          edgeArc segmentDrawing f \ V(squareMesh delta fresh anchors) ⊆
            dom \ modelCurve) := by
  intro f hf
  by_cases hout : edgeArc segmentDrawing f ⊆ modelCurve
  · exact Or.inl hout
  · refine Or.inr ⟨?_, ?_⟩
    · rw [edgeArc_segmentDrawing]
      exact isPolygonal_segment _ _
    · intro x hx
      refine ⟨hpointSet (Graph.edgeArc_subset_pointSet hf hx.1), ?_⟩
      intro hxOuter
      have hxSeg : x ∈ f.seg := by
        rw [← edgeArc_segmentDrawing]
        exact hx.1
      have hnotSeg : ¬ f.seg ⊆ modelCurve := by
        simpa only [edgeArc_segmentDrawing] using hout
      obtain ⟨z, -, hinter, hzEnd, -⟩ :=
        squareMesh_inner_edge_at_fresh hfresh delta hf ⟨x, hxSeg, hxOuter⟩ hnotSeg
      have hxz : x = z := by
        have : x ∈ ({z} : Set Plane) := hinter ▸ ⟨hxSeg, hxOuter⟩
        simpa only [Set.mem_singleton_iff] using this
      obtain ⟨-, -, hlink⟩ := (squareMesh_isDrawing hfresh delta anchors).edge_param hf
      apply hx.2
      rw [hxz]
      rcases hzEnd with rfl | rfl
      · simpa [segmentDrawing] using hlink.left_mem
      · simpa [segmentDrawing] using hlink.right_mem

/-- Assemble the relabelled square mesh as a target extension from hypotheses stated entirely
against the original `Piece`-named mesh.  Finiteness, planarity, 2-connectivity, and every
geometric carrier equality are transported automatically. -/
theorem isSourceExtension_relabelledSquareMesh
    {γ : Type*} {Sbase : CellStructure γ}
    {srcOuter srcDom tgtDom : Set Plane}
    (P : GeneratedPair Sbase srcOuter srcDom modelCurve tgtDom)
    {fresh anchors : List Plane} (hfresh : ∀ z ∈ fresh, z ∈ modelCurve)
    {delta : ℝ} (hdense : FreshDense fresh delta) (hdelta : delta < 4)
    (name : Piece → γ) (hname : InjOn name E(squareMesh delta fresh anchors))
    (hvertices : V(P.tgt.graph) ⊆ V(squareMesh delta fresh anchors))
    (hskeleton : P.tgt.skeletonSet ⊆
      Graph.pointSet (squareMesh delta fresh anchors) segmentDrawing)
    (hedge : ∀ ⦃e : γ⦄, e ∈ E(P.str.skel) → ∀ ⦃f : Piece⦄,
      f ∈ E(squareMesh delta fresh anchors) →
      (edgeArc segmentDrawing f ∩
        (P.tgt.cell e \ V(squareMesh delta fresh anchors))).Nonempty →
      edgeArc segmentDrawing f ⊆ edgeArc P.tgt.drawing e)
    (hpointSet : Graph.pointSet (squareMesh delta fresh anchors) segmentDrawing ⊆ tgtDom)
    (hdichotomy : ∀ ⦃f⦄, f ∈ E(squareMesh delta fresh anchors) →
      edgeArc segmentDrawing f ⊆ modelCurve ∨
        (IsPolygonal (edgeArc segmentDrawing f) ∧
          edgeArc segmentDrawing f \ V(squareMesh delta fresh anchors) ⊆
            tgtDom \ modelCurve))
    (hconnected : IsConnected
      (Graph.pointSet (squareMesh delta fresh anchors) segmentDrawing \ modelCurve)) :
    IsSourceExtension P.tgt modelCurve tgtDom
      ((squareMesh delta fresh anchors).relabelEdges name hname)
      ((squareMesh delta fresh anchors).relabelDrawing name segmentDrawing) where
  finite := squareMesh_relabelEdges_finite delta fresh anchors name hname
  isDrawing := squareMesh_relabelEdges_isDrawing hfresh delta name hname
  isTwoConnected := squareMesh_relabelEdges_isTwoConnected hfresh hdense hdelta name hname
  vertexSet_subset := by
    rw [Graph.vertexSet_relabelEdges]
    exact hvertices
  skeletonSet_subset := by
    rw [squareMesh_pointSet_relabelEdges]
    exact hskeleton
  edge_subset := by
    intro e he d hd hmeet
    obtain ⟨f, hf, rfl⟩ := hd
    rw [Graph.edgeArc_relabelDrawing hname hf, Graph.vertexSet_relabelEdges] at hmeet
    rw [Graph.edgeArc_relabelDrawing hname hf]
    exact hedge he hf hmeet
  pointSet_subset := by
    rw [squareMesh_pointSet_relabelEdges]
    exact hpointSet
  edge_dichotomy := by
    intro d hd
    obtain ⟨f, hf, rfl⟩ := hd
    rw [Graph.edgeArc_relabelDrawing hname hf, Graph.vertexSet_relabelEdges]
    exact hdichotomy hf
  isConnected := by
    rw [squareMesh_pointSet_relabelEdges]
    exact hconnected

/-- For the model closed square, the square-mesh construction itself supplies the domain
containment, edge dichotomy, connected complement, planarity, and 2-connectivity.  A caller only
has to say that the current target skeleton is subdivided by the mesh. -/
theorem isSourceExtension_relabelledSquareMesh_closedSquare
    {γ : Type*} {Sbase : CellStructure γ} {srcOuter srcDom : Set Plane}
    (P : GeneratedPair Sbase srcOuter srcDom modelCurve (Plane.closedSquare 0 1))
    {fresh anchors : List Plane} (hfresh : ∀ z ∈ fresh, z ∈ modelCurve)
    {delta : ℝ} (hdense : FreshDense fresh delta) (hdelta : delta < 4)
    (name : Piece → γ) (hname : InjOn name E(squareMesh delta fresh anchors))
    (hvertices : V(P.tgt.graph) ⊆ V(squareMesh delta fresh anchors))
    (hskeleton : P.tgt.skeletonSet ⊆
      Graph.pointSet (squareMesh delta fresh anchors) segmentDrawing)
    (hedge : ∀ ⦃e : γ⦄, e ∈ E(P.str.skel) → ∀ ⦃f : Piece⦄,
      f ∈ E(squareMesh delta fresh anchors) →
      (edgeArc segmentDrawing f ∩
        (P.tgt.cell e \ V(squareMesh delta fresh anchors))).Nonempty →
      edgeArc segmentDrawing f ⊆ edgeArc P.tgt.drawing e) :
    IsSourceExtension P.tgt modelCurve (Plane.closedSquare 0 1)
      ((squareMesh delta fresh anchors).relabelEdges name hname)
      ((squareMesh delta fresh anchors).relabelDrawing name segmentDrawing) := by
  have hpoint := squareMesh_pointSet_subset hfresh delta anchors
  obtain ⟨z, hz, -, -, -⟩ := exists_two_distinct_fresh_of_freshDense hdense hdelta
  exact isSourceExtension_relabelledSquareMesh P hfresh hdense hdelta name hname
    hvertices hskeleton hedge hpoint (squareMesh_edge_dichotomy hfresh delta hpoint)
    (squareMesh_isConnected_diff hfresh delta anchors hz)

/-- An anchored square mesh satisfies the fixed boundary-anchor condition for reverse finite
transfer.  The only hypothesis beyond membership in the model curve is the one the stage
constructor records: every prescribed fresh target point pulls back to a strongly accessible
source anchor. -/
theorem targetBoundaryAnchored_squareMesh
    {γ : Type*} {Sbase : CellStructure γ}
    (P : GeneratedPair Sbase srcOuter srcDom modelCurve tgtDom)
    {fresh anchors : List Plane} (hfresh : ∀ z ∈ fresh, z ∈ modelCurve)
    (hstrong : ∀ z ∈ fresh,
      StronglyAccessible (srcDom \ srcOuter) (P.homeo.invFun z))
    (delta : ℝ) :
    TargetBoundaryAnchored P (squareMesh delta fresh anchors) segmentDrawing := by
  intro f y hf hinc hy hnot
  have hdraw := squareMesh_isDrawing hfresh delta anchors
  obtain ⟨z, hlink⟩ := hinc
  have hyArc : y ∈ edgeArc segmentDrawing f :=
    (hdraw.edge_isArcBetween hlink).left_mem
  have hySeg : y ∈ f.seg := by
    rwa [edgeArc_segmentDrawing] at hyArc
  have hmeet : (f.seg ∩ modelCurve).Nonempty := ⟨y, hySeg, hy⟩
  have hnotSeg : ¬ f.seg ⊆ modelCurve := by
    simpa only [edgeArc_segmentDrawing] using hnot
  obtain ⟨w, hw, hinter, -, -⟩ :=
    squareMesh_inner_edge_at_fresh hfresh delta hf hmeet hnotSeg
  have hyw : y = w := by
    have : y ∈ ({w} : Set Plane) := hinter ▸ ⟨hySeg, hy⟩
    simpa only [Set.mem_singleton_iff] using this
  rw [hyw]
  exact hstrong w hw

/-- A wild-boundary endpoint of the next square-mesh ear is outer-only in the current
abstract skeleton.  If a current nonouter abstract edge reached it, local carrier reflection
would produce a current ambient nonouter edge there.  Clause 4 identifies that edge with the
new ear edge, contradicting that every edge of the ear is absent from the current graph. -/
theorem targetEarEndpointsOuterOnly_squareMesh
    (P : GeneratedPair S₀ srcOuter srcDom modelCurve tgtDom)
    {fresh anchors : List Plane} (hfresh : ∀ z ∈ fresh, z ∈ modelCurve)
    (delta : ℝ)
    (hH : IsSourceExtension P.tgt modelCurve tgtDom
      (squareMesh delta fresh anchors) segmentDrawing)
    {B : Graph Plane Piece} {a b : Plane} {D : List Piece} {par : Piece → Piece}
    (hBH : B ≤ squareMesh delta fresh anchors)
    (hpath : (squareMesh delta fresh anchors).IsPath a D b) (hab : a ≠ b)
    (haB : a ∈ V(B)) (hbB : b ∈ V(B))
    (hnew : ∀ g ∈ D, g ∉ E(B))
    {T : GeneratedPair S₀ srcOuter srcDom modelCurve tgtDom}
    (hT : IsTargetPartialTransferOf T P B segmentDrawing par)
    (w : TargetSideEarStepData T B (squareMesh delta fresh anchors)
      segmentDrawing a b D) :
    (T.src.pos w.splitData.source ∈ srcOuter →
      T.str.OuterOnlyAt w.splitData.source) ∧
    (T.src.pos w.splitData.target ∈ srcOuter →
      T.str.OuterOnlyAt w.splitData.target) := by
  exact targetEarEndpointsOuterOnly_of_nonouterIncidenceUnique P hH
    (nonouterIncidenceUniqueAtBoundary_squareMesh hfresh delta)
    hBH hpath hab haB hbB hnew hT w

/-- For a square mesh, the reverse-ear fresh-incidence invariant follows from the static fact
that every generated outer graph is locally at most two-branched.  Clause 4 makes each new
wild-boundary endpoint outer-only; the local two-branch bound then makes its selected face the
unique incident face. -/
theorem targetEarFreshCombinatorics_squareMesh_of_outerIncidenceAtMostTwo
    (P : GeneratedPair S₀ srcOuter srcDom modelCurve tgtDom)
    {fresh anchors : List Plane} (hfresh : ∀ z ∈ fresh, z ∈ modelCurve)
    (delta : ℝ)
    (hH : IsSourceExtension P.tgt modelCurve tgtDom
      (squareMesh delta fresh anchors) segmentDrawing)
    (htwo : ∀ (S : CellStructure Piece), GeneratedStructure S₀ S →
      S.OuterIncidenceAtMostTwoEverywhere) :
    TargetEarFreshCombinatorics P (squareMesh delta fresh anchors) segmentDrawing := by
  intro B a b D hB hBH hpath hab haB hbB hint hnew T par hT w
  obtain ⟨hsourceOuterOnly, htargetOuterOnly⟩ :=
    targetEarEndpointsOuterOnly_squareMesh P hfresh delta hH hBH hpath hab
      haB hbB hnew hT w
  let d := w.splitData
  have hsourceSub : T.str.sub d.source d.face :=
    d.sub_face.2 (Or.inr (Or.inl d.source_mem_cells₁))
  have htargetSub : T.str.sub d.target d.face :=
    d.sub_face.2 (Or.inr (Or.inl d.target_mem_cells₁))
  have htwoT := htwo T.str T.generated
  constructor
  · intro hx
    have houter : T.str.OuterOnlyAt d.source := hsourceOuterOnly hx
    exact ⟨T.source_pos_notMem_nonboundaryGraph_of_outerOnlyAt d.source_mem_skel houter,
      T.unique_source_face_of_outerOnly d.source_mem_skel d.face_mem hsourceSub
        houter (htwoT d.source)⟩
  · intro hx
    have houter : T.str.OuterOnlyAt d.target := htargetOuterOnly hx
    exact ⟨T.source_pos_notMem_nonboundaryGraph_of_outerOnlyAt d.target_mem_skel houter,
      T.unique_source_face_of_outerOnly d.target_mem_skel d.face_mem htargetSub
        houter (htwoT d.target)⟩

/-- It is enough to verify once, on the base cell structure, that the distinguished outer
edges form a simple cycle.  The two generated-structure constructors preserve that fact. -/
theorem targetEarFreshCombinatorics_squareMesh_of_outerCycle
    (P : GeneratedPair S₀ srcOuter srcDom modelCurve tgtDom)
    {fresh anchors : List Plane} (hfresh : ∀ z ∈ fresh, z ∈ modelCurve)
    (delta : ℝ)
    (hH : IsSourceExtension P.tgt modelCurve tgtDom
      (squareMesh delta fresh anchors) segmentDrawing)
    (hcycle : S₀.OuterEdgesFormCycle) :
    TargetEarFreshCombinatorics P (squareMesh delta fresh anchors) segmentDrawing :=
  targetEarFreshCombinatorics_squareMesh_of_outerIncidenceAtMostTwo
    P hfresh delta hH fun _ h => h.outerIncidenceAtMostTwoEverywhere hcycle

/-- Reverse finite transfer for an anchored square mesh.  Strong accessibility is completely
discharged from the mesh's fresh-point clause; only carrier freshness and unique current-face
incidence remain for the prescribed ear order. -/
theorem finite_transfer_toward_source_squareMesh
    (P : GeneratedPair S₀ srcOuter srcDom modelCurve tgtDom)
    {fresh anchors : List Plane} (hfresh : ∀ z ∈ fresh, z ∈ modelCurve)
    (hstrong : ∀ z ∈ fresh,
      StronglyAccessible (srcDom \ srcOuter) (P.homeo.invFun z))
    (delta : ℝ)
    (hH : IsSourceExtension P.tgt modelCurve tgtDom
      (squareMesh delta fresh anchors) segmentDrawing)
    (hcomb : TargetEarFreshCombinatorics P
      (squareMesh delta fresh anchors) segmentDrawing) :
    ∃ (T : GeneratedPair S₀ srcOuter srcDom modelCurve tgtDom) (par : Piece → Piece),
      IsTargetTransferOf T P (squareMesh delta fresh anchors) segmentDrawing par :=
  finite_transfer_toward_source_of_boundaryAnchored hH
    (targetBoundaryAnchored_squareMesh P hfresh hstrong delta) hcomb

/-- Reverse finite transfer for an anchored square mesh, reduced to a supplied propagation of
the static local outer-cycle invariant. -/
theorem finite_transfer_toward_source_squareMesh_of_outerIncidenceAtMostTwo
    (P : GeneratedPair S₀ srcOuter srcDom modelCurve tgtDom)
    {fresh anchors : List Plane} (hfresh : ∀ z ∈ fresh, z ∈ modelCurve)
    (hstrong : ∀ z ∈ fresh,
      StronglyAccessible (srcDom \ srcOuter) (P.homeo.invFun z))
    (delta : ℝ)
    (hH : IsSourceExtension P.tgt modelCurve tgtDom
      (squareMesh delta fresh anchors) segmentDrawing)
    (htwo : ∀ (S : CellStructure Piece), GeneratedStructure S₀ S →
      S.OuterIncidenceAtMostTwoEverywhere) :
    ∃ (T : GeneratedPair S₀ srcOuter srcDom modelCurve tgtDom) (par : Piece → Piece),
      IsTargetTransferOf T P (squareMesh delta fresh anchors) segmentDrawing par :=
  finite_transfer_toward_source_squareMesh P hfresh hstrong delta hH
    (targetEarFreshCombinatorics_squareMesh_of_outerIncidenceAtMostTwo
      P hfresh delta hH htwo)

/-- Reverse finite transfer for an anchored square mesh from the natural base invariant: its
distinguished outer edges form a simple cycle. -/
theorem finite_transfer_toward_source_squareMesh_of_outerCycle
    (P : GeneratedPair S₀ srcOuter srcDom modelCurve tgtDom)
    {fresh anchors : List Plane} (hfresh : ∀ z ∈ fresh, z ∈ modelCurve)
    (hstrong : ∀ z ∈ fresh,
      StronglyAccessible (srcDom \ srcOuter) (P.homeo.invFun z))
    (delta : ℝ)
    (hH : IsSourceExtension P.tgt modelCurve tgtDom
      (squareMesh delta fresh anchors) segmentDrawing)
    (hcycle : S₀.OuterEdgesFormCycle) :
    ∃ (T : GeneratedPair S₀ srcOuter srcDom modelCurve tgtDom) (par : Piece → Piece),
      IsTargetTransferOf T P (squareMesh delta fresh anchors) segmentDrawing par :=
  finite_transfer_toward_source_squareMesh P hfresh hstrong delta hH
    (targetEarFreshCombinatorics_squareMesh_of_outerCycle P hfresh delta hH hcycle)

/-- Reverse finite transfer for a square mesh whose finitely many `Piece` edge labels have been
injectively renamed into the abstract cell-name type.  This is the integration form used by the
`InitialCell`-named initial pair. -/
theorem finite_transfer_toward_source_relabelledSquareMesh_of_outerCycle
    {γ : Type*} [Infinite γ] {Sbase : CellStructure γ}
    (P : GeneratedPair Sbase srcOuter srcDom modelCurve tgtDom)
    {fresh anchors : List Plane} (hfresh : ∀ z ∈ fresh, z ∈ modelCurve)
    (hstrong : ∀ z ∈ fresh,
      StronglyAccessible (srcDom \ srcOuter) (P.homeo.invFun z))
    (delta : ℝ) (name : Piece → γ)
    (hname : InjOn name E(squareMesh delta fresh anchors))
    (hH : IsSourceExtension P.tgt modelCurve tgtDom
      ((squareMesh delta fresh anchors).relabelEdges name hname)
      ((squareMesh delta fresh anchors).relabelDrawing name segmentDrawing))
    (hcycle : Sbase.OuterEdgesFormCycle) :
    ∃ (T : GeneratedPair Sbase srcOuter srcDom modelCurve tgtDom) (par : γ → γ),
      IsTargetTransferOf T P
        ((squareMesh delta fresh anchors).relabelEdges name hname)
        ((squareMesh delta fresh anchors).relabelDrawing name segmentDrawing) par :=
  finite_transfer_toward_source_of_boundaryGeometry hH
    (TargetBoundaryAnchored.relabelEdges
      (targetBoundaryAnchored_squareMesh (anchors := anchors) P hfresh hstrong delta) hname)
    (NonouterIncidenceUniqueAtBoundary.relabelEdges
      (nonouterIncidenceUniqueAtBoundary_squareMesh (anchors := anchors) hfresh delta) hname)
    hcycle

end Schoenflies


==> anc/P5-kernel-deficit-lean-v6/vendor/schoenflies-lean/Schoenflies/FreshAccess.lean <==
/-
Copyright (c) 2026 Álvaro Begué. All rights reserved.
Released under Apache 2.0 license as described in the file LICENSE.
Authors: Álvaro Begué
-/
import Schoenflies.Accessible
import Schoenflies.AccessibleJoin
import Schoenflies.SkeletonAccess

/-!
# Access from a fresh anchor, for `thm:finite-transfer`(b)

Direction (b) of `thm:finite-transfer` transfers a target refinement back to the source. Every
step of its induction is the same as direction (a)'s except one: when the target ear starts at
a point of `S`, that point is by hypothesis a fresh image `u(a)` of an anchor `a ∈ 𝒜`, and the
*source* endpoint `a` lies on the wild curve `C`, where no polygonal skeleton reaches it and
`lem:polygonal-side-accessibility` says nothing. The blueprint's paragraph is:

> The union `K` of all old closed nonboundary edges and the finitely many source ears already
> inserted is compact and does not contain `a`. By `lem:tangent-cone`, a tangent disk at `a`
> contains an open cone of access segments. By `lem:compact-separation`(c), shrink that cone
> until it misses `K`. Its punctured part is connected, lies in the complement of the current
> skeleton, and accumulates at `a`; therefore it lies in the unique current source 2-cell just
> identified. It supplies the required access arc.

That paragraph is proved here, end to end, as `Schoenflies.polyAccessible_of_stronglyAccessible`.

## The three facts about the cone that the paragraph needs

`Schoenflies.accessCone` is on `main` (`Schoenflies/Accessible.lean`) with its openness, its
truncation, and `StronglyAccessible.exists_cone` — a cone of *any* radius below the radius of
the tangent disk lies in the domain, which is exactly the shrinking the paragraph performs.
What was missing is the three properties that make it usable as the connected set of
`lem:cellulation-invariants`(i):

* it is **convex**, hence preconnected (`convex_accessCone`, `isPreconnected_accessCone`) —
  the condition `‖x - p‖/2 < ⟪v, x - p⟫` is the superlevel set of a concave function and the
  truncation is a ball;
* the apex is in its **closure** (`mem_closure_accessCone`) — this is "accumulates at `a`",
  and it is what identifies the cell;
* it contains a straight **access segment** from the apex (`polyAccessible_accessCone`), which
  is `Schoenflies.PolyAccessible` in the shape `lem:accessible-endpoints` consumes.

Note that no *puncturing* is needed: `Schoenflies.notMem_accessCone` says the apex is not in the
cone to begin with, so the blueprint's "its punctured part" is the cone itself.

## Which 2-cell, and why that is a hypothesis

"Therefore it lies in the unique current source 2-cell just identified" has two halves. That the
cone lies in *some* 2-cell is proved here, from `Schoenflies.CellsAbsorb` — the same single
hypothesis `Schoenflies/SkeletonAccess.lean` carries, discharged by
`Schoenflies.cellsAbsorb_of_isComponent` or `.cellsAbsorb_of_isComponent_in` — together with a
covering clause. That the cell is the *prescribed* one is the separate combinatorial paragraph
of the blueprint ("each of the resulting outer subedges is incident with exactly one source
2-cell … hence exactly one descendant 2-cell remains incident with `a`"), an induction over the
ear sequence, and it enters here as the hypothesis `hunique`: *the only cell whose closure
contains `a` is `F`*. That is a statement about the ear induction, not about the geometry of the
cone, and the induction is what will discharge it.

## Blueprint

* `Schoenflies.convex_accessCone`, `Schoenflies.isPreconnected_accessCone`,
  `Schoenflies.mem_closure_accessCone`, `Schoenflies.polyAccessible_accessCone` — the three
  properties of the cone of `lem:tangent-cone` that `thm:finite-transfer`(b) uses.
* `Schoenflies.exists_accessCone_disjoint` — "by `lem:compact-separation`(c), shrink that cone
  until it misses `K`", combining `lem:tangent-cone` with `lem:compact-separation`(c).
* `Schoenflies.accessCone_subset_cell` — "its punctured part is connected, lies in the
  complement of the current skeleton, and accumulates at `a`; therefore it lies in the unique
  current source 2-cell", from `lem:cellulation-invariants`(i) in the `CellsAbsorb` reading.
* `Schoenflies.CellsAbsorbIn`, `Schoenflies.accessCone_subset_cell_in` — the domain-restricted
  form actually used in direction (b): the access cone already lies in the Jordan domain, so
  absorption is needed only for connected subsets of that domain.
* `Schoenflies.polyAccessible_of_stronglyAccessible` — the whole paragraph: a strongly
  accessible point of the wild curve is polygonally accessible from the current source 2-cell
  incident with it. This is the one input direction (b) needs beyond direction (a).
* `Schoenflies.polyAccessible_of_stronglyAccessible_in` — the same conclusion from the
  domain-restricted absorption interface.
-/

open Metric Set

namespace Schoenflies

variable {D K F N : Set Plane} {cells : Set (Set Plane)} {p v a z : Plane} {r s t ε : ℝ}

/-! ### The cone is convex

`accessCone p v s` is cut out of the ball `B(p, s)` by `‖x - p‖/2 < ⟪v, x - p⟫`. Both halves
are convex — the second because `y ↦ ⟪v, y⟫ - ‖y‖/2` is concave — so the cone is, and in
particular it is connected, which is what `lem:cellulation-invariants`(i) asks of it. -/

/-- The truncated access cone is convex. -/
theorem convex_accessCone (p v : Plane) (s : ℝ) : Convex ℝ (accessCone p v s) := by
  rintro x ⟨hx1, hx2⟩ y ⟨hy1, hy2⟩ α β hα hβ hαβ
  have hβ' : β = 1 - α := by linarith
  subst hβ'
  -- Abbreviations for the two distances and the two inner products.
  set A := ‖x - p‖ with hA
  set B := ‖y - p‖ with hB
  set Ix := inner ℝ v (x - p) with hIx
  set Iy := inner ℝ v (y - p) with hIy
  -- Everything happens in the translated coordinates.
  have hshift : α • x + (1 - α) • y - p = α • (x - p) + (1 - α) • (y - p) := by module
  have hnorm : ‖α • x + (1 - α) • y - p‖ ≤ α * A + (1 - α) * B := by
    rw [hshift]
    refine (norm_add_le _ _).trans_eq ?_
    rw [norm_smul, norm_smul, Real.norm_eq_abs, Real.norm_eq_abs, abs_of_nonneg hα,
      abs_of_nonneg hβ]
  have hinner : inner ℝ v (α • x + (1 - α) • y - p) = α * Ix + (1 - α) * Iy := by
    rw [hshift, inner_add_right, real_inner_smul_right, real_inner_smul_right]
  -- A convex combination lies between the minimum and the maximum of its two arguments.
  have hcomb : ∀ c d : ℝ, min c d ≤ α * c + (1 - α) * d ∧ α * c + (1 - α) * d ≤ max c d := by
    intro c d
    have h1 : α * min c d ≤ α * c := mul_le_mul_of_nonneg_left (min_le_left _ _) hα
    have h2 : (1 - α) * min c d ≤ (1 - α) * d := mul_le_mul_of_nonneg_left (min_le_right _ _) hβ
    have h3 : α * c ≤ α * max c d := mul_le_mul_of_nonneg_left (le_max_left _ _) hα
    have h4 : (1 - α) * d ≤ (1 - α) * max c d := mul_le_mul_of_nonneg_left (le_max_right _ _) hβ
    constructor <;> nlinarith
  refine ⟨hnorm.trans_lt (lt_of_le_of_lt (hcomb A B).2 (max_lt hx1 hy1)), ?_⟩
  -- The cone defect `⟪v, z⟫ - ‖z‖/2` is at least the minimum of the two defects, so positive.
  rw [hinner]
  have hdef : min (Ix - A / 2) (Iy - B / 2) ≤ α * (Ix - A / 2) + (1 - α) * (Iy - B / 2) :=
    (hcomb (Ix - A / 2) (Iy - B / 2)).1
  have hminpos : 0 < min (Ix - A / 2) (Iy - B / 2) :=
    lt_min (by linarith) (by linarith)
  nlinarith

/-- The truncated access cone is preconnected: it is convex. -/
theorem isPreconnected_accessCone (p v : Plane) (s : ℝ) :
    IsPreconnected (accessCone p v s) := (convex_accessCone p v s).isPreconnected

/-! ### The cone accumulates at its apex

`Schoenflies.notMem_accessCone` says the apex is *not* a point of the cone; this says it is a
limit of points of it. That is the blueprint's "accumulates at `a`", and it is what turns
"the cone lies in some 2-cell" into "the cone lies in a 2-cell incident with `a`". -/

/-- The inner product of a unit vector with itself clears the cone condition. Used three times
below, always to point the access segment along the axis of the cone. -/
private theorem half_lt_inner_self (hv : ‖v‖ = 1) : 1 / 2 < inner ℝ v v := by
  rw [real_inner_self_eq_norm_sq, hv]
  norm_num

/-- The distance from the apex to a point of the axis. -/
private theorem dist_apex_axis (hv : ‖v‖ = 1) (ht : 0 < t) : dist p (p + t • v) = t := by
  have hshift : p + t • v - p = t • v := by module
  rw [dist_comm, dist_eq_norm, hshift, norm_smul, Real.norm_eq_abs, abs_of_pos ht, hv, mul_one]

/-- The apex lies in the closure of its own access cone. -/
theorem mem_closure_accessCone (hv : ‖v‖ = 1) (hs : 0 < s) : p ∈ closure (accessCone p v s) := by
  refine Metric.mem_closure_iff.2 fun ε hε => ⟨p + (min ε s / 2) • v, ?_, ?_⟩
  · have hpos : 0 < min ε s / 2 := by positivity
    have hlt : min ε s / 2 < s := by
      have := min_le_right ε s
      linarith
    exact mem_accessCone hv (half_lt_inner_self hv) hpos hlt
  · have hpos : 0 < min ε s / 2 := by positivity
    rw [dist_apex_axis hv hpos]
    have := min_le_left ε s
    linarith

/-- **The straight access segment.** The cone contains an open segment leaving the apex, so the
apex is polygonally accessible from anything containing the cone. This is `PolyAccessible` in
the shape `lem:accessible-endpoints` consumes. -/
theorem polyAccessible_accessCone (hv : ‖v‖ = 1) (hs : 0 < s) (hsub : accessCone p v s ⊆ N) :
    PolyAccessible N p := by
  have hhalf : (0:ℝ) < s / 2 := by linarith
  have hmono : accessCone p v (s / 2) ⊆ accessCone p v s := accessCone_mono (by linarith)
  have hz : p + (s / 2) • v ∈ accessCone p v s :=
    mem_accessCone hv (half_lt_inner_self hv) hhalf (by linarith)
  refine PolyAccessible.of_openSegment (hsub hz) ?_
  exact ((openSegment_subset_accessCone hv (half_lt_inner_self hv) hhalf).trans hmono).trans hsub

/-! ### Shrinking the cone off the compact part already built -/

/-- **"Shrink that cone until it misses `K`."** A strongly accessible point off a compact set
has an access cone into the domain that is disjoint from that set. `lem:tangent-cone` supplies
the cone and `lem:compact-separation`(c) the radius. -/
theorem exists_accessCone_disjoint (h : StronglyAccessible D a) (hK : IsCompact K) (ha : a ∉ K) :
    ∃ (v : Plane) (s : ℝ), ‖v‖ = 1 ∧ 0 < s ∧ accessCone a v s ⊆ D ∧
      Disjoint (accessCone a v s) K := by
  obtain ⟨v, hv, r, hr, hcone⟩ := h.exists_cone
  obtain ⟨ρ, hρ, hball⟩ := Plane.exists_ball_subset_diff isOpen_univ hK ⟨mem_univ a, ha⟩
  refine ⟨v, min r ρ, hv, lt_min hr hρ, hcone _ (min_le_left _ _), ?_⟩
  refine Set.disjoint_left.2 fun x hx hxK => ?_
  exact (hball (accessCone_subset_ball_self (accessCone_mono (min_le_right r ρ) hx))).2 hxK

/-! ### Which cell the cone lies in -/

/-- Absorption by cells for connected sets already known to lie in an ambient domain.  This is
the precise form needed for a tangent cone inside a Jordan domain when `K` contains only the
closed nonboundary edges and not the wild boundary itself. -/
def CellsAbsorbIn (D K : Set Plane) (cells : Set (Set Plane)) : Prop :=
  ∀ N : Set Plane, N ⊆ D → IsPreconnected N → Disjoint N K →
    ∀ R ∈ cells, (N ∩ R).Nonempty → N ⊆ R

/-- Global absorption implies its domain-restricted form. -/
theorem CellsAbsorb.cellsAbsorbIn (h : CellsAbsorb K cells) : CellsAbsorbIn D K cells :=
  fun N _ hN hdisj R hR hmeet => h N hN hdisj R hR hmeet

/-- **"Therefore it lies in the unique current source 2-cell just identified."** A connected set
disjoint from the current skeleton, contained in a region the cells cover, lies in a single
cell; the closure clause then names it.

`hcover` is the covering half of `lem:cellulation-invariants`(i) — every point of the region off
the skeleton is in an open cell — and `habs` is the absorption half, `Schoenflies.CellsAbsorb`.
`hunique` is the combinatorial paragraph of `thm:finite-transfer`(b), not a geometric fact: it
says that exactly one current 2-cell is incident with `a`. -/
theorem accessCone_subset_cell (habs : CellsAbsorb K cells)
    (hcover : ∀ x ∈ D, x ∉ K → ∃ R ∈ cells, x ∈ R)
    (hunique : ∀ R ∈ cells, a ∈ closure R → R = F)
    (hv : ‖v‖ = 1) (hs : 0 < s) (hD : accessCone a v s ⊆ D)
    (hdisj : Disjoint (accessCone a v s) K) :
    accessCone a v s ⊆ F := by
  -- Some point of the cone lies in some cell, and absorption carries the whole cone into it.
  obtain ⟨x, hx⟩ := accessCone_nonempty hv hs
  obtain ⟨R, hR, hxR⟩ := hcover x (hD hx) (Set.disjoint_left.1 hdisj hx)
  have hsub : accessCone a v s ⊆ R :=
    habs _ (isPreconnected_accessCone a v s) hdisj R hR ⟨x, hx, hxR⟩
  -- The cone accumulates at `a`, so `R` is incident with `a`, so `R` is the prescribed cell.
  rw [← hunique R hR (closure_mono hsub (mem_closure_accessCone hv hs))]
  exact hsub

/-- The unique-cell argument with absorption required only inside the ambient domain. -/
theorem accessCone_subset_cell_in (habs : CellsAbsorbIn D K cells)
    (hcover : ∀ x ∈ D, x ∉ K → ∃ R ∈ cells, x ∈ R)
    (hunique : ∀ R ∈ cells, a ∈ closure R → R = F)
    (hv : ‖v‖ = 1) (hs : 0 < s) (hD : accessCone a v s ⊆ D)
    (hdisj : Disjoint (accessCone a v s) K) :
    accessCone a v s ⊆ F := by
  obtain ⟨x, hx⟩ := accessCone_nonempty hv hs
  obtain ⟨R, hR, hxR⟩ := hcover x (hD hx) (Set.disjoint_left.1 hdisj hx)
  have hsub : accessCone a v s ⊆ R :=
    habs _ hD (isPreconnected_accessCone a v s) hdisj R hR ⟨x, hx, hxR⟩
  rw [← hunique R hR (closure_mono hsub (mem_closure_accessCone hv hs))]
  exact hsub

/-! ### The paragraph -/

/-- **The source access arc at a fresh anchor** — the one input `thm:finite-transfer`(b) needs
beyond direction (a).

A strongly accessible point `a` of the wild curve, off the compact set `K` of everything already
drawn, is polygonally accessible from the current source 2-cell `F` incident with it. Compare
`lem:polygonal-side-accessibility`, which does the same job at every point *off* `C` and is
useless here precisely because `a ∈ C`.

`lem:accessible-endpoints` (`Schoenflies.exists_crosscut_of_polyAccessible`) turns this, together
with the accessibility of the other endpoint, into the polygonal crosscut the ear needs. -/
theorem polyAccessible_of_stronglyAccessible (h : StronglyAccessible D a) (hK : IsCompact K)
    (ha : a ∉ K) (habs : CellsAbsorb K cells)
    (hcover : ∀ x ∈ D, x ∉ K → ∃ R ∈ cells, x ∈ R)
    (hunique : ∀ R ∈ cells, a ∈ closure R → R = F) :
    PolyAccessible F a := by
  obtain ⟨v, s, hv, hs, hD, hdisj⟩ := exists_accessCone_disjoint h hK ha
  exact polyAccessible_accessCone hv hs
    (accessCone_subset_cell habs hcover hunique hv hs hD hdisj)

/-- The fresh-anchor paragraph with the absorption invariant stated only inside the Jordan
domain, where the tangent cone is already known to lie. -/
theorem polyAccessible_of_stronglyAccessible_in (h : StronglyAccessible D a)
    (hK : IsCompact K) (ha : a ∉ K) (habs : CellsAbsorbIn D K cells)
    (hcover : ∀ x ∈ D, x ∉ K → ∃ R ∈ cells, x ∈ R)
    (hunique : ∀ R ∈ cells, a ∈ closure R → R = F) :
    PolyAccessible F a := by
  obtain ⟨v, s, hv, hs, hD, hdisj⟩ := exists_accessCone_disjoint h hK ha
  exact polyAccessible_accessCone hv hs
    (accessCone_subset_cell_in habs hcover hunique hv hs hD hdisj)

end Schoenflies


==> anc/P5-kernel-deficit-lean-v6/vendor/schoenflies-lean/Schoenflies/FreshDenseSelection.lean <==
/-
Copyright (c) 2026 Álvaro Begué. All rights reserved.
Released under Apache 2.0 license as described in the file LICENSE.
Authors: Álvaro Begué
-/
import Schoenflies.BoundaryContinuity2
import Schoenflies.TargetOverlay
import Mathlib.Topology.Separation.Connected

/-!
# Selecting a finite dense list of fresh boundary anchors

`FreshDense fresh delta` is the order-free condition used by the anchored square mesh: every
connected subset of the model curve avoiding `fresh` has diameter at most `delta / 2`.

A dense set of eligible anchors contains a finite list with this property.  For each pair of
model-curve points at distance at least `delta / 2`, two eligible anchors separate the pair.
The same anchors separate every nearby pair, because the complementary sides of the associated
cut arcs are open.  The far-pair set is compact, so finitely many such neighborhoods cover it.
Any connected set avoiding all selected anchors must therefore have the required diameter.

## Blueprint

* `Schoenflies.exists_finite_freshDense_of_dense` — a dense eligible subset of the model curve
  supplies a finite `FreshDense` list at every positive scale.
* `Schoenflies.TargetSegmentCover.MeshOverlayTransferData` — the complete output of one
  reverse overlay-transfer stage, packaged for the stage recursion.
* `Schoenflies.TargetSegmentCover.nonempty_meshOverlayTransferData_inside` — in the standard
  closed Jordan domain, separation and the outer-cycle invariant construct that stage data.
* `Schoenflies.TargetSegmentCover.MeshOverlayTransferData.diam_targetStar_lt` — the transferred
  target stars have diameter less than twice the selected mesh scale.
-/

open Metric Set Topology
open scoped Graph

namespace Schoenflies

/-- Removing finitely many forbidden points from a relatively dense subset of a Jordan curve
leaves it relatively dense.  The proof works in the curve subtype, which is a nontrivial
connected T₁ space and therefore has no isolated points. -/
theorem IsJordanCurve.subset_closure_sdiff_finite
    {C eligible forbidden : Set Plane} (hC : IsJordanCurve C)
    (heligible : eligible ⊆ C) (hdense : C ⊆ closure eligible)
    (hforbidden : forbidden.Finite) : C ⊆ closure (eligible \ forbidden) := by
  let eligible' : Set C := {x | x.1 ∈ eligible}
  let forbidden' : Set C := {x | x.1 ∈ forbidden}
  have heligibleImage : ((↑) : C → Plane) '' eligible' = eligible := by
    ext x
    constructor
    · rintro ⟨y, hy, rfl⟩
      exact hy
    · intro hx
      exact ⟨⟨x, heligible hx⟩, hx, rfl⟩
  have heligibleDense : Dense eligible' := by
    rw [Subtype.dense_iff, heligibleImage]
    exact hdense
  have hforbiddenFinite : forbidden'.Finite := by
    apply hforbidden.preimage
    exact Set.injOn_of_injective Subtype.val_injective
  letI : ConnectedSpace C := Subtype.connectedSpace hC.isConnected
  letI : Nontrivial C := by
    obtain ⟨x, hx, y, hy, hxy⟩ := hC.exists_ne
    exact ⟨⟨⟨x, hx⟩, ⟨y, hy⟩, fun h => hxy (congrArg Subtype.val h)⟩⟩
  have hcleanDense : Dense (eligible' \ forbidden') :=
    heligibleDense.sdiff_finite hforbiddenFinite
  rw [Subtype.dense_iff] at hcleanDense
  have hcleanImage : ((↑) : C → Plane) '' (eligible' \ forbidden') =
      eligible \ forbidden := by
    ext x
    constructor
    · rintro ⟨y, ⟨hyEligible, hyForbidden⟩, rfl⟩
      exact ⟨hyEligible, hyForbidden⟩
    · rintro ⟨hxEligible, hxForbidden⟩
      exact ⟨⟨x, heligible hxEligible⟩, ⟨hxEligible, hxForbidden⟩, rfl⟩
  rwa [hcleanImage] at hcleanDense

/-- A dense eligible subset of the model curve contains a finite list which separates every
pair of model-curve points at distance more than `delta / 2`. -/
theorem exists_finite_freshDense_of_dense {eligible : Set Plane}
    (heligible : eligible ⊆ modelCurve) (hdense : modelCurve ⊆ closure eligible)
    {delta : ℝ} (hdelta : 0 < delta) :
    ∃ fresh : List Plane, (∀ z ∈ fresh, z ∈ eligible) ∧ FreshDense fresh delta := by
  classical
  let farPairs : Set (Plane × Plane) :=
    modelCurve ×ˢ modelCurve ∩
      {q | delta / 2 ≤ dist q.1 q.2}
  have hfarClosed : IsClosed {q : Plane × Plane | delta / 2 ≤ dist q.1 q.2} :=
    isClosed_le continuous_const (continuous_fst.dist continuous_snd)
  have hfarCompact : IsCompact farPairs :=
    (isCompact_modelCurve.prod isCompact_modelCurve).inter_right hfarClosed
  have hseparate : ∀ q : farPairs,
      ∃ a ∈ eligible, ∃ b ∈ eligible, ∃ A₁ A₂ : Set Plane,
        a ≠ b ∧ IsCutPair modelCurve a b A₁ A₂ ∧
          q.1.1 ∈ A₁ ∧ q.1.1 ∉ A₂ ∧ q.1.2 ∈ A₂ ∧ q.1.2 ∉ A₁ := by
    intro q
    have hqCurve : q.1.1 ∈ modelCurve ∧ q.1.2 ∈ modelCurve := q.2.1
    have hqne : q.1.1 ≠ q.1.2 := by
      intro h
      have hle := q.2.2
      change delta / 2 ≤ dist q.1.1 q.1.2 at hle
      rw [h, dist_self] at hle
      linarith
    exact exists_separating_anchors isJordanCurve_modelCurve heligible hdense
      hqCurve.1 hqCurve.2 hqne
  choose a haEligible b hbEligible A₁ A₂ hab hcut hxA₁ hxA₂ hyA₂ hyA₁ using hseparate
  let U : farPairs → Set (Plane × Plane) := fun q => (A₂ q)ᶜ ×ˢ (A₁ q)ᶜ
  have hUopen : ∀ q, IsOpen (U q) := by
    intro q
    exact hcut q |>.snd.isArc.isClosed.isOpen_compl.prod
      (hcut q |>.fst.isArc.isClosed.isOpen_compl)
  have hfarCover : farPairs ⊆ ⋃ q, U q := by
    intro q hq
    exact Set.mem_iUnion.2 ⟨⟨q, hq⟩, hxA₂ ⟨q, hq⟩, hyA₁ ⟨q, hq⟩⟩
  obtain ⟨indices, hindices⟩ :=
    hfarCompact.elim_finite_subcover U hUopen hfarCover
  let fresh : List Plane := indices.toList.flatMap fun q => [a q, b q]
  refine ⟨fresh, ?_, ?_⟩
  · intro z hz
    obtain ⟨q, hq, hzq⟩ := List.mem_flatMap.1 hz
    simp only [List.mem_cons, List.not_mem_nil, or_false] at hzq
    rcases hzq with rfl | rfl
    · exact haEligible q
    · exact hbEligible q
  · intro S hS hSconn x hx y hy
    by_contra hxy
    have hxyFar : delta / 2 ≤ dist x y := le_of_not_ge hxy
    have hpair : (x, y) ∈ farPairs := by
      exact ⟨⟨(hS hx).1, (hS hy).1⟩, hxyFar⟩
    obtain ⟨q, hqIndices, hqU⟩ := Set.mem_iUnion₂.1 (hindices hpair)
    have hqList : q ∈ indices.toList := by simpa using hqIndices
    have haFresh : a q ∈ fresh := by
      apply List.mem_flatMap.2
      exact ⟨q, hqList, by simp⟩
    have hbFresh : b q ∈ fresh := by
      apply List.mem_flatMap.2
      exact ⟨q, hqList, by simp⟩
    have haNotS : a q ∉ S := by
      intro haS
      exact (hS haS).2 haFresh
    have hbNotS : b q ∉ S := by
      intro hbS
      exact (hS hbS).2 hbFresh
    have hScover : S ⊆ (A₂ q)ᶜ ∪ (A₁ q)ᶜ := by
      intro z hzS
      have hzCurve : z ∈ modelCurve := (hS hzS).1
      have hzUnion : z ∈ A₁ q ∪ A₂ q := by
        rw [hcut q |>.union_eq]
        exact hzCurve
      rcases hzUnion with hzA₁ | hzA₂
      · by_cases hzA₂ : z ∈ A₂ q
        · have hzEnds : z ∈ ({a q, b q} : Set Plane) := by
            rw [← hcut q |>.inter_eq]
            exact ⟨hzA₁, hzA₂⟩
          rcases hzEnds with rfl | rfl
          · exact (haNotS hzS).elim
          · exact (hbNotS hzS).elim
        · exact Or.inl hzA₂
      · by_cases hzA₁ : z ∈ A₁ q
        · have hzEnds : z ∈ ({a q, b q} : Set Plane) := by
            rw [← hcut q |>.inter_eq]
            exact ⟨hzA₁, hzA₂⟩
          rcases hzEnds with rfl | rfl
          · exact (haNotS hzS).elim
          · exact (hbNotS hzS).elim
        · exact Or.inr hzA₁
    have hxOpen : x ∈ (A₂ q)ᶜ := hqU.1
    have hyOpen : y ∈ (A₁ q)ᶜ := hqU.2
    obtain ⟨z, hzS, hzA₂, hzA₁⟩ := hSconn
      (A₂ q)ᶜ (A₁ q)ᶜ
      (hcut q |>.snd.isArc.isClosed.isOpen_compl)
      (hcut q |>.fst.isArc.isClosed.isOpen_compl) hScover
      ⟨x, hx, hxOpen⟩ ⟨y, hy, hyOpen⟩
    have hzUnion : z ∈ A₁ q ∪ A₂ q := by
      rw [hcut q |>.union_eq]
      exact (hS hzS).1
    exact hzUnion.elim hzA₁ hzA₂

/-- A finite boundary list is a metric net at scale `delta`.  This explicit consequence is
retained for the boundary-continuity construction; `FreshDense` itself is the order-free
connected-component estimate needed by the target mesh. -/
def FreshNet (fresh : List Plane) (delta : ℝ) : Prop :=
  ∀ x ∈ modelCurve, ∃ z ∈ fresh, dist x z < delta

theorem FreshDense.mono {fresh fresh' : List Plane} {delta : ℝ}
    (h : FreshDense fresh delta) (hsub : ∀ z ∈ fresh, z ∈ fresh') :
    FreshDense fresh' delta := by
  intro A hA hAconn x hx y hy
  apply h A _ hAconn x hx y hy
  intro z hz
  have hz' := hA hz
  exact ⟨hz'.1, fun hzf => hz'.2 (hsub z hzf)⟩

theorem FreshNet.mono {fresh fresh' : List Plane} {delta : ℝ}
    (h : FreshNet fresh delta) (hsub : ∀ z ∈ fresh, z ∈ fresh') :
    FreshNet fresh' delta := by
  intro x hx
  obtain ⟨z, hz, hzx⟩ := h x hx
  exact ⟨z, hsub z hz, hzx⟩

/-- A relatively dense eligible subset of the compact model curve supplies a finite metric
net consisting entirely of eligible points. -/
theorem exists_finite_freshNet_of_dense {eligible : Set Plane}
    (hdense : modelCurve ⊆ closure eligible)
    {delta : ℝ} (hdelta : 0 < delta) :
    ∃ fresh : List Plane, (∀ z ∈ fresh, z ∈ eligible) ∧ FreshNet fresh delta := by
  let U : eligible → Set Plane := fun z => ball (z : Plane) delta
  have hcover : modelCurve ⊆ ⋃ z, U z := by
    intro x hx
    obtain ⟨z, hz, hzx⟩ := Metric.mem_closure_iff.1 (hdense hx) delta hdelta
    apply Set.mem_iUnion.2
    refine ⟨⟨z, hz⟩, ?_⟩
    exact mem_ball.2 hzx
  obtain ⟨indices, hindices⟩ :=
    isCompact_modelCurve.elim_finite_subcover U (fun _ => isOpen_ball) hcover
  let fresh : List Plane := indices.toList.map Subtype.val
  refine ⟨fresh, ?_, ?_⟩
  · intro z hz
    change z ∈ indices.toList.map Subtype.val at hz
    obtain ⟨w, hw, rfl⟩ := List.mem_map.1 hz
    exact w.property
  · intro x hx
    obtain ⟨z, hzi, hz⟩ := Set.mem_iUnion₂.1 (hindices hx)
    refine ⟨z, ?_, ?_⟩
    · apply List.mem_map.2
      exact ⟨z, by simpa using hzi, rfl⟩
    · exact mem_ball.1 hz

/-- The two finite selections can be combined without losing either property. -/
theorem exists_finite_freshDenseNet_of_dense {eligible : Set Plane}
    (heligible : eligible ⊆ modelCurve) (hdense : modelCurve ⊆ closure eligible)
    {delta : ℝ} (hdelta : 0 < delta) :
    ∃ fresh : List Plane, (∀ z ∈ fresh, z ∈ eligible) ∧
      FreshDense fresh delta ∧ FreshNet fresh delta := by
  obtain ⟨dense, hdenseMem, hdenseProp⟩ :=
    exists_finite_freshDense_of_dense heligible hdense hdelta
  obtain ⟨net, hnetMem, hnetProp⟩ :=
    exists_finite_freshNet_of_dense hdense hdelta
  refine ⟨dense ++ net, ?_, hdenseProp.mono ?_, hnetProp.mono ?_⟩
  · intro z hz
    rcases List.mem_append.1 hz with hz | hz
    · exact hdenseMem z hz
    · exact hnetMem z hz
  · exact fun z hz => List.mem_append_left _ hz
  · exact fun z hz => List.mem_append_right _ hz

/-! ### Fresh lists for a generated target overlay -/

namespace TargetSegmentCover

variable {S₀ : CellStructure γ} {srcOuter srcDom : Set Plane}
  {P : GeneratedPair S₀ srcOuter srcDom modelCurve (Plane.closedSquare 0 1)}

/-- Strongly accessible points on the source boundary. -/
def accessibleSourceBoundary
    (_P : GeneratedPair S₀ srcOuter srcDom modelCurve (Plane.closedSquare 0 1)) :
    Set Plane :=
  {x | x ∈ srcOuter ∧ StronglyAccessible (srcDom \ srcOuter) x}

/-- Boundary points whose source-side preimages are strongly accessible. -/
def accessibleTargetBoundary
    (P : GeneratedPair S₀ srcOuter srcDom modelCurve (Plane.closedSquare 0 1)) :
    Set Plane :=
  {z | z ∈ modelCurve ∧
    StronglyAccessible (srcDom \ srcOuter) (P.homeo.invFun z)}

/-- Relative density of strongly accessible source-boundary points transports through the
current skeleton homeomorphism to relative density on the model curve. -/
theorem accessibleTargetBoundary_dense_of_source
    (P : GeneratedPair S₀ srcOuter srcDom modelCurve (Plane.closedSquare 0 1))
    (hsource : srcOuter ⊆ closure (accessibleSourceBoundary P)) :
    modelCurve ⊆ closure (accessibleTargetBoundary P) := by
  intro z hzCurve
  rw [Metric.mem_closure_iff]
  intro epsilon hepsilon
  have hzTgtOuter : z ∈ P.tgt.outerSet := by
    rw [P.tgt_isWeaklyAdmissible.outerSet_eq]
    exact hzCurve
  have hzTgtSkeleton : z ∈ P.tgt.skeletonSet :=
    P.tgt.outerSet_subset_skeletonSet hzTgtOuter
  have hxSrcOuterSet : P.homeo.invFun z ∈ P.src.outerSet := by
    rw [← P.homeo.symm.image_outerSet]
    exact ⟨z, hzTgtOuter, rfl⟩
  have hxSrcOuter : P.homeo.invFun z ∈ srcOuter := by
    exact (Set.ext_iff.mp P.src_isWeaklyAdmissible.outerSet_eq _).mp
      hxSrcOuterSet
  have hxSrcSkeleton : P.homeo.invFun z ∈ P.src.skeletonSet :=
    P.src.outerSet_subset_skeletonSet hxSrcOuterSet
  have hright : P.homeo.toFun (P.homeo.invFun z) = z :=
    P.homeo.rightInvOn hzTgtSkeleton
  obtain ⟨delta, hdelta, hclose⟩ := Metric.continuousWithinAt_iff.1
    (P.homeo.continuousOn_toFun _ hxSrcSkeleton) epsilon hepsilon
  obtain ⟨x, hxAccessible, hxdist⟩ :=
    Metric.mem_closure_iff.1 (hsource hxSrcOuter) delta hdelta
  have hxSrcOuterSet' : x ∈ P.src.outerSet := by
    rw [P.src_isWeaklyAdmissible.outerSet_eq]
    exact hxAccessible.1
  have hxSrcSkeleton' : x ∈ P.src.skeletonSet :=
    P.src.outerSet_subset_skeletonSet hxSrcOuterSet'
  have hxTgtOuter : P.homeo.toFun x ∈ P.tgt.outerSet := by
    rw [← P.homeo.image_outerSet]
    exact ⟨x, hxSrcOuterSet', rfl⟩
  have hxCurve : P.homeo.toFun x ∈ modelCurve := by
    exact (Set.ext_iff.mp P.tgt_isWeaklyAdmissible.outerSet_eq _).mp
      hxTgtOuter
  have hleft : P.homeo.invFun (P.homeo.toFun x) = x :=
    P.homeo.leftInvOn hxSrcSkeleton'
  refine ⟨P.homeo.toFun x, ⟨hxCurve, ?_⟩, ?_⟩
  · rw [hleft]
    exact hxAccessible.2
  · have := hclose hxSrcSkeleton' (by rwa [dist_comm])
    rwa [hright, dist_comm] at this

/-- In the standard generated-pair setting, tangent density on the source region supplies the
density hypothesis needed by finite fresh-list selection. -/
theorem accessibleTargetBoundary_dense_of_region
    (P : GeneratedPair S₀ srcOuter srcDom modelCurve (Plane.closedSquare 0 1))
    (hsep : IsSeparating srcOuter)
    (hregion : IsRegionOf srcOuter (srcDom \ srcOuter)) :
    modelCurve ⊆ closure (accessibleTargetBoundary P) :=
  accessibleTargetBoundary_dense_of_source P (tangent_dense hsep hregion)

/-- For the closed Jordan domain used by the stage tower, the required source region is
literally `inside srcOuter`, so accessible target-boundary density follows from
separation of the source curve. -/
theorem accessibleTargetBoundary_dense_inside
    {C : Set Plane}
    (P : GeneratedPair S₀ C (C ∪ inside C) modelCurve (Plane.closedSquare 0 1))
    (hsep : IsSeparating C) :
    modelCurve ⊆ closure (accessibleTargetBoundary P) := by
  apply accessibleTargetBoundary_dense_of_region P hsep
  rw [union_inside_sdiff]
  exact IsRegionOf.inside C

/-- If accessible target-boundary points are relatively dense, then at every positive scale
there is a finite dense list of accessible points avoiding all old target vertices and hence
all old nonouter target-edge carriers. -/
theorem exists_clean_freshDense_of_accessibleTargetBoundary_dense
    (P : GeneratedPair S₀ srcOuter srcDom modelCurve (Plane.closedSquare 0 1))
    (haccessible : modelCurve ⊆ closure (accessibleTargetBoundary P))
    {delta : ℝ} (hdelta : 0 < delta) :
    ∃ fresh : List Plane,
      (∀ z ∈ fresh, z ∈ modelCurve) ∧
      (∀ z ∈ fresh,
        StronglyAccessible (srcDom \ srcOuter) (P.homeo.invFun z)) ∧
      FreshAvoidsTargetNonouterEdges P fresh ∧ FreshDense fresh delta ∧
      FreshNet fresh delta := by
  letI : Graph.Finite P.tgt.graph :=
    CellStructure.Realization.finite_graph P.tgt
  have haccessibleSubset : accessibleTargetBoundary P ⊆ modelCurve :=
    fun _ hz => hz.1
  have hcleanDense : modelCurve ⊆
      closure (accessibleTargetBoundary P \ V(P.tgt.graph)) :=
    isJordanCurve_modelCurve.subset_closure_sdiff_finite
      haccessibleSubset haccessible (Graph.finite_vertexSet (G := P.tgt.graph))
  obtain ⟨fresh, hfreshClean, hdense, hnet⟩ := exists_finite_freshDenseNet_of_dense
    (Set.sdiff_subset.trans haccessibleSubset) hcleanDense hdelta
  have hfresh : ∀ z ∈ fresh, z ∈ modelCurve := by
    intro z hz
    exact (hfreshClean z hz).1.1
  have hstrong : ∀ z ∈ fresh,
      StronglyAccessible (srcDom \ srcOuter) (P.homeo.invFun z) := by
    intro z hz
    exact (hfreshClean z hz).1.2
  have havoidVertices : ∀ z ∈ fresh, z ∉ V(P.tgt.graph) := by
    intro z hz
    exact (hfreshClean z hz).2
  exact ⟨fresh, hfresh, hstrong,
    freshAvoidsTargetNonouterEdges_of_avoids_targetVertices hfresh havoidVertices,
    hdense, hnet⟩

/-- Dense accessible boundary points now suffice for the full overlay reverse transfer.  The
mesh scale, finite clean fresh list, fresh abstract edge names, and transferred generated pair
are all selected internally. -/
theorem exists_finite_transfer_toward_source_meshOverlay_of_accessibleBoundary_dense
    [Infinite γ] (Q : TargetSegmentCover P)
    (haccessible : modelCurve ⊆ closure (accessibleTargetBoundary P))
    (hcycle : S₀.OuterEdgesFormCycle) (anchors : List Plane) :
    ∃ (delta : ℝ) (fresh : List Plane),
      0 < delta ∧ delta < 4 ∧
      (∀ z ∈ fresh, z ∈ modelCurve) ∧
      (∀ z ∈ fresh,
        StronglyAccessible (srcDom \ srcOuter) (P.homeo.invFun z)) ∧
      FreshAvoidsTargetNonouterEdges P fresh ∧ FreshDense fresh delta ∧
      FreshNet fresh delta ∧
      ∃ (name : Piece → γ) (hname : InjOn name E(Q.meshOverlay delta fresh anchors))
          (T : GeneratedPair S₀ srcOuter srcDom modelCurve (Plane.closedSquare 0 1))
          (par : γ → γ),
        IsTargetTransferOf T P
          ((Q.meshOverlay delta fresh anchors).relabelEdges name hname)
          ((Q.meshOverlay delta fresh anchors).relabelDrawing name segmentDrawing) par := by
  obtain ⟨delta, hdelta, hdelta4, htransfer⟩ :=
    Q.exists_scale_finite_transfer_toward_source_meshOverlay hcycle
  obtain ⟨fresh, hfresh, hstrong, havoid, hdense, hnet⟩ :=
    exists_clean_freshDense_of_accessibleTargetBoundary_dense
      P haccessible hdelta
  obtain ⟨name, hname, T, par, hT⟩ :=
    htransfer fresh anchors hfresh hstrong havoid hdense
  exact ⟨delta, fresh, hdelta, hdelta4, hfresh, hstrong, havoid, hdense, hnet,
    name, hname, T, par, hT⟩

/-- The complete finite data selected by one reverse overlay-transfer stage.  Packaging the
dependent edge relabelling and its transferred generated pair together makes this construction
directly usable by the stage recursion. -/
structure MeshOverlayTransferData (Q : TargetSegmentCover P) (anchors : List Plane) where
  /-- The positive mesh scale selected for this target. -/
  delta : ℝ
  /-- The finite accessible boundary-anchor list. -/
  fresh : List Plane
  delta_pos : 0 < delta
  delta_lt_four : delta < 4
  fresh_mem : ∀ z ∈ fresh, z ∈ modelCurve
  fresh_accessible : ∀ z ∈ fresh,
    StronglyAccessible (srcDom \ srcOuter) (P.homeo.invFun z)
  fresh_avoids : FreshAvoidsTargetNonouterEdges P fresh
  fresh_dense : FreshDense fresh delta
  /-- The selected points also form an explicit metric net on the target boundary. -/
  fresh_net : FreshNet fresh delta
  /-- Fresh abstract names for all edges of the finite overlay. -/
  name : Piece → γ
  name_inj : InjOn name E(Q.meshOverlay delta fresh anchors)
  /-- The generated pair after reverse transfer. -/
  pair : GeneratedPair S₀ srcOuter srcDom modelCurve (Plane.closedSquare 0 1)
  /-- The abstract parent map of the transfer. -/
  parent : γ → γ
  transfer : IsTargetTransferOf pair P
    ((Q.meshOverlay delta fresh anchors).relabelEdges name name_inj)
    ((Q.meshOverlay delta fresh anchors).relabelDrawing name segmentDrawing) parent

/-- Dense accessible target-boundary points construct the packaged data for one complete
reverse overlay-transfer stage. -/
theorem nonempty_meshOverlayTransferData_of_accessibleBoundary_dense
    [Infinite γ] (Q : TargetSegmentCover P)
    (haccessible : modelCurve ⊆ closure (accessibleTargetBoundary P))
    (hcycle : S₀.OuterEdgesFormCycle) (anchors : List Plane) :
    Nonempty (MeshOverlayTransferData Q anchors) := by
  obtain ⟨delta, fresh, hdelta, hdelta4, hfresh, hstrong, havoid, hdense, hnet,
      name, hname, T, par, hT⟩ :=
    Q.exists_finite_transfer_toward_source_meshOverlay_of_accessibleBoundary_dense
      haccessible hcycle anchors
  exact ⟨{
    delta := delta
    fresh := fresh
    delta_pos := hdelta
    delta_lt_four := hdelta4
    fresh_mem := hfresh
    fresh_accessible := hstrong
    fresh_avoids := havoid
    fresh_dense := hdense
    fresh_net := hnet
    name := name
    name_inj := hname
    pair := T
    parent := par
    transfer := hT }⟩

/-- **Reverse overlay-transfer stage for a closed Jordan domain.** Tangent
density supplies the accessible anchors, finite deletion avoids the old target vertices, and
compactness selects a finite `FreshDense` list at the internally chosen mesh scale. -/
theorem nonempty_meshOverlayTransferData_inside
    [Infinite γ] {C : Set Plane}
    {P : GeneratedPair S₀ C (C ∪ inside C) modelCurve (Plane.closedSquare 0 1)}
    (Q : TargetSegmentCover P) (hsep : IsSeparating C)
    (hcycle : S₀.OuterEdgesFormCycle) (anchors : List Plane) :
    Nonempty (MeshOverlayTransferData Q anchors) :=
  nonempty_meshOverlayTransferData_of_accessibleBoundary_dense Q
    (accessibleTargetBoundary_dense_inside P hsep) hcycle anchors

/-- The packaged reverse-transfer data can be selected below any positive prescribed scale. -/
theorem exists_meshOverlayTransferData_lt_of_accessibleBoundary_dense
    [Infinite γ] (Q : TargetSegmentCover P)
    (haccessible : modelCurve ⊆ closure (accessibleTargetBoundary P))
    (hcycle : S₀.OuterEdgesFormCycle) (anchors : List Plane)
    {bound : ℝ} (hbound : 0 < bound) :
    ∃ w : MeshOverlayTransferData Q anchors, w.delta < bound := by
  obtain ⟨delta, hdelta, hdelta4, hdeltabound, htransfer⟩ :=
    Q.exists_scale_finite_transfer_toward_source_meshOverlay_lt hcycle hbound
  obtain ⟨fresh, hfresh, hstrong, havoid, hdense, hnet⟩ :=
    exists_clean_freshDense_of_accessibleTargetBoundary_dense
      P haccessible hdelta
  obtain ⟨name, hname, T, par, hT⟩ :=
    htransfer fresh anchors hfresh hstrong havoid hdense
  exact ⟨{
    delta := delta
    fresh := fresh
    delta_pos := hdelta
    delta_lt_four := hdelta4
    fresh_mem := hfresh
    fresh_accessible := hstrong
    fresh_avoids := havoid
    fresh_dense := hdense
    fresh_net := hnet
    name := name
    name_inj := hname
    pair := T
    parent := par
    transfer := hT }, hdeltabound⟩

/-- In the standard closed Jordan domain, a reverse-transfer stage exists below every positive
prescribed scale. -/
theorem exists_meshOverlayTransferData_lt_inside
    [Infinite γ] {C : Set Plane}
    {P : GeneratedPair S₀ C (C ∪ inside C) modelCurve (Plane.closedSquare 0 1)}
    (Q : TargetSegmentCover P) (hsep : IsSeparating C)
    (hcycle : S₀.OuterEdgesFormCycle) (anchors : List Plane)
    {bound : ℝ} (hbound : 0 < bound) :
    ∃ w : MeshOverlayTransferData Q anchors, w.delta < bound :=
  exists_meshOverlayTransferData_lt_of_accessibleBoundary_dense Q
    (accessibleTargetBoundary_dense_inside P hsep) hcycle anchors hbound

namespace MeshOverlayTransferData

variable {Q : TargetSegmentCover P} {anchors : List Plane}

/-- Every target face created by the reverse overlay transfer has diameter below the selected
mesh scale.  The target cell is connected and misses the new skeleton, hence lies in one bounded
face of the contained square mesh; `squareMesh_face_small` supplies the bound. -/
theorem diam_closure_targetFace_lt (w : MeshOverlayTransferData Q anchors)
    {F : γ} (hF : F ∈ w.pair.str.faces) :
    Metric.diam (closure (w.pair.tgt.cell F)) < w.delta := by
  obtain ⟨z, hz⟩ := w.pair.tgt_isFaceJordan.nonempty hF
  have hzOpen : z ∈ Plane.openSquare 0 1 := by
    have hzInterior := w.pair.tgt_face_subset_interior hF hz
    rwa [closedSquare_sdiff_modelCurve] at hzInterior
  have hmeshSkel :
      Graph.pointSet (squareMesh w.delta w.fresh anchors) segmentDrawing ⊆
        w.pair.tgt.skeletonSet := by
    rw [w.transfer.skeletonSet_eq, Graph.pointSet_relabelEdges]
    exact Q.squareMesh_subset_meshOverlay w.delta w.fresh anchors
  have hcellExterior : w.pair.tgt.cell F ⊆
      Graph.exterior (squareMesh w.delta w.fresh anchors) segmentDrawing := by
    intro x hxCell hxMesh
    exact Set.disjoint_left.1
      (w.pair.tgt.disjoint_cell_skeletonSet w.pair.tgt_isCellDecomposition hF)
      hxCell (hmeshSkel hxMesh)
  have hzExterior :
      z ∈ Graph.exterior (squareMesh w.delta w.fresh anchors) segmentDrawing :=
    hcellExterior hz
  have hcellFace : w.pair.tgt.cell F ⊆
      Graph.face (squareMesh w.delta w.fresh anchors) segmentDrawing z :=
    (w.pair.tgt_isFaceJordan.isConnected hF).isPreconnected.subset_connectedComponentIn
      hz hcellExterior
  have hfaceCurveCompl :
      Graph.face (squareMesh w.delta w.fresh anchors) segmentDrawing z ⊆ modelCurveᶜ := by
    intro x hxFace hxCurve
    exact Graph.face_subset_exterior _ _ _ hxFace
      (modelCurve_subset_squareMesh_pointSet w.delta w.fresh anchors hxCurve)
  have hfaceOpen :
      Graph.face (squareMesh w.delta w.fresh anchors) segmentDrawing z ⊆
        Plane.openSquare 0 1 := by
    have hcomp := (Graph.isConnected_face hzExterior).isPreconnected.subset_connectedComponentIn
      (Graph.mem_face hzExterior) hfaceCurveCompl
    rw [modelCurve_eq_frontier,
      connectedComponentIn_compl_frontier_closedSquare hzOpen] at hcomp
    exact hcomp
  have hfaceBounded : Bornology.IsBounded
      (Graph.face (squareMesh w.delta w.fresh anchors) segmentDrawing z) :=
    (Plane.isBounded_closedSquare 0 1).subset
      (hfaceOpen.trans (Plane.openSquare_subset_closedSquare 0 1))
  have hsmall := squareMesh_face_small w.fresh_mem w.delta_pos w.fresh_dense
    hzExterior hfaceBounded
  calc
    Metric.diam (closure (w.pair.tgt.cell F)) =
        Metric.diam (w.pair.tgt.cell F) := Metric.diam_closure _
    _ ≤ Metric.diam
        (Graph.face (squareMesh w.delta w.fresh anchors) segmentDrawing z) :=
      Metric.diam_mono hcellFace hfaceBounded
    _ < w.delta := hsmall.2

/-- Consequently every closed target star has diameter less than twice the selected scale. -/
theorem diam_targetStar_lt (w : MeshOverlayTransferData Q anchors)
    {σ : γ} (hσ : σ ∈ w.pair.str.cells) :
    Metric.diam (w.pair.tgt.star σ) < 2 * w.delta :=
  w.pair.tgt_isCellDecomposition.diam_star_lt w.pair.str_combInvariants
    (Plane.isBounded_closedSquare 0 1) hσ
    (fun _ hF _ => w.diam_closure_targetFace_lt hF)

end MeshOverlayTransferData

end TargetSegmentCover

end Schoenflies


==> anc/P5-kernel-deficit-lean-v6/vendor/schoenflies-lean/Schoenflies/GeneralCrosscut.lean <==
/-
Copyright (c) 2026 Álvaro Begué. All rights reserved.
Released under Apache 2.0 license as described in the file LICENSE.
Authors: Álvaro Begué
-/
import Schoenflies.CrosscutCells
import Schoenflies.CrosscutAtMostTwo
import Schoenflies.TwoArcs

/-!
# The crosscut theorem for a general Jordan curve

`P` is a simple polygonal arc with distinct endpoints `p, q` on a Jordan curve `C` and all its
remaining points in `D = Int(C)`; `A₁, A₂` are the two arcs of `C` from `p` to `q`. Then
`D ∖ P` has exactly two components, namely `Int(A₁ ∪ P)` and `Int(A₂ ∪ P)`, and consequently
`ℝ² ∖ (C ∪ P)` has precisely three regions, with boundaries `C`, `A₁ ∪ P`, `A₂ ∪ P`.

The proof is short because both halves already exist. `Schoenflies.crosscut_cells` exhibits two
distinct components of `D ∖ P`; `Schoenflies.crosscut_components_exhaust` says there are no
others; and the final paragraph is `Schoenflies.Plane.connectedComponentIn_eq_of_frontier_disjoint`
applied three times. All this module does is fit the pieces together and name the result.

## The two sides are named by their arcs, and they are `inside (Aᵢ ∪ P)`

Everything Part II asks of this theorem is asked of *one labelled side*:
`lem:crosscut-side-correspondence` wants "the component whose closure meets `C` in `Aᵢ`" as a
function of `i`, and `prop:initial-pair`, `lem:cellulation-invariants` and `thm:finite-transfer`
all consume the labelled form. So there is no existential anywhere in the conclusions below: the
side belonging to the arc `A` is literally `Schoenflies.inside (A ∪ P)`, which is already a
function of `A`, carries the whole `inside`/`IsSeparating` API, and is exactly the set the
blueprint writes `Int(A ∪ P)`. The labelling lemma is `IsCrosscut.closure_side_inter`:

    closure (inside (A₁ ∪ P)) ∩ C = A₁.

Each statement is proved for `A₁` only; `IsCutPair.symm` swaps the two arcs, so
`h.foo hjordan hcut.symm` is the `A₂` instance of `h.foo hjordan hcut`. That is why no lemma
below mentions `A₂` in its conclusion.

## What is assumed

Two hypotheses are threaded through, both of which are being discharged elsewhere right now:

* `hjordan : ∀ S : Set Plane, IsJordanCurve S → IsSeparating S` — `thm:jordan`. Only the
  separation clause is used; the boundary clause is part of `Schoenflies.IsSeparating`, so no
  second hypothesis is needed.
* `hcollars : HasArcCollars (inside C) P` — blueprint Lemma 1.8 (b) for the arc `P` inside the
  Jordan domain, the standing hypothesis of `Schoenflies/CrosscutAtMostTwo.lean`.

Neither is a restatement of anything proved here.

## Blueprint

* `Schoenflies.IsCrosscut` — the hypotheses of `thm:general-crosscut` on `C, P, p, q`.
* `Schoenflies.IsCutPair` — "`A₁, A₂` the two arcs of `C` from `p` to `q`, as in
  `lem:jordan-circle`"; `Schoenflies.exists_isCutPair` produces one from
  `IsJordanCurve.two_arcs`.
* `Schoenflies.IsCrosscut.side_subset`, `.side_isComponent`, `.closure_side_inter`,
  `.side_ne`, `.disjoint_sides`, `.components_eq`, `.inside_diff_eq` — the first half of
  `thm:general-crosscut`, one labelled side at a time, and then the exhaustion. The side's own
  topology comes with it: `.isOpen_side`, `.isConnected_side`, `.isBounded_side`,
  `.side_nonempty`, `.frontier_side`, `.closure_side`.
* `Schoenflies.general_crosscut` — `thm:general-crosscut`, first sentence, bundled.
* `Schoenflies.IsCrosscut.compl_eq`, `.compl_eq_three`, `.outside_isComponent`,
  `.side_isComponent_compl`, `.three_regions` — the "consequently" sentence.
* `Schoenflies.general_crosscut_three_regions` — `thm:general-crosscut`, second sentence,
  bundled, with the three boundaries.
* `Schoenflies.IsArcBetween.not_subset_pair` — an arc is more than its two endpoints; general,
  and the only new fact about arcs this module needs.
-/

open Bornology Set unitInterval

namespace Schoenflies

variable {C P A A₁ A₂ : Set Plane} {p q z : Plane}

/-! ### An arc is more than its two endpoints

This is what `Schoenflies.arcs_ne` needs in order to conclude `A₁ ≠ A₂` from the fact that the
two arcs meet only at `p` and `q`. It is a general fact about arcs and belongs in
`Schoenflies/Curve.lean`; it is here because nothing on `main` states it. -/

/-- An arc between two points is not just those two points: the midpoint parameter carries a
third point of it, because the parametrisation is injective. -/
theorem IsArcBetween.not_subset_pair (h : IsArcBetween A p q) : ¬ A ⊆ ({p, q} : Set Plane) := by
  obtain ⟨f, -, hi, rfl, rfl, rfl⟩ := h
  intro hsub
  have hhalf : (1 / 2 : ℝ) ∈ I := ⟨by norm_num, by norm_num⟩
  have hmem := hsub (mem_image_of_mem f hhalf)
  simp only [mem_insert_iff, mem_singleton_iff] at hmem
  rcases hmem with h' | h'
  · exact absurd (hi hhalf zero_mem_I h') (by norm_num)
  · exact absurd (hi hhalf one_mem_I h') (by norm_num)

/-! ### The configuration

Two bundles of hypotheses. `IsCrosscut C P p q` is the blueprint's "`P` is a simple polygonal
arc with distinct endpoints `p, q ∈ C` and all other points in `D = Int(C)`"; distinctness of
`p` and `q` is *not* a field, since an arc between two points always has them distinct.
`IsCutPair C p q A₁ A₂` is "`A₁, A₂` are the two arcs of `C` from `p` to `q`". The two are kept
apart because the arcs are a *choice* — swapping them is a symmetry of the whole theorem, and
`IsCutPair.symm` is what makes every statement below need proving only once. -/

/-- **The crosscut configuration.** A Jordan curve `C` and a simple polygonal arc `P` from
`p ∈ C` to `q ∈ C` whose remaining points all lie in the Jordan domain `inside C`. -/
structure IsCrosscut (C P : Set Plane) (p q : Plane) : Prop where
  /-- `C` is a Jordan curve. -/
  curve : IsJordanCurve C
  /-- `P` is a simple arc from `p` to `q`. -/
  arc : IsArcBetween P p q
  /-- `P` is polygonal. -/
  polygonal : IsPolygonal P
  /-- The first endpoint is on the curve. -/
  left_mem : p ∈ C
  /-- The second endpoint is on the curve. -/
  right_mem : q ∈ C
  /-- Every other point of the crosscut is inside the curve. -/
  sdiff_subset : P \ {p, q} ⊆ inside C

/-- **The two arcs of `C` from `p` to `q`**, as in `lem:jordan-circle`: two arcs between the
same two points which cover the curve and meet in exactly those two points. -/
structure IsCutPair (C : Set Plane) (p q : Plane) (A₁ A₂ : Set Plane) : Prop where
  /-- The first piece is an arc from `p` to `q`. -/
  fst : IsArcBetween A₁ p q
  /-- The second piece is an arc from `p` to `q`. -/
  snd : IsArcBetween A₂ p q
  /-- The two pieces cover the curve. -/
  union_eq : A₁ ∪ A₂ = C
  /-- The two pieces meet exactly at the two cut points. -/
  inter_eq : A₁ ∩ A₂ = {p, q}

namespace IsCutPair

/-- Swapping the two arcs. Every conclusion of this module is proved for `A₁` and obtained for
`A₂` by composing with this. -/
theorem symm (h : IsCutPair C p q A₁ A₂) : IsCutPair C p q A₂ A₁ :=
  ⟨h.snd, h.fst, by rw [union_comm]; exact h.union_eq, by rw [inter_comm]; exact h.inter_eq⟩

theorem fst_subset (h : IsCutPair C p q A₁ A₂) : A₁ ⊆ C := by
  rw [← h.union_eq]; exact subset_union_left

theorem snd_subset (h : IsCutPair C p q A₁ A₂) : A₂ ⊆ C := h.symm.fst_subset

/-- The two arcs are distinct: they meet only at `p` and `q`, and neither is just `{p, q}`. -/
theorem ne (h : IsCutPair C p q A₁ A₂) : A₁ ≠ A₂ :=
  arcs_ne h.inter_eq.subset h.fst.not_subset_pair

end IsCutPair

/-- Two distinct points of a Jordan curve cut it into a pair of arcs. This is
`IsJordanCurve.two_arcs`, repackaged. -/
theorem exists_isCutPair (hC : IsJordanCurve C) (hp : p ∈ C) (hq : q ∈ C) (hpq : p ≠ q) :
    ∃ A₁ A₂, IsCutPair C p q A₁ A₂ := by
  obtain ⟨A, B, hA, hB, hcov, hmeet⟩ := hC.two_arcs hp hq hpq
  exact ⟨A, B, hA, hB, hcov, hmeet⟩

/-! ### Elementary consequences of the configuration

Nothing here needs `thm:jordan`: these are the set-theoretic facts that turn "the crosscut runs
inside the curve" into the hypotheses `Schoenflies.crosscut_cells` takes. -/

namespace IsCrosscut

theorem left_notMem_inside (h : IsCrosscut C P p q) : p ∉ inside C := fun hp =>
  inside_subset_compl hp h.left_mem

theorem right_notMem_inside (h : IsCrosscut C P p q) : q ∉ inside C := fun hq =>
  inside_subset_compl hq h.right_mem

/-- **The crosscut meets the curve exactly at its two endpoints.** Everything else on the
crosscut is inside the curve, hence off it. -/
theorem inter_eq (h : IsCrosscut C P p q) : P ∩ C = {p, q} := by
  refine Subset.antisymm (fun z hz => ?_) (pair_subset ⟨h.arc.left_mem, h.left_mem⟩
    ⟨h.arc.right_mem, h.right_mem⟩)
  by_contra hzpq
  exact inside_subset_compl (h.sdiff_subset ⟨hz.1, hzpq⟩) hz.2

/-- **The crosscut misses the outside of the curve entirely**: its endpoints are on the curve
and everything else is inside. This is the sentence the three-region half opens with. -/
theorem disjoint_outside (h : IsCrosscut C P p q) : Disjoint P (outside C) := by
  rw [disjoint_left]
  intro z hzP hzO
  by_cases hz : z ∈ ({p, q} : Set Plane)
  · rcases hz with rfl | rfl
    exacts [hzO.1 h.left_mem, hzO.1 h.right_mem]
  · exact disjoint_left.1 disjoint_inside_outside (h.sdiff_subset ⟨hzP, hz⟩) hzO

/-- `P ∩ C ⊆ A₁`: the crosscut meets the curve only in the two points that lie on *both* arcs.
This is the hypothesis `hP₁` of `Schoenflies.crosscut_cells`. -/
theorem inter_subset_arc (h : IsCrosscut C P p q) (hcut : IsCutPair C p q A₁ A₂) :
    P ∩ C ⊆ A₁ := by
  rw [h.inter_eq]
  exact pair_subset hcut.fst.left_mem hcut.fst.right_mem

/-- `(A₁ ∪ P) ∩ C = A₁`: the curve `J₁` of the blueprint meets `C` exactly in the arc it was
built from. This is what turns clause (c) of `Schoenflies.crosscut_cells` into the labelling
lemma. -/
theorem arc_union_inter (h : IsCrosscut C P p q) (hcut : IsCutPair C p q A₁ A₂) :
    (A₁ ∪ P) ∩ C = A₁ := by
  refine Subset.antisymm ?_ fun z hz => ⟨Or.inl hz, hcut.fst_subset hz⟩
  rintro z ⟨hz | hz, hzC⟩
  · exact hz
  · exact h.inter_subset_arc hcut ⟨hz, hzC⟩

/-- **`J₁ = A₁ ∪ P` is a Jordan curve.** The arc and the crosscut are two arcs from `p` to `q`
meeting only at those two points. -/
theorem isJordanCurve_union (h : IsCrosscut C P p q) (hcut : IsCutPair C p q A₁ A₂) :
    IsJordanCurve (A₁ ∪ P) := by
  refine _root_.Schoenflies.isJordanCurve_union hcut.fst h.arc fun z hzA hzP => ?_
  have hz : z ∈ ({p, q} : Set Plane) := h.inter_eq ▸ ⟨hzP, hcut.fst_subset hzA⟩
  simpa using hz

/-! ### The two separating curves, and where the outside of `C` sits

This is the paragraph of the blueprint proof that pins the roles of `Wᵢ` and `Vᵢ`:
`Ω† = Ext(C)` is connected, unbounded and disjoint from `Jᵢ`, hence lies in `Ext(Jᵢ)`. -/

theorem isSeparating_curve (hjordan : ∀ S : Set Plane, IsJordanCurve S → IsSeparating S)
    (h : IsCrosscut C P p q) : IsSeparating C :=
  hjordan C h.curve

theorem isSeparating_union (hjordan : ∀ S : Set Plane, IsJordanCurve S → IsSeparating S)
    (h : IsCrosscut C P p q) (hcut : IsCutPair C p q A₁ A₂) : IsSeparating (A₁ ∪ P) :=
  hjordan _ (h.isJordanCurve_union hcut)

/-- **`Ext(C) ⊆ Ext(A ∪ P)`.** The outside of `C` is connected and misses `A ∪ P`, so it lies in
one component of the complement of `A ∪ P`; being unbounded, that component is unbounded, which
is what `Schoenflies.outside` records.

Stated for an arbitrary `A ⊆ C`, since that is all the argument uses. -/
theorem outside_subset_outside_union
    (hjordan : ∀ S : Set Plane, IsJordanCurve S → IsSeparating S)
    (h : IsCrosscut C P p q) (hA : A ⊆ C) : outside C ⊆ outside (A ∪ P) := by
  have hsep := h.isSeparating_curve hjordan
  have hsub : outside C ⊆ (A ∪ P)ᶜ := by
    rintro z hz (hzA | hzP)
    · exact hz.1 (hA hzA)
    · exact disjoint_left.1 h.disjoint_outside hzP hz
  intro z hz
  refine ⟨hsub hz, fun hb => hsep.not_isBounded_outside (hb.subset ?_)⟩
  exact hsep.isConnected_outside.isPreconnected.subset_connectedComponentIn hz hsub

/-- The pair `(Ext(C), Int(C))` in the shape `Schoenflies.crosscut_cells` takes for `(Ω, Ω')`,
with `Ω = Int(C)` the region the crosscut runs in. -/
theorem isRegionPair_curve (C : Set Plane) : IsRegionPair C (inside C) (outside C) :=
  Or.inl ⟨rfl, rfl⟩

/-- The pair `(Wᵢ, Vᵢ) = (Ext(Jᵢ), Int(Jᵢ))`. -/
theorem isRegionPair_union (J : Set Plane) : IsRegionPair J (outside J) (inside J) :=
  Or.inr ⟨rfl, rfl⟩

/-! ### The first half: `Int(A₁ ∪ P)` is a component of `Int(C) ∖ P` with closure meeting `C`
in `A₁`

Three applications of `Schoenflies.crosscut_cells`, one clause each. Everything is stated for the
arc `A₁`; `IsCutPair.symm` supplies the `A₂` instance. -/

/-- **`Int(A₁ ∪ P) ⊆ Int(C) ∖ P`.** Clause (a) of `lem:crosscut-cells`, first half. -/
theorem side_subset (hjordan : ∀ S : Set Plane, IsJordanCurve S → IsSeparating S)
    (h : IsCrosscut C P p q) (hcut : IsCutPair C p q A₁ A₂) :
    inside (A₁ ∪ P) ⊆ inside C \ P :=
  cell_subset_region_diff (h.isSeparating_curve hjordan) (h.isSeparating_union hjordan hcut)
    (isRegionPair_curve C) (isRegionPair_union (A₁ ∪ P))
    (h.outside_subset_outside_union hjordan hcut.fst_subset) subset_union_right

/-- **`Int(A₁ ∪ P)` is a connected component of `Int(C) ∖ P`.** Clause (a) of
`lem:crosscut-cells`. -/
theorem side_isComponent (hjordan : ∀ S : Set Plane, IsJordanCurve S → IsSeparating S)
    (h : IsCrosscut C P p q) (hcut : IsCutPair C p q A₁ A₂) :
    ∀ z ∈ inside (A₁ ∪ P), connectedComponentIn (inside C \ P) z = inside (A₁ ∪ P) :=
  cell_isComponent (h.isSeparating_curve hjordan) (h.isSeparating_union hjordan hcut)
    (isRegionPair_curve C) (isRegionPair_union (A₁ ∪ P))
    (h.outside_subset_outside_union hjordan hcut.fst_subset) subset_union_right
    (union_subset_union_left P hcut.fst_subset)

/-- **The labelling lemma: the closure of the side meets `C` exactly in its own arc.** Clause
(c) of `lem:crosscut-cells`. This is what makes `A ↦ inside (A ∪ P)` the correspondence
`lem:crosscut-side-correspondence` asks for, and it is what distinguishes the two sides. -/
theorem closure_side_inter (hjordan : ∀ S : Set Plane, IsJordanCurve S → IsSeparating S)
    (h : IsCrosscut C P p q) (hcut : IsCutPair C p q A₁ A₂) :
    closure (inside (A₁ ∪ P)) ∩ C = A₁ := by
  rw [closure_cell_inter_curve (h.isSeparating_curve hjordan) (h.isSeparating_union hjordan hcut)
    (IsRegionOf.outside C) (isRegionPair_union (A₁ ∪ P))
    (h.outside_subset_outside_union hjordan hcut.fst_subset)]
  exact h.arc_union_inter hcut

/-- **The two sides are distinct.** Equal sides would have equal closures, hence equal arcs. -/
theorem side_ne (hjordan : ∀ S : Set Plane, IsJordanCurve S → IsSeparating S)
    (h : IsCrosscut C P p q) (hcut : IsCutPair C p q A₁ A₂) :
    inside (A₁ ∪ P) ≠ inside (A₂ ∪ P) := by
  intro heq
  have h₁ := h.closure_side_inter hjordan hcut
  have h₂ := h.closure_side_inter hjordan hcut.symm
  rw [heq] at h₁
  exact hcut.ne (h₁.symm.trans h₂)

theorem side_nonempty (hjordan : ∀ S : Set Plane, IsJordanCurve S → IsSeparating S)
    (h : IsCrosscut C P p q) (hcut : IsCutPair C p q A₁ A₂) : (inside (A₁ ∪ P)).Nonempty :=
  (h.isSeparating_union hjordan hcut).isConnected_inside.nonempty

theorem isOpen_side (hjordan : ∀ S : Set Plane, IsJordanCurve S → IsSeparating S)
    (h : IsCrosscut C P p q) (hcut : IsCutPair C p q A₁ A₂) : IsOpen (inside (A₁ ∪ P)) :=
  (h.isSeparating_union hjordan hcut).isOpen_inside

theorem isConnected_side (hjordan : ∀ S : Set Plane, IsJordanCurve S → IsSeparating S)
    (h : IsCrosscut C P p q) (hcut : IsCutPair C p q A₁ A₂) : IsConnected (inside (A₁ ∪ P)) :=
  (h.isSeparating_union hjordan hcut).isConnected_inside

theorem isBounded_side (hjordan : ∀ S : Set Plane, IsJordanCurve S → IsSeparating S)
    (h : IsCrosscut C P p q) (hcut : IsCutPair C p q A₁ A₂) :
    IsBounded (inside (A₁ ∪ P)) :=
  (h.isSeparating_union hjordan hcut).isBounded_inside

/-- **The boundary of the side is its own Jordan curve `A₁ ∪ P`.** -/
theorem frontier_side (hjordan : ∀ S : Set Plane, IsJordanCurve S → IsSeparating S)
    (h : IsCrosscut C P p q) (hcut : IsCutPair C p q A₁ A₂) :
    frontier (inside (A₁ ∪ P)) = A₁ ∪ P :=
  (h.isSeparating_union hjordan hcut).frontier_inside

/-- The closure of the side is the side together with its boundary curve. Paired with
`closure_side_inter` this is the form `lem:crosscut-side-correspondence` reads the closure in. -/
theorem closure_side (hjordan : ∀ S : Set Plane, IsJordanCurve S → IsSeparating S)
    (h : IsCrosscut C P p q) (hcut : IsCutPair C p q A₁ A₂) :
    closure (inside (A₁ ∪ P)) = inside (A₁ ∪ P) ∪ (A₁ ∪ P) :=
  (IsRegionOf.inside (A₁ ∪ P)).closure_eq (h.isSeparating_union hjordan hcut)

/-- The two sides are disjoint: they are distinct components of the same set. -/
theorem disjoint_sides (hjordan : ∀ S : Set Plane, IsJordanCurve S → IsSeparating S)
    (h : IsCrosscut C P p q) (hcut : IsCutPair C p q A₁ A₂) :
    Disjoint (inside (A₁ ∪ P)) (inside (A₂ ∪ P)) := by
  rw [disjoint_left]
  intro z hz₁ hz₂
  exact h.side_ne hjordan hcut
    ((h.side_isComponent hjordan hcut z hz₁).symm.trans
      (h.side_isComponent hjordan hcut.symm z hz₂))

/-! ### The second half: there are no other components

`Schoenflies.crosscut_components_exhaust` applied to the two sides, which the previous section
has just shown to be distinct components. -/

/-- **Every component of `Int(C) ∖ P` is one of the two sides.** This is the "at most two"
half, `lem:crosscut-at-most-two`, applied to the two components `lem:crosscut-cells` produced. -/
theorem components_eq (hjordan : ∀ S : Set Plane, IsJordanCurve S → IsSeparating S)
    (h : IsCrosscut C P p q) (hcut : IsCutPair C p q A₁ A₂)
    (hcollars : HasArcCollars (inside C) P) :
    ∀ z ∈ inside C \ P, connectedComponentIn (inside C \ P) z = inside (A₁ ∪ P) ∨
      connectedComponentIn (inside C \ P) z = inside (A₂ ∪ P) := by
  have hsep := h.isSeparating_curve hjordan
  obtain ⟨v₁, hv₁⟩ := h.side_nonempty hjordan hcut
  obtain ⟨v₂, hv₂⟩ := h.side_nonempty hjordan hcut.symm
  have hc₁ := h.side_isComponent hjordan hcut v₁ hv₁
  have hc₂ := h.side_isComponent hjordan hcut.symm v₂ hv₂
  have hexh := crosscut_components_exhaust hsep.isOpen_inside
    hsep.isConnected_inside.isPreconnected h.arc h.polygonal
    h.left_notMem_inside h.right_notMem_inside h.sdiff_subset hcollars
    (h.side_subset hjordan hcut hv₁) (h.side_subset hjordan hcut.symm hv₂)
    (by rw [hc₁, hc₂]; exact h.side_ne hjordan hcut)
  intro z hz
  rcases hexh z hz with hzz | hzz
  · rw [hc₁] at hzz
    exact Or.inl (h.side_isComponent hjordan hcut z hzz)
  · rw [hc₂] at hzz
    exact Or.inr (h.side_isComponent hjordan hcut.symm z hzz)

/-- **`Int(C) ∖ P` is the disjoint union of the two sides.** -/
theorem inside_diff_eq (hjordan : ∀ S : Set Plane, IsJordanCurve S → IsSeparating S)
    (h : IsCrosscut C P p q) (hcut : IsCutPair C p q A₁ A₂)
    (hcollars : HasArcCollars (inside C) P) :
    inside C \ P = inside (A₁ ∪ P) ∪ inside (A₂ ∪ P) := by
  refine Subset.antisymm (fun z hz => ?_)
    (union_subset (h.side_subset hjordan hcut) (h.side_subset hjordan hcut.symm))
  rcases h.components_eq hjordan hcut hcollars z hz with heq | heq
  · exact Or.inl (heq ▸ mem_connectedComponentIn hz)
  · exact Or.inr (heq ▸ mem_connectedComponentIn hz)

end IsCrosscut

/-- **Theorem "Crosscut theorem", first sentence** (`thm:general-crosscut`). `Int(C) ∖ P` has
exactly two components, namely `Int(A₁ ∪ P)` and `Int(A₂ ∪ P)`.

"Exactly two" is spelled out: the two sets are nonempty, disjoint, each is a component, they
cover, they are distinct, and every component is one of them. The last two clauses are the
labelling `closure (inside (Aᵢ ∪ P)) ∩ C = Aᵢ`, which is what tells the two apart. Each clause
is separately available as a lemma in the `Schoenflies.IsCrosscut` namespace; this bundle exists
only so that the blueprint statement appears once, in one place. -/
theorem general_crosscut (hjordan : ∀ S : Set Plane, IsJordanCurve S → IsSeparating S)
    (h : IsCrosscut C P p q) (hcut : IsCutPair C p q A₁ A₂)
    (hcollars : HasArcCollars (inside C) P) :
    inside C \ P = inside (A₁ ∪ P) ∪ inside (A₂ ∪ P) ∧
      Disjoint (inside (A₁ ∪ P)) (inside (A₂ ∪ P)) ∧
      (inside (A₁ ∪ P)).Nonempty ∧ (inside (A₂ ∪ P)).Nonempty ∧
      inside (A₁ ∪ P) ≠ inside (A₂ ∪ P) ∧
      (∀ z ∈ inside (A₁ ∪ P), connectedComponentIn (inside C \ P) z = inside (A₁ ∪ P)) ∧
      (∀ z ∈ inside (A₂ ∪ P), connectedComponentIn (inside C \ P) z = inside (A₂ ∪ P)) ∧
      (∀ z ∈ inside C \ P, connectedComponentIn (inside C \ P) z = inside (A₁ ∪ P) ∨
        connectedComponentIn (inside C \ P) z = inside (A₂ ∪ P)) ∧
      closure (inside (A₁ ∪ P)) ∩ C = A₁ ∧ closure (inside (A₂ ∪ P)) ∩ C = A₂ :=
  ⟨h.inside_diff_eq hjordan hcut hcollars, h.disjoint_sides hjordan hcut,
    h.side_nonempty hjordan hcut, h.side_nonempty hjordan hcut.symm, h.side_ne hjordan hcut,
    h.side_isComponent hjordan hcut, h.side_isComponent hjordan hcut.symm,
    h.components_eq hjordan hcut hcollars, h.closure_side_inter hjordan hcut,
    h.closure_side_inter hjordan hcut.symm⟩

/-! ### The three regions of `ℝ² ∖ (C ∪ P)`

The blueprint's final paragraph. `P` misses `Ext(C)`, so the complement of `C ∪ P` splits as
`Ext(C) ⊔ (Int(C) ∖ P)`; the first half has just split the second summand in two; and each of
the three pieces is a component of the whole because its boundary misses it
(`lem:clopen-component`, here `Schoenflies.Plane.connectedComponentIn_eq_of_frontier_disjoint`). -/

namespace IsCrosscut

/-- `ℝ² ∖ (C ∪ P) = Ext(C) ⊔ (Int(C) ∖ P)`. The crosscut lies wholly in `C ∪ Int(C)`, so
removing it from the complement of `C` costs the outside nothing. -/
theorem compl_eq (h : IsCrosscut C P p q) : (C ∪ P)ᶜ = outside C ∪ (inside C \ P) := by
  refine Subset.antisymm (fun z hz => ?_) ?_
  · have hzC : z ∉ C := fun hzc => hz (Or.inl hzc)
    have hzP : z ∉ P := fun hzp => hz (Or.inr hzp)
    have hz' : z ∈ inside C ∪ outside C := by rw [inside_union_outside]; exact hzC
    rcases hz' with hzi | hzo
    · exact Or.inr ⟨hzi, hzP⟩
    · exact Or.inl hzo
  · rintro z (hzo | ⟨hzi, hzP⟩) (hzc | hzp)
    · exact hzo.1 hzc
    · exact disjoint_left.1 h.disjoint_outside hzp hzo
    · exact hzi.1 hzc
    · exact hzP hzp

/-- `ℝ² ∖ (C ∪ P) = Ext(C) ⊔ Int(A₁ ∪ P) ⊔ Int(A₂ ∪ P)`: the three regions, as sets. -/
theorem compl_eq_three (hjordan : ∀ S : Set Plane, IsJordanCurve S → IsSeparating S)
    (h : IsCrosscut C P p q) (hcut : IsCutPair C p q A₁ A₂)
    (hcollars : HasArcCollars (inside C) P) :
    (C ∪ P)ᶜ = outside C ∪ inside (A₁ ∪ P) ∪ inside (A₂ ∪ P) := by
  rw [h.compl_eq, h.inside_diff_eq hjordan hcut hcollars, union_assoc]

theorem outside_subset_compl (h : IsCrosscut C P p q) : outside C ⊆ (C ∪ P)ᶜ := by
  rw [h.compl_eq]; exact subset_union_left

theorem side_subset_compl (hjordan : ∀ S : Set Plane, IsJordanCurve S → IsSeparating S)
    (h : IsCrosscut C P p q) (hcut : IsCutPair C p q A₁ A₂) :
    inside (A₁ ∪ P) ⊆ (C ∪ P)ᶜ := by
  intro w hw
  obtain ⟨hwD, hwP⟩ := h.side_subset hjordan hcut hw
  rintro (hwC | hwP')
  · exact inside_subset_compl hwD hwC
  · exact hwP hwP'

/-- **`Ext(C)` is a region of `ℝ² ∖ (C ∪ P)`.** Its boundary is `C`, which misses that open
set; `lem:clopen-component` does the rest. -/
theorem outside_isComponent (hjordan : ∀ S : Set Plane, IsJordanCurve S → IsSeparating S)
    (h : IsCrosscut C P p q) :
    ∀ z ∈ outside C, connectedComponentIn (C ∪ P)ᶜ z = outside C := by
  have hsep := h.isSeparating_curve hjordan
  intro z hz
  refine Plane.connectedComponentIn_eq_of_frontier_disjoint hsep.isOpen_outside
    hsep.isConnected_outside.isPreconnected h.outside_subset_compl ?_ hz
  rw [hsep.frontier_outside]
  exact eq_empty_iff_forall_notMem.2 fun w hw => hw.2 (Or.inl hw.1)

/-- **`Int(A₁ ∪ P)` is a region of `ℝ² ∖ (C ∪ P)`.** Its boundary is `A₁ ∪ P ⊆ C ∪ P`, which
misses that open set. -/
theorem side_isComponent_compl (hjordan : ∀ S : Set Plane, IsJordanCurve S → IsSeparating S)
    (h : IsCrosscut C P p q) (hcut : IsCutPair C p q A₁ A₂) :
    ∀ z ∈ inside (A₁ ∪ P), connectedComponentIn (C ∪ P)ᶜ z = inside (A₁ ∪ P) := by
  have hJ := h.isSeparating_union hjordan hcut
  intro z hz
  refine Plane.connectedComponentIn_eq_of_frontier_disjoint hJ.isOpen_inside
    hJ.isConnected_inside.isPreconnected (h.side_subset_compl hjordan hcut) ?_ hz
  rw [hJ.frontier_inside]
  refine eq_empty_iff_forall_notMem.2 ?_
  rintro w ⟨hwA | hwP, hw⟩
  · exact hw (Or.inl (hcut.fst_subset hwA))
  · exact hw (Or.inr hwP)

/-- **Every region of `ℝ² ∖ (C ∪ P)` is one of the three.** -/
theorem three_regions (hjordan : ∀ S : Set Plane, IsJordanCurve S → IsSeparating S)
    (h : IsCrosscut C P p q) (hcut : IsCutPair C p q A₁ A₂)
    (hcollars : HasArcCollars (inside C) P) :
    ∀ z ∈ (C ∪ P)ᶜ, connectedComponentIn (C ∪ P)ᶜ z = outside C ∨
      connectedComponentIn (C ∪ P)ᶜ z = inside (A₁ ∪ P) ∨
      connectedComponentIn (C ∪ P)ᶜ z = inside (A₂ ∪ P) := by
  intro z hz
  rw [h.compl_eq_three hjordan hcut hcollars] at hz
  rcases hz with (hz | hz) | hz
  · exact Or.inl (h.outside_isComponent hjordan z hz)
  · exact Or.inr (Or.inl (h.side_isComponent_compl hjordan hcut z hz))
  · exact Or.inr (Or.inr (h.side_isComponent_compl hjordan hcut.symm z hz))

/-- The outside of `C` is disjoint from either side, since the sides lie inside `C`. -/
theorem disjoint_outside_side (hjordan : ∀ S : Set Plane, IsJordanCurve S → IsSeparating S)
    (h : IsCrosscut C P p q) (hcut : IsCutPair C p q A₁ A₂) :
    Disjoint (outside C) (inside (A₁ ∪ P)) := by
  rw [disjoint_left]
  intro w hw hw'
  exact disjoint_left.1 disjoint_inside_outside (h.side_subset hjordan hcut hw').1 hw

/-- The outside of `C` is not a side: it is unbounded and every side is bounded. -/
theorem outside_ne_side (hjordan : ∀ S : Set Plane, IsJordanCurve S → IsSeparating S)
    (h : IsCrosscut C P p q) (hcut : IsCutPair C p q A₁ A₂) :
    outside C ≠ inside (A₁ ∪ P) := by
  intro heq
  obtain ⟨w, hw⟩ := h.side_nonempty hjordan hcut
  exact disjoint_left.1 (h.disjoint_outside_side hjordan hcut) (heq ▸ hw) hw

end IsCrosscut

/-- **Theorem "Crosscut theorem", second sentence** (`thm:general-crosscut`). `ℝ² ∖ (C ∪ P)` has
precisely three regions, whose boundaries are `C`, `A₁ ∪ P` and `A₂ ∪ P`.

The three are named: `Ext(C)`, `Int(A₁ ∪ P)`, `Int(A₂ ∪ P)`. They cover, they are pairwise
disjoint and pairwise distinct, each is a component, every component is one of them, and the
three boundaries are as stated. "Pairwise distinct" is what makes this *three* regions and not
fewer; it is not a consequence of the covering, so it is a clause here. -/
theorem general_crosscut_three_regions
    (hjordan : ∀ S : Set Plane, IsJordanCurve S → IsSeparating S)
    (h : IsCrosscut C P p q) (hcut : IsCutPair C p q A₁ A₂)
    (hcollars : HasArcCollars (inside C) P) :
    (C ∪ P)ᶜ = outside C ∪ inside (A₁ ∪ P) ∪ inside (A₂ ∪ P) ∧
      (∀ z ∈ outside C, connectedComponentIn (C ∪ P)ᶜ z = outside C) ∧
      (∀ z ∈ inside (A₁ ∪ P), connectedComponentIn (C ∪ P)ᶜ z = inside (A₁ ∪ P)) ∧
      (∀ z ∈ inside (A₂ ∪ P), connectedComponentIn (C ∪ P)ᶜ z = inside (A₂ ∪ P)) ∧
      (∀ z ∈ (C ∪ P)ᶜ, connectedComponentIn (C ∪ P)ᶜ z = outside C ∨
        connectedComponentIn (C ∪ P)ᶜ z = inside (A₁ ∪ P) ∨
        connectedComponentIn (C ∪ P)ᶜ z = inside (A₂ ∪ P)) ∧
      Disjoint (outside C) (inside (A₁ ∪ P)) ∧ Disjoint (outside C) (inside (A₂ ∪ P)) ∧
        Disjoint (inside (A₁ ∪ P)) (inside (A₂ ∪ P)) ∧
      outside C ≠ inside (A₁ ∪ P) ∧ outside C ≠ inside (A₂ ∪ P) ∧
        inside (A₁ ∪ P) ≠ inside (A₂ ∪ P) ∧
      frontier (outside C) = C ∧ frontier (inside (A₁ ∪ P)) = A₁ ∪ P ∧
        frontier (inside (A₂ ∪ P)) = A₂ ∪ P :=
  ⟨h.compl_eq_three hjordan hcut hcollars, h.outside_isComponent hjordan,
    h.side_isComponent_compl hjordan hcut, h.side_isComponent_compl hjordan hcut.symm,
    h.three_regions hjordan hcut hcollars,
    h.disjoint_outside_side hjordan hcut, h.disjoint_outside_side hjordan hcut.symm,
    h.disjoint_sides hjordan hcut,
    h.outside_ne_side hjordan hcut, h.outside_ne_side hjordan hcut.symm,
    h.side_ne hjordan hcut,
    (h.isSeparating_curve hjordan).frontier_outside,
    h.frontier_side hjordan hcut, h.frontier_side hjordan hcut.symm⟩

end Schoenflies


==> anc/P5-kernel-deficit-lean-v6/vendor/schoenflies-lean/Schoenflies/GeneratedStructure.lean <==
/-
Copyright (c) 2026 Álvaro Begué. All rights reserved.
Released under Apache 2.0 license as described in the file LICENSE.
Authors: Álvaro Begué
-/
import Schoenflies.CombinatorialInvariance
import Schoenflies.Graph.PathGraph
import Schoenflies.GeneralCrosscut

/-!
# Generated matched cell structures

The spine of Part II. `def:generated-structure` says that every cell structure the Schönflies
construction ever meets is obtained from the initial two-face structure of
`prop:initial-pair` by a finite sequence of two elementary operations — *edge subdivision* and
*2-cell splitting by an ear* — performed simultaneously in the two realizations. This module
builds the two operations as `def`s on `Schoenflies.CellStructure`, closes them into the
inductive `Schoenflies.GeneratedStructure`, and proves the assertions of
`lem:cellulation-invariants` that are within reach.

## Blueprint

* `Schoenflies.CellStructure.SubdivData`, `Schoenflies.CellStructure.subdivideEdge` — the first
  elementary operation of `def:generated-structure` (tex, operation 1).
* `Schoenflies.CellStructure.SplitData`, `Schoenflies.CellStructure.splitFace` — the second
  (tex, operation 2).
* `Schoenflies.GeneratedStructure` — `def:generated-structure`, as the inductive closure of a
  base structure under the two operations.
* `Schoenflies.CellStructure.SubdivData.parent`,
  `Schoenflies.CellStructure.SplitData.parent`,
  `Schoenflies.CellStructure.SubdivData.sub_parent`,
  `Schoenflies.CellStructure.SplitData.sub_parent` — assertion (iv) of
  `lem:cellulation-invariants`, the parent map of one elementary refinement and the
  compatibility `σ ≼ τ → par σ ≼ par τ`.
* `Schoenflies.CellStructure.CombInvariants`, its two preservation theorems
  `Schoenflies.CellStructure.SubdivData.combInvariants` and
  `Schoenflies.CellStructure.SplitData.combInvariants`, and
  `Schoenflies.GeneratedStructure.combInvariants`, which closes the induction — assertions
  (iii), (v), (vi), together with the abstract form of (viii) and the bookkeeping facts about
  `≼_abs` that the blueprint uses silently.
* `Schoenflies.GeneratedStructure.trans` — refinement sequences compose.
* `Schoenflies.CellStructure.Realization.IsCellDecomposition` — assertion (i) for one
  realization, and from it, with no further geometry:
  `.frontier_property` (assertion (ii)), `.sub_iff_subset_closure` and
  `Schoenflies.CellStructure.subset_closure_congr` (assertion (ix)), and `.face_eq`
  (assertion (viii)).
* `Schoenflies.CellStructure.SubdivData.IsRefinement` and
  `Schoenflies.CellStructure.SubdivData.IsRefinement.isCellDecomposition` — the induction step
  of assertion (i) over the *first* constructor: a realization of the subdivided structure that
  refines a realization of the old one inherits (i).
* `Schoenflies.crosscut_cell_partition` — the geometric content of one 2-cell split, from
  `Schoenflies.general_crosscut`, in the shape assertion (i) consumes.

**Not here.** The induction step of (i) over the *second* constructor, and assertion (vii) in
either. `crosscut_cell_partition` is the geometric input the split step needs; what is missing
is the `SplitData` analogue of `IsRefinement` — a relation between a realization of
`S.splitFace d` and one of `S`, saying that the ear is drawn as a crosscut of the realized open
2-cell — and the identification of the abstract boundary walk of a 2-cell with the Jordan curve
of assertion (vii). Assertions (ii), (viii) and (ix) are stated here against `(i)` as a
hypothesis, so later constructors can use the resulting theorem directly.

Two general graph facts are proved here for want of a home: `Schoenflies.subdivGraph` (with
`Schoenflies.subdivGraph_mono` and `Schoenflies.subdivGraph_eq_self`) and
`Schoenflies.isLink_of_le_of_mem_edgeSet`. The second belongs in `Schoenflies/Graph/`; nothing
on `main` states it.

## Design

**The base case is a parameter.** `prop:initial-pair` is being built elsewhere, so
`GeneratedStructure S₀ S` is relative to an arbitrary base `S₀`, and every invariant theorem
reads "the invariants of `S₀` propagate to `S`". That is both cleaner and independent of the
initial pair's schedule: the consumer supplies `S₀` and the base case, and gets the invariant
at every stage.

**`rem:intermediate-disconnection` is honoured by omission.** Nothing in this module mentions
`Realization.nonboundary`, let alone its connectedness: an intermediate stage really can have
disconnected open nonboundary part, and every statement here is proved without that hypothesis.

**`≼_abs` stays a raw datum.** `CellStructure.sub` is not made a preorder. The reflexivity and
transitivity facts that the blueprint uses are fields of `CombInvariants`, established for the
base and propagated, never assumed of an arbitrary `CellStructure`.

**Fidelity note on reflexivity.** The blueprint's two update lists (tex, operations 1 and 2)
do not mention the reflexive pairs of the *new* cells, while the base relation is declared to
contain "the reflexive pairs". Assertion (i) forces them: the closure of a new open cell
contains that cell, and (i) says a closed cell is the union of its open subcells. Both `subRel`
definitions below therefore declare `σ ≼ σ` for every new cell; that is the only place where
this module adds a pair the blueprint's prose does not list.
-/

open Set Schoenflies
open scoped Graph

namespace Schoenflies

variable {γ : Type*}

/-! ### Subdividing an edge of a graph

The graph-theoretic half of the first elementary operation, stated for an arbitrary graph so
that one definition serves both the skeleton and the outer cycle: when `H` does not carry `e`
from `x` to `y` — which is the case for the outer cycle whenever the subdivided edge is not an
outer edge — the construction leaves `H` alone (`subdivGraph_eq_self`). Without that, the
definition of `CellStructure.subdivideEdge` would need a case split on whether the subdivided
edge is outer, and every lemma about it would inherit the split. -/

/-- The graph `H` with the edge `e`, running from `x` to `y`, replaced by a new vertex `v` and
two new edges `e₁ : x — v`, `e₂ : v — y`.

The three guards `f ≠ e`, `f ≠ e₁`, `f ≠ e₂` on the surviving links make the three disjuncts
mutually exclusive with no hypotheses, and `hne` does the same for the last two. The freshness
hypotheses `h₁`, `h₂` are what make `edgeSet` right. -/
def subdivGraph (H : Graph γ γ) (e x y v e₁ e₂ : γ) (hne : e₁ ≠ e₂)
    (h₁ : e₁ ∉ E(H)) (h₂ : e₂ ∉ E(H)) : Graph γ γ where
  vertexSet := V(H) ∪ {z | z = v ∧ H.IsLink e x y}
  edgeSet := (E(H) \ {e}) ∪ {f | (f = e₁ ∨ f = e₂) ∧ H.IsLink e x y}
  IsLink f a b :=
    (H.IsLink f a b ∧ f ≠ e ∧ f ≠ e₁ ∧ f ≠ e₂) ∨
      (f = e₁ ∧ H.IsLink e x y ∧ s(a, b) = s(x, v)) ∨
      (f = e₂ ∧ H.IsLink e x y ∧ s(a, b) = s(v, y))
  isLink_symm _ _ :=
    { symm := by
        rintro a b (⟨hl, hf, hf₁, hf₂⟩ | ⟨rfl, hl, hs⟩ | ⟨rfl, hl, hs⟩)
        · exact Or.inl ⟨hl.symm, hf, hf₁, hf₂⟩
        · exact Or.inr (Or.inl ⟨rfl, hl, Sym2.eq_swap.trans hs⟩)
        · exact Or.inr (Or.inr ⟨rfl, hl, Sym2.eq_swap.trans hs⟩) }
  eq_or_eq_of_isLink_of_isLink := by
    rintro f a b c d h h'
    rcases h with ⟨hl, -, hf₁, hf₂⟩ | ⟨hfe, -, hs⟩ | ⟨hfe, -, hs⟩ <;>
      rcases h' with ⟨hl', -, hg₁, hg₂⟩ | ⟨hge, -, hs'⟩ | ⟨hge, -, hs'⟩
    · exact hl.left_eq_or_eq hl'
    · exact absurd hge hf₁
    · exact absurd hge hf₂
    · exact absurd hfe hg₁
    · have := Sym2.eq_iff.1 (hs.trans hs'.symm); tauto
    · exact absurd (hfe.symm.trans hge) hne
    · exact absurd hfe hg₂
    · exact absurd (hge.symm.trans hfe) hne
    · have := Sym2.eq_iff.1 (hs.trans hs'.symm); tauto
  edge_mem_iff_exists_isLink f := by
    constructor
    · rintro (⟨hf, hfe⟩ | ⟨hf, hl⟩)
      · obtain ⟨a, b, hab⟩ := Graph.exists_isLink_of_mem_edgeSet hf
        exact ⟨a, b, Or.inl ⟨hab, hfe, fun h => h₁ (h ▸ hf), fun h => h₂ (h ▸ hf)⟩⟩
      · rcases hf with rfl | rfl
        · exact ⟨x, v, Or.inr (Or.inl ⟨rfl, hl, rfl⟩)⟩
        · exact ⟨v, y, Or.inr (Or.inr ⟨rfl, hl, rfl⟩)⟩
    · rintro ⟨a, b, (⟨hl, hf, -, -⟩ | ⟨rfl, hl, -⟩ | ⟨rfl, hl, -⟩)⟩
      · exact Or.inl ⟨hl.edge_mem, hf⟩
      · exact Or.inr ⟨Or.inl rfl, hl⟩
      · exact Or.inr ⟨Or.inr rfl, hl⟩
  left_mem_of_isLink := by
    rintro f a b (⟨hl, -, -, -⟩ | ⟨rfl, hl, hs⟩ | ⟨rfl, hl, hs⟩)
    · exact Or.inl hl.left_mem
    · rcases Sym2.eq_iff.1 hs with ⟨rfl, -⟩ | ⟨rfl, -⟩
      · exact Or.inl hl.left_mem
      · exact Or.inr ⟨rfl, hl⟩
    · rcases Sym2.eq_iff.1 hs with ⟨rfl, -⟩ | ⟨rfl, -⟩
      · exact Or.inr ⟨rfl, hl⟩
      · exact Or.inl hl.right_mem

variable {H K : Graph γ γ} {e x y v e₁ e₂ : γ}

@[simp] theorem subdivGraph_vertexSet {hne h₁ h₂} :
    V(subdivGraph H e x y v e₁ e₂ hne h₁ h₂) = V(H) ∪ {z | z = v ∧ H.IsLink e x y} := rfl

@[simp] theorem subdivGraph_edgeSet {hne h₁ h₂} :
    E(subdivGraph H e x y v e₁ e₂ hne h₁ h₂) =
      (E(H) \ {e}) ∪ {f | (f = e₁ ∨ f = e₂) ∧ H.IsLink e x y} := rfl

theorem subdivGraph_isLink {hne h₁ h₂} {f a b : γ} :
    (subdivGraph H e x y v e₁ e₂ hne h₁ h₂).IsLink f a b ↔
      (H.IsLink f a b ∧ f ≠ e ∧ f ≠ e₁ ∧ f ≠ e₂) ∨
        (f = e₁ ∧ H.IsLink e x y ∧ s(a, b) = s(x, v)) ∨
        (f = e₂ ∧ H.IsLink e x y ∧ s(a, b) = s(v, y)) := Iff.rfl

/-- Subdividing is monotone in the graph: a subgraph carrying the subdivided edge is subdivided
along with the whole, and one that does not carry it is left alone and still fits inside. This
is what gives `CellStructure.subdivideEdge` its `outerGraph_le`. -/
theorem subdivGraph_mono (hHK : H ≤ K) {hne h₁ h₂ h₁' h₂'} :
    subdivGraph H e x y v e₁ e₂ hne h₁ h₂ ≤ subdivGraph K e x y v e₁ e₂ hne h₁' h₂' where
  vertexSet_mono := by
    rintro z (hz | ⟨rfl, hl⟩)
    · exact Or.inl (hHK.vertexSet_mono hz)
    · exact Or.inr ⟨rfl, hHK.isLink_mono hl⟩
  isLink_mono := by
    rintro f a b (⟨hl, hf, hf₁, hf₂⟩ | ⟨rfl, hl, hs⟩ | ⟨rfl, hl, hs⟩)
    · exact Or.inl ⟨hHK.isLink_mono hl, hf, hf₁, hf₂⟩
    · exact Or.inr (Or.inl ⟨rfl, hHK.isLink_mono hl, hs⟩)
    · exact Or.inr (Or.inr ⟨rfl, hHK.isLink_mono hl, hs⟩)

/-- A graph that does not carry the subdivided edge is untouched. -/
theorem subdivGraph_eq_self {hne h₁ h₂} (he : e ∉ E(H)) :
    subdivGraph H e x y v e₁ e₂ hne h₁ h₂ = H := by
  have hno : ¬ H.IsLink e x y := fun h => he h.edge_mem
  refine Graph.ext ?_ fun f a b => ?_
  · simp [hno]
  · simp only [subdivGraph_isLink, hno, and_false, false_and, or_false]
    refine ⟨fun hl => hl.1, fun hl => ⟨hl, ?_, ?_, ?_⟩⟩
    exacts [fun h => he (h ▸ hl.edge_mem), fun h => h₁ (h ▸ hl.edge_mem),
      fun h => h₂ (h ▸ hl.edge_mem)]

/-- An edge of a subgraph has the same ends there as in the ambient graph. General; it is
here because nothing on `main` states it, and both elementary operations need it to know that
the outer cycle carries the subdivided edge with its own endpoints. -/
theorem isLink_of_le_of_mem_edgeSet (hHK : H ≤ K) (he : e ∈ E(H)) (h : K.IsLink e x y) :
    H.IsLink e x y := by
  obtain ⟨a, b, hab⟩ := Graph.exists_isLink_of_mem_edgeSet he
  rcases (hHK.isLink_mono hab).eq_and_eq_or_eq_and_eq h with ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩
  exacts [hab, hab.symm]

/-! ### The cells of an abstract structure -/

namespace CellStructure

variable (S : CellStructure γ)

theorem mem_cells_of_mem_vertexSet {z : γ} (h : z ∈ V(S.skel)) : z ∈ S.cells :=
  Or.inl (Or.inl h)

theorem mem_cells_of_mem_edgeSet {z : γ} (h : z ∈ E(S.skel)) : z ∈ S.cells :=
  Or.inl (Or.inr h)

theorem mem_cells_of_mem_faces {z : γ} (h : z ∈ S.faces) : z ∈ S.cells := Or.inr h

theorem vertexSet_ne_edgeSet {z w : γ} (hz : z ∈ V(S.skel)) (hw : w ∈ E(S.skel)) : z ≠ w :=
  fun h => Set.disjoint_left.1 S.disjoint_vertexSet_edgeSet hz (h ▸ hw)

theorem faces_ne_vertexSet {z w : γ} (hz : z ∈ S.faces) (hw : w ∈ V(S.skel)) : z ≠ w :=
  fun h => Set.disjoint_left.1 S.disjoint_faces_vertexSet hz (h ▸ hw)

theorem faces_ne_edgeSet {z w : γ} (hz : z ∈ S.faces) (hw : w ∈ E(S.skel)) : z ≠ w :=
  fun h => Set.disjoint_left.1 S.disjoint_faces_edgeSet hz (h ▸ hw)

/-- The cells of a walk: its edges, and the vertices it visits. This is what the blueprint
calls "the cells of the boundary walk `Bᵢ`". -/
def pathCells (u : γ) (W : List γ) : Set γ := {c | c ∈ W} ∪ S.skel.walkVertices u W

variable {S}

theorem pathCells_subset_cells {u : γ} {W : List γ} (h : S.skel.IsWalk u W v) :
    S.pathCells u W ⊆ S.cells := by
  rintro z (hz | hz)
  · exact S.mem_cells_of_mem_edgeSet (h.edge_mem hz)
  · exact S.mem_cells_of_mem_vertexSet (h.walkVertices_subset hz)

/-! ### Elementary operation 1: edge subdivision

Blueprint, `def:generated-structure`, operation 1: "the edge `e` is replaced by a new vertex
`v` and two new edges `e₁, e₂`, whose endpoints are `v` together with one old endpoint of `e`
each; the relation `≼_abs` is extended by declaring `v ≼ e₁` and `v ≼ e₂`, each old endpoint of
`e` a subcell of its adjacent new edge, and `v, e₁, e₂` subcells of exactly the old strict
supercells of `e`; all pairs not involving `e` are unchanged." -/

/-- **The orientation-aware replacement of a subdivided edge in a walk.**
`SubstWalk S edge left right newEdge₁ newEdge₂ u W W'` says that `W'` is obtained from `W`
by replacing each traversal of `edge` by the two new edges in the order in which the walk
crosses them.  The departing vertex `u` supplies the orientation information that the edge
list alone does not contain. -/
inductive SubstWalk (S : CellStructure γ) (edge left right newEdge₁ newEdge₂ : γ) :
    γ → List γ → List γ → Prop
  /-- The empty walk is unchanged. -/
  | nil (u : γ) : SubstWalk S edge left right newEdge₁ newEdge₂ u [] []
  /-- Crossing the subdivided edge from `left` to `right`. -/
  | forward {W W' : List γ}
      (h : SubstWalk S edge left right newEdge₁ newEdge₂ right W W') :
      SubstWalk S edge left right newEdge₁ newEdge₂ left (edge :: W)
        (newEdge₁ :: newEdge₂ :: W')
  /-- Crossing the subdivided edge from `right` to `left`. -/
  | backward {W W' : List γ}
      (h : SubstWalk S edge left right newEdge₁ newEdge₂ left W W') :
      SubstWalk S edge left right newEdge₁ newEdge₂ right (edge :: W)
        (newEdge₂ :: newEdge₁ :: W')
  /-- Any other edge is kept. -/
  | other {u w f : γ} {W W' : List γ} (hl : S.skel.IsLink f u w) (hf : f ≠ edge)
      (h : SubstWalk S edge left right newEdge₁ newEdge₂ w W W') :
      SubstWalk S edge left right newEdge₁ newEdge₂ u (f :: W) (f :: W')

/-- The data of one **edge subdivision**: the edge to be subdivided together with its two
endpoints, and three names — fresh, i.e. not cells of `S` — for the new vertex and the two new
edges. It also carries the orientation-aware replacement of every 2-cell boundary walk: the
direction in which a walk traverses an edge cannot be recovered from the edge list alone.

The operation is a `def` of this data, not an existential: everything downstream refers to
`d.newVertex`, `d.newEdge₁`, `d.newEdge₂` and `d.newBoundary` by name. -/
structure SubdivData (S : CellStructure γ) where
  /-- The subdivided 1-cell. -/
  edge : γ
  /-- One endpoint of the subdivided edge. -/
  left : γ
  /-- The other endpoint. -/
  right : γ
  /-- The inserted 0-cell. -/
  newVertex : γ
  /-- The new 1-cell from `left` to `newVertex`. -/
  newEdge₁ : γ
  /-- The new 1-cell from `newVertex` to `right`. -/
  newEdge₂ : γ
  /-- `edge` really runs from `left` to `right`. -/
  isLink : S.skel.IsLink edge left right
  /-- The new vertex is a fresh name. -/
  newVertex_notMem : newVertex ∉ S.cells
  /-- The first new edge is a fresh name. -/
  newEdge₁_notMem : newEdge₁ ∉ S.cells
  /-- The second new edge is a fresh name. -/
  newEdge₂_notMem : newEdge₂ ∉ S.cells
  /-- The three new names are distinct. -/
  newVertex_ne₁ : newVertex ≠ newEdge₁
  /-- The three new names are distinct. -/
  newVertex_ne₂ : newVertex ≠ newEdge₂
  /-- The three new names are distinct. -/
  newEdge_ne : newEdge₁ ≠ newEdge₂
  /-- The boundary lists after subdivision, chosen with the orientation of each old walk. -/
  newBoundary : γ → List γ
  /-- Every face boundary is a closed walk, and its new boundary is obtained by the
  orientation-aware edge replacement from the same starting vertex. -/
  boundary_subst : ∀ ⦃F⦄, F ∈ S.faces → ∃ u,
    S.skel.IsWalk u (S.boundary F) u ∧
      SubstWalk S edge left right newEdge₁ newEdge₂ u (S.boundary F) (newBoundary F)

namespace SubdivData

variable {S : CellStructure γ} (d : S.SubdivData)

/-- The orientation-aware replacement relation specialized to the subdivision data. -/
abbrev SubstWalk : γ → List γ → List γ → Prop :=
  CellStructure.SubstWalk S d.edge d.left d.right d.newEdge₁ d.newEdge₂

/-- The three cells the subdivision creates. -/
def newCells : Set γ := {d.newVertex, d.newEdge₁, d.newEdge₂}

variable {d}

theorem notMem_cells_of_mem_newCells {z : γ} (h : z ∈ d.newCells) : z ∉ S.cells := by
  rcases h with rfl | rfl | rfl
  exacts [d.newVertex_notMem, d.newEdge₁_notMem, d.newEdge₂_notMem]

theorem notMem_newCells_of_mem_cells {z : γ} (h : z ∈ S.cells) : z ∉ d.newCells := fun hz =>
  notMem_cells_of_mem_newCells hz h

variable (d)

theorem edge_mem_edgeSet : d.edge ∈ E(S.skel) := d.isLink.edge_mem

theorem edge_mem_cells : d.edge ∈ S.cells := S.mem_cells_of_mem_edgeSet d.edge_mem_edgeSet

theorem left_mem_cells : d.left ∈ S.cells := S.mem_cells_of_mem_vertexSet d.isLink.left_mem

theorem right_mem_cells : d.right ∈ S.cells := S.mem_cells_of_mem_vertexSet d.isLink.right_mem

theorem newEdge₁_notMem_edgeSet : d.newEdge₁ ∉ E(S.skel) := fun h =>
  d.newEdge₁_notMem (S.mem_cells_of_mem_edgeSet h)

theorem newEdge₂_notMem_edgeSet : d.newEdge₂ ∉ E(S.skel) := fun h =>
  d.newEdge₂_notMem (S.mem_cells_of_mem_edgeSet h)

theorem newEdge₁_notMem_outer : d.newEdge₁ ∉ E(S.outerGraph) := fun h =>
  d.newEdge₁_notMem_edgeSet (S.outerGraph_le.edgeSet_mono h)

theorem newEdge₂_notMem_outer : d.newEdge₂ ∉ E(S.outerGraph) := fun h =>
  d.newEdge₂_notMem_edgeSet (S.outerGraph_le.edgeSet_mono h)

/-- The subdivided skeleton. -/
def skeleton : Graph γ γ :=
  subdivGraph S.skel d.edge d.left d.right d.newVertex d.newEdge₁ d.newEdge₂
    d.newEdge_ne d.newEdge₁_notMem_edgeSet d.newEdge₂_notMem_edgeSet

/-- The subdivided outer cycle. When the subdivided edge is not an outer edge this is the old
outer cycle unchanged (`SubdivData.outer_eq`). -/
def outer : Graph γ γ :=
  subdivGraph S.outerGraph d.edge d.left d.right d.newVertex d.newEdge₁ d.newEdge₂
    d.newEdge_ne d.newEdge₁_notMem_outer d.newEdge₂_notMem_outer

theorem outer_le_skeleton : d.outer ≤ d.skeleton := subdivGraph_mono S.outerGraph_le

@[simp] theorem skeleton_vertexSet : V(d.skeleton) = insert d.newVertex V(S.skel) := by
  ext z
  simp only [skeleton, subdivGraph_vertexSet, Set.mem_union, Set.mem_setOf_eq,
    Set.mem_insert_iff, d.isLink, and_true]
  tauto

@[simp] theorem skeleton_edgeSet :
    E(d.skeleton) = insert d.newEdge₁ (insert d.newEdge₂ (E(S.skel) \ {d.edge})) := by
  ext f
  simp only [skeleton, subdivGraph_edgeSet, Set.mem_union, Set.mem_setOf_eq,
    Set.mem_insert_iff, d.isLink, and_true]
  tauto

theorem skeleton_isLink {f a b : γ} :
    d.skeleton.IsLink f a b ↔
      (S.skel.IsLink f a b ∧ f ≠ d.edge ∧ f ≠ d.newEdge₁ ∧ f ≠ d.newEdge₂) ∨
        (f = d.newEdge₁ ∧ s(a, b) = s(d.left, d.newVertex)) ∨
        (f = d.newEdge₂ ∧ s(a, b) = s(d.newVertex, d.right)) := by
  simp only [skeleton, subdivGraph_isLink, d.isLink, true_and]

/-- The outer cycle is untouched when the subdivided edge is not outer. -/
theorem outer_eq (he : d.edge ∉ E(S.outerGraph)) : d.outer = S.outerGraph :=
  subdivGraph_eq_self he

/-- The subdivided edge, when it is outer, is outer with its own two endpoints. -/
theorem outer_isLink (he : d.edge ∈ E(S.outerGraph)) :
    S.outerGraph.IsLink d.edge d.left d.right :=
  isLink_of_le_of_mem_edgeSet S.outerGraph_le he d.isLink

theorem outer_edgeSet_of_mem (he : d.edge ∈ E(S.outerGraph)) :
    E(d.outer) = insert d.newEdge₁ (insert d.newEdge₂ (E(S.outerGraph) \ {d.edge})) := by
  ext f
  simp only [outer, subdivGraph_edgeSet, Set.mem_union, Set.mem_setOf_eq,
    Set.mem_insert_iff, d.outer_isLink he, and_true]
  tauto

/-- **The abstract subcell relation after an edge subdivision.** Read off the blueprint's
update list, in order: the old pairs that involve neither `e` nor a new cell; the reflexive
pairs of the new cells (see the fidelity note in the module docstring); `v ≼ e₁, e₂`; each old
endpoint below its adjacent new edge; and the new cells below exactly the old *strict*
supercells of `e`. -/
def subRel : γ → γ → Prop := fun σ τ =>
  (σ ∉ d.newCells ∧ τ ∉ d.newCells ∧ σ ≠ d.edge ∧ τ ≠ d.edge ∧ S.sub σ τ) ∨
    (σ = τ ∧ σ ∈ d.newCells) ∨
    (σ = d.newVertex ∧ (τ = d.newEdge₁ ∨ τ = d.newEdge₂)) ∨
    (σ = d.left ∧ τ = d.newEdge₁) ∨
    (σ = d.right ∧ τ = d.newEdge₂) ∨
    (σ ∈ d.newCells ∧ τ ≠ d.edge ∧ S.sub d.edge τ)

end SubdivData

open scoped Classical in
/-- **Elementary operation 1: edge subdivision.** The abstract-data update of
`def:generated-structure`, operation 1.

The boundary walks are the orientation-aware replacements carried by `SubdivData`.  They must
arrive as data because an edge list does not determine the direction in which its walk crosses
the subdivided edge; the two incident face boundaries can traverse it in opposite directions. -/
noncomputable def subdivideEdge (S : CellStructure γ) (d : S.SubdivData) : CellStructure γ where
  skel := d.skeleton
  faces := S.faces
  outerGraph := d.outer
  outerGraph_le := d.outer_le_skeleton
  boundary := d.newBoundary
  sub := d.subRel
  finite_vertexSet := by
    rw [d.skeleton_vertexSet]; exact S.finite_vertexSet.insert _
  finite_edgeSet := by
    rw [d.skeleton_edgeSet]
    exact ((S.finite_edgeSet.sdiff).insert _).insert _
  finite_faces := S.finite_faces
  disjoint_vertexSet_edgeSet := by
    rw [Set.disjoint_left]
    intro z hz hz'
    rw [d.skeleton_vertexSet, Set.mem_insert_iff] at hz
    rw [d.skeleton_edgeSet, Set.mem_insert_iff, Set.mem_insert_iff] at hz'
    rcases hz with rfl | hz
    · rcases hz' with h | h | hz'
      · exact d.newVertex_ne₁ h
      · exact d.newVertex_ne₂ h
      · exact d.newVertex_notMem (S.mem_cells_of_mem_edgeSet hz'.1)
    · rcases hz' with rfl | rfl | hz'
      · exact d.newEdge₁_notMem (S.mem_cells_of_mem_vertexSet hz)
      · exact d.newEdge₂_notMem (S.mem_cells_of_mem_vertexSet hz)
      · exact Set.disjoint_left.1 S.disjoint_vertexSet_edgeSet hz hz'.1
  disjoint_faces_vertexSet := by
    rw [Set.disjoint_left]
    intro z hz hz'
    rw [d.skeleton_vertexSet, Set.mem_insert_iff] at hz'
    rcases hz' with rfl | hz'
    · exact d.newVertex_notMem (S.mem_cells_of_mem_faces hz)
    · exact Set.disjoint_left.1 S.disjoint_faces_vertexSet hz hz'
  disjoint_faces_edgeSet := by
    rw [Set.disjoint_left]
    intro z hz hz'
    rw [d.skeleton_edgeSet, Set.mem_insert_iff, Set.mem_insert_iff] at hz'
    rcases hz' with rfl | rfl | hz'
    · exact d.newEdge₁_notMem (S.mem_cells_of_mem_faces hz)
    · exact d.newEdge₂_notMem (S.mem_cells_of_mem_faces hz)
    · exact Set.disjoint_left.1 S.disjoint_faces_edgeSet hz hz'.1

variable {S : CellStructure γ} (d : S.SubdivData)

@[simp] theorem subdivideEdge_skel : (S.subdivideEdge d).skel = d.skeleton := rfl

@[simp] theorem subdivideEdge_faces : (S.subdivideEdge d).faces = S.faces := rfl

@[simp] theorem subdivideEdge_outerGraph : (S.subdivideEdge d).outerGraph = d.outer := rfl

@[simp] theorem subdivideEdge_sub {σ τ : γ} :
    (S.subdivideEdge d).sub σ τ ↔ d.subRel σ τ := Iff.rfl

/-- The cells after a subdivision: the old ones except the subdivided edge, plus the three new
ones. -/
theorem subdivideEdge_cells : (S.subdivideEdge d).cells = (S.cells \ {d.edge}) ∪ d.newCells := by
  ext z
  simp only [cells, subdivideEdge_skel, subdivideEdge_faces, d.skeleton_vertexSet,
    d.skeleton_edgeSet, SubdivData.newCells, Set.mem_union, Set.mem_insert_iff,
    Set.mem_singleton_iff, Set.mem_sdiff]
  constructor
  · rintro ((hz | hz) | hz)
    · rcases hz with rfl | hz
      · exact Or.inr (Or.inl rfl)
      · exact Or.inl ⟨S.mem_cells_of_mem_vertexSet hz,
          S.vertexSet_ne_edgeSet hz d.edge_mem_edgeSet⟩
    · rcases hz with rfl | rfl | ⟨hz, hz'⟩
      · exact Or.inr (Or.inr (Or.inl rfl))
      · exact Or.inr (Or.inr (Or.inr rfl))
      · exact Or.inl ⟨S.mem_cells_of_mem_edgeSet hz, hz'⟩
    · exact Or.inl ⟨S.mem_cells_of_mem_faces hz, S.faces_ne_edgeSet hz d.edge_mem_edgeSet⟩
  · rintro (⟨hz, hz'⟩ | rfl | rfl | rfl)
    · rcases hz with (hz | hz) | hz
      · exact Or.inl (Or.inl (Or.inr hz))
      · exact Or.inl (Or.inr (Or.inr (Or.inr ⟨hz, hz'⟩)))
      · exact Or.inr hz
    · exact Or.inl (Or.inl (Or.inl rfl))
    · exact Or.inl (Or.inr (Or.inl rfl))
    · exact Or.inl (Or.inr (Or.inr (Or.inl rfl)))

/-! ### Elementary operation 2: splitting a 2-cell by an ear

Blueprint, `def:generated-structure`, operation 2: "the 2-cell `R` is replaced by `R₁, R₂`; the
new interior vertices and edges of the ear `P` are added with their incidences along `P` (each
interior vertex a subcell of its two adjacent ear edges, each ear endpoint a subcell of its
adjacent ear edge); the relation `≼_abs` is extended by declaring every cell of the boundary
walk of `Rᵢ`, together with every cell of `P`, a subcell of `Rᵢ`, for `i = 1, 2`; no 2-cell is
declared a subcell of another, and all pairs not involving `R` or the new cells are unchanged."

The ear enters as a *graph* `ear` together with `Graph.IsPathGraph`, rather than as a bare list
of names: the incidences "along `P`" are then `ear.Inc`, and the union `S.skel.union ear` is
the new skeleton with no further bookkeeping. -/

/-- The data of one **2-cell split by an ear**: the split 2-cell, two fresh names for the two
new 2-cells, and the ear — a path graph whose two ends are old vertices and all of whose other
cells are fresh — together with the two boundary paths of the split cell between the ends of
the ear.

`sub_face` is the statement that the two boundary paths carry exactly the cells of the split
2-cell; `paths_meet` that they meet exactly at the two ends of the ear. Both are consequences of
the invariants at the stage being refined, and both are what the blueprint means by "the two
boundary paths between its endpoints".

**`paths_meet` used to read `paths_disjoint`** — that the two paths share no *edge* — and that
is too weak. Two edge-disjoint paths between the same two vertices may still share an interior
vertex: take parallel edges `e₁, f₁ : u — a` and `e₂, f₂ : a — v` and the paths `[e₁, e₂]`,
`[f₁, f₂]`. Every other field holds, and the two realized boundary paths then meet in three
points, so `IsCutPair.inter_eq` — which asks that the two arcs meet exactly at the two cut
points — is **false**, and with it the `isCutPair` field of `SplitData.IsCrosscutSplit`, hence
assertion (i) at the split constructor. The stronger clause is what a producer actually has,
since it picks the two paths as the two arcs of one boundary cycle; `paths_disjoint` below is
recovered from it. Found by the first module that ever built a realization of a split
(`Schoenflies/RealizeSplit.lean`), which had to carry it as a hypothesis. -/
structure SplitData (S : CellStructure γ) where
  /-- The 2-cell being split. -/
  face : γ
  /-- The first new 2-cell, bounded by `path₁` and the ear. -/
  face₁ : γ
  /-- The second new 2-cell, bounded by `path₂` and the ear. -/
  face₂ : γ
  /-- The inserted ear, as an abstract path graph. -/
  ear : Graph γ γ
  /-- One end of the ear. -/
  source : γ
  /-- The other end of the ear. -/
  target : γ
  /-- The ear's own edges, in order. -/
  earWalk : List γ
  /-- The first boundary path of the split 2-cell, from `source` to `target`. -/
  path₁ : List γ
  /-- The second boundary path. -/
  path₂ : List γ
  /-- The ear is a path graph between its two ends. -/
  isPathGraph : ear.IsPathGraph source earWalk target
  /-- The first boundary path really is a path of the skeleton between the ear's ends. -/
  isPath₁ : S.skel.IsPath source path₁ target
  /-- So is the second. -/
  isPath₂ : S.skel.IsPath source path₂ target
  /-- The ear's vertex names and edge names are distinct. -/
  ear_disjoint : Disjoint V(ear) E(ear)
  /-- The two ends of the ear are distinct. -/
  source_ne_target : source ≠ target
  /-- The split cell is a 2-cell. -/
  face_mem : face ∈ S.faces
  /-- The ear meets the old skeleton exactly in its two ends. -/
  vertexSet_inter : V(ear) ∩ V(S.skel) = {source, target}
  /-- Every edge of the ear is a fresh name. -/
  edge_fresh : ∀ ⦃f⦄, f ∈ E(ear) → f ∉ S.cells
  /-- Every interior vertex of the ear is a fresh name. -/
  vertex_fresh : ∀ ⦃z⦄, z ∈ V(ear) → z ≠ source → z ≠ target → z ∉ S.cells
  /-- The first new 2-cell has a fresh name. -/
  face₁_notMem : face₁ ∉ S.cells
  /-- The second new 2-cell has a fresh name. -/
  face₂_notMem : face₂ ∉ S.cells
  /-- The first new 2-cell is not a cell of the ear either. -/
  face₁_notMem_ear : face₁ ∉ V(ear) ∪ E(ear)
  /-- Nor is the second. -/
  face₂_notMem_ear : face₂ ∉ V(ear) ∪ E(ear)
  /-- The two new 2-cells are distinct. -/
  face_ne : face₁ ≠ face₂
  /-- The cells below the split 2-cell are exactly the cells of its two boundary paths. -/
  sub_face : ∀ ⦃σ⦄, S.sub σ face ↔
    σ = face ∨ σ ∈ S.pathCells source path₁ ∪ S.pathCells source path₂
  /-- **The two boundary paths meet exactly at the two ends of the ear.** Not merely that they
  share no edge — see the counterexample in the docstring above. -/
  paths_meet : S.pathCells source path₁ ∩ S.pathCells source path₂ = {source, target}

namespace SplitData

variable {S : CellStructure γ} (d : S.SplitData)

/-- **The two boundary paths share no edge**, recovered from `paths_meet`: a common edge would
lie in the intersection, hence be one of the two ends, which are 0-cells. -/
theorem paths_disjoint ⦃f : γ⦄ (h₁ : f ∈ d.path₁) (h₂ : f ∈ d.path₂) : False := by
  have hmem : f ∈ S.pathCells d.source d.path₁ ∩ S.pathCells d.source d.path₂ :=
    ⟨Or.inl h₁, Or.inl h₂⟩
  rw [d.paths_meet] at hmem
  have hfE : f ∈ E(S.skel) := d.isPath₁.isWalk.edge_mem h₁
  rcases hmem with rfl | rfl
  exacts [S.disjoint_vertexSet_edgeSet.ne_of_mem d.isPath₁.left_mem hfE rfl,
    S.disjoint_vertexSet_edgeSet.ne_of_mem d.isPath₁.right_mem hfE rfl]

/-- All cells of the ear: its vertices, including its two old ends, and its edges. -/
def earCells : Set γ := V(d.ear) ∪ E(d.ear)

/-- The cells the split creates: the interior cells of the ear, its edges, and the two new
2-cells. The ear's two ends are *not* new — they are old vertices, and the blueprint is
explicit that they are their own parents. -/
def newCells : Set γ := (V(d.ear) \ {d.source, d.target}) ∪ E(d.ear) ∪ {d.face₁, d.face₂}

/-- The cells of the first boundary path. -/
def cells₁ : Set γ := S.pathCells d.source d.path₁

/-- The cells of the second boundary path. -/
def cells₂ : Set γ := S.pathCells d.source d.path₂

theorem source_mem_skel : d.source ∈ V(S.skel) := d.isPath₁.left_mem

theorem target_mem_skel : d.target ∈ V(S.skel) := d.isPath₁.right_mem

theorem source_mem_cells : d.source ∈ S.cells := S.mem_cells_of_mem_vertexSet d.source_mem_skel

theorem target_mem_cells : d.target ∈ S.cells := S.mem_cells_of_mem_vertexSet d.target_mem_skel

theorem face_mem_cells : d.face ∈ S.cells := S.mem_cells_of_mem_faces d.face_mem

theorem cells₁_subset : d.cells₁ ⊆ S.cells := pathCells_subset_cells d.isPath₁.isWalk

theorem cells₂_subset : d.cells₂ ⊆ S.cells := pathCells_subset_cells d.isPath₂.isWalk

/-- A vertex of the ear other than its two ends is a fresh name; an end is an old vertex. -/
theorem mem_cells_of_mem_ear_vertexSet {z : γ} (hz : z ∈ V(d.ear)) (h : z ∈ S.cells) :
    z = d.source ∨ z = d.target := by
  by_contra hcon
  push Not at hcon
  exact d.vertex_fresh hz hcon.1 hcon.2 h

variable {d}

theorem notMem_cells_of_mem_newCells {z : γ} (h : z ∈ d.newCells) : z ∉ S.cells := by
  rcases h with (⟨hz, hz'⟩ | hz) | hz
  · simp only [Set.mem_insert_iff, Set.mem_singleton_iff] at hz'
    push Not at hz'
    exact d.vertex_fresh hz hz'.1 hz'.2
  · exact d.edge_fresh hz
  · rcases hz with rfl | rfl
    exacts [d.face₁_notMem, d.face₂_notMem]

theorem notMem_newCells_of_mem_cells {z : γ} (h : z ∈ S.cells) : z ∉ d.newCells := fun hz =>
  notMem_cells_of_mem_newCells hz h

variable (d)

theorem face_notMem_newCells : d.face ∉ d.newCells := notMem_newCells_of_mem_cells d.face_mem_cells

theorem face₁_mem_newCells : d.face₁ ∈ d.newCells := Or.inr (Or.inl rfl)

theorem face₂_mem_newCells : d.face₂ ∈ d.newCells := Or.inr (Or.inr rfl)

theorem disjoint_edgeSet : Disjoint E(S.skel) E(d.ear) :=
  Set.disjoint_left.2 fun _ hz hz' => d.edge_fresh hz' (S.mem_cells_of_mem_edgeSet hz)

theorem compatible : S.skel.Compatible d.ear :=
  Graph.Compatible.of_disjoint_edgeSet d.disjoint_edgeSet

/-- The skeleton after the split: the old skeleton with the ear glued in along its two ends. -/
def skeleton : Graph γ γ := S.skel.union d.ear

@[simp] theorem skeleton_vertexSet : V(d.skeleton) = V(S.skel) ∪ V(d.ear) := rfl

@[simp] theorem skeleton_edgeSet : E(d.skeleton) = E(S.skel) ∪ E(d.ear) := rfl

theorem le_skeleton : S.skel ≤ d.skeleton := Graph.left_le_union _ _

theorem ear_le_skeleton : d.ear ≤ d.skeleton := d.compatible.right_le_union

theorem finite_ear_vertexSet : V(d.ear).Finite := by
  rw [d.isPathGraph.vertexSet_eq]; exact d.isPathGraph.isWalk.finite_walkVertices

theorem finite_ear_edgeSet : E(d.ear).Finite := by
  rw [d.isPathGraph.edgeSet_eq]; exact d.earWalk.finite_toSet

/-- **The abstract subcell relation after a 2-cell split.** Read off the blueprint's update
list, in order: the old pairs involving neither `R` nor a new cell; the reflexive pairs of the
new cells (see the fidelity note in the module docstring); the incidences along the ear; and
the cells of `P` and of `Bᵢ`, together with `Rᵢ` itself, below `Rᵢ`. No 2-cell is below
another. -/
def subRel : γ → γ → Prop := fun σ τ =>
  (σ ∉ d.newCells ∧ τ ∉ d.newCells ∧ σ ≠ d.face ∧ τ ≠ d.face ∧ S.sub σ τ) ∨
    (σ = τ ∧ σ ∈ d.newCells) ∨
    d.ear.Inc τ σ ∨
    (τ = d.face₁ ∧ (σ = d.face₁ ∨ σ ∈ d.earCells ∨ σ ∈ d.cells₁)) ∨
    (τ = d.face₂ ∧ (σ = d.face₂ ∨ σ ∈ d.earCells ∨ σ ∈ d.cells₂))

end SplitData

open scoped Classical in
/-- **Elementary operation 2: 2-cell splitting by an ear.** The abstract-data update of
`def:generated-structure`, operation 2.

As with `CellStructure.subdivideEdge`, the boundary walks are a raw datum: the two new 2-cells
get the concatenation of their boundary path with the reversed ear, and nothing below reads
the orientation. -/
noncomputable def splitFace (S : CellStructure γ) (d : S.SplitData) : CellStructure γ where
  skel := d.skeleton
  faces := insert d.face₁ (insert d.face₂ (S.faces \ {d.face}))
  outerGraph := S.outerGraph
  outerGraph_le := S.outerGraph_le.trans d.le_skeleton
  boundary F :=
    if F = d.face₁ then d.path₁ ++ d.earWalk.reverse
    else if F = d.face₂ then d.path₂ ++ d.earWalk.reverse
    else S.boundary F
  sub := d.subRel
  finite_vertexSet := S.finite_vertexSet.union d.finite_ear_vertexSet
  finite_edgeSet := S.finite_edgeSet.union d.finite_ear_edgeSet
  finite_faces := ((S.finite_faces.sdiff).insert _).insert _
  disjoint_vertexSet_edgeSet := by
    rw [Set.disjoint_left]
    rintro z (hz | hz) (hz' | hz')
    · exact Set.disjoint_left.1 S.disjoint_vertexSet_edgeSet hz hz'
    · exact d.edge_fresh hz' (S.mem_cells_of_mem_vertexSet hz)
    · rcases d.mem_cells_of_mem_ear_vertexSet hz (S.mem_cells_of_mem_edgeSet hz') with rfl | rfl
      · exact Set.disjoint_left.1 S.disjoint_vertexSet_edgeSet d.source_mem_skel hz'
      · exact Set.disjoint_left.1 S.disjoint_vertexSet_edgeSet d.target_mem_skel hz'
    · exact Set.disjoint_left.1 d.ear_disjoint hz hz'
  disjoint_faces_vertexSet := by
    rw [Set.disjoint_left]
    rintro z hz (hz' | hz')
    · rcases hz with rfl | rfl | ⟨hz, -⟩
      · exact d.face₁_notMem (S.mem_cells_of_mem_vertexSet hz')
      · exact d.face₂_notMem (S.mem_cells_of_mem_vertexSet hz')
      · exact Set.disjoint_left.1 S.disjoint_faces_vertexSet hz hz'
    · rcases hz with rfl | rfl | ⟨hz, -⟩
      · exact d.face₁_notMem_ear (Or.inl hz')
      · exact d.face₂_notMem_ear (Or.inl hz')
      · rcases d.mem_cells_of_mem_ear_vertexSet hz' (S.mem_cells_of_mem_faces hz) with rfl | rfl
        · exact Set.disjoint_left.1 S.disjoint_faces_vertexSet hz d.source_mem_skel
        · exact Set.disjoint_left.1 S.disjoint_faces_vertexSet hz d.target_mem_skel
  disjoint_faces_edgeSet := by
    rw [Set.disjoint_left]
    rintro z hz (hz' | hz')
    · rcases hz with rfl | rfl | ⟨hz, -⟩
      · exact d.face₁_notMem (S.mem_cells_of_mem_edgeSet hz')
      · exact d.face₂_notMem (S.mem_cells_of_mem_edgeSet hz')
      · exact Set.disjoint_left.1 S.disjoint_faces_edgeSet hz hz'
    · rcases hz with rfl | rfl | ⟨hz, -⟩
      · exact d.face₁_notMem_ear (Or.inr hz')
      · exact d.face₂_notMem_ear (Or.inr hz')
      · exact d.edge_fresh hz' (S.mem_cells_of_mem_faces hz)

variable {S : CellStructure γ} (c : S.SplitData)

@[simp] theorem splitFace_skel : (S.splitFace c).skel = c.skeleton := rfl

@[simp] theorem splitFace_faces :
    (S.splitFace c).faces = insert c.face₁ (insert c.face₂ (S.faces \ {c.face})) := rfl

@[simp] theorem splitFace_outerGraph : (S.splitFace c).outerGraph = S.outerGraph := rfl

@[simp] theorem splitFace_sub {σ τ : γ} : (S.splitFace c).sub σ τ ↔ c.subRel σ τ := Iff.rfl

/-- The cells after a split: the old ones except the split 2-cell, plus the ear's cells and the
two new 2-cells. (The ear's two ends are old cells and appear on both sides.) -/
theorem splitFace_cells : (S.splitFace c).cells = (S.cells \ {c.face}) ∪ c.newCells := by
  ext z
  simp only [cells, splitFace_skel, splitFace_faces, c.skeleton_vertexSet, c.skeleton_edgeSet,
    SplitData.newCells, Set.mem_union, Set.mem_insert_iff, Set.mem_singleton_iff, Set.mem_sdiff]
  constructor
  · rintro ((hz | hz) | hz)
    · rcases hz with hz | hz
      · exact Or.inl ⟨S.mem_cells_of_mem_vertexSet hz,
          fun h => S.faces_ne_vertexSet c.face_mem hz h.symm⟩
      · by_cases hcell : z ∈ S.cells
        · rcases c.mem_cells_of_mem_ear_vertexSet hz hcell with rfl | rfl
          · exact Or.inl ⟨c.source_mem_cells,
              fun h => S.faces_ne_vertexSet c.face_mem c.source_mem_skel h.symm⟩
          · exact Or.inl ⟨c.target_mem_cells,
              fun h => S.faces_ne_vertexSet c.face_mem c.target_mem_skel h.symm⟩
        · refine Or.inr (Or.inl (Or.inl ⟨hz, ?_⟩))
          rintro (rfl | rfl)
          exacts [hcell c.source_mem_cells, hcell c.target_mem_cells]
    · rcases hz with hz | hz
      · exact Or.inl ⟨S.mem_cells_of_mem_edgeSet hz,
          fun h => S.faces_ne_edgeSet c.face_mem hz h.symm⟩
      · exact Or.inr (Or.inl (Or.inr hz))
    · rcases hz with rfl | rfl | ⟨hz, hz'⟩
      · exact Or.inr (Or.inr (Or.inl rfl))
      · exact Or.inr (Or.inr (Or.inr rfl))
      · exact Or.inl ⟨S.mem_cells_of_mem_faces hz, hz'⟩
  · rintro (⟨hz, hz'⟩ | ((⟨hz, -⟩ | hz) | (rfl | rfl)))
    · rcases hz with (hz | hz) | hz
      · exact Or.inl (Or.inl (Or.inl hz))
      · exact Or.inl (Or.inr (Or.inl hz))
      · exact Or.inr (Or.inr (Or.inr ⟨hz, hz'⟩))
    · exact Or.inl (Or.inl (Or.inr hz))
    · exact Or.inl (Or.inr (Or.inr hz))
    · exact Or.inr (Or.inl rfl)
    · exact Or.inr (Or.inr (Or.inl rfl))

end CellStructure

/-! ### Generated matched cell structures -/

/-- **`def:generated-structure`**: the closure of a base structure under the two elementary
operations.

The base is a *parameter*. The blueprint's base is the initial matched cellulation of
`prop:initial-pair`, which is being built elsewhere; parameterising over it makes every theorem
below read "the invariants propagate", with the base case supplied by the producer of `S₀`.

`rem:intermediate-disconnection` is honoured by omission: the realizations of a generated
structure are required only to be weakly admissible — connectedness of the open nonboundary
part is waived — and nothing in this file, or in any statement about
`GeneratedStructure`, mentions that connectedness. -/
inductive GeneratedStructure (S₀ : CellStructure γ) : CellStructure γ → Prop
  /-- The base structure is generated, by the empty sequence of operations. -/
  | base : GeneratedStructure S₀ S₀
  /-- Subdividing an edge of a generated structure gives a generated structure. -/
  | subdivideEdge {S : CellStructure γ} (h : GeneratedStructure S₀ S) (d : S.SubdivData) :
      GeneratedStructure S₀ (S.subdivideEdge d)
  /-- Splitting a 2-cell of a generated structure by an ear gives a generated structure. -/
  | splitFace {S : CellStructure γ} (h : GeneratedStructure S₀ S) (d : S.SplitData) :
      GeneratedStructure S₀ (S.splitFace d)

namespace CellStructure

/-! ### The combinatorial invariants

Assertions (iii), (v) and (vi) of `lem:cellulation-invariants`, together with the abstract form
of (viii) and the bookkeeping facts about `≼_abs` that the blueprint's proof uses without
comment (the relation relates cells to cells, it is reflexive, and a vertex is below each edge
it bounds). They are bundled because the induction propagates them together: the preservation
proof of each one reads the others at the previous stage. -/

/-- The combinatorial invariants of `lem:cellulation-invariants`. -/
structure CombInvariants (S : CellStructure γ) : Prop where
  /-- `≼_abs` relates cells to cells. -/
  sub_mem_left : ∀ ⦃σ τ⦄, S.sub σ τ → σ ∈ S.cells
  /-- `≼_abs` relates cells to cells. -/
  sub_mem_right : ∀ ⦃σ τ⦄, S.sub σ τ → τ ∈ S.cells
  /-- `≼_abs` is reflexive on cells. The blueprint declares the reflexive pairs in the base
  relation and preserves them under both constructors. -/
  sub_refl : ∀ ⦃σ⦄, σ ∈ S.cells → S.sub σ σ
  /-- Each endpoint of an edge is a subcell of it. -/
  sub_isLink : ∀ ⦃f a b⦄, S.skel.IsLink f a b → S.sub a f
  /-- **Abstract (viii)**: no 2-cell is a subcell of anything but itself. -/
  face_maximal : ∀ ⦃F τ⦄, F ∈ S.faces → S.sub F τ → τ = F
  /-- **(iii)**: every 2-cell boundary contains a nonboundary edge. -/
  nonboundary_edge : ∀ ⦃F⦄, F ∈ S.faces → ∃ f ∈ E(S.skel), f ∉ E(S.outerGraph) ∧ S.sub f F
  /-- **(v)**: every cell is a subcell of at least one 2-cell. -/
  mem_face : ∀ ⦃σ⦄, σ ∈ S.cells → ∃ F ∈ S.faces, S.sub σ F
  /-- **(vi)**: every outer edge is a subcell of exactly one 2-cell. -/
  outerEdge_unique : OuterEdgeUniqueFace S

namespace CombInvariants

/-- The other endpoint of an edge is below it too. -/
theorem sub_isLink' {S : CellStructure γ} (hS : S.CombInvariants) ⦃f a b : γ⦄
    (h : S.skel.IsLink f a b) : S.sub b f := hS.sub_isLink h.symm

end CombInvariants

/-! ### Edge subdivision preserves the combinatorial invariants -/

namespace SubdivData

variable {S : CellStructure γ} (d : S.SubdivData)

theorem subRel_of_old {σ τ : γ} (hσc : σ ∈ S.cells) (hτc : τ ∈ S.cells)
    (hσ : σ ≠ d.edge) (hτ : τ ≠ d.edge) (h : S.sub σ τ) : d.subRel σ τ :=
  Or.inl ⟨notMem_newCells_of_mem_cells hσc, notMem_newCells_of_mem_cells hτc, hσ, hτ, h⟩

/-- On old cells other than the subdivided edge, the relation is unchanged: "all pairs not
involving `e` are unchanged". -/
theorem old_subRel_iff {σ τ : γ} (hσc : σ ∈ S.cells) (hτc : τ ∈ S.cells)
    (hσ : σ ≠ d.edge) (hτ : τ ≠ d.edge) : d.subRel σ τ ↔ S.sub σ τ := by
  refine ⟨fun h => ?_, d.subRel_of_old hσc hτc hσ hτ⟩
  rcases h with ⟨-, -, -, -, h⟩ | ⟨-, h⟩ | ⟨h, -⟩ | ⟨-, h⟩ | ⟨-, h⟩ | ⟨h, -, -⟩
  · exact h
  · exact absurd hσc (notMem_cells_of_mem_newCells h)
  · exact absurd (h ▸ hσc) d.newVertex_notMem
  · exact absurd (h ▸ hτc) d.newEdge₁_notMem
  · exact absurd (h ▸ hτc) d.newEdge₂_notMem
  · exact absurd hσc (notMem_cells_of_mem_newCells h)

/-- A new cell is below exactly the old strict supercells of the subdivided edge. -/
theorem newCells_subRel_iff {σ τ : γ} (hσ : σ ∈ d.newCells) (hτc : τ ∈ S.cells) :
    d.subRel σ τ ↔ (τ ≠ d.edge ∧ S.sub d.edge τ) := by
  refine ⟨fun h => ?_, fun h => Or.inr (Or.inr (Or.inr (Or.inr (Or.inr ⟨hσ, h.1, h.2⟩))))⟩
  rcases h with ⟨h, -, -, -, -⟩ | ⟨h, -⟩ | ⟨-, h | h⟩ | ⟨-, h⟩ | ⟨-, h⟩ | h
  · exact absurd hσ h
  · exact absurd (h ▸ hσ) (notMem_newCells_of_mem_cells hτc)
  · exact absurd (h ▸ hτc) d.newEdge₁_notMem
  · exact absurd (h ▸ hτc) d.newEdge₂_notMem
  · exact absurd (h ▸ hτc) d.newEdge₁_notMem
  · exact absurd (h ▸ hτc) d.newEdge₂_notMem
  · exact h.2

theorem mem_subdivideEdge_cells_of_old {z : γ} (hz : z ∈ S.cells) (hze : z ≠ d.edge) :
    z ∈ (S.subdivideEdge d).cells := by
  rw [subdivideEdge_cells]; exact Or.inl ⟨hz, hze⟩

theorem mem_subdivideEdge_cells_of_new {z : γ} (hz : z ∈ d.newCells) :
    z ∈ (S.subdivideEdge d).cells := by
  rw [subdivideEdge_cells]; exact Or.inr hz

theorem left_ne_edge : d.left ≠ d.edge :=
  S.vertexSet_ne_edgeSet d.isLink.left_mem d.edge_mem_edgeSet

theorem right_ne_edge : d.right ≠ d.edge :=
  S.vertexSet_ne_edgeSet d.isLink.right_mem d.edge_mem_edgeSet

/-- **Edge subdivision preserves the combinatorial invariants**: the induction step of
assertions (iii), (v), (vi) — and of abstract (viii) — over the first constructor. -/
theorem combInvariants (hS : S.CombInvariants) : (S.subdivideEdge d).CombInvariants where
  sub_mem_left := by
    rintro σ τ (⟨-, -, hσ, -, h⟩ | ⟨-, h⟩ | ⟨rfl, -⟩ | ⟨rfl, -⟩ | ⟨rfl, -⟩ | ⟨h, -, -⟩)
    · exact d.mem_subdivideEdge_cells_of_old (hS.sub_mem_left h) hσ
    · exact d.mem_subdivideEdge_cells_of_new h
    · exact d.mem_subdivideEdge_cells_of_new (Or.inl rfl)
    · exact d.mem_subdivideEdge_cells_of_old d.left_mem_cells d.left_ne_edge
    · exact d.mem_subdivideEdge_cells_of_old d.right_mem_cells d.right_ne_edge
    · exact d.mem_subdivideEdge_cells_of_new h
  sub_mem_right := by
    rintro σ τ (⟨-, -, -, hτ, h⟩ | ⟨rfl, h⟩ | ⟨-, rfl | rfl⟩ | ⟨-, rfl⟩ | ⟨-, rfl⟩ | ⟨-, hτ, h⟩)
    · exact d.mem_subdivideEdge_cells_of_old (hS.sub_mem_right h) hτ
    · exact d.mem_subdivideEdge_cells_of_new h
    · exact d.mem_subdivideEdge_cells_of_new (Or.inr (Or.inl rfl))
    · exact d.mem_subdivideEdge_cells_of_new (Or.inr (Or.inr rfl))
    · exact d.mem_subdivideEdge_cells_of_new (Or.inr (Or.inl rfl))
    · exact d.mem_subdivideEdge_cells_of_new (Or.inr (Or.inr rfl))
    · exact d.mem_subdivideEdge_cells_of_old (hS.sub_mem_right h) hτ
  sub_refl := by
    intro σ hσ
    rw [subdivideEdge_cells] at hσ
    rcases hσ with ⟨hσ, hσe⟩ | hσ
    · exact d.subRel_of_old hσ hσ hσe hσe (hS.sub_refl hσ)
    · exact Or.inr (Or.inl ⟨rfl, hσ⟩)
  sub_isLink := by
    intro f a b hl
    rw [subdivideEdge_skel, d.skeleton_isLink] at hl
    rcases hl with ⟨hl, hfe, -, -⟩ | ⟨rfl, hs⟩ | ⟨rfl, hs⟩
    · exact d.subRel_of_old (S.mem_cells_of_mem_vertexSet hl.left_mem)
        (S.mem_cells_of_mem_edgeSet hl.edge_mem)
        (S.vertexSet_ne_edgeSet hl.left_mem d.edge_mem_edgeSet) hfe (hS.sub_isLink hl)
    · rcases Sym2.eq_iff.1 hs with ⟨rfl, -⟩ | ⟨rfl, -⟩
      · exact Or.inr (Or.inr (Or.inr (Or.inl ⟨rfl, rfl⟩)))
      · exact Or.inr (Or.inr (Or.inl ⟨rfl, Or.inl rfl⟩))
    · rcases Sym2.eq_iff.1 hs with ⟨rfl, -⟩ | ⟨rfl, -⟩
      · exact Or.inr (Or.inr (Or.inl ⟨rfl, Or.inr rfl⟩))
      · exact Or.inr (Or.inr (Or.inr (Or.inr (Or.inl ⟨rfl, rfl⟩))))
  face_maximal := by
    intro F τ hF h
    rw [subdivideEdge_faces] at hF
    have hFc : F ∈ S.cells := S.mem_cells_of_mem_faces hF
    have hFe : F ≠ d.edge := S.faces_ne_edgeSet hF d.edge_mem_edgeSet
    rcases h with ⟨-, -, -, -, h⟩ | ⟨h, -⟩ | ⟨h, -⟩ | ⟨h, -⟩ | ⟨h, -⟩ | ⟨h, -, -⟩
    · exact hS.face_maximal hF h
    · exact h.symm
    · exact absurd (h ▸ hFc) d.newVertex_notMem
    · exact absurd (S.faces_ne_vertexSet hF d.isLink.left_mem) (not_not.2 h)
    · exact absurd (S.faces_ne_vertexSet hF d.isLink.right_mem) (not_not.2 h)
    · exact absurd hFc (notMem_cells_of_mem_newCells h)
  nonboundary_edge := by
    intro F hF
    rw [subdivideEdge_faces] at hF
    obtain ⟨f, hfE, hfO, hfsub⟩ := hS.nonboundary_edge hF
    have hFc : F ∈ S.cells := S.mem_cells_of_mem_faces hF
    have hFe : F ≠ d.edge := S.faces_ne_edgeSet hF d.edge_mem_edgeSet
    by_cases hfe : f = d.edge
    · subst hfe
      refine ⟨d.newEdge₁, ?_, ?_, ?_⟩
      · rw [subdivideEdge_skel, d.skeleton_edgeSet]; exact Set.mem_insert _ _
      · rw [subdivideEdge_outerGraph, d.outer_eq hfO]; exact d.newEdge₁_notMem_outer
      · exact (d.newCells_subRel_iff (Or.inr (Or.inl rfl)) hFc).2 ⟨hFe, hfsub⟩
    · refine ⟨f, ?_, ?_, ?_⟩
      · rw [subdivideEdge_skel, d.skeleton_edgeSet]
        exact Set.mem_insert_of_mem _ (Set.mem_insert_of_mem _ ⟨hfE, hfe⟩)
      · rw [subdivideEdge_outerGraph]
        rintro (⟨hz, -⟩ | ⟨hz, -⟩)
        · exact hfO hz
        · rcases hz with rfl | rfl
          exacts [d.newEdge₁_notMem (S.mem_cells_of_mem_edgeSet hfE),
            d.newEdge₂_notMem (S.mem_cells_of_mem_edgeSet hfE)]
      · exact d.subRel_of_old (S.mem_cells_of_mem_edgeSet hfE) hFc hfe hFe hfsub
  mem_face := by
    intro σ hσ
    rw [subdivideEdge_cells] at hσ
    rcases hσ with ⟨hσ, hσe⟩ | hσ
    · obtain ⟨F, hF, hsub⟩ := hS.mem_face hσ
      exact ⟨F, hF, d.subRel_of_old hσ (S.mem_cells_of_mem_faces hF) hσe
        (S.faces_ne_edgeSet hF d.edge_mem_edgeSet) hsub⟩
    · obtain ⟨F, hF, hsub⟩ := hS.mem_face d.edge_mem_cells
      exact ⟨F, hF, (d.newCells_subRel_iff hσ (S.mem_cells_of_mem_faces hF)).2
        ⟨S.faces_ne_edgeSet hF d.edge_mem_edgeSet, hsub⟩⟩
  outerEdge_unique := by
    intro f hf
    rw [subdivideEdge_outerGraph, outer, subdivGraph_edgeSet] at hf
    rcases hf with ⟨hfO, hfe⟩ | ⟨hfnew, hlink⟩
    · obtain ⟨F, ⟨hF, hsub⟩, huniq⟩ := hS.outerEdge_unique hfO
      have hfc : f ∈ S.cells :=
        S.mem_cells_of_mem_edgeSet (S.outerGraph_le.edgeSet_mono hfO)
      refine ⟨F, ⟨hF, d.subRel_of_old hfc (S.mem_cells_of_mem_faces hF) hfe
        (S.faces_ne_edgeSet hF d.edge_mem_edgeSet) hsub⟩, fun T hT => ?_⟩
      exact huniq T ⟨hT.1, (d.old_subRel_iff hfc (S.mem_cells_of_mem_faces hT.1) hfe
        (S.faces_ne_edgeSet hT.1 d.edge_mem_edgeSet)).1 hT.2⟩
    · have hfnew' : f ∈ d.newCells := by
        rcases hfnew with rfl | rfl
        exacts [Or.inr (Or.inl rfl), Or.inr (Or.inr rfl)]
      obtain ⟨F, ⟨hF, hsub⟩, huniq⟩ := hS.outerEdge_unique hlink.edge_mem
      refine ⟨F, ⟨hF, (d.newCells_subRel_iff hfnew' (S.mem_cells_of_mem_faces hF)).2
        ⟨S.faces_ne_edgeSet hF d.edge_mem_edgeSet, hsub⟩⟩, fun T hT => ?_⟩
      exact huniq T ⟨hT.1, ((d.newCells_subRel_iff hfnew'
        (S.mem_cells_of_mem_faces hT.1)).1 hT.2).2⟩

/-! #### The parent map of an edge subdivision -/

open scoped Classical in
/-- **The parent map of one edge subdivision** — assertion (iv). The three new cells have the
subdivided edge as parent; every surviving cell is its own parent. -/
noncomputable def parent : γ → γ := fun σ => if σ ∈ d.newCells then d.edge else σ

theorem parent_of_mem_newCells {σ : γ} (h : σ ∈ d.newCells) : d.parent σ = d.edge := by
  rw [parent]; exact if_pos h

theorem parent_of_notMem_newCells {σ : γ} (h : σ ∉ d.newCells) : d.parent σ = σ := by
  rw [parent]; exact if_neg h

theorem parent_of_mem_cells {σ : γ} (h : σ ∈ S.cells) : d.parent σ = σ :=
  d.parent_of_notMem_newCells (notMem_newCells_of_mem_cells h)

/-- **Assertion (iv), the compatibility clause**: `σ ≼ τ` in the refined structure implies
`par σ ≼ par τ` in the old one. -/
theorem sub_parent (hS : S.CombInvariants) {σ τ : γ} (h : (S.subdivideEdge d).sub σ τ) :
    S.sub (d.parent σ) (d.parent τ) := by
  rcases h with ⟨hσ, hτ, -, -, h⟩ | ⟨rfl, hσ⟩ | ⟨rfl, hτ⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨hσ, -, h⟩
  · rw [d.parent_of_notMem_newCells hσ, d.parent_of_notMem_newCells hτ]; exact h
  · rw [d.parent_of_mem_newCells hσ]; exact hS.sub_refl d.edge_mem_cells
  · rw [d.parent_of_mem_newCells (Or.inl rfl)]
    rcases hτ with rfl | rfl
    · rw [d.parent_of_mem_newCells (Or.inr (Or.inl rfl))]; exact hS.sub_refl d.edge_mem_cells
    · rw [d.parent_of_mem_newCells (Or.inr (Or.inr rfl))]; exact hS.sub_refl d.edge_mem_cells
  · rw [d.parent_of_mem_cells d.left_mem_cells, d.parent_of_mem_newCells (Or.inr (Or.inl rfl))]
    exact hS.sub_isLink d.isLink
  · rw [d.parent_of_mem_cells d.right_mem_cells, d.parent_of_mem_newCells (Or.inr (Or.inr rfl))]
    exact hS.sub_isLink' d.isLink
  · rw [d.parent_of_mem_newCells hσ, d.parent_of_mem_cells (hS.sub_mem_right h)]; exact h

end SubdivData

/-! ### A 2-cell split preserves the combinatorial invariants -/

namespace SplitData

variable {S : CellStructure γ} (d : S.SplitData)

theorem source_mem_cells₁ : d.source ∈ d.cells₁ := Or.inr Graph.mem_walkVertices_self

theorem target_mem_cells₁ : d.target ∈ d.cells₁ := Or.inr d.isPath₁.target_mem_walkVertices

theorem cells₁_ne_face {σ : γ} (h : σ ∈ d.cells₁) : σ ≠ d.face := by
  rcases h with h | h
  · exact fun heq => S.faces_ne_edgeSet d.face_mem (d.isPath₁.edge_mem h) heq.symm
  · exact fun heq =>
      S.faces_ne_vertexSet d.face_mem (d.isPath₁.isWalk.walkVertices_subset h) heq.symm

theorem cells₂_ne_face {σ : γ} (h : σ ∈ d.cells₂) : σ ≠ d.face := by
  rcases h with h | h
  · exact fun heq => S.faces_ne_edgeSet d.face_mem (d.isPath₂.edge_mem h) heq.symm
  · exact fun heq =>
      S.faces_ne_vertexSet d.face_mem (d.isPath₂.isWalk.walkVertices_subset h) heq.symm

theorem notMem_faces_of_mem_cells₁ {σ : γ} (h : σ ∈ d.cells₁) (hσ : σ ∈ S.faces) : False := by
  rcases h with h | h
  · exact S.faces_ne_edgeSet hσ (d.isPath₁.edge_mem h) rfl
  · exact S.faces_ne_vertexSet hσ (d.isPath₁.isWalk.walkVertices_subset h) rfl

theorem notMem_faces_of_mem_cells₂ {σ : γ} (h : σ ∈ d.cells₂) (hσ : σ ∈ S.faces) : False := by
  rcases h with h | h
  · exact S.faces_ne_edgeSet hσ (d.isPath₂.edge_mem h) rfl
  · exact S.faces_ne_vertexSet hσ (d.isPath₂.isWalk.walkVertices_subset h) rfl

/-- An edge of the skeleton belongs to the cells of a boundary path exactly when it is one of
that path's edges — a vertex of the walk cannot be an edge name. -/
theorem edge_mem_cells₁_iff {f : γ} (hf : f ∈ E(S.skel)) : f ∈ d.cells₁ ↔ f ∈ d.path₁ := by
  refine ⟨fun h => ?_, fun h => Or.inl h⟩
  rcases h with h | h
  · exact h
  · exact absurd rfl (S.vertexSet_ne_edgeSet (d.isPath₁.isWalk.walkVertices_subset h) hf)

theorem edge_mem_cells₂_iff {f : γ} (hf : f ∈ E(S.skel)) : f ∈ d.cells₂ ↔ f ∈ d.path₂ := by
  refine ⟨fun h => ?_, fun h => Or.inl h⟩
  rcases h with h | h
  · exact h
  · exact absurd rfl (S.vertexSet_ne_edgeSet (d.isPath₂.isWalk.walkVertices_subset h) hf)

/-- The ear has at least one edge: its two ends are distinct, so its walk is not empty. -/
theorem exists_ear_edge : ∃ f, f ∈ E(d.ear) := by
  rcases hw : d.earWalk with _ | ⟨f, rest⟩
  · exfalso
    have hmem := d.isPathGraph.target_mem
    rw [d.isPathGraph.vertexSet_eq, hw, Graph.walkVertices_nil, Set.mem_singleton_iff] at hmem
    exact d.source_ne_target hmem.symm
  · exact ⟨f, d.isPathGraph.mem_edgeSet (by rw [hw]; exact List.mem_cons_self ..)⟩

theorem subRel_of_old {σ τ : γ} (hσc : σ ∈ S.cells) (hτc : τ ∈ S.cells)
    (hσ : σ ≠ d.face) (hτ : τ ≠ d.face) (h : S.sub σ τ) : d.subRel σ τ :=
  Or.inl ⟨notMem_newCells_of_mem_cells hσc, notMem_newCells_of_mem_cells hτc, hσ, hτ, h⟩

/-- On old cells other than the split 2-cell, the relation is unchanged: "all pairs not
involving `R` or the new cells are unchanged". -/
theorem old_subRel_iff {σ τ : γ} (hσc : σ ∈ S.cells) (hτc : τ ∈ S.cells)
    (hσ : σ ≠ d.face) (hτ : τ ≠ d.face) : d.subRel σ τ ↔ S.sub σ τ := by
  refine ⟨fun h => ?_, d.subRel_of_old hσc hτc hσ hτ⟩
  rcases h with ⟨-, -, -, -, h⟩ | ⟨-, h⟩ | h | ⟨h, -⟩ | ⟨h, -⟩
  · exact h
  · exact absurd hσc (notMem_cells_of_mem_newCells h)
  · exact absurd hτc (d.edge_fresh h.edge_mem)
  · exact absurd (h ▸ hτc) d.face₁_notMem
  · exact absurd (h ▸ hτc) d.face₂_notMem

/-- The cells below the first new 2-cell are exactly the ear's cells, the first boundary path's
cells, and itself. -/
theorem subRel_face₁_iff {σ : γ} :
    d.subRel σ d.face₁ ↔ (σ = d.face₁ ∨ σ ∈ d.earCells ∨ σ ∈ d.cells₁) := by
  refine ⟨fun h => ?_, fun h => Or.inr (Or.inr (Or.inr (Or.inl ⟨rfl, h⟩)))⟩
  rcases h with ⟨-, h, -, -, -⟩ | ⟨h, -⟩ | h | ⟨-, h⟩ | ⟨h, -⟩
  · exact absurd d.face₁_mem_newCells h
  · exact Or.inl h
  · exact absurd h.edge_mem fun hh => d.face₁_notMem_ear (Or.inr hh)
  · exact h
  · exact absurd h d.face_ne

theorem subRel_face₂_iff {σ : γ} :
    d.subRel σ d.face₂ ↔ (σ = d.face₂ ∨ σ ∈ d.earCells ∨ σ ∈ d.cells₂) := by
  refine ⟨fun h => ?_, fun h => Or.inr (Or.inr (Or.inr (Or.inr ⟨rfl, h⟩)))⟩
  rcases h with ⟨-, h, -, -, -⟩ | ⟨h, -⟩ | h | ⟨h, -⟩ | ⟨-, h⟩
  · exact absurd d.face₂_mem_newCells h
  · exact Or.inl h
  · exact absurd h.edge_mem fun hh => d.face₂_notMem_ear (Or.inr hh)
  · exact absurd h.symm d.face_ne
  · exact h

theorem mem_splitFace_cells_of_old {z : γ} (hz : z ∈ S.cells) (hzf : z ≠ d.face) :
    z ∈ (S.splitFace d).cells := by
  rw [splitFace_cells]; exact Or.inl ⟨hz, hzf⟩

theorem mem_splitFace_cells_of_new {z : γ} (hz : z ∈ d.newCells) :
    z ∈ (S.splitFace d).cells := by
  rw [splitFace_cells]; exact Or.inr hz

theorem mem_splitFace_cells_of_ear {z : γ} (hz : z ∈ d.earCells) :
    z ∈ (S.splitFace d).cells := by
  rcases hz with hz | hz
  · by_cases hc : z ∈ S.cells
    · rcases d.mem_cells_of_mem_ear_vertexSet hz hc with rfl | rfl
      · exact d.mem_splitFace_cells_of_old hc fun h =>
          S.faces_ne_vertexSet d.face_mem d.source_mem_skel h.symm
      · exact d.mem_splitFace_cells_of_old hc fun h =>
          S.faces_ne_vertexSet d.face_mem d.target_mem_skel h.symm
    · refine d.mem_splitFace_cells_of_new (Or.inl (Or.inl ⟨hz, ?_⟩))
      rintro (rfl | rfl)
      exacts [hc d.source_mem_cells, hc d.target_mem_cells]
  · exact d.mem_splitFace_cells_of_new (Or.inl (Or.inr hz))

/-- **A 2-cell split preserves the combinatorial invariants**: the induction step of assertions
(iii), (v), (vi) — and of abstract (viii) — over the second constructor. -/
theorem combInvariants (hS : S.CombInvariants) : (S.splitFace d).CombInvariants where
  sub_mem_left := by
    rintro σ τ (⟨-, -, hσ, -, h⟩ | ⟨-, h⟩ | h | ⟨-, h⟩ | ⟨-, h⟩)
    · exact d.mem_splitFace_cells_of_old (hS.sub_mem_left h) hσ
    · exact d.mem_splitFace_cells_of_new h
    · exact d.mem_splitFace_cells_of_ear (Or.inl h.vertex_mem)
    · rcases h with rfl | h | h
      · exact d.mem_splitFace_cells_of_new d.face₁_mem_newCells
      · exact d.mem_splitFace_cells_of_ear h
      · exact d.mem_splitFace_cells_of_old (d.cells₁_subset h) (d.cells₁_ne_face h)
    · rcases h with rfl | h | h
      · exact d.mem_splitFace_cells_of_new d.face₂_mem_newCells
      · exact d.mem_splitFace_cells_of_ear h
      · exact d.mem_splitFace_cells_of_old (d.cells₂_subset h) (d.cells₂_ne_face h)
  sub_mem_right := by
    rintro σ τ (⟨-, -, -, hτ, h⟩ | ⟨rfl, h⟩ | h | ⟨rfl, -⟩ | ⟨rfl, -⟩)
    · exact d.mem_splitFace_cells_of_old (hS.sub_mem_right h) hτ
    · exact d.mem_splitFace_cells_of_new h
    · exact d.mem_splitFace_cells_of_ear (Or.inr h.edge_mem)
    · exact d.mem_splitFace_cells_of_new d.face₁_mem_newCells
    · exact d.mem_splitFace_cells_of_new d.face₂_mem_newCells
  sub_refl := by
    intro σ hσ
    rw [splitFace_cells] at hσ
    rcases hσ with ⟨hσ, hσf⟩ | hσ
    · exact d.subRel_of_old hσ hσ hσf hσf (hS.sub_refl hσ)
    · exact Or.inr (Or.inl ⟨rfl, hσ⟩)
  sub_isLink := by
    intro f a b hl
    rw [splitFace_skel, skeleton, d.compatible.union_isLink] at hl
    rcases hl with hl | hl
    · exact d.subRel_of_old (S.mem_cells_of_mem_vertexSet hl.left_mem)
        (S.mem_cells_of_mem_edgeSet hl.edge_mem)
        (fun h => S.faces_ne_vertexSet d.face_mem hl.left_mem h.symm)
        (fun h => S.faces_ne_edgeSet d.face_mem hl.edge_mem h.symm) (hS.sub_isLink hl)
    · exact Or.inr (Or.inr (Or.inl ⟨b, hl⟩))
  face_maximal := by
    intro F τ hF h
    rw [splitFace_faces] at hF
    rcases hF with rfl | rfl | ⟨hF, hFne⟩
    · rcases h with ⟨h, -, -, -, -⟩ | ⟨h, -⟩ | h | ⟨h, -⟩ | ⟨-, h⟩
      · exact absurd d.face₁_mem_newCells h
      · exact h.symm
      · exact absurd h.vertex_mem fun hh => d.face₁_notMem_ear (Or.inl hh)
      · exact h
      · rcases h with h | h | h
        · exact absurd h d.face_ne
        · exact absurd h d.face₁_notMem_ear
        · exact absurd (d.cells₂_subset h) d.face₁_notMem
    · rcases h with ⟨h, -, -, -, -⟩ | ⟨h, -⟩ | h | ⟨-, h⟩ | ⟨h, -⟩
      · exact absurd d.face₂_mem_newCells h
      · exact h.symm
      · exact absurd h.vertex_mem fun hh => d.face₂_notMem_ear (Or.inl hh)
      · rcases h with h | h | h
        · exact absurd h.symm d.face_ne
        · exact absurd h d.face₂_notMem_ear
        · exact absurd (d.cells₁_subset h) d.face₂_notMem
      · exact h
    · have hFc : F ∈ S.cells := S.mem_cells_of_mem_faces hF
      have hFear : F ∉ d.earCells := by
        rintro (hh | hh)
        · rcases d.mem_cells_of_mem_ear_vertexSet hh hFc with rfl | rfl
          exacts [S.faces_ne_vertexSet hF d.source_mem_skel rfl,
            S.faces_ne_vertexSet hF d.target_mem_skel rfl]
        · exact d.edge_fresh hh hFc
      rcases h with ⟨-, -, -, -, h⟩ | ⟨-, h⟩ | h | ⟨-, h⟩ | ⟨-, h⟩
      · exact hS.face_maximal hF h
      · exact absurd hFc (notMem_cells_of_mem_newCells h)
      · exact absurd (Or.inl h.vertex_mem) hFear
      · rcases h with rfl | h | h
        · exact absurd hFc d.face₁_notMem
        · exact absurd h hFear
        · exact (d.notMem_faces_of_mem_cells₁ h hF).elim
      · rcases h with rfl | h | h
        · exact absurd hFc d.face₂_notMem
        · exact absurd h hFear
        · exact (d.notMem_faces_of_mem_cells₂ h hF).elim
  nonboundary_edge := by
    intro F hF
    rw [splitFace_faces] at hF
    obtain ⟨f, hf⟩ := d.exists_ear_edge
    have hfnew : f ∈ E((S.splitFace d).skel) := Or.inr hf
    have hfout : f ∉ E((S.splitFace d).outerGraph) := by
      rw [splitFace_outerGraph]
      exact fun hh => d.edge_fresh hf (S.mem_cells_of_mem_edgeSet (S.outerGraph_le.edgeSet_mono hh))
    rcases hF with rfl | rfl | ⟨hF, hFne⟩
    · exact ⟨f, hfnew, hfout, d.subRel_face₁_iff.2 (Or.inr (Or.inl (Or.inr hf)))⟩
    · exact ⟨f, hfnew, hfout, d.subRel_face₂_iff.2 (Or.inr (Or.inl (Or.inr hf)))⟩
    · obtain ⟨g, hgE, hgO, hgsub⟩ := hS.nonboundary_edge hF
      refine ⟨g, Or.inl hgE, hgO, d.subRel_of_old (S.mem_cells_of_mem_edgeSet hgE)
        (S.mem_cells_of_mem_faces hF) (fun h => S.faces_ne_edgeSet d.face_mem hgE h.symm)
        hFne hgsub⟩
  mem_face := by
    intro σ hσ
    rw [splitFace_cells] at hσ
    rcases hσ with ⟨hσ, hσf⟩ | hσ
    · obtain ⟨F, hF, hsub⟩ := hS.mem_face hσ
      by_cases hFf : F = d.face
      · subst hFf
        rcases d.sub_face.1 hsub with h | h | h
        · exact absurd h hσf
        · exact ⟨d.face₁, Set.mem_insert _ _, d.subRel_face₁_iff.2 (Or.inr (Or.inr h))⟩
        · exact ⟨d.face₂, Set.mem_insert_of_mem _ (Set.mem_insert _ _),
            d.subRel_face₂_iff.2 (Or.inr (Or.inr h))⟩
      · exact ⟨F, Set.mem_insert_of_mem _ (Set.mem_insert_of_mem _ ⟨hF, hFf⟩),
          d.subRel_of_old hσ (S.mem_cells_of_mem_faces hF) hσf
            hFf hsub⟩
    · rcases hσ with (⟨hσ, -⟩ | hσ) | hσ
      · exact ⟨d.face₁, Set.mem_insert _ _,
          d.subRel_face₁_iff.2 (Or.inr (Or.inl (Or.inl hσ)))⟩
      · exact ⟨d.face₁, Set.mem_insert _ _,
          d.subRel_face₁_iff.2 (Or.inr (Or.inl (Or.inr hσ)))⟩
      · rcases hσ with rfl | rfl
        · exact ⟨d.face₁, Set.mem_insert _ _, d.subRel_face₁_iff.2 (Or.inl rfl)⟩
        · exact ⟨d.face₂, Set.mem_insert_of_mem _ (Set.mem_insert _ _),
            d.subRel_face₂_iff.2 (Or.inl rfl)⟩
  outerEdge_unique := by
    intro f hf
    rw [splitFace_outerGraph] at hf
    have hfE : f ∈ E(S.skel) := S.outerGraph_le.edgeSet_mono hf
    have hfc : f ∈ S.cells := S.mem_cells_of_mem_edgeSet hfE
    have hff : f ≠ d.face := fun h => S.faces_ne_edgeSet d.face_mem hfE h.symm
    have hfear : f ∉ d.earCells := by
      rintro (hh | hh)
      · rcases d.mem_cells_of_mem_ear_vertexSet hh hfc with rfl | rfl
        exacts [S.vertexSet_ne_edgeSet d.source_mem_skel hfE rfl,
          S.vertexSet_ne_edgeSet d.target_mem_skel hfE rfl]
      · exact d.edge_fresh hh hfc
    obtain ⟨F, ⟨hF, hsub⟩, huniq⟩ := hS.outerEdge_unique hf
    by_cases hFf : F = d.face
    · subst hFf
      -- the old incident 2-cell is the one being split: exactly one boundary path carries `f`
      have hcells : f ∈ d.cells₁ ∨ f ∈ d.cells₂ := by
        rcases d.sub_face.1 hsub with h | h | h
        exacts [absurd h hff, Or.inl h, Or.inr h]
      have hexcl : ¬ (f ∈ d.cells₁ ∧ f ∈ d.cells₂) := fun ⟨h₁, h₂⟩ =>
        d.paths_disjoint ((d.edge_mem_cells₁_iff hfE).1 h₁) ((d.edge_mem_cells₂_iff hfE).1 h₂)
      have hother : ∀ T, T ∈ S.faces → T ≠ d.face → ¬ S.sub f T := fun T hT hTf hsubT =>
        hTf (huniq T ⟨hT, hsubT⟩ ▸ rfl)
      rcases hcells with h | h
      · refine ⟨d.face₁, ⟨Set.mem_insert _ _, d.subRel_face₁_iff.2 (Or.inr (Or.inr h))⟩,
          fun T hT => ?_⟩
        rcases hT.1 with rfl | rfl | ⟨hT', hT''⟩
        · rfl
        · rcases d.subRel_face₂_iff.1 hT.2 with hh | hh | hh
          · exact absurd (hh ▸ hfc) d.face₂_notMem
          · exact absurd hh hfear
          · exact absurd ⟨h, hh⟩ hexcl
        · exact absurd ((d.old_subRel_iff hfc (S.mem_cells_of_mem_faces hT') hff hT'').1 hT.2)
            (hother T hT' hT'')
      · refine ⟨d.face₂, ⟨Set.mem_insert_of_mem _ (Set.mem_insert _ _),
          d.subRel_face₂_iff.2 (Or.inr (Or.inr h))⟩, fun T hT => ?_⟩
        rcases hT.1 with rfl | rfl | ⟨hT', hT''⟩
        · rcases d.subRel_face₁_iff.1 hT.2 with hh | hh | hh
          · exact absurd (hh ▸ hfc) d.face₁_notMem
          · exact absurd hh hfear
          · exact absurd ⟨hh, h⟩ hexcl
        · rfl
        · exact absurd ((d.old_subRel_iff hfc (S.mem_cells_of_mem_faces hT') hff hT'').1 hT.2)
            (hother T hT' hT'')
    · refine ⟨F, ⟨Set.mem_insert_of_mem _ (Set.mem_insert_of_mem _ ⟨hF, hFf⟩),
        d.subRel_of_old hfc (S.mem_cells_of_mem_faces hF) hff hFf hsub⟩, fun T hT => ?_⟩
      rcases hT.1 with rfl | rfl | ⟨hT', hT''⟩
      · rcases d.subRel_face₁_iff.1 hT.2 with hh | hh | hh
        · exact absurd (hh ▸ hfc) d.face₁_notMem
        · exact absurd hh hfear
        · exact absurd (huniq d.face ⟨d.face_mem, d.sub_face.2 (Or.inr (Or.inl hh))⟩).symm hFf
      · rcases d.subRel_face₂_iff.1 hT.2 with hh | hh | hh
        · exact absurd (hh ▸ hfc) d.face₂_notMem
        · exact absurd hh hfear
        · exact absurd (huniq d.face ⟨d.face_mem, d.sub_face.2 (Or.inr (Or.inr hh))⟩).symm hFf
      · exact huniq T ⟨hT', (d.old_subRel_iff hfc (S.mem_cells_of_mem_faces hT') hff hT'').1 hT.2⟩

/-! #### The parent map of a 2-cell split -/

open scoped Classical in
/-- **The parent map of one 2-cell split** — assertion (iv). The ear's interior cells and both
new 2-cells have the split 2-cell as parent; every surviving cell — including the ear's two
endpoints, which the split does not create — is its own parent. -/
noncomputable def parent : γ → γ := fun σ => if σ ∈ d.newCells then d.face else σ

theorem parent_of_mem_newCells {σ : γ} (h : σ ∈ d.newCells) : d.parent σ = d.face := by
  rw [parent]; exact if_pos h

theorem parent_of_notMem_newCells {σ : γ} (h : σ ∉ d.newCells) : d.parent σ = σ := by
  rw [parent]; exact if_neg h

theorem parent_of_mem_cells {σ : γ} (h : σ ∈ S.cells) : d.parent σ = σ :=
  d.parent_of_notMem_newCells (notMem_newCells_of_mem_cells h)

theorem sub_parent_of_mem_cells₁ {σ : γ} (h : σ ∈ d.cells₁) : S.sub (d.parent σ) d.face := by
  rw [d.parent_of_mem_cells (d.cells₁_subset h)]; exact d.sub_face.2 (Or.inr (Or.inl h))

theorem sub_parent_of_mem_cells₂ {σ : γ} (h : σ ∈ d.cells₂) : S.sub (d.parent σ) d.face := by
  rw [d.parent_of_mem_cells (d.cells₂_subset h)]; exact d.sub_face.2 (Or.inr (Or.inr h))

theorem sub_parent_of_mem_earCells (hS : S.CombInvariants) {σ : γ} (h : σ ∈ d.earCells) :
    S.sub (d.parent σ) d.face := by
  rcases h with h | h
  · by_cases hc : σ ∈ S.cells
    · rcases d.mem_cells_of_mem_ear_vertexSet h hc with rfl | rfl
      · exact d.sub_parent_of_mem_cells₁ d.source_mem_cells₁
      · exact d.sub_parent_of_mem_cells₁ d.target_mem_cells₁
    · rw [d.parent_of_mem_newCells (Or.inl (Or.inl ⟨h, by
        rintro (rfl | rfl)
        exacts [hc d.source_mem_cells, hc d.target_mem_cells]⟩))]
      exact hS.sub_refl d.face_mem_cells
  · rw [d.parent_of_mem_newCells (Or.inl (Or.inr h))]; exact hS.sub_refl d.face_mem_cells

/-- **Assertion (iv), the compatibility clause**, for a 2-cell split. -/
theorem sub_parent (hS : S.CombInvariants) {σ τ : γ} (h : (S.splitFace d).sub σ τ) :
    S.sub (d.parent σ) (d.parent τ) := by
  rcases h with ⟨hσ, hτ, -, -, h⟩ | ⟨rfl, hσ⟩ | h | ⟨rfl, h⟩ | ⟨rfl, h⟩
  · rw [d.parent_of_notMem_newCells hσ, d.parent_of_notMem_newCells hτ]; exact h
  · rw [d.parent_of_mem_newCells hσ]; exact hS.sub_refl d.face_mem_cells
  · rw [d.parent_of_mem_newCells (Or.inl (Or.inr h.edge_mem))]
    exact d.sub_parent_of_mem_earCells hS (Or.inl h.vertex_mem)
  · rw [d.parent_of_mem_newCells d.face₁_mem_newCells]
    rcases h with rfl | h | h
    · rw [d.parent_of_mem_newCells d.face₁_mem_newCells]; exact hS.sub_refl d.face_mem_cells
    · exact d.sub_parent_of_mem_earCells hS h
    · exact d.sub_parent_of_mem_cells₁ h
  · rw [d.parent_of_mem_newCells d.face₂_mem_newCells]
    rcases h with rfl | h | h
    · rw [d.parent_of_mem_newCells d.face₂_mem_newCells]; exact hS.sub_refl d.face_mem_cells
    · exact d.sub_parent_of_mem_earCells hS h
    · exact d.sub_parent_of_mem_cells₂ h

end SplitData

/-! ### The invariants at every stage -/

/-- **Assertions (iii), (v), (vi) and abstract (viii) hold at every generated stage.** The
induction is over the two constructors; the base case is supplied by the producer of `S₀` —
`prop:initial-pair` for the blueprint's own generated structures. -/
theorem _root_.Schoenflies.GeneratedStructure.combInvariants {S₀ S : CellStructure γ}
    (h : GeneratedStructure S₀ S) (h₀ : S₀.CombInvariants) : S.CombInvariants := by
  induction h with
  | base => exact h₀
  | subdivideEdge _ d ih => exact d.combInvariants ih
  | splitFace _ d ih => exact d.combInvariants ih

/-- **Refinement sequences compose.** A structure generated from `S₁`, itself generated from
`S₀`, is generated from `S₀`. `thm:finite-transfer` builds its stages one ear at a time and
needs exactly this. -/
theorem _root_.Schoenflies.GeneratedStructure.trans {S₀ S₁ S₂ : CellStructure γ}
    (h₁ : GeneratedStructure S₀ S₁) (h₂ : GeneratedStructure S₁ S₂) :
    GeneratedStructure S₀ S₂ := by
  induction h₂ with
  | base => exact h₁
  | subdivideEdge _ d ih => exact ih.subdivideEdge d
  | splitFace _ d ih => exact ih.splitFace d

/-- **The composite parent map of a full ear insertion.** The blueprint inserts an ear only
after subdividing its endpoint cells if necessary, and remarks that the composite parent map
then sends such an endpoint to the pre-subdivision edge. Compatibility composes along with it:
this is assertion (iv) for the two-step refinement. -/
theorem sub_parent_comp {S : CellStructure γ} (hS : S.CombInvariants) (d₁ : S.SubdivData)
    (d₂ : (S.subdivideEdge d₁).SplitData) {σ τ : γ}
    (h : ((S.subdivideEdge d₁).splitFace d₂).sub σ τ) :
    S.sub (d₁.parent (d₂.parent σ)) (d₁.parent (d₂.parent τ)) :=
  d₁.sub_parent hS (d₂.sub_parent (d₁.combInvariants hS) h)

/-! ### The geometric assertions

Assertion (i) is the only geometric input the rest need: (ii), (viii) and (ix) follow from it
formally, with no further topology beyond "a nonempty open set contained in a closure meets the
set". That is why they are stated here for an arbitrary realization satisfying (i), rather than
by induction: the induction is entirely in (i) and (vii), and those are the standing gap of this
module. -/

namespace Realization

/-- **Assertion (i)** of `lem:cellulation-invariants`, for one realization: the open cells are
nonempty and pairwise disjoint, they cover the closed domain `D`, and every closed cell is the
union of its open subcells — the last clause read against the *abstract* relation `≼_abs`,
which is what makes (ix) a formal consequence. -/
structure IsCellDecomposition {S : CellStructure γ} (R : S.Realization) (D : Set Plane) :
    Prop where
  /-- Every open cell is nonempty. -/
  nonempty : ∀ ⦃σ⦄, σ ∈ S.cells → (R.cell σ).Nonempty
  /-- Distinct open cells are disjoint. -/
  disjoint : ∀ ⦃σ τ⦄, σ ∈ S.cells → τ ∈ S.cells → σ ≠ τ → Disjoint (R.cell σ) (R.cell τ)
  /-- The open cells cover the closed domain. -/
  iUnion_eq : ⋃ σ ∈ S.cells, R.cell σ = D
  /-- Every closed cell is the union of its open subcells. -/
  closure_eq : ∀ ⦃τ⦄, τ ∈ S.cells →
    closure (R.cell τ) = ⋃ σ ∈ {σ | σ ∈ S.cells ∧ S.sub σ τ}, R.cell σ

namespace IsCellDecomposition

variable {S : CellStructure γ} {R : S.Realization} {D : Set Plane} {σ τ ρ : γ}

theorem subset_closure (h : R.IsCellDecomposition D) (hσ : σ ∈ S.cells) (hτ : τ ∈ S.cells)
    (hsub : S.sub σ τ) : R.cell σ ⊆ closure (R.cell τ) := by
  rw [h.closure_eq hτ]
  exact Set.subset_biUnion_of_mem (u := fun ρ => R.cell ρ) (show σ ∈ _ from ⟨hσ, hsub⟩)

/-- A point of an open cell lying in a closed cell forces the abstract relation. This is the
one step of the argument; everything below is a corollary of it. -/
theorem sub_of_mem (h : R.IsCellDecomposition D) (hσ : σ ∈ S.cells) (hτ : τ ∈ S.cells)
    {z : Plane} (hzσ : z ∈ R.cell σ) (hzτ : z ∈ closure (R.cell τ)) : S.sub σ τ := by
  rw [h.closure_eq hτ] at hzτ
  obtain ⟨ρ, hρ, hzρ⟩ := Set.mem_iUnion₂.1 hzτ
  by_cases hne : σ = ρ
  · exact hne ▸ hρ.2
  · exact absurd hzρ (Set.disjoint_left.1 (h.disjoint hσ hρ.1 hne) hzσ)

theorem sub_of_subset_closure (h : R.IsCellDecomposition D) (hσ : σ ∈ S.cells)
    (hτ : τ ∈ S.cells) (hsub : R.cell σ ⊆ closure (R.cell τ)) : S.sub σ τ := by
  obtain ⟨z, hz⟩ := h.nonempty hσ
  exact h.sub_of_mem hσ hτ hz (hsub hz)

/-- **Assertion (ix)** for one realization: the abstract subcell relation *is* geometric
containment. -/
theorem sub_iff_subset_closure (h : R.IsCellDecomposition D) (hσ : σ ∈ S.cells)
    (hτ : τ ∈ S.cells) : S.sub σ τ ↔ R.cell σ ⊆ closure (R.cell τ) :=
  ⟨h.subset_closure hσ hτ, h.sub_of_subset_closure hσ hτ⟩

/-- **Assertion (ii)**, the frontier property: an open cell is either inside a closed cell or
misses it. It is a formal consequence of (i) — a closed cell is a union of open cells, and two
open cells that meet are equal. -/
theorem frontier_property (h : R.IsCellDecomposition D) (hσ : σ ∈ S.cells) (hτ : τ ∈ S.cells) :
    R.cell σ ⊆ closure (R.cell τ) ∨ Disjoint (R.cell σ) (closure (R.cell τ)) := by
  by_cases hd : Disjoint (R.cell σ) (closure (R.cell τ))
  · exact Or.inr hd
  · refine Or.inl (h.subset_closure hσ hτ ?_)
    rw [Set.not_disjoint_iff] at hd
    obtain ⟨z, hzσ, hzτ⟩ := hd
    exact h.sub_of_mem hσ hτ hzσ hzτ

/-- On a structure with a cell decomposition `≼_abs` *is* reflexive on cells — the blueprint's
"each geometric relation is reflexive". It is not assumed of a `CellStructure`; it is read off
(i). -/
theorem sub_refl (h : R.IsCellDecomposition D) (hσ : σ ∈ S.cells) : S.sub σ σ :=
  h.sub_of_subset_closure hσ hσ _root_.subset_closure

/-- …and transitive, for the same reason. -/
theorem sub_trans (h : R.IsCellDecomposition D) (hσ : σ ∈ S.cells) (hτ : τ ∈ S.cells)
    (hρ : ρ ∈ S.cells) (h₁ : S.sub σ τ) (h₂ : S.sub τ ρ) : S.sub σ ρ := by
  refine h.sub_of_subset_closure hσ hρ ((h.subset_closure hσ hτ h₁).trans ?_)
  simpa using closure_mono (h.subset_closure hτ hρ h₂)

/-- **Assertion (viii)**: distinct open 2-cells are never comparable.

The hypothesis is that the lower 2-cell is *open*, which is what assertion (vii) supplies — it
realizes each open 2-cell as the bounded complementary region of a Jordan curve. Given that,
`thm:jordan` is not needed a second time: a nonempty open set inside a closure meets the set. -/
theorem face_eq (h : R.IsCellDecomposition D) {F T : γ} (hF : F ∈ S.faces) (hT : T ∈ S.faces)
    (hopen : IsOpen (R.cell F)) (hsub : R.cell F ⊆ closure (R.cell T)) : F = T := by
  by_contra hne
  obtain ⟨z, hz⟩ := h.nonempty (S.mem_cells_of_mem_faces hF)
  obtain ⟨w, hwF, hwT⟩ := mem_closure_iff.1 (hsub hz) (R.cell F) hopen hz
  exact Set.disjoint_left.1
    (h.disjoint (S.mem_cells_of_mem_faces hF) (S.mem_cells_of_mem_faces hT) hne) hwF hwT

end IsCellDecomposition

end Realization

/-- **Assertion (ix)**, in full: geometric containment in the source realization, geometric
containment in the target realization, and the abstract relation, all coincide. Both
realizations realize the *same* abstract `S`, so there is nothing to transport — the two
geometric relations are equal because each equals `≼_abs`. -/
theorem subset_closure_congr {S : CellStructure γ} {R₁ R₂ : S.Realization} {D₁ D₂ : Set Plane}
    (h₁ : R₁.IsCellDecomposition D₁) (h₂ : R₂.IsCellDecomposition D₂) {σ τ : γ}
    (hσ : σ ∈ S.cells) (hτ : τ ∈ S.cells) :
    (R₁.cell σ ⊆ closure (R₁.cell τ) ↔ R₂.cell σ ⊆ closure (R₂.cell τ)) ∧
      (S.sub σ τ ↔ R₁.cell σ ⊆ closure (R₁.cell τ)) ∧
      (S.sub σ τ ↔ R₂.cell σ ⊆ closure (R₂.cell τ)) :=
  ⟨(h₁.sub_iff_subset_closure hσ hτ).symm.trans (h₂.sub_iff_subset_closure hσ hτ),
    h₁.sub_iff_subset_closure hσ hτ, h₂.sub_iff_subset_closure hσ hτ⟩

/-! ### Assertion (i) is preserved by an edge subdivision

The induction step of (i) over the first constructor. It relates two realizations of two
different structures, so it needs a name for "`R'` refines `R` along `d`": that is
`SubdivData.IsRefinement`, whose fields are exactly the blueprint's sentence "the corresponding
point is inserted into the corresponding edge using the edge parametrization", read as a
statement about the resulting open cells and their closures. -/

namespace SubdivData

variable {S : CellStructure γ} {d : S.SubdivData}

/-- **`R'` refines `R` along the subdivision `d`.** Every surviving cell stays where it was;
the old open edge is cut into the two new open edges and the new vertex; and the closure of
each new cell is the new cell together with the cells the update declares below it. -/
structure IsRefinement (d : S.SubdivData) (R : S.Realization)
    (R' : (S.subdivideEdge d).Realization) : Prop where
  /-- Surviving cells are unmoved. -/
  cell_eq : ∀ ⦃σ⦄, σ ∈ S.cells → σ ≠ d.edge → R'.cell σ = R.cell σ
  /-- The old open edge is cut in three. -/
  cell_edge : R.cell d.edge = R'.cell d.newEdge₁ ∪ R'.cell d.newVertex ∪ R'.cell d.newEdge₂
  /-- The three new open cells are nonempty. -/
  nonempty : ∀ ⦃σ⦄, σ ∈ d.newCells → (R'.cell σ).Nonempty
  /-- …and pairwise disjoint. -/
  disjoint : ∀ ⦃σ τ⦄, σ ∈ d.newCells → τ ∈ d.newCells → σ ≠ τ → Disjoint (R'.cell σ) (R'.cell τ)
  /-- The new vertex is a closed cell. -/
  closure_newVertex : closure (R'.cell d.newVertex) = R'.cell d.newVertex
  /-- The closure of the first new edge is it, the new vertex and the old left endpoint. -/
  closure_newEdge₁ : closure (R'.cell d.newEdge₁) =
    R'.cell d.newEdge₁ ∪ R'.cell d.newVertex ∪ R.cell d.left
  /-- The closure of the second new edge is it, the new vertex and the old right endpoint. -/
  closure_newEdge₂ : closure (R'.cell d.newEdge₂) =
    R'.cell d.newEdge₂ ∪ R'.cell d.newVertex ∪ R.cell d.right

/-- Nothing is below the new vertex but the new vertex. -/
theorem subRel_newVertex_iff (hS : S.CombInvariants) (d : S.SubdivData) {σ : γ} :
    d.subRel σ d.newVertex ↔ σ = d.newVertex := by
  refine ⟨fun h => ?_, fun h => Or.inr (Or.inl ⟨h.trans rfl, Or.inl h⟩)⟩
  rcases h with ⟨-, h, -, -, -⟩ | ⟨h, -⟩ | ⟨-, h | h⟩ | ⟨-, h⟩ | ⟨-, h⟩ | ⟨-, -, h⟩
  · exact absurd (Or.inl rfl) h
  · exact h
  · exact absurd h d.newVertex_ne₁
  · exact absurd h d.newVertex_ne₂
  · exact absurd h d.newVertex_ne₁
  · exact absurd h d.newVertex_ne₂
  · exact absurd (hS.sub_mem_right h) d.newVertex_notMem

/-- The cells below the first new edge are it, the new vertex, and the old left endpoint. -/
theorem subRel_newEdge₁_iff (hS : S.CombInvariants) (d : S.SubdivData) {σ : γ} :
    d.subRel σ d.newEdge₁ ↔ (σ = d.newEdge₁ ∨ σ = d.newVertex ∨ σ = d.left) := by
  constructor
  · intro h
    rcases h with ⟨-, h, -, -, -⟩ | ⟨h, -⟩ | ⟨h, -⟩ | ⟨h, -⟩ | ⟨-, h⟩ | ⟨-, -, h⟩
    · exact absurd (Or.inr (Or.inl rfl)) h
    · exact Or.inl h
    · exact Or.inr (Or.inl h)
    · exact Or.inr (Or.inr h)
    · exact absurd h d.newEdge_ne
    · exact absurd (hS.sub_mem_right h) d.newEdge₁_notMem
  · rintro (rfl | rfl | rfl)
    · exact Or.inr (Or.inl ⟨rfl, Or.inr (Or.inl rfl)⟩)
    · exact Or.inr (Or.inr (Or.inl ⟨rfl, Or.inl rfl⟩))
    · exact Or.inr (Or.inr (Or.inr (Or.inl ⟨rfl, rfl⟩)))

/-- The cells below the second new edge are it, the new vertex, and the old right endpoint. -/
theorem subRel_newEdge₂_iff (hS : S.CombInvariants) (d : S.SubdivData) {σ : γ} :
    d.subRel σ d.newEdge₂ ↔ (σ = d.newEdge₂ ∨ σ = d.newVertex ∨ σ = d.right) := by
  constructor
  · intro h
    rcases h with ⟨-, h, -, -, -⟩ | ⟨h, -⟩ | ⟨h, -⟩ | ⟨-, h⟩ | ⟨h, -⟩ | ⟨-, -, h⟩
    · exact absurd (Or.inr (Or.inr rfl)) h
    · exact Or.inl h
    · exact Or.inr (Or.inl h)
    · exact absurd h d.newEdge_ne.symm
    · exact Or.inr (Or.inr h)
    · exact absurd (hS.sub_mem_right h) d.newEdge₂_notMem
  · rintro (rfl | rfl | rfl)
    · exact Or.inr (Or.inl ⟨rfl, Or.inr (Or.inr rfl)⟩)
    · exact Or.inr (Or.inr (Or.inl ⟨rfl, Or.inr rfl⟩))
    · exact Or.inr (Or.inr (Or.inr (Or.inr (Or.inl ⟨rfl, rfl⟩))))

namespace IsRefinement

variable {R : S.Realization} {R' : (S.subdivideEdge d).Realization} {D : Set Plane}

theorem cell_subset_edge (href : d.IsRefinement R R') {σ : γ} (hσ : σ ∈ d.newCells) :
    R'.cell σ ⊆ R.cell d.edge := by
  rw [href.cell_edge]
  rcases hσ with rfl | rfl | rfl
  · exact fun _ hz => Or.inl (Or.inr hz)
  · exact fun _ hz => Or.inl (Or.inl hz)
  · exact fun _ hz => Or.inr hz

/-- **Assertion (i) is preserved by an edge subdivision.** -/
theorem isCellDecomposition (hS : S.CombInvariants) (href : d.IsRefinement R R')
    (h : R.IsCellDecomposition D) : R'.IsCellDecomposition D where
  nonempty := by
    intro σ hσ
    rw [subdivideEdge_cells] at hσ
    rcases hσ with ⟨hσc, hσe⟩ | hσn
    · rw [href.cell_eq hσc hσe]; exact h.nonempty hσc
    · exact href.nonempty hσn
  disjoint := by
    intro σ τ hσ hτ hne
    rw [subdivideEdge_cells] at hσ hτ
    rcases hσ with ⟨hσc, hσe⟩ | hσn <;> rcases hτ with ⟨hτc, hτe⟩ | hτn
    · rw [href.cell_eq hσc hσe, href.cell_eq hτc hτe]; exact h.disjoint hσc hτc hne
    · rw [href.cell_eq hσc hσe]
      exact (h.disjoint hσc d.edge_mem_cells hσe).mono_right (href.cell_subset_edge hτn)
    · rw [href.cell_eq hτc hτe]
      exact (h.disjoint d.edge_mem_cells hτc (Ne.symm hτe)).mono_left
        (href.cell_subset_edge hσn)
    · exact href.disjoint hσn hτn hne
  iUnion_eq := by
    rw [← h.iUnion_eq]
    ext z
    simp only [Set.mem_iUnion, exists_prop]
    constructor
    · rintro ⟨σ, hσ, hz⟩
      rw [subdivideEdge_cells] at hσ
      rcases hσ with ⟨hσc, hσe⟩ | hσn
      · exact ⟨σ, hσc, by rwa [href.cell_eq hσc hσe] at hz⟩
      · exact ⟨d.edge, d.edge_mem_cells, href.cell_subset_edge hσn hz⟩
    · rintro ⟨σ, hσ, hz⟩
      by_cases hσe : σ = d.edge
      · subst hσe
        rw [href.cell_edge] at hz
        rcases hz with hz | hz
        · rcases hz with hz | hz
          · exact ⟨d.newEdge₁, d.mem_subdivideEdge_cells_of_new (Or.inr (Or.inl rfl)), hz⟩
          · exact ⟨d.newVertex, d.mem_subdivideEdge_cells_of_new (Or.inl rfl), hz⟩
        · exact ⟨d.newEdge₂, d.mem_subdivideEdge_cells_of_new (Or.inr (Or.inr rfl)), hz⟩
      · exact ⟨σ, d.mem_subdivideEdge_cells_of_old hσ hσe, by rwa [href.cell_eq hσ hσe]⟩
  closure_eq := by
    intro τ hτ
    rw [subdivideEdge_cells] at hτ
    ext z
    simp only [Set.mem_iUnion, Set.mem_setOf_eq, exists_prop]
    rcases hτ with ⟨hτc, hτe⟩ | hτn
    · -- a surviving cell: the index set gains the new cells exactly when it had `e`
      rw [href.cell_eq hτc hτe, h.closure_eq hτc]
      simp only [Set.mem_iUnion, Set.mem_setOf_eq, exists_prop]
      constructor
      · rintro ⟨σ, ⟨hσc, hσsub⟩, hz⟩
        by_cases hσe : σ = d.edge
        · subst hσe
          rw [href.cell_edge] at hz
          have hnew : ∀ ρ ∈ d.newCells, ((S.subdivideEdge d).sub ρ τ) := fun ρ hρ =>
            (d.newCells_subRel_iff hρ hτc).2 ⟨hτe, hσsub⟩
          rcases hz with hz | hz
          · rcases hz with hz | hz
            · exact ⟨d.newEdge₁, ⟨d.mem_subdivideEdge_cells_of_new (Or.inr (Or.inl rfl)),
                hnew _ (Or.inr (Or.inl rfl))⟩, hz⟩
            · exact ⟨d.newVertex, ⟨d.mem_subdivideEdge_cells_of_new (Or.inl rfl),
                hnew _ (Or.inl rfl)⟩, hz⟩
          · exact ⟨d.newEdge₂, ⟨d.mem_subdivideEdge_cells_of_new (Or.inr (Or.inr rfl)),
              hnew _ (Or.inr (Or.inr rfl))⟩, hz⟩
        · exact ⟨σ, ⟨d.mem_subdivideEdge_cells_of_old hσc hσe,
            d.subRel_of_old hσc hτc hσe hτe hσsub⟩, by rwa [href.cell_eq hσc hσe]⟩
      · rintro ⟨σ, ⟨hσ, hσsub⟩, hz⟩
        rw [subdivideEdge_cells] at hσ
        rcases hσ with ⟨hσc, hσe⟩ | hσn
        · exact ⟨σ, ⟨hσc, (d.old_subRel_iff hσc hτc hσe hτe).1 hσsub⟩,
            by rwa [href.cell_eq hσc hσe] at hz⟩
        · exact ⟨d.edge, ⟨d.edge_mem_cells, ((d.newCells_subRel_iff hσn hτc).1 hσsub).2⟩,
            href.cell_subset_edge hσn hz⟩
    · -- a new cell: its closure is read off the refinement, and so is the index set
      have hleft : d.left ∈ (S.subdivideEdge d).cells :=
        d.mem_subdivideEdge_cells_of_old d.left_mem_cells d.left_ne_edge
      have hright : d.right ∈ (S.subdivideEdge d).cells :=
        d.mem_subdivideEdge_cells_of_old d.right_mem_cells d.right_ne_edge
      rcases hτn with rfl | rfl | rfl
      · rw [href.closure_newVertex]
        refine ⟨fun hz => ⟨d.newVertex, ⟨d.mem_subdivideEdge_cells_of_new (Or.inl rfl),
          (d.subRel_newVertex_iff hS).2 rfl⟩, hz⟩, ?_⟩
        rintro ⟨σ, ⟨-, hσsub⟩, hz⟩
        rwa [(d.subRel_newVertex_iff hS).1 hσsub] at hz
      · rw [href.closure_newEdge₁, ← href.cell_eq d.left_mem_cells d.left_ne_edge]
        constructor
        · rintro (hz | hz)
          · rcases hz with hz | hz
            · exact ⟨d.newEdge₁, ⟨d.mem_subdivideEdge_cells_of_new (Or.inr (Or.inl rfl)),
                (d.subRel_newEdge₁_iff hS).2 (Or.inl rfl)⟩, hz⟩
            · exact ⟨d.newVertex, ⟨d.mem_subdivideEdge_cells_of_new (Or.inl rfl),
                (d.subRel_newEdge₁_iff hS).2 (Or.inr (Or.inl rfl))⟩, hz⟩
          · exact ⟨d.left, ⟨hleft, (d.subRel_newEdge₁_iff hS).2 (Or.inr (Or.inr rfl))⟩, hz⟩
        · rintro ⟨σ, ⟨-, hσsub⟩, hz⟩
          rcases (d.subRel_newEdge₁_iff hS).1 hσsub with rfl | rfl | rfl
          · exact Or.inl (Or.inl hz)
          · exact Or.inl (Or.inr hz)
          · exact Or.inr hz
      · rw [href.closure_newEdge₂, ← href.cell_eq d.right_mem_cells d.right_ne_edge]
        constructor
        · rintro (hz | hz)
          · rcases hz with hz | hz
            · exact ⟨d.newEdge₂, ⟨d.mem_subdivideEdge_cells_of_new (Or.inr (Or.inr rfl)),
                (d.subRel_newEdge₂_iff hS).2 (Or.inl rfl)⟩, hz⟩
            · exact ⟨d.newVertex, ⟨d.mem_subdivideEdge_cells_of_new (Or.inl rfl),
                (d.subRel_newEdge₂_iff hS).2 (Or.inr (Or.inl rfl))⟩, hz⟩
          · exact ⟨d.right, ⟨hright, (d.subRel_newEdge₂_iff hS).2 (Or.inr (Or.inr rfl))⟩, hz⟩
        · rintro ⟨σ, ⟨-, hσsub⟩, hz⟩
          rcases (d.subRel_newEdge₂_iff hS).1 hσsub with rfl | rfl | rfl
          · exact Or.inl (Or.inl hz)
          · exact Or.inl (Or.inr hz)
          · exact Or.inr hz

end IsRefinement

end SubdivData

end CellStructure

/-! ### The geometric content of one 2-cell split

`thm:general-crosscut` is what the induction step of assertions (i) and (vii) applies at each
split. The two hypotheses it still carries on `main` — `thm:jordan` and `HasArcCollars` — are
threaded through verbatim; both are being discharged elsewhere. -/

variable {C P A₁ A₂ : Set Plane} {p q : Plane}

/-- The crosscut meets the Jordan domain exactly in its own interior points. -/
theorem IsCrosscut.inside_inter (h : IsCrosscut C P p q) : inside C ∩ P = P \ {p, q} := by
  refine Set.Subset.antisymm (fun z hz => ⟨hz.2, fun hzpq => ?_⟩) fun z hz =>
    ⟨h.sdiff_subset hz, hz.1⟩
  rcases hzpq with rfl | rfl
  exacts [inside_subset_compl hz.1 h.left_mem, inside_subset_compl hz.1 h.right_mem]

/-- **The Jordan domain is the disjoint union of the two sides and the open crosscut.** This is
the shape assertion (i) consumes at a 2-cell split: the old open 2-cell is partitioned into the
two new open 2-cells together with the open cells of the ear (here the ear is one open edge,
its two endpoints being old cells). -/
theorem IsCrosscut.inside_eq_split (hjordan : ∀ S : Set Plane, IsJordanCurve S → IsSeparating S)
    (h : IsCrosscut C P p q) (hcut : IsCutPair C p q A₁ A₂)
    (hcollars : HasArcCollars (inside C) P) :
    inside C = inside (A₁ ∪ P) ∪ inside (A₂ ∪ P) ∪ (P \ {p, q}) := by
  conv_lhs => rw [← Set.sdiff_union_inter (inside C) P]
  rw [h.inside_diff_eq hjordan hcut hcollars, h.inside_inter]

/-- Each side misses the crosscut. -/
theorem IsCrosscut.disjoint_side_crosscut
    (hjordan : ∀ S : Set Plane, IsJordanCurve S → IsSeparating S)
    (h : IsCrosscut C P p q) (hcut : IsCutPair C p q A₁ A₂) :
    Disjoint (inside (A₁ ∪ P)) (P \ {p, q}) :=
  Set.disjoint_left.2 fun _ hz hz' => (h.side_subset hjordan hcut hz).2 hz'.1

/-- **One 2-cell split, geometrically** — the induction step of assertions (i) and (vii),
assembled from `Schoenflies.general_crosscut`.

The old open 2-cell `Int(C)` is the disjoint union of the two new open 2-cells and the open
crosscut; each new open 2-cell is open and nonempty; and the closure of each is that open
2-cell together with its own boundary curve `Aᵢ ∪ P`, which is "every closed cell is the union
of its open subcells" for the two new 2-cells. -/
theorem crosscut_cell_partition (hjordan : ∀ S : Set Plane, IsJordanCurve S → IsSeparating S)
    (h : IsCrosscut C P p q) (hcut : IsCutPair C p q A₁ A₂)
    (hcollars : HasArcCollars (inside C) P) :
    inside C = inside (A₁ ∪ P) ∪ inside (A₂ ∪ P) ∪ (P \ {p, q}) ∧
      Disjoint (inside (A₁ ∪ P)) (inside (A₂ ∪ P)) ∧
      Disjoint (inside (A₁ ∪ P)) (P \ {p, q}) ∧
      Disjoint (inside (A₂ ∪ P)) (P \ {p, q}) ∧
      IsOpen (inside (A₁ ∪ P)) ∧ IsOpen (inside (A₂ ∪ P)) ∧
      (inside (A₁ ∪ P)).Nonempty ∧ (inside (A₂ ∪ P)).Nonempty ∧
      closure (inside (A₁ ∪ P)) = inside (A₁ ∪ P) ∪ (A₁ ∪ P) ∧
      closure (inside (A₂ ∪ P)) = inside (A₂ ∪ P) ∪ (A₂ ∪ P) :=
  ⟨h.inside_eq_split hjordan hcut hcollars, h.disjoint_sides hjordan hcut,
    h.disjoint_side_crosscut hjordan hcut, h.disjoint_side_crosscut hjordan hcut.symm,
    h.isOpen_side hjordan hcut, h.isOpen_side hjordan hcut.symm,
    h.side_nonempty hjordan hcut, h.side_nonempty hjordan hcut.symm,
    h.closure_side hjordan hcut, h.closure_side hjordan hcut.symm⟩

end Schoenflies


==> anc/P5-kernel-deficit-lean-v6/vendor/schoenflies-lean/Schoenflies/Graph/Component.lean <==
/-
Copyright (c) 2026 Álvaro Begué. All rights reserved.
Released under Apache 2.0 license as described in the file LICENSE.
Authors: Álvaro Begué
-/
import Schoenflies.Graph.Walk
import Schoenflies.Graph.TwoConnected

/-!
# Components and shortest paths

The two prerequisites of the relative ear decomposition (`lem:relative-ear`) that no earlier
module builds: the **component** of a vertex, and a **shortest** walk between two vertices.
Both are then spent on the geometric heart of that lemma — a component of `G - S` has two
distinct neighbours in `S`, and a path between two of them whose interior lies outside `S`.

## The component is a comprehension

`G.component u = {v | G.Reaches u v}`, exactly as `connectedComponentIn` collects the points
a space reaches. Nothing restricts the comprehension to `V(G)`: the empty walk already demands
a vertex of the graph (`Graph.IsWalk.nil`), so `G.Reaches u v` carries `v ∈ V(G)` with it, and
a clause `v ∈ V(G) ∧ …` would be redundant noise at every use site. When `u ∉ V(G)` the
component is empty, which is the convention that makes the covering statement
`Graph.iUnion_component` true with no side condition.

Reachability is an equivalence relation on `V(G)`, so the component is closed under `Reaches`,
two components are equal or disjoint, and the components cover `V(G)`. The one statement that
is not pure equivalence-relation bookkeeping is that the **induced** subgraph on a component
is connected: a walk between two vertices of a component never leaves it
(`Graph.IsWalk.walkVertices_subset_component`), so it is already a walk of the induced
subgraph, by `Graph.IsWalk.anti`.

## Shortest walks need no finiteness

The set of lengths of walks from `u` to `v` is a nonempty set of naturals, so it has a least
element — `Nat.find`, with no `Graph.Finite` hypothesis anywhere. That is worth noticing: the
blueprint says "in a finite graph", but finiteness is used there only to terminate the ear
*process*, never to find one shortest path.

A minimum-length walk is automatically a path (`Graph.IsWalk.isPath_of_minLength`). The proof
is the induction of `Graph.IsWalk.contains_path` run once more, with lengths attached: if the
step's source were revisited later, `Graph.IsPath.from_visited` would cut the tail down to a
strictly shorter walk with the same ends, and a path's edge list repeats nothing
(`Graph.IsPath.nodup`), so the cut piece really is no longer than what it came from
(`List.subperm_of_subset`).

## The two neighbours, without a contradiction

The blueprint argues by contradiction: "otherwise its unique neighbour would be a cut vertex".
Here the two neighbours are *constructed*, in the shape `Graph.IsTwoConnected.no_bridge`
already uses. A walk from the component out to a vertex of `S` crosses the boundary
(`Graph.IsWalk.crossing`), and the crossing edge's far end is in `S` — because a neighbour
outside `S` would still be in the component. That is the first neighbour `c`. For the second,
delete `c`: the big graph is still connected, so the same crossing argument runs inside
`G - c`, and its crossing edge's far end is a neighbour that is not `c`.

Two distinct vertices of `S` are needed, and used exactly once: the walk of the second step
must aim at a vertex of `S` other than `c`. In the application `S` is the vertex set of a
2-connected subgraph, which has three.

## Blueprint

* `Graph.component`, `Graph.induce_component_connected` — "a component `L` of `G - V(H₀)`" in
  the proof of `lem:relative-ear`.
* `Graph.exists_minLength_isPath` — "a shortest path through `L`", same proof.
* `Graph.IsTwoConnected.component_two_neighbors` — "if a component `L` of `G - V(H₀)` contains
  a vertex, it has at least two distinct neighbors in `H₀`; otherwise its unique neighbor
  would be a cut vertex of `G`".
* `Graph.IsTwoConnected.exists_path_through_component` — "a shortest path through `L` between
  two such neighbors is an ear": a path of `G` between two distinct vertices of `S`, whose
  every other vertex is outside `S`, which has at least one such vertex, and each of whose
  edges has an end outside `S`. The word *ear* is not used here and nothing about ears is
  assumed; this is the raw path that a consumer recognises as one.

## Namespace

Root `Graph`, as fixed by `Schoenflies/Graph/Walk.lean`.
-/

open Set
open scoped Graph

namespace Graph

variable {α β : Type*} {G H : Graph α β} {u v w x y z a b c d p q : α} {e f : β}
  {W W' P Q : List β} {S : Set α}

/-! ### Components -/

/-- The component of `u` in `G`: the vertices `u` reaches. A comprehension over the vertices,
not an indexed union of connected subgraphs; the membership test is `Graph.Reaches` itself,
which is why every closure property below is one line of the reachability API.

No `v ∈ V(G)` clause: `Graph.Reaches` already carries it, since the empty walk demands a
vertex of the graph. For `u ∉ V(G)` the component is empty. -/
def component (G : Graph α β) (u : α) : Set α := {v | G.Reaches u v}

theorem mem_component_iff : v ∈ G.component u ↔ G.Reaches u v := Iff.rfl

theorem component_subset_vertexSet : G.component u ⊆ V(G) := fun _ h ↦ Reaches.right_mem h

theorem mem_component_self (hu : u ∈ V(G)) : u ∈ G.component u := Reaches.refl hu

theorem component_nonempty (hu : u ∈ V(G)) : (G.component u).Nonempty :=
  ⟨u, mem_component_self hu⟩

/-- A vertex the graph does not have reaches nothing. -/
theorem component_eq_empty (hu : u ∉ V(G)) : G.component u = ∅ :=
  Set.eq_empty_of_forall_notMem fun _ h ↦ hu (Reaches.left_mem h)

/-- **A component is closed under reachability**, which is the property every consumer uses:
whatever a vertex of the component reaches is in the component. -/
theorem mem_component_of_reaches (hv : v ∈ G.component u) (h : G.Reaches v w) :
    w ∈ G.component u :=
  Reaches.trans hv h

/-- A component is closed under taking an edge. -/
theorem mem_component_of_isLink (hx : x ∈ G.component u) (hl : G.IsLink e x y) :
    y ∈ G.component u :=
  mem_component_of_reaches hx (Reaches.of_isLink hl)

theorem mem_component_comm : v ∈ G.component u ↔ u ∈ G.component v := reaches_comm

/-- A vertex of a component has the same component. -/
theorem component_eq_of_mem (hv : v ∈ G.component u) : G.component v = G.component u :=
  Set.ext fun _ ↦ ⟨fun h ↦ Reaches.trans hv h, fun h ↦ Reaches.trans (Reaches.symm hv) h⟩

/-- **Two components are equal or disjoint.** -/
theorem component_eq_or_disjoint (u v : α) :
    G.component u = G.component v ∨ Disjoint (G.component u) (G.component v) := by
  rcases em (∃ w, w ∈ G.component u ∧ w ∈ G.component v) with ⟨w, hu, hv⟩ | hne
  · exact Or.inl ((component_eq_of_mem hu).symm.trans (component_eq_of_mem hv))
  · exact Or.inr (Set.disjoint_left.2 fun w hw hw' ↦ hne ⟨w, hw, hw'⟩)

/-- **The components cover the vertex set.** -/
theorem iUnion_component (G : Graph α β) : ⋃ u ∈ V(G), G.component u = V(G) :=
  Set.Subset.antisymm (Set.iUnion₂_subset fun _ _ ↦ component_subset_vertexSet)
    fun _ hx ↦ Set.mem_biUnion hx (mem_component_self hx)

/-! ### The subgraph induced on a component -/

theorem induce_component_le : G.induce (G.component u) ≤ G :=
  induce_le component_subset_vertexSet

@[simp]
theorem mem_vertexSet_induce_component : v ∈ V(G.induce (G.component u)) ↔ G.Reaches u v :=
  Iff.rfl

/-- **A walk out of a component stays in it**: every vertex it visits is reachable from the
component's base point, one step at a time. -/
theorem IsWalk.walkVertices_subset_component (h : G.IsWalk x W y) (hx : x ∈ G.component u) :
    G.walkVertices x W ⊆ G.component u := by
  induction h with
  | nil => simpa using hx
  | @cons x' w y e W hl _ ih =>
    intro z hz
    rcases mem_walkVertices_cons hl hz with rfl | hz'
    · exact hx
    · exact ih (mem_component_of_isLink hx hl) hz'

/-- A walk that starts in a component is a walk of the subgraph induced on it. Both ends of
each of its edges are vertices it visits, so the edges survive the induction. -/
theorem IsWalk.induce_component (h : G.IsWalk x W y) (hx : x ∈ G.component u) :
    (G.induce (G.component u)).IsWalk x W y := by
  refine h.anti induce_component_le hx fun g hg ↦ ?_
  obtain ⟨s, t, hst⟩ := exists_isLink_of_mem_edgeSet (h.edge_mem hg)
  exact ⟨s, t, hst,
    h.walkVertices_subset_component hx (mem_walkVertices_of_mem_covered ⟨g, hg, hst.inc_left⟩),
    h.walkVertices_subset_component hx (mem_walkVertices_of_mem_covered ⟨g, hg, hst.inc_right⟩)⟩

/-- **The subgraph induced on a component is connected**, with the base point as hub. -/
theorem induce_component_connected (hu : u ∈ V(G)) : (G.induce (G.component u)).Connected := by
  refine Connected.of_hub (mem_component_self hu) fun z hz ↦ ?_
  obtain ⟨W, hW⟩ := mem_component_iff.1 hz
  exact ⟨W, hW.induce_component (mem_component_self hu)⟩

/-! ### Shortest walks and shortest paths -/

/-- **A shortest walk exists** between any two vertices one of which reaches the other: the
lengths of such walks form a nonempty set of naturals. No finiteness is needed. -/
theorem exists_minLength_isWalk (h : G.Reaches u v) :
    ∃ W, G.IsWalk u W v ∧ ∀ W', G.IsWalk u W' v → W.length ≤ W'.length := by
  classical
  obtain ⟨W₀, hW₀⟩ := h
  have hex : ∃ n, ∃ W, G.IsWalk u W v ∧ W.length = n := ⟨W₀.length, W₀, hW₀, rfl⟩
  obtain ⟨W, hW, hlen⟩ := Nat.find_spec hex
  exact ⟨W, hW, fun W' hW' ↦ hlen ▸ Nat.find_le ⟨W', hW', rfl⟩⟩

/-- **A shortest walk is a path.** If the vertex a step departs from were visited again, the
tail could be cut there (`Graph.IsPath.from_visited`) and the result would be a strictly
shorter walk with the same ends — strictly, because a path repeats no edge and the cut piece
is a sublist-up-to-permutation of what it came from. -/
theorem IsWalk.isPath_of_minLength (h : G.IsWalk u W v)
    (hmin : ∀ W', G.IsWalk u W' v → W.length ≤ W'.length) : G.IsPath u W v := by
  induction h with
  | nil hx => exact .nil hx
  | @cons u w v e W hl hW ih =>
    -- The tail is shortest among walks from the waypoint: prepending `e` to a shorter one
    -- would beat the whole walk.
    have hmin' : ∀ W', G.IsWalk w W' v → W.length ≤ W'.length := fun W' hW' ↦ by
      have := hmin (e :: W') (.cons hl hW')
      simp only [List.length_cons] at this
      omega
    have hP : G.IsPath w W v := ih hmin'
    refine .cons hl hP fun hmem ↦ ?_
    obtain ⟨T, hT, hTW⟩ := hP.from_visited hmem
    have h₁ : T.length ≤ W.length := (List.subperm_of_subset hT.nodup hTW).length_le
    have h₂ := hmin T hT.isWalk
    simp only [List.length_cons] at h₂
    omega

/-- **A shortest path exists**: among all walks between two vertices, one of least length,
and it is a path. This is the blueprint's "shortest path". -/
theorem exists_minLength_isPath (h : G.Reaches u v) :
    ∃ P, G.IsPath u P v ∧ ∀ W, G.IsWalk u W v → P.length ≤ W.length :=
  let ⟨W, hW, hmin⟩ := exists_minLength_isWalk h
  ⟨W, hW.isPath_of_minLength hmin, hmin⟩

theorem Connected.exists_minLength_isPath (h : G.Connected) (hu : u ∈ V(G)) (hv : v ∈ V(G)) :
    ∃ P, G.IsPath u P v ∧ ∀ W, G.IsWalk u W v → P.length ≤ W.length :=
  _root_.Graph.exists_minLength_isPath (h.reaches hu hv)

/-! ### Components of a vertex deletion

From here on `S : Set α` is a set of vertices to be deleted, and the component in question is
one of `G.deleteVerts S`. Only two facts about the deletion are used, and both are about where
its walks can go. -/

/-- A walk of `G - S` visits only vertices of `G` outside `S` — computed in `G`, which is the
form the freshness clause of a path of `G` reads. -/
theorem IsWalk.walkVertices_subset_of_deleteVerts (h : (G.deleteVerts S).IsWalk u W v) :
    G.walkVertices u W ⊆ V(G) \ S := by
  intro z hz
  rcases mem_walkVertices_iff.1 hz with rfl | ⟨g, hg, hinc⟩
  · simpa using h.left_mem
  -- An edge of the walk survives the deletion, so both of its ends do.
  have hgE := h.edge_mem hg
  rw [edgeSet_deleteVerts] at hgE
  obtain ⟨s, t, hst, hs, ht⟩ := hgE
  rcases hinc.eq_or_eq_of_isLink hst with rfl | rfl
  exacts [⟨hst.left_mem, hs⟩, ⟨hst.right_mem, ht⟩]

/-- The component of `G - S` at `x`, seen in `G`: outside `S`, and inside `V(G)`. -/
theorem component_deleteVerts_subset : (G.deleteVerts S).component x ⊆ V(G) \ S := by
  intro z hz
  have := component_subset_vertexSet hz
  rwa [vertexSet_deleteVerts] at this

/-- **A neighbour of a component of `G - S` that is outside `S` is in the component.** The
edge joining them survives the deletion, so it extends the walk. -/
theorem mem_component_deleteVerts_of_isLink (hp : p ∈ (G.deleteVerts S).component x)
    (hl : G.IsLink e p q) (hq : q ∉ S) : q ∈ (G.deleteVerts S).component x :=
  mem_component_of_isLink hp
    ((deleteVerts_isLink G S).2 ⟨hl, (component_deleteVerts_subset hp).2, hq⟩)

/-- **Walking out of a component of `G - S` meets `S` along an edge.** The walk may live in
any subgraph `K` of `G` — it is run inside `G - c` once — but the component is always the one
of `G - S`, which is what makes the conclusion usable twice.

This is `Graph.IsWalk.crossing` plus the previous lemma: the crossing edge's far end is
outside the component, so it cannot be outside `S`. -/
theorem exists_isLink_out_of_component {K : Graph α β} (hKG : K ≤ G)
    (h : K.IsWalk x W v) (hx : x ∈ (G.deleteVerts S).component x) (hv : v ∈ S) :
    ∃ p ∈ (G.deleteVerts S).component x, ∃ g ∈ W, ∃ t ∈ S, K.IsLink g p t := by
  have hvL : v ∉ (G.deleteVerts S).component x := fun hmem ↦
    (component_deleteVerts_subset hmem).2 hv
  obtain ⟨g, hg, s, t, hst, hs, ht⟩ := h.crossing hx hvL
  refine ⟨s, hs, g, hg, t, ?_, hst⟩
  by_contra htS
  exact ht (mem_component_deleteVerts_of_isLink hs (hst.mono hKG) htS)

/-! ### The two neighbours of a component, and the path through it -/

/-- **A component of `G - S` has two distinct neighbours in `S`** — the first half of
`lem:relative-ear`, with the blueprint's contradiction turned into a construction.

`S` must contain two distinct vertices; in the application it is the vertex set of a
2-connected subgraph, which has three. The first neighbour `c` comes from a walk of `G` out of
the component to a vertex of `S`; the second from the same walk run inside `G - c`, which is
still connected because `G` is 2-connected, and aimed at a vertex of `S` other than `c`. -/
theorem IsTwoConnected.component_two_neighbors (hG : G.IsTwoConnected) (hS : S ⊆ V(G))
    (ha : a ∈ S) (hb : b ∈ S) (hab : a ≠ b) (hx : x ∈ V(G)) (hxS : x ∉ S) :
    ∃ c ∈ S, ∃ d ∈ S, c ≠ d ∧
      (∃ p ∈ (G.deleteVerts S).component x, ∃ g, G.IsLink g p c) ∧
      (∃ q ∈ (G.deleteVerts S).component x, ∃ g, G.IsLink g q d) := by
  have hxD : x ∈ V(G.deleteVerts S) := by rw [vertexSet_deleteVerts]; exact ⟨hx, hxS⟩
  have hxL : x ∈ (G.deleteVerts S).component x := mem_component_self hxD
  -- First neighbour: walk from `x` to `a` in `G` and take the edge where it leaves.
  obtain ⟨W, hW⟩ := hG.connected.reaches hx (hS ha)
  obtain ⟨p, hp, g, -, c, hc, hgpc⟩ := exists_isLink_out_of_component le_rfl hW hxL ha
  -- Second neighbour: aim at a vertex of `S` other than `c`, inside `G - c`.
  obtain ⟨t, ht, htc⟩ : ∃ t ∈ S, t ≠ c := by
    rcases eq_or_ne a c with rfl | hac
    · exact ⟨b, hb, fun h ↦ hab h.symm⟩
    · exact ⟨a, ha, hac⟩
  have hxc : x ∈ V(G.deleteVerts {c}) :=
    mem_deleteVerts_singleton_of_ne hx fun h ↦ hxS (h ▸ hc)
  have htc' : t ∈ V(G.deleteVerts {c}) := mem_deleteVerts_singleton_of_ne (hS ht) htc
  obtain ⟨W', hW'⟩ := (hG.deleteVerts_connected' c).reaches hxc htc'
  obtain ⟨q, hq, g', -, d, hd, hgqd⟩ :=
    exists_isLink_out_of_component deleteVerts_le hW' hxL ht
  -- The second crossing edge lives in `G - c`, so its far end is not `c`.
  have hdc : d ≠ c := by
    have := ((deleteVerts_isLink G {c}).1 hgqd).2.2
    simpa using this
  exact ⟨c, hc, d, hd, fun h ↦ hdc h.symm, ⟨p, hp, g, hgpc⟩, ⟨q, hq, g', hgqd.mono deleteVerts_le⟩⟩

/-- Reading off the vertices of a walk with one edge appended at the far end. Purely about
lists; used to check the freshness clause when a path inside a component is capped with an
edge back into `S`. -/
theorem mem_walkVertices_append_singleton (hy : y ∈ G.walkVertices u (W ++ [e])) :
    y ∈ G.walkVertices u W ∨ G.Inc e y := by
  rcases mem_walkVertices_iff.1 hy with rfl | hcov
  · exact Or.inl mem_walkVertices_self
  rw [coveredVertices_append] at hcov
  rcases hcov with h | ⟨g, hg, hinc⟩
  · exact Or.inl (mem_walkVertices_of_mem_covered h)
  · obtain rfl : g = e := by simpa using hg
    exact Or.inr hinc

/-- **The path through a component** — the second half of `lem:relative-ear`, without the word
*ear*: in a 2-connected `G`, from a vertex outside a set `S` that has two distinct vertices,
one gets a path of `G` whose two endpoints are distinct vertices of `S`, whose every other
vertex is outside `S`, which has at least one vertex outside `S`, and each of whose edges has
an end outside `S`.

The last two clauses are what make the ear process terminate and what make the path *new*: it
really does add a vertex, and none of its edges belongs to a subgraph whose vertices all lie
in `S`.

The path is built from the two neighbours of the component: the edge into the component, a
path across the component (in `G - S`, hence never touching `S`), and the edge back out. -/
theorem IsTwoConnected.exists_path_through_component (hG : G.IsTwoConnected) (hS : S ⊆ V(G))
    (ha : a ∈ S) (hb : b ∈ S) (hab : a ≠ b) (hx : x ∈ V(G)) (hxS : x ∉ S) :
    ∃ c ∈ S, ∃ d ∈ S, ∃ P, c ≠ d ∧ G.IsPath c P d ∧
      (∀ y ∈ G.walkVertices c P, y ≠ c → y ≠ d → y ∉ S) ∧
      (∃ y ∈ G.walkVertices c P, y ∉ S) ∧
      ∀ f ∈ P, ∃ y, G.Inc f y ∧ y ∉ S := by
  obtain ⟨c, hc, d, hd, hcd, ⟨p, hp, g, hgpc⟩, ⟨q, hq, g', hgqd⟩⟩ :=
    hG.component_two_neighbors hS ha hb hab hx hxS
  have hpS : p ∉ S := (component_deleteVerts_subset hp).2
  have hqS : q ∉ S := (component_deleteVerts_subset hq).2
  -- A path across the component, taken in `G - S` so that it cannot touch `S`.
  obtain ⟨Q, hQ⟩ := Reaches.exists_isPath (Reaches.trans (Reaches.symm hq) hp)
  have hQvert : G.walkVertices q Q ⊆ V(G) \ S :=
    hQ.isWalk.walkVertices_subset_of_deleteVerts
  have hQG : G.IsPath q Q p := hQ.mono deleteVerts_le
  -- Cap it with the edge `p — c`, which is fresh because `c ∈ S`.
  have hcQ : c ∉ G.walkVertices q Q := fun hmem ↦ (hQvert hmem).2 hc
  have hQc : G.IsPath q (Q ++ [g]) c := hQG.extend_at_target hgpc hcQ
  -- Prepend the edge `d — q`, fresh because `d ∈ S` and `d ≠ c`.
  have hdQc : d ∉ G.walkVertices q (Q ++ [g]) := by
    intro hmem
    rcases mem_walkVertices_append_singleton hmem with hmem' | hinc
    · exact (hQvert hmem').2 hd
    · rcases hinc.eq_or_eq_of_isLink hgpc with rfl | rfl
      exacts [hpS hd, hcd rfl]
  have hpath : G.IsPath d (g' :: (Q ++ [g])) c := .cons hgqd.symm hQc hdQc
  refine ⟨d, hd, c, hc, _, fun h ↦ hcd h.symm, hpath, fun y hy hyd hyc ↦ ?_,
    ⟨q, mem_walkVertices_cons_of_mem hgqd.symm mem_walkVertices_self, hqS⟩, fun f hf ↦ ?_⟩
  · -- Every vertex is `d`, `c`, or one that `G - S` reached.
    rcases mem_walkVertices_cons hgqd.symm hy with rfl | hy'
    · exact absurd rfl hyd
    rcases mem_walkVertices_append_singleton hy' with hmem | hinc
    · exact (hQvert hmem).2
    · rcases hinc.eq_or_eq_of_isLink hgpc with rfl | rfl
      exacts [hpS, absurd rfl hyc]
  · -- Every edge touches the component: the two capping edges at `q` and at `p`, the rest at
    -- both of their ends.
    rcases List.mem_cons.1 hf with rfl | hf'
    · exact ⟨q, hgqd.inc_left, hqS⟩
    rcases List.mem_append.1 hf' with hf' | hf'
    · have hfE := hQ.isWalk.edge_mem hf'
      rw [edgeSet_deleteVerts] at hfE
      obtain ⟨s, t, hst, hs, -⟩ := hfE
      exact ⟨s, hst.inc_left, hs⟩
    · obtain rfl : f = g := by simpa using hf'
      exact ⟨p, hgpc.inc_left, hpS⟩

end Graph


==> anc/P5-kernel-deficit-lean-v6/vendor/schoenflies-lean/Schoenflies/Graph/Cycle.lean <==
/-
Copyright (c) 2026 Álvaro Begué. All rights reserved.
Released under Apache 2.0 license as described in the file LICENSE.
Authors: Álvaro Begué
-/
import Mathlib.Combinatorics.Graph.Delete
import Schoenflies.Graph.Walk

/-!
# Cycles, acyclicity and bridges

This file sits directly on `Schoenflies/Graph/Walk.lean` and answers one question: which
edges of a multigraph lie on a cycle. Its main theorem is the blueprint's cycle criterion —
an edge lies on a cycle exactly when deleting it leaves its two ends joined — and a bridge is
read off it.

## A cycle is presented through one of its edges

`G.IsCycleThrough e u v D` is an edge `e` linking `u` to `v`, together with a **path** `D`
from `u` to `v` that does not use `e`. The closed walk is never assembled.

This is not a weakening. Every question the blueprint asks about a cycle is asked *at an
edge* — is this edge on a cycle, does deleting it disconnect its ends, is it a bridge, can it
be deleted from a spanning subgraph — so the edge is always available to present the cycle
through. And presenting it this way is what makes the definition short: the blueprint's
"connected subgraph in which every vertex has degree exactly two" would have to rule out, by
hand, every repetition that a closed walk can contain, whereas `Graph.IsPath` already forbids
them. The blueprint's own proof of the criterion runs in exactly this shape ("take a shortest
walk from `x` to `y` avoiding `e`; a shortest walk repeats no vertex, so it is a simple
path").

**Length two is included, and is why edges are names.** Two parallel edges — the same pair of
ends, two different names — are a cycle: one of them is `e`, the other is the one-edge path
`D`. The blueprint needs those ("two-vertex cycles do occur below, as boundaries of faces
created by overlays and by ears parallel to an existing edge"), and a walk that named
vertices could not tell the two apart.

## Loops

Mathlib's `Graph` allows an edge with both ends equal. **A loop is taken to be a cycle of
length one**, which is the usual convention and also what the blueprint's own definition
gives (a loop contributes two to the degree of its vertex, so the subgraph consisting of a
loop and its vertex is connected with every vertex of degree two). It comes out of the
definition here for free: `G.IsLink e x x` together with the empty path at `x`, which does
not use `e`, is a cycle through `e`. So `Graph.liesOnCycle_of_isLoopAt` needs no proof, no
graph is acyclic while carrying a loop, and no bridge is a loop. Nothing in this file
hypothesises looplessness.

## Deletion

Edge deletion is Mathlib's `Graph.deleteEdges`, not a new definition; `G.deleteEdges {e}` is
the graph with the single name `e` removed. What this file adds is the transfer interface —
a walk or a path survives a deletion exactly when it never took a deleted edge — which is the
whole content of a deletion argument, since which vertices an edge joins is not a question a
subgraph can answer differently. `Graph.IsWalk.anti` from `Walk.lean` is the engine;
`Graph.IsPath.anti` is proved here, since freshness has to be carried down too.

## Blueprint

* `Graph.liesOnCycle_iff_deleteEdges_reaches` — `lem:cycle-criterion`, "in a finite graph, an
  edge lies on a cycle if and only if deleting it does not disconnect its endpoints", both
  directions, with the finiteness the proof does not use dropped. The two halves are
  `Graph.LiesOnCycle.deleteEdges_reaches` and `Graph.LiesOnCycle.of_deleteEdges_reaches`.
* `Graph.IsBridge`, `Graph.isBridge_iff_not_reaches` — the bridges of
  `lem:subdivision-ear-preserve` ("a 2-connected graph has no bridge. Indeed, if `uv` were a
  bridge, the two components of `G - uv` …"), stated as the separation of the two ends.
* `Graph.IsAcyclic`, `Graph.Connected.deleteEdges_singleton` — the acyclicity underneath
  `lem:three-leaf-tree`, and the minimal spanning subgraph of the H5 construction ("take a
  minimal connected subgraph `T_i` spanning the three terminals. It is a tree: an edge of a
  cycle could be deleted"), which is exactly the statement that deleting an edge on a cycle
  keeps the graph connected.
* `Graph.IsPath.chord_liesOnCycle`, `Graph.IsAcyclic.mem_of_isLink_of_mem_walkVertices` — the
  step of `lem:three-leaf-tree`'s proof that says "a second neighbor on the path would close
  a cycle"; the form the tree module's longest-path argument consumes.
-/

open Set

variable {α β : Type*} {G H : Graph α β} {u v w x y : α} {e f : β} {F : Set β} {W P D : List β}

namespace Graph

/-! ### Visited vertices along an inclusion

`Walk.lean` proves `walkVertices` monotone in the edge list. It is also monotone in the
graph, which is what pulling a path *down* into a subgraph needs: the freshness clause of a
path speaks about the subgraph's visited set, and that is the smaller one. -/

/-! ### Edge deletion

`Graph.deleteEdges` is Mathlib's. These are the four transfer lemmas every deletion argument
below reduces to. -/

/-- Deleting edges never removes a vertex, so a walk in the deletion is a walk. -/
theorem IsWalk.of_deleteEdges (h : (G.deleteEdges F).IsWalk u W v) : G.IsWalk u W v :=
  h.mono deleteEdges_le

/-- Conversely, a walk in the deletion could not have used a deleted name. -/
theorem IsWalk.notMem_of_deleteEdges (h : (G.deleteEdges F).IsWalk u W v) (hf : f ∈ W) :
    f ∉ F :=
  (mem_edgeSet_deleteEdges_iff.1 (h.edge_mem hf)).2

theorem IsPath.of_deleteEdges (h : (G.deleteEdges F).IsPath u W v) : G.IsPath u W v :=
  h.mono deleteEdges_le

theorem IsPath.deleteEdges (h : G.IsPath u W v) (hW : ∀ f ∈ W, f ∉ F) :
    (G.deleteEdges F).IsPath u W v :=
  h.anti deleteEdges_le (by simpa using h.left_mem)
    fun f hf ↦ mem_edgeSet_deleteEdges_iff.2 ⟨h.edge_mem hf, hW f hf⟩

theorem IsPath.notMem_of_deleteEdges (h : (G.deleteEdges F).IsPath u W v) (hf : f ∈ W) :
    f ∉ F :=
  h.isWalk.notMem_of_deleteEdges hf

theorem Reaches.of_deleteEdges (h : (G.deleteEdges F).Reaches u v) : G.Reaches u v :=
  h.mono deleteEdges_le

theorem IsWalk.reaches_deleteEdges (h : G.IsWalk u W v) (hW : ∀ f ∈ W, f ∉ F) :
    (G.deleteEdges F).Reaches u v :=
  ⟨W, h.deleteEdges hW⟩

/-! ### Cycles -/

/-- `G.IsCycleThrough e u v D` : the edge `e` links `u` to `v`, and `D` is a path from `u`
back to `v` that does not use `e`. The cycle is `e` together with `D`; it is presented
through `e` because that is the edge every question is asked about. -/
def IsCycleThrough (G : Graph α β) (e : β) (u v : α) (D : List β) : Prop :=
  G.IsLink e u v ∧ G.IsPath u D v ∧ e ∉ D

/-- `G.LiesOnCycle e` : the edge `e` lies on a cycle of `G`. -/
def LiesOnCycle (G : Graph α β) (e : β) : Prop := ∃ u v D, G.IsCycleThrough e u v D

theorem IsCycleThrough.isLink (h : G.IsCycleThrough e u v D) : G.IsLink e u v := h.1

theorem IsCycleThrough.isPath (h : G.IsCycleThrough e u v D) : G.IsPath u D v := h.2.1

theorem IsCycleThrough.notMem (h : G.IsCycleThrough e u v D) : e ∉ D := h.2.2

theorem IsCycleThrough.liesOnCycle (h : G.IsCycleThrough e u v D) : G.LiesOnCycle e :=
  ⟨u, v, D, h⟩

theorem liesOnCycle_iff : G.LiesOnCycle e ↔ ∃ u v D, G.IsCycleThrough e u v D := Iff.rfl

/-- An edge on a cycle is an edge of the graph. There is no converse hypothesis to carry
around: `Graph.IsLink` already forces it. -/
theorem LiesOnCycle.edge_mem (h : G.LiesOnCycle e) : e ∈ E(G) :=
  let ⟨_, _, _, hc⟩ := h; hc.isLink.edge_mem

/-- **A loop is a cycle of length one.** The path back is the empty one, which trivially
avoids the loop. -/
theorem liesOnCycle_of_isLoopAt (h : G.IsLoopAt e x) : G.LiesOnCycle e :=
  ⟨x, x, [], h, .nil h.left_mem, List.not_mem_nil⟩

/-- **Two parallel edges are a cycle**, on both of them. This is the length-two case, and the
reason a walk names its edges. -/
theorem liesOnCycle_of_parallel (h : G.IsLink e u v) (h' : G.IsLink f u v) (hef : e ≠ f) :
    G.LiesOnCycle e := by
  by_cases huv : u = v
  · subst huv
    exact liesOnCycle_of_isLoopAt h
  exact ⟨u, v, [f], h, .single h' huv, by simpa using hef⟩

/-- A cycle of a subgraph is a cycle of the graph. -/
theorem LiesOnCycle.mono (hHG : H ≤ G) (h : H.LiesOnCycle e) : G.LiesOnCycle e :=
  let ⟨u, v, D, hl, hP, hD⟩ := h
  ⟨u, v, D, hl.mono hHG, hP.mono hHG, hD⟩

/-! ### The cycle criterion

The blueprint's `lem:cycle-criterion`. Both directions are one step each, once the deletion
interface above is in place: forwards, the detour of the cycle is a walk that avoided `e`;
backwards, a path in the deletion cannot have used `e` because `e` is not there. -/

/-- **An edge on a cycle is not needed to join its ends**: the rest of the cycle still does.

The ends are given as an arbitrary pair `u, v` that `e` links, not as the pair the cycle was
presented with — an edge has only two ends, so the two presentations agree up to a swap, and
reachability is symmetric. -/
theorem LiesOnCycle.deleteEdges_reaches (hl : G.IsLink e u v) (h : G.LiesOnCycle e) :
    (G.deleteEdges {e}).Reaches u v := by
  obtain ⟨u', v', D, hl', hP, hD⟩ := h
  -- The detour avoids `e` by definition, so it is still there after `e` goes.
  have hR : (G.deleteEdges {e}).Reaches u' v' :=
    hP.isWalk.reaches_deleteEdges fun f hf hmem ↦ hD (Set.mem_singleton_iff.1 hmem ▸ hf)
  rcases hl.eq_and_eq_or_eq_and_eq hl' with ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩
  exacts [hR, hR.symm]

/-- **An edge whose deletion leaves its ends joined lies on a cycle.** The route that
survives is a walk of the deletion, hence contains a path of the deletion, and a path of the
deletion cannot have used the name that was deleted. -/
theorem LiesOnCycle.of_deleteEdges_reaches (hl : G.IsLink e u v)
    (h : (G.deleteEdges {e}).Reaches u v) : G.LiesOnCycle e := by
  obtain ⟨D, hD⟩ := h.exists_isPath
  exact ⟨u, v, D, hl, hD.of_deleteEdges, fun hmem ↦ hD.notMem_of_deleteEdges hmem rfl⟩

/-- **The cycle criterion**: an edge lies on a cycle if and only if deleting it does not
disconnect its endpoints. -/
theorem liesOnCycle_iff_deleteEdges_reaches (hl : G.IsLink e u v) :
    G.LiesOnCycle e ↔ (G.deleteEdges {e}).Reaches u v :=
  ⟨LiesOnCycle.deleteEdges_reaches hl, LiesOnCycle.of_deleteEdges_reaches hl⟩

/-- **A walk reroutes around an edge that lies on a cycle**: wherever it took `e`, it can go
the long way round instead. Proved by induction along the walk rather than by splicing the
detour into the edge list, so nothing has to be said about what the spliced list looks
like. -/
theorem IsWalk.reaches_deleteEdges_of_liesOnCycle (h : G.LiesOnCycle e) (hW : G.IsWalk u W v) :
    (G.deleteEdges {e}).Reaches u v := by
  induction hW with
  | nil hx => exact .refl (by simpa using hx)
  | @cons u w v f W hl _ ih =>
    refine Reaches.trans ?_ ih
    by_cases hfe : f = e
    · subst hfe
      exact h.deleteEdges_reaches hl
    · refine (IsWalk.single hl).reaches_deleteEdges fun g hg ↦ ?_
      obtain rfl : g = f := by simpa using hg
      simpa using hfe

/-- **Deleting an edge that lies on a cycle keeps the graph connected** — the blueprint's "it
is a tree: an edge of a cycle could be deleted", which is what makes a minimal connected
spanning subgraph acyclic. -/
theorem Connected.deleteEdges_singleton (hG : G.Connected) (h : G.LiesOnCycle e) :
    (G.deleteEdges {e}).Connected := by
  refine ⟨by simpa using hG.nonempty, fun u hu v hv ↦ ?_⟩
  rw [vertexSet_deleteEdges] at hu hv
  exact (hG.reaches hu hv).choose_spec.reaches_deleteEdges_of_liesOnCycle h

/-! ### Chords

An edge from the source of a path to a vertex the path already visits closes a cycle. This
is the shape in which acyclicity is used: it says a path cannot be extended backwards onto
itself. -/

/-- A chord of a path lies on a cycle: the piece of the path from its source to the far end
of the chord is a path avoiding the chord, so the chord closes it. -/
theorem IsPath.chord_liesOnCycle (hP : G.IsPath u P v) (hl : G.IsLink e u x) (hoff : e ∉ P)
    (hx : x ∈ G.walkVertices u P) : G.LiesOnCycle e := by
  obtain ⟨P₁, P₂, rfl, h₁, -, -⟩ := hP.split hx
  exact ⟨u, x, P₁, hl, h₁, fun hmem ↦ hoff (List.mem_append_left _ hmem)⟩

/-! ### Acyclicity -/

/-- `G.IsAcyclic` : no edge of `G` lies on a cycle. Stated over the edges of `G` because that
is how a tree consumes it — every edge is a bridge — while `Graph.IsAcyclic.not_liesOnCycle`
drops the membership hypothesis for the uses that do not have it to hand. -/
def IsAcyclic (G : Graph α β) : Prop := ∀ ⦃e⦄, e ∈ E(G) → ¬ G.LiesOnCycle e

/-- Acyclicity with no membership hypothesis: an edge on a cycle would be an edge. -/
theorem IsAcyclic.not_liesOnCycle (h : G.IsAcyclic) (e : β) : ¬ G.LiesOnCycle e :=
  fun hc ↦ h hc.edge_mem hc

theorem isAcyclic_iff : G.IsAcyclic ↔ ∀ e, ¬ G.LiesOnCycle e :=
  ⟨fun h e ↦ h.not_liesOnCycle e, fun h _ _ ↦ h _⟩

/-- **An acyclic graph has no loop.** No hypothesis is needed anywhere else in this layer
because of this: looplessness is a consequence of acyclicity, not a side condition on it. -/
theorem IsAcyclic.not_isLoopAt (h : G.IsAcyclic) (e : β) (x : α) : ¬ G.IsLoopAt e x :=
  fun hloop ↦ h.not_liesOnCycle e (liesOnCycle_of_isLoopAt hloop)

/-- **An acyclic graph has no parallel edges.** -/
theorem IsAcyclic.eq_of_isLink (h : G.IsAcyclic) (hl : G.IsLink e u v) (hl' : G.IsLink f u v) :
    e = f := by
  by_contra hef
  exact h.not_liesOnCycle e (liesOnCycle_of_parallel hl hl' hef)

/-- A subgraph of an acyclic graph is acyclic. -/
theorem IsAcyclic.anti (hHG : H ≤ G) (h : G.IsAcyclic) : H.IsAcyclic :=
  fun _ _ hc ↦ h.not_liesOnCycle _ (hc.mono hHG)

theorem IsAcyclic.deleteEdges (h : G.IsAcyclic) (F : Set β) : (G.deleteEdges F).IsAcyclic :=
  h.anti deleteEdges_le

/-- **In an acyclic graph, an edge at the source of a path whose far end the path visits is
one of the path's own edges.** This is the blueprint's "a second neighbor on the path would
close a cycle" — the step that makes the end of a longest path a leaf, which is what the tree
module runs on. -/
theorem IsAcyclic.mem_of_isLink_of_mem_walkVertices (hac : G.IsAcyclic) (hP : G.IsPath u P v)
    (hl : G.IsLink e u x) (hx : x ∈ G.walkVertices u P) : e ∈ P := by
  by_contra hoff
  exact hac.not_liesOnCycle e (hP.chord_liesOnCycle hl hoff hx)

/-! ### Bridges -/

/-- `G.IsBridge e` : an edge of `G` that lies on no cycle. Equivalently — and this is the
form every use wants — an edge whose deletion separates its two ends
(`Graph.isBridge_iff_not_reaches`). -/
def IsBridge (G : Graph α β) (e : β) : Prop := e ∈ E(G) ∧ ¬ G.LiesOnCycle e

theorem IsBridge.edge_mem (h : G.IsBridge e) : e ∈ E(G) := h.1

theorem IsBridge.not_liesOnCycle (h : G.IsBridge e) : ¬ G.LiesOnCycle e := h.2

/-- **Deleting a bridge separates its ends.** -/
theorem IsBridge.not_reaches (h : G.IsBridge e) (hl : G.IsLink e u v) :
    ¬ (G.deleteEdges {e}).Reaches u v :=
  fun hR ↦ h.not_liesOnCycle (LiesOnCycle.of_deleteEdges_reaches hl hR)

/-- **An edge whose deletion separates its ends is a bridge.** -/
theorem isBridge_of_not_reaches (hl : G.IsLink e u v)
    (h : ¬ (G.deleteEdges {e}).Reaches u v) : G.IsBridge e :=
  ⟨hl.edge_mem, fun hc ↦ h (hc.deleteEdges_reaches hl)⟩

/-- **A bridge is exactly an edge whose deletion separates its ends** — the cycle criterion,
negated. -/
theorem isBridge_iff_not_reaches (hl : G.IsLink e u v) :
    G.IsBridge e ↔ ¬ (G.deleteEdges {e}).Reaches u v :=
  ⟨fun h ↦ h.not_reaches hl, isBridge_of_not_reaches hl⟩

/-- A bridge is never a loop: a loop is a cycle. -/
theorem IsBridge.not_isLoopAt (h : G.IsBridge e) (x : α) : ¬ G.IsLoopAt e x :=
  fun hloop ↦ h.not_liesOnCycle (liesOnCycle_of_isLoopAt hloop)

/-- **A graph is acyclic exactly when every one of its edges is a bridge.** This is the form
the tree module wants acyclicity in: "it is a tree — an edge of a cycle could be deleted"
reads backwards as "no edge can be deleted without separating its ends". -/
theorem isAcyclic_iff_forall_isBridge : G.IsAcyclic ↔ ∀ e ∈ E(G), G.IsBridge e :=
  ⟨fun h _ he ↦ ⟨he, h he⟩, fun h _ he ↦ (h _ he).not_liesOnCycle⟩

theorem IsAcyclic.isBridge (h : G.IsAcyclic) (he : e ∈ E(G)) : G.IsBridge e := ⟨he, h he⟩

end Graph


==> anc/P5-kernel-deficit-lean-v6/vendor/schoenflies-lean/Schoenflies/Graph/CycleJordan.lean <==
/-
Copyright (c) 2026 Álvaro Begué. All rights reserved.
Released under Apache 2.0 license as described in the file LICENSE.
Authors: Álvaro Begué
-/
import Schoenflies.Concatenate
import Schoenflies.Graph.Cycle
import Schoenflies.Graph.Drawing
import Schoenflies.Polygonal

/-!
# The realisation of a cycle is a Jordan curve

A cycle of a plane graph arrives as `Schoenflies/Graph/Cycle.lean` presents it: an edge, and a
path between that edge's two ends which does not use it. Its realisation is the set of points
the arcs of those edges occupy, and the claim is that this set is a Jordan curve.

## The argument is set-level; no parametrisation of a walk is built

The obvious approach — a `walkArc` definition folding `Schoenflies.concatenate` along the edge
list — is the wrong shape twice over. The empty-list base case is a *constant* map, which is
not an arc, so the fold cannot be shown injective at the last step; and threading a
parametrisation through the induction buys nothing, since every consumer wants the point set.

Instead **the existence of the arc is what the induction carries**, in
`Schoenflies.IsArcBetween`. The arcs are chosen inside the induction and the concatenation of
them is chosen by the gluing theorem; no parametrisation is ever named.

## Where the geometry enters

Exactly once, in `Graph.IsDrawing.first_edge_meets_rest`: a common point of the first edge's
arc and the rest of the path is a vertex incident with both edges
(`Graph.IsDrawing.arcs_meet_at_vertex`), hence one of the two ends of the first edge, and the
path's own freshness clause — the vertex a step departs from is not one the rest visits —
forbids it being the source. Taking the same edge again is refused by the *same* clause, so a
separate "the edges of a path are distinct" lemma is not needed.

## Loops

Nothing here hypothesises looplessness, and nothing needs to: `Graph.IsDrawing.ne_of_isLink`
derives it. An edge with equal ends would be drawn by an arc whose parametrisation takes the
same value at `0` and at `1`, which its injectivity forbids. That is what rules out the
degenerate cycle `Graph.liesOnCycle_of_isLoopAt` — a loop with an empty detour — whose
realisation is a single arc and not a Jordan curve.

## Blueprint

* `Graph.edgesCover` — what a *list* of edges occupies. `Graph.pointSet` is the vertices
  together with this, taken over all the edges of the graph.
* `Graph.IsDrawing.path_isArcBetween` — the realisation of a path is an arc between its two
  ends.
* `Graph.IsDrawing.cycle_isJordanCurve` — §"Plane graphs and the utility graph": "in a plane
  graph the realization of a cycle is a Jordan curve: its edges are simple arcs with pairwise
  disjoint interiors, and consecutive edges meet exactly at their shared vertices, so the edge
  arcs concatenate injectively into a simple closed curve".
* `Graph.IsDrawing.cycle_inter` — the meeting condition in full: the detour and the edge meet
  in exactly the edge's two ends. `Schoenflies.IsJordanCurve.of_two_arcs` consumes only one
  inclusion of it, but the equality is what the blueprint asserts.
-/

open Set Schoenflies unitInterval
open scoped Graph

namespace Graph

variable {β : Type*} {G : Graph Plane β} {drawing : β → ℝ → Plane}
variable {e f : β} {u v w z : Plane} {W D : List β}

/-! ### What a list of edges occupies -/

/-- The point set of a list of edges: the union of their edge arcs. A walk is a list of edges,
so this is what a walk of a plane graph draws. -/
def edgesCover (drawing : β → ℝ → Plane) (W : List β) : Set Plane :=
  ⋃ e ∈ W, edgeArc drawing e

theorem mem_edgesCover_iff :
    z ∈ edgesCover drawing W ↔ ∃ e ∈ W, z ∈ edgeArc drawing e := by
  simp [edgesCover]

theorem mem_edgesCover (he : e ∈ W) (hz : z ∈ edgeArc drawing e) : z ∈ edgesCover drawing W :=
  mem_edgesCover_iff.2 ⟨e, he, hz⟩

@[simp]
theorem edgesCover_nil : edgesCover drawing ([] : List β) = ∅ := by
  simp [edgesCover]

@[simp]
theorem edgesCover_cons :
    edgesCover drawing (e :: W) = edgeArc drawing e ∪ edgesCover drawing W := by
  ext z
  simp [edgesCover]

theorem edgesCover_mono (h : W ⊆ D) : edgesCover drawing W ⊆ edgesCover drawing D :=
  fun _ hz ↦ let ⟨_, he, hze⟩ := mem_edgesCover_iff.1 hz; mem_edgesCover (h he) hze

/-- A list of edges of the graph occupies part of what the graph occupies. -/
theorem edgesCover_subset_pointSet (hW : ∀ e ∈ W, e ∈ E(G)) :
    edgesCover drawing W ⊆ pointSet G drawing := by
  intro z hz
  obtain ⟨e, he, hze⟩ := mem_edgesCover_iff.1 hz
  exact edgeArc_subset_pointSet (hW e he) hze

/-! ### A plane graph has no loops

This is not a hypothesis anywhere in this file; it is a consequence of the drawing condition,
and it is what makes the degenerate cycle — a loop, with the empty path back — impossible. -/

/-- **An edge of a plane graph has two distinct ends.** An edge with equal ends would be drawn
by an arc whose parametrisation returns to its start, which its injectivity forbids. -/
theorem IsDrawing.ne_of_isLink (h : IsDrawing G drawing) (hl : G.IsLink e u v) : u ≠ v := by
  rintro rfl
  obtain ⟨g, -, hinj, -, hg0, hg1⟩ := h.edge_isArcBetween hl
  have : (0 : ℝ) = 1 := hinj zero_mem_I one_mem_I (hg0.trans hg1.symm)
  norm_num at this

theorem IsDrawing.not_isLoopAt (h : IsDrawing G drawing) (e : β) (u : Plane) :
    ¬ G.IsLoopAt e u :=
  fun hloop ↦ h.ne_of_isLink hloop rfl

/-! ### The realisation of a path

The induction carries the *existence* of an arc, not a parametrisation. Its one geometric
step is `Graph.IsDrawing.first_edge_meets_rest`. -/

/-- **The first edge's arc meets the rest of the path only at the waypoint.** Two cases, and
neither is geometric beyond the workhorse `Graph.IsDrawing.arcs_meet_at_vertex`: if the rest
takes the same edge again, the source is one of its ends; if it takes a different one, a
common point is a vertex incident with both, so it is the source or the waypoint. Either way a
point that was the source would put the source among the vertices the rest visits, which is
what the path's freshness clause forbids. -/
theorem IsDrawing.first_edge_meets_rest (h : IsDrawing G drawing) (hl : G.IsLink e u w)
    (hW : ∀ f ∈ W, f ∈ E(G)) (hfresh : u ∉ G.walkVertices w W)
    (hze : z ∈ edgeArc drawing e) (hzW : z ∈ edgesCover drawing W) : z = w := by
  obtain ⟨f, hf, hzf⟩ := mem_edgesCover_iff.1 hzW
  -- Taking the same edge again would put the source among the vertices the rest visits.
  have hef : e ≠ f := by
    rintro rfl
    exact hfresh (mem_walkVertices_of_mem_covered ⟨e, hf, hl.inc_left⟩)
  obtain ⟨-, hinc, hincf⟩ := h.edge_inter hl.edge_mem (hW f hf) hef hze hzf
  rcases hinc.eq_or_eq_of_isLink hl with rfl | rfl
  · exact absurd (mem_walkVertices_of_mem_covered ⟨f, hf, hincf⟩) hfresh
  · rfl

/-- **The realisation of a path is an arc between its two ends.** The path must go somewhere:
the empty path draws the empty set, which is not an arc.

The induction is on the path, at the source end, and what it carries is the existence of the
arc. At each step the first edge's arc and the rest's arc meet only at the waypoint
(`Graph.IsDrawing.first_edge_meets_rest`), so `Schoenflies.IsArcBetween.concatenate` glues
them. -/
theorem IsDrawing.path_isArcBetween (h : IsDrawing G drawing) (hP : G.IsPath u W v)
    (hne : W ≠ []) : IsArcBetween (edgesCover drawing W) u v := by
  induction hP with
  | nil => exact absurd rfl hne
  | @cons u w v e W hl hP hfresh ih =>
    rcases eq_or_ne W [] with rfl | hW
    · -- A single edge: the rest contributes nothing, and the path arrives where the edge does.
      obtain rfl : w = v := hP.isWalk.eq_of_nil
      simpa using h.edge_isArcBetween hl
    · refine edgesCover_cons ▸ (h.edge_isArcBetween hl).concatenate (ih hW) ?_
      exact fun z hze hzW ↦
        h.first_edge_meets_rest hl (fun f hf ↦ hP.edge_mem hf) hfresh hze hzW

/-! ### The realisation of a cycle -/

/-- The detour of a cycle is a path with at least one edge — an empty detour would return to
where it set out, and the edge it is a detour for has two distinct ends — so it is drawn by an
arc between those ends. -/
theorem IsDrawing.detour_isArcBetween (h : IsDrawing G drawing) (hc : G.IsCycleThrough e u v D) :
    IsArcBetween (edgesCover drawing D) u v := by
  refine h.path_isArcBetween hc.isPath fun hD ↦ ?_
  exact h.ne_of_isLink hc.isLink (hD ▸ hc.isPath.isWalk).eq_of_nil

/-- **The detour of a cycle meets the edge only at the edge's two ends.** A common point lies
on the edge and on some edge of the detour, which the detour does not contain, so it is a
vertex incident with the edge — and an edge has only its two ends. -/
theorem IsDrawing.detour_meets_edge (h : IsDrawing G drawing) (hc : G.IsCycleThrough e u v D)
    (hzD : z ∈ edgesCover drawing D) (hze : z ∈ edgeArc drawing e) : z = u ∨ z = v := by
  obtain ⟨f, hf, hzf⟩ := mem_edgesCover_iff.1 hzD
  have hef : e ≠ f := fun hEq ↦ hc.notMem (hEq ▸ hf)
  obtain ⟨-, hinc, -⟩ :=
    h.edge_inter hc.isLink.edge_mem (hc.isPath.edge_mem hf) hef hze hzf
  exact hinc.eq_or_eq_of_isLink hc.isLink

/-- **The detour and the edge meet in exactly the edge's two ends.** The inclusion
`Graph.IsDrawing.detour_meets_edge` is what `Schoenflies.IsJordanCurve.of_two_arcs` consumes;
the reverse one is free, since both ends are endpoints of both arcs. -/
theorem IsDrawing.cycle_inter (h : IsDrawing G drawing) (hc : G.IsCycleThrough e u v D) :
    edgesCover drawing D ∩ edgeArc drawing e = {u, v} := by
  have hD := h.detour_isArcBetween hc
  have hE := h.edge_isArcBetween hc.isLink
  refine Set.eq_of_subset_of_subset (fun z hz ↦ h.detour_meets_edge hc hz.1 hz.2) ?_
  rintro z (rfl | rfl)
  exacts [⟨hD.left_mem, hE.left_mem⟩, ⟨hD.right_mem, hE.right_mem⟩]

/-- **The realisation of a cycle is a Jordan curve.** The detour is drawn by an arc from one
end of the edge to the other, the edge is drawn by an arc back, and the two meet only at those
two ends, so `Schoenflies.IsJordanCurve.of_two_arcs` closes the loop. -/
theorem IsDrawing.cycle_isJordanCurve (h : IsDrawing G drawing)
    (hc : G.IsCycleThrough e u v D) : IsJordanCurve (edgesCover drawing (e :: D)) := by
  have hJ : IsJordanCurve (edgesCover drawing D ∪ edgeArc drawing e) :=
    IsJordanCurve.of_two_arcs (h.detour_isArcBetween hc)
      (h.edge_isArcBetween hc.isLink).reverse fun z hzD hze ↦ h.detour_meets_edge hc hzD hze
  rw [edgesCover_cons, Set.union_comm]
  exact hJ

/-- The source of a nonempty walk lies on what the walk draws. -/
theorem IsWalk.left_mem_edgesCover {u v : Plane} {W : List β} (hW : G.IsWalk u W v)
    (hd : IsDrawing G drawing) (hne : W ≠ []) : u ∈ edgesCover drawing W := by
  cases hW with
  | nil => exact absurd rfl hne
  | cons hl _ => exact mem_edgesCover (List.mem_cons_self ..) (hd.edge_isArcBetween hl).left_mem

/-- **A walk of a polygonal plane graph draws a polygonal set.** Consecutive edges share the
vertex between them, so the union stays a single vertex list. -/
theorem IsDrawing.isPolygonal_edgesCover (hd : IsDrawing G drawing)
    (hpoly : ∀ f ∈ E(G), Schoenflies.IsPolygonal (edgeArc drawing f)) :
    ∀ {u v : Plane} {W : List β}, G.IsWalk u W v → W ≠ [] →
      Schoenflies.IsPolygonal (edgesCover drawing W) := by
  intro u v W hW
  induction hW with
  | nil => exact fun h => absurd rfl h
  | @cons u w v f W hl hW ih =>
    intro _
    rcases eq_or_ne W [] with rfl | hWne
    · simpa using hpoly f hl.edge_mem
    · rw [edgesCover_cons]
      exact ((hpoly f hl.edge_mem).union (ih hWne)
        ⟨w, (hd.edge_isArcBetween hl).right_mem, hW.left_mem_edgesCover hd hWne⟩)

end Graph


==> anc/P5-kernel-deficit-lean-v6/vendor/schoenflies-lean/Schoenflies/Graph/Degree.lean <==
/-
Copyright (c) 2026 Álvaro Begué. All rights reserved.
Released under Apache 2.0 license as described in the file LICENSE.
Authors: Álvaro Begué
-/
import Mathlib.Combinatorics.Graph.Subgraph
import Mathlib.Data.Set.Card
import Mathlib.Algebra.BigOperators.Group.Finset.Piecewise

/-!
# Degree and the handshake lemma

Degree counting on Mathlib's multigraph `Graph α β`, for graphs with finitely many vertices
and finitely many edges.

## Carrying finiteness

`V(G)` and `E(G)` are `Set α` and `Set β`, not types, so finiteness has to be carried
somehow. The choice made here — and inherited by every later graph module — is a
`Prop`-valued class

```
class Graph.Finite (G : Graph α β) : Prop
```

bundling `V(G).Finite` and `E(G).Finite`, with `G.vertexFinset` and `G.edgeFinset` derived
from it. The reasons:

* It is a `Prop`, so it is proof irrelevant. `G.vertexFinset` and `G.degree` therefore do not
  depend on *which* finiteness proof is in scope, and two lemmas proved with different
  instances still compose. A bundled `Finset`-valued structure would not have that property:
  it duplicates the `vertexSet` data and forces a `↑G.vertexFinset = V(G)` side condition at
  every call site.
* It is a class, so it is silent at the call site — the statements below read like ordinary
  graph theory instead of dragging two `Set.Finite` hypotheses through every signature. The
  price is that a subgraph does not get an instance for free; `Graph.Finite.of_le` produces
  one, and `haveI` installs it locally. That is the right trade: in this development
  finiteness is a standing assumption on the ambient graph and subgraphs are formed
  constantly.
* `Finite ↥V(G)` and `Finite ↥E(G)` instances are provided too, so Mathlib's own machinery
  (`Set.Finite.subset`, `Set.toFinite`, ...) fires without help.

Counts are `Set.ncard`. `Set.ncard` is total — it is `0` on an infinite set — so `G.degree`
is defined for every graph and needs no instance argument; finiteness enters only where a
theorem actually needs it.

## Degree

`G.degree x` is the number of *edge ends* at `x`:

```
G.degree x = (G.incidenceSet x).ncard + (G.loopSet x).ncard
```

A non-loop edge at `x` is counted once, by the first summand. A loop at `x` is counted
twice, once by each summand. This is the definition the handshake lemma needs, and it agrees
with `SimpleGraph.degree` on loopless graphs.

## Blueprint

* `Graph.sum_degree_eq_two_mul_ncard_edgeSet` — "the degree sum is twice the number of
  edges", the counting step in the proof of Lemma `lem:three-leaf-tree` (Trees with three
  leaves). The whole content is `Graph.ncard_inc_add_ncard_isLoopAt`: an edge has exactly two
  ends.
* `Graph.IsLeaf` — "the vertices of degree one are the leaves", same lemma.

## Namespace

Everything lives in the root `Graph` namespace rather than in `Schoenflies`, so that dot
notation `G.degree`, `G.IsLeaf`, `G.vertexFinset` works on a `G : Graph α β`. Later graph
modules should do the same.
-/

open scoped Graph

namespace Graph

variable {α β : Type*} {G H : Graph α β} {e f : β} {x y : α}

/-! ### Finiteness -/

/-- `G.Finite` says that the multigraph `G` has finitely many vertices and finitely many
edges. Both halves are needed: the vertex set does not bound the edge set (parallel edges)
and the edge set does not bound the vertex set (isolated vertices). -/
class Finite (G : Graph α β) : Prop where
  /-- A finite graph has finitely many vertices. -/
  finite_vertexSet : V(G).Finite
  /-- A finite graph has finitely many edges. -/
  finite_edgeSet : E(G).Finite

theorem finite_vertexSet (G : Graph α β) [G.Finite] : V(G).Finite := Finite.finite_vertexSet

theorem finite_edgeSet (G : Graph α β) [G.Finite] : E(G).Finite := Finite.finite_edgeSet

instance [G.Finite] : _root_.Finite V(G) := Set.finite_coe_iff.2 (finite_vertexSet G)

instance [G.Finite] : _root_.Finite E(G) := Set.finite_coe_iff.2 (finite_edgeSet G)

/-- A subgraph of a finite graph is finite. This is not an instance — `H` cannot be
recovered from the goal — so install it with `haveI := Graph.Finite.of_le h`. -/
theorem Finite.of_le (h : H ≤ G) [G.Finite] : H.Finite :=
  ⟨(_root_.Graph.finite_vertexSet G).subset h.vertexSet_mono,
   (_root_.Graph.finite_edgeSet G).subset h.edgeSet_mono⟩

/-- The vertex set of a finite graph, as a `Finset`. -/
noncomputable def vertexFinset (G : Graph α β) [G.Finite] : Finset α :=
  (finite_vertexSet G).toFinset

/-- The edge set of a finite graph, as a `Finset`. -/
noncomputable def edgeFinset (G : Graph α β) [G.Finite] : Finset β :=
  (finite_edgeSet G).toFinset

@[simp]
theorem mem_vertexFinset [G.Finite] : x ∈ G.vertexFinset ↔ x ∈ V(G) :=
  Set.Finite.mem_toFinset _

@[simp]
theorem mem_edgeFinset [G.Finite] : e ∈ G.edgeFinset ↔ e ∈ E(G) :=
  Set.Finite.mem_toFinset _

@[simp, norm_cast]
theorem coe_vertexFinset [G.Finite] : (G.vertexFinset : Set α) = V(G) :=
  Set.Finite.coe_toFinset _

@[simp, norm_cast]
theorem coe_edgeFinset [G.Finite] : (G.edgeFinset : Set β) = E(G) :=
  Set.Finite.coe_toFinset _

@[simp]
theorem card_vertexFinset [G.Finite] : G.vertexFinset.card = V(G).ncard := by
  rw [← Set.ncard_coe_finset, coe_vertexFinset]

@[simp]
theorem card_edgeFinset [G.Finite] : G.edgeFinset.card = E(G).ncard := by
  rw [← Set.ncard_coe_finset, coe_edgeFinset]

/-! ### Incidence sets, unfolded -/

theorem incidenceSet_eq_setOf (G : Graph α β) (x : α) : G.incidenceSet x = {e | G.Inc e x} :=
  rfl

theorem loopSet_eq_setOf (G : Graph α β) (x : α) : G.loopSet x = {e | G.IsLoopAt e x} :=
  rfl

theorem finite_incidenceSet [G.Finite] (x : α) : (G.incidenceSet x).Finite :=
  (finite_edgeSet G).subset (G.incidenceSet_subset_edgeSet x)

theorem finite_loopSet [G.Finite] (x : α) : (G.loopSet x).Finite :=
  (finite_incidenceSet x).subset (G.loopSet_subset_incidenceSet x)

/-! ### Degree -/

/-- `G.degree x` is the number of edge ends of `G` at the vertex `x`: a non-loop edge
incident with `x` contributes one, a loop at `x` contributes two. -/
noncomputable def degree (G : Graph α β) (x : α) : ℕ :=
  (G.incidenceSet x).ncard + (G.loopSet x).ncard

theorem degree_def (G : Graph α β) (x : α) :
    G.degree x = (G.incidenceSet x).ncard + (G.loopSet x).ncard := rfl

/-- A vertex outside the graph has no edge ends. -/
@[simp]
theorem degree_eq_zero_of_notMem (h : x ∉ V(G)) : G.degree x = 0 := by
  have h1 : G.incidenceSet x = ∅ := by
    ext e
    simp only [mem_incidenceSet, Set.mem_empty_iff_false, iff_false]
    exact fun hx => h hx.vertex_mem
  have h2 : G.loopSet x = ∅ :=
    Set.eq_empty_of_subset_empty (h1 ▸ G.loopSet_subset_incidenceSet x)
  rw [degree_def, h1, h2]
  simp

/-- Loops are counted among the incident edges as well, so they never make the loop term the
larger of the two. -/
theorem ncard_loopSet_le_ncard_incidenceSet [G.Finite] (x : α) :
    (G.loopSet x).ncard ≤ (G.incidenceSet x).ncard :=
  Set.ncard_le_ncard (G.loopSet_subset_incidenceSet x) (finite_incidenceSet x)

theorem ncard_incidenceSet_le_degree (x : α) : (G.incidenceSet x).ncard ≤ G.degree x :=
  Nat.le_add_right _ _

/-- On a loopless vertex the degree is just the number of incident edges. -/
theorem degree_eq_ncard_incidenceSet (h : ∀ e, ¬ G.IsLoopAt e x) :
    G.degree x = (G.incidenceSet x).ncard := by
  have : G.loopSet x = ∅ := by
    ext e
    simpa using h e
  rw [degree_def, this]
  simp

/-- A loop at `x` contributes two to the degree of `x`. -/
theorem IsLoopAt.two_le_degree [G.Finite] (h : G.IsLoopAt e x) : 2 ≤ G.degree x := by
  have h1 : 1 ≤ (G.loopSet x).ncard :=
    (Set.ncard_pos (finite_loopSet x)).2 ⟨e, h⟩
  have h2 : 1 ≤ (G.incidenceSet x).ncard :=
    (Set.ncard_pos (finite_incidenceSet x)).2 ⟨e, h.inc⟩
  rw [degree_def]
  omega

theorem degree_pos_of_inc [G.Finite] (h : G.Inc e x) : 0 < G.degree x := by
  have : 0 < (G.incidenceSet x).ncard := (Set.ncard_pos (finite_incidenceSet x)).2 ⟨e, h⟩
  rw [degree_def]
  omega

theorem degree_eq_zero_iff [G.Finite] : G.degree x = 0 ↔ ∀ e, ¬ G.Inc e x := by
  refine ⟨fun h e he => ?_, fun h => ?_⟩
  · exact absurd h (degree_pos_of_inc he).ne'
  · have h1 : G.incidenceSet x = ∅ := by
      ext e
      simpa using h e
    have h2 : G.loopSet x = ∅ :=
      Set.eq_empty_of_subset_empty (h1 ▸ G.loopSet_subset_incidenceSet x)
    rw [degree_def, h1, h2]
    simp

/-! ### An edge has exactly two ends

This is the entire content of the handshake lemma: summed over the vertices, the number of
ends an edge has there is two, whether the edge is a loop (two ends at one vertex) or not
(one end at each of two vertices).
-/

/-- An edge of `G` has exactly two ends: the vertices it is incident with, counted again at
the vertex it is a loop at, total two. -/
theorem ncard_inc_add_ncard_isLoopAt (G : Graph α β) (he : e ∈ E(G)) :
    {x | G.Inc e x}.ncard + {x | G.IsLoopAt e x}.ncard = 2 := by
  obtain ⟨u, v, huv⟩ := exists_isLink_of_mem_edgeSet he
  by_cases huv' : u = v
  · -- A loop: one vertex, counted by both summands.
    subst huv'
    have hl : G.IsLoopAt e u := huv
    have h1 : {x | G.Inc e x} = {u} := by
      ext z
      simp only [Set.mem_setOf_eq, Set.mem_singleton_iff]
      exact ⟨fun h => (hl.eq_of_inc h).symm, fun h => h ▸ hl.inc⟩
    have h2 : {x | G.IsLoopAt e x} = {u} := by
      ext z
      simp only [Set.mem_setOf_eq, Set.mem_singleton_iff]
      exact ⟨fun h => (hl.eq_of_inc h.inc).symm, fun h => h ▸ hl⟩
    rw [h1, h2]
    simp
  · -- A non-loop: two distinct vertices, one end at each, and no loop anywhere.
    have h1 : {x | G.Inc e x} = {u, v} := by
      ext z
      simp only [Set.mem_setOf_eq, Set.mem_insert_iff, Set.mem_singleton_iff]
      exact ⟨fun h => h.eq_or_eq_of_isLink huv,
        fun h => h.elim (fun hz => hz ▸ huv.inc_left) (fun hz => hz ▸ huv.inc_right)⟩
    have h2 : {x | G.IsLoopAt e x} = ∅ := by
      ext z
      simp only [Set.mem_setOf_eq, Set.mem_empty_iff_false, iff_false]
      intro hz
      exact huv' ((hz.eq_of_inc huv.inc_left).symm.trans (hz.eq_of_inc huv.inc_right))
    rw [h1, h2, Set.ncard_pair huv']
    simp

/-! ### The handshake lemma -/

/-- Counting the elements of a set cut out by a predicate, as a sum of indicators over any
`Finset` containing it. This is the bridge between `Set.ncard` and `Finset.sum` used twice in
each direction by the handshake proof. -/
private theorem ncard_setOf_eq_sum_ite {γ : Type*} (s : Finset γ) (p : γ → Prop)
    [DecidablePred p] (hsub : ∀ z, p z → z ∈ s) :
    {z | p z}.ncard = ∑ z ∈ s, if p z then 1 else 0 := by
  rw [← Finset.card_filter p s, ← Set.ncard_coe_finset]
  congr 1
  ext z
  simp only [Finset.coe_filter, Set.mem_setOf_eq]
  exact ⟨fun h => ⟨hsub z h, h⟩, fun h => h.2⟩

/-- **The handshake lemma.** The degrees of the vertices of a finite multigraph add up to
twice the number of edges.

The proof is the double count: `G.degree x` is a sum over the edges of the number of ends
that edge has at `x`, the two sums commute, and each edge contributes exactly two
(`Graph.ncard_inc_add_ncard_isLoopAt`). Loops are allowed — that is exactly what the loop
term in `Graph.degree` buys. -/
theorem sum_degree_eq_two_mul_ncard_edgeSet (G : Graph α β) [G.Finite] :
    ∑ x ∈ G.vertexFinset, G.degree x = 2 * E(G).ncard := by
  classical
  -- `ends e x` is the number of ends of `e` at `x`.
  set ends : β → α → ℕ :=
    fun e x => (if G.Inc e x then 1 else 0) + (if G.IsLoopAt e x then 1 else 0) with hends
  -- Read the degree as a sum over the edges.
  have hdeg : ∀ x, G.degree x = ∑ e ∈ G.edgeFinset, ends e x := by
    intro x
    have h1 : (G.incidenceSet x).ncard = ∑ e ∈ G.edgeFinset, if G.Inc e x then 1 else 0 := by
      rw [incidenceSet_eq_setOf]
      exact ncard_setOf_eq_sum_ite _ _ fun z hz => mem_edgeFinset.2 hz.edge_mem
    have h2 : (G.loopSet x).ncard = ∑ e ∈ G.edgeFinset, if G.IsLoopAt e x then 1 else 0 := by
      rw [loopSet_eq_setOf]
      exact ncard_setOf_eq_sum_ite _ _ fun z hz => mem_edgeFinset.2 hz.edge_mem
    rw [degree_def, h1, h2, hends, ← Finset.sum_add_distrib]
  -- Each edge has exactly two ends among the vertices.
  have hedge : ∀ e ∈ G.edgeFinset, ∑ x ∈ G.vertexFinset, ends e x = 2 := by
    intro e he
    rw [mem_edgeFinset] at he
    have h1 : {x | G.Inc e x}.ncard = ∑ x ∈ G.vertexFinset, if G.Inc e x then 1 else 0 :=
      ncard_setOf_eq_sum_ite _ _ fun z hz => mem_vertexFinset.2 hz.vertex_mem
    have h2 : {x | G.IsLoopAt e x}.ncard
        = ∑ x ∈ G.vertexFinset, if G.IsLoopAt e x then 1 else 0 :=
      ncard_setOf_eq_sum_ite _ _ fun z hz => mem_vertexFinset.2 hz.vertex_mem
    rw [hends, Finset.sum_add_distrib, ← h1, ← h2]
    exact G.ncard_inc_add_ncard_isLoopAt he
  calc ∑ x ∈ G.vertexFinset, G.degree x
      = ∑ x ∈ G.vertexFinset, ∑ e ∈ G.edgeFinset, ends e x := by
        exact Finset.sum_congr rfl fun x _ => hdeg x
    _ = ∑ e ∈ G.edgeFinset, ∑ x ∈ G.vertexFinset, ends e x := Finset.sum_comm
    _ = ∑ _e ∈ G.edgeFinset, 2 := Finset.sum_congr rfl hedge
    _ = 2 * E(G).ncard := by
        rw [Finset.sum_const, card_edgeFinset, smul_eq_mul, Nat.mul_comm]

/-- The handshake lemma, with the edge count as a `Finset` cardinality. -/
theorem sum_degree_eq_two_mul_card_edgeFinset (G : Graph α β) [G.Finite] :
    ∑ x ∈ G.vertexFinset, G.degree x = 2 * G.edgeFinset.card := by
  rw [card_edgeFinset]
  exact G.sum_degree_eq_two_mul_ncard_edgeSet

/-- The degree sum of a finite multigraph is even. -/
theorem even_sum_degree (G : Graph α β) [G.Finite] :
    Even (∑ x ∈ G.vertexFinset, G.degree x) :=
  ⟨E(G).ncard, by rw [G.sum_degree_eq_two_mul_ncard_edgeSet, two_mul]⟩

/-! ### Leaves -/

/-- `G.IsLeaf x` says that `x` is a vertex of `G` with exactly one edge end at it. -/
def IsLeaf (G : Graph α β) (x : α) : Prop := x ∈ V(G) ∧ G.degree x = 1

theorem IsLeaf.mem_vertexSet (h : G.IsLeaf x) : x ∈ V(G) := h.1

theorem IsLeaf.degree_eq_one (h : G.IsLeaf x) : G.degree x = 1 := h.2

theorem isLeaf_iff : G.IsLeaf x ↔ x ∈ V(G) ∧ G.degree x = 1 := Iff.rfl

/-- A leaf carries no loop: a loop would contribute two to the degree. -/
theorem IsLeaf.not_isLoopAt [G.Finite] (h : G.IsLeaf x) (e : β) : ¬ G.IsLoopAt e x := by
  intro hl
  have h2 := hl.two_le_degree
  have hd := h.2
  omega

/-- The one edge end at a leaf comes from one incident edge. -/
theorem IsLeaf.ncard_incidenceSet [G.Finite] (h : G.IsLeaf x) :
    (G.incidenceSet x).ncard = 1 := by
  have hle := ncard_loopSet_le_ncard_incidenceSet (G := G) x
  have hd : (G.incidenceSet x).ncard + (G.loopSet x).ncard = 1 := h.2
  omega

theorem IsLeaf.loopSet_eq_empty [G.Finite] (h : G.IsLeaf x) : G.loopSet x = ∅ := by
  have hle := ncard_loopSet_le_ncard_incidenceSet (G := G) x
  have hd : (G.incidenceSet x).ncard + (G.loopSet x).ncard = 1 := h.2
  have : (G.loopSet x).ncard = 0 := by omega
  exact (Set.ncard_eq_zero (finite_loopSet x)).1 this

/-- A leaf is incident with exactly one edge. -/
theorem IsLeaf.existsUnique_inc [G.Finite] (h : G.IsLeaf x) : ∃! e, G.Inc e x := by
  obtain ⟨e, he⟩ := Set.ncard_eq_one.1 h.ncard_incidenceSet
  refine ⟨e, ?_, fun f hf => ?_⟩
  · have : e ∈ G.incidenceSet x := by rw [he]; rfl
    exact this
  · have : f ∈ G.incidenceSet x := hf
    rw [he] at this
    exact this

/-- The unique edge at a leaf is not a loop, so it has a second, different end. -/
theorem IsLeaf.exists_isLink [G.Finite] (h : G.IsLeaf x) :
    ∃ e y, y ≠ x ∧ G.IsLink e x y := by
  obtain ⟨e, he, -⟩ := h.existsUnique_inc
  obtain ⟨y, hy⟩ := he
  refine ⟨e, y, ?_, hy⟩
  rintro rfl
  exact h.not_isLoopAt e hy

/-- Every edge at a leaf is a non-loop edge there. -/
theorem IsLeaf.isNonloopAt [G.Finite] (h : G.IsLeaf x) (he : G.Inc e x) :
    G.IsNonloopAt e x :=
  he.isLoopAt_or_isNonloopAt.resolve_left (h.not_isLoopAt e)

/-- The converse of the two lemmas above: a vertex of `G` whose only incident edge is `e`,
and for which `e` is not a loop, is a leaf. -/
theorem isLeaf_of_isNonloopAt (hx : x ∈ V(G))
    (h : ∀ f, G.Inc f x ↔ f = e) (hne : G.IsNonloopAt e x) : G.IsLeaf x := by
  refine ⟨hx, ?_⟩
  have h1 : G.incidenceSet x = {e} := by
    ext f
    simpa using h f
  have h2 : G.loopSet x = ∅ := by
    ext f
    simp only [mem_loopSet, Set.mem_empty_iff_false, iff_false]
    intro hf
    exact hne.not_isLoopAt x (((h f).1 hf.inc) ▸ hf)
  rw [degree_def, h1, h2]
  simp

end Graph


==> anc/P5-kernel-deficit-lean-v6/vendor/schoenflies-lean/Schoenflies/Graph/Drawing.lean <==
/-
Copyright (c) 2026 Álvaro Begué. All rights reserved.
Released under Apache 2.0 license as described in the file LICENSE.
Authors: Álvaro Begué
-/
import Schoenflies.Curve
import Schoenflies.Topology
import Schoenflies.Bounded
import Schoenflies.Graph.Degree

/-!
# Plane graphs

There is no `PlaneGraph` type. A plane graph is an abstract `G : Graph Plane β` **together
with** a drawing `drawing : β → ℝ → Plane`, related by `IsDrawing G drawing`. The abstract
graph stays itself, so every combinatorial theorem of `Schoenflies/Graph/` applies with
nothing to project through, and "a plane graph realises an abstract finite graph" is true by
construction rather than by a theorem. Bundling would put a record projection inside every
combinatorial citation.

The vertices being plane points is what makes the definition short: that the vertices are
distinct is not a clause, it is what `V(G) : Set Plane` already means.

`IsDrawing` has three clauses. Each edge is drawn by an injective continuous parametrization on
`[0, 1]` whose endpoint values are the two ends of that edge; an edge's arc meets the vertex set
only at those two ends; and two distinct edges meet only at vertices incident with both. The
second and third are the blueprint's "distinct edges of a plane graph meet only at shared
vertices", split so that `unique_edge_at` — away from the vertices a point of the drawing lies
on exactly one edge — falls out directly. That corollary is the form the polygonal overlay
wants.

The first clause names the *parametrization*, not merely its image. The weaker reading — "the
point set of an edge is an arc between its ends" — suffices for everything about faces, and
fails for the polygonal redrawing, which must speak of the last parameter at which an edge is
inside a given square. `edge_isArcBetween` recovers the weaker reading, so consumers needing
only that are unaffected.

## Blueprint

* `IsDrawing` — a plane graph, as an abstract graph plus a drawing.
* `IsDrawing.edge_param`, `IsDrawing.edge_isArcBetween` — the parametrization, and its image.
* `IsDrawing.arcs_meet_at_vertex`, `IsDrawing.unique_edge_at` — distinct edges meet only at
  shared vertices; away from the vertices, a point lies on exactly one edge.
* `pointSet`, `IsDrawing.isCompact_pointSet`, `exterior`, `isOpen_exterior` — what a plane
  graph occupies, and the open set its faces live in.
* `face` — the component of the exterior through a point off the drawing. Named by a point
  rather than indexed, so no face has to be produced before it is spoken about.
-/

open Metric Set Schoenflies unitInterval
open scoped Graph

namespace Graph

variable {β : Type*} {G : Graph Plane β} {drawing : β → ℝ → Plane} {base : Plane}

/-- The point set of a single edge: the image of its parametrization on `[0, 1]`. -/
def edgeArc (drawing : β → ℝ → Plane) (e : β) : Set Plane := drawing e '' I

/-- A drawing of an abstract graph in the plane.

The vertices are already plane points, so a drawing only has to say how the edges run. -/
structure IsDrawing (G : Graph Plane β) (drawing : β → ℝ → Plane) : Prop where
  /-- Each edge is drawn by an injective continuous parametrization on `[0, 1]` whose two
  endpoints are the ends of that edge.

  This says more than "the point set `edgeArc drawing e` is an arc between the ends". That
  weaker clause makes two drawings with the same point sets indistinguishable, which is fine
  for the face theory and useless for the redrawing argument: "the last parameter at which
  this edge is inside the square at `v`" is meaningless unless `drawing e` is itself the
  parametrization. `edge_isArcBetween` below recovers the weaker statement.

  Stated orientation-free — `G.IsLink e (drawing e 0) (drawing e 1)` — because `IsLink` is
  symmetric, so pinning `drawing e 0` to a *named* end of a *given* link would force the two
  ends to coincide. -/
  edge_param : ∀ ⦃e⦄, e ∈ E(G) →
    ContinuousOn (drawing e) I ∧ InjOn (drawing e) I ∧ G.IsLink e (drawing e 0) (drawing e 1)

  /-- An edge's arc meets the vertex set only at its own two ends. -/
  vertex_mem_edgeArc : ∀ ⦃e x y v⦄, G.IsLink e x y → v ∈ V(G) → v ∈ edgeArc drawing e →
    v = x ∨ v = y
  /-- Two distinct edges meet only at vertices incident with both. -/
  edge_inter : ∀ ⦃e f : β⦄, e ∈ E(G) → f ∈ E(G) → e ≠ f →
    ∀ ⦃p⦄, p ∈ edgeArc drawing e → p ∈ edgeArc drawing f →
      p ∈ V(G) ∧ G.Inc e p ∧ G.Inc f p

namespace IsDrawing

/-- The point set of an edge is an arc between its two ends — the weaker reading of
`edge_param`, and the one the face theory uses. -/
theorem edge_isArcBetween (h : IsDrawing G drawing) ⦃e x y⦄ (hl : G.IsLink e x y) :
    IsArcBetween (edgeArc drawing e) x y := by
  obtain ⟨hc, hi, hlink⟩ := h.edge_param hl.edge_mem
  have base : IsArcBetween (edgeArc drawing e) (drawing e 0) (drawing e 1) :=
    ⟨drawing e, hc, hi, rfl, rfl, rfl⟩
  rcases hl.eq_and_eq_or_eq_and_eq hlink with ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩
  · exact base
  · exact base.reverse

theorem isArc_edgeArc (h : IsDrawing G drawing) {e : β} (he : e ∈ E(G)) :
    IsArc (edgeArc drawing e) := by
  obtain ⟨x, y, hxy⟩ := G.exists_isLink_of_mem_edgeSet he
  exact (h.edge_isArcBetween hxy).isArc

theorem isCompact_edgeArc (h : IsDrawing G drawing) {e : β} (he : e ∈ E(G)) :
    IsCompact (edgeArc drawing e) := (h.isArc_edgeArc he).isCompact

/-- The blueprint's "distinct edges of a plane graph meet only at shared vertices". -/
theorem arcs_meet_at_vertex (h : IsDrawing G drawing) {e f : β} (he : e ∈ E(G)) (hf : f ∈ E(G))
    (hef : e ≠ f) {p : Plane} (hpe : p ∈ edgeArc drawing e) (hpf : p ∈ edgeArc drawing f) :
    p ∈ V(G) :=
  (h.edge_inter he hf hef hpe hpf).1

/-- Away from the vertices, a point of the drawing lies on exactly one edge. This is the form
the polygonal overlay wants. -/
theorem unique_edge_at (h : IsDrawing G drawing) {e f : β} (he : e ∈ E(G)) (hf : f ∈ E(G))
    {p : Plane} (hpV : p ∉ V(G)) (hpe : p ∈ edgeArc drawing e) (hpf : p ∈ edgeArc drawing f) :
    e = f := by
  by_contra hef
  exact hpV (h.arcs_meet_at_vertex he hf hef hpe hpf)

end IsDrawing

/-! ### What a plane graph occupies -/

/-- The point set of a plane graph: its vertices together with all of its edge arcs. -/
def pointSet (G : Graph Plane β) (drawing : β → ℝ → Plane) : Set Plane :=
  V(G) ∪ ⋃ e ∈ E(G), edgeArc drawing e

theorem vertexSet_subset_pointSet : V(G) ⊆ pointSet G drawing := subset_union_left

theorem edgeArc_subset_pointSet {e : β} (he : e ∈ E(G)) :
    edgeArc drawing e ⊆ pointSet G drawing :=
  subset_union_of_subset_right (subset_biUnion_of_mem he) _

/-- A finite plane graph occupies a compact set: finitely many points and finitely many
compact arcs. -/
theorem IsDrawing.isCompact_pointSet [G.Finite] (h : IsDrawing G drawing) :
    IsCompact (pointSet G drawing) := by
  refine (Graph.finite_vertexSet (G := G)).isCompact.union ?_
  exact (Graph.finite_edgeSet (G := G)).isCompact_biUnion fun e he => h.isCompact_edgeArc he

theorem IsDrawing.isClosed_pointSet [G.Finite] (h : IsDrawing G drawing) :
    IsClosed (pointSet G drawing) := h.isCompact_pointSet.isClosed

/-- The exterior of a plane graph: everything the drawing does not occupy. -/
def exterior (G : Graph Plane β) (drawing : β → ℝ → Plane) : Set Plane :=
  (pointSet G drawing)ᶜ

theorem IsDrawing.isOpen_exterior [G.Finite] (h : IsDrawing G drawing) :
    IsOpen (exterior G drawing) := h.isClosed_pointSet.isOpen_compl

/-- A face of a plane graph, named by a point of the exterior rather than indexed: no face has
to be produced before it can be spoken about. -/
def face (G : Graph Plane β) (drawing : β → ℝ → Plane) (base : Plane) : Set Plane :=
  connectedComponentIn (exterior G drawing) base

theorem face_subset_exterior (G : Graph Plane β) (drawing : β → ℝ → Plane) (base : Plane) :
    face G drawing base ⊆ exterior G drawing :=
  connectedComponentIn_subset _ _

theorem mem_face (h : base ∈ exterior G drawing) : base ∈ face G drawing base :=
  mem_connectedComponentIn h

theorem IsDrawing.isOpen_face [G.Finite] (h : IsDrawing G drawing) (base : Plane) :
    IsOpen (face G drawing base) :=
  Schoenflies.Plane.isOpen_connectedComponentIn h.isOpen_exterior

theorem isConnected_face (h : base ∈ exterior G drawing) :
    IsConnected (face G drawing base) :=
  ⟨⟨base, mem_face h⟩, isPreconnected_connectedComponentIn⟩

/-- Faces partition the exterior: two faces either coincide or are disjoint. -/
theorem face_eq_or_disjoint (b c : Plane) :
    face G drawing b = face G drawing c ∨ Disjoint (face G drawing b) (face G drawing c) := by
  by_cases h : (face G drawing b ∩ face G drawing c).Nonempty
  · obtain ⟨z, hzb, hzc⟩ := h
    left
    rw [face, face, connectedComponentIn_eq hzb, connectedComponentIn_eq hzc]
  · right
    exact Set.disjoint_iff_inter_eq_empty.2 (not_nonempty_iff_eq_empty.1 h)

end Graph


==> anc/P5-kernel-deficit-lean-v6/vendor/schoenflies-lean/Schoenflies/Graph/Ear.lean <==
/-
Copyright (c) 2026 Álvaro Begué. All rights reserved.
Released under Apache 2.0 license as described in the file LICENSE.
Authors: Álvaro Begué
-/
import Schoenflies.Graph.TwoConnected
import Schoenflies.Graph.PathGraph

/-!
# Ears

The ear decomposition: `lem:subdivision-ear-preserve` in both halves, and the step of
`lem:relative-ear` that grows a 2-connected subgraph towards the graph containing it.

## Rerouting is the engine of half (a)

`Graph.Reaches.reroute` says the obvious thing in the one form every consumer wants: if every
edge but `e` survives from `G` into `H`, and whatever `e` joins in `G` is joined in `H` by
other means, then `H` reaches whatever `G` reaches. A walk that took `e` takes the
replacement route instead, and the induction is over the walk.

Its `hends` premise is stated as "**whatever** `e` joins in `G` is joined in `H`", not as "the
two named ends are joined". That is what makes the premise dischargeable in the case where
`e` is not an edge of `G` at all: it is then vacuous. `Graph.Reaches.across_edge_replacement`
is the specialisation the subdivision runs on, and it is where the vacuous case is used — its
`routed` premise carries the three-way choice the blueprint's proof makes in prose:

* reroute along the new path — the deleted vertex is not on it, so the path survives whole;
* reroute around the old graph — the deleted vertex *is* on the path, so the old graph is
  untouched and the replaced edge was not a bridge (`Graph.IsTwoConnected.no_bridge`);
* do not reroute at all — the deleted vertex is an end of the replaced edge, so no surviving
  walk could have taken that edge.

## Half (a) is stated for a path

`Graph.IsTwoConnected.replace_edge_by_path` replaces an edge by a whole path, not by a single
new vertex. Nothing in the argument cares how long the replacement is, and the general form is
what a subdivision needs: subdividing one edge by one vertex is the case where the path has
two edges.

## Half (b) does not need the blueprint's freshness hypothesis

`Graph.IsTwoConnected.ear` attaches an ear, and the blueprint's "whose internal vertices are
new" is **not** assumed — the proof does not use it. What carries the argument is
`Graph.IsPathGraph.reaches_an_end`: whatever vertex is deleted, every remaining vertex of the
path still reaches one of the two ends. The two ends live in a 2-connected graph, at least one
of them survives the deletion, and that survivor is the hub everything routes through.

Half (a) *does* use freshness, and for a real reason: without it the deleted vertex could sit
both on the replacement path and inside the old graph, and then neither of the two routes
between the replaced edge's ends need exist.

## Finding the ear

`Graph.IsTwoConnected.ear_exists` needs neither the components of `G - V(H)` nor a shortest
path, which is what the blueprint's proof reaches for. The ear is *found*: walk out of the
subgraph to a vertex outside it, take the edge where the walk **first** leaves the subgraph
(`Graph.IsWalk.crossing`), and walk back from that edge's outer end to a *different* vertex of
the subgraph inside `G` minus the edge's inner end — a graph that is connected because `G` is
2-connected, and whose walks therefore never touch the inner end. That walk with the crossing
edge in front is a path of `G` between two vertices of the subgraph, and the crossing edge is
one the subgraph did not have.

`Graph.pathGraphOf` turns it into a graph and `Graph.IsTwoConnected.grows_by_ear` glues it on.
Termination — the blueprint's "finiteness terminates the process" — is not here; this is the
single step, and a consumer that counts edges iterates it.

## Looplessness

`Graph.IsTwoConnected.ear_exists` is the one statement here that has to assume the graph has
no loop, and the hypothesis is not bureaucracy: adding a loop to a 2-connected graph leaves it
2-connected, so a 2-connected subgraph missing only a loop grows by no ear at all, and the
conclusion — a path between *distinct* vertices — is false. It is used only in the degenerate
branch where every vertex is already present and the missing object is an edge. A plane
consumer discharges it from its drawing.

## Blueprint

* `Graph.IsTwoConnected.replace_edge_by_path` — `lem:subdivision-ear-preserve` (a), "every
  subdivision of `G` is 2-connected", stated for a replacement path of any length.
* `Graph.IsTwoConnected.ear` — `lem:subdivision-ear-preserve` (b), "if `P` is a path whose
  distinct endpoints lie in `G` … then `G ∪ P` is 2-connected".
* `Graph.IsTwoConnected.ear_exists`, `Graph.IsTwoConnected.grows_by_ear` — the step of
  `lem:relative-ear`, "`G` is obtained from `H` by repeatedly adding paths whose distinct
  endpoints are already present".
* `Graph.Reaches.reroute`, `Graph.Reaches.across_edge_replacement` — the blueprint's "the
  remaining part of the subdivided edge attaches `w` to `u` or `v`" together with "a
  2-connected graph has no bridge", turned into one transfer lemma.
-/

open Set
open scoped Graph

namespace Graph

variable {α β : Type*} {G H K P : Graph α β} {a b c s t u v x y z : α} {e f : β}
  {W D : List β}

/-! ### The union of two subgraphs

`Graph.union` and the two inclusions *into* it live in `Schoenflies/Graph/TwoConnected.lean`;
this is the inclusion *out of* it, which the ear construction needs in order to know that the
enlarged subgraph is still a subgraph. It is general and belongs beside the other two — the
integrator should hoist it. -/

/-! ### Rerouting one edge -/

/-- **One edge swapped for any route between its ends.** If every edge of `G` other than `e`
links the same pair in `H`, and whatever `e` links in `G` is joined in `H` by some other
means, then `H` reaches whatever `G` reaches: a walk that took `e` takes the replacement route
instead.

The premise about `e` is universally quantified over its ends rather than stated for a named
pair, so that it is *vacuous* when `e` is not an edge of `G` — which is the case a vertex
deletion produces, and the reason this is the shape that gets used. -/
theorem Reaches.reroute (hV : V(G) ⊆ V(H))
    (hE : ∀ ⦃g p q⦄, G.IsLink g p q → g ≠ e → H.IsLink g p q)
    (hends : ∀ ⦃p q⦄, G.IsLink e p q → H.Reaches p q)
    (h : G.Reaches s t) : H.Reaches s t := by
  obtain ⟨R, hR⟩ := h
  induction hR with
  | nil hx => exact Reaches.refl (hV hx)
  | @cons p w q g R hl _ ih =>
    -- Either this step took the replaced edge, or it survives verbatim.
    refine Reaches.trans ?_ ih
    by_cases hg : g = e
    · exact hends (hg ▸ hl)
    · exact Reaches.of_isLink (hE hl hg)

/-- **The form a subdivision needs.** A walk of `G - c` transfers to any graph holding the
surviving edges, provided the replaced edge's ends are joined there *or* that edge was
incident to the deleted vertex — in which case no walk of `G - c` could have taken it, and the
`hends` premise of `Graph.Reaches.reroute` is vacuous.

That disjunction is the blueprint's three-way case analysis: route along the replacement,
route around the old graph, or do not route at all. -/
theorem Reaches.across_edge_replacement (hV : V(G.deleteVerts {c}) ⊆ V(H))
    (hl : G.IsLink e u v)
    (hE : ∀ ⦃g p q⦄, (G.deleteVerts {c}).IsLink g p q → g ≠ e → H.IsLink g p q)
    (routed : H.Reaches u v ∨ G.Inc e c)
    (h : (G.deleteVerts {c}).Reaches s t) : H.Reaches s t := by
  refine Reaches.reroute (e := e) hV hE (fun p q hpq ↦ ?_) h
  rw [deleteVerts_isLink] at hpq
  obtain ⟨hpq, hp, hq⟩ := hpq
  have hpc : p ≠ c := fun hh ↦ hp (by simp [hh])
  have hqc : q ≠ c := fun hh ↦ hq (by simp [hh])
  rcases routed with hr | ⟨w, hw⟩
  · -- The ends are joined in `H`; the step ran between them, one way or the other.
    rcases hl.eq_and_eq_or_eq_and_eq hpq with ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩
    exacts [hr, hr.symm]
  · -- The edge met the deleted vertex, so `G - c` does not have it: nothing to prove.
    rcases hw.left_eq_or_eq hpq with hh | hh
    exacts [(hpc hh.symm).elim, (hqc hh.symm).elim]

/-! ### Attaching an ear -/

/-- **`lem:subdivision-ear-preserve` (b): attaching an ear preserves 2-connectivity.** `P` is
a path whose two distinct ends lie in the 2-connected graph `G`; then `G ∪ P` is 2-connected.

The blueprint's hypothesis that the ear's internal vertices are new is **not** needed. Delete
a vertex `c`. One of the ear's two ends survives, and it is the hub: `G - c` is connected and
contains it, and every surviving vertex of the ear reaches one of the two ends inside the ear
(`Graph.IsPathGraph.reaches_an_end`) — an end which, having been reached after the deletion, is
itself not `c`, so it lies in `G - c` too. -/
theorem IsTwoConnected.ear (hG : G.IsTwoConnected) (hcompat : G.Compatible P)
    (hP : P.IsPathGraph u W v) (huv : u ≠ v) (hu : u ∈ V(G)) (hv : v ∈ V(G)) :
    (G.union P).IsTwoConnected where
  hasThreeVertices := hG.hasThreeVertices.mono (left_le_union G P).vertexSet_mono
  connected := hcompat.union_connected hG.connected hP.connected hu hP.source_mem
  deleteVerts_connected := by
    intro c _
    -- One of the ear's two ends survives the deletion; it is the hub.
    obtain ⟨z, hzG, hzc⟩ : ∃ z, z ∈ V(G) ∧ z ≠ c := by
      by_cases hcu : u = c
      · exact ⟨v, hv, fun hh ↦ huv (hcu.trans hh.symm)⟩
      · exact ⟨u, hu, hcu⟩
    have hGle : G.deleteVerts {c} ≤ (G.union P).deleteVerts {c} :=
      deleteVerts_mono (left_le_union G P) _
    have hPle : P.deleteVerts {c} ≤ (G.union P).deleteVerts {c} :=
      deleteVerts_mono hcompat.right_le_union _
    have hGc : (G.deleteVerts {c}).Connected := hG.deleteVerts_connected' c
    -- Every surviving vertex of the graph side reaches the hub inside the graph side.
    have key : ∀ x ∈ V(G), x ≠ c → ((G.union P).deleteVerts {c}).Reaches z x := fun x hx hxc ↦
      (hGc.reaches (mem_deleteVerts_singleton_of_ne hzG hzc)
        (mem_deleteVerts_singleton_of_ne hx hxc)).mono hGle
    refine Connected.of_hub (mem_deleteVerts_singleton_of_ne
      ((left_le_union G P).vertexSet_mono hzG) hzc) fun x hx ↦ ?_
    rw [vertexSet_deleteVerts] at hx
    obtain ⟨hxS, hxc⟩ := hx
    have hxc' : x ≠ c := by simpa using hxc
    rcases (hxS : x ∈ V(G) ∪ V(P)) with hxG | hxP
    · exact key x hxG hxc'
    · -- On the ear, one of the two ends is still reachable, and it survived the deletion.
      rcases hP.reaches_an_end hxP hxc' with hr | hr
      · have hune : u ≠ c := by
          have h₂ := hr.right_mem
          rw [vertexSet_deleteVerts] at h₂
          simpa using h₂.2
        exact (key u hu hune).trans (hr.mono hPle).symm
      · have hvne : v ≠ c := by
          have h₂ := hr.right_mem
          rw [vertexSet_deleteVerts] at h₂
          simpa using h₂.2
        exact (key v hv hvne).trans (hr.mono hPle).symm

/-! ### Replacing an edge by a path -/

/-- **`lem:subdivision-ear-preserve` (a): a subdivision of a 2-connected graph is
2-connected.** Stated for a replacement *path* rather than for a single new vertex, because
nothing in the argument cares how long the replacement is; subdividing one edge by one vertex
is the case where `P` has two edges.

Delete a vertex `c`. One end of the replaced edge survives and is the hub. Everything on the
old side reaches it by `Graph.Reaches.across_edge_replacement`, whose `routed` premise is
discharged by the three-way case analysis: if `c` is an end of the replaced edge there is
nothing to route; if `c` is an old vertex then it is not on the path — this is where the
freshness hypothesis `hnew` is used — and the path itself joins the ends; and if `c` is new
then the old graph is untouched and has no bridge. Everything on the path side reaches an end
of the path, and an end reached after the deletion survived it. -/
theorem IsTwoConnected.replace_edge_by_path (hG : G.IsTwoConnected) (hl : G.IsLink e u v)
    (huv : u ≠ v) (hcompat : (G.deleteEdges {e}).Compatible P) (hP : P.IsPathGraph u W v)
    (hnew : ∀ x ∈ V(P), x ≠ u → x ≠ v → x ∉ V(G)) :
    ((G.deleteEdges {e}).union P).IsTwoConnected := by
  set T := G.deleteEdges {e} with hT
  set S := T.union P with hS
  have hTS : T ≤ S := left_le_union T P
  have hPS : P ≤ S := hcompat.right_le_union
  have hVT : V(T) = V(G) := by rw [hT]; simp
  have hu : u ∈ V(G) := hl.left_mem
  have hv : v ∈ V(G) := hl.right_mem
  -- Every old edge but the replaced one links the same pair in the new graph.
  have hGS : ∀ ⦃g p q⦄, G.IsLink g p q → g ≠ e → S.IsLink g p q := by
    intro g p q hg hge
    refine hTS.isLink_mono (show T.IsLink g p q from ?_)
    rw [hT]
    exact ⟨hg, by simpa using hge⟩
  have hVGS : V(G) ⊆ V(S) := by
    rw [hS, vertexSet_union, hVT]
    exact Set.subset_union_left
  -- The replacement route.
  have hPuv : P.Reaches u v := hP.connected.reaches hP.source_mem hP.target_mem
  refine ⟨hG.hasThreeVertices.mono hVGS, ?_, ?_⟩
  · refine Connected.of_hub (hVGS hu) fun x hx ↦ ?_
    rcases (hx : x ∈ V(T) ∪ V(P)) with hxT | hxP
    · refine Reaches.reroute (e := e) hVGS hGS ?_
        (hG.connected.reaches hu (by rwa [hVT] at hxT))
      intro p q hpq
      rcases hl.eq_and_eq_or_eq_and_eq hpq with ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩
      exacts [hPuv.mono hPS, (hPuv.mono hPS).symm]
    · exact (hP.connected.reaches hP.source_mem hxP).mono hPS
  intro c _
  -- One end of the replaced edge survives; it is the hub.
  obtain ⟨z, hzG, hzc⟩ : ∃ z, z ∈ V(G) ∧ z ≠ c := by
    by_cases hcu : u = c
    · exact ⟨v, hv, fun hh ↦ huv (hcu.trans hh.symm)⟩
    · exact ⟨u, hu, hcu⟩
  have hTle : T.deleteVerts {c} ≤ S.deleteVerts {c} := deleteVerts_mono hTS _
  have hPle : P.deleteVerts {c} ≤ S.deleteVerts {c} := deleteVerts_mono hPS _
  have hGc : (G.deleteVerts {c}).Connected := hG.deleteVerts_connected' c
  -- The replaced edge's ends are still joined, unless the deleted vertex is one of them.
  have routed : (S.deleteVerts {c}).Reaches u v ∨ G.Inc e c := by
    by_cases hcu : c = u
    · exact Or.inr (hcu ▸ hl.inc_left)
    by_cases hcv : c = v
    · exact Or.inr (hcv ▸ hl.inc_right)
    by_cases hcG : c ∈ V(G)
    · -- An old vertex and not an end: the path is untouched, and it joins the ends.
      have hcP : c ∉ V(P) := fun hh ↦ hnew c hh hcu hcv hcG
      have hreach : (P.deleteVerts {c}).Reaches u v := by
        rw [deleteVerts_singleton_eq_self hcP]; exact hPuv
      exact Or.inl (hreach.mono hPle)
    · -- A new vertex: the old graph is untouched, and it has no bridge.
      have hcT : c ∉ V(T) := by rw [hVT]; exact hcG
      have hreach : (T.deleteVerts {c}).Reaches u v := by
        rw [deleteVerts_singleton_eq_self hcT, hT]
        exact hG.no_bridge hl
      exact Or.inl (hreach.mono hTle)
  -- Every surviving old vertex reaches the hub.
  have key : ∀ x ∈ V(G), x ≠ c → (S.deleteVerts {c}).Reaches x z := by
    intro x hx hxc
    refine Reaches.across_edge_replacement (e := e) ?_ hl ?_ routed
      (hGc.reaches (mem_deleteVerts_singleton_of_ne hx hxc)
        (mem_deleteVerts_singleton_of_ne hzG hzc))
    · rw [vertexSet_deleteVerts, vertexSet_deleteVerts]
      exact Set.sdiff_subset_sdiff_left hVGS
    · intro g p q hg hge
      rw [deleteVerts_isLink] at hg ⊢
      exact ⟨hGS hg.1 hge, hg.2.1, hg.2.2⟩
  refine Connected.of_hub (mem_deleteVerts_singleton_of_ne (hVGS hzG) hzc) fun x hx ↦ ?_
  rw [vertexSet_deleteVerts] at hx
  obtain ⟨hxS, hxc⟩ := hx
  have hxc' : x ≠ c := by simpa using hxc
  rcases (hxS : x ∈ V(T) ∪ V(P)) with hxT | hxP
  · exact (key x (by rwa [hVT] at hxT) hxc').symm
  · rcases hP.reaches_an_end hxP hxc' with hr | hr
    · have hune : u ≠ c := by
        have h₂ := hr.right_mem
        rw [vertexSet_deleteVerts] at h₂
        simpa using h₂.2
      exact (key u hu hune).symm.trans (hr.mono hPle).symm
    · have hvne : v ≠ c := by
        have h₂ := hr.right_mem
        rw [vertexSet_deleteVerts] at h₂
        simpa using h₂.2
      exact (key v hv hvne).symm.trans (hr.mono hPle).symm

/-! ### Finding an ear -/

/-- **A 2-connected subgraph that is not all of a 2-connected graph has an ear.** The ear is
found, not chosen: if the subgraph already has every vertex then a missing edge joins two of
them and is an ear by itself; otherwise a walk out of the subgraph crosses its boundary, and
deleting the crossing edge's inner end leaves `G` connected, so the outer end walks back to a
*different* vertex of the subgraph without passing through the first.

The looplessness hypothesis is used only in the first, degenerate branch, and it cannot be
dropped: a 2-connected graph plus a loop is 2-connected, and no ear is missing from it. -/
theorem IsTwoConnected.ear_exists (hG : G.IsTwoConnected) (hK : K.IsTwoConnected) (hKG : K ≤ G)
    (hnl : ∀ ⦃g x⦄, ¬ G.IsLoopAt g x)
    (hproper : (∃ x ∈ V(G), x ∉ V(K)) ∨ (∃ g ∈ E(G), g ∉ E(K))) :
    ∃ a b D g, G.IsPath a D b ∧ a ≠ b ∧ a ∈ V(K) ∧ b ∈ V(K) ∧ g ∈ D ∧ g ∉ E(K) := by
  by_cases hout : ∃ x ∈ V(G), x ∉ V(K)
  · obtain ⟨o, hoG, hoK⟩ := hout
    -- Walk from the subgraph out to `o`; it crosses the boundary along one of its own edges.
    obtain ⟨anchor, hanchor⟩ := hK.connected.nonempty
    obtain ⟨R, hR⟩ := hG.connected.reaches (hKG.vertexSet_mono hanchor) hoG
    obtain ⟨g, hgR, p, q, hlpq, hpK, hqK⟩ := hR.crossing hanchor hoK
    have hpq : p ≠ q := fun hh ↦ hqK (hh ▸ hpK)
    -- The subgraph has a second vertex to come back to.
    obtain ⟨b, hbK, hbp, -⟩ := hK.hasThreeVertices.exists_ne_ne p p
    have hqG : q ∈ V(G) := hlpq.right_mem
    have hbG : b ∈ V(G) := hKG.vertexSet_mono hbK
    -- Deleting the inner end leaves `G` connected, so the outer end walks back to `b`.
    obtain ⟨D, hD⟩ := ((hG.deleteVerts_connected' p).reaches
      (mem_deleteVerts_singleton_of_ne hqG (Ne.symm hpq))
      (mem_deleteVerts_singleton_of_ne hbG hbp)).exists_isPath
    have hfresh : p ∉ G.walkVertices q D := by
      rintro hmem
      rcases mem_walkVertices_iff.1 hmem with rfl | ⟨g', hg', hinc⟩
      · exact hpq rfl
      · exact hD.isWalk.notMem_of_inc_of_deleteVerts hinc hg'
    refine ⟨p, b, g :: D, g, .cons hlpq (hD.mono deleteVerts_le) hfresh, Ne.symm hbp, hpK,
      hbK, List.mem_cons_self, fun hgK ↦ ?_⟩
    -- The crossing edge is not the subgraph's: its outer end would then be a vertex of it.
    exact hqK ((hKG.isLink_iff hgK).2 hlpq).right_mem
  · -- Every vertex is already there, so a missing edge is an ear of length one.
    push Not at hout
    obtain ⟨g, hgG, hgK⟩ := hproper.resolve_left (by rintro ⟨x, hx, hx'⟩; exact hx' (hout x hx))
    obtain ⟨p, q, hpq⟩ := exists_isLink_of_mem_edgeSet hgG
    have hne : p ≠ q := by rintro rfl; exact hnl hpq
    exact ⟨p, q, [g], g, .single hpq hne, hne, hout p hpq.left_mem, hout q hpq.right_mem,
      List.mem_cons_self, hgK⟩

/-- **H5: a 2-connected subgraph of a 2-connected graph grows to it by adding ears.** One
step: the subgraph gains an ear and at least one edge, and is still a 2-connected subgraph of
the big graph. Iterating on the number of missing edges is the caller's business — the
blueprint's "finiteness terminates the process". -/
theorem IsTwoConnected.grows_by_ear (hG : G.IsTwoConnected) (hK : K.IsTwoConnected)
    (hKG : K ≤ G) (hnl : ∀ ⦃g x⦄, ¬ G.IsLoopAt g x)
    (hproper : (∃ x ∈ V(G), x ∉ V(K)) ∨ (∃ g ∈ E(G), g ∉ E(K))) :
    ∃ B : Graph α β, B.IsTwoConnected ∧ K ≤ B ∧ B ≤ G ∧ ∃ g ∈ E(B), g ∉ E(K) := by
  obtain ⟨a, b, D, g, hpath, hab, haK, hbK, hgD, hgK⟩ := hG.ear_exists hK hKG hnl hproper
  -- The path, presented as a graph, is the ear.
  have hearle : G.pathGraphOf a D ≤ G := pathGraphOf_le hpath.isWalk
  have hearP : (G.pathGraphOf a D).IsPathGraph a D b := hpath.isPathGraph_pathGraphOf
  exact ⟨K.union (G.pathGraphOf a D),
    hK.ear (Compatible.of_le_le hKG hearle) hearP hab haK hbK,
    left_le_union _ _, union_le hKG hearle, g,
    Set.mem_union_right _ (hearP.mem_edgeSet hgD), hgK⟩

end Graph


==> anc/P5-kernel-deficit-lean-v6/vendor/schoenflies-lean/Schoenflies/Graph/K33.lean <==
/-
Copyright (c) 2026 Álvaro Begué. All rights reserved.
Released under Apache 2.0 license as described in the file LICENSE.
Authors: Álvaro Begué
-/
import Schoenflies.Graph.CycleJordan
import Schoenflies.Subarc

/-!
# The utility graph `K(3,3)` inside a plane graph

The blueprint's proof of `lem:k33` is four sentences: regard `K(3,3)` as the six-cycle
`x₀y₀x₁y₁x₂y₂x₀` together with the three remaining edges `x₀y₁, x₁y₂, x₂y₀`; the six-cycle is
a Jordan curve; each remaining edge lies wholly on one side of it; two of the three lie on the
same side, and their endpoints alternate on the six-cycle, contrary to
`cor:alternating-crosscuts`.

**Everything in that proof except the last two citations is established here.** What is left is
the polygonal Jordan curve theorem — which supplies "the two sides" — and the alternating
crosscut corollary itself; neither exists yet, so `lem:k33` is not stated. See the note at the
end of this docstring for exactly how the last step will read.

## `K(3,3)` is a configuration, not a graph

There is no `K33 : Graph α β`. A copy of `K(3,3)` inside `G` is `Graph.IsK33Config G x y e`:
six vertices `x 0, x 1, x 2, y 0, y 1, y 2`, all distinct, and nine edge names `e i j` with
`e i j` linking `x i` to `y j`. Nothing says `G` has no other vertex or edge.

This is the shape the theorem is used in — one always *finds* a `K(3,3)` inside a graph one
already has, never constructs the abstract one — and it is also what makes the drawing
hypothesis land correctly: `Graph.IsDrawing G drawing` is a hypothesis about all of `G`, so
taking `G` larger only strengthens it.

Two economies follow from stating the configuration this way. The nine edge names are
automatically distinct (`Graph.IsK33Config.eq_of_e_eq`): an edge has only two ends, so two
names coinciding would force the index pairs to agree. And no looplessness clause is needed:
`x i ≠ y j` is one of the four fields.

## The indexing is arithmetic in `Fin 3`, so that `decide` can do the bookkeeping

The six-cycle uses the edges `e i i` and `e (i+1) i`; the three remaining edges are
`e s (s+1)` for `s : Fin 3`. Every combinatorial side condition below — that a remaining edge
is not a cycle edge, that the two arcs of the cut cycle cover it and meet only at the cut
points — is a statement about index pairs quantified over `Fin 3`, and is discharged by
`decide`. The edges themselves never have to be compared.

The two arcs into which the ends of the remaining edge `e s (s+1)` cut the six-cycle are named
by their index pairs as well (`Graph.arcAPairs`, `Graph.arcBPairs`); `Graph.arcA` and
`Graph.arcB` are the corresponding edge lists, `rfl`-equal to the mapped pair lists so that
both presentations are available with no conversion lemma.

## Blueprint

* `Graph.IsK33Config` — a copy of the utility graph.
* `Graph.IsK33Config.hexagon_isCycleThrough` — §"Plane graphs and the utility graph": "regard
  `K(3,3)` as the six-cycle `x₁y₁x₂y₂x₃y₃x₁` together with the three remaining edges".
* `Graph.IsK33Config.hexagon_isJordanCurve` — `lem:k33`, "the six-cycle is a polygonal Jordan
  curve". Polygonality plays no part; it is needed only where the *polygonal* Jordan curve
  theorem is applied to the result.
* `Graph.IsK33Config.chord_inter_hexSet`, `Graph.IsK33Config.chord_openArc_eq`,
  `Graph.IsK33Config.chord_openArc_subset_connectedComponentIn` — `lem:k33`, "each remaining
  edge lies wholly on one side": a remaining edge meets the six-cycle in exactly its own two
  ends, so its interior is a connected subset of the complement, hence lies in one component.
  This is also the crosscut hypothesis of `thm:polygonal-crosscut` and
  `cor:alternating-crosscuts`.
* `Graph.IsK33Config.exists_two_chords_same_side` — `lem:k33`, "two of the three lie on the
  same side". The two sides arrive as an arbitrary pair of disjoint open sets covering the
  complement, which is the form `thm:polygonal-jordan` will supply them in.
* `Graph.IsK33Config.chords_alternate` — `lem:k33`, "their endpoints alternate on the
  six-cycle", in the form `cor:alternating-crosscuts` consumes: the ends of one remaining edge
  cut the cycle into two arcs meeting only at those ends, and the two ends of another remaining
  edge lie one interior to each. Every pair of remaining edges is of the form `(s, s+1)`, so
  the single index `s` covers all three pairs.
* `Graph.IsK33Config.chords_disjoint` — the disjointness that `cor:alternating-crosscuts`
  contradicts: two remaining edges have four distinct ends, and distinct edges of a plane graph
  meet only at a shared end.

**How `lem:k33` will close.** Given a plane drawing of a graph with a `K(3,3)` configuration,
make it polygonal (`Graph.polygonal_redrawing`, `lem:polygonal-redrawing`); the six-cycle is
then a polygonal Jordan curve, and `thm:polygonal-jordan` gives the two disjoint open sides
that `exists_two_chords_same_side` wants. It returns two remaining edges on the same side;
`chords_alternate` says their ends alternate, so `cor:alternating-crosscuts` makes them meet,
and `chords_disjoint` says they do not.
-/

open Set Schoenflies unitInterval
open scoped Graph

namespace Graph

variable {α β : Type*} {G : Graph α β} {x y : Fin 3 → α} {e : Fin 3 → Fin 3 → β}
variable {i j k l s t : Fin 3} {z : α}

/-- A copy of the utility graph `K(3,3)` inside `G`. -/
structure IsK33Config (G : Graph α β) (x y : Fin 3 → α) (e : Fin 3 → Fin 3 → β) : Prop where
  /-- `e i j` joins the `i`-th vertex of one side to the `j`-th vertex of the other. -/
  isLink : ∀ i j, G.IsLink (e i j) (x i) (y j)
  /-- The three vertices of the first side are distinct. -/
  x_injective : Function.Injective x
  /-- The three vertices of the second side are distinct. -/
  y_injective : Function.Injective y
  /-- The two sides are disjoint. -/
  ne : ∀ i j, x i ≠ y j

namespace IsK33Config

theorem x_ne_x (h : IsK33Config G x y e) (hik : i ≠ k) : x i ≠ x k :=
  fun he ↦ hik (h.x_injective he)

theorem y_ne_y (h : IsK33Config G x y e) (hjl : j ≠ l) : y j ≠ y l :=
  fun he ↦ hjl (h.y_injective he)

theorem x_ne_y (h : IsK33Config G x y e) (i j : Fin 3) : x i ≠ y j := h.ne i j

theorem y_ne_x (h : IsK33Config G x y e) (j i : Fin 3) : y j ≠ x i := (h.ne i j).symm

/-- **The nine edges carry nine different names.** This is not an axiom of the configuration:
an edge has only two ends, so two of the nine names being equal would force the two index
pairs to agree. -/
theorem eq_of_e_eq (h : IsK33Config G x y e) (heq : e i j = e k l) : i = k ∧ j = l := by
  have h' : G.IsLink (e i j) (x k) (y l) := by rw [heq]; exact h.isLink k l
  rcases (h.isLink i j).eq_and_eq_or_eq_and_eq h' with ⟨h1, h2⟩ | ⟨h1, -⟩
  · exact ⟨h.x_injective h1, h.y_injective h2⟩
  · exact absurd h1 (h.ne i l)

theorem e_ne (h : IsK33Config G x y e) (hne : ¬ (i = k ∧ j = l)) : e i j ≠ e k l :=
  fun heq ↦ hne (h.eq_of_e_eq heq)

/-- A vertex on one of the nine edges is one of that edge's two ends. -/
theorem inc_elim (h : IsK33Config G x y e) (hz : G.Inc (e i j) z) : z = x i ∨ z = y j :=
  hz.eq_or_eq_of_isLink (h.isLink i j)

/-- **Freshness, in the form the path constructor asks for.** A vertex which is neither the
source of the rest of the walk nor an end of any of its edges is not among the vertices that
rest visits. -/
theorem notMem_walkVertices (h : IsK33Config G x y e) {W : List β} {w : α} (hzw : z ≠ w)
    (hW : ∀ f ∈ W, ∃ i j, f = e i j ∧ z ≠ x i ∧ z ≠ y j) :
    z ∉ G.walkVertices w W := by
  intro hz
  rcases mem_walkVertices_iff.1 hz with rfl | ⟨f, hf, hinc⟩
  · exact hzw rfl
  obtain ⟨i, j, rfl, hxi, hyj⟩ := hW f hf
  rcases h.inc_elim hinc with hh | hh
  exacts [hxi hh, hyj hh]

end IsK33Config

/-! ### The six-cycle

The blueprint reads `K(3,3)` as the six-cycle `x₀y₀x₁y₁x₂y₂x₀` together with the three
remaining edges. The cycle is presented as `Schoenflies/Graph/Cycle.lean` presents one:
through the edge `e 0 0`, with a detour path running the other way round. -/

/-- The index pairs of the six edges of the six-cycle, in the order the cycle is traversed
starting from `e 0 0`. Kept as index pairs, not as edges, because every question about which
edges the cycle uses is then decidable. -/
def hexPairs : List (Fin 3 × Fin 3) := [(0, 0), (0, 2), (2, 2), (2, 1), (1, 1), (1, 0)]

/-- The five edges of the detour of the six-cycle: the path
`x₀ → y₂ → x₂ → y₁ → x₁ → y₀` that returns to the other end of `e 0 0`. -/
def hexDetour (e : Fin 3 → Fin 3 → β) : List β := [e 0 2, e 2 2, e 2 1, e 1 1, e 1 0]

/-- The six edges of the six-cycle. -/
def hexList (e : Fin 3 → Fin 3 → β) : List β := e 0 0 :: hexDetour e

theorem hexList_eq_map (e : Fin 3 → Fin 3 → β) :
    hexList e = hexPairs.map fun p ↦ e p.1 p.2 := rfl

theorem mem_hexList_iff {f : β} : f ∈ hexList e ↔ ∃ p ∈ hexPairs, f = e p.1 p.2 := by
  rw [hexList_eq_map]
  simp only [List.mem_map, eq_comm]

namespace IsK33Config

/-- The detour of the six-cycle is a path. Each freshness clause says that the vertex a step
departs from is none of the six vertices the rest of the detour meets. -/
theorem hexDetour_isPath (h : IsK33Config G x y e) : G.IsPath (x 0) (hexDetour e) (y 0) := by
  have h5 : G.IsPath (x 1) [e 1 0] (y 0) := .single (h.isLink 1 0) (h.x_ne_y 1 0)
  have h4 : G.IsPath (y 1) [e 1 1, e 1 0] (y 0) := by
    refine .cons (h.isLink 1 1).symm h5 (h.notMem_walkVertices (h.y_ne_x 1 1) ?_)
    rintro f hf
    simp only [List.mem_cons, List.not_mem_nil, or_false] at hf
    rcases hf with rfl
    exact ⟨1, 0, rfl, h.y_ne_x 1 1, h.y_ne_y (by decide)⟩
  have h3 : G.IsPath (x 2) [e 2 1, e 1 1, e 1 0] (y 0) := by
    refine .cons (h.isLink 2 1) h4 (h.notMem_walkVertices (h.x_ne_y 2 1) ?_)
    rintro f hf
    simp only [List.mem_cons, List.not_mem_nil, or_false] at hf
    rcases hf with rfl | rfl
    · exact ⟨1, 1, rfl, h.x_ne_x (by decide), h.x_ne_y 2 1⟩
    · exact ⟨1, 0, rfl, h.x_ne_x (by decide), h.x_ne_y 2 0⟩
  have h2 : G.IsPath (y 2) [e 2 2, e 2 1, e 1 1, e 1 0] (y 0) := by
    refine .cons (h.isLink 2 2).symm h3 (h.notMem_walkVertices (h.y_ne_x 2 2) ?_)
    rintro f hf
    simp only [List.mem_cons, List.not_mem_nil, or_false] at hf
    rcases hf with rfl | rfl | rfl
    · exact ⟨2, 1, rfl, h.y_ne_x 2 2, h.y_ne_y (by decide)⟩
    · exact ⟨1, 1, rfl, h.y_ne_x 2 1, h.y_ne_y (by decide)⟩
    · exact ⟨1, 0, rfl, h.y_ne_x 2 1, h.y_ne_y (by decide)⟩
  refine .cons (h.isLink 0 2) h2 (h.notMem_walkVertices (h.x_ne_y 0 2) ?_)
  rintro f hf
  simp only [List.mem_cons, List.not_mem_nil, or_false] at hf
  rcases hf with rfl | rfl | rfl | rfl
  · exact ⟨2, 2, rfl, h.x_ne_x (by decide), h.x_ne_y 0 2⟩
  · exact ⟨2, 1, rfl, h.x_ne_x (by decide), h.x_ne_y 0 1⟩
  · exact ⟨1, 1, rfl, h.x_ne_x (by decide), h.x_ne_y 0 1⟩
  · exact ⟨1, 0, rfl, h.x_ne_x (by decide), h.x_ne_y 0 0⟩

/-- **The six-cycle is a cycle**, presented through the edge `e 0 0`. -/
theorem hexagon_isCycleThrough (h : IsK33Config G x y e) :
    G.IsCycleThrough (e 0 0) (x 0) (y 0) (hexDetour e) := by
  refine ⟨h.isLink 0 0, h.hexDetour_isPath, ?_⟩
  simp only [hexDetour, List.mem_cons, List.not_mem_nil, or_false, not_or]
  exact ⟨h.e_ne (by decide), h.e_ne (by decide), h.e_ne (by decide), h.e_ne (by decide),
    h.e_ne (by decide)⟩

/-! ### The three remaining edges

`e s (s+1)`, for `s : Fin 3`, are the three edges of `K(3,3)` that the six-cycle leaves out. -/

/-- The three remaining edges are not edges of the six-cycle. -/
theorem chord_notMem_hexList (h : IsK33Config G x y e) (s : Fin 3) : e s (s + 1) ∉ hexList e := by
  intro hmem
  obtain ⟨p, hp, heq⟩ := mem_hexList_iff.1 hmem
  have key : ∀ (s : Fin 3) (p : Fin 3 × Fin 3), p ∈ hexPairs → ¬ (s = p.1 ∧ s + 1 = p.2) := by
    decide
  exact key s p hp (h.eq_of_e_eq heq)

/-- Two distinct remaining edges carry distinct names, and share no end. -/
theorem chord_ne (h : IsK33Config G x y e) (hst : s ≠ t) : e s (s + 1) ≠ e t (t + 1) :=
  h.e_ne (fun hc ↦ hst hc.1)

/-- The edges of the six-cycle are edges of the graph. -/
theorem hexList_edge_mem (h : IsK33Config G x y e) {f : β} (hf : f ∈ hexList e) : f ∈ E(G) := by
  obtain ⟨p, -, rfl⟩ := mem_hexList_iff.1 hf
  exact (h.isLink p.1 p.2).edge_mem

end IsK33Config

theorem mem_hexList (e : Fin 3 → Fin 3 → β) {p : Fin 3 × Fin 3} (hp : p ∈ hexPairs) :
    e p.1 p.2 ∈ hexList e :=
  mem_hexList_iff.2 ⟨p, hp, rfl⟩

/-! ### The six-cycle cut at the ends of one remaining edge

The two ends of the remaining edge `e s (s+1)` are `x s` and `y (s+1)`, and they cut the
six-cycle into two paths: `x s → y s → x (s+1) → y (s+1)` and
`x s → y (s+2) → x (s+2) → y (s+1)`. The other two remaining edges each have one end interior
to the first and one end interior to the second — this is the blueprint's "their endpoints
alternate on the six-cycle". -/

/-- Index pairs of the first of the two paths the ends of `e s (s+1)` cut the six-cycle into. -/
def arcAPairs (s : Fin 3) : List (Fin 3 × Fin 3) := [(s, s), (s + 1, s), (s + 1, s + 1)]

/-- Index pairs of the second of the two paths. -/
def arcBPairs (s : Fin 3) : List (Fin 3 × Fin 3) := [(s, s + 2), (s + 2, s + 2), (s + 2, s + 1)]

/-- The edges of the first path. -/
def arcA (e : Fin 3 → Fin 3 → β) (s : Fin 3) : List β := [e s s, e (s + 1) s, e (s + 1) (s + 1)]

/-- The edges of the second path. -/
def arcB (e : Fin 3 → Fin 3 → β) (s : Fin 3) : List β :=
  [e s (s + 2), e (s + 2) (s + 2), e (s + 2) (s + 1)]

theorem arcA_eq_map (e : Fin 3 → Fin 3 → β) (s : Fin 3) :
    arcA e s = (arcAPairs s).map fun p ↦ e p.1 p.2 := rfl

theorem arcB_eq_map (e : Fin 3 → Fin 3 → β) (s : Fin 3) :
    arcB e s = (arcBPairs s).map fun p ↦ e p.1 p.2 := rfl

namespace IsK33Config

/-- The first of the two paths is a path. -/
theorem arcA_isPath (h : IsK33Config G x y e) (s : Fin 3) :
    G.IsPath (x s) (arcA e s) (y (s + 1)) := by
  have hab : s ≠ s + 1 := by revert s; decide
  have p3 : G.IsPath (x (s + 1)) [e (s + 1) (s + 1)] (y (s + 1)) :=
    .single (h.isLink (s + 1) (s + 1)) (h.x_ne_y _ _)
  have p2 : G.IsPath (y s) [e (s + 1) s, e (s + 1) (s + 1)] (y (s + 1)) := by
    refine .cons (h.isLink (s + 1) s).symm p3 (h.notMem_walkVertices (h.y_ne_x _ _) ?_)
    rintro f hf
    simp only [List.mem_cons, List.not_mem_nil, or_false] at hf
    rcases hf with rfl
    exact ⟨s + 1, s + 1, rfl, h.y_ne_x _ _, h.y_ne_y hab⟩
  refine .cons (h.isLink s s) p2 (h.notMem_walkVertices (h.x_ne_y _ _) ?_)
  rintro f hf
  simp only [List.mem_cons, List.not_mem_nil, or_false] at hf
  rcases hf with rfl | rfl
  · exact ⟨s + 1, s, rfl, h.x_ne_x hab, h.x_ne_y _ _⟩
  · exact ⟨s + 1, s + 1, rfl, h.x_ne_x hab, h.x_ne_y _ _⟩

/-- The second of the two paths is a path. -/
theorem arcB_isPath (h : IsK33Config G x y e) (s : Fin 3) :
    G.IsPath (x s) (arcB e s) (y (s + 1)) := by
  have hac : s ≠ s + 2 := by revert s; decide
  have hcb : s + 2 ≠ s + 1 := by revert s; decide
  have q3 : G.IsPath (x (s + 2)) [e (s + 2) (s + 1)] (y (s + 1)) :=
    .single (h.isLink (s + 2) (s + 1)) (h.x_ne_y _ _)
  have q2 : G.IsPath (y (s + 2)) [e (s + 2) (s + 2), e (s + 2) (s + 1)] (y (s + 1)) := by
    refine .cons (h.isLink (s + 2) (s + 2)).symm q3 (h.notMem_walkVertices (h.y_ne_x _ _) ?_)
    rintro f hf
    simp only [List.mem_cons, List.not_mem_nil, or_false] at hf
    rcases hf with rfl
    exact ⟨s + 2, s + 1, rfl, h.y_ne_x _ _, h.y_ne_y hcb⟩
  refine .cons (h.isLink s (s + 2)) q2 (h.notMem_walkVertices (h.x_ne_y _ _) ?_)
  rintro f hf
  simp only [List.mem_cons, List.not_mem_nil, or_false] at hf
  rcases hf with rfl | rfl
  · exact ⟨s + 2, s + 2, rfl, h.x_ne_x hac, h.x_ne_y _ _⟩
  · exact ⟨s + 2, s + 1, rfl, h.x_ne_x hac, h.x_ne_y _ _⟩

end IsK33Config

end Graph

/-! ## The six-cycle drawn in the plane

Everything from here on is about a *drawing* of the configuration. Nothing in this section
uses more geometry than the three clauses of `Graph.IsDrawing`. -/

namespace Graph

variable {β : Type*} {G : Graph Plane β} {x y : Fin 3 → Plane} {e : Fin 3 → Fin 3 → β}
variable {drawing : β → ℝ → Plane} {s t : Fin 3}

/-- The point set of the six-cycle of a drawn `K(3,3)`. -/
def hexSet (drawing : β → ℝ → Plane) (e : Fin 3 → Fin 3 → β) : Set Plane :=
  edgesCover drawing (hexList e)

theorem mem_edgesCover_map_iff {L : List (Fin 3 × Fin 3)} {p : Plane} :
    p ∈ edgesCover drawing (L.map fun q ↦ e q.1 q.2) ↔
      ∃ q ∈ L, p ∈ edgeArc drawing (e q.1 q.2) := by
  constructor
  · intro hp
    obtain ⟨f, hf, hpf⟩ := mem_edgesCover_iff.1 hp
    obtain ⟨q, hq, rfl⟩ := List.mem_map.1 hf
    exact ⟨q, hq, hpf⟩
  · rintro ⟨q, hq, hpq⟩
    exact mem_edgesCover (List.mem_map_of_mem hq) hpq

theorem mem_hexSet_iff {p : Plane} :
    p ∈ hexSet drawing e ↔ ∃ q ∈ hexPairs, p ∈ edgeArc drawing (e q.1 q.2) := by
  rw [hexSet, hexList_eq_map]; exact mem_edgesCover_map_iff

theorem mem_arcA_iff {p : Plane} :
    p ∈ edgesCover drawing (arcA e s) ↔ ∃ q ∈ arcAPairs s, p ∈ edgeArc drawing (e q.1 q.2) := by
  rw [arcA_eq_map]; exact mem_edgesCover_map_iff

theorem mem_arcB_iff {p : Plane} :
    p ∈ edgesCover drawing (arcB e s) ↔ ∃ q ∈ arcBPairs s, p ∈ edgeArc drawing (e q.1 q.2) := by
  rw [arcB_eq_map]; exact mem_edgesCover_map_iff

namespace IsK33Config

/-- **The six-cycle of a drawn `K(3,3)` is a Jordan curve.** This is the blueprint's "the
six-cycle is a polygonal Jordan curve"; polygonality plays no part in it, and is needed only
where the *polygonal* Jordan curve theorem is applied to the result. -/
theorem hexagon_isJordanCurve (h : IsK33Config G x y e) (hd : IsDrawing G drawing) :
    IsJordanCurve (hexSet drawing e) :=
  hd.cycle_isJordanCurve h.hexagon_isCycleThrough

/-- The `i`-th vertex of the first side lies on the six-cycle. -/
theorem x_mem_hexSet (h : IsK33Config G x y e) (hd : IsDrawing G drawing) (i : Fin 3) :
    x i ∈ hexSet drawing e := by
  have hp : ∀ i : Fin 3, ((i, i) : Fin 3 × Fin 3) ∈ hexPairs := by decide
  exact mem_edgesCover (mem_hexList e (hp i)) (hd.edge_isArcBetween (h.isLink i i)).left_mem

/-- The `j`-th vertex of the second side lies on the six-cycle. -/
theorem y_mem_hexSet (h : IsK33Config G x y e) (hd : IsDrawing G drawing) (j : Fin 3) :
    y j ∈ hexSet drawing e := by
  have hp : ∀ j : Fin 3, ((j, j) : Fin 3 × Fin 3) ∈ hexPairs := by decide
  exact mem_edgesCover (mem_hexList e (hp j)) (hd.edge_isArcBetween (h.isLink j j)).right_mem

/-- **Each of the three remaining edges is a crosscut of the six-cycle**: its arc meets the
cycle in exactly its own two ends. -/
theorem chord_inter_hexSet (h : IsK33Config G x y e) (hd : IsDrawing G drawing) (s : Fin 3) :
    edgeArc drawing (e s (s + 1)) ∩ hexSet drawing e = {x s, y (s + 1)} := by
  refine Set.eq_of_subset_of_subset ?_ ?_
  · rintro p ⟨hpe, hph⟩
    obtain ⟨f, hf, hpf⟩ := mem_edgesCover_iff.1 hph
    have hne : e s (s + 1) ≠ f := fun hc ↦ h.chord_notMem_hexList s (hc ▸ hf)
    obtain ⟨-, hinc, -⟩ :=
      hd.edge_inter (h.isLink s (s + 1)).edge_mem (h.hexList_edge_mem hf) hne hpe hpf
    exact h.inc_elim hinc
  · rintro p (rfl | rfl)
    · exact ⟨(hd.edge_isArcBetween (h.isLink s (s + 1))).left_mem, h.x_mem_hexSet hd s⟩
    · exact ⟨(hd.edge_isArcBetween (h.isLink s (s + 1))).right_mem, h.y_mem_hexSet hd (s + 1)⟩

/-- The interior of a remaining edge, as the blueprint reads it: its arc without its two
ends. -/
theorem chord_openArc_eq (h : IsK33Config G x y e) (hd : IsDrawing G drawing) (s : Fin 3) :
    openArc (drawing (e s (s + 1))) = edgeArc drawing (e s (s + 1)) \ {x s, y (s + 1)} := by
  obtain ⟨-, hi, hlink⟩ := hd.edge_param (h.isLink s (s + 1)).edge_mem
  have hpair : ({drawing (e s (s + 1)) 0, drawing (e s (s + 1)) 1} : Set Plane)
      = {x s, y (s + 1)} := by
    rcases hlink.eq_and_eq_or_eq_and_eq (h.isLink s (s + 1)) with ⟨h1, h2⟩ | ⟨h1, h2⟩
    · rw [h1, h2]
    · rw [h1, h2, Set.pair_comm]
  rw [openArc_eq_diff hi, hpair]
  rfl

/-- **A remaining edge lies wholly off the six-cycle except at its ends.** -/
theorem chord_openArc_subset_compl (h : IsK33Config G x y e) (hd : IsDrawing G drawing)
    (s : Fin 3) : openArc (drawing (e s (s + 1))) ⊆ (hexSet drawing e)ᶜ := by
  rw [h.chord_openArc_eq hd s]
  rintro p ⟨hpe, hpn⟩ hph
  exact hpn ((h.chord_inter_hexSet hd s).subset ⟨hpe, hph⟩)

theorem chord_openArc_isPreconnected (h : IsK33Config G x y e) (hd : IsDrawing G drawing)
    (s : Fin 3) : IsPreconnected (openArc (drawing (e s (s + 1)))) :=
  isPreconnected_Ioo.image _
    ((hd.edge_param (h.isLink s (s + 1)).edge_mem).1.mono Ioo_subset_I)

theorem chord_openArc_nonempty (s : Fin 3) :
    (openArc (drawing (e s (s + 1)))).Nonempty :=
  ⟨drawing (e s (s + 1)) (1 / 2), 1 / 2, by norm_num, rfl⟩

/-- **Each of the three remaining edges lies wholly on one side of the six-cycle**: its
interior, being connected and disjoint from the cycle, lies in a single connected component of
the complement. -/
theorem chord_openArc_subset_connectedComponentIn (h : IsK33Config G x y e)
    (hd : IsDrawing G drawing) (s : Fin 3) {p : Plane}
    (hp : p ∈ openArc (drawing (e s (s + 1)))) :
    openArc (drawing (e s (s + 1))) ⊆ connectedComponentIn (hexSet drawing e)ᶜ p :=
  (h.chord_openArc_isPreconnected hd s).subset_connectedComponentIn hp
    (h.chord_openArc_subset_compl hd s)

/-- **Two distinct remaining edges are disjoint.** Their four ends are distinct, and two
distinct edges of a plane graph meet only at a shared end. -/
theorem chords_disjoint (h : IsK33Config G x y e) (hd : IsDrawing G drawing) (hst : s ≠ t) :
    edgeArc drawing (e s (s + 1)) ∩ edgeArc drawing (e t (t + 1)) = ∅ := by
  refine Set.eq_empty_of_forall_notMem fun p ⟨hps, hpt⟩ ↦ ?_
  obtain ⟨-, hincs, hinct⟩ := hd.edge_inter (h.isLink s (s + 1)).edge_mem
    (h.isLink t (t + 1)).edge_mem (h.chord_ne hst) hps hpt
  have hne1 : s ≠ t := hst
  have hne2 : s + 1 ≠ t + 1 := fun hc ↦ hst (by simpa using hc)
  rcases h.inc_elim hincs with rfl | rfl <;> rcases h.inc_elim hinct with hh | hh
  · exact (h.x_ne_x hne1) hh
  · exact (h.x_ne_y s (t + 1)) hh
  · exact (h.y_ne_x (s + 1) t) hh
  · exact (h.y_ne_y hne2) hh

/-! ### The two arcs the ends of a remaining edge cut the six-cycle into -/

theorem arcA_isArcBetween (h : IsK33Config G x y e) (hd : IsDrawing G drawing) (s : Fin 3) :
    IsArcBetween (edgesCover drawing (arcA e s)) (x s) (y (s + 1)) :=
  hd.path_isArcBetween (h.arcA_isPath s) (by simp [arcA])

theorem arcB_isArcBetween (h : IsK33Config G x y e) (hd : IsDrawing G drawing) (s : Fin 3) :
    IsArcBetween (edgesCover drawing (arcB e s)) (x s) (y (s + 1)) :=
  hd.path_isArcBetween (h.arcB_isPath s) (by simp [arcB])

/-- **The two arcs make up the six-cycle.** -/
theorem arcs_union (s : Fin 3) :
    edgesCover drawing (arcA e s) ∪ edgesCover drawing (arcB e s) = hexSet drawing e := by
  have hA : ∀ s : Fin 3, ∀ q ∈ arcAPairs s, q ∈ hexPairs := by decide
  have hB : ∀ s : Fin 3, ∀ q ∈ arcBPairs s, q ∈ hexPairs := by decide
  have hC : ∀ s : Fin 3, ∀ q ∈ hexPairs, q ∈ arcAPairs s ∨ q ∈ arcBPairs s := by decide
  refine Set.eq_of_subset_of_subset ?_ ?_
  · rintro p (hp | hp)
    · obtain ⟨q, hq, hpq⟩ := mem_arcA_iff.1 hp
      exact mem_hexSet_iff.2 ⟨q, hA s q hq, hpq⟩
    · obtain ⟨q, hq, hpq⟩ := mem_arcB_iff.1 hp
      exact mem_hexSet_iff.2 ⟨q, hB s q hq, hpq⟩
  · intro p hp
    obtain ⟨q, hq, hpq⟩ := mem_hexSet_iff.1 hp
    rcases hC s q hq with hq' | hq'
    exacts [Or.inl (mem_arcA_iff.2 ⟨q, hq', hpq⟩), Or.inr (mem_arcB_iff.2 ⟨q, hq', hpq⟩)]

/-- **The two arcs meet exactly in the two ends of the remaining edge that cuts the cycle.** -/
theorem arcs_inter (h : IsK33Config G x y e) (hd : IsDrawing G drawing) (s : Fin 3) :
    edgesCover drawing (arcA e s) ∩ edgesCover drawing (arcB e s) = {x s, y (s + 1)} := by
  have hne : ∀ s : Fin 3, ∀ q ∈ arcAPairs s, ∀ r ∈ arcBPairs s, ¬ (q.1 = r.1 ∧ q.2 = r.2) := by
    decide
  have h1 : ∀ s : Fin 3, ∀ q ∈ arcAPairs s, ∀ r ∈ arcBPairs s, q.1 = r.1 → q.1 = s := by decide
  have h2 : ∀ s : Fin 3, ∀ q ∈ arcAPairs s, ∀ r ∈ arcBPairs s, q.2 = r.2 → q.2 = s + 1 := by
    decide
  refine Set.eq_of_subset_of_subset ?_ ?_
  · rintro p ⟨hpA, hpB⟩
    obtain ⟨q, hq, hpq⟩ := mem_arcA_iff.1 hpA
    obtain ⟨r, hr, hpr⟩ := mem_arcB_iff.1 hpB
    obtain ⟨-, hincq, hincr⟩ := hd.edge_inter (h.isLink q.1 q.2).edge_mem
      (h.isLink r.1 r.2).edge_mem (h.e_ne (hne s q hq r hr)) hpq hpr
    rcases h.inc_elim hincq with hh | hh <;> rcases h.inc_elim hincr with hh' | hh'
    · exact Or.inl (hh.trans (by rw [h1 s q hq r hr (h.x_injective (hh.symm.trans hh'))]))
    · exact absurd (hh.symm.trans hh') (h.x_ne_y _ _)
    · exact absurd (hh.symm.trans hh') (h.y_ne_x _ _)
    · exact Or.inr (hh.trans (by rw [h2 s q hq r hr (h.y_injective (hh.symm.trans hh'))]))
  · rintro p (rfl | rfl)
    · exact ⟨mem_arcA_iff.2 ⟨(s, s), by simp [arcAPairs],
        (hd.edge_isArcBetween (h.isLink s s)).left_mem⟩,
        mem_arcB_iff.2 ⟨(s, s + 2), by simp [arcBPairs],
          (hd.edge_isArcBetween (h.isLink s (s + 2))).left_mem⟩⟩
    · exact ⟨mem_arcA_iff.2 ⟨(s + 1, s + 1), by simp [arcAPairs],
        (hd.edge_isArcBetween (h.isLink (s + 1) (s + 1))).right_mem⟩,
        mem_arcB_iff.2 ⟨(s + 2, s + 1), by simp [arcBPairs],
          (hd.edge_isArcBetween (h.isLink (s + 2) (s + 1))).right_mem⟩⟩

/-- **The endpoints of two of the three remaining edges alternate on the six-cycle.**

The remaining edge indexed by `s` has ends `x s` and `y (s+1)`; they cut the six-cycle into
two arcs `A` and `B` meeting only in those two points. The remaining edge indexed by `s+1`
has ends `x (s+1)` and `y (s+1+1)`, and this says one of them is interior to `A` and the other
interior to `B`. Since the three remaining edges are indexed by `Fin 3`, every *pair* of them
is of this form, which is what the blueprint's "their endpoints alternate on the six-cycle"
asserts. -/
theorem chords_alternate (h : IsK33Config G x y e) (hd : IsDrawing G drawing) (s : Fin 3) :
    ∃ A B : Set Plane,
      IsArcBetween A (x s) (y (s + 1)) ∧ IsArcBetween B (x s) (y (s + 1)) ∧
        A ∪ B = hexSet drawing e ∧ A ∩ B = {x s, y (s + 1)} ∧
        x (s + 1) ∈ A \ ({x s, y (s + 1)} : Set Plane) ∧
        y (s + 1 + 1) ∈ B \ ({x s, y (s + 1)} : Set Plane) := by
  have hsucc : s + 1 + 1 = s + 2 := by revert s; decide
  have hs1 : s + 1 ≠ s := by revert s; decide
  have hs2 : s + 2 ≠ s + 1 := by revert s; decide
  refine ⟨_, _, h.arcA_isArcBetween hd s, h.arcB_isArcBetween hd s, arcs_union s,
    h.arcs_inter hd s, ⟨?_, ?_⟩, ?_, ?_⟩
  · exact mem_arcA_iff.2 ⟨(s + 1, s), by simp [arcAPairs],
      (hd.edge_isArcBetween (h.isLink (s + 1) s)).left_mem⟩
  · rintro (hc | hc)
    exacts [h.x_ne_x hs1 hc, h.x_ne_y _ _ hc]
  · rw [hsucc]
    exact mem_arcB_iff.2 ⟨(s + 2, s + 2), by simp [arcBPairs],
      (hd.edge_isArcBetween (h.isLink (s + 2) (s + 2))).right_mem⟩
  · rw [hsucc]
    rintro (hc | hc)
    exacts [h.y_ne_x _ _ hc, h.y_ne_y hs2 hc]

/-! ### Two of the three remaining edges lie on the same side -/

/-- A remaining edge lies wholly in one of two disjoint open sets covering the complement of
the six-cycle: its interior is connected and misses the cycle. -/
theorem chord_subset_or (h : IsK33Config G x y e) (hd : IsDrawing G drawing) {U V : Set Plane}
    (hUo : IsOpen U) (hVo : IsOpen V) (hUV : Disjoint U V)
    (hcover : (hexSet drawing e)ᶜ ⊆ U ∪ V) (s : Fin 3) :
    openArc (drawing (e s (s + 1))) ⊆ U ∨ openArc (drawing (e s (s + 1))) ⊆ V := by
  have hsub : openArc (drawing (e s (s + 1))) ⊆ U ∪ V :=
    (h.chord_openArc_subset_compl hd s).trans hcover
  obtain ⟨p, hp⟩ := chord_openArc_nonempty (drawing := drawing) (e := e) s
  rcases hsub hp with hpU | hpV
  · exact Or.inl ((h.chord_openArc_isPreconnected hd s).subset_left_of_subset_union
      hUo hVo hUV hsub ⟨p, hp, hpU⟩)
  · refine Or.inr ((h.chord_openArc_isPreconnected hd s).subset_left_of_subset_union
      hVo hUo hUV.symm (hsub.trans (by rw [Set.union_comm])) ⟨p, hp, hpV⟩)

/-- **Two of the three remaining edges lie on the same side of the six-cycle.** The blueprint's
"two of the three lie on the same side": three edges, two sides. The two sides arrive here as
an arbitrary pair of disjoint open sets covering the complement of the cycle, which is the form
the polygonal Jordan curve theorem supplies them in. -/
theorem exists_two_chords_same_side (h : IsK33Config G x y e) (hd : IsDrawing G drawing)
    {U V : Set Plane} (hUo : IsOpen U) (hVo : IsOpen V) (hUV : Disjoint U V)
    (hcover : (hexSet drawing e)ᶜ ⊆ U ∪ V) :
    ∃ s t : Fin 3, s ≠ t ∧
      ((openArc (drawing (e s (s + 1))) ⊆ U ∧ openArc (drawing (e t (t + 1))) ⊆ U) ∨
        (openArc (drawing (e s (s + 1))) ⊆ V ∧ openArc (drawing (e t (t + 1))) ⊆ V)) := by
  have key := fun s ↦ h.chord_subset_or hd hUo hVo hUV hcover s
  rcases key 0 with h0 | h0 <;> rcases key 1 with h1 | h1 <;> rcases key 2 with h2 | h2
  exacts [⟨0, 1, by decide, Or.inl ⟨h0, h1⟩⟩, ⟨0, 1, by decide, Or.inl ⟨h0, h1⟩⟩,
    ⟨0, 2, by decide, Or.inl ⟨h0, h2⟩⟩, ⟨1, 2, by decide, Or.inr ⟨h1, h2⟩⟩,
    ⟨1, 2, by decide, Or.inl ⟨h1, h2⟩⟩, ⟨0, 2, by decide, Or.inr ⟨h0, h2⟩⟩,
    ⟨0, 1, by decide, Or.inr ⟨h0, h1⟩⟩, ⟨0, 1, by decide, Or.inr ⟨h0, h1⟩⟩]

end IsK33Config

end Graph


==> anc/P5-kernel-deficit-lean-v6/vendor/schoenflies-lean/Schoenflies/Graph/K33Closed.lean <==
/-
Copyright (c) 2026 Álvaro Begué. All rights reserved.
Released under Apache 2.0 license as described in the file LICENSE.
Authors: Álvaro Begué
-/
import Schoenflies.Realization
import Schoenflies.Graph.K33Planar

/-!
# Discharging the realization hypothesis of `lem:k33`

`Schoenflies/Graph/K33Planar.lean` proves the nonplanarity of `K(3,3)` from one assumption,
`Graph.IsHexRealization`: that the six-cycle, the two arcs the chord cuts it into, and the two
closed curves the chord forms with them are all presented by cyclic vertex lists.
`Schoenflies/Realization.lean` now supplies the presentations. This module wires the two
together.

## Blueprint

* `Schoenflies.exists_poly_anchored`, `Schoenflies.IsPolygonal.union`,
  `Graph.IsDrawing.isPolygonal_edgesCover` — §1: a polygonal set is the carrier of a vertex list
  running between any two of its points, so two polygonal sets that meet have a polygonal union,
  and a walk of a polygonal plane graph draws a polygonal set.
* `Schoenflies.ClosedPolygon.reverse` — a closed polygon read backwards.
* `Schoenflies.ClosedPolygon.arc_vertex_eq`, `…arcPieces_eq` — **the decomposition of an arc is
  the arc's own**: two closed polygons that share an arc, starting at the same vertex, run
  through the same vertices along it. This is what makes the three presentations below fit
  together into one crosscut.
* `Schoenflies.exists_closedPolygon_arcs_oriented` — the realization of a splitting with the
  first arc's *direction* fixed as well, so that two realizations of one arc can be compared.
* `Graph.IsK33Config.isPolygonal_hexSet`, `…chord_inter_arcA`, `…chord_inter_arcB` — the three
  curves the crosscut is built from, as polygonal Jordan curves.
* `Graph.IsHexGeneric` — the general-position hypothesis that survives: at each of the two cut
  points, the six-cycle and both spliced curves turn.
* `Graph.IsK33Config.isHexRealization` — `Graph.IsHexRealization`, discharged from it. **This is
  the theorem this module exists for.**
* `Graph.Bendable`, `Graph.IsK33Config.false_of_hexGeneric`, `…not_isDrawing_of_bendable`,
  `Graph.IsArcK33.false_of_bendable`, `Graph.IsK33Subdivision.false_of_bendable`,
  `Graph.k33Graph_not_isDrawing` — `lem:k33` and `cor:k33-subdivision` with `IsHexRealization`
  replaced by `IsHexGeneric`.

## What is still assumed, and why — READ THIS BEFORE USING THE THEOREMS BELOW

**Milestone H8 is not closed here.** `Graph.IsHexRealization` is gone, but a strictly smaller
hypothesis has taken its place, and it is not discharged.

`Schoenflies.ClosedPolygon` forbids a vertex at which the curve runs straight through, and
`Schoenflies.ClosedPolygon.isCornerAt_vertex` says that this is not a defect of the proofs:
*every* vertex of *every* realization is a corner of the curve. A crosscut whose ends are cut
points of `C` therefore forces those ends to be corners — of `C`, and of both curves the
crosscut forms with the two arcs. `Graph.IsHexGeneric` says exactly that and nothing more, and
by the two corner theorems it cannot be weakened while the crosscut is presented as a
`Schoenflies.IsPolygonalCrosscut`.

For a drawn `K(3,3)` it is the statement that at each of the six vertices the three edges leave
along three pairwise non-collinear germs. A polygonal drawing need not have that: two of the
three edges at a vertex may leave along exactly opposite rays, which is perfectly compatible
with the drawing condition. The remaining gap is therefore a *bending* lemma — every polygonal
drawing can be redrawn so that no two edges at a vertex are collinear there — and it is
genuinely about changing the drawing, not about presentations. `Graph.Bendable` is that
statement in the shape the theorems below consume; nothing here proves it.
-/

open Metric Set unitInterval
open scoped Graph

namespace Schoenflies

/-! ## A polygonal set is a vertex list between any two of its points

`Schoenflies.IsPolygonal` is "the carrier of a vertex list", and a vertex list carries a *path*,
so the predicate is not closed under arbitrary finite unions — two disjoint segments are not the
carrier of any one list. It is closed under unions that meet, and the way to see that is to move
the ends of the list: a list can be made to start and end wherever one likes on its own carrier,
by running out and back. -/

/-! ## A closed polygon read backwards

A realization of a splitting names its two arcs *in a direction*, and two realizations of one
arc need not agree on it. Reversing the cyclic order is what reconciles them. -/

namespace ClosedPolygon

variable {m : ℕ}

/-- **The same closed polygon, traversed the other way.** -/
def reverse (P : ClosedPolygon m) : ClosedPolygon m where
  vertex j := P.vertex (-j)
  vertex_inj _ _ h := neg_injective (P.vertex_inj h)
  edges_meet i j hij := by
    have e1 : (-(i + 1) : ZMod (m + 3)) = -i - 1 := by ring
    have e2 : (-(j + 1) : ZMod (m + 3)) = -j - 1 := by ring
    have e3 : (-i - 1 : ZMod (m + 3)) + 1 = -i := by ring
    have e4 : (-j - 1 : ZMod (m + 3)) + 1 = -j := by ring
    have hij' : (-i - 1 : ZMod (m + 3)) ≠ -j - 1 := fun h => hij (by linear_combination -h)
    have h := P.edges_meet (-i - 1) (-j - 1) hij'
    rw [e3, e4] at h
    simp only [e1, e2]
    rw [segment_symm ℝ (P.vertex (-i)) (P.vertex (-i - 1)),
      segment_symm ℝ (P.vertex (-j)) (P.vertex (-j - 1)), Set.pair_comm]
    exact h
  corner i := by
    have e1 : (-(i - 1) : ZMod (m + 3)) = -i + 1 := by ring
    have e2 : (-(i + 1) : ZMod (m + 3)) = -i - 1 := by ring
    simp only [e1, e2]
    rw [Plane.det_comm]
    exact fun h => P.corner (-i) (by linear_combination -h)

@[simp] theorem reverse_vertex (P : ClosedPolygon m) (j : ZMod (m + 3)) :
    P.reverse.vertex j = P.vertex (-j) := rfl

theorem reverse_edge (P : ClosedPolygon m) (j : ZMod (m + 3)) :
    P.reverse.edge j = P.edge (-j - 1) := by
  rw [edge, edge, reverse_vertex, reverse_vertex,
    show (-(j + 1) : ZMod (m + 3)) = -j - 1 by ring,
    show (-j - 1 : ZMod (m + 3)) + 1 = -j by ring]
  exact segment_symm ℝ _ _

@[simp] theorem reverse_carrier (P : ClosedPolygon m) : P.reverse.carrier = P.carrier := by
  ext z
  constructor
  · intro hz
    obtain ⟨i, hi⟩ := Set.mem_iUnion.1 hz
    rw [reverse_edge] at hi
    exact Set.mem_iUnion.2 ⟨_, hi⟩
  · intro hz
    obtain ⟨i, hi⟩ := Set.mem_iUnion.1 hz
    refine Set.mem_iUnion.2 ⟨-i - 1, ?_⟩
    rw [reverse_edge, show (-(-i - 1) - 1 : ZMod (m + 3)) = i by ring]
    exact hi

/-- The `t`-th edge of the reversed arc is the `k - 1 - t`-th of the original: the same edges,
listed backwards. -/
theorem reverse_natCast {n k t : ℕ} (ht : t < k) :
    ((k - t - 1 : ℕ) : ZMod n) + (t : ZMod n) + 1 = (k : ZMod n) := by
  have h : (k - t - 1) + t + 1 = k := by omega
  have hc := congrArg (fun j : ℕ => (j : ZMod n)) h
  push_cast at hc
  linear_combination hc

/-- **Reversing does not move an arc**, it only starts it at the other end. -/
theorem reverse_arc (P : ClosedPolygon m) (a : ZMod (m + 3)) (k : ℕ) :
    P.reverse.arc (-a - (k : ZMod (m + 3))) k = P.arc a k := by
  ext z
  rw [mem_arc_iff, mem_arc_iff]
  constructor
  · rintro ⟨t, ht, hz⟩
    rw [reverse_edge] at hz
    refine ⟨k - t - 1, by omega, ?_⟩
    rw [show a + ((k - t - 1 : ℕ) : ZMod (m + 3))
        = -(-a - (k : ZMod (m + 3)) + (t : ZMod (m + 3))) - 1 by
      linear_combination reverse_natCast (n := m + 3) ht]
    exact hz
  · rintro ⟨t, ht, hz⟩
    refine ⟨k - t - 1, by omega, ?_⟩
    rw [reverse_edge, show -(-a - (k : ZMod (m + 3)) + ((k - t - 1 : ℕ) : ZMod (m + 3))) - 1
        = a + (t : ZMod (m + 3)) by linear_combination -reverse_natCast (n := m + 3) ht]
    exact hz

/-- **Reversing does not change the edge list either**, up to the order and the naming of each
edge's two ends — which is exactly what `Schoenflies.SameEdges` forgives. -/
theorem sameEdges_reverse_arcPieces (P : ClosedPolygon m) (a : ZMod (m + 3)) (k : ℕ) :
    SameEdges (P.reverse.arcPieces (-a - (k : ZMod (m + 3))) k) (P.arcPieces a k) := by
  have key : (P.reverse.arcPieces (-a - (k : ZMod (m + 3))) k).map orientPiece
      = ((P.arcPieces a k).map orientPiece).reverse := by
    rw [arcPieces, arcPieces, List.map_map, List.map_map, ← List.map_reverse,
      List.range_eq_range', List.reverse_range', ← List.range_eq_range', List.map_map]
    refine List.map_congr_left fun t ht => ?_
    have htk : t < k := List.mem_range.1 ht
    have he : (0 + k - 1 - t : ℕ) = k - t - 1 := by omega
    simp only [Function.comp_apply, he, reverse_vertex]
    rw [show -(-a - (k : ZMod (m + 3)) + (t : ZMod (m + 3)))
          = a + ((k - t - 1 : ℕ) : ZMod (m + 3)) + 1 by
        linear_combination -reverse_natCast (n := m + 3) htk,
      show -(-a - (k : ZMod (m + 3)) + (t : ZMod (m + 3)) + 1)
        = a + ((k - t - 1 : ℕ) : ZMod (m + 3)) by
        linear_combination -reverse_natCast (n := m + 3) htk]
    exact orientPiece_swap (_, _)
  rw [SameEdges, key]
  exact List.reverse_perm _

/-! ## The decomposition of an arc is the arc's own

`Graph.IsHexRealization` asks for three closed polygons that agree on the arcs they share. They
are found independently, and nothing so far says they agree — until this: two closed polygons
carrying the same arc, and starting it at the same vertex, run through the same vertices along
it. The proof walks the arc: the first edges of the two are two segments leaving one point along
one ray, so one contains the other, and the shorter one's far end would be a vertex of its own
polygon interior to an edge of the other — which `corner` forbids. -/

/-- A numeral strictly between `0` and the modulus is not `0` in the cyclic index. -/
theorem natCast_ne_zero_of_lt {m t : ℕ} (ht1 : 0 < t) (ht2 : t < m + 3) :
    ((t : ℕ) : ZMod (m + 3)) ≠ 0 := by
  intro h
  have h0 : ((t : ℕ) : ZMod (m + 3)) = ((0 : ℕ) : ZMod (m + 3)) := by simpa using h
  have := natCast_inj (m := m) ht2 (by omega) h0
  omega

/-- **The first vertex of an arc lies on none of its later edges** — a step index below the
modulus reaches neither the edge leaving that vertex nor the one arriving at it. -/
theorem vertex_notMem_edge_natCast (P : ClosedPolygon m) (a : ZMod (m + 3)) {t : ℕ}
    (ht1 : 0 < t) (ht2 : t < m + 2) : P.vertex a ∉ P.edge (a + (t : ZMod (m + 3))) := by
  refine vertex_notMem_edge (fun h => ?_) (fun h => ?_)
  · exact natCast_ne_zero_of_lt (t := t + 1) (m := m) (by omega) (by omega)
      (by push_cast; linear_combination h)
  · exact natCast_ne_zero_of_lt (m := m) ht1 (by omega) (by linear_combination h)

/-- **Around a point that no later edge of the arc reaches, the arc is its first edge alone.** -/
theorem exists_ball_arc_subset_edge (P : ClosedPolygon m) (a : ZMod (m + 3)) (k : ℕ) {w : Plane}
    (hw : ∀ t : ℕ, 0 < t → t < k → w ∉ P.edge (a + (t : ZMod (m + 3)))) :
    ∃ r > 0, ball w r ∩ P.arc a k ⊆ P.edge a := by
  obtain ⟨r, hr, hball⟩ := exists_pos_forall_of_finite
    (S := {t : ℕ | 0 < t ∧ t < k})
    ((Set.finite_Icc 0 k).subset fun t ht => ⟨Nat.zero_le t, ht.2.le⟩)
    (P := fun t ε => ∀ y ∈ ball w ε, y ∉ P.edge (a + (t : ZMod (m + 3))))
    (fun _ _ _ _ hδε hQ y hy => hQ y (ball_subset_ball hδε hy))
    (fun t ht => by
      obtain ⟨ρ, hρ, hsub⟩ := Metric.isOpen_iff.1
        (isCompact_segment _ _).isClosed.isOpen_compl w (hw t ht.1 ht.2)
      exact ⟨ρ, hρ, fun y hy => hsub hy⟩)
  refine ⟨r, hr, ?_⟩
  rintro z ⟨hzb, hzA⟩
  obtain ⟨t, ht, hzt⟩ := mem_arc_iff.1 hzA
  rcases Nat.eq_zero_or_pos t with rfl | htpos
  · simpa using hzt
  · exact absurd hzt (hball t ⟨htpos, ht⟩ z hzb)

/-- Bounds a step along two directions inside one ball. -/
theorem exists_step_lt {ρ : ℝ} (hρ : 0 < ρ) (u v : Plane) :
    ∃ s : ℝ, 0 < s ∧ s ≤ 1 ∧ s * ‖u‖ < ρ ∧ s * ‖v‖ < ρ := by
  refine ⟨min 1 (ρ / (2 * (‖u‖ + ‖v‖ + 1))), lt_min one_pos (by positivity), min_le_left _ _,
    ?_, ?_⟩
  · calc min 1 (ρ / (2 * (‖u‖ + ‖v‖ + 1))) * ‖u‖
        ≤ (ρ / (2 * (‖u‖ + ‖v‖ + 1))) * ‖u‖ :=
          mul_le_mul_of_nonneg_right (min_le_right _ _) (norm_nonneg u)
      _ < ρ := by
          rw [div_mul_eq_mul_div, div_lt_iff₀ (by positivity)]
          nlinarith [norm_nonneg u, norm_nonneg v]
  · calc min 1 (ρ / (2 * (‖u‖ + ‖v‖ + 1))) * ‖v‖
        ≤ (ρ / (2 * (‖u‖ + ‖v‖ + 1))) * ‖v‖ :=
          mul_le_mul_of_nonneg_right (min_le_right _ _) (norm_nonneg v)
      _ < ρ := by
          rw [div_mul_eq_mul_div, div_lt_iff₀ (by positivity)]
          nlinarith [norm_nonneg u, norm_nonneg v]

/-- **Two segments leaving one point and agreeing near it leave along the same ray.** -/
theorem exists_pos_smul_of_ball_subset {v₀ v₁ u₁ : Plane} {r : ℝ} (hr : 0 < r) (hv : v₁ ≠ v₀)
    (hsub : segment ℝ v₀ v₁ ∩ ball v₀ r ⊆ segment ℝ v₀ u₁) :
    ∃ c : ℝ, 0 < c ∧ v₁ - v₀ = c • (u₁ - v₀) := by
  have hdne : v₁ - v₀ ≠ 0 := sub_ne_zero.2 hv
  obtain ⟨t, htpos, htle, ht, -⟩ := exists_step_lt hr (v₁ - v₀) (v₁ - v₀)
  have hzs : v₀ + t • (v₁ - v₀) ∈ segment ℝ v₀ v₁ := by
    rw [segment_eq_image' ℝ v₀ v₁]; exact ⟨t, ⟨htpos.le, htle⟩, rfl⟩
  have hzb : v₀ + t • (v₁ - v₀) ∈ ball v₀ r := by
    rw [mem_ball, dist_eq_norm, add_sub_cancel_left, norm_smul, Real.norm_eq_abs,
      abs_of_pos htpos]
    exact ht
  have hmem := hsub ⟨hzs, hzb⟩
  rw [segment_eq_image' ℝ v₀ u₁] at hmem
  obtain ⟨θ, hθ, hθe⟩ := hmem
  simp only at hθe
  have hkey : t • (v₁ - v₀) = θ • (u₁ - v₀) := by
    linear_combination (norm := module) -hθe
  have hθpos : 0 < θ := by
    rcases lt_or_eq_of_le hθ.1 with h | h
    · exact h
    · exfalso
      rw [← h, zero_smul] at hkey
      exact hdne ((smul_eq_zero.1 hkey).resolve_left htpos.ne')
  refine ⟨θ / t, by positivity, ?_⟩
  have hrw : (θ / t) • (u₁ - v₀) = (1 / t) • (θ • (u₁ - v₀)) := by
    rw [smul_smul]; congr 1; field_simp
  rw [hrw, ← hkey, smul_smul, one_div, inv_mul_cancel₀ htpos.ne', one_smul]

/-- **A vertex of one polygon is never interior to the other's first edge.** Either the shared
arc is that single edge — and then the far end of the edge cannot be strictly inside it — or the
other polygon has two edges at the vertex, both lying near it inside one straight segment, which
is what its `corner` field forbids. -/
theorem notMem_openSegment_first_edge {m m' : ℕ} (P : ClosedPolygon m) (Q : ClosedPolygon m')
    (a : ZMod (m + 3)) (b : ZMod (m' + 3)) {k l : ℕ} (hk1 : 1 ≤ k) (hk2 : k ≤ m + 2)
    (hl1 : 1 ≤ l) (harc : P.arc a k = Q.arc b l) (hstart : P.vertex a = Q.vertex b) :
    Q.vertex (b + 1) ∉ openSegment ℝ (P.vertex a) (P.vertex (a + 1)) := by
  intro hw
  have hedgeP : P.edge a ⊆ P.arc a k := fun z hz =>
    mem_arc_iff.2 ⟨0, by omega, by simpa using hz⟩
  rcases eq_or_lt_of_le hl1 with hl | hl
  · -- `l = 1`: the arc is `Q`'s single edge, which *ends* at the point in question.
    subst hl
    have hQarc : Q.arc b 1 = segment ℝ (P.vertex a) (Q.vertex (b + 1)) := by
      refine Set.Subset.antisymm (fun z hz => ?_) (fun z hz => ?_)
      · obtain ⟨t, ht, hzt⟩ := mem_arc_iff.1 hz
        have ht0 : t = 0 := by omega
        subst ht0
        rw [hstart]
        simpa [edge] using hzt
      · refine mem_arc_iff.2 ⟨0, by omega, ?_⟩
        rw [hstart] at hz
        simpa [edge] using hz
    have hmem : P.vertex (a + 1) ∈ segment ℝ (P.vertex a) (Q.vertex (b + 1)) := by
      rw [← hQarc, ← harc]
      exact hedgeP (right_mem_segment ℝ _ _)
    -- Reading both memberships as parameters: `μ θ = 1` with `θ < 1` and `μ ≤ 1`.
    rw [openSegment_eq_image' ℝ] at hw
    rw [segment_eq_image' ℝ] at hmem
    obtain ⟨θ, hθ, hθe⟩ := hw
    obtain ⟨μ, hμ, hμe⟩ := hmem
    simp only at hθe hμe
    have hne : P.vertex (a + 1) - P.vertex a ≠ 0 := sub_ne_zero.2 (P.vertex_ne a).symm
    have hkey : (1 - μ * θ) • (P.vertex (a + 1) - P.vertex a) = 0 := by
      linear_combination (norm := module) -hμe - μ • hθe
    rcases smul_eq_zero.1 hkey with h | h
    · nlinarith [hθ.1, hθ.2, hμ.1, hμ.2]
    · exact hne h
  · -- `l ≥ 2`: `Q` turns at the point, but near it the arc is one straight segment.
    obtain ⟨ρ, hρ, hball⟩ := P.exists_ball_arc_subset_edge a k (w := Q.vertex (b + 1))
      fun t ht1 ht2 => notMem_edge_of_mem_openSegment
        (fun h => natCast_ne_zero_of_lt (m := m) ht1 (by omega) (by linear_combination h)) hw
    obtain ⟨s, hs0, hs1, hsu, hsv⟩ :=
      exists_step_lt hρ (Q.vertex b - Q.vertex (b + 1)) (Q.vertex (b + 2) - Q.vertex (b + 1))
    have hstep : ∀ y : Plane, s * ‖y - Q.vertex (b + 1)‖ < ρ →
        Q.vertex (b + 1) + s • (y - Q.vertex (b + 1)) ∈ ball (Q.vertex (b + 1)) ρ := by
      intro y hy
      rw [mem_ball, dist_eq_norm, add_sub_cancel_left, norm_smul, Real.norm_eq_abs,
        abs_of_pos hs0]
      exact hy
    have hseg : ∀ y : Plane,
        Q.vertex (b + 1) + s • (y - Q.vertex (b + 1)) ∈ segment ℝ (Q.vertex (b + 1)) y :=
      fun y => by rw [segment_eq_image' ℝ]; exact ⟨s, ⟨hs0.le, hs1⟩, rfl⟩
    have hz₁ : Q.vertex (b + 1) + s • (Q.vertex b - Q.vertex (b + 1)) ∈ P.edge a := by
      refine hball ⟨hstep _ hsu, ?_⟩
      rw [harc]
      refine mem_arc_iff.2 ⟨0, by omega, ?_⟩
      rw [show b + ((0 : ℕ) : ZMod (m' + 3)) = b by simp, edge,
        segment_symm ℝ (Q.vertex b) (Q.vertex (b + 1))]
      exact hseg (Q.vertex b)
    have hz₂ : Q.vertex (b + 1) + s • (Q.vertex (b + 2) - Q.vertex (b + 1)) ∈ P.edge a := by
      refine hball ⟨hstep _ hsv, ?_⟩
      rw [harc]
      refine mem_arc_iff.2 ⟨1, by omega, ?_⟩
      rw [show b + ((1 : ℕ) : ZMod (m' + 3)) = b + 1 by push_cast; ring, edge,
        show b + 1 + 1 = b + 2 by ring]
      exact hseg (Q.vertex (b + 2))
    have hwmem : Q.vertex (b + 1) ∈ P.edge a := openSegment_subset_segment ℝ _ _ hw
    have hdet := det_eq_zero_of_mem_segment hz₁ hz₂ hwmem
    rw [add_sub_cancel_left, add_sub_cancel_left, Plane.det_smul_left, Plane.det_smul_right]
      at hdet
    refine Q.corner (b + 1) ?_
    rw [show b + 1 - 1 = b by ring, show b + 1 + 1 = b + 2 by ring]
    rcases mul_eq_zero.1 hdet with h | h
    · exact absurd h hs0.ne'
    · rcases mul_eq_zero.1 h with h' | h'
      · exact absurd h' hs0.ne'
      · exact h'

/-- Stepping the cyclic index by a positive numeral. -/
theorem natCast_pred_succ {n t : ℕ} (ht : 0 < t) : ((t - 1 : ℕ) : ZMod n) + 1 = (t : ZMod n) := by
  have h : (t - 1) + 1 = t := by omega
  have hc := congrArg (fun j : ℕ => (j : ZMod n)) h
  push_cast at hc
  linear_combination hc

/-- **An arc is its first edge together with the arc that leaves the next vertex.** -/
theorem arc_succ (P : ClosedPolygon m) (a : ZMod (m + 3)) {k : ℕ} (hk : 1 ≤ k) :
    P.arc a k = P.edge a ∪ P.arc (a + 1) (k - 1) := by
  ext z
  rw [mem_arc_iff, Set.mem_union, mem_arc_iff]
  constructor
  · rintro ⟨t, ht, hz⟩
    rcases Nat.eq_zero_or_pos t with rfl | htpos
    · exact Or.inl (by simpa using hz)
    · refine Or.inr ⟨t - 1, by omega, ?_⟩
      rw [show a + 1 + ((t - 1 : ℕ) : ZMod (m + 3)) = a + (t : ZMod (m + 3)) by
        linear_combination natCast_pred_succ (n := m + 3) htpos]
      exact hz
  · rintro (hz | ⟨t, ht, hz⟩)
    · exact ⟨0, by omega, by simpa using hz⟩
    · refine ⟨t + 1, by omega, ?_⟩
      rw [show a + ((t + 1 : ℕ) : ZMod (m + 3)) = a + 1 + (t : ZMod (m + 3)) by push_cast; ring]
      exact hz

/-- **The first edge of an arc meets the rest of it only at the vertex between them.** -/
theorem edge_inter_arc_succ (P : ClosedPolygon m) (a : ZMod (m + 3)) {k : ℕ} (hk : k ≤ m + 2) :
    P.edge a ∩ P.arc (a + 1) (k - 1) ⊆ {P.vertex (a + 1)} := by
  rintro z ⟨hze, hza⟩
  obtain ⟨t, ht, hzt⟩ := mem_arc_iff.1 hza
  rw [show a + 1 + (t : ZMod (m + 3)) = a + ((t + 1 : ℕ) : ZMod (m + 3)) by push_cast; ring] at hzt
  have hne : a ≠ a + ((t + 1 : ℕ) : ZMod (m + 3)) := fun h =>
    natCast_ne_zero_of_lt (m := m) (t := t + 1) (by omega) (by omega) (by linear_combination -h)
  have hmem := P.edges_meet a (a + ((t + 1 : ℕ) : ZMod (m + 3))) hne ⟨hze, hzt⟩
  simp only [Set.mem_insert_iff, Set.mem_singleton_iff] at hmem ⊢
  rcases hmem with rfl | rfl
  · exact absurd hzt (P.vertex_notMem_edge_natCast a (by omega) (by omega))
  · rfl

/-- **A one-edge arc has no second edge.** If the same arc were also presented with two or more
edges, its second edge would lie inside its first, which `edges_meet` forbids. -/
theorem arc_one_ne {m m' : ℕ} (P : ClosedPolygon m) (Q : ClosedPolygon m') (a : ZMod (m + 3))
    (b : ZMod (m' + 3)) {l : ℕ} (hl : 2 ≤ l) (harc : P.arc a 1 = Q.arc b l)
    (hedge : P.edge a = Q.edge b) : False := by
  have hsub : Q.edge (b + 1) ⊆ Q.edge b := by
    intro z hz
    have hzQ : z ∈ Q.arc b l := mem_arc_iff.2 ⟨1, by omega, by
      rw [show b + ((1 : ℕ) : ZMod (m' + 3)) = b + 1 by push_cast; ring]; exact hz⟩
    rw [← harc] at hzQ
    obtain ⟨t, ht, hzt⟩ := mem_arc_iff.1 hzQ
    have ht0 : t = 0 := by omega
    subst ht0
    rw [← hedge]
    simpa using hzt
  obtain ⟨p, hp, hp1, hp2⟩ := PrePolygon.exists_mem_segment_ne (Q.vertex_ne (b + 1))
  have hmem := Q.edges_meet (b + 1) b (succ_ne_self b) ⟨hp, hsub hp⟩
  simp only [Set.mem_insert_iff, Set.mem_singleton_iff] at hmem
  rcases hmem with h | h
  exacts [hp1 h, hp2 h]

/-- **Two closed polygons that carry the same arc, starting it at the same vertex, run through
the same vertices along it** — and in particular use the same number of edges. This is what makes
independent realizations of the six-cycle and of the two spliced curves agree. -/
theorem arc_vertex_eq : ∀ (k : ℕ) {m m' : ℕ} (P : ClosedPolygon m) (Q : ClosedPolygon m')
    (a : ZMod (m + 3)) (b : ZMod (m' + 3)) (l : ℕ), 1 ≤ k → k ≤ m + 2 → 1 ≤ l → l ≤ m' + 2 →
      P.arc a k = Q.arc b l → P.vertex a = Q.vertex b →
      k = l ∧ ∀ t : ℕ, t ≤ k →
        P.vertex (a + (t : ZMod (m + 3))) = Q.vertex (b + (t : ZMod (m' + 3))) := by
  intro k
  induction k using Nat.strong_induction_on with
  | _ k ih =>
    intro m m' P Q a b l hk1 hk2 hl1 hl2 harc hstart
    -- The two first edges leave the common vertex along one ray, and neither may overshoot the
    -- other: the shorter one's far end would be a vertex of its polygon interior to the other's
    -- edge.
    have hA : Q.vertex (b + 1) ∉ openSegment ℝ (P.vertex a) (P.vertex (a + 1)) :=
      notMem_openSegment_first_edge P Q a b hk1 hk2 hl1 harc hstart
    have hB : P.vertex (a + 1) ∉ openSegment ℝ (Q.vertex b) (Q.vertex (b + 1)) :=
      notMem_openSegment_first_edge Q P b a hl1 hl2 hk1 harc.symm hstart.symm
    obtain ⟨rP, hrP, hballP⟩ := P.exists_ball_arc_subset_edge a k (w := P.vertex a)
      fun t ht1 ht2 => P.vertex_notMem_edge_natCast a ht1 (by omega)
    obtain ⟨rQ, hrQ, hballQ⟩ := Q.exists_ball_arc_subset_edge b l (w := Q.vertex b)
      fun t ht1 ht2 => Q.vertex_notMem_edge_natCast b ht1 (by omega)
    have hsub : segment ℝ (P.vertex a) (P.vertex (a + 1)) ∩ ball (P.vertex a) (min rP rQ)
        ⊆ segment ℝ (P.vertex a) (Q.vertex (b + 1)) := by
      rintro z ⟨hzs, hzb⟩
      have hzA : z ∈ P.arc a k := mem_arc_iff.2 ⟨0, by omega, by simpa [edge] using hzs⟩
      have hzQ := hballQ ⟨by rw [← hstart]; exact ball_subset_ball (min_le_right _ _) hzb,
        by rw [← harc]; exact hzA⟩
      rw [edge, ← hstart] at hzQ
      exact hzQ
    obtain ⟨c, hc, hce⟩ :=
      exists_pos_smul_of_ball_subset (lt_min hrP hrQ) (P.vertex_ne a).symm hsub
    have hv1 : P.vertex (a + 1) = Q.vertex (b + 1) := by
      rcases lt_trichotomy c 1 with hlt | heq | hgt
      · refine absurd ?_ hB
        rw [← hstart, openSegment_eq_image' ℝ]
        exact ⟨c, ⟨hc, hlt⟩, by linear_combination (norm := module) -hce⟩
      · rw [heq, one_smul] at hce
        exact sub_left_inj.1 hce
      · have hq : P.vertex a + (1 / c) • (P.vertex (a + 1) - P.vertex a) = Q.vertex (b + 1) := by
          rw [hce, smul_smul, one_div, inv_mul_cancel₀ (by linarith), one_smul, add_sub_cancel]
        refine absurd ?_ hA
        rw [openSegment_eq_image' ℝ]
        exact ⟨1 / c, ⟨by positivity, by rw [div_lt_one (by linarith)]; linarith⟩, hq⟩
    have hedge : P.edge a = Q.edge b := by rw [edge, edge, hstart, hv1]
    rcases Nat.lt_or_ge k 2 with hk | hk
    · -- One edge each: the arc is a single segment.
      have hk' : k = 1 := by omega
      subst hk'
      have hl' : l = 1 := by
        by_contra hcon
        exact arc_one_ne P Q a b (by omega) harc hedge
      subst hl'
      refine ⟨rfl, fun t ht => ?_⟩
      interval_cases t
      · simpa using hstart
      · simpa using hv1
    · -- Both arcs continue: strip the common first edge and recurse.
      have hl' : 2 ≤ l := by
        by_contra hcon
        have hl1' : l = 1 := by omega
        subst hl1'
        exact arc_one_ne Q P b a (by omega) harc.symm hedge.symm
      have hsplitP := P.arc_succ a hk1
      have hsplitQ := Q.arc_succ b hl1
      have hinterP := P.edge_inter_arc_succ a (k := k) hk2
      have hinterQ := Q.edge_inter_arc_succ b (k := l) hl2
      have hmemP : P.vertex (a + 1) ∈ P.arc (a + 1) (k - 1) := P.vertex_mem_arc (a + 1) (by omega)
      have hmemQ : Q.vertex (b + 1) ∈ Q.arc (b + 1) (l - 1) := Q.vertex_mem_arc (b + 1) (by omega)
      have htail : P.arc (a + 1) (k - 1) = Q.arc (b + 1) (l - 1) := by
        refine Set.Subset.antisymm (fun z hz => ?_) (fun z hz => ?_)
        · have hzQ : z ∈ Q.arc b l := by rw [← harc, hsplitP]; exact Or.inr hz
          rw [hsplitQ] at hzQ
          rcases hzQ with hzE | hzR
          · have hzv : z = P.vertex (a + 1) := hinterP ⟨by rw [hedge]; exact hzE, hz⟩
            rw [hzv, hv1]; exact hmemQ
          · exact hzR
        · have hzP : z ∈ P.arc a k := by rw [harc, hsplitQ]; exact Or.inr hz
          rw [hsplitP] at hzP
          rcases hzP with hzE | hzR
          · have hzv : z = Q.vertex (b + 1) := hinterQ ⟨by rw [← hedge]; exact hzE, hz⟩
            rw [hzv, ← hv1]; exact hmemP
          · exact hzR
      obtain ⟨hkl, hvt⟩ := ih (k - 1) (by omega) P Q (a + 1) (b + 1) (l - 1)
        (by omega) (by omega) (by omega) (by omega) htail hv1
      refine ⟨by omega, fun t ht => ?_⟩
      rcases Nat.eq_zero_or_pos t with rfl | htpos
      · simpa using hstart
      · have hstep := hvt (t - 1) (by omega)
        rw [show a + 1 + ((t - 1 : ℕ) : ZMod (m + 3)) = a + (t : ZMod (m + 3)) by
            linear_combination natCast_pred_succ (n := m + 3) htpos,
          show b + 1 + ((t - 1 : ℕ) : ZMod (m' + 3)) = b + (t : ZMod (m' + 3)) by
            linear_combination natCast_pred_succ (n := m' + 3) htpos] at hstep
        exact hstep

/-- **Two closed polygons that carry the same arc, starting it at the same vertex, cut it into
the same edges.** -/
theorem arcPieces_eq {m m' : ℕ} (P : ClosedPolygon m) (Q : ClosedPolygon m') (a : ZMod (m + 3))
    (b : ZMod (m' + 3)) {k l : ℕ} (hk1 : 1 ≤ k) (hk2 : k ≤ m + 2) (hl1 : 1 ≤ l)
    (hl2 : l ≤ m' + 2) (harc : P.arc a k = Q.arc b l) (hstart : P.vertex a = Q.vertex b) :
    P.arcPieces a k = Q.arcPieces b l := by
  obtain ⟨hkl, hv⟩ := arc_vertex_eq k P Q a b l hk1 hk2 hl1 hl2 harc hstart
  subst hkl
  refine List.map_congr_left fun t ht => ?_
  have htk : t < k := List.mem_range.1 ht
  have h1 := hv t htk.le
  have h2 := hv (t + 1) htk
  rw [show a + ((t + 1 : ℕ) : ZMod (m + 3)) = a + (t : ZMod (m + 3)) + 1 by push_cast; ring,
    show b + ((t + 1 : ℕ) : ZMod (m' + 3)) = b + (t : ZMod (m' + 3)) + 1 by push_cast; ring]
    at h2
  rw [h1, h2]

end ClosedPolygon

/-- **The realization of a splitting, with the first arc's direction fixed too.** The two arcs of
`Schoenflies.exists_closedPolygon_arcs_ordered` come out in the order they were given, but the
polygon may traverse them either way; reading it backwards when it does is what pins the first
arc to start at `p`. Two realizations of one arc can then be compared with
`Schoenflies.ClosedPolygon.arcPieces_eq`. -/
theorem exists_closedPolygon_arcs_oriented {C A₁ A₂ : Set Plane} (hJ : IsJordanCurve C)
    (hP : IsPolygonal C) {p q : Plane} (hp : IsCornerAt C p) (hq : IsCornerAt C q) (hpq : p ≠ q)
    (hA1 : IsArcBetween A₁ p q) (hA2 : IsArcBetween A₂ p q) (hunion : A₁ ∪ A₂ = C)
    (hinter : A₁ ∩ A₂ = {p, q}) :
    ∃ (m : ℕ) (P : ClosedPolygon m) (a : ZMod (m + 3)) (k : ℕ), P.carrier = C ∧
      1 ≤ k ∧ k ≤ m + 2 ∧ P.vertex a = p ∧ P.vertex (a + (k : ZMod (m + 3))) = q ∧
      P.arc a k = A₁ ∧ P.arc (a + (k : ZMod (m + 3))) (m + 3 - k) = A₂ := by
  obtain ⟨m, P, a, k, hcar, hpa, hqa, hk1, hk2⟩ :=
    exists_closedPolygon_split hJ hP hp hq hpq
  have hD1 : IsArcBetween (P.arc a k) p q := by
    rw [← hpa, ← hqa]; exact P.isArcBetween_arc a hk1 hk2
  have hD2 : IsArcBetween (P.arc (a + (k : ZMod (m + 3))) (m + 3 - k)) p q := by
    have h := P.isArcBetween_arc (a + (k : ZMod (m + 3))) (k := m + 3 - k) (by omega) (by omega)
    rw [zmod_add_sub_cancel (by omega) a] at h
    rw [← hpa, ← hqa]
    exact h.reverse
  have hDunion : P.arc a k ∪ P.arc (a + (k : ZMod (m + 3))) (m + 3 - k) = C := by
    rw [P.arc_union a (by omega), hcar]
  have hDinter : P.arc a k ∩ P.arc (a + (k : ZMod (m + 3))) (m + 3 - k) = {p, q} := by
    rw [P.arc_inter a hk1 hk2, hpa, hqa]
  rcases two_arcs_unique hunion hinter hDunion hDinter hA1 hA2 hD1 hD2 with ⟨e1, e2⟩ | ⟨e1, e2⟩
  · exact ⟨m, P, a, k, hcar, hk1, hk2, hpa, hqa, e1.symm, e2.symm⟩
  · -- The realization runs the two arcs the other way round: read it backwards.
    have hneg : ((m + 3 - k : ℕ) : ZMod (m + 3)) = -(k : ZMod (m + 3)) := by
      linear_combination zmod_add_sub_cancel (m := m) (k := k) (by omega) 0
    refine ⟨m, P.reverse, -a, m + 3 - k, ?_, by omega, by omega, ?_, ?_, ?_, ?_⟩
    · rw [ClosedPolygon.reverse_carrier]; exact hcar
    · rw [ClosedPolygon.reverse_vertex, neg_neg]; exact hpa
    · rw [ClosedPolygon.reverse_vertex, hneg,
        show -(-a + -(k : ZMod (m + 3))) = a + (k : ZMod (m + 3)) by ring]
      exact hqa
    · have h := P.reverse_arc (a + (k : ZMod (m + 3))) (m + 3 - k)
      rw [hneg, show -(a + (k : ZMod (m + 3))) - -(k : ZMod (m + 3)) = -a by ring] at h
      rw [h]; exact e1.symm
    · have h := P.reverse_arc a k
      rw [show m + 3 - (m + 3 - k) = k by omega, hneg,
        show -a + -(k : ZMod (m + 3)) = -a - (k : ZMod (m + 3)) by ring, h]
      exact e2.symm

end Schoenflies

namespace Graph

open Schoenflies

variable {β : Type*} {G : Graph Plane β} {drawing : β → ℝ → Plane}

/-! ## What the realization needs from the drawing, and nothing else -/

variable {x y : Fin 3 → Plane} {e : Fin 3 → Fin 3 → β} {s : Fin 3}

/-- **General position at the two cut points of the crosscut indexed by `s`.** At each of the two
ends `x s` and `y (s + 1)` of the remaining edge, the six-cycle turns, and so does each of the two
closed curves the remaining edge forms with the two halves of the six-cycle.

This is not a hypothesis chosen for convenience. `Schoenflies.ClosedPolygon.isCornerAt_vertex` and
`Schoenflies.ClosedPolygon.exists_vertex_eq_of_isCornerAt` together say that the vertex set of a
realization *is* the corner set of the curve; a crosscut cutting `C` at these two points forces
them to be vertices of all three closed polygons, hence corners of all three curves. For a drawn
`K(3,3)` it says that at each of the six vertices no two of the three edges leave along one
line. -/
def IsHexGeneric (drawing : β → ℝ → Plane) (e : Fin 3 → Fin 3 → β) (x y : Fin 3 → Plane)
    (s : Fin 3) : Prop :=
  ∀ p ∈ ({x s, y (s + 1)} : Set Plane),
    IsCornerAt (hexSet drawing e) p ∧
    IsCornerAt (edgesCover drawing (arcA e s) ∪ edgeArc drawing (e s (s + 1))) p ∧
    IsCornerAt (edgesCover drawing (arcB e s) ∪ edgeArc drawing (e s (s + 1))) p

namespace IsK33Config

/-- The first half of the six-cycle is polygonal: it is drawn by a path. -/
theorem isPolygonal_arcA (h : IsK33Config G x y e) (hd : IsDrawing G drawing)
    (hpoly : ∀ f ∈ E(G), IsPolygonal (edgeArc drawing f)) (s : Fin 3) :
    IsPolygonal (edgesCover drawing (arcA e s)) :=
  hd.isPolygonal_edgesCover hpoly (h.arcA_isPath s).isWalk (by simp [arcA])

/-- The second half of the six-cycle is polygonal. -/
theorem isPolygonal_arcB (h : IsK33Config G x y e) (hd : IsDrawing G drawing)
    (hpoly : ∀ f ∈ E(G), IsPolygonal (edgeArc drawing f)) (s : Fin 3) :
    IsPolygonal (edgesCover drawing (arcB e s)) :=
  hd.isPolygonal_edgesCover hpoly (h.arcB_isPath s).isWalk (by simp [arcB])

/-- **The six-cycle of a polygonally drawn `K(3,3)` is polygonal**: it is the union of its two
halves, which meet. -/
theorem isPolygonal_hexSet (h : IsK33Config G x y e) (hd : IsDrawing G drawing)
    (hpoly : ∀ f ∈ E(G), IsPolygonal (edgeArc drawing f)) :
    IsPolygonal (hexSet drawing e) := by
  rw [← arcs_union (drawing := drawing) (e := e) 0]
  exact (h.isPolygonal_arcA hd hpoly 0).union (h.isPolygonal_arcB hd hpoly 0)
    ⟨x 0, (h.arcA_isArcBetween hd 0).left_mem, (h.arcB_isArcBetween hd 0).left_mem⟩

/-- A remaining edge meets the first half of the six-cycle exactly in its own two ends. -/
theorem chord_inter_arcA (h : IsK33Config G x y e) (hd : IsDrawing G drawing) (s : Fin 3) :
    edgesCover drawing (arcA e s) ∩ edgeArc drawing (e s (s + 1)) = {x s, y (s + 1)} := by
  refine Set.Subset.antisymm (fun z hz => ?_) ?_
  · have hzhex : z ∈ hexSet drawing e := by
      rw [← arcs_union (drawing := drawing) (e := e) s]; exact Or.inl hz.1
    rw [← h.chord_inter_hexSet hd s]
    exact ⟨hz.2, hzhex⟩
  · rintro z (rfl | rfl)
    exacts [⟨(h.arcA_isArcBetween hd s).left_mem,
      (hd.edge_isArcBetween (h.isLink s (s + 1))).left_mem⟩,
      ⟨(h.arcA_isArcBetween hd s).right_mem,
      (hd.edge_isArcBetween (h.isLink s (s + 1))).right_mem⟩]

/-- A remaining edge meets the second half of the six-cycle exactly in its own two ends. -/
theorem chord_inter_arcB (h : IsK33Config G x y e) (hd : IsDrawing G drawing) (s : Fin 3) :
    edgesCover drawing (arcB e s) ∩ edgeArc drawing (e s (s + 1)) = {x s, y (s + 1)} := by
  refine Set.Subset.antisymm (fun z hz => ?_) ?_
  · have hzhex : z ∈ hexSet drawing e := by
      rw [← arcs_union (drawing := drawing) (e := e) s]; exact Or.inr hz.1
    rw [← h.chord_inter_hexSet hd s]
    exact ⟨hz.2, hzhex⟩
  · rintro z (rfl | rfl)
    exacts [⟨(h.arcB_isArcBetween hd s).left_mem,
      (hd.edge_isArcBetween (h.isLink s (s + 1))).left_mem⟩,
      ⟨(h.arcB_isArcBetween hd s).right_mem,
      (hd.edge_isArcBetween (h.isLink s (s + 1))).right_mem⟩]

/-- **`Graph.IsHexRealization`, discharged.** The six-cycle and the two curves the remaining edge
forms with its halves are three polygonal Jordan curves, so
`Schoenflies.exists_closedPolygon_arcs_oriented` presents each of them as a closed polygon whose
two arcs are the two given halves, both read from `x s` to `y (s+1)`.

The three presentations are found independently, and what makes them fit together is
`Schoenflies.ClosedPolygon.arcPieces_eq`: two closed polygons carrying one arc from one vertex cut
it into the same edges. So the six-cycle's presentation and the first spliced curve's agree on the
first half, the six-cycle's and the second spliced curve's agree on the second half, and the two
spliced curves agree on the remaining edge — the last only after reversing one of them, since a
crosscut is traversed one way in each of the two curves it bounds. -/
theorem isHexRealization (h : IsK33Config G x y e) (hd : IsDrawing G drawing)
    (hpoly : ∀ f ∈ E(G), IsPolygonal (edgeArc drawing f)) (hgen : IsHexGeneric drawing e x y s) :
    IsHexRealization drawing e s := by
  obtain ⟨hcp, hcp1, hcp2⟩ := hgen (x s) (by simp)
  obtain ⟨hcq, hcq1, hcq2⟩ := hgen (y (s + 1)) (by simp)
  have hpq : x s ≠ y (s + 1) := h.x_ne_y s (s + 1)
  have hA1 := h.arcA_isArcBetween hd s
  have hA2 := h.arcB_isArcBetween hd s
  have hCh := hd.edge_isArcBetween (h.isLink s (s + 1))
  have hinterA := h.chord_inter_arcA hd s
  have hinterB := h.chord_inter_arcB hd s
  have hPch : IsPolygonal (edgeArc drawing (e s (s + 1))) :=
    hpoly _ (h.isLink s (s + 1)).edge_mem
  have hP1 : IsPolygonal (edgesCover drawing (arcA e s) ∪ edgeArc drawing (e s (s + 1))) :=
    (h.isPolygonal_arcA hd hpoly s).union hPch ⟨x s, hA1.left_mem, hCh.left_mem⟩
  have hP2 : IsPolygonal (edgesCover drawing (arcB e s) ∪ edgeArc drawing (e s (s + 1))) :=
    (h.isPolygonal_arcB hd hpoly s).union hPch ⟨x s, hA2.left_mem, hCh.left_mem⟩
  have hJ1 : IsJordanCurve (edgesCover drawing (arcA e s) ∪ edgeArc drawing (e s (s + 1))) :=
    IsJordanCurve.of_two_arcs hA1 hCh.reverse fun z hz1 hz2 => by
      have hz : z ∈ ({x s, y (s + 1)} : Set Plane) := hinterA ▸ ⟨hz1, hz2⟩
      simpa using hz
  have hJ2 : IsJordanCurve (edgesCover drawing (arcB e s) ∪ edgeArc drawing (e s (s + 1))) :=
    IsJordanCurve.of_two_arcs hA2 hCh.reverse fun z hz1 hz2 => by
      have hz : z ∈ ({x s, y (s + 1)} : Set Plane) := hinterB ▸ ⟨hz1, hz2⟩
      simpa using hz
  obtain ⟨m, C, a, k, hCcar, hk1, hk2, hCa, hCak, hCarc1, hCarc2⟩ :=
    exists_closedPolygon_arcs_oriented (h.hexagon_isJordanCurve hd)
      (h.isPolygonal_hexSet hd hpoly) hcp hcq hpq hA1 hA2
      (arcs_union (drawing := drawing) (e := e) s) (h.arcs_inter hd s)
  obtain ⟨m₁, J₁, b, l, -, hl1, hl2, hJ1b, hJ1bl, hJ1a1, hJ1a2⟩ :=
    exists_closedPolygon_arcs_oriented hJ1 hP1 hcp1 hcq1 hpq hA1 hCh rfl hinterA
  obtain ⟨m₂, J₂, b₂, l₂, -, hl21, hl22, hJ2b, hJ2bl, hJ2a1, hJ2a2⟩ :=
    exists_closedPolygon_arcs_oriented hJ2 hP2 hcq2 hcp2 hpq.symm hA2.reverse hCh.reverse rfl
      (by rw [hinterB, Set.pair_comm])
  refine ⟨m, m₁, m₂, C, J₁, J₂, J₁.arcPieces (b + (l : ZMod (m₁ + 3))) (m₁ + 3 - l), a, k,
    by omega, hCcar, hCarc1, hCarc2, hJ1a2, ?_, ?_⟩
  · -- The first curve: the first half of the six-cycle, then the remaining edge.
    have hpieces : C.arcPieces a k = J₁.arcPieces b l :=
      ClosedPolygon.arcPieces_eq C J₁ a b hk1 hk2 hl1 hl2 (hCarc1.trans hJ1a1.symm)
        (hCa.trans hJ1b.symm)
    rw [hpieces]
    exact ClosedPolygon.sameEdges_arcPieces_split J₁ b (by omega)
  · -- The second curve: the second half, then the remaining edge — traversed the other way.
    have hpieces : C.arcPieces (a + (k : ZMod (m + 3))) (m + 3 - k) = J₂.arcPieces b₂ l₂ :=
      ClosedPolygon.arcPieces_eq C J₂ _ b₂ (by omega) (by omega) hl21 hl22
        (hCarc2.trans hJ2a1.symm) (hCak.trans hJ2b.symm)
    have hrev := J₂.reverse_arc (b₂ + (l₂ : ZMod (m₂ + 3))) (m₂ + 3 - l₂)
    have hstart2 : J₂.reverse.vertex (-(b₂ + (l₂ : ZMod (m₂ + 3)))
        - ((m₂ + 3 - l₂ : ℕ) : ZMod (m₂ + 3))) = y (s + 1) := by
      rw [ClosedPolygon.reverse_vertex,
        show -(-(b₂ + (l₂ : ZMod (m₂ + 3))) - ((m₂ + 3 - l₂ : ℕ) : ZMod (m₂ + 3)))
          = b₂ + (l₂ : ZMod (m₂ + 3)) + ((m₂ + 3 - l₂ : ℕ) : ZMod (m₂ + 3)) by ring,
        zmod_add_sub_cancel (by omega) b₂]
      exact hJ2b
    have hKeq : J₂.reverse.arcPieces (-(b₂ + (l₂ : ZMod (m₂ + 3)))
          - ((m₂ + 3 - l₂ : ℕ) : ZMod (m₂ + 3))) (m₂ + 3 - l₂)
        = J₁.arcPieces (b + (l : ZMod (m₁ + 3))) (m₁ + 3 - l) :=
      ClosedPolygon.arcPieces_eq J₂.reverse J₁ _ _ (by omega) (by omega) (by omega) (by omega)
        (by rw [hrev, hJ2a2, hJ1a2]) (by rw [hstart2, hJ1bl])
    have hKsame : SameEdges (J₂.arcPieces (b₂ + (l₂ : ZMod (m₂ + 3))) (m₂ + 3 - l₂))
        (J₁.arcPieces (b + (l : ZMod (m₁ + 3))) (m₁ + 3 - l)) := by
      rw [← hKeq]
      exact (J₂.sameEdges_reverse_arcPieces (b₂ + (l₂ : ZMod (m₂ + 3))) (m₂ + 3 - l₂)).symm
    refine (ClosedPolygon.sameEdges_arcPieces_split (k := l₂) J₂ b₂ (by omega)).trans ?_
    rw [← hpieces]
    exact SameEdges.append (SameEdges.refl _) hKsame

/-! ### `lem:k33` and `cor:k33-subdivision`, with the realization gone

What is left as a hypothesis is a *bending* step, and only that: every polygonal drawing can be
redrawn so that no two edges at a vertex leave it along one line. -/

/-- **`lem:k33` for a polygonal drawing in general position.** -/
theorem false_of_hexGeneric (h : IsK33Config G x y e) (hd : IsDrawing G drawing)
    (hpoly : ∀ f ∈ E(G), IsPolygonal (edgeArc drawing f))
    (hgen : ∀ s : Fin 3, IsHexGeneric drawing e x y s) : False :=
  h.false_of_hexRealizations hd fun s => h.isHexRealization hd hpoly (hgen s)

/-- **Lemma 3.10 (nonplanarity of `K(3,3)`), with only the bending step assumed.** A graph
carrying a copy of `K(3,3)` has no plane drawing, provided a polygonal drawing can be bent into
general position at the six vertices. -/
theorem not_isDrawing_of_bendable [G.Finite] (h : IsK33Config G x y e)
    (hbend : ∀ dr : β → ℝ → Plane, IsDrawing G dr → (∀ f ∈ E(G), IsPolygonal (edgeArc dr f)) →
      ∃ dr' : β → ℝ → Plane, IsDrawing G dr' ∧ (∀ f ∈ E(G), IsPolygonal (edgeArc dr' f)) ∧
        ∀ s : Fin 3, IsHexGeneric dr' e x y s) :
    ¬ ∃ dr : β → ℝ → Plane, IsDrawing G dr := by
  rintro ⟨dr, hdr⟩
  obtain ⟨dr', hdr', hpoly'⟩ := polygonal_redrawing G dr hdr
  obtain ⟨dr'', hdr'', hpoly'', hgen⟩ := hbend dr' hdr' hpoly'
  exact h.false_of_hexGeneric hdr'' hpoly'' hgen

end IsK33Config

/-- **The bending step**, for the abstract `K(3,3)` on six named points of the plane: every
polygonal drawing of it can be redrawn, polygonally, so that at each of the six vertices no two
of the three edges leave along one line. This is the one thing left unproved; see "What is still
assumed" in the module docstring. -/
abbrev Bendable (x y : Fin 3 → Plane) : Prop :=
  ∀ dr : Fin 3 × Fin 3 → ℝ → Plane, IsDrawing (k33Graph x y) dr →
    (∀ f ∈ E(k33Graph x y), IsPolygonal (edgeArc dr f)) →
    ∃ dr' : Fin 3 × Fin 3 → ℝ → Plane, IsDrawing (k33Graph x y) dr' ∧
      (∀ f ∈ E(k33Graph x y), IsPolygonal (edgeArc dr' f)) ∧
      ∀ s : Fin 3, IsHexGeneric dr' (fun i j => (i, j)) x y s

/-- **`lem:k33` for nine arcs**: no nine arcs in the plane meet only where a `K(3,3)` forces them
to, assuming `Graph.Bendable`. -/
theorem IsArcK33.false_of_bendable {P : Fin 3 → Fin 3 → Set Plane} (h : IsArcK33 x y P)
    (hbend : Bendable x y) : False :=
  h.isK33Config.not_isDrawing_of_bendable hbend ⟨h.arcDrawing, h.isDrawing⟩

/-- **Corollary 3.11 (subdivisions of `K(3,3)`).** No subdivision of `K(3,3)` has a plane
drawing, assuming `Graph.Bendable`, and only for the *contracted* graph `k33Graph x y`,
whose nine edges are the branch paths. -/
theorem IsK33Subdivision.false_of_bendable {H : Graph Plane β} {W : Fin 3 → Fin 3 → List β}
    (hd : IsDrawing H drawing) (h : IsK33Subdivision H x y W) (hbend : Bendable x y) : False :=
  (h.isArcK33 hd).false_of_bendable hbend

/-- **The headline: `K(3,3)` has no plane drawing.** Stated for the concrete graph
`Graph.k33Graph x y`, whose nine edges are the index pairs. Assuming `Graph.Bendable`, the
one hypothesis this module leaves standing. -/
theorem k33Graph_not_isDrawing (x y : Fin 3 → Plane) (hx : Function.Injective x)
    (hy : Function.Injective y) (hxy : ∀ i j, x i ≠ y j) (hbend : Bendable x y) :
    ¬ ∃ dr : Fin 3 × Fin 3 → ℝ → Plane, IsDrawing (k33Graph x y) dr :=
  IsK33Config.not_isDrawing_of_bendable
    ⟨k33Graph_isLink x y, hx, hy, hxy⟩ hbend

end Graph


==> anc/P5-kernel-deficit-lean-v6/vendor/schoenflies-lean/Schoenflies/Graph/K33Land.lean <==
/-
Copyright (c) 2026 Álvaro Begué. All rights reserved.
Released under Apache 2.0 license as described in the file LICENSE.
Authors: Álvaro Begué
-/
import Schoenflies.PrePolygonArc
import Schoenflies.Graph.K33Closed

/-!
# `lem:k33` and `cor:k33-subdivision`, with nothing assumed

`Schoenflies/Graph/K33Planar.lean` proves the nonplanarity of `K(3,3)` from
`Graph.IsHexRealization`; `Schoenflies/Graph/K33Closed.lean` reduces that to `Graph.Bendable` —
"every polygonal drawing can be redrawn so that no two edges leave a vertex along one line". This
module removes the hypothesis altogether. Nothing is bent.

## Where the hypothesis came from, and why it is not needed

`Schoenflies.ClosedPolygon` carries a `corner` field, and
`Schoenflies.ClosedPolygon.isCornerAt_vertex` shows the field is not slack: *every* vertex of
*every* `ClosedPolygon` presentation is a point at which the curve turns. So a crosscut interface
phrased with `ClosedPolygon`s — `Schoenflies.IsPolygonalCrosscut`, and hence
`Schoenflies.alternating_crosscuts` — can only cut the curve at corners, and a drawn `K(3,3)` puts
its branch points wherever it likes.

The blueprint's `cor:alternating-crosscuts` has no such condition: it is stated for a set-level
simple closed polygonal curve and simple polygonal arcs with endpoints anywhere on it. The fix is
to state the crosscut for `Schoenflies.PrePolygon` — `ClosedPolygon` without `corner` — whose
vertices may sit anywhere on the curve. `Schoenflies/PrePolygonSep.lean` already supplies the two
things Theorem 2.8 asks of such a curve: that its carrier separates the plane, and the two values
of the crossing parity. Everything else in the chain is about *edge lists*, and edge lists do not
know about corners.

## The one construction this needed

Three closed polygons enter Theorem 2.8 — the curve `C` and the two curves `Jᵢ` the crosscut
forms with the two arcs — and their **edge lists** must agree: `SameEdges Jᵢ.pieces (Aᵢ ++ K)`.
`Schoenflies/Graph/K33Closed.lean` found three realizations independently and matched them with
`Schoenflies.ClosedPolygon.arcPieces_eq`, whose proof is exactly where `corner` was consumed. For
`PrePolygon` no such matching theorem can exist: two presentations of one arc need not agree.

So the two spliced curves are not found — they are *built*. `Schoenflies.PrePolygon.exists_splice`
lays two chains with common ends end to end and returns a `PrePolygon` whose edge list is their
concatenation, so the three lists agree by construction and nothing has to be matched. The chains
themselves come from `Schoenflies.exists_prePolygon_arcs_oriented`, which needs
`Schoenflies.PrePolygon.insertLast` of `Schoenflies/PrePolygonArc.lean`: a point of the curve that
is not yet a vertex is interior to an edge, and an edge may be cut. That is the inverse of
`Schoenflies.PrePolygon.deleteLast`, and it is what makes "a `PrePolygon` may be presented with
vertices at any prescribed finite set of points of its carrier" a theorem
(`Schoenflies.PrePolygon.exists_prePolygon_vertices`).

## What this module rests on

The `Schoenflies.PrePolygon` arc apparatus — `chain`, `arcPieces`, `arc`, `arc_inter`,
`isArcBetween_arc`, `parity_splitting`, `parity_ne_iff_mem_farRegion`, `insertLast`,
`exists_prePolygon_vertices`, `Schoenflies.exists_prePolygon_split` and the segment-cutting
lemmas — is in `Schoenflies/PrePolygonArc.lean`, shared with `Schoenflies/FaceCyclesLand.lean`.
Only what is peculiar to the crosscut wiring is left here.

## Blueprint

* `Schoenflies.PrePolygon.exists_splice` — two arcs with common ends, laid end to end.
* `Schoenflies.PrePolygon.reverse`, `…reverse_arc`, `…sameEdges_reverse_arcPieces` — the polygon
  traversed the other way, which is what pins the direction of a prescribed arc.
* `Schoenflies.exists_prePolygon_arcs`, `…exists_prePolygon_arcs_oriented` — §1, the realization
  theorem **with the cut points anywhere on the curve**, tracking a prescribed splitting.
  Compare `Schoenflies.exists_closedPolygon_arcs`, which requires the cut points to be corners.
* `Schoenflies.IsPrePolygonalCrosscut` and its API up to
  `…alternating_inter_nonempty_of_same_side` — `thm:polygonal-crosscut` and
  `cor:alternating-crosscuts` in the blueprint's own generality: the split points need not be
  corners.
* `Graph.IsPreHexCrosscut`, `Graph.IsK33Config.isPreHexCrosscut` — the six-cycle of a polygonally
  drawn `K(3,3)`, cut at the two ends of one remaining edge, as such a crosscut. **This is what
  `Graph.IsHexRealization` was assuming, and it is proved here.**
* `Graph.IsK33Config.false_of_isPreHexCrosscut`, `…false_of_polygonal`,
  `Graph.IsK33Config.not_exists_isDrawing` — `lem:k33`.
* `Graph.IsArcK33.elim`, `Graph.IsK33Subdivision.elim` — `cor:k33-subdivision`.
* `Graph.k33Graph_not_exists_isDrawing` — `lem:k33` for the concrete graph.

## A note on names, for the integrator

The direct statements use eliminator-style names because the realization-parametric lemmas are
still in the import closure:

| realization-parametric lemma                      | direct theorem                             |
|---------------------------------------------------|--------------------------------------------|
| `Graph.IsK33Config.not_isDrawing` (K33Planar)      | `Graph.IsK33Config.not_exists_isDrawing`   |
| `Graph.IsK33Config.not_isDrawing_of_bendable`      | `Graph.IsK33Config.not_exists_isDrawing`   |
| `Graph.IsArcK33.false_of_realization`/`_bendable`  | `Graph.IsArcK33.elim`                      |
| `Graph.IsK33Subdivision.false_of_realization`/`…`  | `Graph.IsK33Subdivision.elim`              |
| `Graph.k33Graph_not_isDrawing`                     | `Graph.k33Graph_not_exists_isDrawing`      |

With this module in place `Graph.IsHexRealization`, `Graph.IsHexCrosscut`, `Graph.IsHexGeneric`
and `Graph.Bendable` have no consumers left.
-/

open Bornology Metric Set unitInterval
open scoped Graph

namespace Schoenflies

open Plane

namespace PrePolygon

/-! ## Splicing two chains into a closed polygon

The crosscut of Theorem 2.8 asks for three closed polygons whose *edge lists* fit together, and
independent realizations of three curves do not. The way out is to realize only the curve `C`,
and to build the two spliced curves out of one arc of `C` and one presentation of the crosscut —
so that the three edge lists agree by construction. This is that construction: two chains with
the same pair of ends, meeting only there, laid end to end. -/

/-- **Two arcs with common ends splice into a closed polygon whose edge list is their
concatenation.** `P.arcPieces a k` runs from `p` to `q` and `P'.arcPieces b l` runs from `q` back
to `p`; the two meet only at `p` and `q`. -/
theorem exists_splice {m m' : ℕ} (P : PrePolygon m) (P' : PrePolygon m')
    {a : ZMod (m + 3)} {k : ℕ} {b : ZMod (m' + 3)} {l : ℕ}
    (hk1 : 1 ≤ k) (hk2 : k ≤ m + 2) (hl1 : 1 ≤ l) (hl2 : l ≤ m' + 2)
    (hstart : P'.vertex b = P.vertex (a + (k : ZMod (m + 3))))
    (hend : P'.vertex (b + (l : ZMod (m' + 3))) = P.vertex a)
    (hinter : P.arc a k ∩ P'.arc b l = {P.vertex a, P.vertex (a + (k : ZMod (m + 3)))}) :
    ∃ (n : ℕ) (Q : PrePolygon n), Q.pieces = P.arcPieces a k ++ P'.arcPieces b l := by
  -- The two chains cannot both be a single edge: they would be the same segment.
  have hthree : 3 ≤ k + l := by
    by_contra hcon
    obtain rfl : k = 1 := by omega
    obtain rfl : l = 1 := by omega
    rw [Nat.cast_one] at hstart hinter
    rw [Nat.cast_one] at hend
    have hseg : P'.edge b = P.edge a := by
      rw [edge, edge, hstart, hend, segment_symm]
    rw [P.arc_one a, P'.arc_one b, hseg, Set.inter_self] at hinter
    obtain ⟨z, hz, hz1, hz2⟩ := exists_mem_segment_ne (vertex_ne_succ (P := P) a)
    rcases hinter.subset hz with h | h
    exacts [hz1 h, hz2 h]
  obtain ⟨n, hn⟩ : ∃ n, k + l = n + 3 := ⟨k + l - 3, by omega⟩
  -- Pieces of one arc lie in that arc; that is all the intersection hypothesis is used through.
  have hPedge : ∀ t : ℕ, t < k → P.edge (a + (t : ZMod (m + 3))) ⊆ P.arc a k :=
    fun t ht z hz => mem_arc_iff.2 ⟨t, ht, hz⟩
  have hP'edge : ∀ t : ℕ, t < l → P'.edge (b + (t : ZMod (m' + 3))) ⊆ P'.arc b l :=
    fun t ht z hz => mem_arc_iff.2 ⟨t, ht, hz⟩
  have hcross : ∀ s : ℕ, s < k → ∀ t : ℕ, t < l →
      P.edge (a + (s : ZMod (m + 3))) ∩ P'.edge (b + (t : ZMod (m' + 3)))
        ⊆ ({P.vertex a, P.vertex (a + (k : ZMod (m + 3)))} : Set Plane) := by
    intro s hs t ht z hz
    rw [← hinter]
    exact ⟨hPedge s hs hz.1, hP'edge t ht hz.2⟩
  -- The spliced vertex list.
  set w : ZMod (n + 3) → Plane := fun j =>
    if j.val < k then P.vertex (a + ((j.val : ℕ) : ZMod (m + 3)))
    else P'.vertex (b + ((j.val - k : ℕ) : ZMod (m' + 3))) with hwdef
  have hbound : ∀ j : ZMod (n + 3), j.val < k + l := fun j => by
    have := ZMod.val_lt j; omega
  have hw_lt : ∀ j : ZMod (n + 3), j.val < k →
      w j = P.vertex (a + ((j.val : ℕ) : ZMod (m + 3))) := fun j hj => by
    rw [hwdef]; exact if_pos hj
  have hw_ge : ∀ j : ZMod (n + 3), ¬ j.val < k →
      w j = P'.vertex (b + ((j.val - k : ℕ) : ZMod (m' + 3))) := fun j hj => by
    rw [hwdef]; exact if_neg hj
  have hsucc_lt : ∀ j : ZMod (n + 3), j.val < k →
      w (j + 1) = P.vertex (a + ((j.val : ℕ) : ZMod (m + 3)) + 1) := by
    intro j hj
    have hval : (j + 1).val = j.val + 1 := val_succ_of_lt (m := n) (by omega)
    by_cases hlt : j.val + 1 < k
    · rw [hw_lt (j + 1) (by omega), hval]
      congr 1
      push_cast
      ring
    · have hk' : j.val + 1 = k := by omega
      rw [hw_ge (j + 1) (by omega), hval, hk', Nat.sub_self, Nat.cast_zero, add_zero, hstart]
      congr 1
      rw [← hk']
      push_cast
      ring
  have hsucc_ge : ∀ j : ZMod (n + 3), ¬ j.val < k →
      w (j + 1) = P'.vertex (b + ((j.val - k : ℕ) : ZMod (m' + 3)) + 1) := by
    intro j hj
    have hjb := hbound j
    by_cases hlt : j.val + 1 < n + 3
    · have hval : (j + 1).val = j.val + 1 := val_succ_of_lt (m := n) (by omega)
      rw [hw_ge (j + 1) (by omega), hval]
      congr 1
      rw [show j.val + 1 - k = (j.val - k) + 1 by omega]
      push_cast
      ring
    · have hval : (j + 1).val = 0 := val_succ_last (m := n) (by omega)
      rw [hw_lt (j + 1) (by omega), hval, Nat.cast_zero, add_zero, ← hend]
      congr 1
      have hc : ((l - 1 : ℕ) : ZMod (m' + 3)) + 1 = ((l : ℕ) : ZMod (m' + 3)) :=
        ClosedPolygon.natCast_pred_succ (by omega)
      rw [show j.val - k = l - 1 by omega, add_assoc, hc]
  -- The edges of the spliced list are the edges of the two arcs.
  have hE_lt : ∀ j : ZMod (n + 3), j.val < k →
      segment ℝ (w j) (w (j + 1)) = P.edge (a + ((j.val : ℕ) : ZMod (m + 3))) := by
    intro j hj
    rw [hw_lt j hj, hsucc_lt j hj, edge]
  have hE_ge : ∀ j : ZMod (n + 3), ¬ j.val < k →
      segment ℝ (w j) (w (j + 1)) = P'.edge (b + ((j.val - k : ℕ) : ZMod (m' + 3))) := by
    intro j hj
    rw [hw_ge j hj, hsucc_ge j hj, edge]
  have hends_lt : ∀ j : ZMod (n + 3), j.val < k →
      ({w j, w (j + 1)} : Set Plane)
        = {P.vertex (a + ((j.val : ℕ) : ZMod (m + 3))),
           P.vertex (a + ((j.val : ℕ) : ZMod (m + 3)) + 1)} := by
    intro j hj
    rw [hw_lt j hj, hsucc_lt j hj]
  have hends_ge : ∀ j : ZMod (n + 3), ¬ j.val < k →
      ({w j, w (j + 1)} : Set Plane)
        = {P'.vertex (b + ((j.val - k : ℕ) : ZMod (m' + 3))),
           P'.vertex (b + ((j.val - k : ℕ) : ZMod (m' + 3)) + 1)} := by
    intro j hj
    rw [hw_ge j hj, hsucc_ge j hj]
  refine ⟨n, ⟨w, ?_, ?_⟩, ?_⟩
  · -- injectivity
    intro i j hij
    have hib := hbound i
    have hjb := hbound j
    have hcase : ∀ i' j' : ZMod (n + 3), i'.val < k → ¬ j'.val < k → w i' ≠ w j' := by
      intro i' j' hi' hj' he
      rw [hw_lt i' hi', hw_ge j' hj'] at he
      have hval : P.vertex (a + ((i'.val : ℕ) : ZMod (m + 3))) ∈
          ({P.vertex a, P.vertex (a + (k : ZMod (m + 3)))} : Set Plane) := by
        rw [← hinter]
        exact ⟨hPedge i'.val hi' (left_mem_segment ℝ _ _),
          he ▸ hP'edge (j'.val - k) (by have := hbound j'; omega) (left_mem_segment ℝ _ _)⟩
      rcases hval with hval | hval
      · -- the common point is `p`: on the second arc that forces the last index
        have h0 : i'.val = 0 := by
          have := P.natCast_shift_inj a (show i'.val < m + 3 by omega) (show 0 < m + 3 by omega)
            (by rw [hval, Nat.cast_zero, add_zero])
          omega
        have hlast : P'.vertex (b + ((j'.val - k : ℕ) : ZMod (m' + 3)))
            = P'.vertex (b + ((l : ℕ) : ZMod (m' + 3))) := by rw [hend, ← he, hval]
        have := P'.natCast_shift_inj b (show j'.val - k < m' + 3 by have := hbound j'; omega)
          (show l < m' + 3 by omega) hlast
        have := hbound j'
        omega
      · have := P.natCast_shift_inj a (show i'.val < m + 3 by omega) (show k < m + 3 by omega)
          (by rw [hval])
        omega
    by_cases hli : i.val < k <;> by_cases hlj : j.val < k
    · rw [hw_lt i hli, hw_lt j hlj] at hij
      exact ZMod.val_injective _ (P.natCast_shift_inj a (by omega) (by omega) hij)
    · exact absurd hij (hcase i j hli hlj)
    · exact absurd hij.symm (hcase j i hlj hli)
    · rw [hw_ge i hli, hw_ge j hlj] at hij
      have := P'.natCast_shift_inj b (show i.val - k < m' + 3 by omega)
        (show j.val - k < m' + 3 by omega) hij
      exact ZMod.val_injective _ (by omega)
  · -- simplicity
    intro i j hij
    have hib := hbound i
    have hjb := hbound j
    by_cases hli : i.val < k <;> by_cases hlj : j.val < k
    · rw [hE_lt i hli, hE_lt j hlj, hends_lt i hli]
      refine P.edges_meet _ _ fun he => hij (ZMod.val_injective _ ?_)
      exact P.natCast_shift_inj a (by omega) (by omega) (by rw [he])
    · rw [hE_lt i hli, hE_ge j hlj, hends_lt i hli]
      intro z hz
      have hz' := hcross i.val hli (j.val - k) (by omega) hz
      rcases hz' with rfl | rfl
      exacts [vertex_mem_edge_elim (P := P) (c := a) hz.1,
        vertex_mem_edge_elim (P := P) (c := a + (k : ZMod (m + 3))) hz.1]
    · rw [hE_ge i hli, hE_lt j hlj, hends_ge i hli]
      intro z hz
      have hz' := hcross j.val hlj (i.val - k) (by omega) ⟨hz.2, hz.1⟩
      rcases hz' with rfl | rfl
      · rw [← hend]
        exact vertex_mem_edge_elim (P := P') (c := b + (l : ZMod (m' + 3)))
          (by rw [hend]; exact hz.1)
      · rw [← hstart]
        exact vertex_mem_edge_elim (P := P') (c := b) (by rw [hstart]; exact hz.1)
    · rw [hE_ge i hli, hE_ge j hlj, hends_ge i hli]
      refine P'.edges_meet _ _ fun he => hij (ZMod.val_injective _ ?_)
      have := P'.natCast_shift_inj b (show i.val - k < m' + 3 by omega)
        (show j.val - k < m' + 3 by omega) (by rw [he])
      omega
  · -- the edge list
    have hrange : List.range (n + 3) = List.range k ++ (List.range l).map (k + ·) := by
      rw [← hn]; exact List.range_add
    change ((List.range (n + 3)).map fun j : ℕ =>
        (w ((j : ℕ) : ZMod (n + 3)), w (((j : ℕ) : ZMod (n + 3)) + 1))) = _
    rw [hrange, List.map_append, List.map_map, arcPieces, arcPieces]
    congr 1
    · refine List.map_congr_left fun t ht => ?_
      have htk : t < k := List.mem_range.1 ht
      have hval : ((t : ZMod (n + 3))).val = t := ZMod.val_cast_of_lt (by omega)
      have h1 : ((t : ZMod (n + 3))).val < k := by rw [hval]; exact htk
      rw [hw_lt _ h1, hsucc_lt _ h1, hval]
    · refine List.map_congr_left fun s hs => ?_
      have hsl : s < l := List.mem_range.1 hs
      have hval : (((k + s : ℕ) : ZMod (n + 3))).val = k + s := ZMod.val_cast_of_lt (by omega)
      have h1 : ¬ (((k + s : ℕ) : ZMod (n + 3))).val < k := by rw [hval]; omega
      simp only [Function.comp_apply]
      rw [hw_ge _ h1, hsucc_ge _ h1, hval, show k + s - k = s by omega]

/-! ## The polygon read backwards

Needed only to pin the *direction* in which a realization traverses a prescribed arc; the
`Schoenflies.ClosedPolygon` version is in `Schoenflies/Graph/K33Closed.lean`, and this is the
same construction with the `corner` field dropped. -/

/-- **The same closed polygon, traversed the other way.** -/
def reverse {m : ℕ} (P : PrePolygon m) : PrePolygon m where
  vertex j := P.vertex (-j)
  vertex_inj _ _ h := neg_injective (P.vertex_inj h)
  edges_meet i j hij := by
    have e1 : (-(i + 1) : ZMod (m + 3)) = -i - 1 := by ring
    have e2 : (-(j + 1) : ZMod (m + 3)) = -j - 1 := by ring
    have e3 : (-i - 1 : ZMod (m + 3)) + 1 = -i := by ring
    have e4 : (-j - 1 : ZMod (m + 3)) + 1 = -j := by ring
    have hij' : (-i - 1 : ZMod (m + 3)) ≠ -j - 1 := fun h => hij (by linear_combination -h)
    have h := P.edges_meet (-i - 1) (-j - 1) hij'
    rw [e3, e4] at h
    simp only [e1, e2]
    rw [segment_symm ℝ (P.vertex (-i)) (P.vertex (-i - 1)),
      segment_symm ℝ (P.vertex (-j)) (P.vertex (-j - 1)), Set.pair_comm]
    exact h

@[simp] theorem reverse_vertex {m : ℕ} (P : PrePolygon m) (j : ZMod (m + 3)) :
    P.reverse.vertex j = P.vertex (-j) := rfl

theorem reverse_edge {m : ℕ} (P : PrePolygon m) (j : ZMod (m + 3)) :
    P.reverse.edge j = P.edge (-j - 1) := by
  rw [edge, edge, reverse_vertex, reverse_vertex,
    show (-(j + 1) : ZMod (m + 3)) = -j - 1 by ring,
    show (-j - 1 : ZMod (m + 3)) + 1 = -j by ring]
  exact segment_symm ℝ _ _

@[simp] theorem reverse_carrier {m : ℕ} (P : PrePolygon m) : P.reverse.carrier = P.carrier := by
  ext z
  constructor
  · intro hz
    obtain ⟨i, hi⟩ := Set.mem_iUnion.1 hz
    rw [reverse_edge] at hi
    exact Set.mem_iUnion.2 ⟨_, hi⟩
  · intro hz
    obtain ⟨i, hi⟩ := Set.mem_iUnion.1 hz
    refine Set.mem_iUnion.2 ⟨-i - 1, ?_⟩
    rw [reverse_edge, show (-(-i - 1) - 1 : ZMod (m + 3)) = i by ring]
    exact hi

/-- **Reversing does not move an arc**, it only starts it at the other end. -/
theorem reverse_arc {m : ℕ} (P : PrePolygon m) (a : ZMod (m + 3)) (k : ℕ) :
    P.reverse.arc (-a - (k : ZMod (m + 3))) k = P.arc a k := by
  ext z
  rw [mem_arc_iff, mem_arc_iff]
  constructor
  · rintro ⟨t, ht, hz⟩
    rw [reverse_edge] at hz
    refine ⟨k - t - 1, by omega, ?_⟩
    rw [show a + ((k - t - 1 : ℕ) : ZMod (m + 3))
        = -(-a - (k : ZMod (m + 3)) + (t : ZMod (m + 3))) - 1 by
      linear_combination ClosedPolygon.reverse_natCast (n := m + 3) ht]
    exact hz
  · rintro ⟨t, ht, hz⟩
    refine ⟨k - t - 1, by omega, ?_⟩
    rw [reverse_edge, show -(-a - (k : ZMod (m + 3)) + ((k - t - 1 : ℕ) : ZMod (m + 3))) - 1
        = a + (t : ZMod (m + 3)) by
      linear_combination -ClosedPolygon.reverse_natCast (n := m + 3) ht]
    exact hz

/-- **Reversing does not change the edge list either**, up to the order and the naming of each
edge's two ends — which is exactly what `Schoenflies.SameEdges` forgives. -/
theorem sameEdges_reverse_arcPieces {m : ℕ} (P : PrePolygon m) (a : ZMod (m + 3)) (k : ℕ) :
    SameEdges (P.reverse.arcPieces (-a - (k : ZMod (m + 3))) k) (P.arcPieces a k) := by
  have key : (P.reverse.arcPieces (-a - (k : ZMod (m + 3))) k).map orientPiece
      = ((P.arcPieces a k).map orientPiece).reverse := by
    rw [arcPieces, arcPieces, List.map_map, List.map_map, ← List.map_reverse,
      List.range_eq_range', List.reverse_range', ← List.range_eq_range', List.map_map]
    refine List.map_congr_left fun t ht => ?_
    have htk : t < k := List.mem_range.1 ht
    have he : (0 + k - 1 - t : ℕ) = k - t - 1 := by omega
    simp only [Function.comp_apply, he, reverse_vertex]
    rw [show -(-a - (k : ZMod (m + 3)) + (t : ZMod (m + 3)))
          = a + ((k - t - 1 : ℕ) : ZMod (m + 3)) + 1 by
        linear_combination -ClosedPolygon.reverse_natCast (n := m + 3) htk,
      show -(-a - (k : ZMod (m + 3)) + (t : ZMod (m + 3)) + 1)
        = a + ((k - t - 1 : ℕ) : ZMod (m + 3)) by
        linear_combination -ClosedPolygon.reverse_natCast (n := m + 3) htk]
    exact orientPiece_swap (_, _)
  rw [SameEdges, key]
  exact List.reverse_perm _

end PrePolygon

/-! ## The realization theorem, tracking a prescribed splitting

`Schoenflies.exists_prePolygon_split` of `Schoenflies/PrePolygonArc.lean` presents the curve with
the two cut points among its vertices, with no corner condition on them. What remains is to say
*which* arc of that presentation is which of two prescribed arcs, and in which direction the
first is traversed. -/

/-- **The realization theorem, tracking a splitting into two named arcs.** -/
theorem exists_prePolygon_arcs {C A₁ A₂ : Set Plane} (hJ : IsJordanCurve C) (hP : IsPolygonal C)
    {p q : Plane} (hp : p ∈ C) (hq : q ∈ C) (hpq : p ≠ q)
    (hA1 : IsArcBetween A₁ p q) (hA2 : IsArcBetween A₂ p q) (hunion : A₁ ∪ A₂ = C)
    (hinter : A₁ ∩ A₂ = {p, q}) :
    ∃ (m : ℕ) (P : PrePolygon m) (a : ZMod (m + 3)) (k : ℕ), P.carrier = C ∧
      1 ≤ k ∧ k ≤ m + 2 ∧ P.vertex a = p ∧ P.vertex (a + (k : ZMod (m + 3))) = q ∧
      ((P.arc a k = A₁ ∧ P.arc (a + (k : ZMod (m + 3))) (m + 3 - k) = A₂) ∨
        (P.arc a k = A₂ ∧ P.arc (a + (k : ZMod (m + 3))) (m + 3 - k) = A₁)) := by
  obtain ⟨m, P, a, k, hcar, hpa, hqa, hk1, hk2⟩ := exists_prePolygon_split hJ hP hp hq hpq
  refine ⟨m, P, a, k, hcar, hk1, hk2, hpa, hqa, ?_⟩
  have hD1 : IsArcBetween (P.arc a k) p q := by
    rw [← hpa, ← hqa]; exact P.isArcBetween_arc a hk1 hk2
  have hD2 : IsArcBetween (P.arc (a + (k : ZMod (m + 3))) (m + 3 - k)) p q := by
    have h := P.isArcBetween_arc (a + (k : ZMod (m + 3))) (k := m + 3 - k) (by omega) (by omega)
    rw [zmod_add_sub_cancel (by omega) a] at h
    rw [← hpa, ← hqa]
    exact h.reverse
  have hDunion : P.arc a k ∪ P.arc (a + (k : ZMod (m + 3))) (m + 3 - k) = C := by
    rw [P.arc_union a (by omega), hcar]
  have hDinter : P.arc a k ∩ P.arc (a + (k : ZMod (m + 3))) (m + 3 - k) = {p, q} := by
    rw [P.arc_inter a hk1 hk2, hpa, hqa]
  rcases two_arcs_unique hunion hinter hDunion hDinter hA1 hA2 hD1 hD2 with ⟨e1, e2⟩ | ⟨e1, e2⟩
  · exact Or.inl ⟨e1.symm, e2.symm⟩
  · exact Or.inr ⟨e2.symm, e1.symm⟩

/-- **The realization of a splitting, with both the arcs and the direction fixed.** The two arcs
come out in the order they were given *and* the first is traversed from `p` to `q`; reading the
polygon backwards when it is not is what pins the direction.

This is the shape the crosscut wiring consumes, and — unlike
`Schoenflies.exists_closedPolygon_arcs_oriented` — it asks nothing of `p` and `q` beyond lying on
the curve. -/
theorem exists_prePolygon_arcs_oriented {C A₁ A₂ : Set Plane} (hJ : IsJordanCurve C)
    (hP : IsPolygonal C) {p q : Plane} (hp : p ∈ C) (hq : q ∈ C) (hpq : p ≠ q)
    (hA1 : IsArcBetween A₁ p q) (hA2 : IsArcBetween A₂ p q) (hunion : A₁ ∪ A₂ = C)
    (hinter : A₁ ∩ A₂ = {p, q}) :
    ∃ (m : ℕ) (P : PrePolygon m) (a : ZMod (m + 3)) (k : ℕ), P.carrier = C ∧
      1 ≤ k ∧ k ≤ m + 2 ∧ P.vertex a = p ∧ P.vertex (a + (k : ZMod (m + 3))) = q ∧
      P.arc a k = A₁ ∧ P.arc (a + (k : ZMod (m + 3))) (m + 3 - k) = A₂ := by
  obtain ⟨m, P, a, k, hcar, hk1, hk2, hpa, hqa, hcase⟩ :=
    exists_prePolygon_arcs hJ hP hp hq hpq hA1 hA2 hunion hinter
  rcases hcase with ⟨e1, e2⟩ | ⟨e1, e2⟩
  · exact ⟨m, P, a, k, hcar, hk1, hk2, hpa, hqa, e1, e2⟩
  · -- The realization runs the two arcs the other way round: read it backwards.
    have hneg : ((m + 3 - k : ℕ) : ZMod (m + 3)) = -(k : ZMod (m + 3)) := by
      linear_combination zmod_add_sub_cancel (m := m) (k := k) (by omega) 0
    refine ⟨m, P.reverse, -a, m + 3 - k, ?_, by omega, by omega, ?_, ?_, ?_, ?_⟩
    · rw [PrePolygon.reverse_carrier]; exact hcar
    · rw [PrePolygon.reverse_vertex, neg_neg]; exact hpa
    · rw [PrePolygon.reverse_vertex, hneg,
        show -(-a + -(k : ZMod (m + 3))) = a + (k : ZMod (m + 3)) by ring]
      exact hqa
    · have h := P.reverse_arc (a + (k : ZMod (m + 3))) (m + 3 - k)
      rw [hneg, show -(a + (k : ZMod (m + 3))) - -(k : ZMod (m + 3)) = -a by ring] at h
      rw [h]; exact e2
    · have h := P.reverse_arc a k
      rw [show m + 3 - (m + 3 - k) = k by omega, hneg,
        show -a + -(k : ZMod (m + 3)) = -a - (k : ZMod (m + 3)) by ring, h]
      exact e1

/-! ## Theorem 2.8 and Corollary 2.9 for a polygon presented with redundant vertices

`Schoenflies.IsPolygonalCrosscut` is stated for `ClosedPolygon`s, and by
`Schoenflies.ClosedPolygon.isCornerAt_vertex` that pins the two cut points to be *corners* of the
curve. Nothing in the proof of Theorem 2.8 needs the `corner` field: what it uses of `C`, `J₁`,
`J₂` is that their carriers separate the plane and that their crossing counts are the ones the
edge lists compute. `Schoenflies/PrePolygonSep.lean` supplies both for a `PrePolygon`, so the
whole chain goes through with the cut points anywhere on the curve. -/

variable {m m₁ m₂ : ℕ} {C : PrePolygon m} {J₁ : PrePolygon m₁} {J₂ : PrePolygon m₂}
  {K : List Piece} {a : ZMod (m + 3)} {k : ℕ} {y : Plane}

/-- **The setting of Theorem 2.8, with the cut points unrestricted.** Word for word
`Schoenflies.IsPolygonalCrosscut`, with `PrePolygon` for `ClosedPolygon`. -/
structure IsPrePolygonalCrosscut (C : PrePolygon m) (J₁ : PrePolygon m₁) (J₂ : PrePolygon m₂)
    (K : List Piece) (a : ZMod (m + 3)) (k : ℕ) (y : Plane) : Prop where
  /-- The first arc runs forward through at most a full turn. -/
  le : k ≤ m + 3
  /-- `J₁` carries the edges of the first arc together with those of the crosscut. -/
  edges₁ : SameEdges J₁.pieces (C.arcPieces a k ++ K)
  /-- `J₂` carries the edges of the second arc together with those of the crosscut. -/
  edges₂ : SameEdges J₂.pieces (C.arcPieces (a + k) (m + 3 - k) ++ K)
  /-- The crosscut meets the polygon only in points of the first arc … -/
  meets₁ : cover K ∩ C.carrier ⊆ C.arc a k
  /-- … and only in points of the second arc. -/
  meets₂ : cover K ∩ C.carrier ⊆ C.arc (a + k) (m + 3 - k)
  /-- The reference point lies off the polygon … -/
  notMem : y ∉ C.carrier
  /-- … and the crosscut does not enter its region. -/
  avoids : Disjoint (cover K) (connectedComponentIn C.carrierᶜ y)

/-- **The front door.** A crosscut is normally presented by saying that it meets `C` exactly in
its two endpoints, and that those endpoints are the two cut vertices. -/
theorem IsPrePolygonalCrosscut.of_endpoints (hk1 : 1 ≤ k) (hk2 : k ≤ m + 2)
    (edges₁ : SameEdges J₁.pieces (C.arcPieces a k ++ K))
    (edges₂ : SameEdges J₂.pieces (C.arcPieces (a + k) (m + 3 - k) ++ K))
    (meets : cover K ∩ C.carrier ⊆ ({C.vertex a, C.vertex (a + k)} : Set Plane))
    (notMem : y ∉ C.carrier)
    (avoids : Disjoint (cover K) (connectedComponentIn C.carrierᶜ y)) :
    IsPrePolygonalCrosscut C J₁ J₂ K a k y :=
  ⟨by omega, edges₁, edges₂, meets.trans (C.endpoints_subset_arc a hk1),
    meets.trans (C.endpoints_subset_arc' a hk2), notMem, avoids⟩

namespace IsPrePolygonalCrosscut

variable (h : IsPrePolygonalCrosscut C J₁ J₂ K a k y)
include h

/-- **The two arcs may be swapped.** -/
theorem symm : IsPrePolygonalCrosscut C J₂ J₁ K (a + k) (m + 3 - k) y := by
  have hk : k ≤ m + 3 := h.le
  have hnat : m + 3 - (m + 3 - k) = k := by omega
  have hzmod := zmod_add_sub_cancel (k := k) hk a
  refine ⟨by omega, h.edges₂, ?_, h.meets₂, ?_, h.notMem, h.avoids⟩
  · rw [hzmod, hnat]; exact h.edges₁
  · rw [hzmod, hnat]; exact h.meets₁

/-! ### The elementary consequences -/

theorem notMem_cover : y ∉ cover K :=
  fun hy => Set.disjoint_left.1 h.avoids hy (mem_connectedComponentIn h.notMem)

theorem carrier₁ : J₁.carrier = C.arc a k ∪ cover K :=
  PrePolygon.carrier_eq_of_sameEdges h.edges₁

theorem notMem_carrier₁ : y ∉ J₁.carrier :=
  PrePolygon.notMem_carrier_of_sameEdges h.edges₁ h.notMem h.notMem_cover

theorem cover_subset_carrier₁ : cover K ⊆ J₁.carrier := by
  rw [h.carrier₁]; exact Set.subset_union_right

theorem carrier₁_subset : J₁.carrier ⊆ C.carrier ∪ cover K := by
  rw [h.carrier₁]
  exact Set.union_subset_union_left _ (C.arc_subset_carrier a k)

/-- The edges of the crosscut are nondegenerate, because they are edges of `J₁`. -/
theorem nondeg : ∀ Q ∈ K, Q.Nondeg := by
  intro Q hQ
  obtain ⟨R, hR, hRQ⟩ := h.edges₁.symm.exists_mem (List.mem_append_right _ hQ)
  have hRn : (orientPiece R).Nondeg := orientPiece_nondeg (J₁.pieces_nondeg R hR)
  rw [hRQ] at hRn
  rcases orientPiece_eq_or Q with e | e
  · rw [e] at hRn; exact hRn
  · rw [e] at hRn; exact fun hh => hRn hh.symm

/-- A ray direction transverse to every edge of `C` and of the crosscut at once. -/
theorem exists_direction : ∃ u : Plane, Plane.IsDirection u ∧
    (∀ Q ∈ C.pieces, hgt u Q.1 ≠ hgt u Q.2) ∧ (∀ Q ∈ K, hgt u Q.1 ≠ hgt u Q.2) := by
  obtain ⟨u, hu, hlev⟩ := exists_direction_hgt_ne (C.pieces ++ K) (by
    intro Q hQ
    rcases List.mem_append.1 hQ with hQ' | hQ'
    · exact C.pieces_nondeg Q hQ'
    · exact h.nondeg Q hQ')
  exact ⟨u, hu, fun Q hQ => hlev Q (List.mem_append_left _ hQ),
    fun Q hQ => hlev Q (List.mem_append_right _ hQ)⟩

/-! ### The two cells -/

theorem regionPairC :
    IsRegionPair C.carrier (farRegion C.carrier y) (connectedComponentIn C.carrierᶜ y) :=
  (C.isSeparating_carrier.isRegionPair_farRegion h.notMem).symm

theorem regionPair₁ :
    IsRegionPair J₁.carrier (connectedComponentIn J₁.carrierᶜ y) (farRegion J₁.carrier y) :=
  J₁.isSeparating_carrier.isRegionPair_farRegion h.notMem_carrier₁

/-- The untouched region of `ℝ² ∖ C` lies in one region of `ℝ² ∖ J₁`, namely the one of `y`. -/
theorem near_subset₁ :
    connectedComponentIn C.carrierᶜ y ⊆ connectedComponentIn J₁.carrierᶜ y := by
  refine IsPreconnected.subset_connectedComponentIn isPreconnected_connectedComponentIn
    (mem_connectedComponentIn h.notMem) (fun w hw => ?_)
  have hwC : w ∉ C.carrier := connectedComponentIn_subset _ _ hw
  have hwK : w ∉ cover K := fun hK => Set.disjoint_left.1 h.avoids hK hw
  exact PrePolygon.notMem_carrier_of_sameEdges h.edges₁ hwC hwK

/-- **Lemma 2.6(a), first half**: the cell lies in `Ω ∖ P`. -/
theorem cell_subset₁ : farRegion J₁.carrier y ⊆ farRegion C.carrier y \ cover K :=
  cell_subset_region_diff (P := cover K) C.isSeparating_carrier J₁.isSeparating_carrier
    h.regionPairC h.regionPair₁ h.near_subset₁ h.cover_subset_carrier₁

theorem cell_subset₂ : farRegion J₂.carrier y ⊆ farRegion C.carrier y \ cover K :=
  h.symm.cell_subset₁

/-- **Lemma 2.6(a)**: the cell is a connected component of `Ω ∖ P`. -/
theorem cell_isComponent₁ : ∀ z ∈ farRegion J₁.carrier y,
    connectedComponentIn (farRegion C.carrier y \ cover K) z = farRegion J₁.carrier y :=
  cell_isComponent (P := cover K) C.isSeparating_carrier J₁.isSeparating_carrier
    h.regionPairC h.regionPair₁ h.near_subset₁ h.cover_subset_carrier₁ h.carrier₁_subset

theorem cell_isComponent₂ : ∀ z ∈ farRegion J₂.carrier y,
    connectedComponentIn (farRegion C.carrier y \ cover K) z = farRegion J₂.carrier y :=
  h.symm.cell_isComponent₁

/-- **Lemma 2.6(c)**: the closure of the cell meets the polygon exactly in its arc. -/
theorem closure_cell_inter₁ : closure (farRegion J₁.carrier y) ∩ C.carrier = C.arc a k := by
  rw [closure_cell_inter_curve C.isSeparating_carrier J₁.isSeparating_carrier
    h.regionPairC.right h.regionPair₁ h.near_subset₁, h.carrier₁]
  refine Set.Subset.antisymm ?_ (fun w hw => ⟨Or.inl hw, C.arc_subset_carrier a k hw⟩)
  rintro w ⟨hw | hw, hwC⟩
  · exact hw
  · exact h.meets₁ ⟨hw, hwC⟩

theorem closure_cell_inter₂ :
    closure (farRegion J₂.carrier y) ∩ C.carrier = C.arc (a + k) (m + 3 - k) :=
  h.symm.closure_cell_inter₁

/-! ### Exhaustion: the crossing counts add up -/

/-- **A point off `C ∪ P` is separated from `y` by `C` exactly when it is separated from `y` by
exactly one of `J₁, J₂`.** -/
theorem separates_xor {x : Plane} (hxC : x ∉ C.carrier) (hxK : x ∉ cover K) :
    x ∈ farRegion C.carrier y ↔
      (x ∈ farRegion J₁.carrier y ↔ ¬ x ∈ farRegion J₂.carrier y) := by
  obtain ⟨u, hu, hlevC, hlevK⟩ := h.exists_direction
  have hlev₁ := h.edges₁.hgt_ne (PrePolygon.arcPieces_append_hgt_ne hlevC hlevK)
  have hlev₂ := h.edges₂.hgt_ne (PrePolygon.arcPieces_append_hgt_ne hlevC hlevK)
  have hxJ₁ := PrePolygon.notMem_carrier_of_sameEdges h.edges₁ hxC hxK
  have hxJ₂ := PrePolygon.notMem_carrier_of_sameEdges h.edges₂ hxC hxK
  rw [← C.parity_ne_iff_mem_farRegion hu hlevC hxC h.notMem,
    ← J₁.parity_ne_iff_mem_farRegion hu hlev₁ hxJ₁ h.notMem_carrier₁,
    ← J₂.parity_ne_iff_mem_farRegion hu hlev₂ hxJ₂ h.symm.notMem_carrier₁]
  have hsx := C.parity_splitting u a h.le h.edges₁ h.edges₂ x
  have hsy := C.parity_splitting u a h.le h.edges₁ h.edges₂ y
  have key : ∀ s₁ s₂ s t₁ t₂ t : ZMod 2, s₁ + s₂ = s → t₁ + t₂ = t →
      (s ≠ t ↔ ((s₁ ≠ t₁) ↔ ¬ (s₂ ≠ t₂))) := by decide
  exact key _ _ _ _ _ _ hsx hsy

/-- **Theorem 2.8, the two cells.** -/
theorem region_eq :
    farRegion C.carrier y \ cover K = farRegion J₁.carrier y ∪ farRegion J₂.carrier y := by
  refine Set.Subset.antisymm ?_ (Set.union_subset h.cell_subset₁ h.cell_subset₂)
  rintro w ⟨hwΩ, hwK⟩
  by_cases hw₁ : w ∈ farRegion J₁.carrier y
  · exact Or.inl hw₁
  · refine Or.inr ?_
    by_contra hw₂
    exact hw₁ (((h.separates_xor hwΩ.1 hwK).1 hwΩ).2 hw₂)

/-! ### Corollary 2.9 -/

/-- **The region the crosscut enters is the component of any of its points off `C`.** -/
theorem connectedComponentIn_cover_eq {z : Plane} (hz : z ∈ cover K) (hzC : z ∉ C.carrier) :
    connectedComponentIn C.carrierᶜ z = farRegion C.carrier y :=
  h.regionPairC.left.connectedComponentIn_eq C.isSeparating_carrier
    (diff_subset_farRegion h.avoids ⟨hz, hzC⟩)

/-- **Corollary 2.9, core form.** -/
theorem inter_cover_nonempty {Q : Set Plane} {w₁ w₂ : Plane}
    (hconn : IsPreconnected Q) (hside : Q ⊆ farRegion C.carrier y)
    (hw₁ : w₁ ∈ closure Q) (hw₂ : w₂ ∈ closure Q)
    (hw₁A : w₁ ∈ C.arc a k) (hw₁B : w₁ ∉ C.arc (a + k) (m + 3 - k))
    (hw₂B : w₂ ∈ C.arc (a + k) (m + 3 - k)) (hw₂A : w₂ ∉ C.arc a k) :
    (Q ∩ cover K).Nonempty := by
  by_contra hempty
  rw [Set.not_nonempty_iff_eq_empty, Set.eq_empty_iff_forall_notMem] at hempty
  have hsub : Q ⊆ farRegion C.carrier y \ cover K :=
    fun z hz => ⟨hside hz, fun hzK => hempty z ⟨hz, hzK⟩⟩
  obtain ⟨z, hz⟩ : Q.Nonempty := by
    by_contra hQ
    rw [Set.not_nonempty_iff_eq_empty] at hQ
    rw [hQ, closure_empty] at hw₁
    simp at hw₁
  have hzcell : z ∈ farRegion J₁.carrier y ∪ farRegion J₂.carrier y := by
    rw [← h.region_eq]; exact hsub hz
  rcases hzcell with hz₁ | hz₂
  · have hQ₁ : Q ⊆ farRegion J₁.carrier y := by
      have hcc := hconn.subset_connectedComponentIn hz hsub
      rwa [h.cell_isComponent₁ z hz₁] at hcc
    have hmem : w₂ ∈ closure (farRegion J₁.carrier y) ∩ C.carrier :=
      ⟨closure_mono hQ₁ hw₂, C.arc_subset_carrier _ _ hw₂B⟩
    rw [h.closure_cell_inter₁] at hmem
    exact hw₂A hmem
  · have hQ₂ : Q ⊆ farRegion J₂.carrier y := by
      have hcc := hconn.subset_connectedComponentIn hz hsub
      rwa [h.cell_isComponent₂ z hz₂] at hcc
    have hmem : w₁ ∈ closure (farRegion J₂.carrier y) ∩ C.carrier :=
      ⟨closure_mono hQ₂ hw₁, C.arc_subset_carrier _ _ hw₁A⟩
    rw [h.closure_cell_inter₂] at hmem
    exact hw₁B hmem

/-- **Corollary 2.9 for a second crosscut presented as a simple arc.** -/
theorem arc_inter_cover_nonempty {Q : Set Plane} {w₁ w₂ : Plane}
    (hQ : IsArcBetween Q w₁ w₂) (hside : Q \ {w₁, w₂} ⊆ farRegion C.carrier y)
    (hw₁A : w₁ ∈ C.arc a k) (hw₁B : w₁ ∉ C.arc (a + k) (m + 3 - k))
    (hw₂B : w₂ ∈ C.arc (a + k) (m + 3 - k)) (hw₂A : w₂ ∉ C.arc a k) :
    (Q ∩ cover K).Nonempty := by
  obtain ⟨z, hzQ, hzK⟩ := h.inter_cover_nonempty hQ.isPreconnected_diff hside
    hQ.left_mem_closure_diff hQ.right_mem_closure_diff hw₁A hw₁B hw₂B hw₂A
  exact ⟨z, hzQ.1, hzK⟩

/-- **Corollary 2.9 in the shape a plane-graph argument produces it.** -/
theorem alternating_inter_nonempty {A B Q : Set Plane} {p q w₁ w₂ : Plane}
    (hA : C.arc a k = A) (hB : C.arc (a + k) (m + 3 - k) = B)
    (hAB : A ∩ B = ({p, q} : Set Plane))
    (hQ : IsArcBetween Q w₁ w₂) (hside : Q \ {w₁, w₂} ⊆ farRegion C.carrier y)
    (hw₁ : w₁ ∈ A \ ({p, q} : Set Plane)) (hw₂ : w₂ ∈ B \ ({p, q} : Set Plane)) :
    (Q ∩ cover K).Nonempty := by
  refine h.arc_inter_cover_nonempty hQ hside (hA ▸ hw₁.1) ?_ (hB ▸ hw₂.1) ?_
  · rw [hB]; exact fun hmem => hw₁.2 (hAB ▸ Set.mem_inter hw₁.1 hmem)
  · rw [hA]; exact fun hmem => hw₂.2 (hAB ▸ Set.mem_inter hmem hw₂.1)

/-- **Corollary 2.9 with "the same side" read as "the same connected component".** -/
theorem alternating_inter_nonempty_of_same_side {A B Q : Set Plane} {p q w₁ w₂ z : Plane}
    (hz : z ∈ cover K) (hzC : z ∉ C.carrier)
    (hA : C.arc a k = A) (hB : C.arc (a + k) (m + 3 - k) = B)
    (hAB : A ∩ B = ({p, q} : Set Plane))
    (hQ : IsArcBetween Q w₁ w₂)
    (hside : Q \ {w₁, w₂} ⊆ connectedComponentIn C.carrierᶜ z)
    (hw₁ : w₁ ∈ A \ ({p, q} : Set Plane)) (hw₂ : w₂ ∈ B \ ({p, q} : Set Plane)) :
    (Q ∩ cover K).Nonempty :=
  h.alternating_inter_nonempty hA hB hAB hQ
    (hside.trans (h.connectedComponentIn_cover_eq hz hzC).subset) hw₁ hw₂

end IsPrePolygonalCrosscut

end Schoenflies

namespace Graph

open Schoenflies

variable {β : Type*} {G : Graph Plane β} {x y : Fin 3 → Plane} {e : Fin 3 → Fin 3 → β}
variable {drawing : β → ℝ → Plane} {s : Fin 3} {R : Set Plane}

/-! ## The six-cycle and one remaining edge, as a crosscut

`Graph.IsHexCrosscut` of `Schoenflies/Graph/K33Planar.lean` is the same statement with
`Schoenflies.ClosedPolygon` for `Schoenflies.PrePolygon`; the change is what removes the corner
condition on the two cut points, which is the whole of the remaining gap. -/

/-- **The six-cycle and one remaining edge, realized as a polygonal crosscut**, with the two cut
points wherever the drawing put them. -/
def IsPreHexCrosscut (drawing : β → ℝ → Plane) (e : Fin 3 → Fin 3 → β) (s : Fin 3) : Prop :=
  ∃ (m m₁ m₂ : ℕ) (C : PrePolygon m) (J₁ : PrePolygon m₁) (J₂ : PrePolygon m₂)
    (K : List Piece) (a : ZMod (m + 3)) (k : ℕ) (yref : Plane),
      C.carrier = hexSet drawing e ∧
      C.arc a k = edgesCover drawing (arcA e s) ∧
      C.arc (a + k) (m + 3 - k) = edgesCover drawing (arcB e s) ∧
      cover K = edgeArc drawing (e s (s + 1)) ∧
      IsPrePolygonalCrosscut C J₁ J₂ K a k yref

namespace IsK33Config

/-- **The crosscut exists for any polygonal drawing.** The six-cycle is
realized as a `Schoenflies.PrePolygon` cut at the two ends of the remaining edge — possible
because a `PrePolygon` may have a vertex wherever one likes — and the two closed curves the
remaining edge forms with the two halves are then *built* from that realization and from one
presentation of the remaining edge, rather than found independently. That is what makes the three
edge lists agree, and it is why no matching lemma, and hence no general position, is needed. -/
theorem isPreHexCrosscut (h : IsK33Config G x y e) (hd : IsDrawing G drawing)
    (hpoly : ∀ f ∈ E(G), IsPolygonal (edgeArc drawing f)) (s : Fin 3) :
    IsPreHexCrosscut drawing e s := by
  have hpq : x s ≠ y (s + 1) := h.x_ne_y s (s + 1)
  have hA1 := h.arcA_isArcBetween hd s
  have hA2 := h.arcB_isArcBetween hd s
  have hCh := hd.edge_isArcBetween (h.isLink s (s + 1))
  have hinterA := h.chord_inter_arcA hd s
  have hinterB := h.chord_inter_arcB hd s
  have hPch : IsPolygonal (edgeArc drawing (e s (s + 1))) :=
    hpoly _ (h.isLink s (s + 1)).edge_mem
  have hP1 : IsPolygonal (edgesCover drawing (arcA e s) ∪ edgeArc drawing (e s (s + 1))) :=
    (h.isPolygonal_arcA hd hpoly s).union hPch ⟨x s, hA1.left_mem, hCh.left_mem⟩
  have hJ1 : IsJordanCurve (edgesCover drawing (arcA e s) ∪ edgeArc drawing (e s (s + 1))) :=
    IsJordanCurve.of_two_arcs hA1 hCh.reverse fun z hz1 hz2 => by
      have hz : z ∈ ({x s, y (s + 1)} : Set Plane) := hinterA ▸ ⟨hz1, hz2⟩
      simpa using hz
  -- The six-cycle, cut at the two ends of the remaining edge.
  obtain ⟨m, C, a, k, hCcar, hk1, hk2, hCa, hCak, hCarc1, hCarc2⟩ :=
    exists_prePolygon_arcs_oriented (h.hexagon_isJordanCurve hd) (h.isPolygonal_hexSet hd hpoly)
      (h.x_mem_hexSet hd s) (h.y_mem_hexSet hd (s + 1)) hpq hA1 hA2
      (arcs_union (drawing := drawing) (e := e) s) (h.arcs_inter hd s)
  -- The remaining edge, as the second arc of the curve it forms with the first half.
  obtain ⟨m₁, D, b, l, -, hl1, hl2, hDb, hDbl, hDarc1, hDarc2⟩ :=
    exists_prePolygon_arcs_oriented hJ1 hP1 (Or.inl hA1.left_mem) (Or.inl hA1.right_mem) hpq
      hA1 hCh rfl hinterA
  set c : ZMod (m₁ + 3) := b + (l : ZMod (m₁ + 3)) with hc
  set r : ℕ := m₁ + 3 - l with hr
  have hwrapD : c + (r : ZMod (m₁ + 3)) = b := zmod_add_sub_cancel (by omega) b
  have hDc : D.vertex c = y (s + 1) := hDbl
  have hDcr : D.vertex (c + (r : ZMod (m₁ + 3))) = x s := by rw [hwrapD]; exact hDb
  have hKcover : cover (D.arcPieces c r) = edgeArc drawing (e s (s + 1)) := hDarc2
  have hKinter : C.arc a k ∩ D.arc c r
      = ({C.vertex a, C.vertex (a + (k : ZMod (m + 3)))} : Set Plane) := by
    rw [hCarc1, hDarc2, hCa, hCak]; exact hinterA
  -- The first spliced curve: the first half of the six-cycle, then the remaining edge.
  obtain ⟨n₁, J₁, hJ₁p⟩ := PrePolygon.exists_splice C D hk1 hk2 (by omega) (by omega)
    (by rw [hDc, hCak]) (by rw [hDcr, hCa]) hKinter
  -- The second spliced curve, with the remaining edge traversed the other way.
  have hwrapC : a + (k : ZMod (m + 3)) + ((m + 3 - k : ℕ) : ZMod (m + 3)) = a :=
    zmod_add_sub_cancel (by omega) a
  set c' : ZMod (m₁ + 3) := -c - (r : ZMod (m₁ + 3)) with hc'
  have hDrev1 : D.reverse.vertex c' = x s := by
    rw [PrePolygon.reverse_vertex, hc', show -(-c - (r : ZMod (m₁ + 3))) = c + (r : ZMod (m₁ + 3))
      by ring]
    exact hDcr
  have hDrev2 : D.reverse.vertex (c' + (r : ZMod (m₁ + 3))) = y (s + 1) := by
    rw [PrePolygon.reverse_vertex, hc',
      show -(-c - (r : ZMod (m₁ + 3)) + (r : ZMod (m₁ + 3))) = c by ring]
    exact hDc
  have hKinter' : C.arc (a + (k : ZMod (m + 3))) (m + 3 - k) ∩ D.reverse.arc c' r
      = ({C.vertex (a + (k : ZMod (m + 3))),
          C.vertex (a + (k : ZMod (m + 3)) + ((m + 3 - k : ℕ) : ZMod (m + 3)))} : Set Plane) := by
    rw [hCarc2, hc', D.reverse_arc c r, hDarc2, hwrapC, hCa, hCak, Set.pair_comm]
    exact hinterB
  obtain ⟨n₂, J₂, hJ₂p⟩ := PrePolygon.exists_splice C D.reverse (a := a + (k : ZMod (m + 3)))
    (k := m + 3 - k) (b := c') (l := r) (by omega) (by omega) (by omega) (by omega)
    (by rw [hDrev1, hwrapC, hCa]) (by rw [hDrev2, hCak]) hKinter'
  -- The reference point, and the two "meets" clauses.
  have hsep : IsSeparating (hexSet drawing e) := hCcar ▸ C.isSeparating_carrier
  obtain ⟨yref, hyref, hdisj⟩ := h.exists_reference_point hd hsep s
  refine ⟨m, n₁, n₂, C, J₁, J₂, D.arcPieces c r, a, k, yref, hCcar, hCarc1, hCarc2, hKcover,
    ⟨by omega, ?_, ?_, ?_, ?_, ?_, ?_⟩⟩
  · rw [hJ₁p]
  · rw [hJ₂p]
    exact SameEdges.append (SameEdges.refl _) (D.sameEdges_reverse_arcPieces c r)
  · rw [hKcover, hCcar, hCarc1, h.chord_inter_hexSet hd s]
    exact h.endpoints_subset_arcA hd s
  · rw [hKcover, hCcar, hCarc2, h.chord_inter_hexSet hd s]
    exact h.endpoints_subset_arcB hd s
  · rw [hCcar]; exact hyref
  · rw [hKcover, hCcar]; exact hdisj

/-! ### The contradiction -/

/-- **The two remaining edges indexed by `s` and `s + 1` cannot lie in one region.** Their four
ends alternate around the six-cycle, so `cor:alternating-crosscuts` makes them meet; but distinct
edges of a plane graph meet only at shared vertices, and these two share none. -/
theorem false_of_isPreHexCrosscut (h : IsK33Config G x y e) (hd : IsDrawing G drawing)
    (hcross : IsPreHexCrosscut drawing e s) (hsep : IsSeparating (hexSet drawing e))
    (hR : IsRegionOf (hexSet drawing e) R)
    (h1 : openArc (drawing (e s (s + 1))) ⊆ R)
    (h2 : openArc (drawing (e (s + 1) (s + 1 + 1))) ⊆ R) : False := by
  obtain ⟨m, m₁, m₂, C, J₁, J₂, K, a, k, yref, hcar, hA, hB, hK, hcc⟩ := hcross
  obtain ⟨z, hz⟩ := chord_openArc_nonempty (drawing := drawing) (e := e) s
  have hzK : z ∈ cover K := by rw [hK]; exact h.chord_openArc_subset_edgeArc hd s hz
  have hzC : z ∉ C.carrier := by rw [hcar]; exact h.chord_openArc_subset_compl hd s hz
  have hzR : z ∈ R := h1 hz
  have hside : edgeArc drawing (e (s + 1) (s + 1 + 1)) \ ({x (s + 1), y (s + 1 + 1)} : Set Plane)
      ⊆ connectedComponentIn C.carrierᶜ z := by
    rw [hcar, hR.connectedComponentIn_eq hsep hzR, ← h.chord_openArc_eq hd (s + 1)]
    exact h2
  obtain ⟨w, hw₁, hw₂⟩ := hcc.alternating_inter_nonempty_of_same_side hzK hzC hA hB
    (h.arcs_inter hd s) (hd.edge_isArcBetween (h.isLink (s + 1) (s + 1 + 1))) hside
    (h.x_succ_mem_arcA hd s) (h.y_succ_mem_arcB hd s)
  have hs1 : ∀ s : Fin 3, s + 1 ≠ s := by decide
  have hdis := h.chords_disjoint hd (hs1 s)
  rw [Set.eq_empty_iff_forall_notMem] at hdis
  exact hdis w ⟨hw₁, by rwa [hK] at hw₂⟩

/-- **`lem:k33` for a drawing that is already polygonal, with nothing assumed.** -/
theorem false_of_polygonal (h : IsK33Config G x y e) (hd : IsDrawing G drawing)
    (hpoly : ∀ f ∈ E(G), IsPolygonal (edgeArc drawing f)) : False := by
  have hsep : IsSeparating (hexSet drawing e) := by
    obtain ⟨_, _, _, C, _, _, _, _, _, _, hcar, _⟩ := h.isPreHexCrosscut hd hpoly 0
    exact hcar ▸ C.isSeparating_carrier
  obtain ⟨s, t, hst, R, hR, h1, h2⟩ := h.exists_two_chords_same_region hd hsep
  have hpair : ∀ s t : Fin 3, s ≠ t → t = s + 1 ∨ s = t + 1 := by decide
  rcases hpair s t hst with rfl | rfl
  · exact h.false_of_isPreHexCrosscut hd (h.isPreHexCrosscut hd hpoly s) hsep hR h1 h2
  · exact h.false_of_isPreHexCrosscut hd (h.isPreHexCrosscut hd hpoly t) hsep hR h2 h1

/-- **Lemma 3.10 (nonplanarity of `K(3,3)`), with no hypothesis left.** A finite graph carrying a
copy of `K(3,3)` has no plane drawing.

`lem:polygonal-redrawing` replaces an arbitrary drawing by a polygonal one on the same graph and
the same vertices; the contradiction is then `false_of_polygonal`. This is
`Graph.IsK33Config.not_isDrawing` of `Schoenflies/Graph/K33Planar.lean` with its realization
hypothesis discharged, and `Graph.IsK33Config.not_isDrawing_of_bendable` of
`Schoenflies/Graph/K33Closed.lean` with `Graph.Bendable` discharged: no drawing has to be bent,
because the crosscut no longer needs the six vertices to be corners. -/
theorem not_exists_isDrawing [G.Finite] (h : IsK33Config G x y e) :
    ¬ ∃ dr : β → ℝ → Plane, IsDrawing G dr := by
  rintro ⟨dr, hdr⟩
  obtain ⟨dr', hdr', hpoly'⟩ := polygonal_redrawing G dr hdr
  exact h.false_of_polygonal hdr' hpoly'

end IsK33Config

/-- **`lem:k33` for nine arcs**: no nine arcs in the plane meet only where a
`K(3,3)` forces them to. -/
theorem IsArcK33.elim {P : Fin 3 → Fin 3 → Set Plane} (h : IsArcK33 x y P) : False :=
  h.isK33Config.not_exists_isDrawing ⟨h.arcDrawing, h.isDrawing⟩

/-- **Corollary 3.11 (subdivisions of `K(3,3)`).** No subdivision of `K(3,3)`
has a plane drawing. -/
theorem IsK33Subdivision.elim {H : Graph Plane β} {W : Fin 3 → Fin 3 → List β}
    (hd : IsDrawing H drawing) (h : IsK33Subdivision H x y W) : False :=
  (h.isArcK33 hd).elim

/-- **The headline: `K(3,3)` has no plane drawing.** Stated for the concrete graph
`Graph.k33Graph x y`, whose nine edges are the index pairs, with nothing assumed beyond the six
points being six distinct points of the plane. -/
theorem k33Graph_not_exists_isDrawing (x y : Fin 3 → Plane) (hx : Function.Injective x)
    (hy : Function.Injective y) (hxy : ∀ i j, x i ≠ y j) :
    ¬ ∃ dr : Fin 3 × Fin 3 → ℝ → Plane, IsDrawing (k33Graph x y) dr :=
  IsK33Config.not_exists_isDrawing ⟨k33Graph_isLink x y, hx, hy, hxy⟩

end Graph


==> anc/P5-kernel-deficit-lean-v6/vendor/schoenflies-lean/Schoenflies/Graph/K33Planar.lean <==
/-
Copyright (c) 2026 Álvaro Begué. All rights reserved.
Released under Apache 2.0 license as described in the file LICENSE.
Authors: Álvaro Begué
-/
import Schoenflies.Graph.K33
import Schoenflies.Graph.Redrawing
import Schoenflies.AlternatingCrosscuts

/-!
# Lemma 3.10: the utility graph is not planar, and Corollary 3.11 for its subdivisions

`Schoenflies/Graph/K33.lean` built the whole configuration: the six-cycle of a drawn `K(3,3)`
is a Jordan curve, each of the three remaining edges is a crosscut of it, two of the three lie
on the same side, their endpoints alternate, and any two of them are disjoint. This module
wires those five facts to `Schoenflies.alternating_crosscuts` and derives the contradiction; it
then does the blueprint's reduction of `cor:k33-subdivision` to `lem:k33`.

**One hypothesis is assumed and not proved: `Graph.IsHexRealization`. See "The gap" below.**
The remaining results use only the hypotheses in their statements.

## Blueprint

* `Graph.IsHexCrosscut` — the six-cycle, together with one of the three remaining edges, in the
  vocabulary `Schoenflies.IsPolygonalCrosscut` speaks: a `Schoenflies.ClosedPolygon`, its two
  arcs, the crosscut, and a reference point.
* `Graph.IsK33Config.endpoints_subset_arcA`, `…_arcB`, `…exists_reference_point`,
  `…isHexCrosscut` — the four *topological* clauses of `Schoenflies.IsPolygonalCrosscut`,
  discharged from the drawing, so that only the combinatorial realization has to be assumed.
* `Graph.IsHexRealization` — that combinatorial realization, and the one thing assumed here.
* `Graph.IsK33Config.exists_two_chords_same_region` — `lem:k33`, "two of the three lie on the
  same side", with the side named as a region of the complement rather than as one of a pair
  of open sets, which is the form the crosscut corollary consumes.
* `Graph.IsK33Config.false_of_isHexCrosscut` — the contradiction at a *fixed* pair of remaining
  edges: `cor:alternating-crosscuts` makes them meet, `chords_disjoint` says they do not.
* `Graph.IsK33Config.false_of_hexCrosscuts`, `…false_of_hexRealizations` — `lem:k33` for a
  drawing that is already polygonal.
* `Graph.IsK33Config.not_isDrawing` — `lem:k33`: a graph carrying a copy of `K(3,3)` has no
  plane drawing at all. `lem:polygonal-redrawing` reduces the general drawing to a polygonal
  one, which is the only place polygonality is used.
* `Graph.IsArcK33`, `Graph.k33Graph`, `Graph.IsArcK33.arcDrawing`, `…isDrawing`,
  `…isK33Config`, `…false_of_realization` — `cor:k33-subdivision`, first half: nine arcs in the
  plane meeting only where a `K(3,3)` forces them to already *are* a plane drawing of `K(3,3)`,
  on an abstract graph built here for the purpose.
* `Graph.IsK33Subdivision`, `…isArcK33`, `…false_of_realization` — `cor:k33-subdivision`: in a
  plane drawing of a subdivision, the branch paths draw nine such arcs.

## The gap: realizing the six-cycle as a `ClosedPolygon`

Every statement of `Schoenflies/PolygonalJordan.lean`, `Schoenflies/PolygonalCrosscut.lean` and
`Schoenflies/AlternatingCrosscuts.lean` is about a `Schoenflies.ClosedPolygon m` — a cyclic
*vertex list* with `vertex_inj`, `edges_meet` and `corner`. The six-cycle of a polygonally
drawn `K(3,3)` is a polygonal Jordan curve as a **point set**, and nothing in the development
turns a point set into a `ClosedPolygon`: there is no declaration anywhere whose conclusion is
`∃ m (C : ClosedPolygon m), C.carrier = _`. The only closed polygons that exist are the
hand-built `Schoenflies.triangle` and `Schoenflies.unitTriangle`.

`IsHexRealization` is exactly that missing step, stated for the one curve this argument needs
it for and pared down to its combinatorial core: four closed polygons and four equations
identifying their carriers and edge lists with the drawing. No topological side condition
survives in it — the reference point of Theorem 2.8 and the three "meets" clauses are proved
here from the drawing. It is *not proved here*, and every theorem below that mentions it is
therefore requires that realization as a hypothesis.

**Why the realization is allowed to change the drawing.** `IsHexRealization` asks for
`C.arc a k = arcA e s`, which pins the two ends of that arc — the vertices `x s` and
`y (s+1)` — to be *vertices* of `C`. A `Schoenflies.ClosedPolygon` has no straight vertices
(its `corner` field), so this is possible only if the six-cycle actually turns at `x s` and at
`y (s+1)`. A polygonal drawing need not do that: two of the three polygonal edges at a vertex
may leave it in exactly opposite directions, and then no closed polygon with that carrier has
that point as a vertex. A realization must therefore be free to bend the drawing at the six
vertices first, and `Graph.IsK33Config.not_isDrawing` gives it that freedom: it hands the
realization a polygonal drawing and accepts *any* drawing back. This restriction comes from
`Schoenflies.IsPolygonalCrosscut`, not from anything here; the alternative is a crosscut
interface that lets the two cut points be interior to edges of `C`.
-/

open Set Schoenflies unitInterval
open scoped Graph

namespace Graph

variable {β : Type*} {G : Graph Plane β} {x y : Fin 3 → Plane} {e : Fin 3 → Fin 3 → β}
variable {drawing : β → ℝ → Plane} {s t : Fin 3} {R : Set Plane}

/-! ### The missing realization, isolated

The six-cycle of a polygonally drawn `K(3,3)`, cut by the remaining edge `e s (s+1)`, presented
in the vocabulary of `Schoenflies.IsPolygonalCrosscut`: a `ClosedPolygon` whose carrier is the
six-cycle, whose two arcs from the cut are the two halves `arcA e s` and `arcB e s`, and whose
crosscut occupies exactly the remaining edge's arc. -/

/-- **The six-cycle and one remaining edge, realized as a polygonal crosscut.** `C` is the
six-cycle as a `Schoenflies.ClosedPolygon`, cut at the vertices `a` and `a + k` — which are the
two ends `x s` and `y (s+1)` of the remaining edge indexed by `s` — into the two arcs
`arcA e s` and `arcB e s`; `K` is the remaining edge, and `J₁`, `J₂` the two closed polygons it
forms with the two arcs.

This is the *only* thing the argument below assumes, and it is exactly what a bridge from
polygonal Jordan curves to `Schoenflies.ClosedPolygon` would supply. -/
def IsHexCrosscut (drawing : β → ℝ → Plane) (e : Fin 3 → Fin 3 → β) (s : Fin 3) : Prop :=
  ∃ (m m₁ m₂ : ℕ) (C : ClosedPolygon m) (J₁ : ClosedPolygon m₁) (J₂ : ClosedPolygon m₂)
    (K : List Piece) (a : ZMod (m + 3)) (k : ℕ) (yref : Plane),
      C.carrier = hexSet drawing e ∧
      C.arc a k = edgesCover drawing (arcA e s) ∧
      C.arc (a + k) (m + 3 - k) = edgesCover drawing (arcB e s) ∧
      cover K = edgeArc drawing (e s (s + 1)) ∧
      IsPolygonalCrosscut C J₁ J₂ K a k yref

/-- The six-cycle separates the plane: it is the carrier of a closed polygon, and
`thm:polygonal-jordan` applies to that. -/
theorem isSeparating_hexSet (h : IsHexCrosscut drawing e s) :
    IsSeparating (hexSet drawing e) := by
  obtain ⟨_, _, _, C, _, _, _, _, _, _, hcar, _⟩ := h
  exact hcar ▸ C.isSeparating_carrier

namespace IsK33Config

/-! ### The alternation, with the two arcs named

`Graph.IsK33Config.chords_alternate` returns the two arcs existentially. The crosscut corollary
has to be handed *those particular sets*, since the realization has to reproduce them, so the
two membership clauses are restated here with the arcs written out. -/

/-- The near end of the next remaining edge is interior to the first arc. -/
theorem x_succ_mem_arcA (h : IsK33Config G x y e) (hd : IsDrawing G drawing) (s : Fin 3) :
    x (s + 1) ∈ edgesCover drawing (arcA e s) \ ({x s, y (s + 1)} : Set Plane) := by
  have hs1 : ∀ s : Fin 3, s + 1 ≠ s := by decide
  refine ⟨mem_arcA_iff.2 ⟨(s + 1, s), by simp [arcAPairs],
    (hd.edge_isArcBetween (h.isLink (s + 1) s)).left_mem⟩, ?_⟩
  rintro (hc | hc)
  exacts [h.x_ne_x (hs1 s) hc, h.x_ne_y _ _ hc]

/-- The far end of the next remaining edge is interior to the second arc. -/
theorem y_succ_mem_arcB (h : IsK33Config G x y e) (hd : IsDrawing G drawing) (s : Fin 3) :
    y (s + 1 + 1) ∈ edgesCover drawing (arcB e s) \ ({x s, y (s + 1)} : Set Plane) := by
  have hsucc : ∀ s : Fin 3, s + 1 + 1 = s + 2 := by decide
  have hs2 : ∀ s : Fin 3, s + 2 ≠ s + 1 := by decide
  rw [hsucc s]
  refine ⟨mem_arcB_iff.2 ⟨(s + 2, s + 2), by simp [arcBPairs],
    (hd.edge_isArcBetween (h.isLink (s + 2) (s + 2))).right_mem⟩, ?_⟩
  rintro (hc | hc)
  exacts [h.y_ne_x _ _ hc, h.y_ne_y (hs2 s) hc]

/-! ### Two of the three remaining edges lie in one region -/

/-- A remaining edge's interior lies inside the edge's arc. -/
theorem chord_openArc_subset_edgeArc (h : IsK33Config G x y e) (hd : IsDrawing G drawing)
    (s : Fin 3) : openArc (drawing (e s (s + 1))) ⊆ edgeArc drawing (e s (s + 1)) := by
  rw [h.chord_openArc_eq hd s]; exact Set.sdiff_subset

/-- **Two of the three remaining edges lie in one and the same region of the complement of the
six-cycle.** This is `Graph.IsK33Config.exists_two_chords_same_side` with the two sides read as
the two regions `Int` and `Ext` of the polygonal Jordan curve theorem, which is the form the
crosscut corollary consumes. -/
theorem exists_two_chords_same_region (h : IsK33Config G x y e) (hd : IsDrawing G drawing)
    (hsep : IsSeparating (hexSet drawing e)) :
    ∃ s t : Fin 3, s ≠ t ∧ ∃ R : Set Plane, IsRegionOf (hexSet drawing e) R ∧
      openArc (drawing (e s (s + 1))) ⊆ R ∧ openArc (drawing (e t (t + 1))) ⊆ R := by
  obtain ⟨s, t, hst, hcase⟩ := h.exists_two_chords_same_side hd hsep.isOpen_inside
    hsep.isOpen_outside disjoint_inside_outside (inside_union_outside _).ge
  rcases hcase with ⟨h1, h2⟩ | ⟨h1, h2⟩
  · exact ⟨s, t, hst, _, IsRegionOf.inside _, h1, h2⟩
  · exact ⟨s, t, hst, _, IsRegionOf.outside _, h1, h2⟩

/-! ### The topological side conditions of the crosscut, discharged

`Schoenflies.IsPolygonalCrosscut` asks for four things beyond the edge lists: that the crosscut
meets the polygon only in points of each arc, and a reference point off the polygon in the
region the crosscut does not enter. All four are properties of the *drawing*, and are proved
here, so that what has to be assumed from outside is only the combinatorial realization
(`Graph.IsHexRealization`). -/

/-- The two ends of the remaining edge lie on the first arc of the cut. -/
theorem endpoints_subset_arcA (h : IsK33Config G x y e) (hd : IsDrawing G drawing) (s : Fin 3) :
    ({x s, y (s + 1)} : Set Plane) ⊆ edgesCover drawing (arcA e s) := by
  rintro p (rfl | rfl)
  · exact mem_arcA_iff.2 ⟨(s, s), by simp [arcAPairs],
      (hd.edge_isArcBetween (h.isLink s s)).left_mem⟩
  · exact mem_arcA_iff.2 ⟨(s + 1, s + 1), by simp [arcAPairs],
      (hd.edge_isArcBetween (h.isLink (s + 1) (s + 1))).right_mem⟩

/-- The two ends of the remaining edge lie on the second arc of the cut. -/
theorem endpoints_subset_arcB (h : IsK33Config G x y e) (hd : IsDrawing G drawing) (s : Fin 3) :
    ({x s, y (s + 1)} : Set Plane) ⊆ edgesCover drawing (arcB e s) := by
  rintro p (rfl | rfl)
  · exact mem_arcB_iff.2 ⟨(s, s + 2), by simp [arcBPairs],
      (hd.edge_isArcBetween (h.isLink s (s + 2))).left_mem⟩
  · exact mem_arcB_iff.2 ⟨(s + 2, s + 1), by simp [arcBPairs],
      (hd.edge_isArcBetween (h.isLink (s + 2) (s + 1))).right_mem⟩

/-- **The reference point of Theorem 2.8, for a remaining edge.** The interior of the remaining
edge lies in one region of the complement of the six-cycle; any point of the *other* region is a
legitimate reference point, and the other region is nonempty because it is a region. -/
theorem exists_reference_point (h : IsK33Config G x y e) (hd : IsDrawing G drawing)
    (hsep : IsSeparating (hexSet drawing e)) (s : Fin 3) :
    ∃ yref : Plane, yref ∉ hexSet drawing e ∧
      Disjoint (edgeArc drawing (e s (s + 1)))
        (connectedComponentIn (hexSet drawing e)ᶜ yref) := by
  obtain ⟨z, hz⟩ := chord_openArc_nonempty (drawing := drawing) (e := e) s
  have hzC : z ∉ hexSet drawing e := h.chord_openArc_subset_compl hd s hz
  -- The region of `z` and the region on the far side of it are the two regions.
  have hpair := hsep.isRegionPair_farRegion hzC
  obtain ⟨yref, hyref⟩ := (hpair.right.isConnected hsep).nonempty
  refine ⟨yref, hpair.right.subset_compl hyref, ?_⟩
  rw [hpair.right.connectedComponentIn_eq hsep hyref, Set.disjoint_left]
  intro p hp hpfar
  by_cases hpin : p ∈ ({x s, y (s + 1)} : Set Plane)
  · refine hpfar.1 ?_
    rcases hpin with rfl | rfl
    exacts [h.x_mem_hexSet hd s, h.y_mem_hexSet hd (s + 1)]
  · refine hpfar.2 (h.chord_openArc_subset_connectedComponentIn hd s hz ?_)
    rw [h.chord_openArc_eq hd s]
    exact ⟨hp, hpin⟩

end IsK33Config

/-! ### What must still be assumed: the combinatorial realization

Everything above is proved. What is not is that the six-cycle, its two arcs, and the two closed
curves the remaining edge forms with them are *closed polygons at all* — that a polygonal Jordan
curve given as a point set carries a cyclic vertex list. `IsHexRealization` says exactly that,
and nothing more: no reference point, no meeting condition, only the four `ClosedPolygon`s and
the four equations identifying their carriers and edge lists with the drawing. -/

/-- **The six-cycle and one remaining edge, realized combinatorially.** The six-cycle is a
`Schoenflies.ClosedPolygon` `C` whose two arcs from the cut at `a`, `a + k` are the two halves
`arcA e s`, `arcB e s` of the six-cycle; the remaining edge occupies the segments `K`; and the
two closed curves it forms with the two arcs are closed polygons `J₁`, `J₂` carrying exactly
those segments.

This is the one thing this module assumes and does not prove. See "The gap" in the module
docstring. -/
def IsHexRealization (drawing : β → ℝ → Plane) (e : Fin 3 → Fin 3 → β) (s : Fin 3) : Prop :=
  ∃ (m m₁ m₂ : ℕ) (C : ClosedPolygon m) (J₁ : ClosedPolygon m₁) (J₂ : ClosedPolygon m₂)
    (K : List Piece) (a : ZMod (m + 3)) (k : ℕ),
      k ≤ m + 3 ∧
      C.carrier = hexSet drawing e ∧
      C.arc a k = edgesCover drawing (arcA e s) ∧
      C.arc (a + k) (m + 3 - k) = edgesCover drawing (arcB e s) ∧
      cover K = edgeArc drawing (e s (s + 1)) ∧
      SameEdges J₁.pieces (C.arcPieces a k ++ K) ∧
      SameEdges J₂.pieces (C.arcPieces (a + k) (m + 3 - k) ++ K)

namespace IsK33Config

/-- **The realization is enough.** The four topological clauses of
`Schoenflies.IsPolygonalCrosscut` come from the drawing: the remaining edge meets the six-cycle
exactly in its own two ends (`chord_inter_hexSet`), which lie on both arcs, and the reference
point is `exists_reference_point`. -/
theorem isHexCrosscut (h : IsK33Config G x y e) (hd : IsDrawing G drawing)
    (hr : IsHexRealization drawing e s) : IsHexCrosscut drawing e s := by
  obtain ⟨m, m₁, m₂, C, J₁, J₂, K, a, k, hk, hcar, hA, hB, hK, hE₁, hE₂⟩ := hr
  have hsep : IsSeparating (hexSet drawing e) := hcar ▸ C.isSeparating_carrier
  obtain ⟨yref, hyref, hdisj⟩ := h.exists_reference_point hd hsep s
  refine ⟨m, m₁, m₂, C, J₁, J₂, K, a, k, yref, hcar, hA, hB, hK,
    ⟨hk, hE₁, hE₂, ?_, ?_, ?_, ?_⟩⟩
  · rw [hK, hcar, hA, h.chord_inter_hexSet hd s]
    exact h.endpoints_subset_arcA hd s
  · rw [hK, hcar, hB, h.chord_inter_hexSet hd s]
    exact h.endpoints_subset_arcB hd s
  · rw [hcar]; exact hyref
  · rw [hK, hcar]; exact hdisj

/-! ### The contradiction -/

/-- **The two remaining edges indexed by `s` and `s + 1` cannot lie in one region.** Their four
ends alternate around the six-cycle (`chords_alternate`), so `cor:alternating-crosscuts` makes
them meet; but distinct edges of a plane graph meet only at shared vertices, and these two share
none (`chords_disjoint`). -/
theorem false_of_isHexCrosscut (h : IsK33Config G x y e) (hd : IsDrawing G drawing)
    (hcross : IsHexCrosscut drawing e s) (hsep : IsSeparating (hexSet drawing e))
    (hR : IsRegionOf (hexSet drawing e) R)
    (h1 : openArc (drawing (e s (s + 1))) ⊆ R)
    (h2 : openArc (drawing (e (s + 1) (s + 1 + 1))) ⊆ R) : False := by
  obtain ⟨m, m₁, m₂, C, J₁, J₂, K, a, k, yref, hcar, hA, hB, hK, hcc⟩ := hcross
  -- A point of the first remaining edge, off the six-cycle: it pins down the region.
  obtain ⟨z, hz⟩ := chord_openArc_nonempty (drawing := drawing) (e := e) s
  have hzK : z ∈ cover K := by rw [hK]; exact h.chord_openArc_subset_edgeArc hd s hz
  have hzC : z ∉ C.carrier := by rw [hcar]; exact h.chord_openArc_subset_compl hd s hz
  have hzR : z ∈ R := h1 hz
  -- The second remaining edge's interior lies in the component of `z`.
  have hside : edgeArc drawing (e (s + 1) (s + 1 + 1)) \ ({x (s + 1), y (s + 1 + 1)} : Set Plane)
      ⊆ connectedComponentIn C.carrierᶜ z := by
    rw [hcar, hR.connectedComponentIn_eq hsep hzR, ← h.chord_openArc_eq hd (s + 1)]
    exact h2
  -- `cor:alternating-crosscuts`.
  obtain ⟨w, hw₁, hw₂⟩ := hcc.alternating_inter_nonempty_of_same_side hzK hzC hA hB
    (h.arcs_inter hd s) (hd.edge_isArcBetween (h.isLink (s + 1) (s + 1 + 1))) hside
    (h.x_succ_mem_arcA hd s) (h.y_succ_mem_arcB hd s)
  -- … against the disjointness of two remaining edges.
  have hs1 : ∀ s : Fin 3, s + 1 ≠ s := by decide
  have := h.chords_disjoint hd (hs1 s)
  rw [Set.eq_empty_iff_forall_notMem] at this
  exact this w ⟨hw₁, by rwa [hK] at hw₂⟩

/-- **`lem:k33` for a drawing that is already polygonal.** Three remaining edges, two sides:
two of them lie in one region (`exists_two_chords_same_region`); every pair of remaining edges
is indexed by `s` and `s + 1` for some `s`, so `false_of_isHexCrosscut` applies. -/
theorem false_of_hexCrosscuts (h : IsK33Config G x y e) (hd : IsDrawing G drawing)
    (hcross : ∀ s : Fin 3, IsHexCrosscut drawing e s) : False := by
  have hsep : IsSeparating (hexSet drawing e) := isSeparating_hexSet (hcross 0)
  obtain ⟨s, t, hst, R, hR, h1, h2⟩ := h.exists_two_chords_same_region hd hsep
  -- In `Fin 3` two distinct indices are consecutive one way or the other.
  have hpair : ∀ s t : Fin 3, s ≠ t → t = s + 1 ∨ s = t + 1 := by decide
  rcases hpair s t hst with rfl | rfl
  · exact h.false_of_isHexCrosscut hd (hcross s) hsep hR h1 h2
  · exact h.false_of_isHexCrosscut hd (hcross t) hsep hR h2 h1

/-- **`lem:k33` for a polygonal drawing, from the combinatorial realization alone.** -/
theorem false_of_hexRealizations (h : IsK33Config G x y e) (hd : IsDrawing G drawing)
    (hr : ∀ s : Fin 3, IsHexRealization drawing e s) : False :=
  h.false_of_hexCrosscuts hd fun s => h.isHexCrosscut hd (hr s)

/-- **Lemma 3.10 (nonplanarity of `K(3,3)`).** A finite graph carrying a copy of `K(3,3)` has no
plane drawing.

`lem:polygonal-redrawing` replaces an arbitrary drawing by a polygonal one on the same graph and
the same vertices, which is the only use polygonality is put to; the contradiction itself is
`false_of_hexRealizations`. The realization hypothesis is therefore consulted only about
drawings that are already polygonal — and it is allowed to *change* the drawing again, which it
must be: see "The gap" in the module docstring. -/
theorem not_isDrawing [G.Finite] (h : IsK33Config G x y e)
    (hreal : ∀ dr : β → ℝ → Plane, IsDrawing G dr → (∀ f ∈ E(G), IsPolygonal (edgeArc dr f)) →
      ∃ dr' : β → ℝ → Plane, IsDrawing G dr' ∧ ∀ s : Fin 3, IsHexRealization dr' e s) :
    ¬ ∃ dr : β → ℝ → Plane, IsDrawing G dr := by
  rintro ⟨dr, hdr⟩
  obtain ⟨dr', hdr', hpoly⟩ := polygonal_redrawing G dr hdr
  obtain ⟨dr'', hdr'', hr⟩ := hreal dr' hdr' hpoly
  exact h.false_of_hexRealizations hdr'' hr

end IsK33Config

/-! ## Corollary 3.11: no subdivision of `K(3,3)` has a plane drawing

The blueprint's proof replaces each branch path of a subdivision by the simple arc it draws and
then treats that arc as a single edge. Both halves are done here, in that order: first the
*abstract* statement that nine arcs meeting only where they must already carry a drawn
`K(3,3)` (`Graph.IsArcK33`), then the reduction of a drawn subdivision to nine such arcs. -/

/-- **Nine arcs in the plane, meeting only where they must.** This is what a plane drawing of a
subdivision of `K(3,3)` leaves once each branch path has been replaced by the arc it draws: six
distinct points, and for each pair `(i, j)` an arc from `x i` to `y j`, with two distinct arcs
meeting only in a point that is an endpoint of both.

Nothing here mentions a graph. The abstract `K(3,3)` that carries these arcs is built below. -/
structure IsArcK33 (x y : Fin 3 → Plane) (P : Fin 3 → Fin 3 → Set Plane) : Prop where
  /-- The `(i, j)`-th arc runs from `x i` to `y j`. -/
  arc : ∀ i j, IsArcBetween (P i j) (x i) (y j)
  /-- The three points of the first side are distinct. -/
  x_injective : Function.Injective x
  /-- The three points of the second side are distinct. -/
  y_injective : Function.Injective y
  /-- The two sides are disjoint. -/
  ne : ∀ i j, x i ≠ y j
  /-- Two distinct arcs meet only in a common endpoint. -/
  meet : ∀ i j k l, (i, j) ≠ (k, l) →
    P i j ∩ P k l ⊆ ({x i, y j} : Set Plane) ∩ ({x k, y l} : Set Plane)

/-- **The abstract `K(3,3)` on six named points of the plane.** Its edges are index pairs, and
`(i, j)` links `x i` to `y j`. The edge set is all of `Fin 3 × Fin 3`, so no membership side
condition ever has to be discharged. -/
def k33Graph (x y : Fin 3 → Plane) : Graph Plane (Fin 3 × Fin 3) where
  vertexSet := Set.range x ∪ Set.range y
  edgeSet := Set.univ
  IsLink p u v := (u = x p.1 ∧ v = y p.2) ∨ (u = y p.2 ∧ v = x p.1)
  isLink_symm := by
    rintro ⟨i, j⟩ -
    constructor
    rintro u v (⟨rfl, rfl⟩ | ⟨rfl, rfl⟩)
    exacts [Or.inr ⟨rfl, rfl⟩, Or.inl ⟨rfl, rfl⟩]
  eq_or_eq_of_isLink_of_isLink := by
    rintro ⟨i, j⟩ u v a b (⟨rfl, rfl⟩ | ⟨rfl, rfl⟩) (⟨rfl, rfl⟩ | ⟨rfl, rfl⟩) <;> simp
  edge_mem_iff_exists_isLink := by
    rintro ⟨i, j⟩
    exact ⟨fun _ => ⟨x i, y j, Or.inl ⟨rfl, rfl⟩⟩, fun _ => Set.mem_univ _⟩
  left_mem_of_isLink := by
    rintro ⟨i, j⟩ u v (⟨rfl, -⟩ | ⟨rfl, -⟩)
    exacts [Or.inl ⟨i, rfl⟩, Or.inr ⟨j, rfl⟩]

@[simp] theorem k33Graph_vertexSet (x y : Fin 3 → Plane) :
    V(k33Graph x y) = Set.range x ∪ Set.range y := rfl

@[simp] theorem k33Graph_edgeSet (x y : Fin 3 → Plane) :
    E(k33Graph x y) = (Set.univ : Set (Fin 3 × Fin 3)) := rfl

theorem k33Graph_isLink (x y : Fin 3 → Plane) (i j : Fin 3) :
    (k33Graph x y).IsLink (i, j) (x i) (y j) := Or.inl ⟨rfl, rfl⟩

/-- An endpoint of an edge of the abstract `K(3,3)` is incident with it. -/
theorem k33Graph_inc {x y : Fin 3 → Plane} {i j : Fin 3} {p : Plane}
    (hp : p ∈ ({x i, y j} : Set Plane)) : (k33Graph x y).Inc (i, j) p := by
  rcases hp with rfl | rfl
  · exact ⟨y j, Or.inl ⟨rfl, rfl⟩⟩
  · exact ⟨x i, Or.inr ⟨rfl, rfl⟩⟩

instance (x y : Fin 3 → Plane) : (k33Graph x y).Finite where
  finite_vertexSet := (Set.finite_range x).union (Set.finite_range y)
  finite_edgeSet := Set.finite_univ

namespace IsArcK33

variable {x y : Fin 3 → Plane} {P : Fin 3 → Fin 3 → Set Plane}

/-- The nine arcs, parametrized: a drawing of `k33Graph`. The parametrizations are the ones the
arcs come with, so the point set of an edge is the arc it was built from
(`IsArcK33.edgeArc_eq`). -/
noncomputable def arcDrawing (h : IsArcK33 x y P) : Fin 3 × Fin 3 → ℝ → Plane :=
  fun p => (h.arc p.1 p.2).choose

theorem edgeArc_eq (h : IsArcK33 x y P) (i j : Fin 3) :
    edgeArc h.arcDrawing (i, j) = P i j := (h.arc i j).choose_spec.2.2.1

theorem arcDrawing_zero (h : IsArcK33 x y P) (i j : Fin 3) : h.arcDrawing (i, j) 0 = x i :=
  (h.arc i j).choose_spec.2.2.2.1

theorem arcDrawing_one (h : IsArcK33 x y P) (i j : Fin 3) : h.arcDrawing (i, j) 1 = y j :=
  (h.arc i j).choose_spec.2.2.2.2

/-- An arc carries none of the six points except its own two ends: a third point `x k` lies on
the arc `P k l` for every `l`, and two distinct arcs meet only in a common end. -/
theorem mem_arc_elim (h : IsArcK33 x y P) {i j : Fin 3} {p : Plane}
    (hpV : p ∈ Set.range x ∪ Set.range y) (hp : p ∈ P i j) :
    p ∈ ({x i, y j} : Set Plane) := by
  have hsucc : ∀ i : Fin 3, i + 1 ≠ i := by decide
  rcases hpV with ⟨k, rfl⟩ | ⟨l, rfl⟩
  · -- `x k` lies on `P k (j+1)`, an arc with a different index pair.
    exact (h.meet i j k (j + 1) (fun hc => hsucc j (congrArg Prod.snd hc).symm)
      ⟨hp, (h.arc k (j + 1)).left_mem⟩).1
  · -- `y l` lies on `P (i+1) l`.
    exact (h.meet i j (i + 1) l (fun hc => hsucc i (congrArg Prod.fst hc).symm)
      ⟨hp, (h.arc (i + 1) l).right_mem⟩).1

/-- **The nine arcs draw the abstract `K(3,3)` in the plane.** -/
theorem isDrawing (h : IsArcK33 x y P) : IsDrawing (k33Graph x y) h.arcDrawing := by
  refine ⟨?_, ?_, ?_⟩
  · rintro ⟨i, j⟩ -
    obtain ⟨hc, hi, -, -, -⟩ := (h.arc i j).choose_spec
    refine ⟨hc, hi, ?_⟩
    rw [show h.arcDrawing (i, j) 0 = x i from h.arcDrawing_zero i j,
      show h.arcDrawing (i, j) 1 = y j from h.arcDrawing_one i j]
    exact k33Graph_isLink x y i j
  · rintro ⟨i, j⟩ u v w hl hwV hw
    have hmem : w ∈ ({x i, y j} : Set Plane) :=
      h.mem_arc_elim hwV (by rwa [h.edgeArc_eq i j] at hw)
    rcases hl with ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩
    · exact hmem
    · exact hmem.symm
  · rintro ⟨i, j⟩ ⟨k, l⟩ - - hne p hp hq
    rw [h.edgeArc_eq i j] at hp
    rw [h.edgeArc_eq k l] at hq
    obtain ⟨hij, hkl⟩ := h.meet i j k l hne ⟨hp, hq⟩
    refine ⟨?_, k33Graph_inc hij, k33Graph_inc hkl⟩
    rcases hij with rfl | rfl
    exacts [Or.inl ⟨i, rfl⟩, Or.inr ⟨j, rfl⟩]

/-- The nine arcs carry a copy of `K(3,3)`, on the graph they draw. -/
theorem isK33Config (h : IsArcK33 x y P) :
    IsK33Config (k33Graph x y) x y (fun i j => (i, j)) where
  isLink := k33Graph_isLink x y
  x_injective := h.x_injective
  y_injective := h.y_injective
  ne := h.ne

/-- **`lem:k33` for nine arcs**: no nine arcs in the plane meet only where a `K(3,3)` forces
them to. This assumes the realization, exactly as `Graph.IsK33Config.not_isDrawing` does. -/
theorem false_of_realization (h : IsArcK33 x y P)
    (hreal : ∀ dr : Fin 3 × Fin 3 → ℝ → Plane, IsDrawing (k33Graph x y) dr →
      (∀ f ∈ E(k33Graph x y), IsPolygonal (edgeArc dr f)) →
      ∃ dr' : Fin 3 × Fin 3 → ℝ → Plane, IsDrawing (k33Graph x y) dr' ∧
        ∀ s : Fin 3, IsHexRealization dr' (fun i j => (i, j)) s) : False :=
  h.isK33Config.not_isDrawing hreal ⟨h.arcDrawing, h.isDrawing⟩

end IsArcK33

/-! ### From a drawn subdivision to nine arcs -/

variable {H : Graph Plane β} {W : Fin 3 → Fin 3 → List β}

/-- **A subdivision of `K(3,3)` inside a graph.** Six distinct branch vertices and nine branch
paths, the `(i, j)`-th running from `x i` to `y j`; distinct branch paths share no edge and meet
only in vertices that are branch vertices of both.

Both clauses are combinatorial: no drawing appears. That distinct branch paths meet only in
common branch vertices is the blueprint's own phrasing of what a subdivision is. -/
structure IsK33Subdivision (H : Graph Plane β) (x y : Fin 3 → Plane)
    (W : Fin 3 → Fin 3 → List β) : Prop where
  /-- The `(i, j)`-th branch path runs from `x i` to `y j`. -/
  isPath : ∀ i j, H.IsPath (x i) (W i j) (y j)
  /-- The three branch vertices of the first side are distinct. -/
  x_injective : Function.Injective x
  /-- The three branch vertices of the second side are distinct. -/
  y_injective : Function.Injective y
  /-- The two sides are disjoint. -/
  ne : ∀ i j, x i ≠ y j
  /-- Distinct branch paths share no edge. -/
  edge_ne : ∀ i j k l, (i, j) ≠ (k, l) → ∀ f ∈ W i j, f ∉ W k l
  /-- Distinct branch paths meet only in vertices that are branch vertices of both. -/
  vertex_meet : ∀ i j k l, (i, j) ≠ (k, l) → ∀ v ∈ H.walkVertices (x i) (W i j),
    v ∈ H.walkVertices (x k) (W k l) → v ∈ ({x i, y j} : Set Plane) ∩ ({x k, y l} : Set Plane)

namespace IsK33Subdivision

variable {x y : Fin 3 → Plane}

/-- A branch path has at least one edge: an empty one would identify its two ends. -/
theorem ne_nil (h : IsK33Subdivision H x y W) (i j : Fin 3) : W i j ≠ [] := by
  intro hnil
  have hp := h.isPath i j
  rw [hnil] at hp
  exact h.ne i j hp.isWalk.eq_of_nil

/-- **The branch paths of a drawn subdivision are nine arcs meeting only where they must.**
A point on two branch paths lies on an edge of each; the two edges are distinct, so a plane
drawing puts the point at a vertex incident with both, and a vertex on two branch paths is a
branch vertex of both. -/
theorem isArcK33 {drawing : β → ℝ → Plane} (hd : IsDrawing H drawing)
    (h : IsK33Subdivision H x y W) : IsArcK33 x y fun i j => edgesCover drawing (W i j) := by
  refine ⟨fun i j => hd.path_isArcBetween (h.isPath i j) (h.ne_nil i j), h.x_injective,
    h.y_injective, h.ne, ?_⟩
  rintro i j k l hne p ⟨hp1, hp2⟩
  obtain ⟨f, hf, hpf⟩ := mem_edgesCover_iff.1 hp1
  obtain ⟨g, hg, hpg⟩ := mem_edgesCover_iff.1 hp2
  have hfg : f ≠ g := fun hEq => h.edge_ne i j k l hne f hf (hEq ▸ hg)
  obtain ⟨-, hincf, hincg⟩ := hd.edge_inter ((h.isPath i j).edge_mem hf)
    ((h.isPath k l).edge_mem hg) hfg hpf hpg
  exact h.vertex_meet i j k l hne p (mem_walkVertices_of_mem_covered ⟨f, hf, hincf⟩)
    (mem_walkVertices_of_mem_covered ⟨g, hg, hincg⟩)

/-- **Corollary 3.11 (subdivisions of `K(3,3)`).** No subdivision of `K(3,3)` has a plane
drawing. This assumes the realization, exactly as `Graph.IsK33Config.not_isDrawing` does, and
the realization is needed only for the *contracted* graph `k33Graph x y`, whose nine edges are
the branch paths. -/
theorem false_of_realization {drawing : β → ℝ → Plane} (hd : IsDrawing H drawing)
    (h : IsK33Subdivision H x y W)
    (hreal : ∀ dr : Fin 3 × Fin 3 → ℝ → Plane, IsDrawing (k33Graph x y) dr →
      (∀ f ∈ E(k33Graph x y), IsPolygonal (edgeArc dr f)) →
      ∃ dr' : Fin 3 × Fin 3 → ℝ → Plane, IsDrawing (k33Graph x y) dr' ∧
        ∀ s : Fin 3, IsHexRealization dr' (fun i j => (i, j)) s) : False :=
  (h.isArcK33 hd).false_of_realization hreal

end IsK33Subdivision

end Graph


==> anc/P5-kernel-deficit-lean-v6/vendor/schoenflies-lean/Schoenflies/Graph/OuterFace.lean <==
/-
Copyright (c) 2026 Álvaro Begué. All rights reserved.
Released under Apache 2.0 license as described in the file LICENSE.
Authors: Álvaro Begué
-/
import Schoenflies.Graph.Drawing

/-!
# The outer face

Exactly one face of a finite plane graph is unbounded.

The plane fact this needs is not "the exterior of a large disk is connected" but the exterior
of a *square*, and that one is elementary — `Plane.isConnected_beyondSquare`, four convex
half-planes with consecutive ones sharing a corner. The disk version is what would have
needed a traversal of the circle, which a trigonometry-free development withholds.

No face is produced as data: a face is named by a point of it, as `Graph.face` always has
been, so "the outer face" is "the face through any point far enough out".

## Blueprint

* `exists_unbounded_face` — some face is unbounded.
* `unbounded_face_unique` — any two unbounded faces coincide.
* `beyondSquare_subset_face` — an unbounded face swallows the whole outside of any square
  containing the drawing. This is the working form: it is how one proves a given point lies in
  the outer face.
-/

open Metric Set Schoenflies unitInterval
open scoped Graph

namespace Graph

variable {β : Type*} {G : Graph Plane β} {drawing : β → ℝ → Plane}

/-- A closed axis-parallel square is bounded: it sits inside a Euclidean ball of radius
`√2 · r`, by the norm comparison. -/
theorem isBounded_closedSquare (r : ℝ) :
    Bornology.IsBounded (Schoenflies.Plane.closedSquare 0 r) := by
  refine (Metric.isBounded_closedBall (x := (0 : Plane)) (r := Real.sqrt 2 * r)).subset ?_
  intro x hx
  have hsup : Schoenflies.Plane.supNorm x ≤ r := by
    simpa [Schoenflies.Plane.closedSquare] using hx
  have : ‖x‖ ≤ Real.sqrt 2 * r := by
    refine le_trans (Schoenflies.Plane.norm_le_sqrt_two_mul_supNorm x) ?_
    exact mul_le_mul_of_nonneg_left hsup (Real.sqrt_nonneg 2)
  simpa [Metric.mem_closedBall, dist_eq_norm] using this

/-- A square containing the whole drawing. -/
theorem IsDrawing.exists_closedSquare [G.Finite] (h : IsDrawing G drawing) :
    ∃ r : ℝ, 0 ≤ r ∧ pointSet G drawing ⊆ Schoenflies.Plane.closedSquare 0 r :=
  Schoenflies.Plane.exists_closedSquare_of_isBounded h.isCompact_pointSet.isBounded

/-- Outside a square containing the drawing, every point is in the exterior. -/
theorem beyondSquare_subset_exterior {r : ℝ}
    (hr : pointSet G drawing ⊆ Schoenflies.Plane.closedSquare 0 r) :
    Schoenflies.Plane.beyondSquare r ⊆ exterior G drawing := by
  rw [Schoenflies.Plane.beyondSquare_eq_compl]
  exact compl_subset_compl.2 hr

/-- The outside of a containing square lies wholly inside one face — the face through any of
its points. This is the working form of "there is an outer face". -/
theorem beyondSquare_subset_face {r : ℝ}
    (hr : pointSet G drawing ⊆ Schoenflies.Plane.closedSquare 0 r) {base : Plane}
    (hbase : base ∈ Schoenflies.Plane.beyondSquare r) :
    Schoenflies.Plane.beyondSquare r ⊆ face G drawing base :=
  (Schoenflies.Plane.isConnected_beyondSquare r).isPreconnected.subset_connectedComponentIn
    hbase (beyondSquare_subset_exterior hr)

/-- The outside of a square is unbounded: it contains points of every size. -/
theorem not_isBounded_beyondSquare (r : ℝ) :
    ¬ Bornology.IsBounded (Schoenflies.Plane.beyondSquare r) := by
  intro hb
  obtain ⟨s, -, hs⟩ := Schoenflies.Plane.exists_closedSquare_of_isBounded hb
  -- A point beyond both radii is in the outside but not in the square that was claimed to
  -- contain it.
  set t : ℝ := max (max r s) 0 + 1 with ht
  have ht0 : 0 ≤ t := by
    have := le_max_right (max r s) 0; simp only [ht]; linarith
  have htr : r < t := by
    have h1 := le_max_left r s
    have h2 := le_max_left (max r s) 0
    simp only [ht]; linarith
  have hts : s < t := by
    have h1 := le_max_right r s
    have h2 := le_max_left (max r s) 0
    simp only [ht]; linarith
  -- `Plane.mk t 0` has first coordinate `t` definitionally, so `show` states the real goal.
  have hmem : Schoenflies.Plane.mk t 0 ∈ Schoenflies.Plane.beyondSquare r :=
    Or.inl (show r < |t| by rw [abs_of_nonneg ht0]; exact htr)
  have hin := hs hmem
  simp only [Schoenflies.Plane.closedSquare, mem_setOf_eq, Schoenflies.Plane.supDist_zero,
    Schoenflies.Plane.supNorm, max_le_iff] at hin
  have h1 : |t| ≤ s := hin.1
  rw [abs_of_nonneg ht0] at h1
  linarith

/-- Some face is unbounded. -/
theorem exists_unbounded_face [G.Finite] (h : IsDrawing G drawing) :
    ∃ base ∈ exterior G drawing, ¬ Bornology.IsBounded (face G drawing base) := by
  obtain ⟨r, hr0, hr⟩ := h.exists_closedSquare
  have hmem : Schoenflies.Plane.mk (r + 1) 0 ∈ Schoenflies.Plane.beyondSquare r :=
    Or.inl (show r < |r + 1| by
      rw [abs_of_nonneg (by linarith : (0:ℝ) ≤ r + 1)]; linarith)
  refine ⟨Schoenflies.Plane.mk (r + 1) 0, beyondSquare_subset_exterior hr hmem, fun hb => ?_⟩
  exact not_isBounded_beyondSquare r (hb.subset (beyondSquare_subset_face hr hmem))

/-- Any two unbounded faces coincide: an unbounded face escapes every containing square, so it
swallows the whole outside and is named by any point of it. -/
theorem unbounded_face_unique [G.Finite] (h : IsDrawing G drawing) {b c : Plane}
    (hbu : ¬ Bornology.IsBounded (face G drawing b))
    (hcu : ¬ Bornology.IsBounded (face G drawing c)) :
    face G drawing b = face G drawing c := by
  obtain ⟨r, hr0, hr⟩ := h.exists_closedSquare
  -- An unbounded face is not contained in the square, so it meets the outside.
  have escape : ∀ z : Plane, ¬ Bornology.IsBounded (face G drawing z) →
      ∃ w, w ∈ face G drawing z ∧ w ∈ Schoenflies.Plane.beyondSquare r := by
    intro z hz
    by_contra hcon
    push Not at hcon
    refine hz ((isBounded_closedSquare r).subset fun w hw => ?_)
    have hw' : w ∉ Schoenflies.Plane.beyondSquare r := hcon w hw
    rw [Schoenflies.Plane.beyondSquare_eq_compl] at hw'
    simpa using hw'
  obtain ⟨w, hwb, hwout⟩ := escape b hbu
  obtain ⟨v, hvc, hvout⟩ := escape c hcu
  -- Each face therefore swallows the whole outside, so the two share a point.
  have hbeyond_b : Schoenflies.Plane.beyondSquare r ⊆ face G drawing b := by
    have hsub := beyondSquare_subset_face (G := G) (drawing := drawing) hr hwout
    have hwe : face G drawing w = face G drawing b := (connectedComponentIn_eq hwb).symm
    rwa [hwe] at hsub
  have hbeyond_c : Schoenflies.Plane.beyondSquare r ⊆ face G drawing c := by
    have hsub := beyondSquare_subset_face (G := G) (drawing := drawing) hr hvout
    have hve : face G drawing v = face G drawing c := (connectedComponentIn_eq hvc).symm
    rwa [hve] at hsub
  obtain ⟨z, hz⟩ := (Schoenflies.Plane.isConnected_beyondSquare r).nonempty
  have e1 : face G drawing b = face G drawing z := connectedComponentIn_eq (hbeyond_b hz)
  have e2 : face G drawing c = face G drawing z := connectedComponentIn_eq (hbeyond_c hz)
  rw [e1, e2]

end Graph


==> anc/P5-kernel-deficit-lean-v6/vendor/schoenflies-lean/Schoenflies/Graph/PathGraph.lean <==
/-
Copyright (c) 2026 Álvaro Begué. All rights reserved.
Released under Apache 2.0 license as described in the file LICENSE.
Authors: Álvaro Begué
-/
import Schoenflies.Graph.Walk
import Mathlib.Combinatorics.Graph.Delete
import Mathlib.Data.Set.Finite.Basic

/-!
# A path presented as a graph

`Schoenflies/Graph/Walk.lean` says what it means for an edge list to *run* through a graph.
This file says what it means for a graph to *be* a path, and — the point of the file —
constructs one.

## Why the object exists

An ear is a path that gets glued onto a graph, so it has to be a graph itself, not a walk
inside one. `Graph.IsPathGraph P u W v` says that `P`'s own edges, listed in the order `W`,
form a path from `u` to `v` and that `P`'s vertices are exactly the ones that path visits.
The list `W` is an index of the predicate rather than an existential: its **order** is part
of the claim, and it is what lets every later argument cut the path at a vertex without first
having to sort anything.

Mathlib's `Graph α β` carries a `Set β` of edges, not a list, so the correspondence between
the two is a clause of the definition (`Graph.IsPathGraph.edgeSet_eq`) rather than something
a list-based graph would give for free.

## Constructing one

`Graph.pathGraphOf G u W` is the subgraph of `G` spanned by the walk `W` from `u`: the
vertices the walk visits, and its own edges. Everything else in the file is a hypothesis of
the form `IsPathGraph`; this is where one is produced, and it is what an ear decomposition
runs on — a path found inside a big graph has to be turned into a graph before it can be
unioned back in.

## What the ear argument actually asks

Always the same thing: **whatever vertex is deleted, every remaining vertex of the path still
reaches one of the two ends** (`Graph.IsPathGraph.reaches_an_end`). The proof is uniform in
the deleted vertex `c`, with no case split on whether `c` is an end, an interior vertex or
off the path at all:

* if `c` is on the path, cut there (`Graph.IsPath.split`); each remaining vertex lies on one
  of the two halves, and a half runs to its far end without meeting the cut, because the
  split's last clause says the far half never returns to the source;
* if `c` is not on the path, cut at the vertex itself and reverse the near half.

Both branches go through the same two lemmas, `Graph.IsPath.reaches_target_of_ne_source` and
its mirror, so the interior case has no separate content.

## Blueprint

* `Graph.IsPathGraph` — the object called "a path `P`" in Lemma
  `lem:subdivision-ear-preserve` (b) ("if `P` is a path whose distinct endpoints lie in `G`
  … then `G ∪ P` is 2-connected") and "an ear" in Lemma `lem:relative-ear`.
* `Graph.IsPathGraph.reaches_an_end` — the blueprint's "every component of `P - x` is
  attached to `G - x` at one of the two endpoints of `P`; when `x` is an endpoint, the
  remainder of `P` is attached at the other endpoint", both sentences at once.
* `Graph.pathGraphOf` — the "shortest path through `L` between two such neighbors is an ear"
  of `lem:relative-ear`: a path of the ambient graph, presented as a graph.

Nothing here mentions 2-connectivity; the union of a 2-connected graph with an ear is a
later module.

## Namespace

Root `Graph`, as fixed by `Schoenflies/Graph/Walk.lean`, so that `h.reaches_an_end` and
`G.pathGraphOf u W` resolve by dot notation.
-/

open Set
open scoped Graph

namespace Graph

variable {α β : Type*} {G H P : Graph α β} {u v w x y c : α} {e : β} {W W₁ W₂ : List β}

/-! ### Walks and vertex deletion

Mathlib's `Graph.deleteVerts` takes a set; a single deleted vertex is `{c}`. -/

/-- Pushing the visited set down an inclusion: a subgraph's edges have ends the big graph's
edges have too. This is the direction the freshness clause of a path travels in, and the
whole content of `Graph.IsPath.anti`. -/
theorem coveredVertices_anti (hHG : H ≤ G) : H.coveredVertices W ⊆ G.coveredVertices W :=
  fun _ ⟨e, he, y, hy⟩ ↦ ⟨e, he, y, hy.mono hHG⟩

theorem walkVertices_anti (hHG : H ≤ G) : H.walkVertices u W ⊆ G.walkVertices u W :=
  Set.insert_subset_insert (coveredVertices_anti hHG)

/-- **A walk that never visits `c` survives the deletion of `c`.** Every deletion argument in
the ear layer reduces to this. -/
theorem IsWalk.avoiding (h : G.IsWalk u W v) (hc : c ∉ G.walkVertices u W) :
    (G.deleteVerts {c}).IsWalk u W v := by
  induction h with
  | @nil x hx =>
    refine .nil ?_
    rw [vertexSet_deleteVerts]
    exact ⟨hx, by rintro (rfl : x = c); exact hc mem_walkVertices_self⟩
  | @cons u w v e W hl _ ih =>
    have hw : w ∈ G.walkVertices u (e :: W) :=
      mem_walkVertices_cons_of_mem hl mem_walkVertices_self
    have hcw : c ∉ G.walkVertices w W := fun h ↦ hc (mem_walkVertices_cons_of_mem hl h)
    refine .cons ?_ (ih hcw)
    rw [deleteVerts_isLink]
    refine ⟨hl, ?_, ?_⟩
    · rintro (rfl : u ∈ ({c} : Set α))
      exact hc mem_walkVertices_self
    · rintro (rfl : w ∈ ({c} : Set α))
      exact hc hw

/-- Reversal does not change which vertices a walk visits — but it does change the source, so
this is not `Graph.walkVertices_reverse`, which keeps it. -/
theorem IsWalk.reverse_walkVertices (h : G.IsWalk u W v) :
    G.walkVertices v W.reverse = G.walkVertices u W := by
  have h₁ : v ∈ G.walkVertices u W := h.target_mem_walkVertices
  have h₂ : u ∈ G.walkVertices v W := by
    have := h.reverse.target_mem_walkVertices
    rwa [walkVertices_reverse] at this
  rw [walkVertices_reverse]
  refine Set.Subset.antisymm (fun y hy ↦ ?_) (fun y hy ↦ ?_) <;>
    rcases mem_walkVertices_iff.1 hy with rfl | hcov
  exacts [h₁, mem_walkVertices_of_mem_covered hcov, h₂, mem_walkVertices_of_mem_covered hcov]

/-- Splitting the visited set along a concatenation. Purely about lists: no walk is needed,
and the middle vertex `w` is arbitrary. -/
theorem walkVertices_append_subset :
    G.walkVertices u (W₁ ++ W₂) ⊆ G.walkVertices u W₁ ∪ G.walkVertices w W₂ := by
  rintro y hy
  rcases mem_walkVertices_iff.1 hy with rfl | hcov
  · exact Or.inl mem_walkVertices_self
  · rw [coveredVertices_append] at hcov
    exact hcov.imp mem_walkVertices_of_mem_covered mem_walkVertices_of_mem_covered

/-! ### Reaching an end of a path after a deletion -/

/-- A vertex of a path other than its source still reaches the target once the source is
deleted: cut the path at the vertex, and the far half never returns to the source. -/
theorem IsPath.reaches_target_of_ne_source (h : G.IsPath u W v)
    (hx : x ∈ G.walkVertices u W) (hxu : x ≠ u) : (G.deleteVerts {u}).Reaches x v := by
  obtain ⟨-, W₂, -, -, h₂, hback⟩ := h.split hx
  exact ⟨W₂, h₂.isWalk.avoiding (hback.resolve_left hxu)⟩

/-- The mirror image, run on the reversed path. -/
theorem IsPath.reaches_source_of_ne_target (h : G.IsPath u W v)
    (hx : x ∈ G.walkVertices u W) (hxv : x ≠ v) : (G.deleteVerts {v}).Reaches x u :=
  h.reverse.reaches_target_of_ne_source (by rwa [h.isWalk.reverse_walkVertices]) hxv

/-- **Deleting any vertex leaves every other vertex of a path able to reach an end.**
Uniform in the deleted vertex `c`: if `c` is on the path the path is cut there and each
remaining vertex sits on a half that runs to that half's far end; if `c` is off the path the
path is cut at the vertex itself and its near half, reversed, runs to the source. -/
theorem IsPath.reaches_an_end (h : G.IsPath u W v) (hx : x ∈ G.walkVertices u W)
    (hxc : x ≠ c) :
    (G.deleteVerts {c}).Reaches x u ∨ (G.deleteVerts {c}).Reaches x v := by
  by_cases hc : c ∈ G.walkVertices u W
  · obtain ⟨W₁, W₂, rfl, h₁, h₂, -⟩ := h.split hc
    rcases walkVertices_append_subset (w := c) hx with hx₁ | hx₂
    · exact Or.inl (h₁.reaches_source_of_ne_target hx₁ hxc)
    · exact Or.inr (h₂.reaches_target_of_ne_source hx₂ hxc)
  · -- The deletion misses the path entirely, so the near half survives whole.
    obtain ⟨W₁, W₂, rfl, h₁, -, -⟩ := h.split hx
    refine Or.inl ⟨W₁.reverse, h₁.reverse.isWalk.avoiding ?_⟩
    rw [h₁.isWalk.reverse_walkVertices]
    exact fun hmem ↦ hc (walkVertices_mono (List.subset_append_left _ _) hmem)

/-! ### A graph that is a path -/

/-- `P.IsPathGraph u W v` : the graph `P` *is* the path from `u` to `v` along `W`. Its own
edges are exactly the entries of `W`, and its vertices are exactly the ones that path visits.

The edge list is an index rather than an existential because its order is used: an argument
that deletes a vertex cuts `W` in two, and a graph whose edges were only a set would have to
recover the order first. -/
structure IsPathGraph (P : Graph α β) (u : α) (W : List β) (v : α) : Prop where
  /-- The graph's own edges, in the given order, form a path from one end to the other. -/
  isPath : P.IsPath u W v
  /-- The graph has no edges beyond that path's. -/
  edgeSet_eq : E(P) = {e | e ∈ W}
  /-- The graph has no vertices beyond the ones that path visits. -/
  vertexSet_eq : V(P) = P.walkVertices u W

namespace IsPathGraph

theorem isWalk (h : P.IsPathGraph u W v) : P.IsWalk u W v := h.isPath.isWalk

/-- A vertex of a path graph is visited by its path. -/
theorem mem_walkVertices (h : P.IsPathGraph u W v) (hx : x ∈ V(P)) :
    x ∈ P.walkVertices u W := h.vertexSet_eq ▸ hx

/-- Conversely, whatever the path visits is a vertex. -/
theorem mem_vertexSet (h : P.IsPathGraph u W v) (hx : x ∈ P.walkVertices u W) : x ∈ V(P) :=
  h.vertexSet_eq ▸ hx

theorem mem_edgeSet (h : P.IsPathGraph u W v) (he : e ∈ W) : e ∈ E(P) := by
  rw [h.edgeSet_eq]; exact he

theorem mem_list (h : P.IsPathGraph u W v) (he : e ∈ E(P)) : e ∈ W := by
  rw [h.edgeSet_eq] at he; exact he

theorem source_mem (h : P.IsPathGraph u W v) : u ∈ V(P) := h.isPath.left_mem

theorem target_mem (h : P.IsPathGraph u W v) : v ∈ V(P) := h.isPath.right_mem

/-- A path graph read from the other end. -/
theorem reverse (h : P.IsPathGraph u W v) : P.IsPathGraph v W.reverse u where
  isPath := h.isPath.reverse
  edgeSet_eq := by rw [h.edgeSet_eq]; ext e; simp
  vertexSet_eq := by rw [h.isWalk.reverse_walkVertices]; exact h.vertexSet_eq

/-- A path graph is connected: every vertex is visited, so the path's own prefix runs to it
from the source. -/
theorem connected (h : P.IsPathGraph u W v) : P.Connected := by
  refine Connected.of_hub h.source_mem fun x hx ↦ ?_
  obtain ⟨W₁, -, -, h₁, -, -⟩ := h.isPath.split (h.mem_walkVertices hx)
  exact ⟨W₁, h₁.isWalk⟩

/-- **Whatever vertex is deleted, every remaining vertex of a path graph still reaches one of
its two ends.** This is what the ear argument turns on: the ear's two ends are the only
vertices it shares with the graph it is glued to, so a surviving vertex of the ear has to
reach one of them inside the ear itself. -/
theorem reaches_an_end (h : P.IsPathGraph u W v) (hx : x ∈ V(P)) (hxc : x ≠ c) :
    (P.deleteVerts {c}).Reaches x u ∨ (P.deleteVerts {c}).Reaches x v :=
  h.isPath.reaches_an_end (h.mem_walkVertices hx) hxc

end IsPathGraph

/-! ### Constructing a path graph -/

/-- **The subgraph of `G` spanned by the walk `W` from `u`**: the vertices that walk visits,
carrying exactly the walk's own edges.

This is the construction an ear decomposition needs — a path found inside a big graph, turned
into a graph of its own so that it can be unioned back in. It is built from Mathlib's
`Graph.restrict` and `Graph.induce`, so that `Graph.pathGraphOf_le` is almost free. -/
def pathGraphOf (G : Graph α β) (u : α) (W : List β) : Graph α β :=
  (G.restrict {e | e ∈ W}).induce (G.walkVertices u W)

@[simp]
theorem pathGraphOf_vertexSet : V(G.pathGraphOf u W) = G.walkVertices u W := rfl

@[simp]
theorem pathGraphOf_isLink :
    (G.pathGraphOf u W).IsLink e x y ↔
      e ∈ W ∧ G.IsLink e x y ∧ x ∈ G.walkVertices u W ∧ y ∈ G.walkVertices u W := by
  simp only [pathGraphOf, induce_isLink, restrict_isLink, mem_setOf_eq]
  tauto

theorem mem_vertexSet_pathGraphOf_self : u ∈ V(G.pathGraphOf u W) := mem_walkVertices_self

/-- The spanned subgraph really is a subgraph. -/
theorem pathGraphOf_le (h : G.IsWalk u W v) : G.pathGraphOf u W ≤ G :=
  le_trans (induce_le h.walkVertices_subset) restrict_le

/-- Its edges are exactly the walk's. One inclusion is the definition; the other needs the
walk, to know that an entry of `W` is an edge of `G` at all and that its ends are visited. -/
theorem pathGraphOf_edgeSet (h : G.IsWalk u W v) : E(G.pathGraphOf u W) = {e | e ∈ W} := by
  ext f
  rw [edgeSet_eq_setOf_exists_isLink]
  simp only [pathGraphOf_isLink, mem_setOf_eq]
  refine ⟨fun ⟨_, _, hf, _⟩ ↦ hf, fun hf ↦ ?_⟩
  obtain ⟨a, b, hab⟩ := exists_isLink_of_mem_edgeSet (h.edge_mem hf)
  exact ⟨a, b, hf, hab, mem_walkVertices_of_mem_covered ⟨f, hf, hab.inc_left⟩,
    mem_walkVertices_of_mem_covered ⟨f, hf, hab.inc_right⟩⟩

/-- The spanned subgraph visits the same vertices as the ambient graph does along `W`: its
edges are the same edges, joining the same pairs. No walk is needed — an end of an edge of
`W` is visited by definition, so it survives the induced subgraph. -/
theorem coveredVertices_pathGraphOf :
    (G.pathGraphOf u W).coveredVertices W = G.coveredVertices W := by
  refine Set.Subset.antisymm (fun z ⟨f, hf, y, hy⟩ ↦ ⟨f, hf, y, (pathGraphOf_isLink.1 hy).2.1⟩)
    fun z ⟨f, hf, y, hy⟩ ↦ ?_
  · exact ⟨f, hf, y, pathGraphOf_isLink.2 ⟨hf, hy,
      mem_walkVertices_of_mem_covered ⟨f, hf, hy.inc_left⟩,
      mem_walkVertices_of_mem_covered ⟨f, hf, hy.inc_right⟩⟩⟩

theorem walkVertices_pathGraphOf :
    (G.pathGraphOf u W).walkVertices u W = G.walkVertices u W := by
  rw [walkVertices, walkVertices, coveredVertices_pathGraphOf]

/-- The walk runs inside the subgraph it spans. -/
theorem IsWalk.pathGraphOf (h : G.IsWalk u W v) : (G.pathGraphOf u W).IsWalk u W v :=
  h.anti (pathGraphOf_le h) mem_vertexSet_pathGraphOf_self
    fun _ he ↦ (pathGraphOf_edgeSet h) ▸ he

/-- The path runs inside the subgraph it spans. -/
theorem IsPath.pathGraphOf (h : G.IsPath u W v) : (G.pathGraphOf u W).IsPath u W v :=
  h.anti (pathGraphOf_le h.isWalk) mem_vertexSet_pathGraphOf_self
    fun _ he ↦ (pathGraphOf_edgeSet h.isWalk) ▸ he

/-- **A path of `G` spans a path graph.** This is the construction the whole file exists
for: the object every `Graph.IsPathGraph` hypothesis elsewhere is discharged by. -/
theorem IsPath.isPathGraph_pathGraphOf (h : G.IsPath u W v) :
    (G.pathGraphOf u W).IsPathGraph u W v where
  isPath := h.pathGraphOf
  edgeSet_eq := pathGraphOf_edgeSet h.isWalk
  vertexSet_eq := by rw [pathGraphOf_vertexSet, walkVertices_pathGraphOf]

/-! ### Finiteness

A walk visits finitely many vertices and takes finitely many edges, so the graph it spans is
finite with no hypothesis on the ambient graph. -/

/-- A step of a walk adds exactly one vertex to the visited set. -/
theorem walkVertices_cons (hl : G.IsLink e u w) :
    G.walkVertices u (e :: W) = insert u (G.walkVertices w W) := by
  ext x
  constructor
  · intro hx
    rcases mem_walkVertices_cons hl hx with rfl | hx'
    exacts [Set.mem_insert _ _, Set.mem_insert_of_mem _ hx']
  · intro hx
    rcases Set.mem_insert_iff.1 hx with rfl | hx'
    exacts [mem_walkVertices_self, mem_walkVertices_cons_of_mem hl hx']

theorem IsWalk.finite_walkVertices (h : G.IsWalk u W v) : (G.walkVertices u W).Finite := by
  induction h with
  | nil => rw [walkVertices_nil]; exact Set.finite_singleton _
  | @cons u w v e W hl _ ih => rw [walkVertices_cons hl]; exact Set.Finite.insert u ih

/-- The graph spanned by a walk has finitely many vertices, whatever the ambient graph.
Stated as a `Set.Finite` rather than as a `Graph.Finite` instance so that this file does not
have to depend on `Schoenflies/Graph/Degree.lean`; the two halves build one in a line. -/
theorem IsWalk.finite_vertexSet_pathGraphOf (h : G.IsWalk u W v) :
    V(G.pathGraphOf u W).Finite := by
  simpa using h.finite_walkVertices

theorem IsWalk.finite_edgeSet_pathGraphOf (h : G.IsWalk u W v) :
    E(G.pathGraphOf u W).Finite := by
  rw [pathGraphOf_edgeSet h]; exact List.finite_toSet W

end Graph


==> anc/P5-kernel-deficit-lean-v6/vendor/schoenflies-lean/Schoenflies/Graph/Redrawing.lean <==
/-
Copyright (c) 2026 Álvaro Begué. All rights reserved.
Released under Apache 2.0 license as described in the file LICENSE.
Authors: Álvaro Begué
-/
import Schoenflies.Graph.VertexSquares
import Schoenflies.Graph.CycleJordan
import Schoenflies.PolyLocal
import Schoenflies.Polygonal
import Schoenflies.Concatenate

/-!
# The polygonal redrawing of a finite plane graph

Bricks B7 and B8 of `lem:polygonal-redrawing`, and the headline theorem: every finite plane
graph is drawn again, on the same abstract graph and the same vertices, with polygonal edges.
Since the vertices of a plane graph *are* plane points and the redrawing leaves them where
they are, the blueprint's "isomorphic plane drawing" is the identity isomorphism, and no
`Graph.IsIsomorphism` is built or needed.

## Three things the design did not have, and this module supplies

**Simple polygonal paths.** `Graph.IsDrawing.edge_param` asks for an *injective*
parametrisation, and brick B6 delivers only a `poly` vertex list, which may cross itself. The
blueprint's Lemma 1.1 makes the path simple "by subdividing at self-intersections and taking a
simple path in the resulting finite graph"; `Schoenflies/PolyPath.lean` deferred that half, and
without it brick B8 cannot discharge the drawing condition at all. `IsArcList` and
`PolyReaches.exists_arcList` supply it, by an induction over the inductive relation rather than
by an overlay graph: at each `step` the new segment is run *backwards* from its far end and
stopped the first time it meets the polygon already built, and the old path is truncated
there. That needs no plane geometry beyond `exists_first_mem_Icc`, and in particular no
connectivity theorem for the overlay graph.

**The contact point is on the frame.** `Graph.IsDrawing.exists_core` states that the core meets
the square about a vertex in exactly one point, but not that this point is on the square's
boundary — and if it were interior the core would not lie in the plane minus the open squares,
which is the carrier brick B5 speaks about, nor would the radial segment from the vertex reach
it. `Plane.supDist_eq_of_inter_eq_singleton` closes the gap by connectedness: an interior
contact point would make the core's trace on the square a nonempty proper clopen piece.

**Radial arithmetic.** That two radials of one square meet only at the centre, and that a
radial meets the plane minus the open squares only at its far end, are both the statement that
the sup distance to the centre is a faithful coordinate along a radius
(`Plane.supDist_lt_of_mem_segment`, `Plane.radial_meet`). These are the "distinct radials in
one square meet only at `v`" and "radials meet the replacement paths only at the designated
boundary points" of brick B8's design, and neither is free.

## Blueprint

Bricks B7 and B8 of `lem:polygonal-redrawing` (H6), and the lemma itself.

* `Plane.supNorm_smul`, `Plane.supDist_add_smul`, `Plane.supDist_lt_of_mem_segment`,
  `Plane.segment_subset_closedSquare`, `Plane.radial_meet` — the radial segments of brick B8.
* `Plane.supDist_eq_of_inter_eq_singleton` — a core's contact point lies on the frame of its
  square; the missing clause of brick B4.
* `lastP`, `poly_snoc`, `IsArcList` — a **simple** polygonal path, in the `u :: t`
  presentation that keeps every statement free of dependent nonemptiness proofs.
* `isArcBetween_poly` — the carrier of a simple polygonal path is an arc between its ends.
* `IsArcList.truncate`, `IsArcList.snoc` — cutting one at any of its points, and extending one
  by a segment that touches it only at its last vertex.
* `PolyReaches.exists_arcList` — **every polygonal path contains a simple one**; the deferred
  half of Lemma 1.1.
* `Graph.polygonal_redrawing` — `lem:polygonal-redrawing`, with bricks B7 and B8 inside its
  proof: the `ε` making the tubes about the cores pairwise disjoint, the component `U e` of
  the core inside its tube, and the assembly of radial, replacement path and radial.
-/

open Metric Set unitInterval
open scoped Graph

namespace Schoenflies

/-! ### Radial segments in a square

A segment from the centre of a square to a point of its boundary frame leaves the open square
only at its far end, and two such segments in one square meet only at the centre. Those two
facts are the whole of the "radials" half of brick B8, and both are statements about the sup
distance scaling along a segment. -/

namespace Plane

theorem supNorm_smul (a : ℝ) (x : Plane) : supNorm (a • x) = |a| * supNorm x := by
  have h0 : (a • x) 0 = a * x 0 := by simp
  have h1 : (a • x) 1 = a * x 1 := by simp
  simp only [supNorm, h0, h1, abs_mul]
  exact (mul_max_of_nonneg _ _ (abs_nonneg a)).symm

theorem supDist_add_smul (c u : Plane) (t : ℝ) : supDist (c + t • u) c = |t| * supNorm u := by
  have h : c + t • u - c = t • u := by abel
  rw [supDist, h, supNorm_smul]

/-- Everything on the segment from `c` to `p` except `p` itself is strictly nearer to `c` than
`p` is, in the sup metric. This is why a radial segment meets the frame of its square only at
its far end. -/
theorem supDist_lt_of_mem_segment {c p x : Plane} (hpc : 0 < supDist p c)
    (hx : x ∈ segment ℝ c p) (hne : x ≠ p) : supDist x c < supDist p c := by
  rw [segment_eq_image' ℝ c p] at hx
  obtain ⟨t, ht, hxt⟩ := hx
  have hxt' : c + t • (p - c) = x := hxt
  have hval : supDist x c = t * supDist p c := by
    rw [← hxt', supDist_add_smul, abs_of_nonneg ht.1]; rfl
  have ht1 : t < 1 := by
    rcases eq_or_lt_of_le ht.2 with heq | h
    · refine absurd ?_ hne
      rw [← hxt', heq]
      module
    · exact h
  rw [hval]
  nlinarith

/-- A radial segment stays inside its square. -/
theorem openSquare_subset_closedSquare (c : Plane) (r : ℝ) :
    openSquare c r ⊆ closedSquare c r := fun x hx => show supDist x c ≤ r from le_of_lt hx

theorem segment_subset_closedSquare {c p : Plane} {r : ℝ} (hr : 0 ≤ r)
    (hpc : supDist p c ≤ r) : segment ℝ c p ⊆ closedSquare c r :=
  (convex_closedSquare c r).segment_subset (mem_closedSquare_self c hr) hpc

/-- **Two radials meet only at the centre.** Two segments from the centres of two squares of a
common radius `r` to points of their frames meet only where they can: if the centres are
distinct the squares are disjoint, and if they agree the two far ends are pinned by the sup
distance, which is injective along a radius. -/
theorem radial_meet {c c' p p' z : Plane} {r : ℝ} (hr : 0 < r) (hp : supDist p c = r)
    (hp' : supDist p' c' = r) (hpp' : p ≠ p')
    (hdisj : c ≠ c' → Disjoint (closedSquare c r) (closedSquare c' r))
    (hz : z ∈ segment ℝ c p) (hz' : z ∈ segment ℝ c' p') : z = c := by
  rcases eq_or_ne c c' with rfl | hcc'
  · -- One square: the two representations of `z` have the same parameter, which must be `0`.
    rw [segment_eq_image' ℝ c p] at hz
    rw [segment_eq_image' ℝ c p'] at hz'
    obtain ⟨t, ht, hzt⟩ := hz
    obtain ⟨s, hs, hzs⟩ := hz'
    have hzt' : c + t • (p - c) = z := hzt
    have hzs' : c + s • (p' - c) = z := hzs
    have h₁ : supDist z c = t * r := by
      rw [← hzt', supDist_add_smul, abs_of_nonneg ht.1, ← hp]; rfl
    have h₂ : supDist z c = s * r := by
      rw [← hzs', supDist_add_smul, abs_of_nonneg hs.1, ← hp']; rfl
    have hEq : t = s := mul_right_cancel₀ hr.ne' (h₁.symm.trans h₂)
    subst hEq
    have hsmul : t • (p - c) = t • (p' - c) := add_left_cancel (hzt'.trans hzs'.symm)
    have hkey : t • (p - p') = 0 := by linear_combination (norm := module) hsmul
    rcases smul_eq_zero.1 hkey with ht0 | hpp
    · rw [← hzt', ht0]; module
    · exact absurd (sub_eq_zero.1 hpp) hpp'
  · exact absurd (Set.disjoint_left.1 (hdisj hcc')
      (segment_subset_closedSquare hr.le hp.le hz)
      (segment_subset_closedSquare hr.le hp'.le hz')) not_false

end Plane

/-! ### Simple polygonal paths

`poly vs` is the carrier of a vertex list, and a general vertex list crosses itself. The
drawing condition of a plane graph asks for an *injective* parametrisation, so what brick B8
needs is a vertex list whose carrier is an **arc**. `IsArcList` is exactly the condition that
makes the concatenation of `Schoenflies/Concatenate.lean` apply at every step: consecutive
vertices differ, and each segment meets the rest of the polygon only at the vertex they
share.

The work of this section is `PolyReaches.exists_arcList`: *any* polygonal path inside a set
contains a simple one with the same ends. That is the half of the blueprint's Lemma 1.1 which
`Schoenflies/PolyPath.lean` deferred, and without it nothing downstream can discharge
`Graph.IsDrawing`. The induction is over the inductive relation `PolyReaches`, and the step
takes the *first* point at which the new segment, run backwards from its far end, meets the
polygon already built, truncates there and appends. -/

/-- The last vertex of a nonempty vertex list, with the nonemptiness discharged by the
`cons`. Carrying the list in the form `u :: t` removes every dependent proof argument from
the statements below. -/
def lastP (u : Plane) (t : List Plane) : Plane := (u :: t).getLast (List.cons_ne_nil u t)

@[simp] theorem lastP_nil (u : Plane) : lastP u [] = u := rfl

@[simp] theorem lastP_cons (u v : Plane) (t : List Plane) : lastP u (v :: t) = lastP v t :=
  List.getLast_cons (List.cons_ne_nil v t)

theorem lastP_append : ∀ (u : Plane) (t : List Plane) (z : Plane), lastP u (t ++ [z]) = z
  | _, [], _ => rfl
  | u, v :: t, z => by
    rw [List.cons_append, lastP_cons, lastP_append v t z]

theorem lastP_mem_poly (u : Plane) (t : List Plane) : lastP u t ∈ poly (u :: t) :=
  getLast_mem_poly (List.cons_ne_nil u t)

/-- Appending one vertex, in the `u :: t` presentation. -/
theorem poly_snoc (u : Plane) (t : List Plane) (z : Plane) :
    poly (u :: (t ++ [z])) = poly (u :: t) ∪ segment ℝ (lastP u t) z := by
  rw [← List.cons_append, poly_concat (List.cons_ne_nil u t) z]
  rfl

/-- A **simple** polygonal path: consecutive vertices are distinct, and each segment meets the
rest of the polygon exactly in the vertex where they are joined. That is precisely the
hypothesis `Schoenflies.IsArcBetween.concatenate` asks for, one step at a time. -/
def IsArcList : List Plane → Prop
  | [] => True
  | [_] => True
  | u :: v :: rest => u ≠ v ∧ segment ℝ u v ∩ poly (v :: rest) = {v} ∧ IsArcList (v :: rest)

@[simp] theorem isArcList_nil : IsArcList [] := trivial

@[simp] theorem isArcList_singleton (v : Plane) : IsArcList [v] := trivial

theorem isArcList_cons_cons {u v : Plane} {rest : List Plane} :
    IsArcList (u :: v :: rest) ↔
      u ≠ v ∧ segment ℝ u v ∩ poly (v :: rest) = {v} ∧ IsArcList (v :: rest) := Iff.rfl

/-- The carrier of a simple polygonal path is an arc between its ends. The induction glues one
segment at a time with `Schoenflies.IsArcBetween.concatenate`; the meeting hypothesis is the
second clause of `IsArcList`. -/
theorem isArcBetween_poly : ∀ (u v : Plane) (rest : List Plane), IsArcList (u :: v :: rest) →
    IsArcBetween (poly (u :: v :: rest)) u (lastP v rest)
  | u, v, [], h => by
    rw [poly_cons_cons, poly_singleton]
    have : segment ℝ u v ∪ {v} = segment ℝ u v :=
      union_eq_self_of_subset_right (singleton_subset_iff.2 (right_mem_segment ℝ u v))
    rw [this]
    exact isArcBetween_segment h.1
  | u, v, w :: rest, h => by
    rw [poly_cons_cons, lastP_cons]
    refine (isArcBetween_segment h.1).concatenate (isArcBetween_poly v w rest h.2.2) ?_
    intro z hz hz'
    have : z ∈ segment ℝ u v ∩ poly (v :: w :: rest) := ⟨hz, hz'⟩
    rw [h.2.1] at this
    exact this

/-- **Truncation.** A simple polygonal path may be cut at any point of its carrier: the piece
up to that point is again a simple polygonal path, inside the original one. -/
theorem IsArcList.truncate : ∀ (u : Plane) (t : List Plane), IsArcList (u :: t) →
    ∀ {w : Plane}, w ∈ poly (u :: t) →
      ∃ t' : List Plane, IsArcList (u :: t') ∧ poly (u :: t') ⊆ poly (u :: t) ∧
        lastP u t' = w
  | u, [], _, w, hw => by
    rw [poly_singleton, mem_singleton_iff] at hw
    exact ⟨[], isArcList_singleton u, subset_rfl, hw.symm⟩
  | u, v :: rest, h, w, hw => by
    by_cases hrest : w ∈ poly (v :: rest)
    · obtain ⟨rest', hlist, hsub, hlast⟩ := IsArcList.truncate v rest h.2.2 hrest
      refine ⟨v :: rest', ⟨h.1, ?_, hlist⟩, ?_, by rw [lastP_cons, hlast]⟩
      · refine Subset.antisymm ?_ ?_
        · exact fun z hz => h.2.1 ▸ ⟨hz.1, hsub hz.2⟩
        · rintro z rfl
          exact ⟨right_mem_segment ℝ u z, head_mem_poly (List.cons_ne_nil z rest')⟩
      · rw [poly_cons_cons, poly_cons_cons]
        exact union_subset_union_right _ hsub
    · rw [poly_cons_cons] at hw
      have hseg : w ∈ segment ℝ u v := hw.resolve_right hrest
      rcases eq_or_ne w u with heq | hwu
      · refine ⟨[], isArcList_singleton u, ?_, heq.symm⟩
        rw [poly_singleton, poly_cons_cons]
        exact singleton_subset_iff.2 (Or.inl (left_mem_segment ℝ u v))
      · refine ⟨[w], ⟨Ne.symm hwu, ?_, isArcList_singleton w⟩, ?_, rfl⟩
        · rw [poly_singleton]
          exact Subset.antisymm inter_subset_right
            (singleton_subset_iff.2 ⟨right_mem_segment ℝ u w, rfl⟩)
        · rw [poly_cons_cons, poly_singleton, poly_cons_cons]
          have : segment ℝ u w ∪ {w} = segment ℝ u w :=
            union_eq_self_of_subset_right (singleton_subset_iff.2 (right_mem_segment ℝ u w))
          rw [this]
          exact subset_union_of_subset_left
            ((convex_segment u v).segment_subset (left_mem_segment ℝ u v) hseg) _

/-- **Extension.** A simple polygonal path may be extended by a segment that meets it only at
its own last vertex. -/
theorem IsArcList.snoc : ∀ (u : Plane) (t : List Plane), IsArcList (u :: t) →
    ∀ {z : Plane}, z ≠ lastP u t →
      segment ℝ (lastP u t) z ∩ poly (u :: t) = {lastP u t} →
      IsArcList (u :: (t ++ [z]))
  | u, [], _, z, hz, _ => by
    refine ⟨Ne.symm hz, ?_, isArcList_singleton z⟩
    rw [poly_singleton]
    exact Subset.antisymm inter_subset_right
      (singleton_subset_iff.2 ⟨right_mem_segment ℝ u z, rfl⟩)
  | u, v :: rest, h, z, hz, hmeet => by
    rw [List.cons_append]
    refine ⟨h.1, ?_, ?_⟩
    · -- The first segment still meets the rest only at `v`: the new piece is barred from it
      -- because it meets the whole old polygon only at its last vertex, which lies on the
      -- rest and hence, if it were on the first segment, would have to be `v`.
      rw [lastP_cons] at hz hmeet
      rw [poly_snoc]
      refine Subset.antisymm ?_ ?_
      · rintro y ⟨hy1, hy2 | hy2⟩
        · exact h.2.1 ▸ ⟨hy1, hy2⟩
        · have hylast : y = lastP v rest := by
            have : y ∈ segment ℝ (lastP v rest) z ∩ poly (u :: v :: rest) :=
              ⟨hy2, Or.inl hy1⟩
            rw [hmeet] at this
            exact this
          have : lastP v rest ∈ segment ℝ u v ∩ poly (v :: rest) :=
            ⟨hylast ▸ hy1, lastP_mem_poly v rest⟩
          rw [h.2.1] at this
          rw [hylast]
          exact this
      · rintro y rfl
        exact ⟨right_mem_segment ℝ u y, Or.inl (head_mem_poly (List.cons_ne_nil y rest))⟩
    · rw [lastP_cons] at hz hmeet
      refine IsArcList.snoc v rest h.2.2 hz (Subset.antisymm ?_ ?_)
      · exact fun y hy => hmeet ▸ ⟨hy.1, Or.inr hy.2⟩
      · exact singleton_subset_iff.2
          ⟨left_mem_segment ℝ _ _, lastP_mem_poly v rest⟩

/-- **Every polygonal path contains a simple one.** This is the half of Lemma 1.1 that
`Schoenflies/PolyPath.lean` deferred, and the reason brick B8 can discharge the injectivity
clause of `Graph.IsDrawing`.

The induction is on `PolyReaches`. At a `step` the new segment is run *backwards* from its far
end and stopped the first time it touches the polygon already built — `exists_first_mem_Icc`
of `Schoenflies/Graph/VertexSquares.lean` is exactly that. The old path is truncated there and
the stub appended; the stub meets the truncation only at the join, because everything strictly
before the stopping parameter misses the old polygon altogether. -/
theorem PolyReaches.exists_arcList {S : Set Plane} {x y : Plane} (h : PolyReaches S x y) :
    ∃ t : List Plane, IsArcList (x :: t) ∧ poly (x :: t) ⊆ S ∧ lastP x t = y := by
  induction h with
  | refl hx => exact ⟨[], isArcList_singleton x, by simpa using hx, rfl⟩
  | @step w z _ hseg ih =>
    obtain ⟨t, hlist, hsub, hlast⟩ := ih
    -- The straight run from `z` back to `w`, stopped the first time it meets the old polygon.
    set γ : ℝ → Plane := fun a => z + a • (w - z) with hγ
    have hγc : ContinuousOn γ (Icc 0 1) := (by fun_prop : Continuous γ).continuousOn
    have hγ1 : γ 1 = w := by simp [hγ]
    have hclosed : IsClosed (poly (x :: t)) := (isCompact_poly _).isClosed
    have hmem1 : γ 1 ∈ poly (x :: t) := by
      rw [hγ1, ← hlast]; exact lastP_mem_poly x t
    obtain ⟨s, hs, -, hsmem, hbefore⟩ :=
      exists_first_mem_Icc hγc hclosed (right_mem_Icc.2 zero_le_one) hmem1
    -- Everything on the stub, bar its far end, is before the stopping parameter.
    have himg : segment ℝ (γ s) z ⊆ γ '' Icc 0 s := by
      rw [segment_symm, segment_eq_image' ℝ z (γ s)]
      rintro u ⟨θ, hθ, rfl⟩
      refine ⟨θ * s, ⟨mul_nonneg hθ.1 hs.1, mul_le_of_le_one_left hs.1 hθ.2⟩, ?_⟩
      simp only [hγ]
      module
    have hstub : ∀ u ∈ segment ℝ (γ s) z, u ∈ poly (x :: t) → u = γ s := by
      intro u hu humem
      obtain ⟨a, ha, rfl⟩ := himg hu
      rcases eq_or_lt_of_le ha.2 with heq | hlt
      · rw [heq]
      · exact absurd humem (hbefore a ⟨ha.1, le_trans ha.2 hs.2⟩ hlt)
    -- The stub lies on the new segment, since `γ s` does.
    have hγs_seg : γ s ∈ segment ℝ z w := by
      rw [segment_eq_image' ℝ z w]
      exact ⟨s, hs, rfl⟩
    have hsegzw : segment ℝ z w ⊆ S := by rw [segment_symm]; exact hseg
    have hstubsub : segment ℝ (γ s) z ⊆ S :=
      Subset.trans ((convex_segment z w).segment_subset hγs_seg (left_mem_segment ℝ z w)) hsegzw
    obtain ⟨t', hlist', hsub', hlast'⟩ := IsArcList.truncate x t hlist hsmem
    rcases eq_or_ne z (γ s) with heq | hzne
    · exact ⟨t', hlist', hsub'.trans hsub, by rw [hlast']; exact heq.symm⟩
    · refine ⟨t' ++ [z], ?_, ?_, lastP_append x t' z⟩
      · refine IsArcList.snoc x t' hlist' (by rw [hlast']; exact hzne) ?_
        rw [hlast']
        refine Subset.antisymm (fun u hu => hstub u hu.1 (hsub' hu.2)) ?_
        exact singleton_subset_iff.2 ⟨left_mem_segment ℝ _ _, hlast' ▸ lastP_mem_poly x t'⟩
      · rw [poly_snoc, hlast']
        exact union_subset (hsub'.trans hsub) hstubsub

/-! ### The contact point of a core sits on the frame of its square

`Graph.IsDrawing.exists_core` says the core meets the square about `v` in exactly one point.
That point is on the *frame* of the square and not in its interior, which is what puts the
core in the plane minus the open squares and what makes the radial segment reach the core.
The argument is connectedness, not the parametrisation: were the contact point interior, it
would be a nonempty proper clopen piece of the core. -/

namespace Plane

/-- If a connected set meets a closed square in exactly one point and is not contained in that
square, the meeting point is on the frame: its sup distance to the centre is exactly the
radius. -/
theorem supDist_eq_of_inter_eq_singleton {K : Set Plane} {c p q : Plane} {r : ℝ}
    (hK : IsPreconnected K) (hp : K ∩ closedSquare c r = {p}) (hq : q ∈ K)
    (hqc : q ∉ closedSquare c r) : supDist p c = r := by
  have hpmem : p ∈ K ∩ closedSquare c r := by rw [hp]; rfl
  refine le_antisymm hpmem.2 (le_of_not_gt fun hlt => ?_)
  obtain ⟨w, hwK, hw1, hw2⟩ := hK (openSquare c r) (closedSquare c r)ᶜ
    (isOpen_openSquare c r) (isClosed_closedSquare c r).isOpen_compl
    (fun z hz => by
      by_cases hzc : z ∈ closedSquare c r
      · refine Or.inl ?_
        have hzp : z ∈ K ∩ closedSquare c r := ⟨hz, hzc⟩
        rw [hp, mem_singleton_iff] at hzp
        rw [hzp]
        exact hlt
      · exact Or.inr hzc)
    ⟨p, hpmem.1, hlt⟩ ⟨q, hq, hqc⟩
  exact hw2 (openSquare_subset_closedSquare c r hw1)

end Plane

end Schoenflies

/-! ### Bricks B7 and B8, and the redrawing itself -/

open Schoenflies

namespace Graph

/-- **The polygonal redrawing of a finite plane graph** (`lem:polygonal-redrawing`). A finite
plane graph is drawn again, on the *same* abstract graph and the *same* vertices, with every
edge a polygonal arc. The blueprint speaks of an isomorphic plane drawing; since the vertices
of a plane graph are plane points and the redrawing leaves them where they are, the
isomorphism is the identity and no `Graph.IsIsomorphism` appears.

The construction, in the order the proof takes it.

* **The squares** (brick B2). One radius `r` serves every vertex: the square about a vertex
  meets no other vertex, meets no arc of an edge it is not incident with, and distinct squares
  are disjoint.
* **The cores** (brick B4). Each edge's arc, cut back to what lies between its last exit from
  the square at one end and its first entry into the square at the other. A core carries no
  vertex, so distinct cores are disjoint; and — `Plane.supDist_eq_of_inter_eq_singleton` — its
  two contact points sit on the *frames* of the two squares, so the core lies in the plane `M`
  minus the open squares.
* **The tubes** (brick B7). One `ε` makes the `ε`-tubes about the cores pairwise disjoint, by
  compact separation and the single-bound lemma. `U e` is the connected component, inside
  `M ∩ tube e`, of the core; it is relatively open in `M`, so the strengthened brick B5 joins
  the two contact points by a polygonal path *inside* `U e`.
* **The assembly** (brick B8). The path is straightened to a simple one
  (`Schoenflies.PolyReaches.exists_arcList`), then a radial segment is prepended at each end.
  A radial meets `M` only at its far end and two radials meet only at their common centre, so
  the three pieces glue to an arc; `Schoenflies.isArcBetween_poly` produces the
  parametrisation that `IsDrawing.edge_param` demands. -/
theorem polygonal_redrawing {β : Type*} (G : Graph Plane β) [G.Finite]
    (drawing : β → ℝ → Plane) (h : IsDrawing G drawing) :
    ∃ redrawing : β → ℝ → Plane, IsDrawing G redrawing ∧
      ∀ e ∈ E(G), IsPolygonal (edgeArc redrawing e) := by
  classical
  obtain ⟨r, hr, hvert, hnoninc, hsqdisj⟩ := h.exists_vertexSquares
  -- The core of every edge, with the edge's two ends and the core's two contact points.
  have hdata : ∀ e ∈ E(G), ∃ a b p q : Plane, ∃ Kc : Set Plane,
      G.IsLink e a b ∧ Kc ⊆ edgeArc drawing e ∧ IsCompact Kc ∧ IsArcBetween Kc p q ∧
        Kc ∩ Plane.closedSquare a r = {p} ∧ Kc ∩ Plane.closedSquare b r = {q} ∧
        Disjoint Kc V(G) := by
    intro e he
    obtain ⟨a, b, hl⟩ := G.exists_isLink_of_mem_edgeSet he
    obtain ⟨Kc, p, q, h1, h2, h3, h4, h5, h6⟩ :=
      h.exists_core hr hl (hsqdisj a hl.left_mem b hl.right_mem (h.ne_of_isLink hl))
    exact ⟨a, b, p, q, Kc, hl, h1, h2, h3, h4, h5, h6⟩
  choose! va vb pa pb core hlink hcoresub hcorecpt hcorearc hcoreA hcoreB hcoreV using hdata
  have hvaV : ∀ e ∈ E(G), va e ∈ V(G) := fun e he => (hlink e he).left_mem
  have hvbV : ∀ e ∈ E(G), vb e ∈ V(G) := fun e he => (hlink e he).right_mem
  have hvab : ∀ e ∈ E(G), va e ≠ vb e := fun e he => h.ne_of_isLink (hlink e he)
  have hpamem : ∀ e ∈ E(G), pa e ∈ core e ∩ Plane.closedSquare (va e) r := by
    intro e he; rw [hcoreA e he]; rfl
  have hpbmem : ∀ e ∈ E(G), pb e ∈ core e ∩ Plane.closedSquare (vb e) r := by
    intro e he; rw [hcoreB e he]; rfl
  have hcoreconn : ∀ e ∈ E(G), IsPreconnected (core e) :=
    fun e he => (hcorearc e he).isArc.isConnected.isPreconnected
  -- The contact points sit on the frames of their squares.
  have hpar : ∀ e ∈ E(G), Plane.supDist (pa e) (va e) = r := by
    intro e he
    refine Plane.supDist_eq_of_inter_eq_singleton (hcoreconn e he) (hcoreA e he)
      (hpbmem e he).1 fun hcon => ?_
    exact Set.disjoint_left.1 (hsqdisj (va e) (hvaV e he) (vb e) (hvbV e he) (hvab e he))
      hcon (hpbmem e he).2
  have hpbr : ∀ e ∈ E(G), Plane.supDist (pb e) (vb e) = r := by
    intro e he
    refine Plane.supDist_eq_of_inter_eq_singleton (hcoreconn e he) (hcoreB e he)
      (hpamem e he).1 fun hcon => ?_
    exact Set.disjoint_left.1 (hsqdisj (vb e) (hvbV e he) (va e) (hvaV e he)
      (Ne.symm (hvab e he))) hcon (hpamem e he).2
  -- The plane minus the open squares, and its local polygonal connectedness (brick B5).
  set M : Set Plane := (⋃ c ∈ V(G), Plane.openSquare c r)ᶜ with hMdef
  have hMloc : IsLocallyPolyConn' M :=
    isLocallyPolyConn'_compl_biUnion (Graph.finite_vertexSet (G := G)) (fun _ => r) hsqdisj
  have hMV : ∀ c ∈ V(G), c ∉ M := fun c hc hcM =>
    hcM (mem_biUnion hc (Plane.mem_openSquare_self hr))
  -- The cores avoid the open squares.
  have hcoreM : ∀ e ∈ E(G), core e ⊆ M := by
    intro e he z hz hcon
    obtain ⟨c, hc, hzc⟩ := mem_iUnion₂.1 hcon
    have hzc' : z ∈ Plane.closedSquare c r := Plane.openSquare_subset_closedSquare c r hzc
    rcases eq_or_ne c (va e) with rfl | hca
    · have hzp : z ∈ core e ∩ Plane.closedSquare (va e) r := ⟨hz, hzc'⟩
      rw [hcoreA e he, mem_singleton_iff] at hzp
      rw [hzp] at hzc
      exact absurd (hpar e he) (ne_of_lt hzc)
    · rcases eq_or_ne c (vb e) with rfl | hcb
      · have hzp : z ∈ core e ∩ Plane.closedSquare (vb e) r := ⟨hz, hzc'⟩
        rw [hcoreB e he, mem_singleton_iff] at hzp
        rw [hzp] at hzc
        exact absurd (hpbr e he) (ne_of_lt hzc)
      · exact Set.disjoint_left.1
          (hnoninc c hc e he (not_inc_of_ne (hlink e he) hca hcb)) hzc' (hcoresub e he hz)
  -- Brick B7: one `ε` making the tubes about the cores pairwise disjoint.
  obtain ⟨ε, hε, hεall⟩ : ∃ ε > 0, ∀ e ∈ E(G), ∀ f ∈ E(G), f ≠ e →
      ∀ a ∈ core e, ∀ b ∈ core f, 2 * ε ≤ dist a b := by
    refine exists_pos_forall_of_finite (Graph.finite_edgeSet (G := G))
      (P := fun e ε => ∀ f ∈ E(G), f ≠ e → ∀ a ∈ core e, ∀ b ∈ core f, 2 * ε ≤ dist a b)
      (fun e δ ε _ hδε hP f hf hfe a ha b hb =>
        le_trans (by linarith) (hP f hf hfe a ha b hb)) ?_
    intro e he
    refine exists_pos_forall_of_finite (Graph.finite_edgeSet (G := G))
      (P := fun f ε => f ≠ e → ∀ a ∈ core e, ∀ b ∈ core f, 2 * ε ≤ dist a b)
      (fun f δ ε _ hδε hP hfe a ha b hb => le_trans (by linarith) (hP hfe a ha b hb)) ?_
    intro f hf
    by_cases hfe : f = e
    · exact ⟨1, one_pos, fun hcon => absurd hfe hcon⟩
    · obtain ⟨ρ, hρ, hsep⟩ := Plane.exists_dist_pos (hcorecpt e he) (hcorecpt f hf)
        (h.disjoint_of_subset_edgeArc he hf (Ne.symm hfe) (hcoresub e he) (hcoreV e he)
          (hcoresub f hf))
      exact ⟨ρ / 2, by linarith, fun _ a ha b hb => by have := hsep a ha b hb; linarith⟩
  set tube : β → Set Plane := fun e => ⋃ z ∈ core e, ball z ε with htubedef
  have htubeopen : ∀ e, IsOpen (tube e) := fun _ => isOpen_biUnion fun _ _ => isOpen_ball
  have htubedisj : ∀ e ∈ E(G), ∀ f ∈ E(G), e ≠ f → Disjoint (tube e) (tube f) := by
    intro e he f hf hef
    refine Set.disjoint_left.2 fun z hze hzf => ?_
    obtain ⟨a, ha, hza⟩ := mem_iUnion₂.1 hze
    obtain ⟨b, hb, hzb⟩ := mem_iUnion₂.1 hzf
    have h1 : dist a z < ε := by rw [dist_comm]; exact hza
    have h2 : dist z b < ε := hzb
    have h3 := hεall e he f hf (Ne.symm hef) a ha b hb
    have h4 := dist_triangle a z b
    linarith
  -- `U e` is the component of the core inside the tube, relatively open in `M`.
  set U : β → Set Plane := fun e => connectedComponentIn (M ∩ tube e) (pa e) with hUdef
  have hrel : ∀ e, IsRelOpenIn M (M ∩ tube e) := fun e => ⟨tube e, htubeopen e, rfl⟩
  have hcoreO : ∀ e ∈ E(G), core e ⊆ M ∩ tube e := fun e he z hz =>
    ⟨hcoreM e he hz, mem_iUnion₂.2 ⟨z, hz, mem_ball_self hε⟩⟩
  have hcoreU : ∀ e ∈ E(G), core e ⊆ U e := fun e he =>
    (hcoreconn e he).subset_connectedComponentIn (hpamem e he).1 (hcoreO e he)
  have hUM : ∀ e, U e ⊆ M := fun _ =>
    (connectedComponentIn_subset _ _).trans inter_subset_left
  have hUdisj : ∀ e ∈ E(G), ∀ f ∈ E(G), e ≠ f → Disjoint (U e) (U f) := fun e he f hf hef =>
    Set.disjoint_of_subset ((connectedComponentIn_subset _ _).trans inter_subset_right)
      ((connectedComponentIn_subset _ _).trans inter_subset_right) (htubedisj e he f hf hef)
  have hpaU : ∀ e ∈ E(G), pa e ∈ U e := fun e he => hcoreU e he (hpamem e he).1
  have hpbU : ∀ e ∈ E(G), pb e ∈ U e := fun e he => hcoreU e he (hpbmem e he).1
  have hpath : ∀ e ∈ E(G), PolyReaches (U e) (pa e) (pb e) := fun e he =>
    polyReaches_connectedComponentIn hMloc (hrel e) (hpaU e he) (hpbU e he)
  -- A radial segment meets `M` only at its far end, and stays inside its square.
  have hsegM : ∀ c p : Plane, c ∈ V(G) → Plane.supDist p c = r →
      ∀ z ∈ segment ℝ c p, z ∈ M → z = p := by
    intro c p hc hpc z hz hzM
    by_contra hne
    refine hzM (mem_biUnion hc ?_)
    have hlt := Plane.supDist_lt_of_mem_segment (by rw [hpc]; exact hr) hz hne
    rw [hpc] at hlt
    exact hlt
  have hsegSq : ∀ c p : Plane, Plane.supDist p c = r →
      segment ℝ c p ⊆ Plane.closedSquare c r :=
    fun c p hpc => Plane.segment_subset_closedSquare hr.le hpc.le
  -- The point set of a redrawn edge, before it is built.
  set Sset : β → Set Plane := fun e =>
    segment ℝ (va e) (pa e) ∪ U e ∪ segment ℝ (vb e) (pb e) with hSsetdef
  have hUcase : ∀ e ∈ E(G), ∀ f ∈ E(G), e ≠ f → ∀ z ∈ U e, z ∉ Sset f := by
    intro e he f hf hef z hz hzf
    have hzM : z ∈ M := hUM e hz
    have hdis := Set.disjoint_left.1 (hUdisj e he f hf hef) hz
    rcases hzf with (hzf | hzf) | hzf
    · exact hdis ((hsegM (va f) (pa f) (hvaV f hf) (hpar f hf) z hzf hzM) ▸ hpaU f hf)
    · exact hdis hzf
    · exact hdis ((hsegM (vb f) (pb f) (hvbV f hf) (hpbr f hf) z hzf hzM) ▸ hpbU f hf)
  have hRadial : ∀ e ∈ E(G), ∀ c p : Plane, c ∈ V(G) → Plane.supDist p c = r → p ∈ U e →
      ∀ f ∈ E(G), e ≠ f → ∀ z ∈ segment ℝ c p, z ∈ Sset f → z = c := by
    intro e he c p hc hpc hpU f hf hef z hz hzf
    have hdis := Set.disjoint_left.1 (hUdisj e he f hf hef) hpU
    rcases hzf with (hzf | hzf) | hzf
    · exact Plane.radial_meet hr hpc (hpar f hf)
        (fun hEq => hdis (hEq ▸ hpaU f hf)) (fun hne => hsqdisj c hc _ (hvaV f hf) hne) hz hzf
    · exact absurd (hdis ((hsegM c p hc hpc z hz (hUM f hzf)) ▸ hzf)) not_false
    · exact Plane.radial_meet hr hpc (hpbr f hf)
        (fun hEq => hdis (hEq ▸ hpbU f hf)) (fun hne => hsqdisj c hc _ (hvbV f hf) hne) hz hzf
  have hSmeet : ∀ e ∈ E(G), ∀ f ∈ E(G), e ≠ f → ∀ z ∈ Sset e, z ∈ Sset f →
      z = va e ∨ z = vb e := by
    intro e he f hf hef z hze hzf
    rcases hze with (hze | hze) | hze
    · exact Or.inl (hRadial e he (va e) (pa e) (hvaV e he) (hpar e he) (hpaU e he)
        f hf hef z hze hzf)
    · exact absurd hzf (hUcase e he f hf hef z hze)
    · exact Or.inr (hRadial e he (vb e) (pb e) (hvbV e he) (hpbr e he) (hpbU e he)
        f hf hef z hze hzf)
  have hSvert : ∀ e ∈ E(G), ∀ v ∈ V(G), v ∈ Sset e → v = va e ∨ v = vb e := by
    intro e he v hv hvS
    rcases hvS with (hvS | hvS) | hvS
    · refine Or.inl (by_contra fun hne => ?_)
      exact hvert (va e) (hvaV e he) v hv hne (hsegSq (va e) (pa e) (hpar e he) hvS)
    · exact absurd (hUM e hvS) (hMV v hv)
    · refine Or.inr (by_contra fun hne => ?_)
      exact hvert (vb e) (hvbV e he) v hv hne (hsegSq (vb e) (pb e) (hpbr e he) hvS)
  -- Brick B8: the redrawn edge, as a parametrisation.
  have harc : ∀ e ∈ E(G), ∃ g : ℝ → Plane,
      ContinuousOn g I ∧ InjOn g I ∧ g 0 = va e ∧ g 1 = vb e ∧
        IsPolygonal (g '' I) ∧ g '' I ⊆ Sset e := by
    intro e he
    obtain ⟨t, hlist, hsub, hlast⟩ := (hpath e he).exists_arcList
    have hpaM : ∀ z ∈ poly (pa e :: t), z ∈ M := fun z hz => hUM e (hsub hz)
    have hAP : va e ≠ pa e := by
      intro hEq
      have hx := hpar e he
      rw [← hEq, Plane.supDist_self] at hx
      exact hr.ne' hx.symm
    have hBQ : vb e ≠ pb e := by
      intro hEq
      have hx := hpbr e he
      rw [← hEq, Plane.supDist_self] at hx
      exact hr.ne' hx.symm
    have hpbpoly : pb e ∈ poly (pa e :: t) := hlast ▸ lastP_mem_poly (pa e) t
    -- The far radial meets the straightened path only at the far contact point.
    have hmeetQ : segment ℝ (pb e) (vb e) ∩ poly (pa e :: t) = {pb e} := by
      refine Subset.antisymm (fun z hz => ?_) ?_
      · rw [segment_symm] at hz
        exact hsegM (vb e) (pb e) (hvbV e he) (hpbr e he) z hz.1 (hpaM z hz.2)
      · exact singleton_subset_iff.2 ⟨left_mem_segment ℝ _ _, hpbpoly⟩
    have hlist2 : IsArcList (pa e :: (t ++ [vb e])) :=
      IsArcList.snoc (pa e) t hlist (by rw [hlast]; exact hBQ)
        (by rw [hlast]; exact hmeetQ)
    have hpolysnoc : poly (pa e :: (t ++ [vb e]))
        = poly (pa e :: t) ∪ segment ℝ (pb e) (vb e) := by
      rw [poly_snoc, hlast]
    -- The near radial meets the rest only at the near contact point: the straightened path
    -- lives in `M`, and the far radial lives in the other square.
    have hmeetP : segment ℝ (va e) (pa e) ∩ poly (pa e :: (t ++ [vb e])) = {pa e} := by
      rw [hpolysnoc]
      refine Subset.antisymm ?_ ?_
      · rintro z ⟨hz1, hz2 | hz2⟩
        · exact hsegM (va e) (pa e) (hvaV e he) (hpar e he) z hz1 (hpaM z hz2)
        · rw [segment_symm] at hz2
          exact absurd (Set.disjoint_left.1
            (hsqdisj (va e) (hvaV e he) (vb e) (hvbV e he) (hvab e he))
            (hsegSq (va e) (pa e) (hpar e he) hz1)
            (hsegSq (vb e) (pb e) (hpbr e he) hz2)) not_false
      · exact singleton_subset_iff.2 ⟨right_mem_segment ℝ _ _,
          Or.inl (head_mem_poly (List.cons_ne_nil _ _))⟩
    have hlist3 : IsArcList (va e :: pa e :: (t ++ [vb e])) := ⟨hAP, hmeetP, hlist2⟩
    have harcb := isArcBetween_poly (va e) (pa e) (t ++ [vb e]) hlist3
    rw [lastP_append] at harcb
    obtain ⟨g, hgc, hgi, hgim, hg0, hg1⟩ := harcb
    refine ⟨g, hgc, hgi, hg0, hg1, ⟨_, hgim⟩, ?_⟩
    rw [hgim, poly_cons_cons, hpolysnoc]
    refine union_subset (subset_union_of_subset_left subset_union_left _)
      (union_subset (hsub.trans (subset_union_of_subset_left subset_union_right _)) ?_)
    rw [segment_symm]
    exact subset_union_right
  choose! F hFc hFi hF0 hF1 hFpoly hFsub using harc
  refine ⟨F, ⟨fun e he => ⟨hFc e he, hFi e he, ?_⟩, ?_, ?_⟩, fun e he => hFpoly e he⟩
  · rw [hF0 e he, hF1 e he]; exact hlink e he
  · intro e a b v hl hv hvarc
    have he : e ∈ E(G) := hl.edge_mem
    rcases hSvert e he v hv (hFsub e he hvarc) with hEq | hEq <;>
      rcases hl.eq_and_eq_or_eq_and_eq (hlink e he) with ⟨h1, h2⟩ | ⟨h1, h2⟩
    · exact Or.inl (hEq.trans h1.symm)
    · exact Or.inr (hEq.trans h2.symm)
    · exact Or.inr (hEq.trans h2.symm)
    · exact Or.inl (hEq.trans h1.symm)
  · intro e f he hf hef z hze hzf
    have h1 := hSmeet e he f hf hef z (hFsub e he hze) (hFsub f hf hzf)
    have h2 := hSmeet f hf e he (Ne.symm hef) z (hFsub f hf hzf) (hFsub e he hze)
    refine ⟨?_, ?_, ?_⟩
    · rcases h1 with hEq | hEq
      · rw [hEq]; exact hvaV e he
      · rw [hEq]; exact hvbV e he
    · rcases h1 with hEq | hEq
      · rw [hEq]; exact (hlink e he).inc_left
      · rw [hEq]; exact (hlink e he).inc_right
    · rcases h2 with hEq | hEq
      · rw [hEq]; exact (hlink f hf).inc_left
      · rw [hEq]; exact (hlink f hf).inc_right

end Graph


==> anc/P5-kernel-deficit-lean-v6/vendor/schoenflies-lean/Schoenflies/Graph/Relabel.lean <==
/-
Copyright (c) 2026 Álvaro Begué. All rights reserved.
Released under Apache 2.0 license as described in the file LICENSE.
Authors: Álvaro Begué
-/
import Schoenflies.Graph.PathGraph
import Schoenflies.Graph.Drawing
import Schoenflies.Graph.TwoConnected

/-!
# Relabelling the edges of a multigraph

Mathlib's `Graph.map` changes vertex names and deliberately leaves edge names fixed.  The ear
construction needs the complementary operation: give the finitely many edges of an ambient path
fresh abstract cell names while retaining every vertex and every incidence.

The relabelling map only has to be injective on the graph's edge set.  Walks, paths, and path
graphs then push forward by mapping their edge lists.
-/

open Set
open Schoenflies
open unitInterval
open scoped Graph

namespace Graph

variable {α β δ : Type*} {G : Graph α β} {f : β → δ}

/-- Relabel every edge of `G` by a map injective on `E(G)`, without changing its vertices. -/
def relabelEdges (G : Graph α β) (f : β → δ) (hf : InjOn f E(G)) : Graph α δ where
  vertexSet := V(G)
  edgeSet := f '' E(G)
  IsLink d x y := ∃ e ∈ E(G), f e = d ∧ G.IsLink e x y
  isLink_symm := by
    intro d _
    constructor
    intro x y
    rintro ⟨e, he, rfl, hxy⟩
    exact ⟨e, he, rfl, hxy.symm⟩
  eq_or_eq_of_isLink_of_isLink := by
    rintro d x y v w ⟨e, he, hfe, hxy⟩ ⟨e', he', hfe', hvw⟩
    have heq : e = e' := hf he he' (hfe.trans hfe'.symm)
    exact hxy.left_eq_or_eq (heq ▸ hvw)
  edge_mem_iff_exists_isLink := by
    intro d
    constructor
    · rintro ⟨e, he, rfl⟩
      obtain ⟨x, y, hxy⟩ := G.exists_isLink_of_mem_edgeSet he
      exact ⟨x, y, e, he, rfl, hxy⟩
    · rintro ⟨x, y, e, he, rfl, -⟩
      exact ⟨e, he, rfl⟩
  left_mem_of_isLink := by
    rintro d x y ⟨e, -, -, hxy⟩
    exact hxy.left_mem

@[simp] theorem vertexSet_relabelEdges (G : Graph α β) (f : β → δ) (hf : InjOn f E(G)) :
    V(G.relabelEdges f hf) = V(G) := rfl

@[simp] theorem edgeSet_relabelEdges (G : Graph α β) (f : β → δ) (hf : InjOn f E(G)) :
    E(G.relabelEdges f hf) = f '' E(G) := rfl

@[simp] theorem relabelEdges_isLink (G : Graph α β) (f : β → δ) (hf : InjOn f E(G))
    (d : δ) (x y : α) :
    (G.relabelEdges f hf).IsLink d x y ↔
      ∃ e ∈ E(G), f e = d ∧ G.IsLink e x y :=
  Iff.rfl

/-- An old link survives after its edge receives its new name. -/
theorem IsLink.relabelEdges (hf : InjOn f E(G)) (h : G.IsLink e x y) :
    (G.relabelEdges f hf).IsLink (f e) x y :=
  ⟨e, h.edge_mem, rfl, h⟩

/-- Incidence in an edge-relabelled graph is exactly incidence of the uniquely represented
old edge. -/
theorem relabelEdges_inc (G : Graph α β) (f : β → δ) (hf : InjOn f E(G))
    (d : δ) (x : α) :
    (G.relabelEdges f hf).Inc d x ↔
      ∃ e ∈ E(G), f e = d ∧ G.Inc e x := by
  constructor
  · rintro ⟨y, e, he, hfe, hxy⟩
    exact ⟨e, he, hfe, y, hxy⟩
  · rintro ⟨e, he, rfl, y, hxy⟩
    exact ⟨y, hxy.relabelEdges hf⟩

/-- Relabelling an edge list does not change the vertices it covers. -/
theorem coveredVertices_relabelEdges (hf : InjOn f E(G)) {W : List β}
    (hW : ∀ e ∈ W, e ∈ E(G)) :
    (G.relabelEdges f hf).coveredVertices (W.map f) = G.coveredVertices W := by
  ext x
  constructor
  · rintro ⟨d, hd, y, hdy⟩
    obtain ⟨e, heW, rfl⟩ := List.mem_map.1 hd
    rcases hdy with ⟨g, hg, hge, hgy⟩
    have hgeq : g = e := hf hg (hW e heW) hge
    exact ⟨e, heW, y, hgeq ▸ hgy⟩
  · rintro ⟨e, heW, y, hey⟩
    exact ⟨f e, List.mem_map_of_mem heW, y, hey.relabelEdges hf⟩

/-- Relabelling a walk's edge list does not change its visited vertices. -/
theorem walkVertices_relabelEdges (hf : InjOn f E(G)) (u : α) {W : List β}
    (hW : ∀ e ∈ W, e ∈ E(G)) :
    (G.relabelEdges f hf).walkVertices u (W.map f) = G.walkVertices u W := by
  rw [walkVertices, walkVertices, coveredVertices_relabelEdges hf hW]

/-- A walk pushes forward along an injective relabelling of its edges. -/
theorem IsWalk.relabelEdges (hf : InjOn f E(G)) (h : G.IsWalk u W v) :
    (G.relabelEdges f hf).IsWalk u (W.map f) v := by
  induction h with
  | nil hx => exact .nil hx
  | cons hl _ ih => exact .cons (hl.relabelEdges hf) ih

/-- A path pushes forward along an injective relabelling of its edges. -/
theorem IsPath.relabelEdges (hf : InjOn f E(G)) (h : G.IsPath u W v) :
    (G.relabelEdges f hf).IsPath u (W.map f) v := by
  induction h with
  | nil hx => exact .nil hx
  | @cons u w v e W hl hW fresh ih =>
    refine .cons (hl.relabelEdges hf) ih ?_
    rw [walkVertices_relabelEdges hf w hW.isWalk.edgeSet_subset]
    exact fresh

/-- A graph which is exactly a path remains so after an injective edge relabelling. -/
theorem IsPathGraph.relabelEdges {P : Graph α β} (hf : InjOn f E(P))
    (h : P.IsPathGraph u W v) :
    (P.relabelEdges f hf).IsPathGraph u (W.map f) v where
  isPath := h.isPath.relabelEdges hf
  edgeSet_eq := by
    rw [edgeSet_relabelEdges, h.edgeSet_eq]
    ext d
    simp
  vertexSet_eq := by
    rw [vertexSet_relabelEdges, walkVertices_relabelEdges hf u h.isWalk.edgeSet_subset,
      h.vertexSet_eq]

/-- Relabelling preserves graph finiteness. -/
theorem Finite.relabelEdges [G.Finite] (hf : InjOn f E(G)) :
    (G.relabelEdges f hf).Finite where
  finite_vertexSet := by
    rw [vertexSet_relabelEdges]
    exact _root_.Graph.finite_vertexSet G
  finite_edgeSet := by
    rw [edgeSet_relabelEdges]
    exact (_root_.Graph.finite_edgeSet G).image f

/-- Relabelling preserves connectedness because every old walk pushes forward. -/
theorem Connected.relabelEdges (h : G.Connected) (hf : InjOn f E(G)) :
    (G.relabelEdges f hf).Connected := by
  constructor
  · simpa using h.nonempty
  · intro u hu v hv
    obtain ⟨W, hW⟩ := h.reaches (by simpa using hu) (by simpa using hv)
    exact ⟨W.map f, hW.relabelEdges hf⟩

/-- A walk surviving a vertex deletion still survives that deletion after edge relabelling. -/
theorem IsWalk.relabelEdges_deleteVerts {X : Set α} {u v : α} {W : List β}
    (hf : InjOn f E(G)) (h : (G.deleteVerts X).IsWalk u W v) :
    ((G.relabelEdges f hf).deleteVerts X).IsWalk u (W.map f) v := by
  induction h with
  | nil hx =>
      apply IsWalk.nil
      rw [vertexSet_deleteVerts, vertexSet_relabelEdges]
      exact hx
  | cons hl hW ih =>
      apply IsWalk.cons _ ih
      rw [deleteVerts_isLink] at hl ⊢
      exact ⟨hl.1.relabelEdges hf, hl.2.1, hl.2.2⟩

/-- Edge relabelling preserves 2-connectivity, including connectedness after deleting any one
vertex. -/
theorem IsTwoConnected.relabelEdges (h : G.IsTwoConnected) (hf : InjOn f E(G)) :
    (G.relabelEdges f hf).IsTwoConnected where
  hasThreeVertices := by
    obtain ⟨a, ha, b, hb, c, hc, hab, hac, hbc⟩ := h.hasThreeVertices
    exact ⟨a, by simpa, b, by simpa, c, by simpa, hab, hac, hbc⟩
  connected := h.connected.relabelEdges hf
  deleteVerts_connected := by
    intro x hx
    have hxG : x ∈ V(G) := by simpa using hx
    have hdel := h.deleteVerts_connected hxG
    constructor
    · simpa only [vertexSet_deleteVerts, vertexSet_relabelEdges] using hdel.nonempty
    · intro u hu v hv
      have huG : u ∈ V(G.deleteVerts {x}) := by
        simpa only [vertexSet_deleteVerts, vertexSet_relabelEdges] using hu
      have hvG : v ∈ V(G.deleteVerts {x}) := by
        simpa only [vertexSet_deleteVerts, vertexSet_relabelEdges] using hv
      obtain ⟨W, hW⟩ := hdel.reaches huG hvG
      exact ⟨W.map f, hW.relabelEdges_deleteVerts hf⟩

/-! ### Relabelling a drawing -/

section Drawing

variable {G : Graph Plane β} {drawing : β → ℝ → Plane}

/-- The drawing with its edge argument translated back through an injective relabelling. -/
noncomputable def relabelDrawing [Nonempty β] (G : Graph α β) (f : β → δ)
    (drawing : β → ℝ → Plane) : δ → ℝ → Plane :=
  fun d => drawing (Function.invFunOn f E(G) d)

@[simp] theorem relabelDrawing_apply [Nonempty β] (hf : InjOn f E(G))
    {e : β} (he : e ∈ E(G)) :
    relabelDrawing G f drawing (f e) = drawing e := by
  rw [relabelDrawing, hf.leftInvOn_invFunOn he]

theorem edgeArc_relabelDrawing [Nonempty β] (hf : InjOn f E(G))
    {e : β} (he : e ∈ E(G)) :
    edgeArc (relabelDrawing G f drawing) (f e) = edgeArc drawing e := by
  change relabelDrawing G f drawing (f e) '' I = drawing e '' I
  rw [relabelDrawing_apply hf he]

/-- Edge relabelling changes neither the occupied point set nor any geometric edge arc. -/
theorem pointSet_relabelEdges [Nonempty β] (hf : InjOn f E(G)) :
    pointSet (G.relabelEdges f hf) (relabelDrawing G f drawing) = pointSet G drawing := by
  rw [pointSet, pointSet, vertexSet_relabelEdges, edgeSet_relabelEdges]
  congr 1
  apply Set.Subset.antisymm
  · refine Set.iUnion₂_subset fun d hd => ?_
    obtain ⟨e, he, rfl⟩ := hd
    rw [edgeArc_relabelDrawing hf he]
    intro x hx
    exact Set.mem_iUnion₂_of_mem he hx
  · refine Set.iUnion₂_subset fun e he => ?_
    rw [← edgeArc_relabelDrawing hf he]
    intro x hx
    exact Set.mem_iUnion₂_of_mem (show f e ∈ f '' E(G) from ⟨e, he, rfl⟩) hx

/-- Injectively changing edge names preserves a plane drawing and all of its drawn arcs. -/
theorem IsDrawing.relabelEdges [Nonempty β] (h : IsDrawing G drawing)
    (hf : InjOn f E(G)) :
    IsDrawing (G.relabelEdges f hf) (relabelDrawing G f drawing) where
  edge_param := by
    intro d hd
    obtain ⟨e, he, rfl⟩ := hd
    rw [relabelDrawing_apply hf he]
    obtain ⟨hc, hi, hlink⟩ := h.edge_param he
    exact ⟨hc, hi, hlink.relabelEdges hf⟩
  vertex_mem_edgeArc := by
    intro d x y v hlink hv hz
    rcases hlink with ⟨e, he, rfl, hxy⟩
    rw [edgeArc_relabelDrawing hf he] at hz
    exact h.vertex_mem_edgeArc hxy hv hz
  edge_inter := by
    intro d g hd hg hdg z hzd hzg
    obtain ⟨e, he, rfl⟩ := hd
    obtain ⟨e', he', rfl⟩ := hg
    rw [edgeArc_relabelDrawing hf he] at hzd
    rw [edgeArc_relabelDrawing hf he'] at hzg
    have hee' : e ≠ e' := fun hEq => hdg (congrArg f hEq)
    obtain ⟨hzV, ⟨x, hex⟩, ⟨y, he'y⟩⟩ := h.edge_inter he he' hee' hzd hzg
    exact ⟨hzV, ⟨x, hex.relabelEdges hf⟩, ⟨y, he'y.relabelEdges hf⟩⟩

end Drawing

end Graph


==> anc/P5-kernel-deficit-lean-v6/vendor/schoenflies-lean/Schoenflies/Graph/RelativeEar.lean <==
/-
Copyright (c) 2026 Álvaro Begué. All rights reserved.
Released under Apache 2.0 license as described in the file LICENSE.
Authors: Álvaro Begué
-/
import Schoenflies.Graph.Component
import Schoenflies.Graph.Ear
import Schoenflies.Graph.Tree

/-!
# The relative ear decomposition

`lem:relative-ear`: *if `H` is a 2-connected subgraph of a finite 2-connected graph `G`, then
`G` is obtained from `H` by repeatedly adding paths whose distinct endpoints are already
present and whose internal vertices are new.*

Two things are delivered, and they are different in kind.

* `Graph.IsTwoConnected.relative_ear_exists` — the **relative** ear: the blueprint's own
  construction, through a component of `G - V(K)`, which is what makes the internal vertices
  new. `Graph.IsTwoConnected.ear_exists` in `Schoenflies/Graph/Ear.lean` finds *an* ear by a
  crossing walk, but says nothing about where the ear's interior lies — its path may run back
  and forth through the subgraph. That is enough to make the subgraph grow; it is **not**
  enough for the consumers, which need "whose internal vertices are new" verbatim (the ear's
  interior must be disjoint from the current skeleton, so that it lies in one current face).
* `Graph.IsTwoConnected.ear_decomposition` — the **iterated** form, as an induction principle.
  `Graph.IsTwoConnected.grows_by_ear` is deliberately one step; the finiteness induction the
  blueprint hides behind "finiteness terminates the process" is done here.

## Why the relative form is a different theorem

The blueprint's proof does not walk out of the subgraph and hope. It looks at a component `L`
of `G - V(H₀)`: if `L` has a vertex it has two distinct neighbours in `H₀`, since otherwise
its unique neighbour would be a cut vertex of `G`, and a shortest path through `L` between two
such neighbours is an ear. That path meets `V(H₀)` only at its two ends **by construction**,
because its interior was built inside `G - V(H₀)`.

All of that is already proved: `Graph.IsTwoConnected.exists_path_through_component` in
`Schoenflies/Graph/Component.lean` packages the component argument and the path through it.
What is left here is to feed it `S = V(K)` — the two distinct vertices of `S` it asks for are
two of the three that a 2-connected `K` has — and to read its "every edge has an end outside
`S`" as "no edge of the ear is an edge of `K`".

The degenerate branch is the blueprint's second sentence: if every vertex of `G` is already
present, a missing edge is an ear of length one, and it has no internal vertex at all. As in
`Graph.IsTwoConnected.ear_exists`, that branch — and only that branch — needs `G` to be
loopless: a loop added to a 2-connected graph leaves it 2-connected, and no ear between
*distinct* endpoints can supply it.

## The termination measure

Edges, not vertices: `(E(G) \ E(B)).ncard`, which is finite because `G` is. Every ear
contributes at least one edge that `B` did not have — in the relative form *every* edge of the
ear is new, since each has an end outside `V(B)` — so the measure strictly drops, and the
process stops exactly when `B = G`. The stopping step is `Graph.eq_of_le_of_subset_subset`: a
subgraph with all the vertices and all the edges is the graph.

Note that the measure never needs to see a vertex. It is tempting to stop when `E(B) = E(G)`
and argue that a connected `G` has no isolated vertex; that is true but needs the degree
theory, and is unnecessary: if `V(B) ≠ V(G)` the ear that the first branch produces has an
edge outside `E(B)`, so the measure was not zero after all.

## One import that looks wrong

`Schoenflies/Graph/Tree.lean` is imported for a single two-line fact, `Graph.IsPath.ne_nil` —
a path between distinct vertices has an edge — which happens to live there. Nothing else in
this file has anything to do with trees. The honest fix is for the integrator to hoist
`Graph.IsPath.ne_nil` into `Schoenflies/Graph/Walk.lean`, where it belongs, and drop the
import; it is not restated here.

## What the induction principle gives a consumer

`motive G`, from `motive K` and one step. The step is handed the ear in full — the path `D` of
`G`, its distinct ends in `V(B)`, and the freshness of its interior — together with
`B.IsTwoConnected`, `K ≤ B` and `B ≤ G`, and must produce `motive (B.union (G.pathGraphOf a D))`.
That is exactly the shape of the induction in `lem:face-cycles` ("suppose it holds for the
current graph and add the next geometric ear") and of the finite transfer of Part II.

## Blueprint

* `Graph.IsTwoConnected.relative_ear_exists` — `lem:relative-ear`, the ear itself: "a shortest
  path through `L` between two such neighbours is an ear", plus "if all vertices are already
  present, add a missing edge as an ear of length one".
* `Graph.IsTwoConnected.relative_grows_by_ear` — the same, glued on: one step of "`G` is
  obtained from `H` by repeatedly adding paths".
* `Graph.IsTwoConnected.ear_decomposition` — `lem:relative-ear` in full, including
  "finiteness terminates the process", as an induction principle.

## Namespace

Root `Graph`, as fixed by `Schoenflies/Graph/Walk.lean`.
-/

open Set
open scoped Graph

namespace Graph

variable {α β : Type*} {G K B : Graph α β} {a b x y : α} {e f : β} {D : List β}

/-! ### Two facts about a subgraph inclusion

Both are general and neither is in `Schoenflies/Graph/Walk.lean`; the integrator may want to
hoist them. -/

/-- **An edge of a subgraph has its ends in the subgraph**, even when the incidence is only
known in the big graph. This is what turns "every edge of the ear has an end outside `V(K)`"
into "no edge of the ear is an edge of `K`". -/
theorem mem_vertexSet_of_inc_of_mem_edgeSet (hKG : K ≤ G) (hf : f ∈ E(K)) (h : G.Inc f y) :
    y ∈ V(K) :=
  ((hKG.inc_congr hf).2 h).vertex_mem

/-- **A subgraph with all the vertices and all the edges is the graph.** The termination
condition of the ear process. -/
theorem eq_of_le_of_subset_subset (hKG : K ≤ G) (hV : V(G) ⊆ V(K)) (hE : E(G) ⊆ E(K)) :
    K = G :=
  le_antisymm hKG ((Compatible.of_ge hKG).le_iff.2 ⟨hV, hE⟩)

/-! ### The relative ear -/

/-- **`lem:relative-ear`, the ear.** A 2-connected subgraph `K` of a loopless 2-connected `G`
that is missing a vertex or an edge has a *relative* ear: a path of `G` whose two distinct
endpoints lie in `K`, whose every other vertex lies **outside** `K`, and none of whose edges
belongs to `K`.

This is the blueprint's own construction, and the freshness of the interior is what
distinguishes it from `Graph.IsTwoConnected.ear_exists`. The first branch takes a component
`L` of `G - V(K)` and a path across it between two of its neighbours in `K`
(`Graph.IsTwoConnected.exists_path_through_component`); the two distinct vertices of `V(K)`
that construction needs are supplied by the counting clause of `K.IsTwoConnected`. The second
branch is the blueprint's "if all vertices are already present, add a missing edge as an ear
of length one", and it is the only place looplessness is used. -/
theorem IsTwoConnected.relative_ear_exists (hG : G.IsTwoConnected) (hK : K.IsTwoConnected)
    (hKG : K ≤ G) (hnl : ∀ ⦃g x⦄, ¬ G.IsLoopAt g x)
    (hproper : (∃ x ∈ V(G), x ∉ V(K)) ∨ (∃ g ∈ E(G), g ∉ E(K))) :
    ∃ a b D, G.IsPath a D b ∧ a ≠ b ∧ a ∈ V(K) ∧ b ∈ V(K) ∧ D ≠ [] ∧
      (∀ y ∈ G.walkVertices a D, y ≠ a → y ≠ b → y ∉ V(K)) ∧ (∀ g ∈ D, g ∉ E(K)) := by
  by_cases hout : ∃ x ∈ V(G), x ∉ V(K)
  · obtain ⟨x, hxG, hxK⟩ := hout
    -- The subgraph's three vertices supply the two distinct targets the component needs.
    obtain ⟨p, hp, q, hq, -, -, hpq, -, -⟩ := hK.hasThreeVertices
    obtain ⟨a, ha, b, hb, D, hab, hpath, hint, -, hedge⟩ :=
      hG.exists_path_through_component hKG.vertexSet_mono hp hq hpq hxG hxK
    refine ⟨a, b, D, hpath, hab, ha, hb, hpath.ne_nil hab, hint, fun f hf hfK ↦ ?_⟩
    -- Each edge of the ear has an end outside `V(K)`, so it is not an edge of `K`.
    obtain ⟨y, hy, hyK⟩ := hedge f hf
    exact hyK (mem_vertexSet_of_inc_of_mem_edgeSet hKG hfK hy)
  · -- Every vertex is already present, so a missing edge is an ear of length one.
    push Not at hout
    obtain ⟨f, hfG, hfK⟩ := hproper.resolve_left (by rintro ⟨x, hx, hx'⟩; exact hx' (hout x hx))
    obtain ⟨p, q, hpq⟩ := exists_isLink_of_mem_edgeSet hfG
    have hne : p ≠ q := by rintro rfl; exact hnl hpq
    refine ⟨p, q, [f], .single hpq hne, hne, hout p hpq.left_mem, hout q hpq.right_mem,
      by simp, fun y hy hyp hyq ↦ ?_, fun g hg ↦ ?_⟩
    · -- A one-edge path visits nothing but its two ends, so freshness is vacuous.
      rw [walkVertices_cons hpq, walkVertices_nil] at hy
      simp only [Set.mem_insert_iff, Set.mem_singleton_iff] at hy
      rcases hy with rfl | rfl
      exacts [absurd rfl hyp, absurd rfl hyq]
    · obtain rfl : g = f := by simpa using hg
      exact hfK

/-- **One step of the relative ear decomposition.** The ear of
`Graph.IsTwoConnected.relative_ear_exists`, glued on with `Graph.IsTwoConnected.ear`: the
enlarged graph is again a 2-connected subgraph of `G` between `K` and `G`, and it has an edge
that `K` did not have.

The ear data is handed back alongside the enlarged graph, because a consumer of the geometric
version needs the *path*, not merely the fact that the subgraph grew. -/
theorem IsTwoConnected.relative_grows_by_ear (hG : G.IsTwoConnected) (hK : K.IsTwoConnected)
    (hKG : K ≤ G) (hnl : ∀ ⦃g x⦄, ¬ G.IsLoopAt g x)
    (hproper : (∃ x ∈ V(G), x ∉ V(K)) ∨ (∃ g ∈ E(G), g ∉ E(K))) :
    ∃ a b D, G.IsPath a D b ∧ a ≠ b ∧ a ∈ V(K) ∧ b ∈ V(K) ∧
      (∀ y ∈ G.walkVertices a D, y ≠ a → y ≠ b → y ∉ V(K)) ∧
      (K.union (G.pathGraphOf a D)).IsTwoConnected ∧
      K ≤ K.union (G.pathGraphOf a D) ∧ K.union (G.pathGraphOf a D) ≤ G ∧
      ∃ g ∈ E(K.union (G.pathGraphOf a D)), g ∉ E(K) := by
  obtain ⟨a, b, D, hpath, hab, ha, hb, hDne, hint, hnew⟩ :=
    hG.relative_ear_exists hK hKG hnl hproper
  have hearle : G.pathGraphOf a D ≤ G := pathGraphOf_le hpath.isWalk
  have hearP : (G.pathGraphOf a D).IsPathGraph a D b := hpath.isPathGraph_pathGraphOf
  obtain ⟨g, hgD⟩ : ∃ g, g ∈ D := by
    cases D with
    | nil => exact absurd rfl hDne
    | cons g t => exact ⟨g, List.mem_cons_self⟩
  exact ⟨a, b, D, hpath, hab, ha, hb, hint,
    hK.ear (Compatible.of_le_le hKG hearle) hearP hab ha hb,
    left_le_union _ _, union_le hKG hearle,
    g, Set.mem_union_right _ (hearP.mem_edgeSet hgD), hnew g hgD⟩

/-! ### Reading the enlarged graph

Two unfoldings a consumer of the induction principle below needs immediately, since the step's
conclusion is about `B.union (G.pathGraphOf a D)`. Both are immediate from the simp lemmas of
`Schoenflies/Graph/TwoConnected.lean` and `Schoenflies/Graph/PathGraph.lean`; they are here
only so that no consumer has to rediscover which two to combine. -/

@[simp]
theorem vertexSet_union_pathGraphOf (B G : Graph α β) (a : α) (D : List β) :
    V(B.union (G.pathGraphOf a D)) = V(B) ∪ G.walkVertices a D := rfl

theorem edgeSet_union_pathGraphOf (h : G.IsWalk a D b) :
    E(B.union (G.pathGraphOf a D)) = E(B) ∪ {e | e ∈ D} := by
  rw [edgeSet_union, pathGraphOf_edgeSet h]

/-! ### Iterating: the decomposition itself -/

/-- **`lem:relative-ear`.** A 2-connected subgraph `K` of a finite loopless 2-connected graph
`G` grows to `G` by repeatedly adding relative ears, stated as the induction principle a
consumer uses: whatever holds of `K` and survives the addition of one ear holds of `G`.

The step is given the whole ear — the path `D` of `G`, its two distinct ends in the current
subgraph `B`, and the fact that its other vertices are outside `B` — together with
`B.IsTwoConnected`, `K ≤ B` and `B ≤ G`.

"Finiteness terminates the process" is the strong induction below on `(E(G) \ E(B)).ncard`:
every ear contributes an edge of `G` that `B` was missing, and the process can only be stuck
when `B` has all of `G`'s vertices and edges, which makes `B = G`. -/
theorem IsTwoConnected.ear_decomposition {motive : Graph α β → Prop} [G.Finite]
    (hG : G.IsTwoConnected) (hnl : ∀ ⦃g x⦄, ¬ G.IsLoopAt g x)
    (hK : K.IsTwoConnected) (hKG : K ≤ G) (base : motive K)
    (step : ∀ (B : Graph α β) (a b : α) (D : List β), B.IsTwoConnected → K ≤ B → B ≤ G →
      motive B → G.IsPath a D b → a ≠ b → a ∈ V(B) → b ∈ V(B) →
      (∀ y ∈ G.walkVertices a D, y ≠ a → y ≠ b → y ∉ V(B)) →
      motive (B.union (G.pathGraphOf a D))) :
    motive G := by
  -- One step, packaged with the strict drop of the measure.
  have hstep : ∀ B : Graph α β, B ≠ G → B.IsTwoConnected → K ≤ B → B ≤ G → motive B →
      ∃ B' : Graph α β, B'.IsTwoConnected ∧ K ≤ B' ∧ B' ≤ G ∧ motive B' ∧
        (E(G) \ E(B')).ncard < (E(G) \ E(B)).ncard := by
    intro B hBne hB hKB hBG hmot
    -- A subgraph that is not the graph is missing a vertex or an edge.
    have hproper : (∃ x ∈ V(G), x ∉ V(B)) ∨ (∃ g ∈ E(G), g ∉ E(B)) := by
      by_contra hcon
      push Not at hcon
      exact hBne (eq_of_le_of_subset_subset hBG (fun x hx ↦ hcon.1 x hx) fun g hg ↦ hcon.2 g hg)
    obtain ⟨a, b, D, hpath, hab, ha, hb, hint, hB'two, hBB', hB'G, g, hgB', hgB⟩ :=
      hG.relative_grows_by_ear hB hBG hnl hproper
    refine ⟨_, hB'two, hKB.trans hBB', hB'G,
      step B a b D hB hKB hBG hmot hpath hab ha hb hint, ?_⟩
    -- The new edge is one the old subgraph was missing, and nothing was lost.
    refine Set.ncard_lt_ncard ⟨fun f hf ↦ ⟨hf.1, fun hfB ↦ hf.2 (hBB'.edgeSet_mono hfB)⟩, ?_⟩
      ((finite_edgeSet G).subset sdiff_subset)
    exact fun hcon ↦ (hcon ⟨hB'G.edgeSet_mono hgB', hgB⟩).2 hgB'
  -- Strong induction on the number of edges of `G` the subgraph is still missing.
  have key : ∀ n, ∀ B : Graph α β, (E(G) \ E(B)).ncard ≤ n → B.IsTwoConnected → K ≤ B →
      B ≤ G → motive B → motive G := by
    intro n
    induction n with
    | zero =>
      intro B hcard hB hKB hBG hmot
      by_cases hBne : B = G
      · exact hBne ▸ hmot
      · -- Nothing is missing, yet an ear was found: its edges were missing after all.
        obtain ⟨B', -, -, -, -, hlt⟩ := hstep B hBne hB hKB hBG hmot
        exact absurd (Nat.lt_of_lt_of_le hlt hcard) (Nat.not_lt_zero _)
    | succ n ih =>
      intro B hcard hB hKB hBG hmot
      by_cases hBne : B = G
      · exact hBne ▸ hmot
      · obtain ⟨B', hB', hKB', hB'G, hmot', hlt⟩ := hstep B hBne hB hKB hBG hmot
        exact ih B' (by omega) hB' hKB' hB'G hmot'
  exact key _ K le_rfl hK le_rfl hKG base

end Graph


==> anc/P5-kernel-deficit-lean-v6/vendor/schoenflies-lean/Schoenflies/Graph/Tree.lean <==
/-
Copyright (c) 2026 Álvaro Begué. All rights reserved.
Released under Apache 2.0 license as described in the file LICENSE.
Authors: Álvaro Begué
-/
import Schoenflies.Graph.Cycle
import Schoenflies.Graph.Degree

/-!
# Trees

A tree is a connected graph in which no edge lies on a cycle. What the blueprint asks of a
tree is always about its leaves, and every such question starts the same way: **take a longest
path**. Neither of its ends can carry a second edge — an edge back onto the path would close a
cycle, and an edge off the path would make a longer path — so both ends are leaves.

## The three theorems this file exists for

* deleting a leaf leaves a tree (`Graph.IsTree.delete_leaf`),
* a tree on `n` vertices has `n - 1` edges (`Graph.IsTree.edge_count`), by peeling leaves,
* **a tree with exactly three leaves has one vertex of degree three**
  (`Graph.IsTree.three_leaves`), which is where the handshake lemma finally pays.

## Why a longest path rather than a maximal one

A longest path is produced by `Nat.findGreatest` over the lengths of paths, bounded because a
path repeats no edge (`Graph.IsPath.nodup`) and the graph has finitely many. That needs
`Graph.Finite` and nothing else — in particular no well-founded recursion and no choice of a
maximal element in an order. The bound is the only place finiteness enters the longest-path
argument.

## Vertex deletion

`Graph.deleteVerts` is Mathlib's. What this file adds is the transfer lemma every deletion
argument reduces to — `Graph.IsWalk.deleteVerts`, a walk that never visits a deleted vertex
survives — together with the reason the hypothesis is ever available:
`Graph.IsLeaf.path_avoids`, a path whose two ends are elsewhere never visits a vertex of
degree one. To pass through such a vertex a path would have to arrive and leave along its
single edge, and a path takes no edge twice.

## Blueprint

* `Graph.IsTree.three_leaves` — `lem:three-leaf-tree` ("a finite tree with exactly three
  leaves has exactly one vertex of degree at least three; that vertex has degree exactly
  three, and every other vertex is a leaf or has degree two"), used at the H5 step of
  `lem:two-components` to produce the three internally disjoint branches of each spanning
  tree `T_i`.
* `Graph.IsTree.edge_count` — the same lemma's "a finite tree with `n` vertices has exactly
  `n - 1` edges".
* `Graph.IsTree.has_leaf`, `Graph.IsTree.delete_leaf` — its "a tree with an edge has a leaf,
  since an endpoint of a maximal simple path has no neighbor off the path, and a second
  neighbor on the path would close a cycle; deleting a leaf and its edge leaves a tree".
* `Graph.IsTree` — the trees of `lem:two-components` ("take a minimal connected subgraph
  `T_i` spanning the three terminals. It is a tree").

## Namespace

The root `Graph` namespace, as in `Walk.lean`, `Degree.lean` and `Cycle.lean`.
-/

open Set
open scoped Graph

variable {α β : Type*} {G H : Graph α β} {u v w x y : α} {e f : β} {P W : List β}

namespace Graph

/-! ### Trees -/

/-- `G.IsTree` : a connected graph in which no edge lies on a cycle. Connectedness carries
nonemptiness (`Graph.Connected`), which is what makes the counting statements below true as
stated. -/
def IsTree (G : Graph α β) : Prop := G.Connected ∧ G.IsAcyclic

theorem IsTree.connected (h : G.IsTree) : G.Connected := h.1

theorem IsTree.isAcyclic (h : G.IsTree) : G.IsAcyclic := h.2

theorem isTree_iff : G.IsTree ↔ G.Connected ∧ G.IsAcyclic := Iff.rfl

/-! ### A walk departs along an edge -/

/-- A walk that gets anywhere leaves along an edge at its source. -/
theorem IsWalk.exists_inc_source (h : G.IsWalk u W v) (hW : W ≠ []) : ∃ e ∈ W, G.Inc e u := by
  cases h with
  | nil => exact absurd rfl hW
  | cons hl _ => exact ⟨_, List.mem_cons_self, hl.inc_left⟩

/-- A path between two distinct vertices takes at least one edge. -/
theorem IsPath.ne_nil (h : G.IsPath u P v) (huv : u ≠ v) : P ≠ [] := by
  rintro rfl
  exact huv h.isWalk.eq_of_nil

/-- **In a connected graph on two or more vertices nothing is isolated.** -/
theorem Connected.degree_pos [G.Finite] (hG : G.Connected) (h2 : 2 ≤ V(G).ncard)
    (hx : x ∈ V(G)) : 0 < G.degree x := by
  obtain ⟨b, hb, hbx⟩ := Set.exists_ne_of_one_lt_ncard (s := V(G)) (by omega) x
  obtain ⟨R, hR⟩ := hG.exists_isPath hx hb
  obtain ⟨e, -, hinc⟩ := hR.isWalk.exists_inc_source (hR.ne_nil (Ne.symm hbx))
  exact degree_pos_of_inc hinc

/-! ### A path leaves its source once and for all

Two edges of a path incident with its source are the same edge: the departing step is the
only candidate, since a later edge at the source would put the source back among the vertices
the rest of the path visits. -/

/-- An edge of a path incident with the path's source is the one the path departs along. -/
theorem IsPath.eq_head_of_inc_source (h : G.IsPath u (e :: W) v) (hf : f ∈ e :: W)
    (hinc : G.Inc f u) : f = e := by
  cases h with
  | cons hl hW hfresh =>
    rcases List.mem_cons.1 hf with rfl | hf
    · rfl
    · exact absurd (mem_walkVertices_of_mem_covered ⟨f, hf, hinc⟩) hfresh

/-- **A path has at most one edge at its source.** -/
theorem IsPath.inc_source_unique (h : G.IsPath u P v) (hf : f ∈ P) (he : e ∈ P)
    (hfi : G.Inc f u) (hei : G.Inc e u) : f = e := by
  cases P with
  | nil => simp at hf
  | cons a t => rw [h.eq_head_of_inc_source hf hfi, h.eq_head_of_inc_source he hei]

/-! ### A longest path -/

/-- A path repeats no edge, so it is no longer than the graph has edges. -/
theorem IsPath.length_le_ncard_edgeSet [G.Finite] (h : G.IsPath u P v) :
    P.length ≤ E(G).ncard := by
  classical
  have hsub : P.toFinset ⊆ G.edgeFinset := fun f hf ↦
    mem_edgeFinset.2 (h.edge_mem (List.mem_toFinset.1 hf))
  calc P.length = P.toFinset.card := (List.toFinset_card_of_nodup h.nodup).symm
    _ ≤ G.edgeFinset.card := Finset.card_le_card hsub
    _ = E(G).ncard := card_edgeFinset

/-- **A finite graph with a vertex has a longest path.** The lengths of paths are bounded by
the number of edges, so `Nat.findGreatest` picks the largest length that occurs, and the
witnessing path is longest. -/
theorem exists_longest_path [G.Finite] (hu : u ∈ V(G)) :
    ∃ x y Q, G.IsPath x Q y ∧ ∀ x' y' (Q' : List β), G.IsPath x' Q' y' → Q'.length ≤ Q.length := by
  classical
  -- `p n` : some path has length exactly `n`.
  set p : ℕ → Prop :=
    fun n ↦ ∃ (x : α) (y : α) (Q : List β), G.IsPath x Q y ∧ Q.length = n with hp
  have hp0 : p 0 := ⟨u, u, [], .nil hu, rfl⟩
  obtain ⟨x, y, Q, hQ, hQlen⟩ := Nat.findGreatest_spec (P := p) (Nat.zero_le E(G).ncard) hp0
  refine ⟨x, y, Q, hQ, fun x' y' Q' hQ' ↦ ?_⟩
  have hle := Nat.le_findGreatest (P := p) hQ'.length_le_ncard_edgeSet ⟨x', y', Q', hQ', rfl⟩
  omega

/-! ### Both ends of a longest path are leaves -/

/-- **Every edge at the source of a longest path is one of the path's own edges.** The two
ways out are both closed: an edge onto a vertex the path visits closes a cycle
(`Graph.IsAcyclic.mem_of_isLink_of_mem_walkVertices`), and an edge to a vertex it does not
visit extends the path. -/
theorem IsAcyclic.longest_path_source_edge (hac : G.IsAcyclic) (hP : G.IsPath u P v)
    (hlong : ∀ x' y' (Q : List β), G.IsPath x' Q y' → Q.length ≤ P.length)
    (hinc : G.Inc e u) : e ∈ P := by
  obtain ⟨z, hl⟩ := hinc
  by_cases hz : z ∈ G.walkVertices u P
  · exact hac.mem_of_isLink_of_mem_walkVertices hP hl hz
  · have hlt := hlong z v (e :: P) (.cons hl.symm hP hz)
    rw [List.length_cons] at hlt
    omega

/-- **The source of a longest path in an acyclic graph is a leaf**, as soon as it carries an
edge at all: every edge there is one of the path's, and the path leaves the vertex only once,
so they are all the same edge. -/
theorem IsAcyclic.longest_path_source_is_leaf [G.Finite] (hac : G.IsAcyclic)
    (hP : G.IsPath u P v)
    (hlong : ∀ x' y' (Q : List β), G.IsPath x' Q y' → Q.length ≤ P.length)
    (hinc : G.Inc e u) : G.IsLeaf u := by
  refine isLeaf_of_isNonloopAt hinc.vertex_mem (fun g ↦ ⟨fun hg ↦ ?_, fun hg ↦ hg ▸ hinc⟩)
    (hinc.isLoopAt_or_isNonloopAt.resolve_left (hac.not_isLoopAt e u))
  exact hP.inc_source_unique (hac.longest_path_source_edge hP hlong hg)
    (hac.longest_path_source_edge hP hlong hinc) hg hinc

/-- **The target of a longest path in an acyclic graph is a leaf** too: reversing a path
preserves its length, so the reverse is longest as well. -/
theorem IsAcyclic.longest_path_target_is_leaf [G.Finite] (hac : G.IsAcyclic)
    (hP : G.IsPath u P v)
    (hlong : ∀ x' y' (Q : List β), G.IsPath x' Q y' → Q.length ≤ P.length)
    (hinc : G.Inc e v) : G.IsLeaf v := by
  refine hac.longest_path_source_is_leaf hP.reverse (fun x' y' Q hQ ↦ ?_) hinc
  rw [List.length_reverse]
  exact hlong x' y' Q hQ

/-- **A tree on two or more vertices has a leaf.** Two distinct vertices are joined by a path
that takes an edge, so a longest path takes one too, and its source is a leaf. -/
theorem IsTree.has_leaf [G.Finite] (hT : G.IsTree) (h2 : 2 ≤ V(G).ncard) :
    ∃ x, G.IsLeaf x := by
  obtain ⟨a, ha⟩ := hT.connected.nonempty
  obtain ⟨b, hb, hba⟩ := Set.exists_ne_of_one_lt_ncard (s := V(G)) (by omega) a
  obtain ⟨x, y, Q, hQ, hlong⟩ := exists_longest_path ha
  -- Some path is nonempty, so the longest one is.
  obtain ⟨R, hR⟩ := hT.connected.exists_isPath ha hb
  have hRpos : 1 ≤ R.length := List.length_pos_iff.2 (hR.ne_nil (Ne.symm hba))
  have hQne : Q ≠ [] := by
    intro hQnil
    have hle := hlong a b R hR
    rw [hQnil, List.length_nil] at hle
    omega
  obtain ⟨e, -, hinc⟩ := hQ.isWalk.exists_inc_source hQne
  exact ⟨x, hT.isAcyclic.longest_path_source_is_leaf hQ hlong hinc⟩

/-! ### A path steers clear of a leaf -/

/-- **A path whose two ends are elsewhere never visits a vertex of degree one.** To pass
through such a vertex the path would have to arrive and leave along that vertex's single
edge, and a path takes no edge twice. This is what makes connectivity survive the deletion of
a leaf. -/
theorem IsLeaf.path_avoids [G.Finite] (hx : G.IsLeaf x) (hP : G.IsPath u P v) :
    u ≠ x → v ≠ x → x ∉ G.walkVertices u P := by
  induction hP with
  | nil hy =>
    intro hu _ hmem
    rw [walkVertices_nil] at hmem
    exact hu hmem.symm
  | @cons a w b e W hl hW hfresh ih =>
    intro ha hb hmem
    rcases mem_walkVertices_cons hl hmem with rfl | hmem'
    · exact ha rfl
    by_cases hwx : w = x
    · -- The step arrives at the leaf, so the rest has to leave it — along the leaf's one
      -- edge, which the step has already used.
      subst hwx
      have hWne : W ≠ [] := hW.ne_nil (Ne.symm hb)
      obtain ⟨g, hg, hginc⟩ := hW.isWalk.exists_inc_source hWne
      obtain ⟨e', -, huniq⟩ := hx.existsUnique_inc
      have hge : g = e := (huniq g hginc).trans (huniq e hl.inc_right).symm
      exact hfresh (mem_walkVertices_of_mem_covered ⟨e, hge ▸ hg, hl.inc_left⟩)
    · exact ih hwx hb hmem'

/-! ### Vertex deletion -/

/-- **A walk that visits no deleted vertex survives the deletion.** Both ends of each of its
edges are vertices it visits, so they too survive. -/
theorem IsWalk.deleteVerts {X : Set α} (h : G.IsWalk u W v)
    (hX : ∀ z ∈ G.walkVertices u W, z ∉ X) : (G.deleteVerts X).IsWalk u W v := by
  refine h.anti deleteVerts_le ?_ fun g hg ↦ ?_
  · exact ⟨h.left_mem, hX u mem_walkVertices_self⟩
  · obtain ⟨p, q, hpq⟩ := exists_isLink_of_mem_edgeSet (h.edge_mem hg)
    simp only [edgeSet_deleteVerts, Set.mem_setOf_eq]
    exact ⟨p, q, hpq, hX p (mem_walkVertices_of_mem_covered ⟨g, hg, hpq.inc_left⟩),
      hX q (mem_walkVertices_of_mem_covered ⟨g, hg, hpq.inc_right⟩)⟩

/-- Deleting a vertex removes exactly the edges that meet it. -/
theorem edgeSet_deleteVerts_singleton (G : Graph α β) (x : α) :
    E(G.deleteVerts {x}) = E(G) \ G.incidenceSet x := by
  ext g
  simp only [edgeSet_deleteVerts, Set.mem_setOf_eq, Set.mem_sdiff, mem_incidenceSet,
    Set.mem_singleton_iff]
  refine ⟨fun ⟨p, q, hpq, hp, hq⟩ ↦ ⟨hpq.edge_mem, fun hinc ↦ ?_⟩, fun ⟨hg, hninc⟩ ↦ ?_⟩
  · rcases hinc.eq_or_eq_of_isLink hpq with rfl | rfl
    exacts [hp rfl, hq rfl]
  · obtain ⟨p, q, hpq⟩ := exists_isLink_of_mem_edgeSet hg
    exact ⟨p, q, hpq, fun h ↦ hninc (h ▸ hpq.inc_left), fun h ↦ hninc (h ▸ hpq.inc_right)⟩

/-- **A tree minus a leaf is a tree.** Acyclicity is inherited by every subgraph;
connectedness survives because every path between two surviving vertices already steered
clear of the leaf (`Graph.IsLeaf.path_avoids`). -/
theorem IsTree.delete_leaf [G.Finite] (hT : G.IsTree) (hx : G.IsLeaf x) (h2 : 2 ≤ V(G).ncard) :
    (G.deleteVerts {x}).IsTree := by
  refine ⟨⟨?_, fun a ha b hb ↦ ?_⟩, hT.isAcyclic.anti deleteVerts_le⟩
  · obtain ⟨c, hc, hcx⟩ := Set.exists_ne_of_one_lt_ncard (s := V(G)) (by omega) x
    exact ⟨c, by rw [vertexSet_deleteVerts]; exact ⟨hc, by simpa using hcx⟩⟩
  · rw [vertexSet_deleteVerts] at ha hb
    obtain ⟨R, hR⟩ := hT.connected.exists_isPath ha.1 hb.1
    have havoid := hx.path_avoids hR (by simpa using ha.2) (by simpa using hb.2)
    exact ⟨R, hR.isWalk.deleteVerts fun z hz hzX ↦ havoid (Set.mem_singleton_iff.1 hzX ▸ hz)⟩

/-! ### A tree has one edge fewer than it has vertices -/

/-- The induction behind `Graph.IsTree.edge_count`, with a bound on the number of vertices to
walk down: peel a leaf and recurse on what is left, which is a tree with one vertex and one
edge fewer. -/
private theorem isTree_edge_count_aux :
    ∀ (n : ℕ) (G : Graph α β), G.Finite → V(G).ncard ≤ n → G.IsTree →
      E(G).ncard + 1 = V(G).ncard := by
  intro n
  induction n with
  | zero =>
    intro G hfin hle hT
    haveI := hfin
    obtain ⟨a, ha⟩ := hT.connected.nonempty
    have := (Set.ncard_pos (finite_vertexSet G)).2 ⟨a, ha⟩
    omega
  | succ n ih =>
    intro G hfin hle hT
    haveI := hfin
    by_cases h2 : 2 ≤ V(G).ncard
    · obtain ⟨x, hx⟩ := hT.has_leaf h2
      haveI : (G.deleteVerts {x}).Finite := Finite.of_le deleteVerts_le
      have hT' : (G.deleteVerts {x}).IsTree := hT.delete_leaf hx h2
      have hV : V(G.deleteVerts {x}).ncard = V(G).ncard - 1 := by
        rw [vertexSet_deleteVerts, Set.ncard_sdiff_singleton_of_mem hx.mem_vertexSet]
      -- A leaf sits on exactly one edge, and that edge is what the deletion removes.
      obtain ⟨e₀, he₀⟩ := Set.ncard_eq_one.1 hx.ncard_incidenceSet
      have he₀G : e₀ ∈ E(G) :=
        G.incidenceSet_subset_edgeSet x (he₀ ▸ Set.mem_singleton e₀)
      have hE : E(G.deleteVerts {x}).ncard = E(G).ncard - 1 := by
        rw [edgeSet_deleteVerts_singleton, he₀, Set.ncard_sdiff_singleton_of_mem he₀G]
      have hEpos := (Set.ncard_pos (finite_edgeSet G)).2 ⟨e₀, he₀G⟩
      have := ih _ inferInstance (by omega) hT'
      omega
    · -- A single vertex, and no edge: an edge would be a loop, and no acyclic graph has one.
      obtain ⟨a, ha⟩ := hT.connected.nonempty
      have hpos := (Set.ncard_pos (finite_vertexSet G)).2 ⟨a, ha⟩
      have hV1 : V(G).ncard = 1 := by omega
      obtain ⟨c, hVc⟩ := Set.ncard_eq_one.1 hV1
      have hE : E(G).ncard = 0 := by
        refine (Set.ncard_eq_zero (finite_edgeSet G)).2 (Set.eq_empty_iff_forall_notMem.2 ?_)
        intro g hg
        obtain ⟨p, q, hpq⟩ := exists_isLink_of_mem_edgeSet hg
        have hp : p = c := by have := hpq.left_mem; rw [hVc] at this; exact this
        have hq : q = c := by have := hpq.right_mem; rw [hVc] at this; exact this
        rw [hp, hq] at hpq
        exact hT.isAcyclic.not_isLoopAt g c hpq
      omega

/-- **A tree has one edge fewer than it has vertices.** -/
theorem IsTree.edge_count [G.Finite] (hT : G.IsTree) : E(G).ncard + 1 = V(G).ncard :=
  isTree_edge_count_aux V(G).ncard G inferInstance le_rfl hT

/-! ### A tree with three leaves

The blueprint's `lem:three-leaf-tree`, and the one place the handshake lemma is used. Three
leaves contribute one apiece to the degree sum, every other vertex contributes two plus
whatever it carries above two, and the totals leave exactly one degree to carry. -/

/-- **A tree with exactly three leaves has a vertex of degree three, and every other vertex
has degree at most two** — so it is a leaf or has degree exactly two, and the vertex of degree
three is unique.

The count: with `k` non-leaf vertices the tree has `k + 3` vertices, hence `k + 2` edges
(`Graph.IsTree.edge_count`), hence degree sum `2k + 4` (the handshake lemma). The leaves
contribute `3`, so the non-leaves contribute `2k + 1`; each contributes at least `2`, so
between them they carry exactly one degree above two. -/
theorem IsTree.three_leaves [G.Finite] (hT : G.IsTree)
    (hleaves : {z | G.IsLeaf z}.ncard = 3) :
    ∃ x ∈ V(G), G.degree x = 3 ∧ ∀ z ∈ V(G), z ≠ x → G.degree z ≤ 2 := by
  classical
  set L : Finset α := G.vertexFinset.filter (fun z ↦ G.degree z = 1) with hL
  set I : Finset α := G.vertexFinset.filter (fun z ↦ ¬ G.degree z = 1) with hI
  -- The filter really is the set of leaves.
  have hcoe : (L : Set α) = {z | G.IsLeaf z} := by
    ext z
    simp [hL, isLeaf_iff]
  have hLcard : L.card = 3 := by rw [← Set.ncard_coe_finset, hcoe]; exact hleaves
  -- Three leaves is already three vertices.
  have h2 : 2 ≤ V(G).ncard := by
    have := Finset.card_le_card (Finset.filter_subset (fun z ↦ G.degree z = 1) G.vertexFinset)
    rw [hLcard, card_vertexFinset] at this
    omega
  -- Each leaf contributes one to the degree sum.
  have hsumL : ∑ z ∈ L, G.degree z = 3 := by
    rw [Finset.sum_congr rfl fun z hz ↦ (Finset.mem_filter.1 hz).2, Finset.sum_const, hLcard]
    simp
  -- Each non-leaf is on at least two edges.
  have hdeg2 : ∀ z ∈ I, 2 ≤ G.degree z := by
    intro z hz
    obtain ⟨hzV, hzd⟩ := Finset.mem_filter.1 hz
    have := hT.connected.degree_pos h2 (mem_vertexFinset.1 hzV)
    omega
  -- So it contributes two plus whatever it carries above two.
  have hsumI : ∑ z ∈ I, G.degree z = 2 * I.card + ∑ z ∈ I, (G.degree z - 2) := by
    rw [Finset.sum_congr rfl fun z hz ↦ (Nat.add_sub_cancel' (hdeg2 z hz)).symm,
      Finset.sum_add_distrib, Finset.sum_const, smul_eq_mul, mul_comm]
  -- The two halves are the whole graph, and the handshake lemma reads the total.
  have hsplit : ∑ z ∈ L, G.degree z + ∑ z ∈ I, G.degree z = 2 * E(G).ncard := by
    rw [hL, hI, Finset.sum_filter_add_sum_filter_not]
    exact G.sum_degree_eq_two_mul_ncard_edgeSet
  have hcards : L.card + I.card = V(G).ncard := by
    rw [hL, hI, Finset.card_filter_add_card_filter_not, card_vertexFinset]
  -- The count: the non-leaves carry exactly one degree between them.
  have hexcess : ∑ z ∈ I, (G.degree z - 2) = 1 := by
    have hedges := hT.edge_count
    omega
  -- Whichever non-leaf carries it has degree three, and the others have degree two.
  obtain ⟨x, hxI, hxne⟩ :=
    Finset.exists_ne_zero_of_sum_ne_zero (by rw [hexcess]; exact one_ne_zero)
  have hrest : ∑ z ∈ I.erase x, (G.degree z - 2) + (G.degree x - 2) = 1 := by
    rw [Finset.sum_erase_add _ _ hxI]; exact hexcess
  have hx3 : G.degree x = 3 := by
    have := hdeg2 x hxI
    omega
  refine ⟨x, mem_vertexFinset.1 (Finset.mem_filter.1 hxI).1, hx3, fun z hz hzx ↦ ?_⟩
  by_cases hzL : G.degree z = 1
  · omega
  · have hzI : z ∈ I := Finset.mem_filter.2 ⟨mem_vertexFinset.2 hz, hzL⟩
    have hze : z ∈ I.erase x := Finset.mem_erase.2 ⟨hzx, hzI⟩
    have hzero : ∑ z ∈ I.erase x, (G.degree z - 2) = 0 := by omega
    have := (Finset.sum_eq_zero_iff.1 hzero) z hze
    have := hdeg2 z hzI
    omega

end Graph


==> anc/P5-kernel-deficit-lean-v6/vendor/schoenflies-lean/Schoenflies/Graph/TwoConnected.lean <==
/-
Copyright (c) 2026 Álvaro Begué. All rights reserved.
Released under Apache 2.0 license as described in the file LICENSE.
Authors: Álvaro Begué
-/
import Mathlib.Combinatorics.Graph.Delete
import Mathlib.Data.Set.Card
import Schoenflies.Graph.Walk

/-!
# Vertex deletion and 2-connectivity

Deleting a vertex from Mathlib's multigraph `Graph α β`, and the blueprint's notion of a
2-connected graph.

## Vertex deletion is Mathlib's

Mathlib already has it: `Graph.deleteVerts G X = G.induce (V(G) \ X)`, in
`Mathlib/Combinatorics/Graph/Delete.lean`, with `V(G.deleteVerts X) = V(G) \ X` and
`E(G.deleteVerts X) = {e | ∃ x y, G.IsLink e x y ∧ x ∉ X ∧ y ∉ X}` — an edge with an end in
`X` is gone, which is exactly what is wanted. Nothing here redefines it; `G.deleteVerts {x}`
is the deletion of one vertex, and what this file adds is the transfer of *walks* across it,
which Mathlib has no notion of.

Two of those transfers are the whole story, and both are corollaries of `Graph.IsWalk.anti`:

* `Graph.IsWalk.deleteVerts_singleton` — a walk that never visits `x` is a walk of `G - x`.
  The edges of such a walk automatically survive, because the ends of an edge of a walk are
  vertices the walk visits.
* `Graph.IsWalk.notMem_of_inc_of_deleteVerts` — a walk **in** `G - x` cannot have used an
  edge at `x`; there are none left to use. This is how an argument that routes around a
  vertex ends up avoiding a named edge, and it is what makes `Graph.IsTwoConnected.no_bridge`
  short.

Deleting a vertex the graph does not have changes nothing — `G.deleteVerts {x} = G` on the
nose (`Graph.deleteVerts_singleton_eq_self`), since `V(G) \ {x} = V(G)`. That equation is
what makes the union lemma's hard case disappear.

## At least three vertices

The counting clause of 2-connectivity is carried by `Graph.HasThreeVertices`, "three pairwise
distinct vertices", rather than by `3 ≤ V(G).ncard`. The two agree on a finite graph, but the
existential form is **monotone with no finiteness hypothesis** (`Graph.HasThreeVertices.mono`),
and monotonicity is precisely what `Graph.IsTwoConnected.union` needs: the union of two graphs
is not known to be finite at the point where its third vertex is produced. `Set.ncard` is `0`
on an infinite set, so `3 ≤ V(G).ncard` would additionally make every infinite graph fail to
be 2-connected, which is not the intent of the convention.

What consumers actually use is never the clause itself but `Graph.HasThreeVertices.exists_ne_ne`
— any two vertices leave a third over. `Graph.hasThreeVertices_iff_ncard` is the bridge back to
the count, for a consumer that has one.

## The convention, verbatim, and what it costs

`Graph.IsTwoConnected` is the blueprint's definition word for word (§"Plane graphs and the
utility graph"): at least three vertices, connected, and still connected after any one vertex
is deleted. Two consequences the blueprint calls out are recorded here as theorems rather
than as prose:

* the one-edge graph is **not** 2-connected, and
* a two-vertex cycle — two parallel edges — is a cycle without being 2-connected.

Both are instances of `Graph.not_isTwoConnected_banana`: `Graph.banana u v F` has only the two
vertices `u` and `v` whatever `F` is, so it fails the counting clause. Two-vertex cycles do
occur in the development, as face boundaries inside a larger 2-connected graph, and this is
the theorem that says they are not themselves 2-connected. (No cycle is *named* here: this
file must not depend on the cycle module.)

## Union

Mathlib's `Mathlib/Combinatorics/Graph/Lattice.lean` provides only the *infimum* of two
graphs — there is no union in this version of Mathlib — so `Graph.union` is defined here. On
an edge belonging to both graphs, `G`'s ends win:

```
(G.union H).IsLink e x y ↔ G.IsLink e x y ∨ (e ∉ E(G) ∧ H.IsLink e x y)
```

which makes the definition total. It has to be resolved somehow: two graphs may disagree
about the ends of a shared edge name, and then no graph has both as subgraphs. When the two
graphs are `Graph.Compatible` — in particular when both are subgraphs of one graph, via
`Graph.Compatible.of_le_le`, which is the only way the plane layer forms unions — the
disjunction collapses to the naive one (`Graph.Compatible.union_isLink`) and both graphs are
subgraphs of the union.

## Blueprint

* `Graph.IsTwoConnected` — the definition in §"Plane graphs and the utility graph": "a finite
  graph is *2-connected* if it has at least three vertices, is connected, and remains
  connected after deletion of any one vertex".
* `Graph.IsTwoConnected.no_cut_vertex` — "with this convention a 2-connected graph has no cut
  vertex".
* `Graph.not_isTwoConnected_banana` — "the one-edge graph is not 2-connected", and the same
  computation for the two-vertex cycle of the next paragraph.
* `Graph.IsTwoConnected.no_bridge` — "A 2-connected graph has no bridge", the step of
  `lem:subdivision-ear-preserve` (a) that the ear decomposition runs on. Stated as "deleting
  the edge leaves its ends connected", which is the form `lem:cycle-criterion` consumes; the
  cycle itself is built elsewhere.
* `Graph.IsTwoConnected.union` — `lem:union-two-connected`, "if two finite 2-connected graphs
  have at least two vertices in common, their union is 2-connected".
-/

open Set

variable {α β : Type*} {G H K G₁ G₂ : Graph α β} {a b s t u v w x y z : α} {e f : β}
  {W : List β} {X : Set α} {F : Set β}

namespace Graph

/-! ### Deleting one vertex -/

theorem mem_deleteVerts_singleton : y ∈ V(G.deleteVerts {x}) ↔ y ∈ V(G) ∧ y ≠ x := by
  simp

theorem mem_deleteVerts_singleton_of_ne (hy : y ∈ V(G)) (hyx : y ≠ x) :
    y ∈ V(G.deleteVerts {x}) :=
  mem_deleteVerts_singleton.2 ⟨hy, hyx⟩

/-- Deleting a vertex the graph does not have leaves the graph alone — on the nose, not merely
up to isomorphism, because `V(G) \ {x}` is literally `V(G)`. -/
theorem deleteVerts_singleton_eq_self (hx : x ∉ V(G)) : G.deleteVerts {x} = G := by
  rw [deleteVerts, sdiff_singleton_eq_self hx, induce_vertexSet]

/-- Deleting the same vertices from both sides of an inclusion keeps it. -/
theorem deleteVerts_mono (h : G ≤ H) (X : Set α) : G.deleteVerts X ≤ H.deleteVerts X where
  vertexSet_mono := by
    simp only [vertexSet_deleteVerts]
    exact sdiff_subset_sdiff_left h.vertexSet_mono
  isLink_mono e x y hl := by
    rw [deleteVerts_isLink] at hl ⊢
    exact ⟨h.isLink_mono hl.1, hl.2.1, hl.2.2⟩

/-! ### Walks across a vertex deletion -/

/-- **A walk that never visits `x` survives the deletion of `x`.** Its edges need no separate
argument: the two ends of an edge the walk takes are vertices the walk visits. -/
theorem IsWalk.deleteVerts_singleton (h : G.IsWalk u W v) (hx : x ∉ G.walkVertices u W) :
    (G.deleteVerts {x}).IsWalk u W v := by
  have hux : u ≠ x := fun hh ↦ hx (hh ▸ mem_walkVertices_self)
  refine h.anti deleteVerts_le (mem_deleteVerts_singleton_of_ne h.left_mem hux) fun g hg ↦ ?_
  obtain ⟨c, d, hcd⟩ := exists_isLink_of_mem_edgeSet (h.edge_mem hg)
  have hc : c ≠ x := fun hh ↦ hx (hh ▸ mem_walkVertices_of_mem_covered ⟨g, hg, hcd.inc_left⟩)
  have hd : d ≠ x := fun hh ↦ hx (hh ▸ mem_walkVertices_of_mem_covered ⟨g, hg, hcd.inc_right⟩)
  rw [edgeSet_deleteVerts]
  exact ⟨c, d, hcd, by simpa using hc, by simpa using hd⟩

/-- **A walk in `G - x` never takes an edge at `x`** — there are none left to take. -/
theorem IsWalk.notMem_of_inc_of_deleteVerts (h : (G.deleteVerts {x}).IsWalk u W v)
    (hx : G.Inc e x) : e ∉ W := by
  intro he
  have hmem := h.edge_mem he
  rw [edgeSet_deleteVerts] at hmem
  obtain ⟨c, d, hcd, hc, hd⟩ := hmem
  obtain ⟨y, hy⟩ := hx
  rcases hy.left_eq_or_eq hcd with rfl | rfl
  exacts [hc rfl, hd rfl]

/-- The bridge between the two deletions: a walk that routes around a vertex `x` cannot have
used an edge incident to `x`, so it is still there after that edge is deleted. -/
theorem Reaches.deleteEdges_of_deleteVerts (h : (G.deleteVerts {x}).Reaches u v)
    (hx : G.Inc e x) : (G.deleteEdges {e}).Reaches u v := by
  obtain ⟨P, hP⟩ := h
  have he : e ∉ P := hP.notMem_of_inc_of_deleteVerts hx
  exact ⟨P, (hP.mono deleteVerts_le).deleteEdges fun g hg hgF ↦ he (mem_singleton_iff.1 hgF ▸ hg)⟩

/-- Connectedness is unharmed by deleting a vertex the graph does not have. -/
theorem Connected.deleteVerts_singleton_of_notMem (h : G.Connected) (hx : x ∉ V(G)) :
    (G.deleteVerts {x}).Connected := by
  rwa [deleteVerts_singleton_eq_self hx]

/-! ### Cut vertices -/

/-- A vertex whose deletion disconnects the graph. -/
def IsCutVertex (G : Graph α β) (x : α) : Prop :=
  x ∈ V(G) ∧ ¬ (G.deleteVerts {x}).Connected

/-! ### At least three vertices -/

/-- The graph has three pairwise distinct vertices. Stated existentially rather than as
`3 ≤ V(G).ncard` so that it is monotone with no finiteness hypothesis. -/
def HasThreeVertices (G : Graph α β) : Prop :=
  ∃ a ∈ V(G), ∃ b ∈ V(G), ∃ c ∈ V(G), a ≠ b ∧ a ≠ c ∧ b ≠ c

/-- On a graph with finitely many vertices the clause is the count it is named for. Kept so
that a consumer holding a cardinality is not stranded; nothing in this file uses it. -/
theorem hasThreeVertices_iff_ncard (hV : V(G).Finite) : G.HasThreeVertices ↔ 3 ≤ V(G).ncard :=
  (Set.two_lt_ncard hV).symm

theorem HasThreeVertices.mono (h : G.HasThreeVertices) (hV : V(G) ⊆ V(H)) :
    H.HasThreeVertices := by
  obtain ⟨p, hp, q, hq, r, hr, hpq, hpr, hqr⟩ := h
  exact ⟨p, hV hp, q, hV hq, r, hV hr, hpq, hpr, hqr⟩

/-- **Any two vertices leave a third over.** This, and not the counting clause itself, is what
every consumer of 2-connectivity uses; the two named vertices need not even be vertices of the
graph. -/
theorem HasThreeVertices.exists_ne_ne (h : G.HasThreeVertices) (u v : α) :
    ∃ w ∈ V(G), w ≠ u ∧ w ≠ v := by
  obtain ⟨p, hp, q, hq, r, hr, hpq, hpr, hqr⟩ := h
  by_contra hcon
  push Not at hcon
  -- Every vertex is `u` or `v`, so the three distinct ones cannot all fit.
  have key : ∀ z ∈ V(G), z = u ∨ z = v := fun z hz ↦ (em (z = u)).imp id (hcon z hz)
  rcases key p hp with rfl | rfl <;> rcases key q hq with rfl | rfl <;>
    rcases key r hr with rfl | rfl <;> simp_all

/-! ### Two-connectivity -/

/-- **The blueprint's convention, verbatim**: at least three vertices, connected, and still
connected after any one vertex is deleted. -/
structure IsTwoConnected (G : Graph α β) : Prop where
  /-- The graph has at least three vertices. -/
  hasThreeVertices : G.HasThreeVertices
  /-- The graph is connected. -/
  connected : G.Connected
  /-- Deleting any one vertex leaves it connected. -/
  deleteVerts_connected : ∀ ⦃x⦄, x ∈ V(G) → (G.deleteVerts {x}).Connected

/-- The deletion clause with its hypothesis dropped: deleting a vertex the graph does not have
changes nothing, so no consumer has to check membership first. -/
theorem IsTwoConnected.deleteVerts_connected' (h : G.IsTwoConnected) (x : α) :
    (G.deleteVerts {x}).Connected := by
  by_cases hx : x ∈ V(G)
  · exact h.deleteVerts_connected hx
  · exact h.connected.deleteVerts_singleton_of_notMem hx

/-- With this convention a 2-connected graph has no cut vertex. -/
theorem IsTwoConnected.no_cut_vertex (h : G.IsTwoConnected) (x : α) : ¬ G.IsCutVertex x :=
  fun hcut ↦ hcut.2 (h.deleteVerts_connected hcut.1)

/-- **A graph on two vertices is never 2-connected**, whatever edges it carries. Two
consequences of the convention at once: the one-edge graph is not 2-connected, and a
two-vertex cycle — two parallel edges, `F` a pair — is a cycle without being 2-connected.
Such cycles do occur in the development, as face boundaries inside a larger 2-connected
graph. -/
theorem not_isTwoConnected_banana (u v : α) (F : Set β) : ¬ (banana u v F).IsTwoConnected := by
  intro h
  obtain ⟨w, hw, hwu, hwv⟩ := h.hasThreeVertices.exists_ne_ne u v
  -- `V(banana u v F)` is `{u, v}` by definition.
  rcases (hw : w ∈ ({u, v} : Set α)) with rfl | rfl
  exacts [hwu rfl, hwv rfl]

/-- **A 2-connected graph has no bridge**, in the form "deleting an edge leaves its two ends
connected" — the hypothesis of the cycle criterion.

The blueprint's proof names the two components of `G - e` and finds a vertex of one of them
other than its endpoint. This proof routes around instead, and never mentions a component: a
third vertex `w` exists; the graph without `v` still joins `u` to `w`, and the graph without
`u` still joins `w` to `v`; and a walk that survives a vertex deletion cannot have used an
edge there, so neither walk used `e`. A loop needs no argument at all. -/
theorem IsTwoConnected.no_bridge (h : G.IsTwoConnected) (hl : G.IsLink e u v) :
    (G.deleteEdges {e}).Reaches u v := by
  rcases eq_or_ne u v with rfl | huv
  · exact Reaches.refl (by simpa using hl.left_mem)
  obtain ⟨w, hw, hwu, hwv⟩ := h.hasThreeVertices.exists_ne_ne u v
  have h₁ : (G.deleteVerts {v}).Reaches u w :=
    (h.deleteVerts_connected' v).reaches (mem_deleteVerts_singleton_of_ne hl.left_mem huv)
      (mem_deleteVerts_singleton_of_ne hw hwv)
  have h₂ : (G.deleteVerts {u}).Reaches w v :=
    (h.deleteVerts_connected' u).reaches (mem_deleteVerts_singleton_of_ne hw hwu)
      (mem_deleteVerts_singleton_of_ne hl.right_mem (Ne.symm huv))
  exact (h₁.deleteEdges_of_deleteVerts hl.inc_right).trans
    (h₂.deleteEdges_of_deleteVerts hl.inc_left)

/-! ### The union of two graphs -/

/-- The union of two graphs. On an edge belonging to both, `G`'s ends win — a resolution is
needed, since two graphs may disagree about the ends of a shared edge name; for
`Graph.Compatible` graphs, which is the only case the development forms, the disjunction
collapses to the naive one. -/
protected def union (G H : Graph α β) : Graph α β where
  vertexSet := V(G) ∪ V(H)
  edgeSet := E(G) ∪ E(H)
  IsLink e x y := G.IsLink e x y ∨ (e ∉ E(G) ∧ H.IsLink e x y)
  isLink_symm e _ :=
    { symm := by
        rintro x y (hxy | ⟨he, hxy⟩)
        exacts [Or.inl hxy.symm, Or.inr ⟨he, hxy.symm⟩] }
  eq_or_eq_of_isLink_of_isLink := by
    rintro g x y c d (hxy | ⟨hg, hxy⟩) (hcd | ⟨hg', hcd⟩)
    · exact hxy.left_eq_or_eq hcd
    · exact absurd hxy.edge_mem hg'
    · exact absurd hcd.edge_mem hg
    · exact hxy.left_eq_or_eq hcd
  edge_mem_iff_exists_isLink g := by
    constructor
    · rintro (hg | hg)
      · obtain ⟨x, y, hxy⟩ := exists_isLink_of_mem_edgeSet hg
        exact ⟨x, y, Or.inl hxy⟩
      · by_cases hgG : g ∈ E(G)
        · obtain ⟨x, y, hxy⟩ := exists_isLink_of_mem_edgeSet hgG
          exact ⟨x, y, Or.inl hxy⟩
        · obtain ⟨x, y, hxy⟩ := exists_isLink_of_mem_edgeSet hg
          exact ⟨x, y, Or.inr ⟨hgG, hxy⟩⟩
    · rintro ⟨x, y, (hxy | ⟨-, hxy⟩)⟩
      exacts [Or.inl hxy.edge_mem, Or.inr hxy.edge_mem]
  left_mem_of_isLink := by
    rintro g x y (hxy | ⟨-, hxy⟩)
    exacts [Or.inl hxy.left_mem, Or.inr hxy.left_mem]

@[simp]
theorem vertexSet_union (G H : Graph α β) : V(G.union H) = V(G) ∪ V(H) := rfl

@[simp]
theorem edgeSet_union (G H : Graph α β) : E(G.union H) = E(G) ∪ E(H) := rfl

theorem union_isLink :
    (G.union H).IsLink e x y ↔ G.IsLink e x y ∨ (e ∉ E(G) ∧ H.IsLink e x y) := Iff.rfl

theorem left_le_union (G H : Graph α β) : G ≤ G.union H where
  vertexSet_mono := subset_union_left
  isLink_mono _ _ _ h := Or.inl h

/-- Two subgraphs of one graph have their union inside it. -/
theorem union_le (hGK : G ≤ K) (hHK : H ≤ K) : G.union H ≤ K where
  vertexSet_mono := Set.union_subset hGK.vertexSet_mono hHK.vertexSet_mono
  isLink_mono := by
    rintro g p q (h | ⟨-, h⟩)
    exacts [hGK.isLink_mono h, hHK.isLink_mono h]

/-- The right-hand graph is a subgraph of the union only when the two agree about their shared
edges — without that, no graph has both as subgraphs. -/
theorem Compatible.right_le_union (h : G.Compatible H) : H ≤ G.union H where
  vertexSet_mono := subset_union_right
  isLink_mono e x y hxy := by
    by_cases hg : e ∈ E(G)
    · exact Or.inl ((h.isLink_congr hg hxy.edge_mem).2 hxy)
    · exact Or.inr ⟨hg, hxy⟩

/-- For compatible graphs the union is the naive one. -/
theorem Compatible.union_isLink (h : G.Compatible H) :
    (G.union H).IsLink e x y ↔ G.IsLink e x y ∨ H.IsLink e x y := by
  refine ⟨fun hxy ↦ hxy.imp id (·.2), fun hxy ↦ ?_⟩
  rcases hxy with hxy | hxy
  · exact Or.inl hxy
  · exact h.right_le_union.isLink_mono hxy

/-- **Two connected parts covering a graph and sharing a vertex make it connected.** Used
twice below — once for the union itself, once for the union with a vertex deleted — and both
times the two parts are `G` and `H` while the whole is not their union on the nose. -/
theorem Connected.of_two_subgraphs (h₁ : G₁ ≤ K) (h₂ : G₂ ≤ K) (hV : V(K) ⊆ V(G₁) ∪ V(G₂))
    (hc₁ : G₁.Connected) (hc₂ : G₂.Connected) (hs₁ : s ∈ V(G₁)) (hs₂ : s ∈ V(G₂)) :
    K.Connected := by
  refine Connected.of_hub (h₁.vertexSet_mono hs₁) fun z hz ↦ ?_
  rcases hV hz with hz' | hz'
  · exact (hc₁.reaches hs₁ hz').mono h₁
  · exact (hc₂.reaches hs₂ hz').mono h₂

theorem Compatible.union_connected (h : G.Compatible H) (hG : G.Connected) (hH : H.Connected)
    (hs : s ∈ V(G)) (hs' : s ∈ V(H)) : (G.union H).Connected :=
  Connected.of_two_subgraphs (left_le_union G H) h.right_le_union subset_rfl hG hH hs hs'

/-- **`lem:union-two-connected`**: two 2-connected graphs with at least two vertices in common
have 2-connected union.

The blueprint's proof is one sentence — after deleting one vertex, each graph remains
connected and at least one common vertex remains. The work is the case where the deleted
vertex belongs to only one of the two graphs: the other graph never had it, so nothing was
deleted from it, and `Graph.deleteVerts_singleton_eq_self` makes that a rewriting step rather
than an argument. -/
theorem IsTwoConnected.union (hcompat : G.Compatible H) (hG : G.IsTwoConnected)
    (hH : H.IsTwoConnected) (hab : a ≠ b) (haG : a ∈ V(G)) (haH : a ∈ V(H)) (hbG : b ∈ V(G))
    (hbH : b ∈ V(H)) : (G.union H).IsTwoConnected where
  hasThreeVertices := hG.hasThreeVertices.mono (left_le_union G H).vertexSet_mono
  connected := hcompat.union_connected hG.connected hH.connected haG haH
  deleteVerts_connected := by
    intro x _
    -- One of the two common vertices survives the deletion.
    obtain ⟨c, hcG, hcH, hcx⟩ : ∃ c, c ∈ V(G) ∧ c ∈ V(H) ∧ c ≠ x := by
      by_cases ha : a = x
      · exact ⟨b, hbG, hbH, by rintro rfl; exact hab ha⟩
      · exact ⟨a, haG, haH, ha⟩
    refine Connected.of_two_subgraphs (G₁ := G.deleteVerts {x}) (G₂ := H.deleteVerts {x})
      (deleteVerts_mono (left_le_union G H) _) (deleteVerts_mono hcompat.right_le_union _)
      ?_ (hG.deleteVerts_connected' x) (hH.deleteVerts_connected' x)
      (mem_deleteVerts_singleton_of_ne hcG hcx) (mem_deleteVerts_singleton_of_ne hcH hcx)
    simp [union_sdiff_distrib]

end Graph


==> anc/P5-kernel-deficit-lean-v6/vendor/schoenflies-lean/Schoenflies/Graph/TwoPaths.lean <==
/-
Copyright (c) 2026 Álvaro Begué. All rights reserved.
Released under Apache 2.0 license as described in the file LICENSE.
Authors: Álvaro Begué
-/
import Schoenflies.Graph.PathGraph
import Schoenflies.Graph.TwoConnected

/-!
# A cycle, as two paths sharing their ends, is 2-connected

`lem:union-two-connected` says a union of two 2-connected graphs sharing two vertices is
2-connected. Its companion is the base case: a *cycle* — two internally disjoint paths with the
same two ends — is 2-connected, and neither path is 2-connected on its own, so the union lemma
cannot deliver it.

Stated for an ambient graph `K` that the two paths cover, rather than for `Graph.union`, so
that a geometric consumer never has to prove a graph equality — which is the form in which the
consumers actually arrive.

This is the general lemma extracted from a second, independent attempt at
`Schoenflies.squaresTwoConnected` (the one that landed is `Schoenflies/SquareCycle.lean`, by a
different route). It is kept because it is reusable and because at least two consumers want it:
the anchored square mesh of `prop:anchored-square-mesh`, whose collar rectangles are attached
one cycle at a time, and any later argument that has to see a subdivided closed curve as a
2-connected graph.

## Blueprint

* `Graph.isTwoConnected_of_two_paths` — the cycle base case of `lem:union-two-connected`.
-/

open Set
open scoped Graph

namespace Graph

variable {α β : Type*} {K P Q : Graph α β} {u v c : α} {W₁ W₂ : List β}

/-- **A graph covered by two paths with the same two ends, meeting only there, is
2-connected.**

Stated for an ambient graph `K` that the two paths cover, rather than for `Graph.union`, so
that a geometric consumer never has to prove a graph equality.

Deleting a vertex `c`: every surviving vertex reaches an end of its own path
(`Graph.IsPathGraph.reaches_an_end`).  If `c` is neither end, then `c` misses one of the two
paths — they share only `u` and `v` — and that whole path still joins `u` to `v`, so `u` is a
hub.  If `c` is an end, the branch reaching it is impossible (a deleted vertex is reached by
nothing) and the other end is the hub. -/
theorem isTwoConnected_of_two_paths (hPK : P ≤ K) (hQK : Q ≤ K) (hV : V(K) ⊆ V(P) ∪ V(Q))
    (hP : P.IsPathGraph u W₁ v) (hQ : Q.IsPathGraph u W₂ v) (huv : u ≠ v)
    (hmeet : ∀ x ∈ V(P), x ∈ V(Q) → x = u ∨ x = v) (h3 : K.HasThreeVertices) :
    K.IsTwoConnected where
  hasThreeVertices := h3
  connected :=
    Connected.of_two_subgraphs hPK hQK hV hP.connected hQ.connected hP.source_mem hQ.source_mem
  deleteVerts_connected := by
    intro c _
    -- Whatever is deleted, every surviving vertex reaches one of the two ends.
    have hreach : ∀ x ∈ V(K), x ≠ c →
        (K.deleteVerts {c}).Reaches x u ∨ (K.deleteVerts {c}).Reaches x v := by
      intro x hx hxc
      rcases hV hx with h | h
      · exact (hP.reaches_an_end h hxc).imp (fun hr ↦ hr.mono (deleteVerts_mono hPK _))
          fun hr ↦ hr.mono (deleteVerts_mono hPK _)
      · exact (hQ.reaches_an_end h hxc).imp (fun hr ↦ hr.mono (deleteVerts_mono hQK _))
          fun hr ↦ hr.mono (deleteVerts_mono hQK _)
    have huK : u ∈ V(K) := hPK.vertexSet_mono hP.source_mem
    have hvK : v ∈ V(K) := hPK.vertexSet_mono hP.target_mem
    by_cases hcu : c = u
    · -- The source is gone; the target is the hub, and the branch reaching the source cannot
      -- have happened.
      refine Connected.of_hub
        (mem_deleteVerts_singleton_of_ne hvK (by rw [hcu]; exact Ne.symm huv)) ?_
      intro x hx
      rw [vertexSet_deleteVerts] at hx
      have hxc : x ≠ c := fun h ↦ hx.2 (by simp [h])
      rcases hreach x hx.1 hxc with hr | hr
      · exact absurd hcu.symm (mem_deleteVerts_singleton.1 hr.right_mem).2
      · exact hr.symm
    by_cases hcv : c = v
    · refine Connected.of_hub
        (mem_deleteVerts_singleton_of_ne huK (fun h ↦ hcu h.symm)) ?_
      intro x hx
      rw [vertexSet_deleteVerts] at hx
      have hxc : x ≠ c := fun h ↦ hx.2 (by simp [h])
      rcases hreach x hx.1 hxc with hr | hr
      · exact hr.symm
      · exact absurd hcv.symm (mem_deleteVerts_singleton.1 hr.right_mem).2
    -- Otherwise one of the two paths never had `c`, and it joins the two ends.
    have hvu : (K.deleteVerts {c}).Reaches v u := by
      by_cases hcP : c ∈ V(P)
      · have hcQ : c ∉ V(Q) := fun h ↦ by
          rcases hmeet c hcP h with h' | h'
          exacts [hcu h', hcv h']
        have hr := hQ.connected.reaches hQ.target_mem hQ.source_mem
        rw [← deleteVerts_singleton_eq_self hcQ] at hr
        exact hr.mono (deleteVerts_mono hQK _)
      · have hr := hP.connected.reaches hP.target_mem hP.source_mem
        rw [← deleteVerts_singleton_eq_self hcP] at hr
        exact hr.mono (deleteVerts_mono hPK _)
    refine Connected.of_hub (mem_deleteVerts_singleton_of_ne huK (fun h ↦ hcu h.symm)) ?_
    intro x hx
    rw [vertexSet_deleteVerts] at hx
    have hxc : x ≠ c := fun h ↦ hx.2 (by simp [h])
    rcases hreach x hx.1 hxc with hr | hr
    · exact hr.symm
    · exact (hr.trans hvu).symm

end Graph


==> anc/P5-kernel-deficit-lean-v6/vendor/schoenflies-lean/Schoenflies/Graph/VertexSquares.lean <==
/-
Copyright (c) 2026 Álvaro Begué. All rights reserved.
Released under Apache 2.0 license as described in the file LICENSE.
Authors: Álvaro Begué
-/
import Schoenflies.Square
import Schoenflies.UniformBound
import Schoenflies.Subarc
import Schoenflies.Graph.Drawing

/-!
# The vertex squares, the last parameter inside a closed set, and the cores

Three of the ordinary bricks of the polygonal redrawing of a finite plane graph.

**The vertex squares.** Around each vertex of a finite plane graph sits a closed axis-parallel
square which meets no other vertex and no edge arc of an edge not incident with that vertex.
One compact separation per other vertex and per non-incident arc, then the single-`ε`-for-all
lemma of `Schoenflies/UniformBound.lean`. Squares rather than disks because the assembly needs
the boundary to be made of segments; convexity, which the radial segments of the last step
want, both shapes have.

Because the choice is made once for all vertices rather than vertex by vertex, halving the
common radius also makes *distinct squares disjoint* — which the cores of the next brick need
and which the per-vertex statement does not give. That is why `exists_vertexSquares` is the
form to consume and `exists_square_at` only its ingredient.

**The last parameter inside a closed set.** The parameters at which an arc lies in a closed
set form a compact subset of the parameter interval; if it is nonempty its supremum is
attained, and past that supremum the arc has left the set for good. The mirror statement about
the infimum is what the far end of an edge wants: the arc leaves the square at `v` for the last
time and enters the square at `w` for the first time.

**The cores.** The subarc of an edge between those two parameters. It meets the square at `v`
in its own first endpoint only, the square at `w` in its own last endpoint only, and — the
clause the assembly really uses — it contains no vertex, which makes distinct cores disjoint
without any further estimate.

## Blueprint

Bricks B2, B3 and B4 of `lem:polygonal-redrawing`.

* `Plane.closedBall_subset_closedSquare`, `Plane.closedSquare_subset_ball` — a square sits
  inside a ball and vice versa, the comparison every separation argument passes through.
* `Plane.supDist_triangle`, `Plane.closedSquare_mono_center`, `Plane.mem_closedSquare_self` —
  square arithmetic missing from `Schoenflies/Square.lean`.
* `exists_last_mem_Icc`, `exists_first_mem_Icc`, `exists_last_mem`, `exists_first_mem` — B3,
  with `isCompact_parameters_mem` behind them.
* `Graph.IsDrawing.exists_square_at` — B2 at one vertex.
* `Graph.IsDrawing.exists_vertexSquares` — B2 as consumed: one radius for every vertex, with
  distinct squares disjoint.
* `Graph.IsDrawing.exists_core` — B4, the core of one edge.
* `Graph.IsDrawing.disjoint_of_subset_edgeArc` — B4's "distinct cores are disjoint".
* `Graph.IsDrawing.closedSquare_disjoint_edgeArc_of_ne` — B4's "meets no other vertex square",
  which is a property of the whole arc.
-/

open Metric Set unitInterval

namespace Schoenflies

namespace Plane

/-! ### Square arithmetic

`Schoenflies/Square.lean` has convexity, openness and closedness of `closedSquare` but no
triangle inequality for `supDist` and no monotonicity at a general centre; both are needed
here. -/

/-- Squares about a common centre grow with the radius. `Bounded.closedSquare_mono` says this
only about the origin. -/
theorem closedSquare_mono_center (c : Plane) {r s : ℝ} (h : r ≤ s) :
    closedSquare c r ⊆ closedSquare c s := fun _ hx => le_trans hx h

/-- The centre lies in its own square. -/
theorem mem_closedSquare_self (c : Plane) {r : ℝ} (hr : 0 ≤ r) : c ∈ closedSquare c r := by
  change supDist c c ≤ r
  rw [supDist_self]; exact hr

theorem supDist_eq_dist_le (x c : Plane) : supDist x c ≤ dist x c := by
  rw [dist_eq_norm]; exact supNorm_le_norm _

/-- The inscribed ball: a ball is inside the square of the same radius, since the sup norm is
at most the Euclidean norm. -/
theorem closedBall_subset_closedSquare (c : Plane) (r : ℝ) :
    closedBall c r ⊆ closedSquare c r := fun _ hx =>
  le_trans (supDist_eq_dist_le _ _) (mem_closedBall.1 hx)

/-- The circumscribed ball, in the form the separations want: a square of *half* a given
radius sits inside the open ball of that radius, because `√2 < 2`. -/
theorem closedSquare_subset_ball {c : Plane} {ρ : ℝ} (hρ : 0 < ρ) :
    closedSquare c (ρ / 2) ⊆ ball c ρ := by
  have hsqrt : Real.sqrt 2 < 2 := by
    nlinarith [Real.sq_sqrt (by norm_num : (0 : ℝ) ≤ 2), Real.sqrt_nonneg 2]
  intro x hx
  have hsup : supDist x c ≤ ρ / 2 := hx
  have hnorm : ‖x - c‖ ≤ Real.sqrt 2 * (ρ / 2) :=
    le_trans (norm_le_sqrt_two_mul_supNorm _)
      (mul_le_mul_of_nonneg_left hsup (Real.sqrt_nonneg 2))
  rw [mem_ball, dist_eq_norm]
  calc ‖x - c‖ ≤ Real.sqrt 2 * (ρ / 2) := hnorm
    _ < 2 * (ρ / 2) := by
        exact mul_lt_mul_of_pos_right hsqrt (by linarith)
    _ = ρ := by ring

end Plane

/-! ### B3 — the last point of an arc inside a closed set -/

/-- The parameters at which a curve lies in a closed set form a compact subset of the
parameter interval: the parametrisation is continuous there and the interval is compact.

Stated over an arbitrary `Icc` and not only over `[0, 1]`, because the *second* use of B3 —
the first entry into the far vertex's square — has to happen after the last exit from the near
one, i.e. on the interval `[a, 1]`. -/
theorem isCompact_parameters_mem {f : ℝ → Plane} {α β : ℝ} (hf : ContinuousOn f (Icc α β))
    {C : Set Plane} (hC : IsClosed C) : IsCompact {t | t ∈ Icc α β ∧ f t ∈ C} := by
  have hset : {t | t ∈ Icc α β ∧ f t ∈ C} = Icc α β ∩ f ⁻¹' C := rfl
  rw [hset]
  exact isCompact_Icc.of_isClosed_subset
    (hf.preimage_isClosed_of_isClosed isClosed_Icc hC) inter_subset_left

/-- The last parameter inside a closed set. Given one parameter whose point lies in `C`, there
is a largest one: the curve is in `C` there, and at every larger parameter of the interval it
has left `C` for good.

This is the supremum of a nonempty compact set of parameters, which is therefore attained. -/
theorem exists_last_mem_Icc {f : ℝ → Plane} {α β : ℝ} (hf : ContinuousOn f (Icc α β))
    {C : Set Plane} (hC : IsClosed C) {t₀ : ℝ} (ht₀ : t₀ ∈ Icc α β) (hmem : f t₀ ∈ C) :
    ∃ s ∈ Icc α β, t₀ ≤ s ∧ f s ∈ C ∧ ∀ t ∈ Icc α β, s < t → f t ∉ C := by
  set S : Set ℝ := {t | t ∈ Icc α β ∧ f t ∈ C} with hS
  have hcpt : IsCompact S := isCompact_parameters_mem hf hC
  have hne : S.Nonempty := ⟨t₀, ht₀, hmem⟩
  obtain ⟨hsI, hsC⟩ : sSup S ∈ S := hcpt.sSup_mem hne
  refine ⟨sSup S, hsI, le_csSup hcpt.bddAbove ⟨ht₀, hmem⟩, hsC, fun t htI hlt htC => ?_⟩
  -- A parameter past the supremum that still lands in `C` would be a member above it.
  exact absurd (le_csSup hcpt.bddAbove ⟨htI, htC⟩) (not_le.2 hlt)

/-- The mirror of `exists_last_mem_Icc`: the first parameter inside a closed set. Before it the
curve has not yet reached `C`. -/
theorem exists_first_mem_Icc {f : ℝ → Plane} {α β : ℝ} (hf : ContinuousOn f (Icc α β))
    {C : Set Plane} (hC : IsClosed C) {t₀ : ℝ} (ht₀ : t₀ ∈ Icc α β) (hmem : f t₀ ∈ C) :
    ∃ s ∈ Icc α β, s ≤ t₀ ∧ f s ∈ C ∧ ∀ t ∈ Icc α β, t < s → f t ∉ C := by
  set S : Set ℝ := {t | t ∈ Icc α β ∧ f t ∈ C} with hS
  have hcpt : IsCompact S := isCompact_parameters_mem hf hC
  have hne : S.Nonempty := ⟨t₀, ht₀, hmem⟩
  obtain ⟨hsI, hsC⟩ : sInf S ∈ S := hcpt.sInf_mem hne
  refine ⟨sInf S, hsI, csInf_le hcpt.bddBelow ⟨ht₀, hmem⟩, hsC, fun t htI hlt htC => ?_⟩
  exact absurd (csInf_le hcpt.bddBelow ⟨htI, htC⟩) (not_le.2 hlt)

/-- B3 on the unit interval: the last parameter at which an arc is inside a closed set. -/
theorem exists_last_mem {f : ℝ → Plane} (hf : ContinuousOn f I) {C : Set Plane}
    (hC : IsClosed C) {t₀ : ℝ} (ht₀ : t₀ ∈ I) (hmem : f t₀ ∈ C) :
    ∃ s ∈ I, t₀ ≤ s ∧ f s ∈ C ∧ ∀ t ∈ I, s < t → f t ∉ C :=
  exists_last_mem_Icc hf hC ht₀ hmem

/-- B3 on the unit interval, at the other end: the first parameter at which an arc is inside a
closed set. -/
theorem exists_first_mem {f : ℝ → Plane} (hf : ContinuousOn f I) {C : Set Plane}
    (hC : IsClosed C) {t₀ : ℝ} (ht₀ : t₀ ∈ I) (hmem : f t₀ ∈ C) :
    ∃ s ∈ I, s ≤ t₀ ∧ f s ∈ C ∧ ∀ t ∈ I, t < s → f t ∉ C :=
  exists_first_mem_Icc hf hC ht₀ hmem

end Schoenflies

/-! ### B2 — the vertex squares -/

open Schoenflies
open scoped Graph

namespace Graph

variable {β : Type*} {G : Graph Plane β} {drawing : β → ℝ → Plane}

/-- A vertex lies on no arc of an edge it is not incident with: the arc meets the vertex set
only at its own two ends, and those are the vertices it is incident with. -/
theorem IsDrawing.notMem_edgeArc_of_not_inc (h : IsDrawing G drawing) {e : β} (he : e ∈ E(G))
    {v : Plane} (hv : v ∈ V(G)) (hinc : ¬ G.Inc e v) : v ∉ edgeArc drawing e := by
  intro hmem
  obtain ⟨x, y, hxy⟩ := G.exists_isLink_of_mem_edgeSet he
  rcases h.vertex_mem_edgeArc hxy hv hmem with rfl | rfl
  · exact hinc hxy.inc_left
  · exact hinc hxy.inc_right

/-- B2 at a single vertex: a closed square about `v` meeting no other vertex and no arc of an
edge not incident with `v`.

The two families are separated the same way — one compact separation each, then the common
positive bound of `exists_pos_forall_of_finite` — and the two radii are then merged by taking
the smaller, which is legitimate because shrinking a square preserves "meets nothing". -/
theorem IsDrawing.exists_square_at [G.Finite] (h : IsDrawing G drawing) {v : Plane}
    (hv : v ∈ V(G)) :
    ∃ r > 0, (∀ w ∈ V(G), w ≠ v → w ∉ Plane.closedSquare v r) ∧
      ∀ e ∈ E(G), ¬ G.Inc e v → Disjoint (Plane.closedSquare v r) (edgeArc drawing e) := by
  -- The other vertices.
  obtain ⟨r₁, hr₁, hvert⟩ :
      ∃ r > 0, ∀ w ∈ V(G), w ≠ v → w ∉ Plane.closedSquare v r := by
    refine exists_pos_forall_of_finite (Graph.finite_vertexSet (G := G))
      (P := fun w r => w ≠ v → w ∉ Plane.closedSquare v r) ?_ ?_
    · exact fun w δ ε _ hδε hP hne hmem =>
        hP hne (Plane.closedSquare_mono_center v hδε hmem)
    · intro w hw
      by_cases hwv : w = v
      · exact ⟨1, one_pos, fun hne => absurd hwv hne⟩
      · -- `w` is at positive Euclidean distance from `v`, and a square of half that radius
        -- sits inside the ball of that radius.
        have hpos : 0 < dist w v := dist_pos.2 hwv
        refine ⟨dist w v / 2, by linarith, fun _ hmem => ?_⟩
        exact absurd (mem_ball.1 (Plane.closedSquare_subset_ball hpos hmem)) (by simp)
  -- The non-incident edges.
  obtain ⟨r₂, hr₂, hedge⟩ :
      ∃ r > 0, ∀ e ∈ E(G), ¬ G.Inc e v →
        Disjoint (Plane.closedSquare v r) (edgeArc drawing e) := by
    refine exists_pos_forall_of_finite (Graph.finite_edgeSet (G := G))
      (P := fun e r => ¬ G.Inc e v → Disjoint (Plane.closedSquare v r) (edgeArc drawing e))
      ?_ ?_
    · exact fun e δ ε _ hδε hP hinc =>
        Set.disjoint_of_subset_left (Plane.closedSquare_mono_center v hδε) (hP hinc)
    · intro e he
      by_cases hinc : G.Inc e v
      · exact ⟨1, one_pos, fun h' => absurd hinc h'⟩
      · have hdisj : Disjoint ({v} : Set Plane) (edgeArc drawing e) :=
          Set.disjoint_singleton_left.2 (h.notMem_edgeArc_of_not_inc he hv hinc)
        obtain ⟨ρ, hρ, hsep⟩ :=
          Plane.exists_dist_pos isCompact_singleton (h.isCompact_edgeArc he) hdisj
        refine ⟨ρ / 2, by linarith, fun _ => Set.disjoint_left.2 fun x hx hxe => ?_⟩
        have hclose : dist x v < ρ := mem_ball.1 (Plane.closedSquare_subset_ball hρ hx)
        have hfar : ρ ≤ dist v x := hsep v rfl x hxe
        rw [dist_comm] at hfar
        linarith
  refine ⟨min r₁ r₂, lt_min hr₁ hr₂, fun w hw hne hmem => ?_, fun e he hinc => ?_⟩
  · exact hvert w hw hne (Plane.closedSquare_mono_center v (min_le_left _ _) hmem)
  · exact Set.disjoint_of_subset_left
      (Plane.closedSquare_mono_center v (min_le_right _ _)) (hedge e he hinc)

/-- B2 as its consumers want it: **one** radius serving every vertex at once, with the squares
about distinct vertices disjoint.

Disjointness is not a consequence of the per-vertex statement — a square about `v` avoiding
`w` says nothing about a square about `w` reaching towards `v`. It comes from choosing the
radius once for all vertices and then halving it: two squares of radius `r` that met would put
their centres within `2r` in the sup metric, i.e. each centre in the other's square of radius
`2r`, which the unhalved choice forbids. -/
theorem IsDrawing.exists_vertexSquares [G.Finite] (h : IsDrawing G drawing) :
    ∃ r > 0,
      (∀ v ∈ V(G), ∀ w ∈ V(G), w ≠ v → w ∉ Plane.closedSquare v r) ∧
      (∀ v ∈ V(G), ∀ e ∈ E(G), ¬ G.Inc e v →
        Disjoint (Plane.closedSquare v r) (edgeArc drawing e)) ∧
      ∀ v ∈ V(G), ∀ w ∈ V(G), v ≠ w →
        Disjoint (Plane.closedSquare v r) (Plane.closedSquare w r) := by
  -- One radius for all vertices, by the same monotone-downward bound.
  obtain ⟨r, hr, hall⟩ :
      ∃ r > 0, ∀ v ∈ V(G),
        (∀ w ∈ V(G), w ≠ v → w ∉ Plane.closedSquare v r) ∧
        ∀ e ∈ E(G), ¬ G.Inc e v →
          Disjoint (Plane.closedSquare v r) (edgeArc drawing e) := by
    refine exists_pos_forall_of_finite (Graph.finite_vertexSet (G := G))
      (P := fun v r => (∀ w ∈ V(G), w ≠ v → w ∉ Plane.closedSquare v r) ∧
        ∀ e ∈ E(G), ¬ G.Inc e v →
          Disjoint (Plane.closedSquare v r) (edgeArc drawing e)) ?_ ?_
    · rintro v δ ε _ hδε ⟨hP, hQ⟩
      exact ⟨fun w hw hne hmem => hP w hw hne (Plane.closedSquare_mono_center v hδε hmem),
        fun e he hinc =>
          Set.disjoint_of_subset_left (Plane.closedSquare_mono_center v hδε) (hQ e he hinc)⟩
    · exact fun v hv => h.exists_square_at hv
  refine ⟨r / 2, by linarith, fun v hv w hw hne hmem => ?_, fun v hv e he hinc => ?_,
    fun v hv w hw hne => Set.disjoint_left.2 fun x hxv hxw => ?_⟩
  · exact (hall v hv).1 w hw hne (Plane.closedSquare_mono_center v (by linarith) hmem)
  · exact Set.disjoint_of_subset_left (Plane.closedSquare_mono_center v (by linarith))
      ((hall v hv).2 e he hinc)
  · -- Both centres are within `r/2` of `x`, hence within `r` of each other.
    have hvx : Plane.supDist x v ≤ r / 2 := hxv
    have hwx : Plane.supDist x w ≤ r / 2 := hxw
    have : Plane.supDist w v ≤ r := by
      have := Plane.supDist_triangle w x v
      rw [Plane.supDist_comm w x] at this
      linarith
    exact (hall v hv).1 w hw (Ne.symm hne) this

/-! ### B4 — the cores -/

/-- An edge is incident only with its own two ends. -/
theorem not_inc_of_ne {e : β} {v w u : Plane} (hlink : G.IsLink e v w) (huv : u ≠ v)
    (huw : u ≠ w) : ¬ G.Inc e u := fun hinc => (hinc.eq_or_eq_of_isLink hlink).elim huv huw

/-- "The core meets no other vertex square" is really a statement about the whole arc: the
square about a vertex which is neither end of the edge misses the edge's arc entirely, by B2.
The hypothesis is exactly the second clause of `exists_vertexSquares`. -/
theorem IsDrawing.closedSquare_disjoint_edgeArc_of_ne {e : β} {v w u : Plane} {r : ℝ}
    (hsq : ∀ e ∈ E(G), ¬ G.Inc e u → Disjoint (Plane.closedSquare u r) (edgeArc drawing e))
    (hlink : G.IsLink e v w) (huv : u ≠ v) (huw : u ≠ w) :
    Disjoint (Plane.closedSquare u r) (edgeArc drawing e) :=
  hsq e hlink.edge_mem (not_inc_of_ne hlink huv huw)

/-- **Distinct cores are disjoint.** A subset of one edge's arc containing no vertex meets no
other edge's arc at all, because distinct edges meet only at vertices. Stated for arbitrary
subsets rather than for cores, since that is all the argument uses — and it is why
`exists_core` carries `Disjoint K V(G)` rather than a clause about other edges. -/
theorem IsDrawing.disjoint_of_subset_edgeArc (h : IsDrawing G drawing) {e f : β}
    (he : e ∈ E(G)) (hf : f ∈ E(G)) (hef : e ≠ f) {K L : Set Plane}
    (hK : K ⊆ edgeArc drawing e) (hKV : Disjoint K V(G)) (hL : L ⊆ edgeArc drawing f) :
    Disjoint K L :=
  Set.disjoint_left.2 fun _ hxK hxL =>
    Set.disjoint_left.1 hKV hxK (h.arcs_meet_at_vertex he hf hef (hK hxK) (hL hxL))

/-- **The core of an edge.** Between the last parameter at which the edge's arc is inside the
square about `v` and the first parameter after that at which it is inside the square about `w`
sits a subarc `K` — the core — which meets the square at `v` in its first endpoint only, meets
the square at `w` in its last endpoint only, and contains no vertex at all.

The two squares must be disjoint, which is what the uniform choice of `exists_vertexSquares`
provides; disjointness in particular forces `v ≠ w`, so **this says nothing about a loop
edge** — see the module report.

The "first entry after the last exit" is not the same as "first entry": nothing forbids the
arc from dipping into the far square and coming back, so the second application of B3 is over
`[a, 1]` and not over `[0, 1]`.

That the endpoints of the core are *not* the vertices themselves is where the positivity of
the radius is used: the arc starts at the centre of the square about `v`, so it is still
inside the square just after leaving it, and the last exit therefore happens at a positive
parameter. That fact is what makes `Disjoint K V(G)` true and hence distinct cores disjoint. -/
theorem IsDrawing.exists_core (h : IsDrawing G drawing) {e : β} {v w : Plane} {r : ℝ}
    (hr : 0 < r) (hlink : G.IsLink e v w)
    (hdisj : Disjoint (Plane.closedSquare v r) (Plane.closedSquare w r)) :
    ∃ (K : Set Plane) (p q : Plane),
      K ⊆ edgeArc drawing e ∧ IsCompact K ∧ IsArcBetween K p q ∧
      K ∩ Plane.closedSquare v r = {p} ∧ K ∩ Plane.closedSquare w r = {q} ∧
      Disjoint K V(G) := by
  obtain ⟨f, hcont, hinj, himg, hf0, hf1⟩ := h.edge_isArcBetween hlink
  have hv0 : f 0 ∈ Plane.closedSquare v r := by
    rw [hf0]; exact Plane.mem_closedSquare_self v hr.le
  have hw1 : f 1 ∈ Plane.closedSquare w r := by
    rw [hf1]; exact Plane.mem_closedSquare_self w hr.le
  -- The last exit from the square at `v` …
  obtain ⟨a, haI, -, haD, hafter⟩ :=
    exists_last_mem hcont (Plane.isClosed_closedSquare v r) zero_mem_I hv0
  have hsub : Icc a 1 ⊆ I := fun t ht => ⟨le_trans haI.1 ht.1, ht.2⟩
  -- … and the first entry into the square at `w` after it.
  obtain ⟨b, hbmem, -, hbD, hbefore⟩ :=
    exists_first_mem_Icc (hcont.mono hsub) (Plane.isClosed_closedSquare w r)
      (right_mem_Icc.2 haI.2) hw1
  have hbI : b ∈ I := hsub hbmem
  have hne : a ≠ b := by
    intro hEq
    rw [hEq] at haD
    exact Set.disjoint_left.1 hdisj haD hbD
  have hIccI : Icc a b ⊆ I := fun t ht => ⟨le_trans haI.1 ht.1, le_trans ht.2 hbmem.2⟩
  -- The core does not reach back to `v`: just after `0` the arc is still inside the square.
  have hpv : f a ≠ v := by
    intro hEq
    have ha0 : a = 0 := hinj haI zero_mem_I (by rw [hEq, hf0])
    obtain ⟨δ, hδ, hclose⟩ := Metric.continuousWithinAt_iff.mp (hcont 0 zero_mem_I) r hr
    have ht0 : 0 < min (δ / 2) 1 := lt_min (by linarith) one_pos
    have htI : min (δ / 2) 1 ∈ I := ⟨ht0.le, min_le_right _ _⟩
    have hdist : dist (min (δ / 2) 1) 0 < δ := by
      rw [Real.dist_eq, sub_zero, abs_of_pos ht0]
      exact lt_of_le_of_lt (min_le_left _ _) (by linarith)
    refine hafter _ htI (by rw [ha0]; exact ht0) (Plane.closedBall_subset_closedSquare v r ?_)
    rw [mem_closedBall, ← hf0]
    exact (hclose htI hdist).le
  -- Symmetrically, the core does not reach forward to `w`.
  have hqw : f b ≠ w := by
    intro hEq
    have hb1 : b = 1 := hinj hbI one_mem_I (by rw [hEq, hf1])
    have halt1 : a < 1 := by rw [← hb1]; exact lt_of_le_of_ne hbmem.1 hne
    obtain ⟨δ, hδ, hclose⟩ := Metric.continuousWithinAt_iff.mp (hcont 1 one_mem_I) r hr
    have hmax1 : max (1 - δ / 2) ((a + 1) / 2) < 1 := max_lt (by linarith) (by linarith)
    have hmaxa : a ≤ max (1 - δ / 2) ((a + 1) / 2) :=
      le_trans (by linarith) (le_max_right _ _)
    have htmem : max (1 - δ / 2) ((a + 1) / 2) ∈ Icc a 1 := ⟨hmaxa, hmax1.le⟩
    have hdist : dist (max (1 - δ / 2) ((a + 1) / 2)) 1 < δ := by
      rw [Real.dist_eq, abs_of_nonpos (by linarith), neg_sub]
      have := le_max_left (1 - δ / 2) ((a + 1) / 2)
      linarith
    refine hbefore _ htmem (by rw [hb1]; exact hmax1)
      (Plane.closedBall_subset_closedSquare w r ?_)
    rw [mem_closedBall, ← hf1]
    exact (hclose (hsub htmem) hdist).le
  -- The core itself.
  have harc : IsArcBetween (f '' Icc a b) (f a) (f b) := by
    have hsubarc := isArcBetween_subarc_of_injOn_I hcont hinj haI hbI hne
    rwa [uIcc_of_le hbmem.1] at hsubarc
  have hKsub : f '' Icc a b ⊆ edgeArc drawing e := by
    rw [← himg]; exact image_mono hIccI
  have hKv : f '' Icc a b ∩ Plane.closedSquare v r = {f a} := by
    ext x
    constructor
    · rintro ⟨⟨t, ht, rfl⟩, hxD⟩
      rcases eq_or_lt_of_le ht.1 with heq | hlt
      · simp [heq]
      · exact absurd hxD (hafter t (hIccI ht) hlt)
    · rintro rfl
      exact ⟨⟨a, ⟨le_refl a, hbmem.1⟩, rfl⟩, haD⟩
  have hKw : f '' Icc a b ∩ Plane.closedSquare w r = {f b} := by
    ext x
    constructor
    · rintro ⟨⟨t, ht, rfl⟩, hxD⟩
      rcases eq_or_lt_of_le ht.2 with heq | hlt
      · simp [heq]
      · exact absurd hxD (hbefore t ⟨ht.1, le_trans ht.2 hbmem.2⟩ hlt)
    · rintro rfl
      exact ⟨⟨b, ⟨hbmem.1, le_refl b⟩, rfl⟩, hbD⟩
  refine ⟨f '' Icc a b, f a, f b, hKsub, harc.isArc.isCompact, harc, hKv, hKw,
    Set.disjoint_left.2 fun x hxK hxV => ?_⟩
  -- A vertex on the core is an end of the edge, and each end is excluded by the two facts
  -- above together with the descriptions of `K ∩ D_v` and `K ∩ D_w`.
  rcases h.vertex_mem_edgeArc hlink hxV (hKsub hxK) with heq | heq
  · have hmem : x ∈ f '' Icc a b ∩ Plane.closedSquare v r :=
      ⟨hxK, by rw [heq]; exact Plane.mem_closedSquare_self v hr.le⟩
    rw [hKv, mem_singleton_iff] at hmem
    exact hpv (hmem ▸ heq)
  · have hmem : x ∈ f '' Icc a b ∩ Plane.closedSquare w r :=
      ⟨hxK, by rw [heq]; exact Plane.mem_closedSquare_self w hr.le⟩
    rw [hKw, mem_singleton_iff] at hmem
    exact hqw (hmem ▸ heq)

end Graph


==> anc/P5-kernel-deficit-lean-v6/vendor/schoenflies-lean/Schoenflies/Graph/Walk.lean <==
/-
Copyright (c) 2026 Álvaro Begué. All rights reserved.
Released under Apache 2.0 license as described in the file LICENSE.
Authors: Álvaro Begué
-/
import Mathlib.Combinatorics.Graph.Subgraph
import Mathlib.Combinatorics.Graph.Delete
import Mathlib.Data.List.Basic

/-!
# Walks and paths in a multigraph

Mathlib's `Graph α β` carries incidence (`G.IsLink e x y`) and nothing that moves along it.
This file is the bottom of the combinatorial layer: walks, paths, reachability and
connectedness, all of which the plane development consumes through one theorem —
`Graph.IsWalk.contains_path`, the blueprint's "shorten an arbitrary walk at repeated
vertices".

## A walk is a list of edges

`G.IsWalk u W v` says the edge list `W` walks from `u` to `v`, each edge taken from the vertex
the previous one arrived at. It names its **edges**, not its vertices. That is forced by
parallel edges: two edges with the same ends are distinguishable only by name, and a walk
along one of them must be able to say which it took — a two-vertex cycle, which the plane
layer builds out of a Jordan curve cut at two points, is exactly such a graph. Nothing is
lost by naming edges, because an edge determines where taking it arrives
(`Graph.IsLink.right_unique` upstream, `Graph.IsWalk.target_unique` here).

It is an **inductive family**, not a recursion over the list. Every consumer argues by
induction along the walk, and the inductive gives that directly, naming the waypoint of each
step; a recursion `fun u (e :: W) v => ∃ w, G.IsLink e u w ∧ IsWalk G w W v` would force
every proof to generalize the source vertex by hand and to destructure an existential at each
step. The relation is built at the **source** end, since that is the end a list is extended
at; concatenation (`Graph.IsWalk.append`) and reversal (`Graph.IsWalk.reverse`) are proved
here once, and after that no argument has to care.

The empty walk demands `x ∈ V(G)`. This buys the whole file: every vertex a walk visits is a
vertex of the graph with *no* side hypothesis, because Mathlib's `Graph` already forces the
ends of an edge into `V(G)`.

## A path carries its own freshness

`G.IsPath u W v` is a walk with one clause added at each step: the vertex the step departs
from is not among those the rest of the path visits. The condition travels with the
induction, instead of being imposed afterwards on a separately computed vertex list — which
would have to be computed, and would need the graph to be loopless before it was even
correct.

## Loops

Mathlib's `Graph` allows an edge with both ends equal; the blueprint's graphs have none.
**Walks tolerate loops and paths exclude them automatically** — no hypothesis on `G` anywhere
in this file. A step of a path from `u` along `e` to `w` requires `u ∉ G.walkVertices w W`,
and `w` is always in that set, so `u ≠ w`: the freshness clause already says a path's step is
not a loop (`Graph.IsPath.not_isLoopAt`). Imposing looplessness on the graph instead would
put a hypothesis on every statement in the layer to rule out something the definitions
already rule out.

## Namespace

Declarations live in the root `Graph` namespace, extending Mathlib's, rather than in
`Schoenflies`: `G.IsWalk`, `hW.append`, `hP.isWalk` are the spellings every consumer wants,
and dot notation on a Mathlib type resolves through the type's own namespace.

## Blueprint

The blueprint uses finite graphs as an imported foundation (§"Imported facts", *Finite
graphs*: "in a finite connected graph, any two vertices are joined by a simple path, obtained
by shortening an arbitrary walk at repeated vertices"). This file supplies that import.

* `Graph.IsWalk.contains_path` — shortening a walk to a path; used at
  `lem:polygonal-connected` ("take a simple path in the resulting finite graph"),
  `lem:finite-polygonal-union` ("a simple graph path has the required realization") and
  `lem:skeleton-crosscuts` ("the resulting finite graph is connected, so it contains a
  simple graph path `P` from `a` to `b`").
* `Graph.Reaches`, `Graph.Connected` — the connectedness those three lemmas invoke.
* `Graph.IsPath.nodup` — a simple path repeats no edge; underneath the finiteness arguments
  that bound a path's length.
* `Graph.IsPath.reverse`, `Graph.IsPath.split` — a path backwards, and a path cut in two at a
  vertex it visits; what `lem:subdivision-ear-preserve` and `lem:relative-ear` run on.
-/

open Set

variable {α β : Type*} {G H : Graph α β} {u v w x y z : α} {e f : β} {W W₁ W₂ P : List β}

namespace Graph

/-! ### The vertices an edge list touches -/

/-- The vertices lying on at least one edge of `W`. -/
def coveredVertices (G : Graph α β) (W : List β) : Set α := {x | ∃ e ∈ W, G.Inc e x}

/-- The vertices a walk from `u` along `W` visits: its source, plus the ends of every edge it
takes. Defined for any edge list, not just for one that walks — the freshness clause of a
path reads it about the *rest* of the path before that rest is known to be a walk at all. -/
def walkVertices (G : Graph α β) (u : α) (W : List β) : Set α := insert u (G.coveredVertices W)

theorem mem_coveredVertices_iff : x ∈ G.coveredVertices W ↔ ∃ e ∈ W, G.Inc e x := Iff.rfl

theorem mem_walkVertices_iff : x ∈ G.walkVertices u W ↔ x = u ∨ x ∈ G.coveredVertices W :=
  Set.mem_insert_iff

@[simp]
theorem coveredVertices_nil : G.coveredVertices ([] : List β) = ∅ := by
  simp [coveredVertices]

@[simp]
theorem walkVertices_nil : G.walkVertices u ([] : List β) = {u} := by
  simp [walkVertices]

theorem mem_coveredVertices (he : e ∈ W) (hx : G.Inc e x) : x ∈ G.coveredVertices W :=
  ⟨e, he, hx⟩

theorem mem_walkVertices_self : u ∈ G.walkVertices u W := Set.mem_insert _ _

theorem mem_walkVertices_of_mem_covered (hx : x ∈ G.coveredVertices W) :
    x ∈ G.walkVertices u W :=
  Set.mem_insert_of_mem _ hx

theorem coveredVertices_mono (h : W₁ ⊆ W₂) : G.coveredVertices W₁ ⊆ G.coveredVertices W₂ :=
  fun _ ⟨e, he, hx⟩ ↦ ⟨e, h he, hx⟩

theorem walkVertices_mono (h : W₁ ⊆ W₂) : G.walkVertices u W₁ ⊆ G.walkVertices u W₂ :=
  Set.insert_subset_insert (coveredVertices_mono h)

@[simp]
theorem coveredVertices_reverse : G.coveredVertices W.reverse = G.coveredVertices W := by
  simp [coveredVertices]

@[simp]
theorem walkVertices_reverse : G.walkVertices u W.reverse = G.walkVertices u W := by
  simp [walkVertices]

theorem coveredVertices_append :
    G.coveredVertices (W₁ ++ W₂) = G.coveredVertices W₁ ∪ G.coveredVertices W₂ := by
  ext x
  simp only [mem_coveredVertices_iff, List.mem_append, Set.mem_union]
  constructor
  · rintro ⟨e, he | he, hx⟩
    exacts [Or.inl ⟨e, he, hx⟩, Or.inr ⟨e, he, hx⟩]
  · rintro (⟨e, he, hx⟩ | ⟨e, he, hx⟩)
    exacts [⟨e, Or.inl he, hx⟩, ⟨e, Or.inr he, hx⟩]

/-- Every vertex on an edge of the graph is a vertex of the graph. -/
theorem coveredVertices_subset_vertexSet : G.coveredVertices W ⊆ V(G) :=
  fun _ ⟨_, _, hx⟩ ↦ hx.vertex_mem

theorem walkVertices_subset_vertexSet (hu : u ∈ V(G)) : G.walkVertices u W ⊆ V(G) :=
  Set.insert_subset hu coveredVertices_subset_vertexSet

/-- Moving the visited set across a first step, forwards: a vertex the walk visits is either
the vertex it departs from or a vertex the rest of it visits. This is where the step lemma is
used — the edge `e` has only the two ends `u` and `w`, so a vertex on `e` is one of them. -/
theorem mem_walkVertices_cons (hl : G.IsLink e u w) (hx : x ∈ G.walkVertices u (e :: W)) :
    x = u ∨ x ∈ G.walkVertices w W := by
  rcases mem_walkVertices_iff.1 hx with rfl | ⟨f, hf, hxf⟩
  · exact Or.inl rfl
  rcases List.mem_cons.1 hf with rfl | hf
  · rcases hxf.eq_or_eq_of_isLink hl with rfl | rfl
    exacts [Or.inl rfl, Or.inr mem_walkVertices_self]
  · exact Or.inr (mem_walkVertices_of_mem_covered ⟨f, hf, hxf⟩)

/-- Moving the visited set across a first step, backwards. -/
theorem mem_walkVertices_cons_of_mem (hl : G.IsLink e u w) (hx : x ∈ G.walkVertices w W) :
    x ∈ G.walkVertices u (e :: W) := by
  rcases mem_walkVertices_iff.1 hx with rfl | hx
  · exact mem_walkVertices_of_mem_covered ⟨e, List.mem_cons_self, hl.inc_right⟩
  · exact mem_walkVertices_of_mem_covered (coveredVertices_mono (List.subset_cons_self _ _) hx)

/-! ### Walks -/

/-- `G.IsWalk u W v` : the edges of `W`, in order, walk from `u` to `v` in `G`. Each edge is
taken from the vertex the previous one arrived at; the list is read at its head, so the
relation is built at the source end. -/
inductive IsWalk (G : Graph α β) : α → List β → α → Prop
  /-- Standing still at a vertex of the graph is a walk. -/
  | nil {x : α} (hx : x ∈ V(G)) : G.IsWalk x [] x
  /-- Taking an edge from the source of a walk prepends it. -/
  | cons {u w v : α} {e : β} {W : List β} (hl : G.IsLink e u w) (hW : G.IsWalk w W v) :
      G.IsWalk u (e :: W) v

theorem IsWalk.single (hl : G.IsLink e u v) : G.IsWalk u [e] v :=
  .cons hl (.nil hl.right_mem)

theorem IsWalk.left_mem (h : G.IsWalk u W v) : u ∈ V(G) := by
  cases h with
  | nil hx => exact hx
  | cons hl _ => exact hl.left_mem

theorem IsWalk.right_mem (h : G.IsWalk u W v) : v ∈ V(G) := by
  induction h with
  | nil hx => exact hx
  | cons _ _ ih => exact ih

/-- The edges of a walk are edges of the graph. -/
theorem IsWalk.edge_mem (h : G.IsWalk u W v) (he : e ∈ W) : e ∈ E(G) := by
  induction h with
  | nil => simp at he
  | cons hl _ ih =>
    rcases List.mem_cons.1 he with rfl | he
    exacts [hl.edge_mem, ih he]

theorem IsWalk.edgeSet_subset (h : G.IsWalk u W v) : ∀ e ∈ W, e ∈ E(G) := fun _ he ↦ h.edge_mem he

theorem IsWalk.target_mem_walkVertices (h : G.IsWalk u W v) : v ∈ G.walkVertices u W := by
  induction h with
  | nil => exact mem_walkVertices_self
  | cons hl _ ih => exact mem_walkVertices_cons_of_mem hl ih

/-- Every vertex a walk visits is a vertex of the graph — with no hypothesis, since the
empty walk already stands at one. -/
theorem IsWalk.walkVertices_subset (h : G.IsWalk u W v) : G.walkVertices u W ⊆ V(G) :=
  walkVertices_subset_vertexSet h.left_mem

@[simp]
theorem isWalk_nil_iff : G.IsWalk u [] v ↔ u = v ∧ u ∈ V(G) := by
  constructor
  · rintro ⟨hx⟩; exact ⟨rfl, hx⟩
  · rintro ⟨rfl, hx⟩; exact .nil hx

theorem IsWalk.eq_of_nil (h : G.IsWalk u [] v) : u = v := (isWalk_nil_iff.1 h).1

/-- The step lemma, run along a whole walk: naming the edges determines the vertices, so a
walk from a given source along a given edge list arrives nowhere else. Its engine is that an
edge has only two ends, `Graph.IsLink.right_unique`, which holds in Mathlib's `Graph` with no
distinctness hypothesis (a loop arrives back where it started, deterministically). -/
theorem IsWalk.target_unique (h : G.IsWalk u W v) (h' : G.IsWalk u W w) : v = w := by
  induction h generalizing w with
  | nil hx => exact h'.eq_of_nil.symm ▸ rfl
  | @cons u w' v e W hl _ ih =>
    cases h' with
    | cons hl' hW' => exact ih (hl.right_unique hl' ▸ hW')

/-- Walks concatenate, with no side condition. -/
theorem IsWalk.append (h₁ : G.IsWalk u W₁ w) (h₂ : G.IsWalk w W₂ v) :
    G.IsWalk u (W₁ ++ W₂) v := by
  induction h₁ with
  | nil => simpa using h₂
  | cons hl _ ih => exact .cons hl (ih h₂)

/-- A walk runs backwards along the reverse of its edge list, with no side condition. -/
theorem IsWalk.reverse (h : G.IsWalk u W v) : G.IsWalk v W.reverse u := by
  induction h with
  | nil hx => simpa using IsWalk.nil hx
  | @cons u w v e W hl _ ih =>
    rw [List.reverse_cons]
    exact ih.append (IsWalk.single hl.symm)

/-- A walk in a subgraph is a walk in the graph. -/
theorem IsWalk.mono (hHG : H ≤ G) (h : H.IsWalk u W v) : G.IsWalk u W v := by
  induction h with
  | nil hx => exact .nil (hHG.vertexSet_mono hx)
  | cons hl _ ih => exact .cons (hl.mono hHG) ih

/-- A walk of a graph whose edges all survive into a subgraph is a walk of that subgraph.
This is the direction a deletion argument needs: an edge is removed, and a walk that never
used it is still there. -/
theorem IsWalk.anti (hHG : H ≤ G) (h : G.IsWalk u W v) (hu : u ∈ V(H))
    (hE : ∀ e ∈ W, e ∈ E(H)) : H.IsWalk u W v := by
  induction h with
  | nil => exact .nil hu
  | @cons u w v e W hl _ ih =>
    have he : e ∈ E(H) := hE e List.mem_cons_self
    have hl' : H.IsLink e u w := (hHG.isLink_iff he).2 hl
    exact .cons hl' (ih hl'.right_mem fun f hf ↦ hE f (List.mem_cons_of_mem _ hf))

/-- A walk that starts inside a set of vertices and ends outside it crosses the boundary
along one of its own edges. -/
theorem IsWalk.crossing {S : Set α} (h : G.IsWalk u W v) (hu : u ∈ S) (hv : v ∉ S) :
    ∃ e ∈ W, ∃ x y, G.IsLink e x y ∧ x ∈ S ∧ y ∉ S := by
  induction h with
  | nil => exact absurd hu hv
  | @cons u w v e W hl _ ih =>
    by_cases hw : w ∈ S
    · obtain ⟨f, hf, x, y, hxy, hx, hy⟩ := ih hw hv
      exact ⟨f, List.mem_cons_of_mem _ hf, x, y, hxy, hx, hy⟩
    · exact ⟨e, List.mem_cons_self, u, w, hl, hu, hw⟩

/-! ### Paths -/

/-- `G.IsPath u W v` : a walk from `u` to `v` that never returns to a vertex it has left.
The condition is carried step by step — the vertex a step departs from is not among those the
rest of the path visits — rather than imposed afterwards on a computed vertex list. -/
inductive IsPath (G : Graph α β) : α → List β → α → Prop
  /-- Standing still at a vertex of the graph is a path. -/
  | nil {x : α} (hx : x ∈ V(G)) : G.IsPath x [] x
  /-- A step onto a path is allowed when the vertex it departs from is fresh. -/
  | cons {u w v : α} {e : β} {W : List β} (hl : G.IsLink e u w) (hW : G.IsPath w W v)
      (hfresh : u ∉ G.walkVertices w W) : G.IsPath u (e :: W) v

theorem IsPath.isWalk (h : G.IsPath u W v) : G.IsWalk u W v := by
  induction h with
  | nil hx => exact .nil hx
  | cons hl _ _ ih => exact .cons hl ih

theorem IsPath.left_mem (h : G.IsPath u W v) : u ∈ V(G) := h.isWalk.left_mem

theorem IsPath.right_mem (h : G.IsPath u W v) : v ∈ V(G) := h.isWalk.right_mem

theorem IsPath.edge_mem (h : G.IsPath u W v) (he : e ∈ W) : e ∈ E(G) := h.isWalk.edge_mem he

/-- One edge between two distinct vertices is a path. -/
theorem IsPath.single (hl : G.IsLink e u v) (huv : u ≠ v) : G.IsPath u [e] v :=
  .cons hl (.nil hl.right_mem) (by simpa using huv)

/-- A path's step never departs from where it arrives: the freshness clause already says so,
because a walk always visits its own source. -/
theorem IsPath.cons_ne (hW : G.IsPath w W v) (hfresh : u ∉ G.walkVertices w W) : u ≠ w := by
  rintro rfl
  exact hfresh mem_walkVertices_self

/-- **A path never takes a loop.** This is why nothing in this file has to assume the graph is
loopless: a step along a loop would depart from the vertex it arrives at, which the freshness
clause forbids. -/
theorem IsPath.not_isLoopAt (h : G.IsPath u W v) (he : e ∈ W) (x : α) : ¬ G.IsLoopAt e x := by
  induction h with
  | nil => simp at he
  | @cons u w v f W hl hW hfresh ih =>
    rcases List.mem_cons.1 he with rfl | he
    · intro hloop
      -- `hloop : G.IsLink e x x` shares an edge with `hl : G.IsLink e u w`, so `u = w`.
      rcases hl.eq_and_eq_or_eq_and_eq hloop with ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ <;>
        exact IsPath.cons_ne hW hfresh rfl
    · exact ih he

/-- A path takes no edge twice: an edge it took again would put the vertex it departed from
back among the ones the rest of the path visits. -/
theorem IsPath.nodup (h : G.IsPath u W v) : W.Nodup := by
  induction h with
  | nil => exact List.nodup_nil
  | @cons u w v e W hl hW hfresh ih =>
    refine List.nodup_cons.2 ⟨fun he ↦ hfresh ?_, ih⟩
    exact mem_walkVertices_of_mem_covered ⟨e, he, hl.inc_left⟩

/-- A path in a subgraph is a path in the graph: the freshness clause reads only which
vertices the remaining edges touch, and a subgraph's edges have the same ends there. -/
theorem IsPath.mono (hHG : H ≤ G) (h : H.IsPath u W v) : G.IsPath u W v := by
  induction h with
  | nil hx => exact .nil (hHG.vertexSet_mono hx)
  | @cons u w v e W hl hW hfresh ih =>
    refine .cons (hl.mono hHG) ih fun hmem ↦ hfresh ?_
    -- Freshness travels because `H`'s edges link the same pairs in `G`.
    rcases mem_walkVertices_iff.1 hmem with rfl | ⟨f, hf, hinc⟩
    · exact mem_walkVertices_self
    · obtain ⟨y, hy⟩ := hinc
      exact mem_walkVertices_of_mem_covered
        ⟨f, hf, ((hHG.isLink_iff (hW.isWalk.edge_mem hf)).2 hy).inc_left⟩

theorem IsPath.target_mem_walkVertices (h : G.IsPath u W v) : v ∈ G.walkVertices u W :=
  h.isWalk.target_mem_walkVertices

/-- A path grows at its **target** end. The relation is built at the source end, so this is
the direction that has to be worked for; it is what reversal runs on. -/
theorem IsPath.extend_at_target (h : G.IsPath u P w) (hl : G.IsLink e w v)
    (hv : v ∉ G.walkVertices u P) : G.IsPath u (P ++ [e]) v := by
  induction h with
  | nil hx =>
    rw [walkVertices_nil] at hv
    exact List.nil_append _ ▸ IsPath.single hl (Ne.symm hv)
  | @cons u w₀ w f P₀ hl₀ hP₀ hfresh ih =>
    have hv₀ : v ∉ G.walkVertices w₀ P₀ := fun hmem ↦ hv (mem_walkVertices_cons_of_mem hl₀ hmem)
    refine List.cons_append .. ▸ .cons hl₀ (ih hl hv₀) fun hmem ↦ ?_
    -- The departure vertex is still fresh: the only new edge is `e`, whose ends are the old
    -- target `w` — already visited — and `v`, which the source is not.
    rcases mem_walkVertices_iff.1 hmem with rfl | hcov
    · exact hfresh mem_walkVertices_self
    rw [coveredVertices_append] at hcov
    rcases hcov with hcov | ⟨f', hf', hinc⟩
    · exact hfresh (mem_walkVertices_of_mem_covered hcov)
    · obtain rfl : f' = e := by simpa using hf'
      rcases hinc.eq_or_eq_of_isLink hl with rfl | rfl
      · exact hfresh hP₀.target_mem_walkVertices
      · exact hv mem_walkVertices_self

/-- A path runs backwards over the same edges. -/
theorem IsPath.reverse (h : G.IsPath u W v) : G.IsPath v W.reverse u := by
  induction h with
  | nil hx => simpa using IsPath.nil hx
  | @cons u w v e W hl hW hfresh ih =>
    rw [List.reverse_cons]
    refine ih.extend_at_target hl.symm fun hmem ↦ hfresh ?_
    -- `u` avoids everything the rest of the path visits, and reversal changes none of that.
    rw [walkVertices_reverse] at hmem
    rcases mem_walkVertices_iff.1 hmem with rfl | hcov
    · exact hW.target_mem_walkVertices
    · exact mem_walkVertices_of_mem_covered hcov

/-- **Cutting a path at a vertex it passes through.** A path through `x` has a piece of itself
running from `x` to its target, and that piece uses only the path's own edges. This is the
engine of `Graph.IsWalk.contains_path`: when the next vertex is already on the path built so
far, the path is cut there instead of extended, so nothing ever gets longer. -/
theorem IsPath.from_visited (h : G.IsPath u W v) (hx : x ∈ G.walkVertices u W) :
    ∃ T, G.IsPath x T v ∧ T ⊆ W := by
  induction h with
  | nil hx' =>
    rw [walkVertices_nil] at hx
    obtain rfl := hx
    exact ⟨[], .nil hx', List.nil_subset _⟩
  | @cons u w v e W hl hW hfresh ih =>
    rcases mem_walkVertices_cons hl hx with rfl | hx'
    · exact ⟨e :: W, .cons hl hW hfresh, List.Subset.refl _⟩
    · obtain ⟨T, hT, hTW⟩ := ih hx'
      exact ⟨T, hT, List.Subset.trans hTW (List.subset_cons_self _ _)⟩

/-- A path splits at any vertex it visits, and the far half never returns to the source.
`Graph.IsPath.from_visited` is the suffix alone; the prefix is the awkward half, since the
relation is built at the source end and the prefix is what the induction has to carry
forward. -/
theorem IsPath.split (h : G.IsPath u W v) (hx : x ∈ G.walkVertices u W) :
    ∃ W₁ W₂, W = W₁ ++ W₂ ∧ G.IsPath u W₁ x ∧ G.IsPath x W₂ v ∧
      (x = u ∨ u ∉ G.walkVertices x W₂) := by
  induction h with
  | nil hx' =>
    rw [walkVertices_nil] at hx
    obtain rfl := hx
    exact ⟨[], [], rfl, .nil hx', .nil hx', Or.inl rfl⟩
  | @cons u w v e W hl hW hfresh ih =>
    rcases mem_walkVertices_cons hl hx with rfl | hx'
    · exact ⟨[], e :: W, rfl, .nil hl.left_mem, .cons hl hW hfresh, Or.inl rfl⟩
    obtain ⟨W₁, W₂, rfl, h₁, h₂, -⟩ := ih hx'
    have hsub₁ : W₁ ⊆ W₁ ++ W₂ := List.subset_append_left _ _
    have hsub₂ : W₂ ⊆ W₁ ++ W₂ := List.subset_append_right _ _
    refine ⟨e :: W₁, W₂, rfl, .cons hl h₁ fun hmem ↦ hfresh (walkVertices_mono hsub₁ hmem),
      h₂, Or.inr fun hmem ↦ hfresh ?_⟩
    -- The far half's edges are among the rest, which the source already avoided.
    rcases mem_walkVertices_iff.1 hmem with rfl | hcov
    · exact hx'
    · exact mem_walkVertices_of_mem_covered (coveredVertices_mono hsub₂ hcov)

/-- **Every walk contains a path** between the same two vertices, using only the walk's own
edges. This is the blueprint's "shorten an arbitrary walk at repeated vertices"; the
induction never lengthens anything, because the only alternative to prepending an edge is to
cut the path already built (`Graph.IsPath.from_visited`). -/
theorem IsWalk.contains_path (h : G.IsWalk u W v) : ∃ P, G.IsPath u P v ∧ P ⊆ W := by
  induction h with
  | nil hx => exact ⟨[], .nil hx, List.Subset.refl _⟩
  | @cons u w v e W hl hW ih =>
    obtain ⟨P, hP, hPW⟩ := ih
    by_cases hu : u ∈ G.walkVertices w P
    · -- The step lands on the path already built: cut it there rather than extend it.
      obtain ⟨T, hT, hTP⟩ := hP.from_visited hu
      exact ⟨T, hT, List.Subset.trans (List.Subset.trans hTP hPW) (List.subset_cons_self _ _)⟩
    · exact ⟨e :: P, .cons hl hP hu, List.cons_subset_cons _ hPW⟩

/-! ### Reachability -/

/-- `G.Reaches u v` : some walk of `G` runs from `u` to `v`. Stated with a walk rather than a
path because walks are what arguments build — they concatenate and reverse with no side
condition — and a path is recovered on demand (`Graph.Reaches.exists_isPath`). -/
def Reaches (G : Graph α β) (u v : α) : Prop := ∃ W, G.IsWalk u W v

theorem Reaches.left_mem (h : G.Reaches u v) : u ∈ V(G) := h.choose_spec.left_mem

theorem Reaches.right_mem (h : G.Reaches u v) : v ∈ V(G) := h.choose_spec.right_mem

@[refl]
theorem Reaches.refl (hu : u ∈ V(G)) : G.Reaches u u := ⟨[], .nil hu⟩

theorem Reaches.symm (h : G.Reaches u v) : G.Reaches v u :=
  let ⟨W, hW⟩ := h; ⟨W.reverse, hW.reverse⟩

theorem Reaches.trans (h₁ : G.Reaches u v) (h₂ : G.Reaches v w) : G.Reaches u w :=
  let ⟨W₁, hW₁⟩ := h₁; let ⟨W₂, hW₂⟩ := h₂; ⟨W₁ ++ W₂, hW₁.append hW₂⟩

theorem reaches_comm : G.Reaches u v ↔ G.Reaches v u := ⟨Reaches.symm, Reaches.symm⟩

theorem Reaches.of_isLink (hl : G.IsLink e u v) : G.Reaches u v := ⟨[e], .single hl⟩

theorem Reaches.of_adj (h : G.Adj u v) : G.Reaches u v :=
  let ⟨_, hl⟩ := h; .of_isLink hl

/-- Whatever a walk reaches, a path reaches. -/
theorem Reaches.exists_isPath (h : G.Reaches u v) : ∃ P, G.IsPath u P v :=
  let ⟨_, hW⟩ := h; let ⟨P, hP, _⟩ := hW.contains_path; ⟨P, hP⟩

theorem Reaches.mono (hHG : H ≤ G) (h : H.Reaches u v) : G.Reaches u v :=
  let ⟨W, hW⟩ := h; ⟨W, hW.mono hHG⟩

/-! ### Connectedness -/

/-- A graph is connected when it has a vertex and every vertex reaches every other. The
nonemptiness clause is not bureaucracy: it is what makes the counting statements about trees
true as stated. -/
def Connected (G : Graph α β) : Prop :=
  V(G).Nonempty ∧ ∀ ⦃u⦄, u ∈ V(G) → ∀ ⦃v⦄, v ∈ V(G) → G.Reaches u v

theorem Connected.nonempty (h : G.Connected) : V(G).Nonempty := h.1

theorem Connected.reaches (h : G.Connected) (hu : u ∈ V(G)) (hv : v ∈ V(G)) : G.Reaches u v :=
  h.2 hu hv

/-- A graph is connected as soon as one vertex reaches all the others: reachability is
symmetric and transitive, so a common hub joins every pair. -/
theorem Connected.of_hub (hu : u ∈ V(G)) (h : ∀ v ∈ V(G), G.Reaches u v) : G.Connected :=
  ⟨⟨u, hu⟩, fun _ hx _ hy ↦ ((h _ hx).symm).trans (h _ hy)⟩

/-- In a connected graph any two vertices are joined by a path — the blueprint's imported
fact about finite graphs, with the finiteness it does not actually need dropped. -/
theorem Connected.exists_isPath (h : G.Connected) (hu : u ∈ V(G)) (hv : v ∈ V(G)) :
    ∃ P, G.IsPath u P v :=
  (h.reaches hu hv).exists_isPath

/-! ### Transferring walks and paths along an inclusion or a deletion

`IsWalk.anti` above pulls a walk down an inclusion. These are its companions, factored here
because both the cycle module and the two-connectivity module reached for them independently.
-/

theorem coveredVertices_mono_of_le (hHG : H ≤ G) : H.coveredVertices W ⊆ G.coveredVertices W :=
  fun _ ⟨f, hf, y, hy⟩ ↦ ⟨f, hf, y, hy.mono hHG⟩

theorem walkVertices_mono_of_le (hHG : H ≤ G) : H.walkVertices u W ⊆ G.walkVertices u W :=
  Set.insert_subset_insert (coveredVertices_mono_of_le hHG)

/-- A path of a graph whose edges all survive into a subgraph is a path of that subgraph —
the companion of `Graph.IsWalk.anti`, which it is otherwise identical to. Freshness comes
down the inclusion because the subgraph's edges touch no vertices the graph's do not. -/
theorem IsPath.anti (hHG : H ≤ G) (h : G.IsPath u W v) (hu : u ∈ V(H))
    (hE : ∀ e ∈ W, e ∈ E(H)) : H.IsPath u W v := by
  induction h with
  | nil => exact .nil hu
  | @cons u w v e W hl hW hfresh ih =>
    have he : e ∈ E(H) := hE e List.mem_cons_self
    have hl' : H.IsLink e u w := (hHG.isLink_iff he).2 hl
    exact .cons hl' (ih hl'.right_mem fun f hf ↦ hE f (List.mem_cons_of_mem _ hf))
      fun hmem ↦ hfresh (walkVertices_mono_of_le hHG hmem)

theorem mem_edgeSet_deleteEdges_iff {F : Set β} {f : β} :
    f ∈ E(G.deleteEdges F) ↔ f ∈ E(G) ∧ f ∉ F := by
  simp

/-- A walk that avoids the deleted names survives the deletion. -/
theorem IsWalk.deleteEdges {F : Set β} (h : G.IsWalk u W v) (hW : ∀ f ∈ W, f ∉ F) :
    (G.deleteEdges F).IsWalk u W v :=
  h.anti deleteEdges_le (by simpa using h.left_mem)
    fun f hf ↦ mem_edgeSet_deleteEdges_iff.2 ⟨h.edge_mem hf, hW f hf⟩

end Graph


==> anc/P5-kernel-deficit-lean-v6/vendor/schoenflies-lean/Schoenflies/GridAttach.lean <==
/-
Copyright (c) 2026 Álvaro Begué. All rights reserved.
Released under Apache 2.0 license as described in the file LICENSE.
Authors: Álvaro Begué
-/
import Schoenflies.LocalGrid
import Schoenflies.Graph.Ear
import Schoenflies.Line
import Schoenflies.PolygonalCarrier

/-!
# Attaching a local source grid — `prop:local-grid-attachment`

`Schoenflies/LocalGrid.lean` built the grid `K` itself and its quantitative clause 3. This
module is the *rest* of the proposition: the overlay of `K` with the polygonal nonboundary
skeleton of `Γ`, the three cases of the union argument, and the component-joining loop.

## Blueprint

* `lem:polygonal-overlay`, with the convention of `rem:polygonal-overlay-convention` —
  `Schoenflies.attachPoints`, `Schoenflies.attachGraph`, `Schoenflies.attachGraph_isDrawing`,
  `Schoenflies.attachGraph_pointSet`.
* `lem:subdivision-ear-preserve` — `Graph.SameLinks` and
  `Schoenflies.overlayGraph_isTwoConnected`, the bridge that lets the raw-subdivision
  2-connectivity of `Schoenflies/SquareMeshFixed.lean` reach an overlay graph at all (see the
  next section); `Schoenflies.pieceListGraph_append_crosscut`, the single-ear step.
* `lem:union-two-connected` — `Schoenflies.overlayGraph_append_isTwoConnected` and
  `Schoenflies.attachGraph_isTwoConnected`, the blueprint's three cases in one statement.
* the auxiliary crosscut `E` of the two degenerate cases — `Schoenflies.exists_crosscut`,
  `Schoenflies.frontier_face_subset_pointSet`, `Schoenflies.seg_subset_crosscut`
  ("since `E` contains `J`") and `Schoenflies.two_common_of_crosscut`.
* the component-joining loop — `Schoenflies.isConnected_union_joins` and its cover form
  `Schoenflies.isConnected_cover_diff_of_joins`.
* `prop:local-grid-attachment` itself — `Schoenflies.gridAttachPieces`,
  `Schoenflies.gridAttachGraph`, with clause 1 `gridAttachGraph_isConnected_diff`, clause 2
  `localGrid_subset_gridAttachGraph`, clause 3 `attachGraph_localGridCell_diam`, and
  2-connectivity `gridAttachGraph_isTwoConnected`.

## The bridge that was missing: 2-connectivity of an overlay graph

`Schoenflies/SquareMeshFixed.lean` proves `pieceListGraph_subdivide_isTwoConnected`: the graph
of a **raw** subdivided piece list is 2-connected. `Schoenflies/OverlayGraph.lean` builds the
overlay as `overlayGraph pieces points`, whose edges are the subdivided pieces *oriented and
deduplicated*. Nothing on `main` connects the two, so no overlay graph anywhere in the
development was known to be 2-connected — including `Schoenflies.squareMesh`, whose clause 5
is the subject of the first half of `LocalGrid.lean`.

Orienting renames an edge `(a, b)` to `(b, a)` and deduplication drops repeats, so the two
graphs are not equal and are not isomorphic by an identity on edges. But 2-connectivity does
not see edge *names*: it is a statement about which pairs of vertices are joined. That is what
`Graph.SameLinks` isolates — same vertex set, same joined pairs — and it transfers `Connected`,
`deleteVerts`, and hence `IsTwoConnected` in both directions.

## What is a hypothesis here, and why

Three things the blueprint's proof uses are hypotheses of the assembled theorems rather than
lemmas of this module, and all three are statements about `Γ`, never about the grid.

* `hΓ` of `gridAttachGraph_isTwoConnected` — the skeleton of `Γ`, with the case's crosscut and
  the loop's joining arcs appended and everything subdivided at the crossing points, is still
  2-connected. `Γ` itself is 2-connected by hypothesis of the proposition; the subdivision is
  `lem:subdivision-ear-preserve` (a), which is `pieceListGraph_subdivide_isTwoConnected` for the
  polygonal part and `Graph.IsTwoConnected.replace_edge_by_path` for the arcs of `C`; the ears
  are `lem:subdivision-ear-preserve` (b), which is `Graph.IsTwoConnected.ear`, and
  `pieceListGraph_append_crosscut` is that step for one straight crosscut. It is not proved here
  because this module never sees `Γ`'s drawing — `C` is not drawn by segments, so `Γ` is not a
  `pieceListGraph` and the union argument has to stay combinatorial.
* `hcov` of `gridAttachGraph_isConnected_diff` — that finitely many representatives meet every
  component of `|L| ∖ C`. This is the blueprint's *"since there are only finitely many
  components"*, and it is where the loop's termination lives. Nothing on `main` proves finiteness
  of a component count for a plane set.
* the joining arcs themselves — supplied to `gridAttachGraph_isConnected_diff` as the family
  `Jarc`, with the four properties `lem:polygonal-connected` gives them
  (`Schoenflies.exists_simple_poly_of_isPreconnected` in `Schoenflies/PolygonalCarrier.lean`
  produces a polygonal path inside the open connected `D`, and `D ∩ C = ∅` gives `hJC`).


Neither is a restatement of a goal of this module, and both are true.
-/

open Metric Set
open scoped Graph

/-! ## Graphs that join the same pairs

2-connectivity is invariant under renaming edges, merging parallel edges, and dropping an edge
that duplicates another — none of which a `Graph` isomorphism captures, since the edge type is
fixed. `SameLinks` is the equivalence that does capture them, and it is exactly what the
overlay's orient-and-dedup step needs.

This is general graph theory and belongs in `Schoenflies/Graph/Walk.lean` beside `IsWalk.mono`;
it is here only because it was needed here first. -/

namespace Graph

variable {α β : Type*} {G H : Graph α β} {u v x y : α} {e : β} {X : Set α}

/-- Two graphs with the same vertices which join the same pairs of vertices. Edge names,
multiplicities and parallel edges are all invisible to it. -/
def SameLinks (G H : Graph α β) : Prop :=
  V(G) = V(H) ∧ ∀ x y, (∃ e, G.IsLink e x y) ↔ (∃ e, H.IsLink e x y)

namespace SameLinks

@[refl] theorem refl (G : Graph α β) : SameLinks G G := ⟨rfl, fun _ _ => Iff.rfl⟩

theorem symm (h : SameLinks G H) : SameLinks H G := ⟨h.1.symm, fun x y => (h.2 x y).symm⟩

theorem vertexSet (h : SameLinks G H) : V(G) = V(H) := h.1

/-- Deleting the same vertices from both sides preserves the relation: the deleted graph's
links are the old links between surviving vertices. -/
theorem deleteVerts (h : SameLinks G H) (X : Set α) :
    SameLinks (G.deleteVerts X) (H.deleteVerts X) := by
  refine ⟨by rw [vertexSet_deleteVerts, vertexSet_deleteVerts, h.1], fun x y => ?_⟩
  constructor
  · rintro ⟨e, he⟩
    rw [deleteVerts_isLink _ _] at he
    obtain ⟨f, hf⟩ := (h.2 x y).1 ⟨e, he.1⟩
    exact ⟨f, (deleteVerts_isLink _ _).2 ⟨hf, he.2.1, he.2.2⟩⟩
  · rintro ⟨e, he⟩
    rw [deleteVerts_isLink _ _] at he
    obtain ⟨f, hf⟩ := (h.2 x y).2 ⟨e, he.1⟩
    exact ⟨f, (deleteVerts_isLink _ _).2 ⟨hf, he.2.1, he.2.2⟩⟩

end SameLinks

/-- Reachability only sees which pairs are joined. -/
theorem Reaches.sameLinks (h : SameLinks G H) (hr : G.Reaches u v) : H.Reaches u v := by
  obtain ⟨W, hW⟩ := hr
  induction hW with
  | nil hz => exact Reaches.refl (h.1 ▸ hz)
  | @cons p w q g R hl _ ih =>
    obtain ⟨f, hf⟩ := (h.2 p w).1 ⟨g, hl⟩
    exact (Reaches.of_isLink hf).trans ih

theorem Connected.sameLinks (h : SameLinks G H) (hG : G.Connected) : H.Connected := by
  obtain ⟨z, hz⟩ := hG.nonempty
  exact Connected.of_hub (h.1 ▸ hz) fun w hw =>
    (hG.reaches hz (h.1 ▸ hw : w ∈ V(G))).sameLinks h

theorem HasThreeVertices.sameLinks (h : SameLinks G H) (hG : G.HasThreeVertices) :
    H.HasThreeVertices := hG.mono (le_of_eq h.1)

/-- **2-connectivity does not see edge names.** -/
theorem IsTwoConnected.sameLinks (h : SameLinks G H) (hG : G.IsTwoConnected) :
    H.IsTwoConnected where
  hasThreeVertices := hG.hasThreeVertices.sameLinks h
  connected := hG.connected.sameLinks h
  deleteVerts_connected := fun z _ =>
    (hG.deleteVerts_connected' z).sameLinks (h.deleteVerts {z})

end Graph

namespace Schoenflies

/-! ## The overlay graph is a piece-list graph

`overlayGraph pieces points` and `pieceListGraph (overlayPieces pieces points)` are the same
structure with the same fields, so the equation is `rfl`. Saying it once lets every lemma of
`Schoenflies/SquareMeshConnected.lean` about `pieceListGraph` — in particular
`pieceListGraph_union`, which turns "glue on another family of segments" into a list append —
apply to overlays. -/

/-- The overlay graph is the piece-list graph of its own edges. -/
theorem overlayGraph_eq_pieceListGraph (pieces : List Piece) (points : List Plane) :
    overlayGraph pieces points = pieceListGraph (overlayPieces pieces points) := rfl

/-! ### Orienting and deduplicating do not change which pairs are joined -/

/-- The two ends of a piece, as an unordered pair, are what a link records. -/
theorem orientPiece_link_iff (P : Piece) (x y : Plane) :
    ((x = (orientPiece P).1 ∧ y = (orientPiece P).2) ∨
        (x = (orientPiece P).2 ∧ y = (orientPiece P).1)) ↔
      ((x = P.1 ∧ y = P.2) ∨ (x = P.2 ∧ y = P.1)) := by
  by_cases h : Precedes P.1 P.2
  · rw [orientPiece_of_precedes h]
  · rw [orientPiece_of_not_precedes h]; exact or_comm

/-- **The subdivided list and the overlay's edge list join the same pairs.** This is the bridge
between `pieceListGraph_subdivide_isTwoConnected`, which knows about the raw subdivision, and
`overlayGraph`, which is what every plane consumer holds. -/
theorem sameLinks_overlayGraph (pieces : List Piece) (points : List Plane) :
    Graph.SameLinks (pieceListGraph (subdivide pieces points)) (overlayGraph pieces points) := by
  constructor
  · ext v
    simp only [pieceListGraph_vertexSet, overlayGraph_vertexSet, endSet, mem_setOf_eq]
    constructor
    · rintro ⟨P, hP, hv⟩
      exact ⟨orientPiece P, mem_overlayPieces.2 ⟨P, hP, rfl⟩, (orientPiece_ends P v).2 hv⟩
    · rintro ⟨P, hP, hv⟩
      obtain ⟨Q, hQ, rfl⟩ := mem_overlayPieces.1 hP
      exact ⟨Q, hQ, (orientPiece_ends Q v).1 hv⟩
  · intro x y
    simp only [pieceListGraph_isLink, overlayGraph_isLink]
    constructor
    · rintro ⟨P, hP, hxy⟩
      exact ⟨orientPiece P, mem_overlayPieces.2 ⟨P, hP, rfl⟩,
        (orientPiece_link_iff P x y).2 hxy⟩
    · rintro ⟨P, hP, hxy⟩
      obtain ⟨Q, hQ, rfl⟩ := mem_overlayPieces.1 hP
      exact ⟨Q, hQ, (orientPiece_link_iff Q x y).1 hxy⟩

/-- **`lem:subdivision-ear-preserve` for an overlay.** If the raw subdivision of the piece list
has a 2-connected graph, so does the overlay graph built from it.

Without this the development had no 2-connected overlay at all: every 2-connectivity result
about segment families is stated for `pieceListGraph`, and every plane result — drawing, faces,
outer face — is stated for `overlayGraph`. -/
theorem overlayGraph_isTwoConnected {pieces : List Piece} {points : List Plane}
    (h : (pieceListGraph (subdivide pieces points)).IsTwoConnected) :
    (overlayGraph pieces points).IsTwoConnected :=
  h.sameLinks (sameLinks_overlayGraph pieces points)

/-- The same, from the hypotheses `pieceListGraph_subdivide_isTwoConnected` actually needs. -/
theorem overlayGraph_isTwoConnected_of_cleanCut {pieces : List Piece} {points : List Plane}
    (hnd : ∀ P ∈ pieces, P.Nondeg) (hclean : ∀ q ∈ points, CleanCut pieces q)
    (h : (pieceListGraph pieces).IsTwoConnected) :
    (overlayGraph pieces points).IsTwoConnected :=
  overlayGraph_isTwoConnected (pieceListGraph_subdivide_isTwoConnected points pieces hnd hclean h)

/-! ## Subdividing an append

The blueprint's `Γ ∪ K` is, at the level of segment lists, a list append, and
`pieceListGraph_union` turns the graph union into that append. Subdivision has to commute with
it, which it does because a subdivision is a `flatMap`. -/

theorem splitAllAt_append (q : Plane) (l l' : List Piece) :
    splitAllAt q (l ++ l') = splitAllAt q l ++ splitAllAt q l' := by
  simp [splitAllAt, List.flatMap_append]

theorem subdivide_append (points : List Plane) : ∀ l l' : List Piece,
    subdivide (l ++ l') points = subdivide l points ++ subdivide l' points := by
  induction points with
  | nil => intro l l'; rfl
  | cons q qs ih => intro l l'; rw [subdivide_cons, splitAllAt_append, ih, subdivide_cons,
      subdivide_cons]

theorem endSet_subset_append_left {l l' : List Piece} : endSet l ⊆ endSet (l ++ l') := by
  rintro v ⟨P, hP, hv⟩
  exact ⟨P, List.mem_append_left _ hP, hv⟩

/-! ### A cut point on the drawing is a vertex

`Schoenflies/SimpleArc.lean` proves this for `overlayGraph`; the union argument runs on the raw
subdivision, where the same two facts — `subdivide_cover` and `subdivide_avoids` — give it. -/

/-- **A cut point lying on the pieces is an end of some subpiece.** -/
theorem mem_endSet_subdivide_of_mem_cover {pieces : List Piece} {points : List Plane}
    (hnd : ∀ P ∈ pieces, P.Nondeg) {x : Plane} (hxp : x ∈ points) (hx : x ∈ cover pieces) :
    x ∈ endSet (subdivide pieces points) := by
  rw [← subdivide_cover pieces points] at hx
  obtain ⟨P, hP, hxP⟩ := mem_cover_iff.1 hx
  refine ⟨P, hP, ?_⟩
  by_contra hcon
  push Not at hcon
  exact subdivide_avoids points hnd x hxp P hP
    (mem_openSegment_of_ne_left_right (Ne.symm hcon.1) (Ne.symm hcon.2) hxP)

/-! ## The union: the case "at least two common vertices"

`lem:union-two-connected`, in the form `prop:local-grid-attachment` uses it. The two families of
segments are overlaid together — one list append, one list of cut points — and the two distinct
common points are supplied as points that lie on *both* families and are cut. -/

/-- **`prop:local-grid-attachment`, the main case.** Two families of segments, each of which is
2-connected after subdivision, overlay to a 2-connected graph as soon as two distinct cut points
lie on both families.

This is `lem:union-two-connected` composed with `lem:subdivision-ear-preserve` and with the
orient-and-dedup bridge: the conclusion is about `overlayGraph`, which is what the plane layer
(drawing, faces, outer face) is stated for. -/
theorem overlayGraph_append_isTwoConnected {l l' : List Piece} {points : List Plane}
    (hnd : ∀ P ∈ l, P.Nondeg) (hnd' : ∀ P ∈ l', P.Nondeg)
    (hl : (pieceListGraph (subdivide l points)).IsTwoConnected)
    (hl' : (pieceListGraph (subdivide l' points)).IsTwoConnected)
    {a b : Plane} (hab : a ≠ b) (ha : a ∈ points) (hb : b ∈ points)
    (hal : a ∈ cover l) (hbl : b ∈ cover l) (hal' : a ∈ cover l') (hbl' : b ∈ cover l') :
    (overlayGraph (l ++ l') points).IsTwoConnected := by
  refine overlayGraph_isTwoConnected ?_
  rw [subdivide_append, ← pieceListGraph_union]
  exact hl.union (pieceListGraph_compatible _ _) hl' hab
    (mem_endSet_subdivide_of_mem_cover hnd ha hal)
    (mem_endSet_subdivide_of_mem_cover hnd' ha hal')
    (mem_endSet_subdivide_of_mem_cover hnd hb hbl)
    (mem_endSet_subdivide_of_mem_cover hnd' hb hbl')

/-! ## The crosscut of a face

The two degenerate cases of `prop:local-grid-attachment` — no common vertex, and exactly one —
both build an auxiliary crosscut `E` of a face `F` of `Γ`: *"the component of `ℓ ∩ F` containing
the relative interior of `J` is a bounded open interval in `ℓ`; its closure `E` is a line segment
with two distinct endpoints on `∂F` and interior in `F`. Hence `E` is an ear for `Γ`."*

`Schoenflies.Plane.exists_openSegment_eq_connectedComponentIn` is exactly that component, with
its two endpoints already placed on `frontier F`. What is added here is the clause the blueprint
needs next — *"since `E` contains `J`"* — in the form that makes it usable: **every** connected
piece of `ℓ ∩ F` through the chosen point is swallowed by the crosscut, because a connected
subset of a set lies inside one component of it. -/

variable {F : Set Plane} {a b y : Plane}

/-- **The crosscut of a face along a line.** A face `F` (open, bounded) met by a line `ℓ` at `y`
supplies a segment `[q₀, q₁]` with distinct ends on `∂F`, open part inside `F`, containing `y` —
and containing every connected subset of `ℓ ∩ F` through `y`, which is how the blueprint's chosen
grid edge `J` ends up inside the crosscut. -/
theorem exists_crosscut (hab : a ≠ b) (hFopen : IsOpen F) (hFbdd : Bornology.IsBounded F)
    (hy : y ∈ Plane.line a b ∩ F) :
    ∃ q₀ q₁ : Plane, q₀ ≠ q₁ ∧ q₀ ∈ frontier F ∧ q₁ ∈ frontier F ∧
      openSegment ℝ q₀ q₁ ⊆ F ∧ y ∈ openSegment ℝ q₀ q₁ ∧
      ∀ S : Set Plane, IsPreconnected S → S ⊆ Plane.line a b ∩ F → y ∈ S →
        S ⊆ openSegment ℝ q₀ q₁ := by
  obtain ⟨q₀, q₁, hne, -, -, hcomp, -, h0, h1⟩ :=
    Plane.exists_openSegment_eq_connectedComponentIn hab hFopen hFbdd hy
  refine ⟨q₀, q₁, hne, h0, h1, ?_, ?_, ?_⟩
  · rw [← hcomp]
    exact fun z hz => (connectedComponentIn_subset _ _ hz).2
  · rw [← hcomp]
    exact mem_connectedComponentIn hy
  · intro S hS hSsub hyS
    rw [← hcomp]
    exact hS.subset_connectedComponentIn hyS hSsub

/-- The frontier of a face lies on the graph — which is what makes the crosscut's two endpoints
points of `Γ`, and hence (after subdivision) vertices of it. -/
theorem frontier_face_subset_pointSet {β : Type*} {G : Graph Plane β} [G.Finite]
    {drawing : β → ℝ → Plane} (h : Graph.IsDrawing G drawing) (base : Plane) :
    frontier (Graph.face G drawing base) ⊆ Graph.pointSet G drawing :=
  Plane.frontier_connectedComponentIn_compl_subset h.isClosed_pointSet base

/-! ## Attaching the crosscut as an ear

`lem:subdivision-ear-preserve` (b) with the ear a single straight edge: once the crosscut's two
endpoints are vertices — which they are, being cut points of the overlay lying on `Γ` — the
segment joining them is a path graph of length one. -/

/-- A single nondegenerate segment is a path graph between its two ends. -/
theorem isPathGraph_single {q₀ q₁ : Plane} (hne : q₀ ≠ q₁) :
    (pieceListGraph [(q₀, q₁)]).IsPathGraph q₀ [(q₀, q₁)] q₁ where
  isPath := .single (pieceListGraph_isLink_self (by simp)) hne
  edgeSet_eq := rfl
  vertexSet_eq := by
    have hmem : ((q₀, q₁) : Piece) ∈ [((q₀, q₁) : Piece)] := List.mem_singleton_self _
    ext x
    constructor
    · rintro ⟨P, hP, hx⟩
      rw [List.mem_singleton] at hP
      subst hP
      simp only [Graph.walkVertices, mem_insert_iff, Graph.coveredVertices, mem_setOf_eq]
      rcases hx with h | h
      · exact Or.inl h
      · exact Or.inr ⟨(q₀, q₁), hmem, pieceListGraph_inc hmem (Or.inr h)⟩
    · intro hx
      simp only [Graph.walkVertices, mem_insert_iff, Graph.coveredVertices, mem_setOf_eq] at hx
      rcases hx with h | ⟨e, he, hinc⟩
      · exact ⟨(q₀, q₁), hmem, Or.inl h⟩
      · rw [List.mem_singleton] at he
        subst he
        obtain ⟨-, hx'⟩ := pieceListGraph_inc_iff.1 hinc
        exact ⟨(q₀, q₁), hmem, hx'⟩

/-- **A crosscut is an ear.** Adding to a 2-connected family of segments one further segment
whose two ends are already ends of the family keeps it 2-connected. -/
theorem pieceListGraph_append_crosscut {l : List Piece} {q₀ q₁ : Plane}
    (hl : (pieceListGraph l).IsTwoConnected) (hne : q₀ ≠ q₁)
    (h0 : q₀ ∈ endSet l) (h1 : q₁ ∈ endSet l) :
    (pieceListGraph (l ++ [(q₀, q₁)])).IsTwoConnected := by
  rw [← pieceListGraph_union]
  exact hl.ear (pieceListGraph_compatible _ _) (isPathGraph_single hne) hne h0 h1

/-! ## The component-joining loop

*"If `|L| ∖ C` has more than one component, choose points in two of its components and join them
by a simple polygonal arc in `D` … Each round therefore strictly decreases the number of
components. Since there are only finitely many components, finitely many repetitions produce a
2-connected graph `H_n` for which `|H_n| ∖ C` is connected."*

Counting components and decrementing is one way to run that loop; picking one representative per
component and joining each to a fixed one is another, and it is the one that survives
formalisation, because it replaces "strictly decreases" by a single induction-free statement. The
finiteness the blueprint spends is what supplies the finite list `reps`. -/

/-- **The joining loop.** If every point of `A` is joined inside `A` to one of finitely many
representatives, and each representative is joined to a fixed `r₀ ∈ A` by a connected set `T r`,
then `A` together with all the `T r` is connected.

The `T r` are the blueprint's joining arcs; nothing is assumed about how they meet `A` beyond
containing their two ends, so an arc that crosses `A` many times is no harder than one that does
not. -/
theorem isConnected_union_joins {A : Set Plane} {r₀ : Plane} (hr₀ : r₀ ∈ A)
    {reps : List Plane} {T : Plane → Set Plane}
    (hTconn : ∀ r ∈ reps, IsPreconnected (T r))
    (hThub : ∀ r ∈ reps, r₀ ∈ T r) (hTrep : ∀ r ∈ reps, r ∈ T r)
    (hcover : ∀ z ∈ A, ∃ r ∈ reps, ∃ S : Set Plane,
      S ⊆ A ∧ IsPreconnected S ∧ z ∈ S ∧ r ∈ S) :
    IsConnected (A ∪ ⋃ r ∈ reps, T r) := by
  have hmem : r₀ ∈ A ∪ ⋃ r ∈ reps, T r := Or.inl hr₀
  refine ⟨⟨r₀, hmem⟩, isPreconnected_of_forall r₀ ?_⟩
  rintro z (hz | hz)
  · -- inside `A`: walk to a representative, then along its joining set to the hub
    obtain ⟨r, hr, S, hSA, hSconn, hzS, hrS⟩ := hcover z hz
    refine ⟨S ∪ T r, ?_, Or.inr (hThub r hr), Or.inl hzS,
      hSconn.union' ⟨r, hrS, hTrep r hr⟩ (hTconn r hr)⟩
    exact union_subset (hSA.trans subset_union_left)
      (fun w hw => Or.inr (mem_biUnion hr hw))
  · -- on a joining set: it already contains the hub
    simp only [mem_iUnion, exists_prop] at hz
    obtain ⟨r, hr, hzT⟩ := hz
    exact ⟨T r, fun w hw => Or.inr (mem_biUnion hr hw), hThub r hr, hzT, hTconn r hr⟩

/-! ## The construction

`prop:local-grid-attachment` is an existence statement, but its consumer —
`thm:finite-transfer`(a) — reads the graph, its drawing and its 2-connectivity by name. So the
graph is a `def` and every clause is a theorem about it. -/

/-- Cut points for a family of segments, together with prescribed extra points that are to
become vertices whatever else happens. Enlarging the list produced by `exists_cut_points` is
harmless (`EndsAreCut.mono`, `MeetsAreCut.mono`) and is what makes the two common vertices of
`lem:union-two-connected` available. -/
noncomputable def attachPoints (pieces : List Piece) (extra : List Plane) : List Plane :=
  extra ++ (exists_cut_points pieces).choose

theorem mem_attachPoints_of_mem {pieces : List Piece} {extra : List Plane} {x : Plane}
    (hx : x ∈ extra) : x ∈ attachPoints pieces extra := List.mem_append_left _ hx

theorem attachPoints_endsAreCut (pieces : List Piece) (extra : List Plane) :
    EndsAreCut pieces (attachPoints pieces extra) :=
  (exists_cut_points pieces).choose_spec.1.mono (List.subset_append_right _ _)

theorem attachPoints_meetsAreCut (pieces : List Piece) (extra : List Plane) :
    MeetsAreCut pieces (attachPoints pieces extra) :=
  (exists_cut_points pieces).choose_spec.2.mono (List.subset_append_right _ _)

/-- **The overlay of `lem:polygonal-overlay`, with the convention of
`rem:polygonal-overlay-convention`**: every intersection of the listed segments is a vertex, and
so is every prescribed extra point. -/
noncomputable def attachGraph (pieces : List Piece) (extra : List Plane) : Graph Plane Piece :=
  overlayGraph pieces (attachPoints pieces extra)

instance attachGraph_finite (pieces : List Piece) (extra : List Plane) :
    Graph.Finite (attachGraph pieces extra) := overlayGraph_finite _ _

theorem attachGraph_isDrawing {pieces : List Piece} (hnd : ∀ P ∈ pieces, P.Nondeg)
    (extra : List Plane) : Graph.IsDrawing (attachGraph pieces extra) segmentDrawing :=
  overlayGraph_isDrawing _ _ hnd (attachPoints_endsAreCut _ _) (attachPoints_meetsAreCut _ _)

@[simp] theorem attachGraph_pointSet (pieces : List Piece) (extra : List Plane) :
    Graph.pointSet (attachGraph pieces extra) segmentDrawing = cover pieces :=
  overlayGraph_pointSet _ _

/-- **The three cases of `prop:local-grid-attachment`, in one statement.** The `Γ`-side list `l`
carries whatever the case needed — the bare skeleton in the main case, the skeleton together with
the auxiliary crosscut in the two degenerate ones — and the two distinct common points `a`, `b`
are the ones that case produced. -/
theorem attachGraph_isTwoConnected {l l' : List Piece} {extra : List Plane}
    (hnd : ∀ P ∈ l, P.Nondeg) (hnd' : ∀ P ∈ l', P.Nondeg)
    (hl : (pieceListGraph (subdivide l (attachPoints (l ++ l') extra))).IsTwoConnected)
    (hl' : (pieceListGraph (subdivide l' (attachPoints (l ++ l') extra))).IsTwoConnected)
    {a b : Plane} (hab : a ≠ b) (ha : a ∈ extra) (hb : b ∈ extra)
    (hal : a ∈ cover l) (hbl : b ∈ cover l) (hal' : a ∈ cover l') (hbl' : b ∈ cover l') :
    (attachGraph (l ++ l') extra).IsTwoConnected :=
  overlayGraph_append_isTwoConnected hnd hnd' hl hl' hab
    (mem_attachPoints_of_mem ha) (mem_attachPoints_of_mem hb) hal hbl hal' hbl'

/-! ### Clause 1: the open nonboundary part is connected

The joining loop, transported from sets to the graph. What the graph occupies is
`cover pieces` (`attachGraph_pointSet`), so the whole statement is about covers. -/

/-- **`prop:local-grid-attachment` clause 1.** Adding to a family of segments the joining arcs
of the loop makes what it occupies, minus `C`, connected. Each joining arc must miss `C` — the
blueprint's *"because the joining arc lies in `D`"* — and that is the only thing asked of it. -/
theorem isConnected_cover_diff_of_joins {l : List Piece} {C : Set Plane} {r₀ : Plane}
    {reps : List Plane} {J : Plane → List Piece} (hr₀ : r₀ ∈ cover l \ C)
    (hJconn : ∀ r ∈ reps, IsPreconnected (cover (J r)))
    (hJhub : ∀ r ∈ reps, r₀ ∈ cover (J r)) (hJrep : ∀ r ∈ reps, r ∈ cover (J r))
    (hJC : ∀ r ∈ reps, ∀ z ∈ cover (J r), z ∉ C)
    (hcov : ∀ z ∈ cover l \ C, ∃ r ∈ reps, ∃ S : Set Plane,
      S ⊆ cover l \ C ∧ IsPreconnected S ∧ z ∈ S ∧ r ∈ S) :
    IsConnected (cover (l ++ reps.flatMap J) \ C) := by
  have hEq : cover (l ++ reps.flatMap J) \ C = (cover l \ C) ∪ ⋃ r ∈ reps, cover (J r) := by
    rw [cover_append, cover_flatMap']
    ext z
    simp only [Set.mem_sdiff, mem_union, mem_iUnion, exists_prop]
    constructor
    · rintro ⟨hz | ⟨r, hr, hz⟩, hzC⟩
      · exact Or.inl ⟨hz, hzC⟩
      · exact Or.inr ⟨r, hr, hz⟩
    · rintro (⟨hz, hzC⟩ | ⟨r, hr, hz⟩)
      · exact ⟨Or.inl hz, hzC⟩
      · exact ⟨Or.inr ⟨r, hr, hz⟩, hJC r hr z hz⟩
  rw [hEq]
  exact isConnected_union_joins hr₀ hJconn hJhub hJrep hcov

/-! ### Clause 2: the graph contains the grid, and clause 3: the grid is fine -/

theorem localGridEdges_nondeg {p : Plane} {s : ℝ} {k : ℕ} (hs : 0 < s) (hk : 1 ≤ k) :
    ∀ P ∈ localGridEdges p s k, P.Nondeg := fun _ hP =>
  gridEdges_nondeg ((localGridX_strictMono hs hk).strictMonoOn _)
    ((localGridY_strictMono hs hk).strictMonoOn _) hk hk hP

/-- **`prop:local-grid-attachment` clause 2.** The assembled graph contains the whole local
grid: overlaying only cuts, it never removes. -/
theorem localGrid_subset_attachGraph_pointSet {p : Plane} {s : ℝ} {k : ℕ} (l : List Piece)
    (extra : List Plane) :
    cover (localGridEdges p s k) ⊆
      Graph.pointSet (attachGraph (l ++ localGridEdges p s k) extra) segmentDrawing := by
  rw [attachGraph_pointSet, cover_append]
  exact subset_union_right

/-- **`prop:local-grid-attachment` clause 3**, restated for the assembled graph: at the mesh
`localGridCount s ε` every closed grid rectangle has diameter `< ε`. -/
theorem attachGraph_localGridCell_diam {p : Plane} {s ε : ℝ} (hε : 0 < ε) (i j : ℕ)
    {x y : Plane} (hx : x ∈ localGridCell p s (localGridCount s ε) i j)
    (hy : y ∈ localGridCell p s (localGridCount s ε) i j) : dist x y < ε :=
  lt_of_le_of_lt (dist_le_of_mem_localGridCell hx hy) (localGridCount_spec hε)

/-! ### From the crosscut to two common vertices

*"Since `E` contains `J`, after subdivision `Γ ∪ E` and `K` have at least two common
vertices."* — the step that turns each degenerate case into the main one. Its content is the
swallowing clause of `exists_crosscut`: the grid edge's relative interior is a connected subset
of `ℓ ∩ F` through the chosen point, hence lies inside the crosscut's open part, hence the whole
closed grid edge lies inside the closed crosscut. -/

/-- **The crosscut contains the chosen grid edge.** -/
theorem seg_subset_crosscut {q₀ q₁ : Plane} {J : Piece}
    (hswallow : ∀ S : Set Plane, IsPreconnected S → S ⊆ Plane.line a b ∩ F → y ∈ S →
      S ⊆ openSegment ℝ q₀ q₁)
    (hJline : J.interior ⊆ Plane.line a b ∩ F) (hy : y ∈ J.interior) :
    J.seg ⊆ segment ℝ q₀ q₁ := by
  have h1 : J.interior ⊆ openSegment ℝ q₀ q₁ :=
    hswallow _ (convex_openSegment _ _).isPreconnected hJline hy
  calc J.seg = closure J.interior := (closure_openSegment _ _).symm
    _ ⊆ closure (openSegment ℝ q₀ q₁) := closure_mono h1
    _ = segment ℝ q₀ q₁ := closure_openSegment _ _

/-- A point of the crosscut lies on the `Γ`-side family once the crosscut has been appended
to it. -/
theorem mem_cover_append_crosscut {l : List Piece} {q₀ q₁ z : Plane}
    (hz : z ∈ segment ℝ q₀ q₁) : z ∈ cover (l ++ [(q₀, q₁)]) := by
  rw [cover_append]
  exact Or.inr (mem_cover_iff.2 ⟨(q₀, q₁), List.mem_singleton_self _, hz⟩)

/-- An end of a listed piece lies on what the list covers. -/
theorem left_mem_cover {l : List Piece} {P : Piece} (hP : P ∈ l) : P.1 ∈ cover l :=
  mem_cover_iff.2 ⟨P, hP, left_mem_segment ℝ _ _⟩

theorem right_mem_cover {l : List Piece} {P : Piece} (hP : P ∈ l) : P.2 ∈ cover l :=
  mem_cover_iff.2 ⟨P, hP, right_mem_segment ℝ _ _⟩

/-- **The degenerate cases, reduced to the main one.** With the crosscut `(q₀, q₁)` appended to
the `Γ`-side family, the two ends of the chosen grid edge `J` are two distinct points lying on
both families — which is exactly what `attachGraph_isTwoConnected` asks for.

Note what is *not* assumed: nothing about how many vertices `Γ` and `K` had in common. The case
split of the blueprint is a device for choosing `J` and the line `ℓ`; once they are chosen, the
three cases run the same argument. -/
theorem two_common_of_crosscut {l l' : List Piece} {q₀ q₁ : Plane} {J : Piece}
    (hJ : J ∈ l') (hJnd : J.Nondeg)
    (hswallow : ∀ S : Set Plane, IsPreconnected S → S ⊆ Plane.line a b ∩ F → y ∈ S →
      S ⊆ openSegment ℝ q₀ q₁)
    (hJline : J.interior ⊆ Plane.line a b ∩ F) (hy : y ∈ J.interior) :
    J.1 ≠ J.2 ∧ J.1 ∈ cover (l ++ [(q₀, q₁)]) ∧ J.2 ∈ cover (l ++ [(q₀, q₁)]) ∧
      J.1 ∈ cover l' ∧ J.2 ∈ cover l' := by
  have hsub := seg_subset_crosscut hswallow hJline hy
  exact ⟨hJnd, mem_cover_append_crosscut (hsub (left_mem_segment ℝ _ _)),
    mem_cover_append_crosscut (hsub (right_mem_segment ℝ _ _)),
    left_mem_cover hJ, right_mem_cover hJ⟩

/-! ## `prop:local-grid-attachment`, assembled

One graph, and each clause of the proposition a theorem about it. The graph is a `def` and not
an existential: `thm:finite-transfer`(a) takes `H` as an input and reads its drawing, its
2-connectivity and its point set separately. -/

theorem cover_swap (l₁ l₂ l₃ : List Piece) :
    cover ((l₁ ++ l₂) ++ l₃) = cover ((l₁ ++ l₃) ++ l₂) := by
  simp only [cover_append]
  ac_rfl

/-- The segments of the assembled extension: the polygonal nonboundary skeleton of `Γ` — with
whatever auxiliary crosscut the case needed already appended to it — then the joining arcs of the
loop, then the local grid on `W`. -/
noncomputable def gridAttachPieces (gsegs : List Piece) (reps : List Plane)
    (Jarc : Plane → List Piece) (p : Plane) (s ε : ℝ) : List Piece :=
  (gsegs ++ reps.flatMap Jarc) ++ localGridEdges p s (localGridCount s ε)

/-- **The extension `H_n` of `prop:local-grid-attachment`.** -/
noncomputable def gridAttachGraph (gsegs : List Piece) (reps : List Plane)
    (Jarc : Plane → List Piece) (p : Plane) (s ε : ℝ) (extra : List Plane) : Graph Plane Piece :=
  attachGraph (gridAttachPieces gsegs reps Jarc p s ε) extra

variable {gsegs : List Piece} {reps : List Plane} {Jarc : Plane → List Piece} {p : Plane}
  {s ε : ℝ} {extra : List Plane} {C : Set Plane} {r₀ : Plane}

instance gridAttachGraph_finite (gsegs : List Piece) (reps : List Plane)
    (Jarc : Plane → List Piece) (p : Plane) (s ε : ℝ) (extra : List Plane) :
    Graph.Finite (gridAttachGraph gsegs reps Jarc p s ε extra) := attachGraph_finite _ _

/-- The nondegeneracy of every segment in play, which is what `lem:polygonal-overlay` needs. -/
theorem gridAttachPieces_nondeg (hs : 0 < s)
    (hg : ∀ P ∈ gsegs, P.Nondeg) (hj : ∀ P ∈ reps.flatMap Jarc, P.Nondeg) :
    ∀ P ∈ gridAttachPieces gsegs reps Jarc p s ε, P.Nondeg := by
  intro P hP
  rcases List.mem_append.1 hP with hP' | hP'
  · rcases List.mem_append.1 hP' with hP'' | hP''
    exacts [hg P hP'', hj P hP'']
  · exact localGridEdges_nondeg hs (one_le_localGridCount s ε) P hP'

/-- **The extension is a plane graph**, drawn with straight edges — `lem:polygonal-overlay`. -/
theorem gridAttachGraph_isDrawing (hs : 0 < s)
    (hg : ∀ P ∈ gsegs, P.Nondeg) (hj : ∀ P ∈ reps.flatMap Jarc, P.Nondeg) :
    Graph.IsDrawing (gridAttachGraph gsegs reps Jarc p s ε extra) segmentDrawing :=
  attachGraph_isDrawing (gridAttachPieces_nondeg hs hg hj) extra

@[simp] theorem gridAttachGraph_pointSet :
    Graph.pointSet (gridAttachGraph gsegs reps Jarc p s ε extra) segmentDrawing =
      cover (gridAttachPieces gsegs reps Jarc p s ε) := attachGraph_pointSet _ _

/-- **Clause 2.** The extension contains the whole local grid on `W`. -/
theorem localGrid_subset_gridAttachGraph :
    cover (localGridEdges p s (localGridCount s ε)) ⊆
      Graph.pointSet (gridAttachGraph gsegs reps Jarc p s ε extra) segmentDrawing := by
  rw [gridAttachGraph_pointSet, gridAttachPieces, cover_append]
  exact subset_union_right

/-- **The extension is 2-connected** — the three cases of the blueprint, all of which end in
`lem:union-two-connected` applied to two distinct points lying on both families.

`hΓ` is the `Γ`-side hypothesis this module cannot discharge: the skeleton of `Γ`, with the
crosscut and the joining arcs appended and everything subdivided at the crossing points, is still
2-connected. For the polygonal part it is `pieceListGraph_subdivide_isTwoConnected`; for the arcs
of `C` and for the ears it is `Graph.IsTwoConnected.replace_edge_by_path` and
`Graph.IsTwoConnected.ear` iterated (`pieceListGraph_append_crosscut` above is the single ear
step, for a straight crosscut). -/
theorem gridAttachGraph_isTwoConnected (hs : 0 < s)
    (hg : ∀ P ∈ gsegs, P.Nondeg) (hj : ∀ P ∈ reps.flatMap Jarc, P.Nondeg)
    (hΓ : (pieceListGraph (subdivide (gsegs ++ reps.flatMap Jarc)
      (attachPoints (gridAttachPieces gsegs reps Jarc p s ε) extra))).IsTwoConnected)
    (hK : (pieceListGraph (subdivide (localGridEdges p s (localGridCount s ε))
      (attachPoints (gridAttachPieces gsegs reps Jarc p s ε) extra))).IsTwoConnected)
    {a b : Plane} (hab : a ≠ b) (ha : a ∈ extra) (hb : b ∈ extra)
    (haΓ : a ∈ cover (gsegs ++ reps.flatMap Jarc))
    (hbΓ : b ∈ cover (gsegs ++ reps.flatMap Jarc))
    (haK : a ∈ cover (localGridEdges p s (localGridCount s ε)))
    (hbK : b ∈ cover (localGridEdges p s (localGridCount s ε))) :
    (gridAttachGraph gsegs reps Jarc p s ε extra).IsTwoConnected := by
  refine attachGraph_isTwoConnected (fun P hP => ?_)
    (localGridEdges_nondeg hs (one_le_localGridCount s ε)) hΓ hK hab ha hb haΓ hbΓ haK hbK
  rcases List.mem_append.1 hP with hP' | hP'
  exacts [hg P hP', hj P hP']

/-- **Clause 1.** `|H| ∖ C` is connected — the component-joining loop, run once for each
representative. Nothing is asked of a joining arc except that it be connected, run from the hub
`r₀` to its representative, and miss `C`; the blueprint's *"because the joining arc lies in `D`"*
is the last of these. -/
theorem gridAttachGraph_isConnected_diff
    (hr₀ : r₀ ∈ cover (gsegs ++ localGridEdges p s (localGridCount s ε)) \ C)
    (hJconn : ∀ r ∈ reps, IsPreconnected (cover (Jarc r)))
    (hJhub : ∀ r ∈ reps, r₀ ∈ cover (Jarc r)) (hJrep : ∀ r ∈ reps, r ∈ cover (Jarc r))
    (hJC : ∀ r ∈ reps, ∀ z ∈ cover (Jarc r), z ∉ C)
    (hcov : ∀ z ∈ cover (gsegs ++ localGridEdges p s (localGridCount s ε)) \ C,
      ∃ r ∈ reps, ∃ S : Set Plane, S ⊆ cover (gsegs ++ localGridEdges p s (localGridCount s ε)) \ C
        ∧ IsPreconnected S ∧ z ∈ S ∧ r ∈ S) :
    IsConnected
      (Graph.pointSet (gridAttachGraph gsegs reps Jarc p s ε extra) segmentDrawing \ C) := by
  rw [gridAttachGraph_pointSet, gridAttachPieces, cover_swap]
  exact isConnected_cover_diff_of_joins hr₀ hJconn hJhub hJrep hJC hcov

end Schoenflies


==> anc/P5-kernel-deficit-lean-v6/vendor/schoenflies-lean/Schoenflies/InitialGenerated.lean <==
/-
Copyright (c) 2026 Álvaro Begué. All rights reserved.
Released under Apache 2.0 license as described in the file LICENSE.
Authors: Álvaro Begué
-/
import Schoenflies.FiniteTransfer
import Schoenflies.InitialPairFixed
import Schoenflies.BoundaryContinuity2

/-!
# Stage 0: the initial pair as a `GeneratedPair`

`Schoenflies/FiniteTransfer.lean` defines `Schoenflies.GeneratedPair`, the object every stage of
the Schönflies recursion is and that `thm:finite-transfer` consumes and produces. Nothing built
one. This module builds the first: the initial matched pair of `prop:initial-pair`, which is
generated from itself by the empty sequence of elementary operations.

## What has to be shown

The two realizations, the skeleton homeomorphism and weak admissibility are all in
`Schoenflies/InitialPair.lean` and `Schoenflies/InitialPairFixed.lean` already, or one step from
what is there. The work is the two `IsCellDecomposition` fields — assertion (i) of
`lem:cellulation-invariants` — and they are the same work twice, because both realizations have
the same shape: a `HexData` whose six outer arcs form a Jordan curve and whose chord is a
crosscut of it. So assertion (i) is proved **once**, for an arbitrary `HexData` carrying that
crosscut configuration (`Schoenflies.HexData.isCellDecomposition`), and instantiated on each
side. The same is true of weak admissibility (`Schoenflies.HexData.isWeaklyAdmissible`).

The four clauses go as follows.

* `nonempty` — the seven 0-cells are points; the seven open 1-cells are arcs minus their two
  endpoints (`IsArcBetween.nonempty_diff`); the two 2-cells are the two sides of the crosscut,
  nonempty by `thm:general-crosscut`.
* `disjoint` — fifteen cells, but only five kinds of pair. Two vertices are distinct points;
  a vertex misses every open edge it is not an end of (`HexData.mem_outer_iff`,
  `.mem_chord_iff`), and is an end of the ones it does meet; two open edges are disjoint by the
  two meeting conditions of `HexData`; every 1- or 0-cell lies on the skeleton and every 2-cell
  is inside the curve and off the crosscut; and the two 2-cells are the two sides of one
  crosscut.
* `iUnion_eq` — the 0-cells and open 1-cells reassemble the skeleton `C ∪ P`
  (`HexData.iUnion_cellSet`), and the two 2-cells exhaust `D ∖ P`
  (`thm:general-crosscut`), so together they are `C ∪ D`.
* `closure_eq` — a finite case check against `Schoenflies.initSub`, the base value of `≼_abs`
  that the blueprint fixes. The four `initSub_iff_*` lemmas below read it off, and then the only
  topology needed is `closure (A ∖ {p, q}) = A` for an arc (`IsArcBetween.closure_diff`) and the
  closure of a crosscut side (`Schoenflies.crosscut_cell_partition`).

## The input is `InitialData`, not `AnchoredInitialData`

`AnchoredInitialData` adds exactly two fields, `a ∈ 𝒜` and `b ∈ 𝒜`. Nothing in `GeneratedPair`
mentions the anchor set: the anchoring is what lets a *later* stage run a fresh crosscut into `a`
or `b`, and it is read off `AnchoredInitialData.stronglyAccessible_a` at that point. So the pair
is built from `InitialData` — the weaker input — and
`Schoenflies.AnchoredInitialData.generatedPair` is the one-line specialisation for a consumer
holding the anchored form.

## Blueprint

* `Schoenflies.combInvariants_initialStructure` — `lem:cellulation-invariants` (iii), (v), (vi)
  and abstract (viii) for the base structure: the base case of
  `Schoenflies.GeneratedStructure.combInvariants`, which the whole recursion needs.
* `Schoenflies.initSub_iff_vert`, `.._edge`, `.._chord`, `.._face` — the base value of `≼_abs`
  (tex 1590–1602) read as "the subcells of each cell are exactly these".
* `Schoenflies.HexData.isCellDecomposition` — `lem:cellulation-invariants`(i) for either
  realization of `prop:initial-pair`, with `HexData.iUnion_cellSet`,
  `HexData.biUnion_of_three_edges` and `HexData.biUnion_faceCells` as its two reassembly steps.
* `Schoenflies.HexData.isWeaklyAdmissible` — `def:admissible-graph` minus the connectedness
  clause, for either realization.
* `Schoenflies.InitialData.generatedPair`, `Schoenflies.AnchoredInitialData.generatedPair` —
  `def:generated-structure` at stage 0: `prop:initial-pair` is a generated matched cellulation.
* `Schoenflies.HexData.isOpen_cellSet_face`,
  `Schoenflies.InitialData.isOpen_sourceRealization_cell_face`,
  `.isOpen_targetRealization_cell_face` — openness of the two 2-cells: the hypothesis
  `lem:cellulation-invariants`(viii) takes and `IsCellDecomposition` does not record.
* `Schoenflies.infinite_initialCell` — the base case meets the recursion: `thm:finite-transfer`
  needs `[Infinite γ]`, and `InitialCell` supplies it through its spare constructor `aux`.
* `Schoenflies.modelCurve_union_inside` — `S ∪ Int(S) = Q`, the closed target domain.
* `Schoenflies.InitialData.generatedPair_src_isAdmissible`, `.generatedPair_tgt_isAdmissible` —
  the *strong* form of
  `def:admissible-graph` on both sides, which the initial pair does satisfy
  (`rem:intermediate-disconnection` waives it only at intermediate stages).
* `Schoenflies.IsArcBetween.closure_diff` — general; belongs in `Schoenflies/Subarc.lean`.
-/

open Metric Set Topology unitInterval
open scoped Graph

namespace Schoenflies

open Graph

/-! ### An arc is the closure of its interior

General, and stated nowhere on `main`: `Schoenflies/Subarc.lean` has the two endpoint lemmas and
`IsArcBetween.isConnected_diff`, but not the closure identity itself. The integrator should hoist
this next to `IsArcBetween.right_mem_closure_diff`. -/

/-- **An arc is the closure of its interior.** The arc is compact, hence closed, so the closure
of the interior is inside it; conversely the interior is inside its own closure and each of the
two endpoints is a limit of it. -/
theorem IsArcBetween.closure_diff {A : Set Plane} {p q : Plane} (h : IsArcBetween A p q) :
    closure (A \ {p, q}) = A := by
  refine Subset.antisymm (h.isArc.isClosed.closure_subset_iff.2 sdiff_subset) fun z hz => ?_
  by_cases hzp : z = p
  · exact hzp ▸ h.left_mem_closure_diff
  by_cases hzq : z = q
  · exact hzq ▸ h.right_mem_closure_diff
  exact subset_closure ⟨hz, by rintro (rfl | rfl) <;> simp_all⟩

/-! ### The cells of the initial structure, and `≼_abs`

`initialStructure` declares every one of `InitialCell`'s four *named* constructors a cell. The
fifth, `InitialCell.aux`, is the spare supply of fresh names that `def:generated-structure`
needs and that `thm:finite-transfer` asks for as `[Infinite γ]`; no `aux` name is a cell.

`recOnCells` is the shape every clause of assertion (i) below uses: case analysis on a *cell*,
with the spare names ruled out by the membership hypothesis the clause already carries. -/

/-- The spare names are not cells: `cells` is `vertices ∪ edges ∪ faces`, and each of those is a
range of one of the four named constructors. -/
theorem aux_notMem_cells (n : ℕ) : (InitialCell.aux n) ∉ initialStructure.cells :=
  aux_notMem_cellNames n

theorem mem_cells_initialStructure_of_vert (i : Fin 6) :
    (InitialCell.vert i) ∈ initialStructure.cells := Or.inl (Or.inl ⟨i, rfl⟩)

theorem mem_cells_initialStructure_of_edge (i : Fin 6) :
    (InitialCell.edge i) ∈ initialStructure.cells := Or.inl (Or.inr (Or.inl ⟨i, rfl⟩))

theorem mem_cells_initialStructure_of_chord :
    InitialCell.chord ∈ initialStructure.cells := Or.inl (Or.inr (Or.inr rfl))

theorem mem_cells_initialStructure_of_face (k : Bool) :
    (InitialCell.face k) ∈ initialStructure.cells := Or.inr ⟨k, rfl⟩

/-- The four named constructors are cell names. -/
theorem mem_cellNames_of_vert (i : Fin 6) : (InitialCell.vert i) ∈ cellNames :=
  Or.inl (Or.inl ⟨i, rfl⟩)

theorem mem_cellNames_of_edge (i : Fin 6) : (InitialCell.edge i) ∈ cellNames :=
  Or.inl (Or.inr (Or.inl ⟨i, rfl⟩))

theorem mem_cellNames_chord : InitialCell.chord ∈ cellNames := Or.inl (Or.inr (Or.inr rfl))

theorem mem_cellNames_of_face (k : Bool) : (InitialCell.face k) ∈ cellNames := Or.inr ⟨k, rfl⟩

/-- Every cell of a 2-cell's boundary walk is a cell. -/
theorem mem_cells_of_mem_faceCells {k : Bool} {c : InitialCell} (h : c ∈ faceCells k) :
    c ∈ initialStructure.cells := by
  cases k <;>
    · rcases h with rfl | rfl | rfl | rfl | rfl | rfl | rfl | rfl
      all_goals
        first
          | exact mem_cells_initialStructure_of_vert _
          | exact mem_cells_initialStructure_of_edge _
          | exact mem_cells_initialStructure_of_chord

/-- **Case analysis on a cell of the initial structure.** The four named constructors exhaust
the cells; the spare `aux` names are excluded by the membership hypothesis. -/
def recOnCells {motive : InitialCell → Sort*} {c : InitialCell}
    (hc : c ∈ initialStructure.cells) (hv : ∀ i, motive (.vert i)) (he : ∀ i, motive (.edge i))
    (hch : motive .chord) (hf : ∀ k, motive (.face k)) : motive c := by
  match c with
  | .vert i => exact hv i
  | .edge i => exact he i
  | .chord => exact hch
  | .face k => exact hf k
  | .aux n => exact absurd hc (aux_notMem_cells n)

/-- A `face` name is never a 0-cell or a 1-cell. -/
theorem face_notMem_faceCells {k l : Bool} : InitialCell.face k ∉ faceCells l := by
  cases l <;> simp [faceCells]

/-- The subcells of a 0-cell are itself alone. -/
theorem initSub_iff_vert {i : Fin 6} {c : InitialCell} :
    initSub c (.vert i) ↔ c = .vert i := by
  refine ⟨fun h => ?_, fun h => by subst h; exact initSub_refl (mem_cellNames_of_vert i)⟩
  rcases h with ⟨h, -⟩ | ⟨h, -⟩ | ⟨k, hk, -⟩
  · exact h
  · exact absurd h (by simp [InitialCell.edges])
  · exact absurd hk (by simp)

/-- The subcells of an outer 1-cell are itself and its two ends. -/
theorem initSub_iff_edge {i : Fin 6} {c : InitialCell} :
    initSub c (.edge i) ↔ c = .edge i ∨ c = .vert i ∨ c = .vert (i + 1) := by
  constructor
  · rintro (⟨h, -⟩ | ⟨-, h | h⟩ | ⟨k, hk, -⟩)
    · exact Or.inl h
    · exact Or.inr (Or.inl h)
    · exact Or.inr (Or.inr h)
    · exact absurd hk (by simp)
  · rintro (rfl | rfl | rfl)
    · exact initSub_refl (mem_cellNames_of_edge i)
    · exact (initSub_ends (InitialCell.edge_mem_edges i)).1
    · exact (initSub_ends (InitialCell.edge_mem_edges i)).2

/-- The subcells of the crosscut are itself and its two ends. -/
theorem initSub_iff_chord {c : InitialCell} :
    initSub c .chord ↔ c = .chord ∨ c = .vert 1 ∨ c = .vert 4 := by
  constructor
  · rintro (⟨h, -⟩ | ⟨-, h | h⟩ | ⟨k, hk, -⟩)
    · exact Or.inl h
    · exact Or.inr (Or.inl h)
    · exact Or.inr (Or.inr h)
    · exact absurd hk (by simp)
  · rintro (rfl | rfl | rfl)
    · exact initSub_refl mem_cellNames_chord
    · exact (initSub_ends InitialCell.chord_mem_edges).1
    · exact (initSub_ends InitialCell.chord_mem_edges).2

/-- The subcells of a 2-cell are itself together with the cells of its boundary walk. -/
theorem initSub_iff_face {k : Bool} {c : InitialCell} :
    initSub c (.face k) ↔ c = .face k ∨ c ∈ faceCells k := by
  constructor
  · rintro (⟨h, -⟩ | ⟨h, -⟩ | ⟨l, hl, hmem⟩)
    · exact Or.inl h
    · exact absurd h (by simp [InitialCell.edges])
    · cases hl; exact Or.inr hmem
  · rintro (rfl | h)
    · exact initSub_refl (mem_cellNames_of_face k)
    · exact initSub_face h

/-! ### The combinatorial invariants at the base

`Schoenflies.GeneratedStructure.combInvariants` propagates `lem:cellulation-invariants` (iii),
(v), (vi) and abstract (viii) along the two elementary operations *given the base case*. This is
the base case. Assertion (vi) is `Schoenflies.outerEdgeUniqueFace_initialStructure`, already on
`main`; the other seven clauses are read off `initSub`. -/

/-- **The combinatorial invariants hold for the initial structure.** The base case of
`Schoenflies.GeneratedStructure.combInvariants`, hence of `GeneratedPair.combInvariants`. -/
theorem combInvariants_initialStructure : initialStructure.CombInvariants where
  sub_mem_left := by
    rintro c d (⟨rfl, hc⟩ | ⟨hd, rfl | rfl⟩ | ⟨k, rfl, hmem⟩)
    · exact hc
    · exact Or.inl (Or.inl (InitialCell.ends_mem_vertices hd).1)
    · exact Or.inl (Or.inl (InitialCell.ends_mem_vertices hd).2)
    · exact mem_cells_of_mem_faceCells hmem
  sub_mem_right := by
    rintro c d (⟨-, hd⟩ | ⟨hd, -⟩ | ⟨k, rfl, -⟩)
    · exact hd
    · exact Or.inl (Or.inr hd)
    · exact mem_cells_initialStructure_of_face k
  sub_refl := fun {_} hc => initSub_refl hc
  sub_isLink := by
    rintro f a b ⟨hf, ⟨rfl, -⟩ | ⟨rfl, -⟩⟩
    exacts [(initSub_ends hf).1, (initSub_ends hf).2]
  face_maximal := by
    rintro F τ ⟨k, rfl⟩ h
    rcases h with ⟨h, -⟩ | ⟨he, hends⟩ | ⟨l, rfl, hmem⟩
    · exact h.symm
    · -- both ends of a 1-cell are 0-cells, and a 2-cell name is neither
      rcases he with ⟨j, rfl⟩ | rfl <;> simp [InitialCell.ends] at hends
    · exact absurd hmem face_notMem_faceCells
  nonboundary_edge := by
    rintro F ⟨k, rfl⟩
    refine ⟨.chord, InitialCell.chord_mem_edges, by simp [InitialCell.outerEdges], ?_⟩
    exact initSub_face (by cases k <;> simp [faceCells])
  mem_face := by
    rintro c hc
    -- every cell appears among the subcells of one of the two 2-cells
    cases c with
    | aux n => exact absurd hc (aux_notMem_cells n)
    | vert i =>
      refine ⟨.face (![true, false, false, false, true, true] i), ⟨_, rfl⟩, initSub_face ?_⟩
      fin_cases i <;> simp [faceCells]
    | edge i =>
      refine ⟨.face (![true, false, false, false, true, true] i), ⟨_, rfl⟩, initSub_face ?_⟩
      fin_cases i <;> simp [faceCells]
    | chord => exact ⟨.face false, ⟨_, rfl⟩, initSub_face (by simp [faceCells])⟩
    | face k => exact ⟨.face k, ⟨k, rfl⟩, initSub_refl (mem_cellNames_of_face k)⟩
  outerEdge_unique := outerEdgeUniqueFace_initialStructure

/-! ### The open cells of a `HexData`

Everything assertion (i) needs about the fifteen realized open cells, stated for an arbitrary
`HexData` so that the source and the target realization are served by one proof. Nothing in this
section mentions the crosscut configuration; that enters only for the two 2-cells. -/

namespace HexData

variable (H : HexData)

@[simp] theorem cellSet_vert (i : Fin 6) : H.cellSet (.vert i) = {H.pos i} := rfl

@[simp] theorem cellSet_edge (i : Fin 6) :
    H.cellSet (.edge i) = H.outer i '' I \ {H.pos i, H.pos (i + 1)} := rfl

@[simp] theorem cellSet_chord : H.cellSet .chord = H.chordSet \ {H.pos 1, H.pos 4} := rfl

@[simp] theorem cellSet_face (k : Bool) :
    H.cellSet (.face k) = inside (H.arcOf k ∪ H.chordSet) := rfl

theorem cellSet_edge_subset (i : Fin 6) : H.cellSet (.edge i) ⊆ H.outer i '' I := sdiff_subset

theorem cellSet_edge_subset_outerArcs (i : Fin 6) : H.cellSet (.edge i) ⊆ H.outerArcs :=
  (H.cellSet_edge_subset i).trans (Set.subset_iUnion (fun i : Fin 6 => H.outer i '' I) i)

theorem cellSet_chord_subset : H.cellSet .chord ⊆ H.chordSet := sdiff_subset

theorem pos_mem_outerArcs (i : Fin 6) : H.pos i ∈ H.outerArcs :=
  Set.mem_iUnion.2 ⟨i, H.pos_mem_outer i⟩

/-- **The 1-cells are nonempty**: an arc has more points than its two endpoints. -/
theorem nonempty_cellSet_edge (i : Fin 6) : (H.cellSet (.edge i)).Nonempty :=
  (H.isArcBetween_outer i).nonempty_diff

theorem nonempty_cellSet_chord : (H.cellSet .chord).Nonempty :=
  H.isArcBetween_chordSet.nonempty_diff

/-- **A closed 1-cell is the drawn edge**: an arc is the closure of its interior. -/
theorem closure_cellSet_edge (i : Fin 6) :
    closure (H.cellSet (.edge i)) = H.outer i '' I :=
  (H.isArcBetween_outer i).closure_diff

theorem closure_cellSet_chord : closure (H.cellSet .chord) = H.chordSet :=
  H.isArcBetween_chordSet.closure_diff

/-- **A 0-cell never lies on an open 1-cell.** A vertex on a drawn outer edge is one of its two
ends (`HexData.mem_outer_iff`), and the open edge is exactly the drawn edge without them. -/
theorem pos_notMem_cellSet_edge (k i : Fin 6) : H.pos k ∉ H.cellSet (.edge i) := by
  rintro ⟨hz, hne⟩
  rcases H.mem_outer_iff hz with rfl | rfl
  exacts [hne (Or.inl rfl), hne (Or.inr rfl)]

theorem pos_notMem_cellSet_chord (k : Fin 6) : H.pos k ∉ H.cellSet .chord := by
  rintro ⟨hz, hne⟩
  rcases H.mem_chord_iff hz with rfl | rfl
  exacts [hne (Or.inl rfl), hne (Or.inr rfl)]

/-- **Two distinct open outer 1-cells are disjoint.** The two edges meet only at points that are
ends of both, and those are removed. -/
theorem disjoint_cellSet_edge {i j : Fin 6} (hij : i ≠ j) :
    Disjoint (H.cellSet (.edge i)) (H.cellSet (.edge j)) := by
  rw [Set.disjoint_left]
  rintro z ⟨hzi, hne⟩ ⟨hzj, -⟩
  exact hne (H.outer_meet i j hij ⟨hzi, hzj⟩).1

/-- **The open crosscut misses every open outer 1-cell.** -/
theorem disjoint_cellSet_edge_chord (i : Fin 6) :
    Disjoint (H.cellSet (.edge i)) (H.cellSet .chord) := by
  rw [Set.disjoint_left]
  rintro z ⟨hzi, -⟩ ⟨hzc, hne⟩
  exact hne (H.chord_meet i ⟨hzc, hzi⟩)

/-- A point of a drawn outer edge is on the open edge or is one of its two ends. -/
theorem mem_cellSet_edge_or {i : Fin 6} {z : Plane} (hz : z ∈ H.outer i '' I) :
    z ∈ H.cellSet (.edge i) ∨ z = H.pos i ∨ z = H.pos (i + 1) := by
  by_cases h : z ∈ ({H.pos i, H.pos (i + 1)} : Set Plane)
  · rcases h with h | h
    exacts [Or.inr (Or.inl h), Or.inr (Or.inr h)]
  · exact Or.inl ⟨hz, h⟩

/-- A point of the crosscut is on the open crosscut or is one of its two ends. -/
theorem mem_cellSet_chord_or {z : Plane} (hz : z ∈ H.chordSet) :
    z ∈ H.cellSet .chord ∨ z = H.pos 1 ∨ z = H.pos 4 := by
  by_cases h : z ∈ ({H.pos 1, H.pos 4} : Set Plane)
  · rcases h with h | h
    exacts [Or.inr (Or.inl h), Or.inr (Or.inr h)]
  · exact Or.inl ⟨hz, h⟩

/-- **The 0-cells and the open 1-cells reassemble the skeleton `C ∪ P`.** -/
theorem iUnion_cellSet (H : HexData) :
    (⋃ c : InitialCell, H.cellSet c) =
      (H.outerArcs ∪ H.chordSet) ∪ (H.cellSet (.face false) ∪ H.cellSet (.face true)) := by
  refine Subset.antisymm (Set.iUnion_subset fun c => ?_) fun z hz => ?_
  · cases c with
    | vert i =>
      rintro z rfl
      exact Or.inl (Or.inl (H.pos_mem_outerArcs i))
    | edge i => exact fun z hz => Or.inl (Or.inl (H.cellSet_edge_subset_outerArcs i hz))
    | chord => exact fun z hz => Or.inl (Or.inr (H.cellSet_chord_subset hz))
    | aux n => exact Set.empty_subset _
    | face k =>
      cases k
      exacts [fun z hz => Or.inr (Or.inl hz), fun z hz => Or.inr (Or.inr hz)]
  · rcases hz with (hz | hz) | (hz | hz)
    · obtain ⟨i, hi⟩ := Set.mem_iUnion.1 hz
      rcases H.mem_cellSet_edge_or hi with h | rfl | rfl
      exacts [Set.mem_iUnion.2 ⟨.edge i, h⟩, Set.mem_iUnion.2 ⟨.vert i, rfl⟩,
        Set.mem_iUnion.2 ⟨.vert (i + 1), rfl⟩]
    · rcases H.mem_cellSet_chord_or hz with h | rfl | rfl
      exacts [Set.mem_iUnion.2 ⟨.chord, h⟩, Set.mem_iUnion.2 ⟨.vert 1, rfl⟩,
        Set.mem_iUnion.2 ⟨.vert 4, rfl⟩]
    · exact Set.mem_iUnion.2 ⟨.face false, hz⟩
    · exact Set.mem_iUnion.2 ⟨.face true, hz⟩

/-- **Three consecutive outer edges and the crosscut reassemble their union.** The two 2-cells of
the initial structure differ only in *which* three outer edges bound them, so the union over the
cells of a boundary walk is computed once, for an arbitrary set `F` of cells presented as the
four vertices, the three edges and the crosscut. -/
theorem biUnion_of_three_edges (H : HexData) (F : Set InitialCell) {i j l : Fin 6}
    (hij : i + 1 = j) (hjl : j + 1 = l)
    (hmem : ∀ c ∈ F, c = .vert i ∨ c = .vert j ∨ c = .vert l ∨ c = .vert (l + 1) ∨
      c = .edge i ∨ c = .edge j ∨ c = .edge l ∨ c = .chord)
    (hvi : InitialCell.vert i ∈ F) (hvj : InitialCell.vert j ∈ F)
    (hvl : InitialCell.vert l ∈ F) (hvl1 : InitialCell.vert (l + 1) ∈ F)
    (hei : InitialCell.edge i ∈ F) (hej : InitialCell.edge j ∈ F)
    (hel : InitialCell.edge l ∈ F) (hch : InitialCell.chord ∈ F)
    (hv1 : InitialCell.vert 1 ∈ F) (hv4 : InitialCell.vert 4 ∈ F) :
    (⋃ c ∈ F, H.cellSet c)
      = (H.outer i '' I ∪ (H.outer j '' I ∪ H.outer l '' I)) ∪ H.chordSet := by
  refine Subset.antisymm (Set.iUnion₂_subset fun c hc => ?_) fun z hz => ?_
  · rcases hmem c hc with rfl | rfl | rfl | rfl | rfl | rfl | rfl | rfl
    · rintro z rfl; exact Or.inl (Or.inl (H.pos_mem_outer i))
    · rintro z rfl; exact Or.inl (Or.inl (H.pos_mem_outer_of_succ hij))
    · rintro z rfl; exact Or.inl (Or.inr (Or.inl (H.pos_mem_outer_of_succ hjl)))
    · rintro z rfl; exact Or.inl (Or.inr (Or.inr (H.pos_succ_mem_outer l)))
    · exact fun z hz => Or.inl (Or.inl (H.cellSet_edge_subset i hz))
    · exact fun z hz => Or.inl (Or.inr (Or.inl (H.cellSet_edge_subset j hz)))
    · exact fun z hz => Or.inl (Or.inr (Or.inr (H.cellSet_edge_subset l hz)))
    · exact fun z hz => Or.inr (H.cellSet_chord_subset hz)
  · rcases hz with (hz | hz | hz) | hz
    · rcases H.mem_cellSet_edge_or hz with h | rfl | rfl
      exacts [Set.mem_iUnion₂.2 ⟨_, hei, h⟩, Set.mem_iUnion₂.2 ⟨_, hvi, rfl⟩,
        Set.mem_iUnion₂.2 ⟨InitialCell.vert (i + 1), by rw [hij]; exact hvj, rfl⟩]
    · rcases H.mem_cellSet_edge_or hz with h | rfl | rfl
      exacts [Set.mem_iUnion₂.2 ⟨_, hej, h⟩, Set.mem_iUnion₂.2 ⟨_, hvj, rfl⟩,
        Set.mem_iUnion₂.2 ⟨InitialCell.vert (j + 1), by rw [hjl]; exact hvl, rfl⟩]
    · rcases H.mem_cellSet_edge_or hz with h | rfl | rfl
      exacts [Set.mem_iUnion₂.2 ⟨_, hel, h⟩, Set.mem_iUnion₂.2 ⟨_, hvl, rfl⟩,
        Set.mem_iUnion₂.2 ⟨_, hvl1, rfl⟩]
    · rcases H.mem_cellSet_chord_or hz with h | rfl | rfl
      exacts [Set.mem_iUnion₂.2 ⟨_, hch, h⟩, Set.mem_iUnion₂.2 ⟨_, hv1, rfl⟩,
        Set.mem_iUnion₂.2 ⟨_, hv4, rfl⟩]

/-- **The cells of a 2-cell's boundary walk reassemble `Aₖ ∪ P`.** The blueprint declares
`faceCells k` to be the subcells of `Rₖ`; geometrically that union is exactly the boundary curve
of `Rₖ`, which is what `closure_eq` has to match at a 2-cell. -/
theorem biUnion_faceCells (H : HexData) (k : Bool) :
    (⋃ c ∈ faceCells k, H.cellSet c) = H.arcOf k ∪ H.chordSet := by
  cases k
  · rw [HexData.arcOf_false]
    refine H.biUnion_of_three_edges _ (i := 1) (j := 2) (l := 3) (by decide) (by decide)
      (fun c hc => ?_) ?_ ?_ ?_ ?_ ?_ ?_ ?_ ?_ ?_ ?_
    · simp only [faceCells, Set.mem_insert_iff, Set.mem_singleton_iff] at hc
      rcases hc with rfl | rfl | rfl | rfl | rfl | rfl | rfl | rfl <;> decide
    all_goals (simp only [faceCells, Set.mem_insert_iff, Set.mem_singleton_iff]; decide)
  · rw [HexData.arcOf_true]
    refine H.biUnion_of_three_edges _ (i := 4) (j := 5) (l := 0) (by decide) (by decide)
      (fun c hc => ?_) ?_ ?_ ?_ ?_ ?_ ?_ ?_ ?_ ?_ ?_
    · simp only [faceCells, Set.mem_insert_iff, Set.mem_singleton_iff] at hc
      rcases hc with rfl | rfl | rfl | rfl | rfl | rfl | rfl | rfl <;> decide
    all_goals (simp only [faceCells, Set.mem_insert_iff, Set.mem_singleton_iff]; decide)

/-! ### Assertion (i) and `def:admissible-graph`, for either realization

Both realizations of `prop:initial-pair` are a `HexData` whose six outer arcs form a Jordan curve
and whose chord is a crosscut of it. Everything that distinguishes assertion (i) from bookkeeping
is `thm:general-crosscut`, in the packaged form `Schoenflies.crosscut_cell_partition`: the two
2-cells are open, nonempty, disjoint from each other and from the open crosscut, they exhaust
`D ∖ P` together with it, and the closure of each is itself together with its own boundary
curve. -/

/-- **`lem:cellulation-invariants`(i) for a realization of the initial structure.** The open cells
are nonempty and pairwise disjoint, they cover `C ∪ D`, and every closed cell is the union of its
open subcells for the base value of `≼_abs` the blueprint fixes.

The three hypotheses are exactly `thm:general-crosscut`'s: the chord is a crosscut of the outer
cycle, the two boundary arcs are the two arcs it cuts the outer cycle into, and the crosscut has
collars. On the source side they are `InitialData.isCrosscut`, `.isCutPair` and
`.hasArcCollarsSource`; on the target side `.isCrosscutTarget`, `.isCutPairTarget` and
`.hasArcCollarsTarget`. -/
theorem isCellDecomposition (H : HexData)
    (hcross : IsCrosscut H.outerArcs H.chordSet (H.pos 1) (H.pos 4))
    (hcut : IsCutPair H.outerArcs (H.pos 1) (H.pos 4) (H.arcOf false) (H.arcOf true))
    (hcollars : HasArcCollars (inside H.outerArcs) H.chordSet) :
    H.realization.IsCellDecomposition (H.outerArcs ∪ inside H.outerArcs) := by
  obtain ⟨hsplit, hdisj12, hdisj1P, hdisj2P, -, -, hne1, hne2, hcl1, hcl2⟩ :=
    crosscut_cell_partition forall_isSeparating_of_isJordanCurve hcross hcut hcollars
  -- the four facts about the two 2-cells, indexed by the label
  have hface : ∀ k : Bool, H.cellSet (.face k) ⊆ inside H.outerArcs := by
    intro k z hz
    rw [hsplit]
    cases k
    exacts [Or.inl (Or.inl hz), Or.inl (Or.inr hz)]
  have hfaceOuter : ∀ k : Bool, Disjoint (H.cellSet (.face k)) H.outerArcs := by
    intro k
    rw [Set.disjoint_left]
    exact fun z hz hzo => (hface k hz).1 hzo
  have hfaceChord : ∀ k : Bool, Disjoint (H.cellSet (.face k)) (H.cellSet .chord) := by
    intro k; cases k; exacts [hdisj1P, hdisj2P]
  have hfaceNe : ∀ k : Bool, (H.cellSet (.face k)).Nonempty := by
    intro k; cases k; exacts [hne1, hne2]
  have hfaceCl : ∀ k : Bool,
      closure (H.cellSet (.face k)) = H.cellSet (.face k) ∪ (H.arcOf k ∪ H.chordSet) := by
    intro k; cases k; exacts [hcl1, hcl2]
  -- the mixed-dimension disjointness facts, stated once
  have hvertEdge : ∀ k i : Fin 6, Disjoint (H.cellSet (.vert k)) (H.cellSet (.edge i)) := by
    intro k i
    rw [Set.disjoint_left]
    rintro z rfl h
    exact H.pos_notMem_cellSet_edge k i h
  have hvertChord : ∀ k : Fin 6, Disjoint (H.cellSet (.vert k)) (H.cellSet .chord) := by
    intro k
    rw [Set.disjoint_left]
    rintro z rfl h
    exact H.pos_notMem_cellSet_chord k h
  have hvertFace : ∀ (k : Fin 6) (l : Bool),
      Disjoint (H.cellSet (.vert k)) (H.cellSet (.face l)) := by
    intro k l
    rw [Set.disjoint_left]
    rintro z rfl h
    exact (hface l h).1 (H.pos_mem_outerArcs k)
  have hedgeFace : ∀ (i : Fin 6) (l : Bool),
      Disjoint (H.cellSet (.edge i)) (H.cellSet (.face l)) :=
    fun i l => (hfaceOuter l).symm.mono_left (H.cellSet_edge_subset_outerArcs i)
  refine ⟨?_, ?_, ?_, ?_⟩
  · -- every open cell is nonempty
    rintro c hc
    cases c with
    | aux n => exact absurd hc (aux_notMem_cells n)
    | vert i => exact ⟨H.pos i, rfl⟩
    | edge i => exact H.nonempty_cellSet_edge i
    | chord => exact H.nonempty_cellSet_chord
    | face k => exact hfaceNe k
  · -- distinct open cells are disjoint
    rintro c d hc hd hcd
    cases c with
    | aux n => exact absurd hc (aux_notMem_cells n)
    | vert k =>
      cases d with
      | aux n => exact absurd hd (aux_notMem_cells n)
      | vert m =>
        rw [Set.disjoint_left]
        rintro z rfl h
        exact hcd (congrArg InitialCell.vert (H.injective_pos h))
      | edge i => exact hvertEdge k i
      | chord => exact hvertChord k
      | face l => exact hvertFace k l
    | edge i =>
      cases d with
      | aux n => exact absurd hd (aux_notMem_cells n)
      | vert m => exact (hvertEdge m i).symm
      | edge j => exact H.disjoint_cellSet_edge fun h => hcd (congrArg InitialCell.edge h)
      | chord => exact H.disjoint_cellSet_edge_chord i
      | face l => exact hedgeFace i l
    | chord =>
      cases d with
      | aux n => exact absurd hd (aux_notMem_cells n)
      | vert m => exact (hvertChord m).symm
      | edge j => exact (H.disjoint_cellSet_edge_chord j).symm
      | chord => exact absurd rfl hcd
      | face l => exact (hfaceChord l).symm
    | face k =>
      cases d with
      | aux n => exact absurd hd (aux_notMem_cells n)
      | vert m => exact (hvertFace m k).symm
      | edge j => exact (hedgeFace j k).symm
      | chord => exact hfaceChord k
      | face l =>
        cases k <;> cases l
        exacts [absurd rfl hcd, hdisj12, hdisj12.symm, absurd rfl hcd]
  · -- the open cells cover `C ∪ D`
    have hall : (⋃ c ∈ initialStructure.cells, H.realization.cell c)
        = ⋃ c : InitialCell, H.cellSet c := by
      refine Subset.antisymm (Set.iUnion₂_subset fun c _ => Set.subset_iUnion _ c)
        (Set.iUnion_subset fun c => ?_)
      match c with
      | .vert i => exact Set.subset_biUnion_of_mem (mem_cells_initialStructure_of_vert i)
      | .edge i => exact Set.subset_biUnion_of_mem (mem_cells_initialStructure_of_edge i)
      | .chord => exact Set.subset_biUnion_of_mem mem_cells_initialStructure_of_chord
      | .face k => exact Set.subset_biUnion_of_mem (mem_cells_initialStructure_of_face k)
      | .aux n => exact Set.empty_subset _
    rw [hall, H.iUnion_cellSet]
    refine Subset.antisymm (Set.union_subset (Set.union_subset Set.subset_union_left ?_) ?_) ?_
    · intro z hz
      rcases H.mem_cellSet_chord_or hz with h | rfl | rfl
      · exact Or.inr (by rw [hsplit]; exact Or.inr h)
      · exact Or.inl (H.pos_mem_outerArcs 1)
      · exact Or.inl (H.pos_mem_outerArcs 4)
    · rintro z (hz | hz)
      exacts [Or.inr (hface false hz), Or.inr (hface true hz)]
    · rintro z (hz | hz)
      · exact Or.inl (Or.inl hz)
      · rw [hsplit] at hz
        rcases hz with (hz | hz) | hz
        exacts [Or.inr (Or.inl hz), Or.inr (Or.inr hz),
          Or.inl (Or.inr (H.cellSet_chord_subset hz))]
  · -- every closed cell is the union of its open subcells
    rintro τ hτ
    have hidx : {c | c ∈ initialStructure.cells ∧ initialStructure.sub c τ}
        = {c | initSub c τ} := by
      ext c
      exact ⟨fun h => h.2, fun h => ⟨combInvariants_initialStructure.sub_mem_left h, h⟩⟩
    rw [hidx]
    cases τ with
    | aux n => exact absurd hτ (aux_notMem_cells n)
    | vert i =>
      have hset : {c | initSub c (.vert i)} = ({InitialCell.vert i} : Set InitialCell) := by
        ext c; exact initSub_iff_vert
      rw [hset, Set.biUnion_singleton]
      exact closure_singleton
    | edge i =>
      have hset : {c | initSub c (.edge i)}
          = ({InitialCell.edge i, .vert i, .vert (i + 1)} : Set InitialCell) := by
        ext c; exact initSub_iff_edge
      rw [hset]
      change closure (H.cellSet (.edge i)) = _
      rw [H.closure_cellSet_edge i]
      refine Subset.antisymm (fun z hz => ?_) ?_
      · rcases H.mem_cellSet_edge_or hz with h | rfl | rfl
        exacts [Set.mem_iUnion₂.2 ⟨_, Or.inl rfl, h⟩,
          Set.mem_iUnion₂.2 ⟨_, Or.inr (Or.inl rfl), rfl⟩,
          Set.mem_iUnion₂.2 ⟨_, Or.inr (Or.inr rfl), rfl⟩]
      · refine Set.iUnion₂_subset fun c hc => ?_
        rcases hc with rfl | rfl | rfl
        · exact H.cellSet_edge_subset i
        · rintro z rfl; exact H.pos_mem_outer i
        · rintro z rfl; exact H.pos_succ_mem_outer i
    | chord =>
      have hset : {c | initSub c .chord}
          = ({InitialCell.chord, .vert 1, .vert 4} : Set InitialCell) := by
        ext c; exact initSub_iff_chord
      rw [hset]
      change closure (H.cellSet .chord) = _
      rw [H.closure_cellSet_chord]
      refine Subset.antisymm (fun z hz => ?_) ?_
      · rcases H.mem_cellSet_chord_or hz with h | rfl | rfl
        exacts [Set.mem_iUnion₂.2 ⟨_, Or.inl rfl, h⟩,
          Set.mem_iUnion₂.2 ⟨_, Or.inr (Or.inl rfl), rfl⟩,
          Set.mem_iUnion₂.2 ⟨_, Or.inr (Or.inr rfl), rfl⟩]
      · refine Set.iUnion₂_subset fun c hc => ?_
        rcases hc with rfl | rfl | rfl
        · exact H.cellSet_chord_subset
        · rintro z rfl
          exact ⟨0, zero_mem_I, H.chord_zero⟩
        · rintro z rfl
          exact ⟨1, one_mem_I, H.chord_one⟩
    | face k =>
      have hset : {c | initSub c (.face k)} = insert (InitialCell.face k) (faceCells k) := by
        ext c; exact initSub_iff_face
      rw [hset, Set.biUnion_insert]
      change closure (H.cellSet (.face k))
        = H.cellSet (.face k) ∪ ⋃ x ∈ faceCells k, H.cellSet x
      rw [H.biUnion_faceCells k]
      exact hfaceCl k

/-- **The two 2-cells are open.** `IsCellDecomposition` does not record this, but
`IsCellDecomposition.face_eq` — assertion (viii) — takes it as a hypothesis, and
`thm:general-crosscut` hands it to the producer for free. Exported here so that no consumer has
to rederive it at stage 0. -/
theorem isOpen_cellSet_face (H : HexData)
    (hcross : IsCrosscut H.outerArcs H.chordSet (H.pos 1) (H.pos 4))
    (hcut : IsCutPair H.outerArcs (H.pos 1) (H.pos 4) (H.arcOf false) (H.arcOf true))
    (hcollars : HasArcCollars (inside H.outerArcs) H.chordSet) (k : Bool) :
    IsOpen (H.cellSet (.face k)) := by
  obtain ⟨-, -, -, -, hopen1, hopen2, -⟩ :=
    crosscut_cell_partition forall_isSeparating_of_isJordanCurve hcross hcut hcollars
  cases k
  exacts [hopen1, hopen2]

/-- **Assertion (vii) for the initial hexagonal cellulation.**  Each of its two faces was
defined as the inside of the curve obtained by joining one boundary arc to the crosscut; the
crosscut theorem says that curve is Jordan. -/
theorem isFaceJordan (H : HexData)
    (hcross : IsCrosscut H.outerArcs H.chordSet (H.pos 1) (H.pos 4))
    (hcut : IsCutPair H.outerArcs (H.pos 1) (H.pos 4) (H.arcOf false) (H.arcOf true)) :
    H.realization.IsFaceJordan where
  isJordanCurve := by
    intro F hF
    obtain ⟨k, rfl⟩ := hF
    cases k
    · change IsJordanCurve (frontier (H.cellSet (.face false)))
      rw [H.cellSet_face,
        (jordan_curve_theorem (hcross.isJordanCurve_union hcut)).frontier_inside]
      exact hcross.isJordanCurve_union hcut
    · change IsJordanCurve (frontier (H.cellSet (.face true)))
      rw [H.cellSet_face,
        (jordan_curve_theorem (hcross.isJordanCurve_union hcut.symm)).frontier_inside]
      exact hcross.isJordanCurve_union hcut.symm
  cell_eq_inside := by
    intro F hF
    obtain ⟨k, rfl⟩ := hF
    cases k
    · change inside (H.arcOf false ∪ H.chordSet) =
        inside (frontier (inside (H.arcOf false ∪ H.chordSet)))
      rw [(jordan_curve_theorem (hcross.isJordanCurve_union hcut)).frontier_inside]
    · change inside (H.arcOf true ∪ H.chordSet) =
        inside (frontier (inside (H.arcOf true ∪ H.chordSet)))
      rw [(jordan_curve_theorem (hcross.isJordanCurve_union hcut.symm)).frontier_inside]

/-- **`def:admissible-graph` minus the connectedness clause, for a realization of the initial
structure.** The 2-connectivity is `HexData.isTwoConnected_graph`; the outer cycle is the union
of the six outer arcs by construction; the one nonboundary edge is the crosscut, which is
polygonal and has its interior in the open domain because it is a crosscut.

`rem:intermediate-disconnection` waives connectedness of the open nonboundary part at
intermediate stages only. The initial pair does satisfy it — `HexData.isConnected_nonboundary` —
and `InitialData.generatedPair_isAdmissible` records the strong form. -/
theorem isWeaklyAdmissible (H : HexData)
    (hcross : IsCrosscut H.outerArcs H.chordSet (H.pos 1) (H.pos 4)) :
    H.realization.IsWeaklyAdmissible H.outerArcs (H.outerArcs ∪ inside H.outerArcs) where
  isTwoConnected := H.isTwoConnected_graph
  outerSet_eq := H.outerSet_realization
  isPolygonal := by
    rintro e he hne
    -- the only nonboundary 1-cell is the crosscut
    rcases (he : e ∈ InitialCell.edges) with ⟨i, rfl⟩ | rfl
    · exact absurd (Set.mem_range_self i) hne
    · exact hcross.polygonal
  cell_subset := by
    rintro e he hne
    rcases (he : e ∈ InitialCell.edges) with ⟨i, rfl⟩ | rfl
    · exact absurd (Set.mem_range_self i) hne
    · intro z hz
      exact ⟨Or.inr (hcross.sdiff_subset hz), (hcross.sdiff_subset hz).1⟩
  skeletonSet_subset := by
    rw [H.skeletonSet_realization]
    refine Set.union_subset Set.subset_union_left fun z hz => ?_
    rcases H.mem_cellSet_chord_or hz with h | rfl | rfl
    · exact Or.inr (hcross.sdiff_subset h)
    · exact Or.inl (H.pos_mem_outerArcs 1)
    · exact Or.inl (H.pos_mem_outerArcs 4)

end HexData

/-! ### The closed square, as a domain

`GeneratedPair` asks for the *closed* target domain. `Schoenflies.inside_modelCurve` identifies
the Jordan domain of `S` with the open square, so the closed domain `S ∪ Int(S)` is literally
`Q = [-1,1]²`. -/

/-- **`S ∪ Int(S) = Q`.** -/
theorem modelCurve_union_inside : modelCurve ∪ inside modelCurve = Plane.closedSquare 0 1 := by
  rw [inside_modelCurve]
  ext x
  rw [Set.mem_union, mem_openSquare_zero_one, mem_closedSquare_zero_one]
  constructor
  · rintro (h | h)
    · exact le_of_eq (h : Plane.supNorm x = 1)
    · exact h.le
  · intro h
    rcases lt_or_eq_of_le h with h' | h'
    · exact Or.inr h'
    · exact Or.inl h'

/-! ### The initial pair is a `GeneratedPair`

Both realizations are instances of the two `HexData` theorems above; all that is left is to
present the hypotheses in the shape they take, which on the source side means rewriting
`d.src.outerArcs` to `C` and on the target side `d.tgt.outerArcs` to `S`. -/

namespace InitialData

variable {C : Set Plane} (d : InitialData C)

/-- The crosscut configuration on the source side, with the outer cycle named as the `HexData`
sees it. -/
theorem isCrosscut_src : IsCrosscut d.src.outerArcs d.src.chordSet (d.src.pos 1) (d.src.pos 4) := by
  rw [d.src_outerArcs]; exact d.isCrosscut

/-- The crosscut configuration on the target side. -/
theorem isCrosscut_tgt : IsCrosscut d.tgt.outerArcs d.tgt.chordSet (d.tgt.pos 1) (d.tgt.pos 4) := by
  rw [d.tgt_outerArcs]; exact d.isCrosscutTarget

/-- **Assertion (i) on the source side**: the fifteen open cells of `Γ` decompose `C ∪ D`. -/
theorem src_isCellDecomposition : d.sourceRealization.IsCellDecomposition (C ∪ inside C) := by
  have h := d.src.isCellDecomposition d.isCrosscut_src
    (by rw [d.src_outerArcs]; exact d.isCutPair)
    (by rw [d.src_outerArcs]; exact d.hasArcCollarsSource)
  rwa [d.src_outerArcs] at h

/-- **Assertion (i) on the target side**: the fifteen open cells of `Γ'` decompose `Q`. -/
theorem tgt_isCellDecomposition :
    d.targetRealization.IsCellDecomposition (Plane.closedSquare 0 1) := by
  have h := d.tgt.isCellDecomposition d.isCrosscut_tgt
    (by rw [d.tgt_outerArcs]; exact d.isCutPairTarget)
    (by rw [d.tgt_outerArcs]; exact d.hasArcCollarsTarget)
  rwa [d.tgt_outerArcs, modelCurve_union_inside] at h

/-- **`def:admissible-graph` (weak form) on the source side.** -/
theorem src_isWeaklyAdmissible : d.sourceRealization.IsWeaklyAdmissible C (C ∪ inside C) := by
  have h := d.src.isWeaklyAdmissible d.isCrosscut_src
  rwa [d.src_outerArcs] at h

/-- **`def:admissible-graph` (weak form) on the target side.** -/
theorem tgt_isWeaklyAdmissible :
    d.targetRealization.IsWeaklyAdmissible modelCurve (Plane.closedSquare 0 1) := by
  have h := d.tgt.isWeaklyAdmissible d.isCrosscut_tgt
  rwa [d.tgt_outerArcs, modelCurve_union_inside] at h

/-- **The two source 2-cells are open** — the hypothesis
`IsCellDecomposition.face_eq` takes and `IsCellDecomposition` does not record. -/
theorem isOpen_sourceRealization_cell_face (k : Bool) :
    IsOpen (d.sourceRealization.cell (.face k)) :=
  d.src.isOpen_cellSet_face d.isCrosscut_src (by rw [d.src_outerArcs]; exact d.isCutPair)
    (by rw [d.src_outerArcs]; exact d.hasArcCollarsSource) k

/-- **The two target 2-cells are open.** -/
theorem isOpen_targetRealization_cell_face (k : Bool) :
    IsOpen (d.targetRealization.cell (.face k)) :=
  d.tgt.isOpen_cellSet_face d.isCrosscut_tgt (by rw [d.tgt_outerArcs]; exact d.isCutPairTarget)
    (by rw [d.tgt_outerArcs]; exact d.hasArcCollarsTarget) k

/-- **Stage 0 of the Schönflies recursion.** The initial matched pair of `prop:initial-pair` is a
generated matched cellulation: it is generated from `Schoenflies.initialStructure` by the empty
sequence of elementary operations (`GeneratedStructure.base`), its two realizations are the two
realizations of `prop:initial-pair`, and the two cell decompositions are
`lem:cellulation-invariants`(i) on each side.

This is the base case of the whole construction: `thm:finite-transfer` consumes a `GeneratedPair`
and produces one, and this is the first. -/
noncomputable def generatedPair :
    GeneratedPair initialStructure C (C ∪ inside C) modelCurve (Plane.closedSquare 0 1) where
  str := initialStructure
  generated := GeneratedStructure.base
  str_combInvariants := combInvariants_initialStructure
  str_boundaryCycles := boundaryCycles_initialStructure
  src := d.sourceRealization
  tgt := d.targetRealization
  homeo := d.skeletonHomeo
  src_isCellDecomposition := d.src_isCellDecomposition
  tgt_isCellDecomposition := d.tgt_isCellDecomposition
  src_isFaceJordan := d.src.isFaceJordan d.isCrosscut_src
    (by rw [d.src_outerArcs]; exact d.isCutPair)
  tgt_isFaceJordan := d.tgt.isFaceJordan d.isCrosscut_tgt
    (by rw [d.tgt_outerArcs]; exact d.isCutPairTarget)
  tgtInterior_isOpen := by
    rw [closedSquare_sdiff_modelCurve]
    exact Plane.isOpen_openSquare 0 1
  tgtInterior_frontier_subset := by
    rw [closedSquare_sdiff_modelCurve]
    refine (Plane.frontier_openSquare_subset 0 1).trans ?_
    rw [← modelCurve_eq_frontier, ← d.tgt_isWeaklyAdmissible.outerSet_eq]
    exact d.targetRealization.outerSet_subset_skeletonSet
  tgt_isPolygonal := by
    intro e he
    change e ∈ E(initSkel) at he
    change IsPolygonal (Graph.edgeArc d.tgt.draw e)
    exact d.isPolygonal_tgt_edgeArc he
  src_isWeaklyAdmissible := d.src_isWeaklyAdmissible
  tgt_isWeaklyAdmissible := d.tgt_isWeaklyAdmissible

@[simp] theorem generatedPair_str : d.generatedPair.str = initialStructure := rfl

@[simp] theorem generatedPair_src : d.generatedPair.src = d.sourceRealization := rfl

@[simp] theorem generatedPair_tgt : d.generatedPair.tgt = d.targetRealization := rfl

@[simp] theorem generatedPair_homeo : d.generatedPair.homeo = d.skeletonHomeo := rfl

/-- The combinatorial invariants at stage 0, read off the bundle: this is what
`GeneratedPair.combInvariants` needs supplied at the base, and what every later stage inherits. -/
theorem generatedPair_combInvariants : d.generatedPair.str.CombInvariants :=
  d.generatedPair.combInvariants combInvariants_initialStructure

/-- **The initial pair is admissible in the strong sense**, on both sides.
`rem:intermediate-disconnection` waives connectedness of the open nonboundary part at
intermediate stages; at stage 0 it holds, the open nonboundary part being the open crosscut. -/
theorem generatedPair_src_isAdmissible :
    d.generatedPair.src.IsAdmissible C (C ∪ inside C) :=
  d.generatedPair.src_isAdmissible d.isConnected_sourceRealization_nonboundary

theorem generatedPair_tgt_isAdmissible :
    d.generatedPair.tgt.IsAdmissible modelCurve (Plane.closedSquare 0 1) :=
  d.generatedPair.tgt_isAdmissible d.isConnected_sourceRealization_nonboundary

end InitialData

/-- **Stage 0 from the anchored initial pair.** `AnchoredInitialData` adds only the clause
`a, b ∈ 𝒜`, which no field of `GeneratedPair` mentions; it is what lets a later stage run a fresh
crosscut into `a` or `b` (`AnchoredInitialData.stronglyAccessible_a`). So the pair is built from
the underlying `InitialData`, and this is the specialisation for a consumer holding the anchored
form. -/
noncomputable def AnchoredInitialData.generatedPair {C : Set Plane} {A : AnchorSet C}
    (D : AnchoredInitialData C A) :
    GeneratedPair initialStructure C (C ∪ inside C) modelCurve (Plane.closedSquare 0 1) :=
  D.toInitialData.generatedPair

/-! ### The base case meets the recursion

`Schoenflies.finite_transfer_toward_square` and `Schoenflies.EarStep` carry `[Infinite γ]`, and
`FiniteTransfer.lean` argues that without it `EarStep` is *false*: an ear insertion consumes
fresh cell names for the ear's interior vertices, its edges and the two 2-cells the split
creates, so a naming type that the current stage has exhausted refutes it.

The initial structure names fifteen cells. `InitialCell` therefore carries a fifth constructor,
`InitialCell.aux : ℕ → InitialCell`, which is the spare supply and nothing else: no `aux` name is
a cell, every `aux` name has empty open cell, and `initSub` relates none of them — the reflexive
clause of `≼_abs` is restricted to `Schoenflies.cellNames` precisely so that
`CombInvariants.sub_mem_left` and `.sub_mem_right`, which say that `≼_abs` relates cells to
cells, stay true.

The alternative was a relabelling of a `CellStructure` and both of its realizations along an
injection `InitialCell ↪ γ` into an infinite naming type. That is several hundred lines and buys
nothing the spare constructor does not, since the base of `GeneratedStructure` is a parameter and
stage 0 uses only the `base` constructor — no inductive derivation has to be transported. -/

instance : Infinite InitialCell :=
  Infinite.of_injective InitialCell.aux fun _ _ h => by injection h

/-- **The naming type of the initial structure is infinite**, so the base case really can be fed
to `thm:finite-transfer`, whose `[Infinite γ]` is not decoration: an ear insertion consumes fresh
cell names, and on a finite naming type `Schoenflies.EarStep` is false. The supply is
`InitialCell.aux`, and no `aux` name is a cell of `initialStructure`. -/
theorem infinite_initialCell : Infinite InitialCell := inferInstance

/-! ### The interface, exercised

A machine-checked statement that stage 0 delivers exactly what `thm:finite-transfer` reads off a
`GeneratedPair`: the abstract structure carries the combinatorial invariants, the source and
target realizations are cell decompositions of the two closed domains, and both are admissible in
the strong sense. Nothing below mentions how the pair was built. -/
example {C : Set Plane} (hC : IsJordanCurve C) :
    ∃ P : GeneratedPair initialStructure C (C ∪ inside C) modelCurve (Plane.closedSquare 0 1),
      P.str.CombInvariants ∧ P.src.IsAdmissible C (C ∪ inside C) ∧
        P.tgt.IsAdmissible modelCurve (Plane.closedSquare 0 1) :=
  ⟨(initialData hC).generatedPair, (initialData hC).generatedPair_combInvariants,
    (initialData hC).generatedPair_src_isAdmissible,
    (initialData hC).generatedPair_tgt_isAdmissible⟩

end Schoenflies


==> anc/P5-kernel-deficit-lean-v6/vendor/schoenflies-lean/Schoenflies/InitialOuterCycle.lean <==
/-
Copyright (c) 2026 Álvaro Begué. All rights reserved.
Released under Apache 2.0 license as described in the file LICENSE.
Authors: Álvaro Begué
-/
import Schoenflies.FiniteTransferTarget
import Schoenflies.InitialPairFixed

/-!
# The initial distinguished outer graph is a simple cycle

Reverse finite transfer ultimately needs only the local fact that at most two distinguished
outer edges meet at a vertex. `Schoenflies.GeneratedStructure.outerEdgesFormCycle` propagates
the stronger and more natural invariant that the complete outer edge set is one simple cycle.
This module supplies its base case for the concrete initial hexagon.

## Blueprint

* `Schoenflies.outerEdgesFormCycle_initialStructure` — the distinguished outer graph of the
  initial matched cellulation is its six-edge simple cycle.
-/

open Set
open scoped Graph

namespace Schoenflies

open Graph

/-- One oriented side of the initial hexagonal outer graph. -/
theorem initOuter_isLink_edge (i : Fin 6) :
    initOuter.IsLink (.edge i) (.vert i) (.vert (i + 1)) :=
  ⟨⟨i, rfl⟩, Or.inl ⟨rfl, rfl⟩⟩

/-- Incidence in the initial outer graph is membership among an outer edge's two ends. -/
theorem initOuter_inc_iff {e x : InitialCell} :
    initOuter.Inc e x ↔
      e ∈ InitialCell.outerEdges ∧ (x = e.ends.1 ∨ x = e.ends.2) := by
  constructor
  · rintro ⟨y, he, hxy⟩
    rcases hxy with ⟨rfl, -⟩ | ⟨rfl, -⟩
    · exact ⟨he, Or.inl rfl⟩
    · exact ⟨he, Or.inr rfl⟩
  · rintro ⟨⟨i, rfl⟩, rfl | rfl⟩
    · exact (initOuter_isLink_edge i).inc_left
    · exact (initOuter_isLink_edge i).inc_right

/-- The five-edge complementary path to outer edge zero. -/
theorem isPath_initOuter_complement :
    initOuter.IsPath (.vert 0)
      [.edge 5, .edge 4, .edge 3, .edge 2, .edge 1] (.vert 1) := by
  refine .cons (initOuter_isLink_edge 5).symm
    (.cons (initOuter_isLink_edge 4).symm
      (.cons (initOuter_isLink_edge 3).symm
        (.cons (initOuter_isLink_edge 2).symm
          (Graph.IsPath.single (initOuter_isLink_edge 1).symm (by simp)) ?_) ?_) ?_) ?_
  all_goals
    simp [Graph.walkVertices, Graph.coveredVertices,
      initOuter_inc_iff, InitialCell.outerEdges, InitialCell.ends]

/-- The initial distinguished outer edge set is exactly the six-edge hexagonal cycle. -/
theorem outerEdgesFormCycle_initialStructure : initialStructure.OuterEdgesFormCycle := by
  refine ⟨.edge 0, .vert 0, .vert 1,
    [.edge 5, .edge 4, .edge 3, .edge 2, .edge 1], ?_, ?_⟩
  · exact ⟨initOuter_isLink_edge 0, isPath_initOuter_complement, by simp⟩
  · ext c
    change c ∈ InitialCell.outerEdges ↔
      c ∈ [InitialCell.edge 0, .edge 5, .edge 4, .edge 3, .edge 2, .edge 1]
    constructor
    · rintro ⟨i, rfl⟩
      fin_cases i <;> simp
    · intro hc
      simp only [List.mem_cons, List.not_mem_nil, or_false] at hc
      rcases hc with rfl | rfl | rfl | rfl | rfl | rfl <;>
        exact ⟨_, rfl⟩

end Schoenflies


==> anc/P5-kernel-deficit-lean-v6/vendor/schoenflies-lean/Schoenflies/InitialPair.lean <==
/-
Copyright (c) 2026 Álvaro Begué. All rights reserved.
Released under Apache 2.0 license as described in the file LICENSE.
Authors: Álvaro Begué
-/
import Schoenflies.CombinatorialInvariance
import Schoenflies.GeneralCrosscut
import Schoenflies.ModelCurve
import Schoenflies.AccessibleJoin
import Schoenflies.Jordan
import Schoenflies.Line

/-!
# The initial matched pair

The entry point of Part II (`prop:initial-pair`). `def:generated-structure` builds every later
stage from this one by two elementary operations, so the construction is exported as **data** —
one abstract `CellStructure`, two `Realization`s of it, and the `SkeletonHomeo` between them —
and not as an existentially packaged bundle. `Schoenflies.initial_pair` at the end is only a
restatement of the blueprint sentence; nothing should be consumed through it.

## The shape of the construction

The blueprint's `u : C → S` is taken as *data*, not produced inside the proof, because every
later stage uses the same `u`. `Schoenflies.IsSetHomeoOn` is the set-level form of it, and
`Schoenflies.exists_isSetHomeoOn_modelCurve` produces one from `lem:jordan-circle`.

The **target** side is completely explicit: six marked points on `S` (four corners, `u(a)` on
the top side and `u(b)` on the bottom side), seven straight edges. The **source** side is the
pushforward of the target's outer cycle along `w = u⁻¹`, plus the polygonal crosscut. That
asymmetry is deliberate: nothing about the six source arcs has to be proved, because `w` is
injective on `S` and each drawing condition transfers.

The nonadjacency hypothesis of `prop:initial-pair` is used in exactly one place,
`Schoenflies.openSegment_chord_supNorm_lt`: `u(a)` and `u(b)` lie on **opposite** sides, so
every interior point of the straight chord has sup norm `< 1`, hence lies in `Q°`.

## What is assumed

Exactly two hypotheses are carried, and only by the theorems that need them. Neither is a
restatement of anything proved here.

* `harc : ∀ A : Set Plane, IsArc A → IsConnected Aᶜ` — `thm:arc-complement`, the standing
  hypothesis of `thm:jordan` in this library. It is what produces `IsSeparating C`, hence the
  Jordan domain the crosscut runs in, and it is threaded into `thm:general-crosscut` in the
  form that theorem takes.
* `hcollars : Schoenflies.HasArcCollars (inside C) d.crossSet` — blueprint Lemma 1.8 (b) for
  the polygonal crosscut, the standing hypothesis of `lem:crosscut-at-most-two`. It is needed
  on the **source** side only: on the target side the chord is a straight segment, so
  `Schoenflies.hasArcCollars_segment` discharges it outright
  (`InitialData.hasArcCollarsTarget`).

## Blueprint

* `Schoenflies.IsSetHomeoOn`, `Schoenflies.exists_isSetHomeoOn_modelCurve` — `lem:jordan-circle`
  in the set-level form the gluing needs.
* `Schoenflies.InitialCell`, `Schoenflies.initSkel`, `Schoenflies.initOuter`,
  `Schoenflies.faceCells`, `Schoenflies.initBoundary`, `Schoenflies.initSub`,
  `Schoenflies.initialStructure` — the base cell structure the blueprint fixes right after
  `def:generated-structure` (tex 1590–1602): six boundary vertices, six outer edges, the
  crosscut edge, two 2-cells, and the stated base value of `≼_abs`.
* `Schoenflies.outerEdgeUniqueFace_initialStructure` — assertion (vi) of
  `lem:cellulation-invariants` for the base structure.
* `Schoenflies.HexData`, `Schoenflies.HexData.realization` — a realization of that record from
  six points and seven parametrizations, with the geometric side conditions isolated;
  `HexData.arcOf`, `HexData.arcOf_false_isArcBetween`, `HexData.arcOf_inter`,
  `HexData.outerSet_realization`, `HexData.nonboundary_eq`,
  `HexData.isConnected_nonboundary` are the `def:admissible-graph` clauses that follow.
* `Schoenflies.isTwoConnected_initSkel`, `Schoenflies.HexData.isTwoConnected_graph` — the
  2-connectivity clause of `def:admissible-graph`, proved once on the abstract graph and
  transported by `lem:combinatorial-invariance` (a).
* `Schoenflies.targetHex`, `Schoenflies.sourceHex` — the two realizations of
  `prop:initial-pair`.
* `Schoenflies.InitialData` — the data of an initial matched pair, with
  `InitialData.sourceRealization`, `InitialData.targetRealization` and
  `InitialData.skeletonHomeo` (the `g` of `def:matched-pair`: `u` on the outer cycle by
  `InitialData.skeletonHomeo_eq_u`, the parameter-matching homeomorphism `P → [u(a), u(b)]` on
  the crosscut by `InitialData.skeletonHomeo_cross`).
* `Schoenflies.InitialData.isCrosscut`, `.isCutPair`, `.source_cells_cover`,
  `.source_cell_isComponent`, `.source_closure_cell_inter` and their target counterparts —
  `thm:general-crosscut` applied on each side: the two abstract 2-cells are realized by the two
  sides of the crosscut, labelled by which arc of the outer cycle their closure meets.
* `Schoenflies.InitialData.exists_initialData`, `Schoenflies.initial_pair` —
  `prop:initial-pair`.
-/

open Metric Set Topology unitInterval
open scoped Graph

namespace Schoenflies

/-! ### Set-level homeomorphisms

`lem:jordan-circle` is stated in this library with subtype homeomorphisms `↥C ≃ₜ ↥modelCurve`.
Everything below needs `u` as a map of the plane restricted to `C`, because it has to be glued
to a map defined on the crosscut. `IsSetHomeoOn` is that shape, with the inverse supplied as
data — the same convention as `CellStructure.SkeletonHomeo`. -/

/-- `u` maps `X` homeomorphically onto `Y`, with inverse `w`. -/
structure IsSetHomeoOn (u w : Plane → Plane) (X Y : Set Plane) : Prop where
  /-- The map is continuous on its domain. -/
  continuousOn : ContinuousOn u X
  /-- The inverse is continuous on its domain. -/
  continuousOn_inv : ContinuousOn w Y
  /-- The map sends the domain into the codomain. -/
  mapsTo : MapsTo u X Y
  /-- The inverse sends the codomain into the domain. -/
  mapsTo_inv : MapsTo w Y X
  /-- The inverse undoes the map. -/
  leftInvOn : LeftInvOn w u X
  /-- The map undoes the inverse. -/
  rightInvOn : RightInvOn w u Y

namespace IsSetHomeoOn

variable {u w : Plane → Plane} {X Y : Set Plane}

/-- Running the homeomorphism backwards. -/
theorem symm (h : IsSetHomeoOn u w X Y) : IsSetHomeoOn w u Y X :=
  ⟨h.continuousOn_inv, h.continuousOn, h.mapsTo_inv, h.mapsTo, h.rightInvOn, h.leftInvOn⟩

theorem injOn (h : IsSetHomeoOn u w X Y) : InjOn u X := h.leftInvOn.injOn

theorem injOn_inv (h : IsSetHomeoOn u w X Y) : InjOn w Y := h.rightInvOn.injOn

theorem image_eq (h : IsSetHomeoOn u w X Y) : u '' X = Y :=
  Subset.antisymm (image_subset_iff.2 h.mapsTo) fun y hy =>
    ⟨w y, h.mapsTo_inv hy, h.rightInvOn hy⟩

theorem image_inv_eq (h : IsSetHomeoOn u w X Y) : w '' Y = X := h.symm.image_eq

/-- The image of a relatively open subset of the domain is relatively open in the codomain.
This is what makes the two open arcs of `prop:initial-pair` relatively open in `C`, hence able
to meet the countable dense set of strongly accessible points. -/
theorem image_isRelOpen (h : IsSetHomeoOn u w X Y) {U V : Set Plane} (hV : IsOpen V)
    (hU : U = V ∩ X) : ∃ W : Set Plane, IsOpen W ∧ u '' U = W ∩ Y := by
  obtain ⟨W, hWopen, hW⟩ := (_root_.continuousOn_iff'.1 h.continuousOn_inv) V hV
  refine ⟨W, hWopen, ?_⟩
  rw [hU, ← hW]
  ext y
  constructor
  · rintro ⟨x, ⟨hxV, hxX⟩, rfl⟩
    exact ⟨by rwa [mem_preimage, h.leftInvOn hxX], h.mapsTo hxX⟩
  · rintro ⟨hyw, hyY⟩
    exact ⟨w y, ⟨hyw, h.mapsTo_inv hyY⟩, h.rightInvOn hyY⟩

end IsSetHomeoOn

/-- **`lem:jordan-circle`, in set-level form.** A Jordan curve carries a homeomorphism onto the
model curve, presented as a pair of maps of the plane. -/
theorem exists_isSetHomeoOn_modelCurve {C : Set Plane} (hC : IsJordanCurve C) :
    ∃ u w : Plane → Plane, IsSetHomeoOn u w C modelCurve := by
  classical
  obtain ⟨h⟩ := hC.homeomorph_modelCurve
  refine ⟨fun p => if hp : p ∈ C then (h ⟨p, hp⟩ : Plane) else 0,
    fun q => if hq : q ∈ modelCurve then (h.symm ⟨q, hq⟩ : Plane) else 0, ?_, ?_, ?_, ?_, ?_, ?_⟩
  · rw [continuousOn_iff_continuous_restrict]
    have : (C.restrict fun p => if hp : p ∈ C then (h ⟨p, hp⟩ : Plane) else 0) =
        fun p : ↥C => (h p : Plane) := by
      funext p; simp [Set.restrict, p.2]
    rw [this]
    exact continuous_subtype_val.comp h.continuous
  · rw [continuousOn_iff_continuous_restrict]
    have : (modelCurve.restrict fun q => if hq : q ∈ modelCurve then (h.symm ⟨q, hq⟩ : Plane)
        else 0) = fun q : ↥modelCurve => (h.symm q : Plane) := by
      funext q; simp [Set.restrict, q.2]
    rw [this]
    exact continuous_subtype_val.comp h.symm.continuous
  · intro p hp; simp only [dif_pos hp]; exact (h ⟨p, hp⟩).2
  · intro q hq; simp only [dif_pos hq]; exact (h.symm ⟨q, hq⟩).2
  · intro p hp
    have hmem : (h ⟨p, hp⟩ : Plane) ∈ modelCurve := (h ⟨p, hp⟩).2
    simp only [dif_pos hp, dif_pos hmem]
    have : (⟨(h ⟨p, hp⟩ : Plane), hmem⟩ : ↥modelCurve) = h ⟨p, hp⟩ := rfl
    rw [this, h.symm_apply_apply]
  · intro q hq
    have hmem : (h.symm ⟨q, hq⟩ : Plane) ∈ C := (h.symm ⟨q, hq⟩).2
    simp only [dif_pos hq, dif_pos hmem]
    have : (⟨(h.symm ⟨q, hq⟩ : Plane), hmem⟩ : ↥C) = h.symm ⟨q, hq⟩ := rfl
    rw [this, h.apply_symm_apply]

/-! ### The fifteen cells of the initial structure

The blueprint fixes the base value of `≼_abs` immediately after `def:generated-structure`
(tex 1590–1602). Its cells are the six boundary vertices — the four corner preimages together
with `a, b` —, the six open outer edges into which they divide `C`, the crosscut edge `P`, and
the two 2-cells `R₁, R₂`.

The six vertices are indexed **cyclically** by `Fin 6`, in the order they occur along `C`:

    vert 0 = u⁻¹(1,1)   vert 1 = a   vert 2 = u⁻¹(-1,1)
    vert 3 = u⁻¹(-1,-1) vert 4 = b   vert 5 = u⁻¹(1,-1)

so that `a` lies in the corner arc between corners `0` and `1` and `b` in the corner arc
between corners `2` and `3` — the nonadjacency of `prop:initial-pair`, here visible as
`vert 1` and `vert 4` being antipodal in `Fin 6`. `edge i` runs from `vert i` to `vert (i+1)`,
and `chord` from `vert 1` to `vert 4`.

The two boundary edge-paths from `a` to `b` are therefore `B₁ = [edge 1, edge 2, edge 3]`
(through the corners `2, 3`) and `B₂ = [edge 4, edge 5, edge 0]` (through the corners `5, 0`);
both contain corner vertices, as the blueprint observes. `face false` is `R₁` and `face true`
is `R₂`. -/

/-- A cell of the initial matched cell structure. -/
inductive InitialCell
  /-- One of the six boundary vertices, in cyclic order along `C`. -/
  | vert : Fin 6 → InitialCell
  /-- The outer edge from `vert i` to `vert (i + 1)`. -/
  | edge : Fin 6 → InitialCell
  /-- The crosscut edge, from `vert 1` to `vert 4`. -/
  | chord : InitialCell
  /-- One of the two 2-cells: `face false` is `R₁`, `face true` is `R₂`. -/
  | face : Bool → InitialCell
  /-- A spare name, belonging to no cell of the initial structure.

  The initial structure uses fifteen names; this constructor adds countably many more that it
  never uses. It is here for one reason: `thm:finite-transfer` needs `[Infinite γ]`, because an
  ear insertion consumes fresh cell names and on a finite name type the step is false. Without a
  spare supply the base case could not feed the recursion at all. Nothing below ever produces an
  `aux`, and no cell of `initialStructure` is one. -/
  | aux : ℕ → InitialCell
  deriving DecidableEq

namespace InitialCell

/-- The two ends of a cell, when it is an edge. Junk elsewhere; the graph below only ever
consults it on an edge name. -/
def ends : InitialCell → InitialCell × InitialCell
  | .edge i => (.vert i, .vert (i + 1))
  | .chord => (.vert 1, .vert 4)
  | c => (c, c)

/-- The six 0-cells. -/
def vertices : Set InitialCell := Set.range InitialCell.vert

/-- The seven 1-cells: six outer edges and the crosscut. -/
def edges : Set InitialCell := Set.range InitialCell.edge ∪ {InitialCell.chord}

/-- The six outer 1-cells. -/
def outerEdges : Set InitialCell := Set.range InitialCell.edge

/-- The two 2-cells. -/
def faces : Set InitialCell := Set.range InitialCell.face

theorem outerEdges_subset_edges : outerEdges ⊆ edges := Set.subset_union_left

theorem edge_mem_edges (i : Fin 6) : InitialCell.edge i ∈ edges := Or.inl ⟨i, rfl⟩

theorem chord_mem_edges : InitialCell.chord ∈ edges := Or.inr rfl

theorem vert_mem_vertices (i : Fin 6) : InitialCell.vert i ∈ vertices := ⟨i, rfl⟩

/-- Both ends of a 1-cell are 0-cells. -/
theorem ends_mem_vertices {e : InitialCell} (he : e ∈ edges) :
    e.ends.1 ∈ vertices ∧ e.ends.2 ∈ vertices := by
  rcases he with ⟨i, rfl⟩ | rfl
  · exact ⟨⟨i, rfl⟩, ⟨i + 1, rfl⟩⟩
  · exact ⟨⟨1, rfl⟩, ⟨4, rfl⟩⟩

theorem finite_vertices : vertices.Finite := Set.finite_range _

theorem finite_edges : edges.Finite := (Set.finite_range _).union (Set.finite_singleton _)

theorem finite_faces : faces.Finite := Set.finite_range _

theorem disjoint_vertices_edges : Disjoint vertices edges := by
  rw [Set.disjoint_left]
  rintro c ⟨i, rfl⟩ (⟨j, hj⟩ | hj) <;> exact absurd hj (by simp)

theorem disjoint_faces_vertices : Disjoint faces vertices := by
  rw [Set.disjoint_left]
  rintro c ⟨i, rfl⟩ ⟨j, hj⟩
  exact absurd hj (by simp)

theorem disjoint_faces_edges : Disjoint faces edges := by
  rw [Set.disjoint_left]
  rintro c ⟨i, rfl⟩ (⟨j, hj⟩ | hj) <;> exact absurd hj (by simp)

end InitialCell

/-- The abstract 1-skeleton of the initial structure: a hexagon with one long chord. -/
def initSkel : Graph InitialCell InitialCell where
  vertexSet := InitialCell.vertices
  edgeSet := InitialCell.edges
  IsLink e x y := e ∈ InitialCell.edges ∧
    ((x = e.ends.1 ∧ y = e.ends.2) ∨ (x = e.ends.2 ∧ y = e.ends.1))
  isLink_symm := by aesop (add simp symm_def)
  eq_or_eq_of_isLink_of_isLink := by aesop
  edge_mem_iff_exists_isLink := by aesop
  left_mem_of_isLink := by
    rintro e x y ⟨he, hxy | hxy⟩
    exacts [hxy.1 ▸ (InitialCell.ends_mem_vertices he).1,
      hxy.1 ▸ (InitialCell.ends_mem_vertices he).2]

/-- The distinguished outer cycle: the same hexagon without the chord. -/
def initOuter : Graph InitialCell InitialCell where
  vertexSet := InitialCell.vertices
  edgeSet := InitialCell.outerEdges
  IsLink e x y := e ∈ InitialCell.outerEdges ∧
    ((x = e.ends.1 ∧ y = e.ends.2) ∨ (x = e.ends.2 ∧ y = e.ends.1))
  isLink_symm := by aesop (add simp symm_def)
  eq_or_eq_of_isLink_of_isLink := by aesop
  edge_mem_iff_exists_isLink := by aesop
  left_mem_of_isLink := by
    rintro e x y ⟨he, hxy | hxy⟩
    exacts [hxy.1 ▸ (InitialCell.ends_mem_vertices (InitialCell.outerEdges_subset_edges he)).1,
      hxy.1 ▸ (InitialCell.ends_mem_vertices (InitialCell.outerEdges_subset_edges he)).2]

@[simp] theorem vertexSet_initSkel : V(initSkel) = InitialCell.vertices := rfl

@[simp] theorem edgeSet_initSkel : E(initSkel) = InitialCell.edges := rfl

@[simp] theorem vertexSet_initOuter : V(initOuter) = InitialCell.vertices := rfl

@[simp] theorem edgeSet_initOuter : E(initOuter) = InitialCell.outerEdges := rfl

theorem initSkel_isLink {e x y : InitialCell} :
    initSkel.IsLink e x y ↔ e ∈ InitialCell.edges ∧
      ((x = e.ends.1 ∧ y = e.ends.2) ∨ (x = e.ends.2 ∧ y = e.ends.1)) := Iff.rfl

theorem initSkel_isLink_ends {e : InitialCell} (he : e ∈ InitialCell.edges) :
    initSkel.IsLink e e.ends.1 e.ends.2 := ⟨he, Or.inl ⟨rfl, rfl⟩⟩

theorem initOuter_le_initSkel : initOuter ≤ initSkel :=
  ⟨subset_rfl, fun _ _ _ h => ⟨InitialCell.outerEdges_subset_edges h.1, h.2⟩⟩

/-- The cells lying on the closed boundary of a 2-cell: the vertices and edges of `Bᵢ`
together with the crosscut. `face false = R₁` is bounded by `B₁ ∪ P`, `face true = R₂` by
`B₂ ∪ P`. -/
def faceCells : Bool → Set InitialCell
  | false => {.vert 1, .vert 2, .vert 3, .vert 4, .edge 1, .edge 2, .edge 3, .chord}
  | true => {.vert 4, .vert 5, .vert 0, .vert 1, .edge 4, .edge 5, .edge 0, .chord}

/-- The cyclic boundary walk of each 2-cell, as a list of edge names. -/
def initBoundary : InitialCell → List InitialCell
  | .face false => [.edge 1, .edge 2, .edge 3, .chord]
  | .face true => [.edge 4, .edge 5, .edge 0, .chord]
  | _ => []

/-- The names that `initialStructure` declares to be cells: the six 0-cells, the seven 1-cells
and the two 2-cells. This is `initialStructure.cells` unfolded, written out here because
`initSub` is a field of `initialStructure` and cannot refer to it. -/
def cellNames : Set InitialCell :=
  InitialCell.vertices ∪ InitialCell.edges ∪ InitialCell.faces

theorem aux_notMem_cellNames (n : ℕ) : InitialCell.aux n ∉ cellNames := by
  rintro ((⟨i, hi⟩ | ⟨i, hi⟩ | hi) | ⟨k, hk⟩)
  · exact InitialCell.noConfusion hi
  · exact InitialCell.noConfusion hi
  · exact InitialCell.noConfusion hi
  · exact InitialCell.noConfusion hk

/-- **The base value of `≼_abs`** (tex 1590–1602): the reflexive pairs, the incidence of each
vertex with the edges it bounds, and, for `i = 1, 2`, the incidence of every vertex and edge of
`Bᵢ ∪ P` with `Rᵢ`. Nothing else.

The reflexive clause is restricted to `cellNames`. `≼_abs` must relate cells to cells —
`CellStructure.CombInvariants.sub_mem_left` and `.sub_mem_right` say so — and `InitialCell`
carries a spare supply of names beyond the fifteen cells, so unrestricted reflexivity would
relate a spare name to itself and make both false. -/
def initSub (c d : InitialCell) : Prop :=
  (c = d ∧ d ∈ cellNames) ∨ (d ∈ InitialCell.edges ∧ (c = d.ends.1 ∨ c = d.ends.2)) ∨
    (∃ k, d = .face k ∧ c ∈ faceCells k)

theorem initSub_refl {c : InitialCell} (hc : c ∈ cellNames) : initSub c c := Or.inl ⟨rfl, hc⟩

theorem initSub_ends {e : InitialCell} (he : e ∈ InitialCell.edges) :
    initSub e.ends.1 e ∧ initSub e.ends.2 e :=
  ⟨Or.inr (Or.inl ⟨he, Or.inl rfl⟩), Or.inr (Or.inl ⟨he, Or.inr rfl⟩)⟩

theorem initSub_face {k : Bool} {c : InitialCell} (h : c ∈ faceCells k) :
    initSub c (.face k) := Or.inr (Or.inr ⟨k, rfl, h⟩)

/-- **The abstract record of the initial matched cellulation.** -/
def initialStructure : CellStructure InitialCell where
  skel := initSkel
  faces := InitialCell.faces
  outerGraph := initOuter
  outerGraph_le := initOuter_le_initSkel
  boundary := initBoundary
  sub := initSub
  finite_vertexSet := InitialCell.finite_vertices
  finite_edgeSet := InitialCell.finite_edges
  finite_faces := InitialCell.finite_faces
  disjoint_vertexSet_edgeSet := InitialCell.disjoint_vertices_edges
  disjoint_faces_vertexSet := InitialCell.disjoint_faces_vertices
  disjoint_faces_edgeSet := InitialCell.disjoint_faces_edges

@[simp] theorem initialStructure_skel : initialStructure.skel = initSkel := rfl

@[simp] theorem initialStructure_sub : initialStructure.sub = initSub := rfl

@[simp] theorem initialStructure_faces : initialStructure.faces = InitialCell.faces := rfl

@[simp] theorem initialStructure_outerGraph : initialStructure.outerGraph = initOuter := rfl

/-- **Every outer edge is a subcell of exactly one 2-cell** — assertion (vi) of
`lem:cellulation-invariants` for the base structure, and the hypothesis of
`CellStructure.outerEdge_face_corresponds`. The edges of `B₁` bound `R₁` only and those of
`B₂` bound `R₂` only, which is the whole content. -/
theorem outerEdgeUniqueFace_initialStructure :
    CellStructure.OuterEdgeUniqueFace initialStructure := by
  rintro e ⟨i, rfl⟩
  -- an outer edge is a subcell of a 2-cell exactly when it is listed among its cells
  have hsub : ∀ k : Bool, initSub (InitialCell.edge i) (InitialCell.face k) ↔
      InitialCell.edge i ∈ faceCells k := by
    intro k
    refine ⟨?_, fun h => initSub_face h⟩
    rintro (h | ⟨h, -⟩ | ⟨l, hl, hmem⟩)
    · exact absurd h (by simp)
    · exact absurd h (by simp [InitialCell.edges])
    · cases hl; exact hmem
  refine ⟨.face (![true, false, false, false, true, true] i), ⟨⟨_, rfl⟩, ?_⟩, ?_⟩
  · rw [initialStructure_sub, hsub]
    fin_cases i <;> simp [faceCells]
  · rintro T ⟨⟨k, rfl⟩, hT⟩
    rw [initialStructure_sub, hsub] at hT
    have : k = ![true, false, false, false, true, true] i := by
      fin_cases i <;> cases k <;> simp_all [faceCells]
    rw [this]

/-! ### A realization of the initial structure, from six points and seven parametrizations

Both realizations of `prop:initial-pair` have the same shape: six points in cyclic position,
six parametrized arcs joining consecutive ones, and one chord from the second point to the
fifth. `HexData` bundles that shape together with the three geometric side conditions a plane
drawing needs, and `HexData.realization` turns it into a `CellStructure.Realization` of
`initialStructure`. Building it once means the square side and the curve side are checked
against the same list.

The pairwise-meeting conditions are stated in the weakest usable form: two outer arcs meet
only in points that are ends of both, and the chord meets each outer arc only in its own two
ends. Everything `IsDrawing` asks for follows, including "an arc contains no vertex but its
own two ends", which is *derived* rather than assumed (`HexData.mem_outer_iff`). -/

/-- The geometric data of one realization of `initialStructure`. -/
structure HexData where
  /-- Where the six boundary vertices sit, in cyclic order. -/
  pos : Fin 6 → Plane
  /-- The parametrization of the outer edge from `pos i` to `pos (i + 1)`. -/
  outer : Fin 6 → ℝ → Plane
  /-- The parametrization of the crosscut, from `pos 1` to `pos 4`. -/
  chordParam : ℝ → Plane
  /-- The six vertices are distinct. -/
  injective_pos : Function.Injective pos
  /-- Each outer edge is drawn continuously. -/
  continuousOn_outer : ∀ i, ContinuousOn (outer i) I
  /-- Each outer edge is drawn injectively. -/
  injOn_outer : ∀ i, InjOn (outer i) I
  /-- An outer edge starts at its first vertex. -/
  outer_zero : ∀ i, outer i 0 = pos i
  /-- An outer edge ends at the next vertex. -/
  outer_one : ∀ i, outer i 1 = pos (i + 1)
  /-- The crosscut is drawn continuously. -/
  continuousOn_chord : ContinuousOn chordParam I
  /-- The crosscut is drawn injectively. -/
  injOn_chord : InjOn chordParam I
  /-- The crosscut starts at `a`. -/
  chord_zero : chordParam 0 = pos 1
  /-- The crosscut ends at `b`. -/
  chord_one : chordParam 1 = pos 4
  /-- Two distinct outer edges meet only at points that are ends of both. -/
  outer_meet : ∀ i j, i ≠ j → outer i '' I ∩ outer j '' I ⊆
    ({pos i, pos (i + 1)} : Set Plane) ∩ {pos j, pos (j + 1)}
  /-- The crosscut meets each outer edge only at its own two ends. -/
  chord_meet : ∀ i, chordParam '' I ∩ outer i '' I ⊆ ({pos 1, pos 4} : Set Plane)

namespace HexData

variable (H : HexData)

/-- Where each 0-cell sits. Junk on the other cells, which `Realization` never reads. -/
def point : InitialCell → Plane
  | .vert i => H.pos i
  | _ => 0

/-- How each 1-cell is drawn. Junk on the other cells. -/
def draw : InitialCell → ℝ → Plane
  | .edge i => H.outer i
  | .chord => H.chordParam
  | _ => fun _ => 0

/-- The crosscut, as a set. -/
def chordSet : Set Plane := H.chordParam '' I

/-- The two boundary edge-paths from `pos 1` to `pos 4`, as sets: `arcOf false` is `A₁`, the
union of the outer edges `1, 2, 3`, and `arcOf true` is `A₂`, the union of `4, 5, 0`. -/
def arcOf : Bool → Set Plane
  | false => H.outer 1 '' I ∪ (H.outer 2 '' I ∪ H.outer 3 '' I)
  | true => H.outer 4 '' I ∪ (H.outer 5 '' I ∪ H.outer 0 '' I)

/-- The realized outer cycle, as the union of the six outer edges. -/
def outerArcs : Set Plane := ⋃ i : Fin 6, H.outer i '' I

/-- The point set of each open cell.

The 2-cell `face k` is realized by the *side* of the crosscut belonging to `Aₖ`, exactly as the
blueprint prescribes (tex 1590–1602): "the 2-cell `Rᵢ` is realized in the source as the crosscut
side whose closure meets `C` in `Aᵢ`". By `thm:general-crosscut` that side is
`Int(Aᵢ ∪ P)` = `inside (arcOf k ∪ chordSet)`, and taking this as the *definition* makes the
crosscut theorem apply to it with nothing to transport. -/
def cellSet : InitialCell → Set Plane
  | .vert i => {H.pos i}
  | .edge i => H.outer i '' I \ {H.pos i, H.pos (i + 1)}
  | .chord => H.chordParam '' I \ {H.pos 1, H.pos 4}
  | .face k => inside (H.arcOf k ∪ H.chordSet)
  | .aux _ => ∅

@[simp] theorem point_vert (i : Fin 6) : H.point (.vert i) = H.pos i := rfl

@[simp] theorem draw_edge (i : Fin 6) : H.draw (.edge i) = H.outer i := rfl

@[simp] theorem draw_chord : H.draw .chord = H.chordParam := rfl

@[simp] theorem edgeArc_edge (i : Fin 6) :
    Graph.edgeArc H.draw (.edge i) = H.outer i '' I := rfl

@[simp] theorem edgeArc_chord : Graph.edgeArc H.draw .chord = H.chordParam '' I := rfl

theorem pos_mem_outer (i : Fin 6) : H.pos i ∈ H.outer i '' I :=
  ⟨0, zero_mem_I, H.outer_zero i⟩

theorem pos_succ_mem_outer (i : Fin 6) : H.pos (i + 1) ∈ H.outer i '' I :=
  ⟨1, one_mem_I, H.outer_one i⟩

/-- **A vertex lies on an outer edge only if it is one of its two ends.** Not an axiom of
`HexData`: a vertex is an end of *its own* outer edge, so a vertex on a second edge is a point
of two edges, and the meeting condition places it among the ends of both. -/
theorem mem_outer_iff {k i : Fin 6} (h : H.pos k ∈ H.outer i '' I) : k = i ∨ k = i + 1 := by
  by_cases hki : k = i
  · exact Or.inl hki
  have hmeet := H.outer_meet k i hki ⟨H.pos_mem_outer k, h⟩
  rcases hmeet.2 with h' | h'
  · exact Or.inl (H.injective_pos h')
  · exact Or.inr (H.injective_pos h')

/-- **A vertex lies on the crosscut only if it is one of its two ends.** -/
theorem mem_chord_iff {k : Fin 6} (h : H.pos k ∈ H.chordParam '' I) : k = 1 ∨ k = 4 := by
  rcases H.chord_meet k ⟨h, H.pos_mem_outer k⟩ with h' | h'
  · exact Or.inl (H.injective_pos h')
  · exact Or.inr (H.injective_pos h')

theorem injOn_point : InjOn H.point V(initSkel) := by
  rintro _ ⟨i, rfl⟩ _ ⟨j, rfl⟩ hij
  exact congrArg InitialCell.vert (H.injective_pos hij)

/-- The drawn skeleton: the pushforward of `initSkel` along the six positions. -/
theorem isDrawing : Graph.IsDrawing (initSkel.map H.point) H.draw where
  edge_param := by
    intro e he
    rw [Graph.edgeSet_map, edgeSet_initSkel] at he
    rcases he with ⟨i, rfl⟩ | rfl
    · refine ⟨H.continuousOn_outer i, H.injOn_outer i, ?_⟩
      have : initSkel.IsLink (.edge i) (.vert i) (.vert (i + 1)) :=
        initSkel_isLink_ends (InitialCell.edge_mem_edges i)
      simpa [H.outer_zero i, H.outer_one i] using this.map H.point
    · refine ⟨H.continuousOn_chord, H.injOn_chord, ?_⟩
      have : initSkel.IsLink .chord (.vert 1) (.vert 4) :=
        initSkel_isLink_ends InitialCell.chord_mem_edges
      simpa [H.chord_zero, H.chord_one] using this.map H.point
  vertex_mem_edgeArc := by
    rintro e x y v hl ⟨_, ⟨k, rfl⟩, rfl⟩ hv
    obtain ⟨x', y', hl', rfl, rfl⟩ := hl
    obtain ⟨he, hxy⟩ := hl'
    rcases he with ⟨i, rfl⟩ | rfl
    · rcases H.mem_outer_iff (i := i) (k := k) hv with rfl | rfl <;>
        rcases hxy with ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ <;> simp [InitialCell.ends]
    · rcases H.mem_chord_iff (k := k) hv with rfl | rfl <;>
        rcases hxy with ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ <;> simp [InitialCell.ends]
  edge_inter := by
    intro e f he hf hef p hpe hpf
    rw [Graph.edgeSet_map, edgeSet_initSkel] at he hf
    -- both ends of a 1-cell are among the six positions, so it suffices to name the index
    have key : ∀ (c : InitialCell) (k : Fin 6), c ∈ InitialCell.edges →
        H.pos k = H.point c.ends.1 ∨ H.pos k = H.point c.ends.2 →
        (initSkel.map H.point).Inc c (H.pos k) := by
      intro c k hc hk
      rw [Graph.map_inc]
      rcases hk with hk | hk
      · exact ⟨c.ends.1, ⟨c.ends.2, initSkel_isLink_ends hc⟩, hk⟩
      · exact ⟨c.ends.2, ⟨c.ends.1, (initSkel_isLink_ends hc).symm⟩, hk⟩
    have hmem : ∃ k : Fin 6, p = H.pos k ∧ (e = .chord ∨ ∃ i, e = .edge i ∧ (k = i ∨ k = i + 1))
        ∧ (f = .chord ∨ ∃ j, f = .edge j ∧ (k = j ∨ k = j + 1)) := by
      rcases he with ⟨i, rfl⟩ | rfl
      · rcases hf with ⟨j, rfl⟩ | rfl
        · have hij : i ≠ j := fun h => hef (by rw [h])
          obtain ⟨h1, h2⟩ := H.outer_meet i j hij ⟨hpe, hpf⟩
          rcases h1 with rfl | rfl
          · exact ⟨i, rfl, Or.inr ⟨i, rfl, Or.inl rfl⟩, Or.inr ⟨j, rfl, H.mem_outer_iff hpf⟩⟩
          · exact ⟨i + 1, rfl, Or.inr ⟨i, rfl, Or.inr rfl⟩, Or.inr ⟨j, rfl, H.mem_outer_iff hpf⟩⟩
        · rcases H.chord_meet i ⟨hpf, hpe⟩ with rfl | rfl
          · exact ⟨1, rfl, Or.inr ⟨i, rfl, H.mem_outer_iff hpe⟩, Or.inl rfl⟩
          · exact ⟨4, rfl, Or.inr ⟨i, rfl, H.mem_outer_iff hpe⟩, Or.inl rfl⟩
      · rcases hf with ⟨j, rfl⟩ | rfl
        · rcases H.chord_meet j ⟨hpe, hpf⟩ with rfl | rfl
          · exact ⟨1, rfl, Or.inl rfl, Or.inr ⟨j, rfl, H.mem_outer_iff hpf⟩⟩
          · exact ⟨4, rfl, Or.inl rfl, Or.inr ⟨j, rfl, H.mem_outer_iff hpf⟩⟩
        · exact absurd rfl hef
    obtain ⟨k, rfl, hke, hkf⟩ := hmem
    refine ⟨⟨.vert k, ⟨k, rfl⟩, rfl⟩, ?_, ?_⟩
    · rcases hke with rfl | ⟨i, rfl, hk⟩
      · rcases H.mem_chord_iff (k := k) hpe with rfl | rfl
        exacts [key _ _ InitialCell.chord_mem_edges (Or.inl rfl),
          key _ _ InitialCell.chord_mem_edges (Or.inr rfl)]
      · rcases hk with rfl | rfl
        exacts [key _ k (InitialCell.edge_mem_edges k) (Or.inl rfl),
          key _ (i + 1) (InitialCell.edge_mem_edges i) (Or.inr rfl)]
    · rcases hkf with rfl | ⟨j, rfl, hk⟩
      · rcases H.mem_chord_iff (k := k) hpf with rfl | rfl
        exacts [key _ _ InitialCell.chord_mem_edges (Or.inl rfl),
          key _ _ InitialCell.chord_mem_edges (Or.inr rfl)]
      · rcases hk with rfl | rfl
        exacts [key _ k (InitialCell.edge_mem_edges k) (Or.inl rfl),
          key _ (j + 1) (InitialCell.edge_mem_edges j) (Or.inr rfl)]

/-- **The realization of `initialStructure` determined by a `HexData`.** -/
def realization : initialStructure.Realization where
  pos := H.point
  drawing := H.draw
  injOn_pos := H.injOn_point
  isDrawing := H.isDrawing
  cell := H.cellSet
  cell_vertex := by rintro _ ⟨i, rfl⟩; rfl
  cell_edge := by
    rintro e x y ⟨he, hxy⟩
    rcases he with ⟨i, rfl⟩ | rfl <;>
      rcases hxy with ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ <;>
      simp [cellSet, InitialCell.ends, Set.pair_comm]

@[simp] theorem realization_pos : H.realization.pos = H.point := rfl

@[simp] theorem realization_drawing : H.realization.drawing = H.draw := rfl

@[simp] theorem realization_cell : H.realization.cell = H.cellSet := rfl

/-! #### The realized skeleton and the two boundary arcs -/

theorem pos_ne {i j : Fin 6} (h : i ≠ j) : H.pos i ≠ H.pos j :=
  fun he => h (H.injective_pos he)

theorem outer_meet_pair {i j : Fin 6} (hij : i ≠ j) {z : Plane} (hi : z ∈ H.outer i '' I)
    (hj : z ∈ H.outer j '' I) :
    (z = H.pos i ∨ z = H.pos (i + 1)) ∧ (z = H.pos j ∨ z = H.pos (j + 1)) :=
  H.outer_meet i j hij ⟨hi, hj⟩

/-- Each outer edge is drawn as an arc between consecutive vertices. -/
theorem isArcBetween_outer (i : Fin 6) :
    IsArcBetween (H.outer i '' I) (H.pos i) (H.pos (i + 1)) :=
  ⟨H.outer i, H.continuousOn_outer i, H.injOn_outer i, rfl, H.outer_zero i, H.outer_one i⟩

/-- The crosscut is drawn as an arc from `a` to `b`. -/
theorem isArcBetween_chordSet : IsArcBetween H.chordSet (H.pos 1) (H.pos 4) :=
  ⟨H.chordParam, H.continuousOn_chord, H.injOn_chord, rfl, H.chord_zero, H.chord_one⟩

theorem outerArcs_eq :
    H.outerArcs = H.outer 0 '' I ∪ (H.outer 1 '' I ∪ (H.outer 2 '' I ∪ (H.outer 3 '' I ∪
      (H.outer 4 '' I ∪ H.outer 5 '' I)))) := by
  ext z
  simp only [outerArcs, Set.mem_iUnion, Set.mem_union]
  constructor
  · rintro ⟨i, hi⟩; fin_cases i <;> tauto
  · rintro (h | h | h | h | h | h)
    exacts [⟨0, h⟩, ⟨1, h⟩, ⟨2, h⟩, ⟨3, h⟩, ⟨4, h⟩, ⟨5, h⟩]

theorem arcOf_union : H.arcOf false ∪ H.arcOf true = H.outerArcs := by
  rw [outerArcs_eq]
  simp only [arcOf]
  ext z
  simp only [Set.mem_union]
  constructor <;> (intro h; tauto)

/-- **`A₁` is an arc from `a` to `b`.** Three consecutive outer edges, glued at the two corner
vertices between them. -/
theorem arcOf_false_isArcBetween : IsArcBetween (H.arcOf false) (H.pos 1) (H.pos 4) := by
  have h23 : IsArcBetween (H.outer 2 '' I ∪ H.outer 3 '' I) (H.pos 2) (H.pos 4) := by
    refine (H.isArcBetween_outer 2).concatenate (H.isArcBetween_outer 3) fun z hz hz' => ?_
    obtain ⟨h₁, h₂⟩ := H.outer_meet_pair (i := 2) (j := 3) (by decide) hz hz'
    rcases h₁ with rfl | rfl
    · rcases h₂ with h | h
      exacts [absurd h (H.pos_ne (by decide)), absurd h (H.pos_ne (by decide))]
    · rfl
  refine (H.isArcBetween_outer 1).concatenate h23 fun z hz hz' => ?_
  rcases hz' with hz' | hz'
  · obtain ⟨h₁, h₂⟩ := H.outer_meet_pair (i := 1) (j := 2) (by decide) hz hz'
    rcases h₁ with rfl | rfl
    · rcases h₂ with h | h
      exacts [absurd h (H.pos_ne (by decide)), absurd h (H.pos_ne (by decide))]
    · rfl
  · obtain ⟨h₁, h₂⟩ := H.outer_meet_pair (i := 1) (j := 3) (by decide) hz hz'
    rcases h₁ with rfl | rfl <;> rcases h₂ with h | h <;>
      exact absurd h (H.pos_ne (by decide))

/-- **`A₂` is an arc from `b` to `a`.** -/
theorem arcOf_true_isArcBetween : IsArcBetween (H.arcOf true) (H.pos 4) (H.pos 1) := by
  have h50 : IsArcBetween (H.outer 5 '' I ∪ H.outer 0 '' I) (H.pos 5) (H.pos 1) := by
    refine (H.isArcBetween_outer 5).concatenate (H.isArcBetween_outer 0) fun z hz hz' => ?_
    obtain ⟨h₁, h₂⟩ := H.outer_meet_pair (i := 5) (j := 0) (by decide) hz hz'
    rcases h₁ with rfl | rfl
    · rcases h₂ with h | h
      exacts [absurd h (H.pos_ne (by decide)), absurd h (H.pos_ne (by decide))]
    · rfl
  refine (H.isArcBetween_outer 4).concatenate h50 fun z hz hz' => ?_
  rcases hz' with hz' | hz'
  · obtain ⟨h₁, h₂⟩ := H.outer_meet_pair (i := 4) (j := 5) (by decide) hz hz'
    rcases h₁ with rfl | rfl
    · rcases h₂ with h | h
      exacts [absurd h (H.pos_ne (by decide)), absurd h (H.pos_ne (by decide))]
    · rfl
  · obtain ⟨h₁, h₂⟩ := H.outer_meet_pair (i := 4) (j := 0) (by decide) hz hz'
    rcases h₁ with rfl | rfl <;> rcases h₂ with h | h <;>
      exact absurd h (H.pos_ne (by decide))

/-- **The two boundary arcs meet exactly at `a` and `b`.** Nine pairs of outer edges; six of
them have no vertex in common at all and contribute nothing. -/
theorem arcOf_inter : H.arcOf false ∩ H.arcOf true = ({H.pos 1, H.pos 4} : Set Plane) := by
  refine Subset.antisymm ?_ ?_
  · rintro z ⟨hz, hz'⟩
    simp only [arcOf, Set.mem_union] at hz hz'
    rcases hz with h₁ | h₁ | h₁ <;> rcases hz' with h₂ | h₂ | h₂ <;>
      · obtain ⟨ha, hb⟩ := H.outer_meet_pair (by decide) h₁ h₂
        rcases ha with rfl | rfl <;> rcases hb with h | h <;>
          first
            | exact Or.inl rfl
            | exact Or.inr rfl
            | exact absurd h (H.pos_ne (by decide))
  · rintro z (rfl | rfl)
    · refine ⟨Or.inl (H.pos_mem_outer 1), Or.inr (Or.inr ?_)⟩
      simpa using H.pos_succ_mem_outer 0
    · refine ⟨Or.inr (Or.inr ?_), Or.inl (H.pos_mem_outer 4)⟩
      simpa using H.pos_succ_mem_outer 3

/-- The crosscut meets the outer cycle exactly at its two endpoints. -/
theorem chordSet_inter_outerArcs : H.chordSet ∩ H.outerArcs = ({H.pos 1, H.pos 4} : Set Plane) := by
  refine Subset.antisymm ?_ ?_
  · rintro z ⟨hz, hz'⟩
    obtain ⟨i, hi⟩ := Set.mem_iUnion.1 hz'
    exact H.chord_meet i ⟨hz, hi⟩
  · rintro z (rfl | rfl)
    · exact ⟨by simpa [chordSet, H.chord_zero] using
        Set.mem_image_of_mem H.chordParam zero_mem_I, Set.mem_iUnion.2 ⟨1, H.pos_mem_outer 1⟩⟩
    · exact ⟨by simpa [chordSet, H.chord_one] using
        Set.mem_image_of_mem H.chordParam one_mem_I, Set.mem_iUnion.2 ⟨4, H.pos_mem_outer 4⟩⟩

theorem outerSet_realization : H.realization.outerSet = H.outerArcs := by
  change V(initOuter.map H.point) ∪ (⋃ e ∈ E(initOuter.map H.point), Graph.edgeArc H.draw e) = _
  refine Subset.antisymm (Set.union_subset ?_ ?_) ?_
  · rintro _ ⟨_, ⟨i, rfl⟩, rfl⟩
    exact Set.mem_iUnion.2 ⟨i, H.pos_mem_outer i⟩
  · refine Set.iUnion₂_subset fun e he => ?_
    rw [Graph.edgeSet_map, edgeSet_initOuter] at he
    obtain ⟨i, rfl⟩ := he
    exact Set.subset_iUnion (fun i : Fin 6 => H.outer i '' I) i
  · refine Set.iUnion_subset fun i => ?_
    refine Set.subset_union_of_subset_right ?_ _
    exact Set.subset_biUnion_of_mem (u := fun e => Graph.edgeArc H.draw e)
      (show InitialCell.edge i ∈ E(initOuter.map H.point) from ⟨i, rfl⟩)

theorem skeletonSet_realization : H.realization.skeletonSet = H.outerArcs ∪ H.chordSet := by
  change V(initSkel.map H.point) ∪ (⋃ e ∈ E(initSkel.map H.point), Graph.edgeArc H.draw e) = _
  refine Subset.antisymm (Set.union_subset ?_ ?_) (Set.union_subset ?_ ?_)
  · rintro _ ⟨_, ⟨i, rfl⟩, rfl⟩
    exact Or.inl (Set.mem_iUnion.2 ⟨i, H.pos_mem_outer i⟩)
  · refine Set.iUnion₂_subset fun e he => ?_
    rw [Graph.edgeSet_map, edgeSet_initSkel] at he
    rcases he with ⟨i, rfl⟩ | rfl
    · exact fun z hz => Or.inl (Set.mem_iUnion.2 ⟨i, hz⟩)
    · exact fun z hz => Or.inr hz
  · refine Set.iUnion_subset fun i => ?_
    refine Set.subset_union_of_subset_right ?_ _
    exact Set.subset_biUnion_of_mem (u := fun e => Graph.edgeArc H.draw e)
      (show InitialCell.edge i ∈ E(initSkel.map H.point) from Or.inl ⟨i, rfl⟩)
  · refine Set.subset_union_of_subset_right ?_ _
    exact Set.subset_biUnion_of_mem (u := fun e => Graph.edgeArc H.draw e)
      (show InitialCell.chord ∈ E(initSkel.map H.point) from Or.inr rfl)

/-- **The open nonboundary part is the crosscut without its two endpoints.** With
`chord_meet` this is the connectedness clause of `def:admissible-graph` in one line: an arc
minus its endpoints is connected. -/
theorem nonboundary_realization : H.realization.nonboundary = H.chordSet \ H.outerArcs := by
  have h : H.realization.nonboundary = H.realization.skeletonSet \ H.realization.outerSet := rfl
  rw [h, H.skeletonSet_realization, H.outerSet_realization]
  ext z
  constructor
  · rintro ⟨h | h, h'⟩
    exacts [absurd h h', ⟨h, h'⟩]
  · rintro ⟨h, h'⟩
    exact ⟨Or.inr h, h'⟩

/-- The open nonboundary part is the crosscut without its endpoints — the open arc. -/
theorem nonboundary_eq : H.realization.nonboundary = H.chordSet \ {H.pos 1, H.pos 4} := by
  rw [H.nonboundary_realization]
  ext z
  constructor
  · rintro ⟨hz, hz'⟩
    refine ⟨hz, fun hmem => hz' ?_⟩
    have : z ∈ H.chordSet ∩ H.outerArcs := by rw [H.chordSet_inter_outerArcs]; exact hmem
    exact this.2
  · rintro ⟨hz, hz'⟩
    refine ⟨hz, fun hmem => hz' ?_⟩
    have : z ∈ H.chordSet ∩ H.outerArcs := ⟨hz, hmem⟩
    rwa [H.chordSet_inter_outerArcs] at this

/-- **The open nonboundary part is connected** — the last clause of `def:admissible-graph`.
With a single crosscut it is the open arc of the chord, a continuous injective image of
`(0, 1)`. -/
theorem isConnected_nonboundary : IsConnected H.realization.nonboundary := by
  rw [H.nonboundary_eq]
  have hopen : H.chordSet \ ({H.pos 1, H.pos 4} : Set Plane) = H.chordParam '' Set.Ioo 0 1 := by
    rw [chordSet, ← H.chord_zero, ← H.chord_one, ← openArc_eq_diff H.injOn_chord]
    rfl
  rw [hopen]
  refine (isConnected_Ioo (by norm_num : (0:ℝ) < 1)).image _ ?_
  exact H.continuousOn_chord.mono Ioo_subset_I

end HexData


/-! ### The initial skeleton is 2-connected

The first clause of `def:admissible-graph`. It is a fact about the *abstract* graph — a hexagon
with one chord — and `Graph.isTwoConnected_map_iff` carries it to both realizations at once, so
it is proved here and nowhere else. The chord plays no part: the hexagon alone is 2-connected,
because deleting one of its vertices leaves a path. All the cyclic index arithmetic is
`decide`. -/

private theorem fin6_add_sub : ∀ k j : Fin 6, j = k + (j - k) := by decide

private theorem fin6_add_one : ∀ k m : Fin 6, k + m + 1 = k + (m + 1) := by decide

private theorem fin6_add_eq_self : ∀ k n : Fin 6, k + n = k → n = 0 := by decide

private theorem stepFull {m m' : Fin 6} (h : m + 1 = m') :
    initSkel.Reaches (.vert m) (.vert m') := by
  subst h
  exact Graph.Reaches.of_isLink (initSkel_isLink_ends (InitialCell.edge_mem_edges m))

/-- The abstract hexagon-with-chord is connected. -/
theorem connected_initSkel : initSkel.Connected := by
  refine Graph.Connected.of_hub (u := .vert 0) ⟨0, rfl⟩ ?_
  rintro _ ⟨j, rfl⟩
  have s01 : initSkel.Reaches (.vert 0) (.vert 1) := stepFull (by decide)
  have s12 : initSkel.Reaches (.vert 1) (.vert 2) := stepFull (by decide)
  have s23 : initSkel.Reaches (.vert 2) (.vert 3) := stepFull (by decide)
  have s34 : initSkel.Reaches (.vert 3) (.vert 4) := stepFull (by decide)
  have s45 : initSkel.Reaches (.vert 4) (.vert 5) := stepFull (by decide)
  fin_cases j
  · exact Graph.Reaches.refl ⟨0, rfl⟩
  · exact s01
  · exact s01.trans s12
  · exact (s01.trans s12).trans s23
  · exact ((s01.trans s12).trans s23).trans s34
  · exact (((s01.trans s12).trans s23).trans s34).trans s45

private theorem vert_notMem_del {k n : Fin 6} (hn : n ≠ 0) :
    (InitialCell.vert (k + n)) ∉ ({InitialCell.vert k} : Set InitialCell) := by
  simp only [Set.mem_singleton_iff, InitialCell.vert.injEq]
  exact fun h => hn (fin6_add_eq_self k n h)

private theorem stepDel (k : Fin 6) {m m' : Fin 6} (hmm : m + 1 = m') (hm : m ≠ 0)
    (hm' : m' ≠ 0) :
    (initSkel.deleteVerts {InitialCell.vert k}).Reaches (.vert (k + m)) (.vert (k + m')) := by
  have h0 : initSkel.IsLink (InitialCell.edge (k + m)) (.vert (k + m)) (.vert (k + m + 1)) :=
    initSkel_isLink_ends (InitialCell.edge_mem_edges (k + m))
  rw [fin6_add_one k m, hmm] at h0
  refine Graph.Reaches.of_isLink (e := InitialCell.edge (k + m)) ?_
  rw [Graph.deleteVerts_isLink]
  exact ⟨h0, vert_notMem_del hm, vert_notMem_del hm'⟩

/-- Deleting one vertex of the hexagon leaves a path, hence a connected graph. -/
theorem deleteVert_connected_initSkel (k : Fin 6) :
    (initSkel.deleteVerts {InitialCell.vert k}).Connected := by
  have h12 := stepDel k (m := 1) (m' := 2) (by decide) (by decide) (by decide)
  have h23 := stepDel k (m := 2) (m' := 3) (by decide) (by decide) (by decide)
  have h34 := stepDel k (m := 3) (m' := 4) (by decide) (by decide) (by decide)
  have h45 := stepDel k (m := 4) (m' := 5) (by decide) (by decide) (by decide)
  have hhub : (InitialCell.vert (k + 1)) ∈ V(initSkel.deleteVerts {InitialCell.vert k}) :=
    ⟨⟨k + 1, rfl⟩, vert_notMem_del (by decide)⟩
  refine Graph.Connected.of_hub hhub ?_
  rintro _ ⟨⟨j, rfl⟩, hj⟩
  obtain ⟨m, rfl⟩ : ∃ m, j = k + m := ⟨j - k, fin6_add_sub k j⟩
  have hm : m ≠ 0 := by
    rintro rfl
    exact hj (by simp)
  fin_cases m
  · exact absurd rfl hm
  · exact Graph.Reaches.refl hhub
  · exact h12
  · exact h12.trans h23
  · exact (h12.trans h23).trans h34
  · exact ((h12.trans h23).trans h34).trans h45

/-- **The initial skeleton is 2-connected** — the first clause of `def:admissible-graph`. -/
theorem isTwoConnected_initSkel : initSkel.IsTwoConnected where
  hasThreeVertices :=
    ⟨.vert 0, ⟨0, rfl⟩, .vert 1, ⟨1, rfl⟩, .vert 2, ⟨2, rfl⟩, by decide, by decide, by decide⟩
  connected := connected_initSkel
  deleteVerts_connected := by rintro _ ⟨k, rfl⟩; exact deleteVert_connected_initSkel k

/-- **Both drawn skeleta are 2-connected.** By `lem:combinatorial-invariance` (a) there is only
one statement to prove, and it is the abstract one. -/
theorem HexData.isTwoConnected_graph (H : HexData) : (H.realization.graph).IsTwoConnected :=
  (Graph.isTwoConnected_map_iff H.injOn_point).2 isTwoConnected_initSkel

/-! ### The target realization: the square with one straight chord

The target side of `prop:initial-pair` is completely explicit. The six marked points of `S` are
the four corners together with `u(a) = (α, 1)` in the relative interior of the top side and
`u(b) = (β, -1)` in the relative interior of the bottom side, `|α|, |β| < 1`. **This is the one
place the nonadjacency hypothesis is used**: opposite sides, so the straight chord
`[(α,1), (β,-1)]` has every point other than its ends of sup norm `< 1`, hence in the open
square and off `S`.

All seven edges are straight, so each is pinned by one coordinate and swept by the other, and
the fifteen pairwise intersections are interval arithmetic. `hPiece` and `vPiece` are those two
shapes. -/

namespace Plane

/-- Two plane points agree when their coordinates do. -/
theorem eq_mk {p : Plane} {x y : ℝ} (h0 : p 0 = x) (h1 : p 1 = y) : p = Plane.mk x y := by
  ext i
  fin_cases i
  · simpa using h0
  · simpa using h1

theorem mk_inj {x y x' y' : ℝ} (h : Plane.mk x y = Plane.mk x' y') : x = x' ∧ y = y' :=
  ⟨congrArg (fun p : Plane => p 0) h, congrArg (fun p : Plane => p 1) h⟩

end Plane

/-- A horizontal piece of the square boundary: second coordinate pinned, first coordinate
sweeping an interval. -/
def hPiece (c lo hi : ℝ) : Set Plane := {p : Plane | p 1 = c ∧ lo ≤ p 0 ∧ p 0 ≤ hi}

/-- A vertical piece of the square boundary. -/
def vPiece (c lo hi : ℝ) : Set Plane := {p : Plane | p 0 = c ∧ lo ≤ p 1 ∧ p 1 ≤ hi}

theorem segment_eq_hPiece (c : ℝ) {lo hi : ℝ} (h : lo ≤ hi) :
    segment ℝ (Plane.mk lo c) (Plane.mk hi c) = hPiece c lo hi := by
  ext p
  rw [mem_segment_horiz, segment_eq_Icc h]
  simp [hPiece, Set.mem_Icc]

theorem segment_eq_vPiece (c : ℝ) {lo hi : ℝ} (h : lo ≤ hi) :
    segment ℝ (Plane.mk c lo) (Plane.mk c hi) = vPiece c lo hi := by
  ext p
  rw [mem_segment_vert, segment_eq_Icc h]
  simp [vPiece, Set.mem_Icc]

theorem hPiece_subset_modelCurve {c lo hi : ℝ} (hc : |c| = 1) (hlo : -1 ≤ lo) (hhi : hi ≤ 1) :
    hPiece c lo hi ⊆ modelCurve := by
  rintro p ⟨h1, h2, h3⟩
  change Plane.supNorm p = 1
  simp only [Plane.supNorm, h1, hc]
  exact max_eq_right (by rw [abs_le]; constructor <;> linarith)

theorem vPiece_subset_modelCurve {c lo hi : ℝ} (hc : |c| = 1) (hlo : -1 ≤ lo) (hhi : hi ≤ 1) :
    vPiece c lo hi ⊆ modelCurve := by
  rintro p ⟨h1, h2, h3⟩
  change Plane.supNorm p = 1
  simp only [Plane.supNorm, h1, hc]
  exact max_eq_left (by rw [abs_le]; constructor <;> linarith)

variable {α β : ℝ}

/-- The six marked points of `S`, in cyclic order: the corner `(1,1)`, `u(a) = (α,1)`, the
corners `(-1,1)` and `(-1,-1)`, `u(b) = (β,-1)`, and the corner `(1,-1)`. -/
def tgtPos (α β : ℝ) : Fin 6 → Plane :=
  ![Plane.mk 1 1, Plane.mk α 1, Plane.mk (-1) 1, Plane.mk (-1) (-1), Plane.mk β (-1),
    Plane.mk 1 (-1)]

/-- The six outer edges of the target, straight. -/
noncomputable def tgtOuter (α β : ℝ) (i : Fin 6) : ℝ → Plane :=
  AffineMap.lineMap (tgtPos α β i) (tgtPos α β (i + 1))

/-- The straight chord `[u(a), u(b)]`. -/
noncomputable def tgtChord (α β : ℝ) : ℝ → Plane :=
  AffineMap.lineMap (tgtPos α β 1) (tgtPos α β 4)

theorem tgtOuter_image (α β : ℝ) (i : Fin 6) :
    tgtOuter α β i '' I = segment ℝ (tgtPos α β i) (tgtPos α β (i + 1)) := by
  rw [segment_eq_image_lineMap]
  rfl

theorem tgtChord_image (α β : ℝ) :
    tgtChord α β '' I = segment ℝ (Plane.mk α 1) (Plane.mk β (-1)) := by
  rw [segment_eq_image_lineMap]
  rfl

/-- The six target arcs, in the pinned-coordinate normal form. -/
theorem segment_tgtPos (hα : |α| < 1) (hβ : |β| < 1) (i : Fin 6) :
    segment ℝ (tgtPos α β i) (tgtPos α β (i + 1)) =
      ![hPiece 1 α 1, hPiece 1 (-1) α, vPiece (-1) (-1) 1, hPiece (-1) (-1) β, hPiece (-1) β 1,
        vPiece 1 (-1) 1] i := by
  obtain ⟨hα1, hα2⟩ := abs_lt.1 hα
  obtain ⟨hβ1, hβ2⟩ := abs_lt.1 hβ
  fin_cases i
  · change segment ℝ (Plane.mk 1 1) (Plane.mk α 1) = hPiece 1 α 1
    rw [segment_symm, segment_eq_hPiece 1 hα2.le]
  · change segment ℝ (Plane.mk α 1) (Plane.mk (-1) 1) = hPiece 1 (-1) α
    rw [segment_symm, segment_eq_hPiece 1 hα1.le]
  · change segment ℝ (Plane.mk (-1) 1) (Plane.mk (-1) (-1)) = vPiece (-1) (-1) 1
    rw [segment_symm, segment_eq_vPiece (-1) (by norm_num : (-1:ℝ) ≤ 1)]
  · change segment ℝ (Plane.mk (-1) (-1)) (Plane.mk β (-1)) = hPiece (-1) (-1) β
    rw [segment_eq_hPiece (-1) hβ1.le]
  · change segment ℝ (Plane.mk β (-1)) (Plane.mk 1 (-1)) = hPiece (-1) β 1
    rw [segment_eq_hPiece (-1) hβ2.le]
  · change segment ℝ (Plane.mk 1 (-1)) (Plane.mk 1 1) = vPiece 1 (-1) 1
    rw [segment_eq_vPiece 1 (by norm_num : (-1:ℝ) ≤ 1)]

theorem injective_tgtPos (hα : |α| < 1) (hβ : |β| < 1) : Function.Injective (tgtPos α β) := by
  obtain ⟨hα1, hα2⟩ := abs_lt.1 hα
  obtain ⟨hβ1, hβ2⟩ := abs_lt.1 hβ
  intro i j h
  fin_cases i <;> fin_cases j <;>
    first
      | rfl
      | (exfalso; obtain ⟨h0, h1⟩ := Plane.mk_inj h; linarith)

theorem tgtOuter_subset_modelCurve (hα : |α| < 1) (hβ : |β| < 1) (i : Fin 6) :
    tgtOuter α β i '' I ⊆ modelCurve := by
  obtain ⟨hα1, hα2⟩ := abs_lt.1 hα
  obtain ⟨hβ1, hβ2⟩ := abs_lt.1 hβ
  rw [tgtOuter_image, segment_tgtPos hα hβ]
  fin_cases i
  exacts [hPiece_subset_modelCurve (by norm_num) hα1.le le_rfl,
    hPiece_subset_modelCurve (by norm_num) le_rfl hα2.le,
    vPiece_subset_modelCurve (by norm_num) le_rfl le_rfl,
    hPiece_subset_modelCurve (by norm_num) le_rfl hβ2.le,
    hPiece_subset_modelCurve (by norm_num) hβ1.le le_rfl,
    vPiece_subset_modelCurve (by norm_num) le_rfl le_rfl]

/-- **The fifteen pairwise intersections of the six target edges.** Two edges on the same side
of the square overlap in at most the marked point between them; two on adjacent sides meet at
most in the corner they share, and the four cases where a corner is not on the piece in
question are empty because `|α|, |β| < 1`; two on opposite sides never meet. Every one of them
is a comparison of two real intervals. -/
theorem tgtOuter_meet (hα : |α| < 1) (hβ : |β| < 1) (i j : Fin 6) (hij : i ≠ j) :
    tgtOuter α β i '' I ∩ tgtOuter α β j '' I ⊆
      ({tgtPos α β i, tgtPos α β (i + 1)} : Set Plane) ∩
        {tgtPos α β j, tgtPos α β (j + 1)} := by
  have hα' := abs_lt.1 hα
  have hβ' := abs_lt.1 hβ
  obtain ⟨hα1, hα2⟩ := hα'
  obtain ⟨hβ1, hβ2⟩ := hβ'
  simp only [tgtOuter_image, segment_tgtPos hα hβ]
  fin_cases i <;> fin_cases j <;>
    first
      | exact absurd rfl hij
      | · rintro p ⟨⟨e1, e2, e3⟩, f1, f2, f3⟩
          first
            | (exfalso; linarith)
            | exact ⟨Or.inl (Plane.eq_mk (by linarith) (by linarith)),
                Or.inl (Plane.eq_mk (by linarith) (by linarith))⟩
            | exact ⟨Or.inl (Plane.eq_mk (by linarith) (by linarith)),
                Or.inr (Plane.eq_mk (by linarith) (by linarith))⟩
            | exact ⟨Or.inr (Plane.eq_mk (by linarith) (by linarith)),
                Or.inl (Plane.eq_mk (by linarith) (by linarith))⟩

/-- **The straight chord between opposite sides has all its other points in the open square.**
This is the single use of the nonadjacency hypothesis of `prop:initial-pair`. -/
theorem openSegment_chord_supNorm_lt (hα : |α| < 1) (hβ : |β| < 1) :
    ∀ p ∈ openSegment ℝ (Plane.mk α 1) (Plane.mk β (-1)), Plane.supNorm p < 1 := by
  obtain ⟨hα1, hα2⟩ := abs_lt.1 hα
  obtain ⟨hβ1, hβ2⟩ := abs_lt.1 hβ
  rintro p ⟨a, b, ha, hb, hab, rfl⟩
  have h0 : (a • Plane.mk α 1 + b • Plane.mk β (-1)) 0 = a * α + b * β := by
    rw [Plane.smul_add_apply]; simp
  have h1 : (a • Plane.mk α 1 + b • Plane.mk β (-1)) 1 = a - b := by
    rw [Plane.smul_add_apply]; simp; ring
  have hb0 : |a * α + b * β| < 1 := by rw [abs_lt]; constructor <;> nlinarith
  have hb1 : |a - b| < 1 := by rw [abs_lt]; constructor <;> linarith
  rw [Plane.supNorm, h0, h1]
  exact max_lt hb0 hb1

theorem openSegment_chord_notMem_modelCurve (hα : |α| < 1) (hβ : |β| < 1) :
    ∀ p ∈ openSegment ℝ (Plane.mk α 1) (Plane.mk β (-1)), p ∉ modelCurve := fun p hp hmem =>
  absurd (show Plane.supNorm p = 1 from hmem)
    (ne_of_lt (openSegment_chord_supNorm_lt hα hβ p hp))

/-- The chord meets each outer edge only at its own two ends. -/
theorem tgtChord_meet (hα : |α| < 1) (hβ : |β| < 1) (i : Fin 6) :
    tgtChord α β '' I ∩ tgtOuter α β i '' I ⊆
      ({tgtPos α β 1, tgtPos α β 4} : Set Plane) := by
  rintro p ⟨hp, hp'⟩
  rw [tgtChord_image, ← insert_endpoints_openSegment] at hp
  rcases hp with rfl | rfl | hp
  · exact Or.inl rfl
  · exact Or.inr rfl
  · exact absurd (tgtOuter_subset_modelCurve hα hβ i hp')
      (openSegment_chord_notMem_modelCurve hα hβ _ hp)

theorem tgtOuter_image_eq (hα : |α| < 1) (hβ : |β| < 1) (i : Fin 6) :
    tgtOuter α β i '' I =
      ![hPiece 1 α 1, hPiece 1 (-1) α, vPiece (-1) (-1) 1, hPiece (-1) (-1) β, hPiece (-1) β 1,
        vPiece 1 (-1) 1] i := by
  rw [tgtOuter_image, segment_tgtPos hα hβ]

/-- **The six target edges cover `S`.** Each side of the square is one piece, except the top
and the bottom, which are cut in two at `u(a)` and `u(b)`. -/
theorem iUnion_tgtOuter (hα : |α| < 1) (hβ : |β| < 1) :
    (⋃ i : Fin 6, tgtOuter α β i '' I) = modelCurve := by
  obtain ⟨hα1, hα2⟩ := abs_lt.1 hα
  obtain ⟨hβ1, hβ2⟩ := abs_lt.1 hβ
  refine Subset.antisymm (Set.iUnion_subset (tgtOuter_subset_modelCurve hα hβ)) fun p hp => ?_
  rw [modelCurve_eq_sides] at hp
  rcases hp with (hp | hp) | (hp | hp)
  · rw [mem_sideTop, abs_le] at hp
    obtain ⟨h1, h0⟩ := hp
    rcases le_or_gt α (p 0) with h | h
    · exact Set.mem_iUnion.2 ⟨0, by rw [tgtOuter_image_eq hα hβ 0]; exact ⟨h1, h, h0.2⟩⟩
    · exact Set.mem_iUnion.2 ⟨1, by rw [tgtOuter_image_eq hα hβ 1]; exact ⟨h1, h0.1, h.le⟩⟩
  · rw [mem_sideLeft, abs_le] at hp
    obtain ⟨h0, h1⟩ := hp
    exact Set.mem_iUnion.2 ⟨2, by rw [tgtOuter_image_eq hα hβ 2]; exact ⟨h0, h1.1, h1.2⟩⟩
  · rw [mem_sideBottom, abs_le] at hp
    obtain ⟨h1, h0⟩ := hp
    rcases le_or_gt (p 0) β with h | h
    · exact Set.mem_iUnion.2 ⟨3, by rw [tgtOuter_image_eq hα hβ 3]; exact ⟨h1, h0.1, h⟩⟩
    · exact Set.mem_iUnion.2 ⟨4, by rw [tgtOuter_image_eq hα hβ 4]; exact ⟨h1, h.le, h0.2⟩⟩
  · rw [mem_sideRight, abs_le] at hp
    obtain ⟨h0, h1⟩ := hp
    exact Set.mem_iUnion.2 ⟨5, by rw [tgtOuter_image_eq hα hβ 5]; exact ⟨h0, h1.1, h1.2⟩⟩

theorem tgtPos_mem_modelCurve (hα : |α| < 1) (hβ : |β| < 1) (i : Fin 6) :
    tgtPos α β i ∈ modelCurve := by
  refine tgtOuter_subset_modelCurve hα hβ i ⟨0, zero_mem_I, ?_⟩
  exact AffineMap.lineMap_apply_zero _ _

theorem tgtPos_succ_ne (hα : |α| < 1) (hβ : |β| < 1) (i : Fin 6) :
    tgtPos α β i ≠ tgtPos α β (i + 1) := by
  have hne : i ≠ i + 1 := by revert i; decide
  exact fun h => hne (injective_tgtPos hα hβ h)

/-- **The target realization of `prop:initial-pair`**: the square `S`, subdivided at its four
corners and at `u(a) = (α,1)`, `u(b) = (β,-1)`, together with the straight chord between the
last two. -/
noncomputable def targetHex (hα : |α| < 1) (hβ : |β| < 1) : HexData where
  pos := tgtPos α β
  outer := tgtOuter α β
  chordParam := tgtChord α β
  injective_pos := injective_tgtPos hα hβ
  continuousOn_outer := fun _ => AffineMap.lineMap_continuous.continuousOn
  injOn_outer := fun i => injOn_lineMap (tgtPos_succ_ne hα hβ i)
  outer_zero := fun i => AffineMap.lineMap_apply_zero _ _
  outer_one := fun i => AffineMap.lineMap_apply_one _ _
  continuousOn_chord := AffineMap.lineMap_continuous.continuousOn
  injOn_chord := injOn_lineMap (by
    intro h
    have := injective_tgtPos hα hβ h
    exact absurd this (by decide))
  chord_zero := AffineMap.lineMap_apply_zero _ _
  chord_one := AffineMap.lineMap_apply_one _ _
  outer_meet := tgtOuter_meet hα hβ
  chord_meet := tgtChord_meet hα hβ

@[simp] theorem targetHex_pos (hα : |α| < 1) (hβ : |β| < 1) :
    (targetHex hα hβ).pos = tgtPos α β := rfl

@[simp] theorem targetHex_outer (hα : |α| < 1) (hβ : |β| < 1) :
    (targetHex hα hβ).outer = tgtOuter α β := rfl

@[simp] theorem targetHex_chordParam (hα : |α| < 1) (hβ : |β| < 1) :
    (targetHex hα hβ).chordParam = tgtChord α β := rfl

/-- **The target outer cycle is exactly `S`.** -/
theorem targetHex_outerArcs (hα : |α| < 1) (hβ : |β| < 1) :
    (targetHex hα hβ).outerArcs = modelCurve := iUnion_tgtOuter hα hβ


/-! ### The source realization: the curve with one polygonal crosscut

The source realization is the pushforward of the target's outer cycle along `w = u⁻¹`, together
with the polygonal crosscut `P` as its seventh edge. Nothing about the six outer arcs has to be
proved again: `w` is injective on `S`, so each of the three drawing conditions transfers.

The crosscut arrives as a parametrization together with the one geometric fact `lem:accessible-
endpoints` supplies — that every point of it other than its two ends lies in `D` — from which
`P ∩ C = {a, b}` follows, and with it the last meeting condition. -/

variable {C : Set Plane}

/-- **The source realization of `prop:initial-pair`**: `C`, subdivided at the `u`-preimages of
the four corners and of `u(a), u(b)`, together with the polygonal crosscut `P` from `a` to
`b`. -/
noncomputable def sourceHex {u w : Plane → Plane} {sp : ℝ → Plane}
    (hw : IsSetHomeoOn u w C modelCurve) (hα : |α| < 1) (hβ : |β| < 1)
    (hspc : ContinuousOn sp I) (hspi : InjOn sp I)
    (hsp0 : sp 0 = w (tgtPos α β 1)) (hsp1 : sp 1 = w (tgtPos α β 4))
    (hspin : sp '' I \ {w (tgtPos α β 1), w (tgtPos α β 4)} ⊆ inside C) : HexData where
  pos := fun i => w (tgtPos α β i)
  outer := fun i t => w (tgtOuter α β i t)
  chordParam := sp
  injective_pos := fun i j h =>
    injective_tgtPos hα hβ
      (hw.injOn_inv (tgtPos_mem_modelCurve hα hβ i) (tgtPos_mem_modelCurve hα hβ j) h)
  continuousOn_outer := fun i =>
    hw.continuousOn_inv.comp AffineMap.lineMap_continuous.continuousOn
      fun t ht => tgtOuter_subset_modelCurve hα hβ i ⟨t, ht, rfl⟩
  injOn_outer := fun i =>
    hw.injOn_inv.comp (injOn_lineMap (tgtPos_succ_ne hα hβ i))
      fun t ht => tgtOuter_subset_modelCurve hα hβ i ⟨t, ht, rfl⟩
  outer_zero := fun i => congrArg w (AffineMap.lineMap_apply_zero _ _)
  outer_one := fun i => congrArg w (AffineMap.lineMap_apply_one _ _)
  continuousOn_chord := hspc
  injOn_chord := hspi
  chord_zero := hsp0
  chord_one := hsp1
  outer_meet := by
    rintro i j hij z ⟨⟨s, hs, rfl⟩, t, ht, hzt⟩
    -- the two preimages lie on `S`, where `w` is injective, so they coincide
    have hsm : tgtOuter α β i s ∈ modelCurve := tgtOuter_subset_modelCurve hα hβ i ⟨s, hs, rfl⟩
    have htm : tgtOuter α β j t ∈ modelCurve := tgtOuter_subset_modelCurve hα hβ j ⟨t, ht, rfl⟩
    have heq : tgtOuter α β j t = tgtOuter α β i s := hw.injOn_inv htm hsm hzt
    obtain ⟨h₁, h₂⟩ := tgtOuter_meet hα hβ i j hij ⟨⟨s, hs, rfl⟩, ⟨t, ht, heq⟩⟩
    constructor
    · rcases h₁ with h | h
      exacts [Or.inl (congrArg w h), Or.inr (congrArg w h)]
    · rcases h₂ with h | h
      exacts [Or.inl (congrArg w h), Or.inr (congrArg w h)]
  chord_meet := by
    rintro i z ⟨hz, t, ht, rfl⟩
    by_contra hzc
    have hmem : tgtOuter α β i t ∈ modelCurve := tgtOuter_subset_modelCurve hα hβ i ⟨t, ht, rfl⟩
    exact inside_subset_compl (hspin ⟨hz, hzc⟩) (hw.mapsTo_inv hmem)

@[simp] theorem sourceHex_pos {u w : Plane → Plane} {sp : ℝ → Plane}
    (hw : IsSetHomeoOn u w C modelCurve) (hα : |α| < 1) (hβ : |β| < 1)
    (hspc : ContinuousOn sp I) (hspi : InjOn sp I)
    (hsp0 : sp 0 = w (tgtPos α β 1)) (hsp1 : sp 1 = w (tgtPos α β 4))
    (hspin : sp '' I \ {w (tgtPos α β 1), w (tgtPos α β 4)} ⊆ inside C) :
    (sourceHex hw hα hβ hspc hspi hsp0 hsp1 hspin).pos = fun i => w (tgtPos α β i) := rfl

@[simp] theorem sourceHex_chordParam {u w : Plane → Plane} {sp : ℝ → Plane}
    (hw : IsSetHomeoOn u w C modelCurve) (hα : |α| < 1) (hβ : |β| < 1)
    (hspc : ContinuousOn sp I) (hspi : InjOn sp I)
    (hsp0 : sp 0 = w (tgtPos α β 1)) (hsp1 : sp 1 = w (tgtPos α β 4))
    (hspin : sp '' I \ {w (tgtPos α β 1), w (tgtPos α β 4)} ⊆ inside C) :
    (sourceHex hw hα hβ hspc hspi hsp0 hsp1 hspin).chordParam = sp := rfl

/-- **The source outer cycle is exactly `C`.** -/
theorem sourceHex_outerArcs {u w : Plane → Plane} {sp : ℝ → Plane}
    (hw : IsSetHomeoOn u w C modelCurve) (hα : |α| < 1) (hβ : |β| < 1)
    (hspc : ContinuousOn sp I) (hspi : InjOn sp I)
    (hsp0 : sp 0 = w (tgtPos α β 1)) (hsp1 : sp 1 = w (tgtPos α β 4))
    (hspin : sp '' I \ {w (tgtPos α β 1), w (tgtPos α β 4)} ⊆ inside C) :
    (sourceHex hw hα hβ hspc hspi hsp0 hsp1 hspin).outerArcs = C := by
  have : (sourceHex hw hα hβ hspc hspi hsp0 hsp1 hspin).outerArcs =
      w '' (⋃ i : Fin 6, tgtOuter α β i '' I) := by
    rw [Set.image_iUnion]
    refine Set.iUnion_congr fun i => ?_
    rw [← Set.image_comp]
    rfl
  rw [this, iUnion_tgtOuter hα hβ, hw.image_inv_eq]


/-! ### The skeleton homeomorphism

`g` is `u` on `C` and a chosen homeomorphism `P → [u(a), u(b)]` on the crosscut. The chosen
homeomorphism is the one that matches the parameters: `sp t ↦ [u(a), u(b)](t)`. The two
definitions agree at `a` and `b`, which is where `C` and `P` meet, so the pasting lemma applies
to the two closed pieces of the skeleton. -/

/-- A continuous injection of a compact set has a continuous inverse on its image. Stated for
the set-level `Function.invFunOn`, which is what a parametrized arc has to be inverted with. -/
theorem continuousOn_invFunOn_image {f : ℝ → Plane} {s : Set ℝ} (hs : IsCompact s)
    (hf : ContinuousOn f s) (hinj : InjOn f s) :
    ContinuousOn (Function.invFunOn f s) (f '' s) := by
  rw [continuousOn_iff_isClosed]
  intro F hF
  refine ⟨f '' (F ∩ s), (hs.inter_left hF).image_of_continuousOn (hf.mono inter_subset_right)
    |>.isClosed, ?_⟩
  ext y
  constructor
  · rintro ⟨hy, x, hx, rfl⟩
    rw [mem_preimage, hinj.leftInvOn_invFunOn hx] at hy
    exact ⟨⟨x, ⟨hy, hx⟩, rfl⟩, ⟨x, hx, rfl⟩⟩
  · rintro ⟨⟨x, ⟨hxF, hxs⟩, rfl⟩, -⟩
    exact ⟨by rw [mem_preimage, hinj.leftInvOn_invFunOn hxs]; exact hxF, ⟨x, hxs, rfl⟩⟩

/-! ### The initial matched pair, bundled

`InitialData C` is the data `prop:initial-pair` produces before any of its conclusions are
drawn: the boundary homeomorphism `u` with its inverse `w`, the two abscissae `xa, xb` of
`u(a)` and `u(b)` on the two opposite sides, and the polygonal crosscut as a parametrization.
Both realizations, the skeleton homeomorphism, and every conclusion below are functions of
it. -/

/-- The data of an initial matched pair over the Jordan curve `C`. -/
structure InitialData (C : Set Plane) where
  /-- The boundary homeomorphism `u : C → S` of the blueprint. -/
  u : Plane → Plane
  /-- Its inverse. -/
  w : Plane → Plane
  /-- `u` maps `C` homeomorphically onto the model curve. -/
  homeo : IsSetHomeoOn u w C modelCurve
  /-- `C` is a Jordan curve. -/
  curve : IsJordanCurve C
  /-- The abscissa of `u(a)` on the top side. -/
  xa : ℝ
  /-- The abscissa of `u(b)` on the bottom side. -/
  xb : ℝ
  /-- `u(a)` is interior to the top side. -/
  abs_xa : |xa| < 1
  /-- `u(b)` is interior to the bottom side — the *opposite* side. -/
  abs_xb : |xb| < 1
  /-- The crosscut, as a parametrization. -/
  cross : ℝ → Plane
  /-- The crosscut is drawn continuously. -/
  continuousOn_cross : ContinuousOn cross I
  /-- The crosscut is simple. -/
  injOn_cross : InjOn cross I
  /-- The crosscut starts at `a`. -/
  cross_zero : cross 0 = w (tgtPos xa xb 1)
  /-- The crosscut ends at `b`. -/
  cross_one : cross 1 = w (tgtPos xa xb 4)
  /-- Every other point of the crosscut is inside `C` — `lem:accessible-endpoints`. -/
  cross_inside : cross '' I \ {w (tgtPos xa xb 1), w (tgtPos xa xb 4)} ⊆ inside C
  /-- The crosscut is polygonal. -/
  polygonal_cross : IsPolygonal (cross '' I)

namespace InitialData

variable {C : Set Plane} (d : InitialData C)

/-- The first chosen boundary point, `a = u⁻¹(xa, 1)`. -/
def a : Plane := d.w (tgtPos d.xa d.xb 1)

/-- The second chosen boundary point, `b = u⁻¹(xb, -1)`. -/
def b : Plane := d.w (tgtPos d.xa d.xb 4)

/-- The polygonal crosscut `P`, as a set. -/
def crossSet : Set Plane := d.cross '' I

/-- **The source realization data.** -/
noncomputable def src : HexData :=
  sourceHex d.homeo d.abs_xa d.abs_xb d.continuousOn_cross d.injOn_cross d.cross_zero
    d.cross_one d.cross_inside

/-- **The target realization data.** -/
noncomputable def tgt : HexData := targetHex d.abs_xa d.abs_xb

/-- **The source realization of `initialStructure`** — `Γ` of `prop:initial-pair`. -/
noncomputable def sourceRealization : initialStructure.Realization := d.src.realization

/-- **The target realization of `initialStructure`** — `Γ'` of `prop:initial-pair`. -/
noncomputable def targetRealization : initialStructure.Realization := d.tgt.realization

@[simp] theorem src_pos_one : d.src.pos 1 = d.a := rfl

@[simp] theorem src_pos_four : d.src.pos 4 = d.b := rfl

@[simp] theorem src_chordSet : d.src.chordSet = d.crossSet := rfl

@[simp] theorem tgt_pos_one : d.tgt.pos 1 = Plane.mk d.xa 1 := rfl

@[simp] theorem tgt_pos_four : d.tgt.pos 4 = Plane.mk d.xb (-1) := rfl

theorem tgt_chordSet : d.tgt.chordSet = segment ℝ (Plane.mk d.xa 1) (Plane.mk d.xb (-1)) :=
  tgtChord_image d.xa d.xb

theorem src_outerArcs : d.src.outerArcs = C :=
  sourceHex_outerArcs d.homeo d.abs_xa d.abs_xb d.continuousOn_cross d.injOn_cross d.cross_zero
    d.cross_one d.cross_inside

theorem tgt_outerArcs : d.tgt.outerArcs = modelCurve := targetHex_outerArcs d.abs_xa d.abs_xb

theorem a_mem : d.a ∈ C := d.homeo.mapsTo_inv (tgtPos_mem_modelCurve d.abs_xa d.abs_xb 1)

theorem b_mem : d.b ∈ C := d.homeo.mapsTo_inv (tgtPos_mem_modelCurve d.abs_xa d.abs_xb 4)

theorem u_a : d.u (d.w (tgtPos d.xa d.xb 1)) = tgtPos d.xa d.xb 1 :=
  d.homeo.rightInvOn (tgtPos_mem_modelCurve d.abs_xa d.abs_xb 1)

theorem u_b : d.u (d.w (tgtPos d.xa d.xb 4)) = tgtPos d.xa d.xb 4 :=
  d.homeo.rightInvOn (tgtPos_mem_modelCurve d.abs_xa d.abs_xb 4)

@[simp] theorem u_apply_a : d.u d.a = Plane.mk d.xa 1 := d.u_a

@[simp] theorem u_apply_b : d.u d.b = Plane.mk d.xb (-1) := d.u_b

theorem sourceRealization_skeletonSet : d.sourceRealization.skeletonSet = C ∪ d.crossSet := by
  rw [sourceRealization, HexData.skeletonSet_realization, d.src_outerArcs]
  rfl

theorem targetRealization_skeletonSet :
    d.targetRealization.skeletonSet = modelCurve ∪ d.tgt.chordSet := by
  rw [targetRealization, HexData.skeletonSet_realization, d.tgt_outerArcs]

theorem sourceRealization_outerSet : d.sourceRealization.outerSet = C := by
  rw [sourceRealization, HexData.outerSet_realization, d.src_outerArcs]

theorem targetRealization_outerSet : d.targetRealization.outerSet = modelCurve := by
  rw [targetRealization, HexData.outerSet_realization, d.tgt_outerArcs]

theorem isConnected_sourceRealization_nonboundary :
    IsConnected d.sourceRealization.nonboundary := d.src.isConnected_nonboundary

theorem isConnected_targetRealization_nonboundary :
    IsConnected d.targetRealization.nonboundary := d.tgt.isConnected_nonboundary

theorem isTwoConnected_sourceRealization : (d.sourceRealization.graph).IsTwoConnected :=
  d.src.isTwoConnected_graph

theorem isTwoConnected_targetRealization : (d.targetRealization.graph).IsTwoConnected :=
  d.tgt.isTwoConnected_graph

/-! #### `a` and `b` are the only points the crosscut shares with the curve -/

theorem cross_mem_curve_iff {t : ℝ} (ht : t ∈ I) : d.cross t ∈ C ↔ t = 0 ∨ t = 1 := by
  constructor
  · intro hmem
    by_contra hcon
    push Not at hcon
    refine inside_subset_compl (d.cross_inside ⟨⟨t, ht, rfl⟩, ?_⟩) hmem
    rintro (h | h)
    · exact hcon.1 (d.injOn_cross ht zero_mem_I (h.trans d.cross_zero.symm))
    · exact hcon.2 (d.injOn_cross ht one_mem_I (h.trans d.cross_one.symm))
  · rintro (rfl | rfl)
    · rw [d.cross_zero]; exact d.a_mem
    · rw [d.cross_one]; exact d.b_mem

theorem crossSet_inter_curve : d.crossSet ∩ C = ({d.a, d.b} : Set Plane) := by
  refine Subset.antisymm ?_ ?_
  · rintro z ⟨⟨t, ht, rfl⟩, hz⟩
    rcases (d.cross_mem_curve_iff ht).1 hz with rfl | rfl
    exacts [Or.inl d.cross_zero, Or.inr d.cross_one]
  · rintro z (rfl | rfl)
    · exact ⟨⟨0, zero_mem_I, d.cross_zero⟩, d.a_mem⟩
    · exact ⟨⟨1, one_mem_I, d.cross_one⟩, d.b_mem⟩

/-! #### The map -/

open Classical in
/-- The skeleton map: `u` on the curve, and the parameter-matching homeomorphism from the
crosscut onto the straight chord. -/
noncomputable def skelMap (d : InitialData C) : Plane → Plane :=
  fun x => if x ∈ C then d.u x else tgtChord d.xa d.xb (Function.invFunOn d.cross I x)

open Classical in
/-- Its inverse: `w` on the model curve, and the parameter-matching homeomorphism back. -/
noncomputable def skelInv (d : InitialData C) : Plane → Plane :=
  fun y => if y ∈ modelCurve then d.w y else
    d.cross (Function.invFunOn (tgtChord d.xa d.xb) I y)

theorem skelMap_of_mem {x : Plane} (hx : x ∈ C) : d.skelMap x = d.u x := by
  simp only [skelMap, if_pos hx]

theorem skelInv_of_mem {y : Plane} (hy : y ∈ modelCurve) : d.skelInv y = d.w y := by
  simp only [skelInv, if_pos hy]

/-- **The skeleton map matches parameters on the crosscut.** -/
theorem skelMap_cross {t : ℝ} (ht : t ∈ I) :
    d.skelMap (d.cross t) = tgtChord d.xa d.xb t := by
  by_cases hmem : d.cross t ∈ C
  · rcases (d.cross_mem_curve_iff ht).1 hmem with rfl | rfl
    · rw [d.skelMap_of_mem hmem, d.cross_zero, d.u_a]
      simp [tgtChord]
    · rw [d.skelMap_of_mem hmem, d.cross_one, d.u_b]
      simp [tgtChord]
  · simp only [skelMap, if_neg hmem, d.injOn_cross.leftInvOn_invFunOn ht]

theorem tgtChord_mem_modelCurve_iff {t : ℝ} (ht : t ∈ I) :
    tgtChord d.xa d.xb t ∈ modelCurve ↔ t = 0 ∨ t = 1 := by
  constructor
  · intro hmem
    by_contra hcon
    push Not at hcon
    refine openSegment_chord_notMem_modelCurve d.abs_xa d.abs_xb _ ?_ hmem
    rw [openSegment_eq_image_lineMap]
    exact ⟨t, ⟨lt_of_le_of_ne ht.1 (Ne.symm hcon.1), lt_of_le_of_ne ht.2 hcon.2⟩, rfl⟩
  · rintro (rfl | rfl)
    · simp only [tgtChord, AffineMap.lineMap_apply_zero]
      exact tgtPos_mem_modelCurve d.abs_xa d.abs_xb 1
    · simp only [tgtChord, AffineMap.lineMap_apply_one]
      exact tgtPos_mem_modelCurve d.abs_xa d.abs_xb 4

theorem injOn_tgtChord : InjOn (tgtChord d.xa d.xb) I :=
  d.tgt.injOn_chord

theorem skelInv_tgtChord {t : ℝ} (ht : t ∈ I) :
    d.skelInv (tgtChord d.xa d.xb t) = d.cross t := by
  by_cases hmem : tgtChord d.xa d.xb t ∈ modelCurve
  · rcases (d.tgtChord_mem_modelCurve_iff ht).1 hmem with rfl | rfl
    · rw [d.skelInv_of_mem hmem, d.cross_zero]
      simp [tgtChord]
    · rw [d.skelInv_of_mem hmem, d.cross_one]
      simp [tgtChord]
  · simp only [skelInv, if_neg hmem, d.injOn_tgtChord.leftInvOn_invFunOn ht]

/-! #### Continuity and inversion -/

theorem continuousOn_skelMap : ContinuousOn d.skelMap d.sourceRealization.skeletonSet := by
  rw [d.sourceRealization_skeletonSet]
  refine Plane.continuousOn_union_of_isClosed d.curve.isClosed ?_ ?_ ?_
  · exact (isCompact_I.image_of_continuousOn d.continuousOn_cross).isClosed
  · exact d.homeo.continuousOn.congr fun x hx => d.skelMap_of_mem hx
  · refine ContinuousOn.congr (f := fun x => tgtChord d.xa d.xb
      (Function.invFunOn d.cross I x)) ?_ ?_
    · refine AffineMap.lineMap_continuous.continuousOn.comp
        (continuousOn_invFunOn_image isCompact_I d.continuousOn_cross d.injOn_cross)
        fun x hx => Function.invFunOn_mem (by rcases hx with ⟨t, ht, rfl⟩; exact ⟨t, ht, rfl⟩)
    · rintro x ⟨t, ht, rfl⟩
      simp only [d.skelMap_cross ht, d.injOn_cross.leftInvOn_invFunOn ht]

theorem continuousOn_skelInv : ContinuousOn d.skelInv d.targetRealization.skeletonSet := by
  rw [d.targetRealization_skeletonSet]
  refine Plane.continuousOn_union_of_isClosed isCompact_modelCurve.isClosed ?_ ?_ ?_
  · rw [d.tgt_chordSet]
    exact (isCompact_segment _ _).isClosed
  · exact d.homeo.continuousOn_inv.congr fun y hy => d.skelInv_of_mem hy
  · rw [d.tgt_chordSet, ← tgtChord_image]
    refine ContinuousOn.congr (f := fun y => d.cross (Function.invFunOn (tgtChord d.xa d.xb) I y))
      ?_ ?_
    · refine d.continuousOn_cross.comp
        (continuousOn_invFunOn_image isCompact_I AffineMap.lineMap_continuous.continuousOn
          d.injOn_tgtChord)
        fun y hy => Function.invFunOn_mem (by rcases hy with ⟨t, ht, rfl⟩; exact ⟨t, ht, rfl⟩)
    · rintro y ⟨t, ht, rfl⟩
      simp only [d.skelInv_tgtChord ht, d.injOn_tgtChord.leftInvOn_invFunOn ht]

theorem leftInvOn_skel :
    LeftInvOn d.skelInv d.skelMap d.sourceRealization.skeletonSet := by
  rw [d.sourceRealization_skeletonSet]
  rintro x (hx | ⟨t, ht, rfl⟩)
  · rw [d.skelMap_of_mem hx, d.skelInv_of_mem (d.homeo.mapsTo hx), d.homeo.leftInvOn hx]
  · rw [d.skelMap_cross ht, d.skelInv_tgtChord ht]

theorem rightInvOn_skel :
    RightInvOn d.skelInv d.skelMap d.targetRealization.skeletonSet := by
  rw [d.targetRealization_skeletonSet, d.tgt_chordSet, ← tgtChord_image]
  rintro y (hy | ⟨t, ht, rfl⟩)
  · rw [d.skelInv_of_mem hy, d.skelMap_of_mem (d.homeo.mapsTo_inv hy), d.homeo.rightInvOn hy]
  · rw [d.skelInv_tgtChord ht, d.skelMap_cross ht]


/-- **The skeleton homeomorphism `g` of `def:matched-pair`.** It is `u` on the outer cycle
(clause 2), and on the crosscut it is the chosen homeomorphism `P → [u(a), u(b)]` matching
endpoints (clause 3); clause 1 is definitional here, both realizations being realizations of
the one `initialStructure`. -/
noncomputable def skeletonHomeo :
    CellStructure.SkeletonHomeo d.sourceRealization d.targetRealization where
  toFun := d.skelMap
  invFun := d.skelInv
  continuousOn_toFun := d.continuousOn_skelMap
  continuousOn_invFun := d.continuousOn_skelInv
  leftInvOn := d.leftInvOn_skel
  rightInvOn := d.rightInvOn_skel
  pos_apply := by
    rintro _ ⟨i, rfl⟩
    have hm : tgtPos d.xa d.xb i ∈ modelCurve := tgtPos_mem_modelCurve d.abs_xa d.abs_xb i
    change d.skelMap (d.w (tgtPos d.xa d.xb i)) = tgtPos d.xa d.xb i
    rw [d.skelMap_of_mem (d.homeo.mapsTo_inv hm), d.homeo.rightInvOn hm]
  edgeArc_image := by
    intro e he
    replace he : e ∈ InitialCell.edges := he
    rcases he with ⟨i, rfl⟩ | rfl
    · change d.skelMap '' ((fun t => d.w (tgtOuter d.xa d.xb i t)) '' I) =
        tgtOuter d.xa d.xb i '' I
      rw [← Set.image_comp]
      refine Set.image_congr fun t ht => ?_
      have hm : tgtOuter d.xa d.xb i t ∈ modelCurve :=
        tgtOuter_subset_modelCurve d.abs_xa d.abs_xb i ⟨t, ht, rfl⟩
      change d.skelMap (d.w (tgtOuter d.xa d.xb i t)) = tgtOuter d.xa d.xb i t
      rw [d.skelMap_of_mem (d.homeo.mapsTo_inv hm), d.homeo.rightInvOn hm]
    · change d.skelMap '' (d.cross '' I) = tgtChord d.xa d.xb '' I
      rw [← Set.image_comp]
      exact Set.image_congr fun t ht => d.skelMap_cross ht

@[simp] theorem skeletonHomeo_toFun : d.skeletonHomeo.toFun = d.skelMap := rfl

/-- **Clause 2 of `def:matched-pair`: `g = u` on `C`.** -/
theorem skeletonHomeo_eq_u {x : Plane} (hx : x ∈ C) : d.skeletonHomeo.toFun x = d.u x :=
  d.skelMap_of_mem hx

/-- **Clause 3 of `def:matched-pair` for the crosscut**: the chosen homeomorphism
`P → [u(a), u(b)]` matches the two parametrizations, hence the endpoints. -/
theorem skeletonHomeo_cross {t : ℝ} (ht : t ∈ I) :
    d.skeletonHomeo.toFun (d.cross t) = tgtChord d.xa d.xb t := d.skelMap_cross ht


/-! ### The two 2-cells really are the two sides of the crosscut

`thm:general-crosscut` applied on each side. On the source side the collar hypothesis
`HasArcCollars (inside C) P` is carried, since `P` is an arbitrary polygonal crosscut; on the
target side the chord is straight, so `Schoenflies.hasArcCollars_segment` discharges it
outright. -/

/-- **`P` is a crosscut of `D`** — the configuration `thm:general-crosscut` consumes. -/
theorem isCrosscut : IsCrosscut C d.crossSet d.a d.b where
  curve := d.curve
  arc := d.src.isArcBetween_chordSet
  polygonal := d.polygonal_cross
  left_mem := d.a_mem
  right_mem := d.b_mem
  sdiff_subset := d.cross_inside

/-- **`A₁, A₂` are the two arcs of `C` from `a` to `b`.** They are the geometric unions of the
two boundary edge-paths `B₁, B₂` of the abstract structure. -/
theorem isCutPair : IsCutPair C d.a d.b (d.src.arcOf false) (d.src.arcOf true) where
  fst := d.src.arcOf_false_isArcBetween
  snd := d.src.arcOf_true_isArcBetween.reverse
  union_eq := by rw [d.src.arcOf_union, d.src_outerArcs]
  inter_eq := d.src.arcOf_inter

theorem sourceRealization_cell_face (k : Bool) :
    d.sourceRealization.cell (.face k) = inside (d.src.arcOf k ∪ d.crossSet) := rfl

/-- **The two source 2-cells exhaust `D ∖ P`** — `thm:general-crosscut`, first sentence. -/
theorem source_cells_cover (harc : ∀ A : Set Plane, IsArc A → IsConnected Aᶜ)
    (hcollars : HasArcCollars (inside C) d.crossSet) :
    inside C \ d.crossSet =
      d.sourceRealization.cell (.face false) ∪ d.sourceRealization.cell (.face true) :=
  d.isCrosscut.inside_diff_eq (fun _ h => h.isSeparating harc) d.isCutPair hcollars

/-- **Each source 2-cell is a component of `D ∖ P`.** -/
theorem source_cell_isComponent (harc : ∀ A : Set Plane, IsArc A → IsConnected Aᶜ)
    (k : Bool) : ∀ z ∈ d.sourceRealization.cell (.face k),
      connectedComponentIn (inside C \ d.crossSet) z = d.sourceRealization.cell (.face k) := by
  cases k
  · exact d.isCrosscut.side_isComponent (fun _ h => h.isSeparating harc) d.isCutPair
  · exact d.isCrosscut.side_isComponent (fun _ h => h.isSeparating harc) d.isCutPair.symm

/-- **The labelling of the two source 2-cells**: the closure of `Rₖ` meets `C` exactly in
`Aₖ`. This is what makes `k ↦ face k` the correspondence `lem:crosscut-side-correspondence`
asks for. -/
theorem source_closure_cell_inter (harc : ∀ A : Set Plane, IsArc A → IsConnected Aᶜ)
    (k : Bool) : closure (d.sourceRealization.cell (.face k)) ∩ C = d.src.arcOf k := by
  cases k
  · exact d.isCrosscut.closure_side_inter (fun _ h => h.isSeparating harc) d.isCutPair
  · exact d.isCrosscut.closure_side_inter (fun _ h => h.isSeparating harc) d.isCutPair.symm

theorem source_cells_ne (harc : ∀ A : Set Plane, IsArc A → IsConnected Aᶜ) :
    d.sourceRealization.cell (.face false) ≠ d.sourceRealization.cell (.face true) :=
  d.isCrosscut.side_ne (fun _ h => h.isSeparating harc) d.isCutPair

/-! #### The target side -/

/-- The open square is the bounded region of the model curve: it is open, convex and bounded,
and its frontier is contained in `S`. -/
theorem openSquare_subset_inside_modelCurve : Plane.openSquare 0 1 ⊆ inside modelCurve := by
  have hbdd : Bornology.IsBounded (Plane.openSquare 0 1) := by
    refine (Metric.isBounded_closedBall (x := (0 : Plane)) (r := 2)).subset fun x hx => ?_
    have hx1 : Plane.supNorm x < 1 := mem_openSquare_zero_one.1 hx
    have h2 : Real.sqrt 2 ≤ 2 := by
      nlinarith [Real.sq_sqrt (by norm_num : (0:ℝ) ≤ 2), Real.sqrt_nonneg 2]
    have := Plane.norm_le_sqrt_two_mul_supNorm x
    rw [Metric.mem_closedBall, dist_zero_right]
    nlinarith [Plane.supNorm_nonneg x]
  have hsub : Plane.openSquare 0 1 ⊆ modelCurveᶜ := fun x hx hxm =>
    absurd (mem_openSquare_zero_one.1 hx) (by rw [show Plane.supNorm x = 1 from hxm]; norm_num)
  have hfr : frontier (Plane.openSquare 0 1) ∩ modelCurveᶜ = ∅ := by
    rw [Set.eq_empty_iff_forall_notMem]
    rintro z ⟨hz, hz'⟩
    refine hz' ?_
    have hzc : z ∈ Plane.closedSquare 0 1 :=
      (Plane.isClosed_closedSquare 0 1).closure_subset
        (closure_mono (fun x hx => mem_closedSquare_zero_one.2
          (mem_openSquare_zero_one.1 hx).le) hz.1)
    have hzo : z ∉ Plane.openSquare 0 1 := by
      rw [(Plane.isOpen_openSquare 0 1).frontier_eq] at hz
      exact hz.2
    exact le_antisymm (mem_closedSquare_zero_one.1 hzc)
      (not_lt.1 fun h => hzo (mem_openSquare_zero_one.2 h))
  intro z hz
  refine ⟨hsub hz, ?_⟩
  rw [Plane.connectedComponentIn_eq_of_frontier_disjoint (Plane.isOpen_openSquare 0 1)
    (Plane.convex_openSquare 0 1).isPreconnected hsub hfr hz]
  exact hbdd

/-- **The straight chord is a crosscut of the open square.** -/
theorem isCrosscutTarget :
    IsCrosscut modelCurve (d.tgt.chordSet) (Plane.mk d.xa 1) (Plane.mk d.xb (-1)) where
  curve := isJordanCurve_modelCurve
  arc := d.tgt.isArcBetween_chordSet
  polygonal := by rw [d.tgt_chordSet]; exact isPolygonal_segment _ _
  left_mem := tgtPos_mem_modelCurve d.abs_xa d.abs_xb 1
  right_mem := tgtPos_mem_modelCurve d.abs_xa d.abs_xb 4
  sdiff_subset := by
    rw [d.tgt_chordSet]
    rintro z ⟨hz, hzne⟩
    rw [← insert_endpoints_openSegment] at hz
    rcases hz with rfl | rfl | hz
    · exact absurd (Or.inl rfl) hzne
    · exact absurd (Or.inr rfl) hzne
    · exact openSquare_subset_inside_modelCurve (mem_openSquare_zero_one.2
        (openSegment_chord_supNorm_lt d.abs_xa d.abs_xb _ hz))

/-- **`u(A₁), u(A₂)` are the two arcs of `S` from `u(a)` to `u(b)`.** -/
theorem isCutPairTarget :
    IsCutPair modelCurve (Plane.mk d.xa 1) (Plane.mk d.xb (-1))
      (d.tgt.arcOf false) (d.tgt.arcOf true) where
  fst := d.tgt.arcOf_false_isArcBetween
  snd := d.tgt.arcOf_true_isArcBetween.reverse
  union_eq := by rw [d.tgt.arcOf_union, d.tgt_outerArcs]
  inter_eq := d.tgt.arcOf_inter

/-- The collar hypothesis is not needed on the target side: the chord is a segment. -/
theorem hasArcCollarsTarget : HasArcCollars (inside modelCurve) d.tgt.chordSet := by
  rw [d.tgt_chordSet]
  refine hasArcCollars_segment ?_ (isOpen_inside isJordanCurve_modelCurve.isClosed) ?_ ?_ ?_
  · intro h
    have := (Plane.mk_inj h).2
    norm_num at this
  · exact fun h => inside_subset_compl h (tgtPos_mem_modelCurve d.abs_xa d.abs_xb 1)
  · exact fun h => inside_subset_compl h (tgtPos_mem_modelCurve d.abs_xa d.abs_xb 4)
  · rw [← d.tgt_chordSet]; exact d.isCrosscutTarget.sdiff_subset

theorem targetRealization_cell_face (k : Bool) :
    d.targetRealization.cell (.face k) = inside (d.tgt.arcOf k ∪ d.tgt.chordSet) := rfl

/-- **The two target 2-cells exhaust `Q° ∖ [u(a), u(b)]`.** -/
theorem target_cells_cover (harc : ∀ A : Set Plane, IsArc A → IsConnected Aᶜ) :
    inside modelCurve \ d.tgt.chordSet =
      d.targetRealization.cell (.face false) ∪ d.targetRealization.cell (.face true) :=
  d.isCrosscutTarget.inside_diff_eq (fun _ h => h.isSeparating harc) d.isCutPairTarget
    d.hasArcCollarsTarget

/-- **The labelling of the two target 2-cells.** -/
theorem target_closure_cell_inter (harc : ∀ A : Set Plane, IsArc A → IsConnected Aᶜ)
    (k : Bool) :
    closure (d.targetRealization.cell (.face k)) ∩ modelCurve = d.tgt.arcOf k := by
  cases k
  · exact d.isCrosscutTarget.closure_side_inter (fun _ h => h.isSeparating harc) d.isCutPairTarget
  · exact d.isCrosscutTarget.closure_side_inter (fun _ h => h.isSeparating harc)
      d.isCutPairTarget.symm


end InitialData

/-! ### `prop:initial-pair`: an initial matched pair exists

The two open corner arcs the blueprint chooses `a` and `b` from are the relative interiors of
two *opposite* sides of the square, pulled back by `u`. They are relatively open in `C` and
nonempty, so the countable dense set of strongly accessible points of
`prop:countable-strong-access` meets both; `lem:tangent-cone` and `lem:accessible-endpoints`
then supply the polygonal crosscut. -/

/-- The relative interior of the top side of the square. -/
def openTop : Set Plane := {p : Plane | |p 0| < 1 ∧ 0 < p 1} ∩ modelCurve

/-- The relative interior of the bottom side — the side *opposite* the top one. -/
def openBottom : Set Plane := {p : Plane | |p 0| < 1 ∧ p 1 < 0} ∩ modelCurve

theorem isOpen_topBand : IsOpen {p : Plane | |p 0| < 1 ∧ 0 < p 1} := by
  have h1 : IsOpen {p : Plane | |p 0| < 1} :=
    isOpen_lt (continuous_abs.comp (Plane.continuous_coord 0)) continuous_const
  have h2 : IsOpen {p : Plane | 0 < p 1} := isOpen_lt continuous_const (Plane.continuous_coord 1)
  exact h1.inter h2

theorem isOpen_bottomBand : IsOpen {p : Plane | |p 0| < 1 ∧ p 1 < 0} := by
  have h1 : IsOpen {p : Plane | |p 0| < 1} :=
    isOpen_lt (continuous_abs.comp (Plane.continuous_coord 0)) continuous_const
  have h2 : IsOpen {p : Plane | p 1 < 0} := isOpen_lt (Plane.continuous_coord 1) continuous_const
  exact h1.inter h2

theorem mem_openTop {p : Plane} : p ∈ openTop ↔ p 1 = 1 ∧ |p 0| < 1 := by
  constructor
  · rintro ⟨⟨h0, hpos⟩, hm⟩
    have hmax : max |p 0| |p 1| = 1 := hm
    refine ⟨?_, h0⟩
    rcases max_choice |p 0| |p 1| with h | h
    · exact absurd (h ▸ hmax) (ne_of_lt h0)
    · rcases (abs_eq (by norm_num : (0:ℝ) ≤ 1)).1 (h ▸ hmax) with h' | h'
      · exact h'
      · linarith
  · rintro ⟨h1, h0⟩
    refine ⟨⟨h0, by rw [h1]; norm_num⟩, ?_⟩
    change max |p 0| |p 1| = 1
    rw [h1, show |(1:ℝ)| = 1 by norm_num]
    exact max_eq_right h0.le

theorem mem_openBottom {p : Plane} : p ∈ openBottom ↔ p 1 = -1 ∧ |p 0| < 1 := by
  constructor
  · rintro ⟨⟨h0, hneg⟩, hm⟩
    have hmax : max |p 0| |p 1| = 1 := hm
    refine ⟨?_, h0⟩
    rcases max_choice |p 0| |p 1| with h | h
    · exact absurd (h ▸ hmax) (ne_of_lt h0)
    · rcases (abs_eq (by norm_num : (0:ℝ) ≤ 1)).1 (h ▸ hmax) with h' | h'
      · linarith
      · exact h'
  · rintro ⟨h1, h0⟩
    refine ⟨⟨h0, by rw [h1]; norm_num⟩, ?_⟩
    change max |p 0| |p 1| = 1
    rw [h1, show |(-1:ℝ)| = 1 by norm_num]
    exact max_eq_right h0.le

theorem openTop_nonempty : (openTop).Nonempty :=
  ⟨Plane.mk 0 1, mem_openTop.2 ⟨rfl, by norm_num⟩⟩

theorem openBottom_nonempty : (openBottom).Nonempty :=
  ⟨Plane.mk 0 (-1), mem_openBottom.2 ⟨rfl, by norm_num⟩⟩

/-- A dense subset of `C` meets every nonempty relatively open subset of `C`. -/
theorem exists_mem_inter_of_dense {C A U W : Set Plane} (hAC : A ⊆ C) (hdense : C ⊆ closure A)
    (hW : IsOpen W) (hU : U = W ∩ C) (hne : U.Nonempty) : (A ∩ U).Nonempty := by
  obtain ⟨z, hz⟩ := hne
  have hzC : z ∈ C := (hU ▸ hz).2
  have hzW : z ∈ W := (hU ▸ hz).1
  obtain ⟨y, hyW, hyA⟩ := _root_.mem_closure_iff.1 (hdense hzC) W hW hzW
  exact ⟨y, hyA, hU ▸ ⟨hyW, hAC hyA⟩⟩

variable {C : Set Plane}

/-- **`prop:initial-pair`.** Every Jordan curve carries an initial matched pair: a common
abstract cell structure with an admissible realization in `C ∪ D` — `C` subdivided at the
`u`-preimages of the four corners and at two strongly accessible points `a, b` of nonadjacent
corner arcs, together with a polygonal crosscut of `D` from `a` to `b` — and an admissible
realization in `Q`, namely `S` correspondingly subdivided together with the straight chord
`[u(a), u(b)]`.

`harc` is `thm:arc-complement`, the standing hypothesis of `thm:jordan` in this library. -/
theorem exists_initialData (harc : ∀ A : Set Plane, IsArc A → IsConnected Aᶜ)
    (hC : IsJordanCurve C) : Nonempty (InitialData C) := by
  have hsep : IsSeparating C := hC.isSeparating harc
  obtain ⟨u, w, hhom⟩ := exists_isSetHomeoOn_modelCurve hC
  -- the countable dense set of strongly accessible points
  have hDmax : ∀ q ∈ inside C, connectedComponentIn Cᶜ q ⊆ inside C := by
    intro q hq z hz
    refine ⟨connectedComponentIn_subset _ _ hz, ?_⟩
    rw [← connectedComponentIn_eq hz]
    exact hq.2
  have hCD : C ⊆ closure (inside C) := by
    intro x hx
    have hxf : x ∈ frontier (inside C) := by rw [hsep.frontier_inside]; exact hx
    exact hxf.1
  obtain ⟨A, hAC, -, hAacc, hCA⟩ := exists_countable_dense_stronglyAccessible hC.isCompact
    hC.nonempty hsep.isOpen_inside inside_subset_compl hDmax hCD
  -- the two open corner arcs, relatively open in `C` and nonempty
  obtain ⟨W₁, hW₁, hW₁eq⟩ := hhom.symm.image_isRelOpen isOpen_topBand (U := openTop) rfl
  obtain ⟨W₂, hW₂, hW₂eq⟩ := hhom.symm.image_isRelOpen isOpen_bottomBand (U := openBottom) rfl
  obtain ⟨a₀, ha₀A, ha₀⟩ := exists_mem_inter_of_dense hAC hCA hW₁ hW₁eq
    (openTop_nonempty.image w)
  obtain ⟨b₀, hb₀A, hb₀⟩ := exists_mem_inter_of_dense hAC hCA hW₂ hW₂eq
    (openBottom_nonempty.image w)
  obtain ⟨q₁, hq₁, rfl⟩ := ha₀
  obtain ⟨q₂, hq₂, rfl⟩ := hb₀
  have hq₁m : q₁ ∈ modelCurve := hq₁.2
  have hq₂m : q₂ ∈ modelCurve := hq₂.2
  obtain ⟨hq₁1, hq₁0⟩ := mem_openTop.1 hq₁
  obtain ⟨hq₂1, hq₂0⟩ := mem_openBottom.1 hq₂
  set xa : ℝ := q₁ 0 with hxa
  set xb : ℝ := q₂ 0 with hxb
  have hq₁eq : q₁ = tgtPos xa xb 1 := Plane.eq_mk rfl hq₁1
  have hq₂eq : q₂ = tgtPos xa xb 4 := Plane.eq_mk rfl hq₂1
  -- the two chosen boundary points
  have haC : w q₁ ∈ C := hhom.mapsTo_inv hq₁m
  have hbC : w q₂ ∈ C := hhom.mapsTo_inv hq₂m
  have hab : w q₁ ≠ w q₂ := by
    intro h
    have := hhom.rightInvOn hq₁m
    rw [h, hhom.rightInvOn hq₂m] at this
    rw [← this] at hq₁1
    rw [hq₂1] at hq₁1
    norm_num at hq₁1
  -- the polygonal crosscut
  obtain ⟨ws, -, -, -, hwsin, hwsarc, -⟩ := exists_crosscut_of_polyAccessible
    hsep.isOpen_inside hsep.isConnected_inside.isPreconnected
    (Set.disjoint_left.2 fun x hx => inside_subset_compl hx) hab haC hbC
    (hAacc _ ha₀A).polyAccessible (hAacc _ hb₀A).polyAccessible
  obtain ⟨f, hfc, hfi, hfim, hf0, hf1⟩ := hwsarc
  refine ⟨{ u := u, w := w, homeo := hhom, curve := hC, xa := xa, xb := xb
            abs_xa := hq₁0, abs_xb := hq₂0
            cross := f
            continuousOn_cross := hfc, injOn_cross := hfi
            cross_zero := by rw [hf0, hq₁eq]
            cross_one := by rw [hf1, hq₂eq]
            cross_inside := ?_
            polygonal_cross := ?_ }⟩
  · rw [hfim, ← hq₁eq, ← hq₂eq]
    intro z hz
    exact hwsin ⟨hz.1, by simpa [hf0, hf1] using hz.2⟩
  · rw [hfim]
    exact ⟨ws, rfl⟩


/-- **`prop:initial-pair`, assembled.** There is a matched pair whose source realization is `C`
subdivided at the `u`-preimages of the four corners of `Q` and at two further points `a, b` of
the countable dense strongly accessible set lying in two nonadjacent corner arcs, together with
one polygonal crosscut of `D` from `a` to `b`, and whose target realization is `S`
correspondingly subdivided together with the straight chord `[u(a), u(b)]`.

Both realizations realize the one `Schoenflies.initialStructure`, so clause 1 of
`def:matched-pair` is definitional; clause 2 is the last conjunct; clause 3 is
`InitialData.skeletonHomeo` together with `InitialData.skeletonHomeo_cross`. Admissibility
(`def:admissible-graph`) is the first six conjuncts.

Everything here is available separately, as a function of the `InitialData` produced: this
bundle exists so that the blueprint statement appears once, in one place. `def:generated-
structure` builds every later stage from `InitialData.sourceRealization`,
`InitialData.targetRealization` and `InitialData.skeletonHomeo`, and needs them as data, not as
the content of an existential. -/
theorem initial_pair (harc : ∀ A : Set Plane, IsArc A → IsConnected Aᶜ) (hC : IsJordanCurve C) :
    ∃ d : InitialData C,
      (d.sourceRealization.graph).IsTwoConnected ∧
      (d.targetRealization.graph).IsTwoConnected ∧
      d.sourceRealization.outerSet = C ∧
      d.targetRealization.outerSet = modelCurve ∧
      IsConnected d.sourceRealization.nonboundary ∧
      IsConnected d.targetRealization.nonboundary ∧
      IsPolygonal d.crossSet ∧
      d.tgt.chordSet = segment ℝ (d.u d.a) (d.u d.b) ∧
      (∀ x ∈ C, d.skeletonHomeo.toFun x = d.u x) := by
  obtain ⟨d⟩ := exists_initialData harc hC
  exact ⟨d, d.isTwoConnected_sourceRealization, d.isTwoConnected_targetRealization,
    d.sourceRealization_outerSet, d.targetRealization_outerSet,
    d.isConnected_sourceRealization_nonboundary, d.isConnected_targetRealization_nonboundary,
    d.polygonal_cross, by rw [d.tgt_chordSet, d.u_apply_a, d.u_apply_b],
    fun x hx => d.skeletonHomeo_eq_u hx⟩


end Schoenflies


==> anc/P5-kernel-deficit-lean-v6/vendor/schoenflies-lean/Schoenflies/InitialPairFixed.lean <==
/-
Copyright (c) 2026 Álvaro Begué. All rights reserved.
Released under Apache 2.0 license as described in the file LICENSE.
Authors: Álvaro Begué
-/
import Schoenflies.InitialPair
import Schoenflies.JordanClosed
import Schoenflies.BoundaryCycles

/-!
# The complete construction of `prop:initial-pair`

`Schoenflies/InitialPair.lean` builds the initial matched pair but leaves three things that
`def:matched-pair` and `prop:initial-pair` actually assert:

1. **the anchor clause.** The blueprint chooses `a, b ∈ 𝒜`, the fixed countable dense set of
   *strongly accessible* points of `prop:countable-strong-access` (tex 1403–1418). `InitialData`
   records neither the anchor set nor the strong accessibility of `a` and `b`, so nothing
   downstream can build a further crosscut ending at them, and `lem:anchor-density` — which
   needs the anchors of every stage to be points of `𝒜` — has nothing to attach to.
   `Schoenflies.AnchorSet` is `𝒜` as data, `Schoenflies.AnchoredInitialData` is the initial pair
   with the clause recorded, and `Schoenflies.AnchoredInitialData.stronglyAccessible_a` /
   `.exists_access_segment_a` turn it back into the straight access segment `lem:tangent-cone`
   supplies.
2. **the matched labelling.** `InitialData.source_closure_cell_inter` labels the two source
   2-cells by the two boundary arcs `A₁, A₂` of `C`, and `.target_closure_cell_inter` labels the
   two target 2-cells by the two boundary arcs of `S` — independently. Nothing said the two
   labellings correspond, which is the whole content of a *matched* pair.
   `Schoenflies.InitialData.tgt_arcOf_eq_image` (`tgt.arcOf k = u '' src.arcOf k`),
   `.skeletonHomeo_image_arcOf` and `.closure_cell_face_link` supply the link.
3. **`def:admissible-graph` for the target**: "all its edges are polygonal".
   `Schoenflies.InitialData.isPolygonal_tgt_edgeArc` and
   `.isPolygonal_targetRealization_skeletonSet`.

It also carried two hypotheses, `harc` (`thm:arc-complement`) and `hcollars`
(`lem:crosscut-collars`), both of which are now theorems on `main`
(`Schoenflies.arc_complement`, `Schoenflies.IsCrosscut.hasArcCollars`). Every headline result is
restated here after supplying them; the primed names distinguish these strengthened statements.

Finally, `initBoundary` is a raw datum in `CellStructure`, and nothing checked that the two
lists it holds are closed walks of `initSkel` whose cells are exactly `faceCells`. They are:
`Schoenflies.isWalk_initBoundary_false`, `.._true`, and `Schoenflies.mem_faceCells_iff`.

## Blueprint

* `Schoenflies.AnchorSet`, `Schoenflies.nonempty_anchorSet`, `Schoenflies.anchorSet` —
  `prop:countable-strong-access` as the *fixed* set `𝒜` of tex 1418.
* `Schoenflies.AnchoredInitialData`, `Schoenflies.exists_anchoredInitialData`,
  `Schoenflies.anchoredInitialData`, `Schoenflies.initialData` — `prop:initial-pair` including
  the dropped clause "two further points `a, b ∈ 𝒜`", the last one with the canonical anchor
  set supplied.
* `Schoenflies.stronglyAccessible_initialData_a`, `.._b` — the strong accessibility of the two
  chosen points of the canonical pair, which is what the dropped clause was *for*.
* `Schoenflies.AnchoredInitialData.stronglyAccessible_a`, `.stronglyAccessible_b`,
  `.exists_access_segment_a`, `.exists_access_segment_b` — `lem:tangent-cone` at the two
  anchors, the form `lem:accessible-endpoints` consumes at every later stage.
* `Schoenflies.isWalk_initBoundary_false`, `Schoenflies.isWalk_initBoundary_true`,
  `Schoenflies.mem_faceCells_iff`, `Schoenflies.boundaryCycles_initialStructure` — the boundary
  datum of `def:matched-cellulation` really is the simple boundary cycle of each 2-cell and
  carries exactly its strict subcells.
* `Schoenflies.HexData.isPolygonal_arcOf`, `.isPolygonal_outerArcs`,
  `Schoenflies.isPolygonal_modelCurve`, `Schoenflies.InitialData.isPolygonal_tgt_edgeArc`,
  `.isPolygonal_targetRealization_skeletonSet` — the clause "all its edges are polygonal" of
  `def:admissible-graph` for the target realization.
* `Schoenflies.InitialData.src_arcOf_eq_image`, `.tgt_arcOf_eq_image`,
  `.skeletonHomeo_image_arcOf`, `.closure_cell_face_link`, `.closure_cell_face_link_homeo` —
  clause 1 of `def:matched-pair` ("the two distinguished outer cycles correspond") at the level
  of the two boundary arcs, and the correspondence of the two 2-cell labellings.
* `Schoenflies.InitialData.u_src_pos`, `.tgt_pos_corners`, `.u_a_mem_openTop`,
  `.u_b_mem_openBottom` — the geometric content of the `prop:initial-pair` sentence: `C` is
  subdivided at the `u`-preimages of the four corners, and `a, b` lie in two nonadjacent
  corner arcs.
* `Schoenflies.InitialData.source_cells_cover'`, `.source_cell_isComponent'`,
  `.source_closure_cell_inter'`, `.source_cells_ne'`, `.target_cells_cover'`,
  `.target_closure_cell_inter'`, `.target_cell_isComponent`, `.target_cells_ne` —
  `thm:general-crosscut` on both sides, with its hypotheses supplied.
* `Schoenflies.exists_initialData'`, `Schoenflies.initial_pair'` — `prop:initial-pair`, with the
  anchor clause and the matched labelling in the statement.
-/

open Metric Set Topology unitInterval
open scoped Graph

namespace Schoenflies

/-- **`thm:jordan` in the shape `thm:general-crosscut` consumes.** Every consumer below feeds
this to a lemma whose separating hypothesis is universally quantified over curves.
(`Schoenflies.isSeparating_of_isJordanCurve` is the *polygonal* statement of `Jordan.lean`, and
is a different hypothesis; this is the general one, now a theorem.) -/
theorem forall_isSeparating_of_isJordanCurve : ∀ S : Set Plane, IsJordanCurve S → IsSeparating S :=
  fun _ h => jordan_curve_theorem h

/-! ### Two missing `HexData` facts

The two boundary arcs are part of the outer cycle, and both are polygonal as soon as the six
outer edges are. The second is the clause of `def:admissible-graph` that the target realization
has to satisfy and the source one does not. -/

namespace HexData

variable (H : HexData)

-- Deliberately *not* `@[simp]`: `HexData.arcOf_union`, `.arcOf_inter` and the two labelling
-- theorems are all stated about `arcOf`, and a global unfolding lemma would take `simp` apart
-- underneath them.
theorem arcOf_false :
    H.arcOf false = H.outer 1 '' I ∪ (H.outer 2 '' I ∪ H.outer 3 '' I) := rfl

theorem arcOf_true :
    H.arcOf true = H.outer 4 '' I ∪ (H.outer 5 '' I ∪ H.outer 0 '' I) := rfl

theorem arcOf_subset_outerArcs (k : Bool) : H.arcOf k ⊆ H.outerArcs := by
  rw [← H.arcOf_union]
  cases k
  exacts [Set.subset_union_left, Set.subset_union_right]

/-- The vertex an outer edge ends at, named. -/
theorem pos_mem_outer_of_succ {i j : Fin 6} (h : i + 1 = j) : H.pos j ∈ H.outer i '' I := by
  subst h; exact H.pos_succ_mem_outer i

/-- **Each boundary arc is polygonal when the outer edges are.** Three consecutive segments,
glued at the two vertices between them. -/
theorem isPolygonal_arcOf (hp : ∀ i, IsPolygonal (H.outer i '' I)) (k : Bool) :
    IsPolygonal (H.arcOf k) := by
  cases k
  · rw [H.arcOf_false]
    refine (hp 1).union ((hp 2).union (hp 3)
      ⟨H.pos 3, H.pos_mem_outer_of_succ (by decide), H.pos_mem_outer 3⟩) ?_
    exact ⟨H.pos 2, H.pos_mem_outer_of_succ (by decide), Or.inl (H.pos_mem_outer 2)⟩
  · rw [H.arcOf_true]
    refine (hp 4).union ((hp 5).union (hp 0)
      ⟨H.pos 0, H.pos_mem_outer_of_succ (by decide), H.pos_mem_outer 0⟩) ?_
    exact ⟨H.pos 5, H.pos_mem_outer_of_succ (by decide), Or.inl (H.pos_mem_outer 5)⟩

/-- **The whole outer cycle is polygonal when the six outer edges are.** -/
theorem isPolygonal_outerArcs (hp : ∀ i, IsPolygonal (H.outer i '' I)) :
    IsPolygonal H.outerArcs := by
  rw [H.outerArcs_eq]
  have h45 : IsPolygonal (H.outer 4 '' I ∪ H.outer 5 '' I) :=
    (hp 4).union (hp 5) ⟨H.pos 5, H.pos_mem_outer_of_succ (by decide), H.pos_mem_outer 5⟩
  have h345 := (hp 3).union h45
    ⟨H.pos 4, H.pos_mem_outer_of_succ (by decide), Or.inl (H.pos_mem_outer 4)⟩
  have h2345 := (hp 2).union h345
    ⟨H.pos 3, H.pos_mem_outer_of_succ (by decide), Or.inl (H.pos_mem_outer 3)⟩
  have h12345 := (hp 1).union h2345
    ⟨H.pos 2, H.pos_mem_outer_of_succ (by decide), Or.inl (H.pos_mem_outer 2)⟩
  exact (hp 0).union h12345
    ⟨H.pos 1, H.pos_mem_outer_of_succ (by decide), Or.inl (H.pos_mem_outer 1)⟩

end HexData

/-- **The model curve is polygonal.** Instantiate the target realization at `α = β = 0`: its
outer cycle is `S` and each of its six edges is a straight segment. -/
theorem isPolygonal_modelCurve : IsPolygonal modelCurve := by
  have h : |(0 : ℝ)| < 1 := by norm_num
  have hp : ∀ i, IsPolygonal ((targetHex h h).outer i '' I) := by
    intro i
    change IsPolygonal (tgtOuter 0 0 i '' I)
    rw [tgtOuter_image]
    exact isPolygonal_segment _ _
  have hpoly := (targetHex h h).isPolygonal_outerArcs hp
  rwa [targetHex_outerArcs h h] at hpoly

/-! ### `initBoundary` really is the boundary walk

`CellStructure.boundary` is documented as a raw datum: nothing in the record forces it to walk
anywhere. For `initialStructure` it does. Both lists are *closed* walks of `initSkel`, and the
cells they run through are exactly the `faceCells` that `initSub` declares to be subcells of the
corresponding 2-cell — so the base value of `≼_abs` is not an independent choice. -/

/-- An outer edge links its two consecutive vertices, with the second one named. -/
theorem initSkel_isLink_edge {i j : Fin 6} (h : i + 1 = j) :
    initSkel.IsLink (.edge i) (.vert i) (.vert j) := by
  subst h; exact initSkel_isLink_ends (InitialCell.edge_mem_edges i)

/-- The chord links `a` and `b`. -/
theorem initSkel_isLink_chord : initSkel.IsLink .chord (.vert 1) (.vert 4) :=
  initSkel_isLink_ends InitialCell.chord_mem_edges

/-- **`B₁ ∪ P` is a closed walk at `a`.** -/
theorem isWalk_initBoundary_false :
    initSkel.IsWalk (.vert 1) (initBoundary (.face false)) (.vert 1) := by
  change initSkel.IsWalk (.vert 1) [.edge 1, .edge 2, .edge 3, .chord] (.vert 1)
  exact .cons (initSkel_isLink_edge (by decide : (1 : Fin 6) + 1 = 2))
    (.cons (initSkel_isLink_edge (by decide : (2 : Fin 6) + 1 = 3))
      (.cons (initSkel_isLink_edge (by decide : (3 : Fin 6) + 1 = 4))
        (.cons initSkel_isLink_chord.symm (.nil (InitialCell.vert_mem_vertices 1)))))

/-- **`B₂ ∪ P` is a closed walk at `b`.** -/
theorem isWalk_initBoundary_true :
    initSkel.IsWalk (.vert 4) (initBoundary (.face true)) (.vert 4) := by
  change initSkel.IsWalk (.vert 4) [.edge 4, .edge 5, .edge 0, .chord] (.vert 4)
  exact .cons (initSkel_isLink_edge (by decide : (4 : Fin 6) + 1 = 5))
    (.cons (initSkel_isLink_edge (by decide : (5 : Fin 6) + 1 = 0))
      (.cons (initSkel_isLink_edge (by decide : (0 : Fin 6) + 1 = 1))
        (.cons initSkel_isLink_chord (.nil (InitialCell.vert_mem_vertices 4)))))

/-- Each 2-cell of the initial structure has a closed boundary walk. -/
theorem exists_isWalk_initBoundary (k : Bool) :
    ∃ v, initSkel.IsWalk v (initialStructure.boundary (.face k)) v := by
  cases k
  exacts [⟨_, isWalk_initBoundary_false⟩, ⟨_, isWalk_initBoundary_true⟩]

/-- Incidence in `initSkel` is membership among the two ends. -/
theorem initSkel_inc_iff {e x : InitialCell} :
    initSkel.Inc e x ↔ e ∈ InitialCell.edges ∧ (x = e.ends.1 ∨ x = e.ends.2) := by
  constructor
  · rintro ⟨y, hy⟩
    rw [initSkel_isLink] at hy
    rcases hy.2 with ⟨rfl, -⟩ | ⟨rfl, -⟩
    exacts [⟨hy.1, Or.inl rfl⟩, ⟨hy.1, Or.inr rfl⟩]
  · rintro ⟨he, rfl | rfl⟩
    exacts [⟨_, initSkel_isLink_ends he⟩, ⟨_, (initSkel_isLink_ends he).symm⟩]

/-- **The cells of a 2-cell are the cells of its boundary walk.** The base value of `≼_abs`
declares `faceCells k` to be the subcells of `face k`; this says `faceCells k` is exactly the
set of edges the boundary walk takes together with the vertices it visits. -/
theorem mem_faceCells_iff {k : Bool} {c : InitialCell} :
    c ∈ faceCells k ↔
      c ∈ initBoundary (.face k) ∨ ∃ e ∈ initBoundary (.face k), initSkel.Inc e c := by
  have hedge : ∀ i j : Fin 6, i + 1 = j → ∀ x : InitialCell,
      initSkel.Inc (.edge i) x ↔ (x = .vert i ∨ x = .vert j) := by
    rintro i j rfl x
    rw [initSkel_inc_iff]
    exact ⟨fun h => h.2, fun h => ⟨InitialCell.edge_mem_edges i, h⟩⟩
  have hchord : ∀ x : InitialCell,
      initSkel.Inc .chord x ↔ (x = .vert 1 ∨ x = .vert 4) := by
    intro x
    rw [initSkel_inc_iff]
    exact ⟨fun h => h.2, fun h => ⟨InitialCell.chord_mem_edges, h⟩⟩
  cases k <;>
    simp only [faceCells, initBoundary, List.mem_cons, List.not_mem_nil, or_false,
      Set.mem_insert_iff, Set.mem_singleton_iff, exists_eq_or_imp, exists_eq_left,
      hedge 1 2 (by decide), hedge 2 3 (by decide), hedge 3 4 (by decide),
      hedge 4 5 (by decide), hedge 5 0 (by decide), hedge 0 1 (by decide), hchord] <;>
    tauto

/-! ### The initial face-boundary cycles

The closed-walk facts above are strengthened here to the maintained data needed by
`thm:finite-transfer`: each boundary is a simple cycle of length at least three, and its cells
are exactly the strict subcells of the corresponding face. -/

/-- The complementary part of the first face boundary is a simple path. -/
theorem isPath_initBoundary_false_tail :
    initSkel.IsPath (.vert 2) [.edge 2, .edge 3, .chord] (.vert 1) := by
  refine .cons (initSkel_isLink_edge (by decide : (2 : Fin 6) + 1 = 3))
    (.cons (initSkel_isLink_edge (by decide : (3 : Fin 6) + 1 = 4))
      (Graph.IsPath.single initSkel_isLink_chord.symm (by simp)) ?_) ?_
  · simp [Graph.walkVertices, Graph.coveredVertices, initSkel_inc_iff, InitialCell.ends,
      InitialCell.edges]
  · simp [Graph.walkVertices, Graph.coveredVertices, initSkel_inc_iff, InitialCell.ends,
      InitialCell.edges]

/-- The complementary part of the second face boundary is a simple path. -/
theorem isPath_initBoundary_true_tail :
    initSkel.IsPath (.vert 5) [.edge 5, .edge 0, .chord] (.vert 4) := by
  refine .cons (initSkel_isLink_edge (by decide : (5 : Fin 6) + 1 = 0))
    (.cons (initSkel_isLink_edge (by decide : (0 : Fin 6) + 1 = 1))
      (Graph.IsPath.single initSkel_isLink_chord (by simp)) ?_) ?_
  · simp [Graph.walkVertices, Graph.coveredVertices, initSkel_inc_iff, InitialCell.ends,
      InitialCell.edges]
  · simp [Graph.walkVertices, Graph.coveredVertices, initSkel_inc_iff, InitialCell.ends,
      InitialCell.edges]

/-- The first declared boundary list presents a long simple cycle. -/
theorem isLongCycle_initBoundary_false :
    initSkel.IsLongCycle (.edge 1) (.vert 2) (.vert 1)
      [.edge 2, .edge 3, .chord] (.vert 3) where
  isCycle := ⟨(initSkel_isLink_edge (by decide : (1 : Fin 6) + 1 = 2)).symm,
    isPath_initBoundary_false_tail, by simp⟩
  mem := Graph.mem_walkVertices_cons_of_mem
    (initSkel_isLink_edge (by decide : (2 : Fin 6) + 1 = 3))
    Graph.mem_walkVertices_self
  ne_left := by simp
  ne_right := by simp

/-- The second declared boundary list presents a long simple cycle. -/
theorem isLongCycle_initBoundary_true :
    initSkel.IsLongCycle (.edge 4) (.vert 5) (.vert 4)
      [.edge 5, .edge 0, .chord] (.vert 0) where
  isCycle := ⟨(initSkel_isLink_edge (by decide : (4 : Fin 6) + 1 = 5)).symm,
    isPath_initBoundary_true_tail, by simp⟩
  mem := Graph.mem_walkVertices_cons_of_mem
    (initSkel_isLink_edge (by decide : (5 : Fin 6) + 1 = 0))
    Graph.mem_walkVertices_self
  ne_left := by simp
  ne_right := by simp

/-- Incidence below an initial face consists of the face itself and its declared boundary
cells. -/
theorem initSub_face_iff {k : Bool} {c : InitialCell} :
    initSub c (.face k) ↔ c = .face k ∨ c ∈ faceCells k := by
  constructor
  · rintro (⟨h, -⟩ | ⟨h, -⟩ | ⟨l, h, hc⟩)
    · exact Or.inl h
    · exact absurd h (by simp [InitialCell.edges])
    · cases h; exact Or.inr hc
  · rintro (rfl | hc)
    · exact initSub_refl (Or.inr ⟨k, rfl⟩)
    · exact initSub_face hc

/-- A declared initial boundary has exactly the cells recorded by `faceCells`, once its
starting vertex is known to occur on the boundary. -/
theorem mem_faceCells_iff_mem_pathCells {k : Bool} {u c : InitialCell}
    (hu : ∃ e ∈ initBoundary (.face k), initSkel.Inc e u) :
    c ∈ faceCells k ↔
      c ∈ initialStructure.pathCells u (initBoundary (.face k)) := by
  rw [mem_faceCells_iff]
  simp only [CellStructure.pathCells, Set.mem_union, Set.mem_setOf_eq,
    Graph.mem_walkVertices_iff, Graph.mem_coveredVertices_iff]
  constructor
  · rintro (hc | hc)
    · exact Or.inl hc
    · exact Or.inr (Or.inr hc)
  · rintro (hc | rfl | hc)
    · exact Or.inl hc
    · exact Or.inr hu
    · exact Or.inr hc

/-- The two faces of the initial matched cellulation carry chosen simple boundary cycles. -/
theorem boundaryCycles_initialStructure : initialStructure.BoundaryCycles where
  cycle F hF := by
    obtain ⟨k, rfl⟩ := hF
    cases k
    · refine ⟨
        { face_mem := ⟨false, rfl⟩
          edge := .edge 1
          source := .vert 2
          target := .vert 1
          walk := [.edge 2, .edge 3, .chord]
          boundary_eq := rfl
          isCycle := isLongCycle_initBoundary_false.isCycle
          sub_face := fun {c} => ?_ }⟩
      rw [initialStructure_sub, initSub_face_iff]
      refine or_congr Iff.rfl (mem_faceCells_iff_mem_pathCells ?_)
      exact ⟨.edge 1, by simp [initBoundary],
        (initSkel_isLink_edge (by decide : (1 : Fin 6) + 1 = 2)).inc_left⟩
    · refine ⟨
        { face_mem := ⟨true, rfl⟩
          edge := .edge 4
          source := .vert 5
          target := .vert 4
          walk := [.edge 5, .edge 0, .chord]
          boundary_eq := rfl
          isCycle := isLongCycle_initBoundary_true.isCycle
          sub_face := fun {c} => ?_ }⟩
      rw [initialStructure_sub, initSub_face_iff]
      refine or_congr Iff.rfl (mem_faceCells_iff_mem_pathCells ?_)
      exact ⟨.edge 4, by simp [initBoundary],
        (initSkel_isLink_edge (by decide : (4 : Fin 6) + 1 = 5)).inc_left⟩

/-! ### The anchor set `𝒜`

`prop:countable-strong-access` produces a countable dense set of strongly accessible points of
`C`; the blueprint then *fixes* it for the whole construction (tex 1418) and every later stage
draws its new boundary vertices from it. Fixing it means it is data, so it is a structure, and
`prop:initial-pair` takes it as an argument rather than producing its own. -/

variable {C : Set Plane}

/-- **The anchor set `𝒜`** of tex 1403–1418: a countable dense subset of the Jordan curve `C`
every point of which is strongly accessible from the Jordan domain `D`. -/
structure AnchorSet (C : Set Plane) where
  /-- The points of `𝒜`. -/
  carrier : Set Plane
  /-- They lie on the curve. -/
  subset_curve : carrier ⊆ C
  /-- There are countably many. -/
  countable : carrier.Countable
  /-- Each is strongly accessible from the inside — `def:strong-accessibility`. -/
  stronglyAccessible : ∀ p ∈ carrier, StronglyAccessible (inside C) p
  /-- They are dense in the curve. -/
  dense : C ⊆ closure carrier

namespace AnchorSet

variable (A : AnchorSet C)

/-- An anchor is the endpoint of a straight access segment into `D` — `lem:tangent-cone`. -/
theorem exists_access_segment {p : Plane} (hp : p ∈ A.carrier) :
    ∃ z ∈ inside C, p ≠ z ∧ openSegment ℝ p z ⊆ inside C :=
  (A.stronglyAccessible p hp).openSegment_subset

/-- An anchor has a whole open cone of straight access segments, truncatable at any radius —
`lem:tangent-cone` in the form the later stages need, where the segment must also avoid a
compact set already drawn. -/
theorem exists_cone {p : Plane} (hp : p ∈ A.carrier) :
    ∃ v : Plane, ‖v‖ = 1 ∧ ∃ r > 0, ∀ s ≤ r, accessCone p v s ⊆ inside C :=
  (A.stronglyAccessible p hp).exists_cone

/-- An anchor is polygonally accessible, the hypothesis `lem:accessible-endpoints` consumes. -/
theorem polyAccessible {p : Plane} (hp : p ∈ A.carrier) : PolyAccessible (inside C) p :=
  (A.stronglyAccessible p hp).polyAccessible

end AnchorSet

/-- **`prop:countable-strong-access`, as the fixed set `𝒜`.** This uses the proved Jordan
curve theorem. -/
theorem nonempty_anchorSet (hC : IsJordanCurve C) : Nonempty (AnchorSet C) := by
  have hsep : IsSeparating C := jordan_curve_theorem hC
  -- `inside C` swallows the component in `Cᶜ` of each of its points, being a union of them
  have hDmax : ∀ q ∈ inside C, connectedComponentIn Cᶜ q ⊆ inside C := by
    intro q hq z hz
    refine ⟨connectedComponentIn_subset _ _ hz, ?_⟩
    rw [← connectedComponentIn_eq hz]
    exact hq.2
  have hCD : C ⊆ closure (inside C) := by
    intro x hx
    have hxf : x ∈ frontier (inside C) := by rw [hsep.frontier_inside]; exact hx
    exact hxf.1
  obtain ⟨A, hAC, hAcount, hAacc, hCA⟩ := exists_countable_dense_stronglyAccessible hC.isCompact
    hC.nonempty hsep.isOpen_inside inside_subset_compl hDmax hCD
  exact ⟨⟨A, hAC, hAcount, hAacc, hCA⟩⟩

open Classical in
/-- The fixed anchor set of a Jordan curve, as data. -/
noncomputable def anchorSet (hC : IsJordanCurve C) : AnchorSet C := (nonempty_anchorSet hC).some

/-! ### The initial matched pair, anchored

The clause of `prop:initial-pair` that `InitialData` drops. It is recorded as an extension
rather than as a side theorem so that a consumer holding an initial pair holds the anchoring
too; the integrator merging this file into `InitialPair.lean` should move the two fields into
`InitialData` itself. -/

/-- **The initial matched pair with the anchor clause of `prop:initial-pair`**: the two chosen
boundary points are points of the fixed set `𝒜`. -/
structure AnchoredInitialData (C : Set Plane) (A : AnchorSet C) extends InitialData C where
  /-- `a ∈ 𝒜`. -/
  a_mem_anchors : toInitialData.a ∈ A.carrier
  /-- `b ∈ 𝒜`. -/
  b_mem_anchors : toInitialData.b ∈ A.carrier

namespace AnchoredInitialData

variable {A : AnchorSet C} (D : AnchoredInitialData C A)

/-- **`a` is strongly accessible** — the clause `def:generated-structure` and
`thm:finite-transfer` need and `InitialData` does not record. -/
theorem stronglyAccessible_a : StronglyAccessible (inside C) D.toInitialData.a :=
  A.stronglyAccessible _ D.a_mem_anchors

/-- **`b` is strongly accessible.** -/
theorem stronglyAccessible_b : StronglyAccessible (inside C) D.toInitialData.b :=
  A.stronglyAccessible _ D.b_mem_anchors

/-- A straight access segment at `a` — `lem:tangent-cone`. -/
theorem exists_access_segment_a :
    ∃ z ∈ inside C, D.toInitialData.a ≠ z ∧ openSegment ℝ D.toInitialData.a z ⊆ inside C :=
  A.exists_access_segment D.a_mem_anchors

/-- A straight access segment at `b`. -/
theorem exists_access_segment_b :
    ∃ z ∈ inside C, D.toInitialData.b ≠ z ∧ openSegment ℝ D.toInitialData.b z ⊆ inside C :=
  A.exists_access_segment D.b_mem_anchors

/-- The access cone at `a`, truncatable — what a later crosscut ending at `a` is built from. -/
theorem exists_cone_a :
    ∃ v : Plane, ‖v‖ = 1 ∧ ∃ r > 0, ∀ s ≤ r, accessCone D.toInitialData.a v s ⊆ inside C :=
  A.exists_cone D.a_mem_anchors

/-- The access cone at `b`. -/
theorem exists_cone_b :
    ∃ v : Plane, ‖v‖ = 1 ∧ ∃ r > 0, ∀ s ≤ r, accessCone D.toInitialData.b v s ⊆ inside C :=
  A.exists_cone D.b_mem_anchors

end AnchoredInitialData

/-- **`prop:initial-pair` including the anchor clause.** The two chosen points
are points of the *given* anchor set `𝒜`; the blueprint fixes `𝒜` once and reuses it at every
later stage, so it must be an input, not an output.

The proof is that of `Schoenflies.exists_initialData` with the anchor set supplied rather than
manufactured: the two open corner arcs are relatively open and nonempty in `C`, `𝒜` is dense in
`C`, so `𝒜` meets both; `lem:tangent-cone` (through `StronglyAccessible.polyAccessible`) and
`lem:accessible-endpoints` then supply the polygonal crosscut. -/
theorem exists_anchoredInitialData_of_homeo (hC : IsJordanCurve C) (A : AnchorSet C)
    (u w : Plane → Plane) (hhom : IsSetHomeoOn u w C modelCurve) :
    ∃ D : AnchoredInitialData C A,
      D.toInitialData.u = u ∧ D.toInitialData.w = w := by
  have hsep : IsSeparating C := jordan_curve_theorem hC
  -- the two open corner arcs, relatively open in `C` and nonempty
  obtain ⟨W₁, hW₁, hW₁eq⟩ := hhom.symm.image_isRelOpen isOpen_topBand (U := openTop) rfl
  obtain ⟨W₂, hW₂, hW₂eq⟩ := hhom.symm.image_isRelOpen isOpen_bottomBand (U := openBottom) rfl
  obtain ⟨a₀, ha₀A, ha₀⟩ := exists_mem_inter_of_dense A.subset_curve A.dense hW₁ hW₁eq
    (openTop_nonempty.image w)
  obtain ⟨b₀, hb₀A, hb₀⟩ := exists_mem_inter_of_dense A.subset_curve A.dense hW₂ hW₂eq
    (openBottom_nonempty.image w)
  obtain ⟨q₁, hq₁, rfl⟩ := ha₀
  obtain ⟨q₂, hq₂, rfl⟩ := hb₀
  have hq₁m : q₁ ∈ modelCurve := hq₁.2
  have hq₂m : q₂ ∈ modelCurve := hq₂.2
  obtain ⟨hq₁1, hq₁0⟩ := mem_openTop.1 hq₁
  obtain ⟨hq₂1, hq₂0⟩ := mem_openBottom.1 hq₂
  set xa : ℝ := q₁ 0 with hxa
  set xb : ℝ := q₂ 0 with hxb
  have hq₁eq : q₁ = tgtPos xa xb 1 := Plane.eq_mk rfl hq₁1
  have hq₂eq : q₂ = tgtPos xa xb 4 := Plane.eq_mk rfl hq₂1
  have haC : w q₁ ∈ C := hhom.mapsTo_inv hq₁m
  have hbC : w q₂ ∈ C := hhom.mapsTo_inv hq₂m
  have hab : w q₁ ≠ w q₂ := by
    intro h
    have hr := hhom.rightInvOn hq₁m
    rw [h, hhom.rightInvOn hq₂m] at hr
    rw [← hr] at hq₁1
    rw [hq₂1] at hq₁1
    norm_num at hq₁1
  -- the polygonal crosscut, from the two access cones
  obtain ⟨ws, -, -, -, hwsin, hwsarc, -⟩ := exists_crosscut_of_polyAccessible
    hsep.isOpen_inside hsep.isConnected_inside.isPreconnected
    (Set.disjoint_left.2 fun x hx => inside_subset_compl hx) hab haC hbC
    (A.polyAccessible ha₀A) (A.polyAccessible hb₀A)
  obtain ⟨f, hfc, hfi, hfim, hf0, hf1⟩ := hwsarc
  refine ⟨{ toInitialData :=
              { u := u, w := w, homeo := hhom, curve := hC, xa := xa, xb := xb
                abs_xa := hq₁0, abs_xb := hq₂0
                cross := f
                continuousOn_cross := hfc, injOn_cross := hfi
                cross_zero := by rw [hf0, hq₁eq]
                cross_one := by rw [hf1, hq₂eq]
                cross_inside := ?_
                polygonal_cross := ?_ }
            a_mem_anchors := ?_
            b_mem_anchors := ?_ }, rfl, rfl⟩
  · rw [hfim, ← hq₁eq, ← hq₂eq]
    intro z hz
    exact hwsin ⟨hz.1, by simpa [hf0, hf1] using hz.2⟩
  · rw [hfim]
    exact ⟨ws, rfl⟩
  · change w (tgtPos xa xb 1) ∈ A.carrier
    rw [← hq₁eq]
    exact ha₀A
  · change w (tgtPos xa xb 4) ∈ A.carrier
    rw [← hq₂eq]
    exact hb₀A

/-- The anchored initial pair with a boundary parametrization chosen internally. -/
theorem exists_anchoredInitialData (hC : IsJordanCurve C) (A : AnchorSet C) :
    Nonempty (AnchoredInitialData C A) := by
  obtain ⟨u, w, hhom⟩ := exists_isSetHomeoOn_modelCurve hC
  obtain ⟨D, -, -⟩ := exists_anchoredInitialData_of_homeo hC A u w hhom
  exact ⟨D⟩

open Classical in
/-- The initial matched pair over `C` anchored in `𝒜`, as data. `def:generated-structure`
builds every later stage from it, so it must be a `def`. -/
noncomputable def anchoredInitialData (hC : IsJordanCurve C) (A : AnchorSet C) :
    AnchoredInitialData C A := (exists_anchoredInitialData hC A).some

/-- **`prop:initial-pair`**, in the shape `Schoenflies.exists_initialData` should have had:
`harc` is supplied by `arc_complement` and the two chosen points are anchors. -/
theorem exists_initialData' (hC : IsJordanCurve C) (A : AnchorSet C) :
    ∃ d : InitialData C, d.a ∈ A.carrier ∧ d.b ∈ A.carrier := by
  obtain ⟨D⟩ := exists_anchoredInitialData hC A
  exact ⟨D.toInitialData, D.a_mem_anchors, D.b_mem_anchors⟩

/-! #### The canonical initial pair

`AnchorSet` is an input because the blueprint fixes `𝒜` once and every later stage draws from
the *same* set. A consumer that has no other constraint on `𝒜` can take `anchorSet hC`: it is a
function of `C` alone (`Nonempty (AnchorSet C)` is a `Prop`, so proof irrelevance makes the
choice independent of the proof supplied), so all its uses agree. -/

/-- The canonical initial matched pair over `C`, anchored in `Schoenflies.anchorSet hC`. -/
noncomputable def initialData (hC : IsJordanCurve C) : InitialData C :=
  (anchoredInitialData hC (anchorSet hC)).toInitialData

theorem initialData_a_mem_anchorSet (hC : IsJordanCurve C) :
    (initialData hC).a ∈ (anchorSet hC).carrier :=
  (anchoredInitialData hC (anchorSet hC)).a_mem_anchors

theorem initialData_b_mem_anchorSet (hC : IsJordanCurve C) :
    (initialData hC).b ∈ (anchorSet hC).carrier :=
  (anchoredInitialData hC (anchorSet hC)).b_mem_anchors

/-- **The first chosen point of the canonical initial pair is strongly accessible.** This is
the clause `prop:initial-pair` asserts, `InitialData` drops, and `def:generated-structure` and
`thm:finite-transfer` need in order to run a further crosscut into `a`. -/
theorem stronglyAccessible_initialData_a (hC : IsJordanCurve C) :
    StronglyAccessible (inside C) (initialData hC).a :=
  (anchoredInitialData hC (anchorSet hC)).stronglyAccessible_a

/-- **The second chosen point of the canonical initial pair is strongly accessible.** -/
theorem stronglyAccessible_initialData_b (hC : IsJordanCurve C) :
    StronglyAccessible (inside C) (initialData hC).b :=
  (anchoredInitialData hC (anchorSet hC)).stronglyAccessible_b

/-! ### The two crosscut theorems on the initial pair

`InitialPair.lean` carries `harc` (`thm:arc-complement`) and, on the source side, `hcollars`
(`lem:crosscut-collars`). Both are theorems on `main`: `Schoenflies.arc_complement` and
`Schoenflies.IsCrosscut.hasArcCollars`. Every consumer in Part II should use the primed forms
below and thread nothing. -/

namespace InitialData

variable (d : InitialData C)

/-- The collar hypothesis on the source side, discharged: the crosscut is polygonal. -/
theorem hasArcCollarsSource : HasArcCollars (inside C) d.crossSet :=
  d.isCrosscut.hasArcCollars

/-- **The two source 2-cells exhaust `D ∖ P`.** -/
theorem source_cells_cover' :
    inside C \ d.crossSet =
      d.sourceRealization.cell (.face false) ∪ d.sourceRealization.cell (.face true) :=
  d.source_cells_cover (fun _ hA => arc_complement hA) d.hasArcCollarsSource

/-- **Each source 2-cell is a component of `D ∖ P`.** -/
theorem source_cell_isComponent' (k : Bool) :
    ∀ z ∈ d.sourceRealization.cell (.face k),
      connectedComponentIn (inside C \ d.crossSet) z = d.sourceRealization.cell (.face k) :=
  d.source_cell_isComponent (fun _ hA => arc_complement hA) k

/-- **The labelling of the two source 2-cells.** -/
theorem source_closure_cell_inter' (k : Bool) :
    closure (d.sourceRealization.cell (.face k)) ∩ C = d.src.arcOf k :=
  d.source_closure_cell_inter (fun _ hA => arc_complement hA) k

/-- **The two source 2-cells are distinct.** -/
theorem source_cells_ne' :
    d.sourceRealization.cell (.face false) ≠ d.sourceRealization.cell (.face true) :=
  d.source_cells_ne (fun _ hA => arc_complement hA)

/-- **The two target 2-cells exhaust `Q° ∖ [u(a), u(b)]`.** -/
theorem target_cells_cover' :
    inside modelCurve \ d.tgt.chordSet =
      d.targetRealization.cell (.face false) ∪ d.targetRealization.cell (.face true) :=
  d.target_cells_cover (fun _ hA => arc_complement hA)

/-- **The labelling of the two target 2-cells.** -/
theorem target_closure_cell_inter' (k : Bool) :
    closure (d.targetRealization.cell (.face k)) ∩ modelCurve = d.tgt.arcOf k :=
  d.target_closure_cell_inter (fun _ hA => arc_complement hA) k

/-- **Each target 2-cell is a component of `Q° ∖ [u(a), u(b)]`.** The source side had this
already; the target side did not. -/
theorem target_cell_isComponent (k : Bool) :
    ∀ z ∈ d.targetRealization.cell (.face k),
      connectedComponentIn (inside modelCurve \ d.tgt.chordSet) z =
        d.targetRealization.cell (.face k) := by
  cases k
  · exact d.isCrosscutTarget.side_isComponent forall_isSeparating_of_isJordanCurve
      d.isCutPairTarget
  · exact d.isCrosscutTarget.side_isComponent forall_isSeparating_of_isJordanCurve
      d.isCutPairTarget.symm

/-- **The two target 2-cells are distinct.** -/
theorem target_cells_ne :
    d.targetRealization.cell (.face false) ≠ d.targetRealization.cell (.face true) :=
  d.isCrosscutTarget.side_ne forall_isSeparating_of_isJordanCurve d.isCutPairTarget

/-! ### The matched labelling

`def:matched-pair` clause 1 asks that "the two distinguished outer cycles correspond". On the
initial pair this is not automatic from the abstract structure alone: `arcOf` is read off the
*geometry* of each realization, so the two 2-cell labellings — `source_closure_cell_inter'` and
`target_closure_cell_inter'` — are made independently. They correspond because the source
outer edges are, by construction, the `w`-images of the target ones. -/

theorem src_outer (i : Fin 6) : d.src.outer i = fun t => d.w (tgtOuter d.xa d.xb i t) := rfl

theorem tgt_outer (i : Fin 6) : d.tgt.outer i = tgtOuter d.xa d.xb i := rfl

theorem src_pos (i : Fin 6) : d.src.pos i = d.w (d.tgt.pos i) := rfl

/-- **Corresponding 0-cells correspond**, in the geometric form `prop:initial-pair` states it:
the six source subdivision points are the `u`-preimages of the four corners of `Q` and of
`u(a), u(b)`. (`SkeletonHomeo.pos_apply` says the same thing about the *abstract* 0-cells.) -/
theorem u_src_pos (i : Fin 6) : d.u (d.src.pos i) = d.tgt.pos i :=
  d.homeo.rightInvOn (tgtPos_mem_modelCurve d.abs_xa d.abs_xb i)

/-- The four target corners, named. -/
theorem tgt_pos_corners :
    d.tgt.pos 0 = Plane.mk 1 1 ∧ d.tgt.pos 2 = Plane.mk (-1) 1 ∧
      d.tgt.pos 3 = Plane.mk (-1) (-1) ∧ d.tgt.pos 5 = Plane.mk 1 (-1) :=
  ⟨rfl, rfl, rfl, rfl⟩

/-- **The nonadjacency clause of `prop:initial-pair`, geometrically**: `u(a)` lies in the
relative interior of the top side of `S`. -/
theorem u_a_mem_openTop : d.u d.a ∈ openTop := by
  rw [d.u_apply_a]
  exact mem_openTop.2 ⟨by simp, by simpa using d.abs_xa⟩

/-- `u(b)` lies in the relative interior of the *opposite*, bottom side. -/
theorem u_b_mem_openBottom : d.u d.b ∈ openBottom := by
  rw [d.u_apply_b]
  exact mem_openBottom.2 ⟨by simp, by simpa using d.abs_xb⟩

/-- Each source outer edge is the `w`-image of the corresponding target one. -/
theorem src_outer_image (i : Fin 6) : d.src.outer i '' I = d.w '' (d.tgt.outer i '' I) := by
  rw [← Set.image_comp]; rfl

theorem tgt_outer_subset_modelCurve (i : Fin 6) : d.tgt.outer i '' I ⊆ modelCurve :=
  tgtOuter_subset_modelCurve d.abs_xa d.abs_xb i

/-- `u` undoes `w` on any subset of the model curve. -/
theorem u_image_w_image {X : Set Plane} (hX : X ⊆ modelCurve) : d.u '' (d.w '' X) = X := by
  ext y
  constructor
  · rintro ⟨_, ⟨x, hx, rfl⟩, rfl⟩
    rwa [d.homeo.rightInvOn (hX hx)]
  · exact fun hy => ⟨d.w y, ⟨y, hy, rfl⟩, d.homeo.rightInvOn (hX hy)⟩

theorem tgt_arcOf_subset_modelCurve (k : Bool) : d.tgt.arcOf k ⊆ modelCurve := by
  intro z hz
  rw [← d.tgt_outerArcs]
  exact d.tgt.arcOf_subset_outerArcs k hz

theorem src_arcOf_subset_curve (k : Bool) : d.src.arcOf k ⊆ C := by
  intro z hz
  rw [← d.src_outerArcs]
  exact d.src.arcOf_subset_outerArcs k hz

/-- **The source boundary arc is the `w`-image of the target one.** -/
theorem src_arcOf_eq_image (k : Bool) : d.src.arcOf k = d.w '' d.tgt.arcOf k := by
  cases k <;>
    simp only [HexData.arcOf_false, HexData.arcOf_true, Set.image_union, d.src_outer_image]

/-- **The target half of the 2-cell labelling is the `u`-image of the source half.** This is
what makes the pair *matched*: `A₁, A₂` on the source and `u(A₁), u(A₂)` on the target are not
two independent choices of labelling, they are the same one. -/
theorem tgt_arcOf_eq_image (k : Bool) : d.tgt.arcOf k = d.u '' d.src.arcOf k := by
  rw [d.src_arcOf_eq_image k, d.u_image_w_image (d.tgt_arcOf_subset_modelCurve k)]

/-- The same statement through the skeleton homeomorphism `g` of `def:matched-pair`, which is
`u` on the outer cycle. -/
theorem skeletonHomeo_image_arcOf (k : Bool) :
    d.skeletonHomeo.toFun '' d.src.arcOf k = d.tgt.arcOf k := by
  rw [d.tgt_arcOf_eq_image k]
  exact Set.image_congr fun x hx => d.skeletonHomeo_eq_u (d.src_arcOf_subset_curve k hx)

/-- **The two 2-cell labellings correspond.** `lem:crosscut-side-correspondence` reads the
labelling of a crosscut side off the closure of the side; on a matched pair the source and the
target answers are `u`-images of one another, for the *same* abstract 2-cell `face k`. -/
theorem closure_cell_face_link (k : Bool) :
    closure (d.targetRealization.cell (.face k)) ∩ modelCurve =
      d.u '' (closure (d.sourceRealization.cell (.face k)) ∩ C) := by
  rw [d.target_closure_cell_inter' k, d.source_closure_cell_inter' k, d.tgt_arcOf_eq_image k]

/-- The same through `g`. -/
theorem closure_cell_face_link_homeo (k : Bool) :
    d.skeletonHomeo.toFun '' (closure (d.sourceRealization.cell (.face k)) ∩ C) =
      closure (d.targetRealization.cell (.face k)) ∩ modelCurve := by
  rw [d.target_closure_cell_inter' k, d.source_closure_cell_inter' k]
  exact d.skeletonHomeo_image_arcOf k

/-! ### `def:admissible-graph` for the target: every edge is polygonal -/

/-- Each target outer edge is a straight segment, hence polygonal. -/
theorem isPolygonal_tgt_outer (i : Fin 6) : IsPolygonal (d.tgt.outer i '' I) := by
  rw [d.tgt_outer i, tgtOuter_image]
  exact isPolygonal_segment _ _

/-- **Every edge of the target realization is polygonal** — the clause of
`def:admissible-graph` for an admissible graph in `Q` that `InitialPair.lean` leaves unstated. -/
theorem isPolygonal_tgt_edgeArc {e : InitialCell} (he : e ∈ E(initSkel)) :
    IsPolygonal (Graph.edgeArc d.tgt.draw e) := by
  rcases (he : e ∈ InitialCell.edges) with ⟨i, rfl⟩ | rfl
  · rw [HexData.edgeArc_edge]
    exact d.isPolygonal_tgt_outer i
  · rw [HexData.edgeArc_chord]
    change IsPolygonal d.tgt.chordSet
    rw [d.tgt_chordSet]
    exact isPolygonal_segment _ _

/-- Both target boundary arcs are polygonal. -/
theorem isPolygonal_tgt_arcOf (k : Bool) : IsPolygonal (d.tgt.arcOf k) :=
  d.tgt.isPolygonal_arcOf d.isPolygonal_tgt_outer k

/-- **The whole target skeleton is polygonal.** -/
theorem isPolygonal_targetRealization_skeletonSet :
    IsPolygonal d.targetRealization.skeletonSet := by
  rw [d.targetRealization_skeletonSet]
  refine isPolygonal_modelCurve.union ?_ ?_
  · rw [d.tgt_chordSet]; exact isPolygonal_segment _ _
  · refine ⟨Plane.mk d.xa 1, tgtPos_mem_modelCurve d.abs_xa d.abs_xb 1, ?_⟩
    rw [d.tgt_chordSet]
    exact left_mem_segment ℝ _ _

/-- The source realization satisfies the source form of `def:admissible-graph`: its edges *not*
contained in `C` — here only the crosscut — are polygonal, with interior in `D`. -/
theorem isPolygonal_src_nonboundary_edgeArc :
    IsPolygonal (Graph.edgeArc d.src.draw .chord) ∧
      Graph.edgeArc d.src.draw .chord \ C ⊆ inside C := by
  refine ⟨d.polygonal_cross, ?_⟩
  rintro z ⟨hz, hzC⟩
  refine d.cross_inside ⟨hz, ?_⟩
  rintro (rfl | rfl)
  exacts [hzC d.a_mem, hzC d.b_mem]

end InitialData

/-- **`prop:initial-pair`, assembled and complete.**

Over any Jordan curve `C` and any fixed anchor set `𝒜` there is a matched pair whose source
realization is `C` subdivided at the `u`-preimages of the four corners of `Q` and at two further
points `a, b ∈ 𝒜` lying in two nonadjacent corner arcs, together with one polygonal crosscut of
`D` from `a` to `b`, and whose target realization is `S` correspondingly subdivided together
with the straight chord `[u(a), u(b)]`.

Beyond `Schoenflies.initial_pair` this adds: no hypotheses at all; the anchor clause with its
consequence that `a` and `b` are strongly accessible; the polygonality of every target edge; and
the fact that the two 2-cell labellings correspond. -/
theorem initial_pair' (hC : IsJordanCurve C) (A : AnchorSet C) :
    ∃ d : InitialData C,
      -- the anchor clause of `prop:initial-pair`, and what it is for
      d.a ∈ A.carrier ∧ d.b ∈ A.carrier ∧
      StronglyAccessible (inside C) d.a ∧ StronglyAccessible (inside C) d.b ∧
      -- the two chosen points lie in two nonadjacent corner arcs
      d.u d.a ∈ openTop ∧ d.u d.b ∈ openBottom ∧
      -- `C` is subdivided at the `u`-preimages of the four corners and of `u(a), u(b)`
      (∀ i : Fin 6, d.u (d.src.pos i) = d.tgt.pos i) ∧
      -- `def:admissible-graph` on both sides
      (d.sourceRealization.graph).IsTwoConnected ∧
      (d.targetRealization.graph).IsTwoConnected ∧
      d.sourceRealization.outerSet = C ∧
      d.targetRealization.outerSet = modelCurve ∧
      IsConnected d.sourceRealization.nonboundary ∧
      IsConnected d.targetRealization.nonboundary ∧
      IsPolygonal d.crossSet ∧
      (∀ e ∈ E(initSkel), IsPolygonal (Graph.edgeArc d.tgt.draw e)) ∧
      -- `def:matched-pair` clauses 2 and 3
      d.tgt.chordSet = segment ℝ (d.u d.a) (d.u d.b) ∧
      (∀ x ∈ C, d.skeletonHomeo.toFun x = d.u x) ∧
      -- the matched labelling of the two 2-cells
      (∀ k : Bool, d.tgt.arcOf k = d.u '' d.src.arcOf k) ∧
      (∀ k : Bool, closure (d.sourceRealization.cell (.face k)) ∩ C = d.src.arcOf k) ∧
      (∀ k : Bool, closure (d.targetRealization.cell (.face k)) ∩ modelCurve = d.tgt.arcOf k) := by
  obtain ⟨D⟩ := exists_anchoredInitialData hC A
  refine ⟨D.toInitialData, D.a_mem_anchors, D.b_mem_anchors, D.stronglyAccessible_a,
    D.stronglyAccessible_b, ?_, ?_, ?_, ?_, ?_, ?_, ?_, ?_, ?_, ?_, ?_, ?_, ?_, ?_, ?_, ?_⟩
  · exact D.toInitialData.u_a_mem_openTop
  · exact D.toInitialData.u_b_mem_openBottom
  · exact D.toInitialData.u_src_pos
  · exact D.toInitialData.isTwoConnected_sourceRealization
  · exact D.toInitialData.isTwoConnected_targetRealization
  · exact D.toInitialData.sourceRealization_outerSet
  · exact D.toInitialData.targetRealization_outerSet
  · exact D.toInitialData.isConnected_sourceRealization_nonboundary
  · exact D.toInitialData.isConnected_targetRealization_nonboundary
  · exact D.toInitialData.polygonal_cross
  · exact fun e he => D.toInitialData.isPolygonal_tgt_edgeArc he
  · rw [D.toInitialData.tgt_chordSet, D.toInitialData.u_apply_a, D.toInitialData.u_apply_b]
  · exact fun x hx => D.toInitialData.skeletonHomeo_eq_u hx
  · exact D.toInitialData.tgt_arcOf_eq_image
  · exact D.toInitialData.source_closure_cell_inter'
  · exact D.toInitialData.target_closure_cell_inter'

end Schoenflies


==> anc/P5-kernel-deficit-lean-v6/vendor/schoenflies-lean/Schoenflies/InitialReverseTransfer.lean <==
/-
Copyright (c) 2026 Álvaro Begué. All rights reserved.
Released under Apache 2.0 license as described in the file LICENSE.
Authors: Álvaro Begué
-/
import Schoenflies.FiniteTransferTargetMesh
import Schoenflies.InitialGenerated
import Schoenflies.InitialOuterCycle

/-!
# Reverse square-mesh transfer over the initial cell-name type

The concrete square mesh uses segments (`Piece`) as edge names, whereas every generated pair
over the initial hexagon uses `InitialCell`.  Only the finitely many mesh edges matter, so they
can be injectively renamed into the spare `InitialCell.aux` supply while avoiding every current
cell name.  Edge relabelling preserves the ambient boundary geometry used by reverse transfer.

## Blueprint

* `Schoenflies.exists_initialCell_squareMesh_edgeRelabeling` — choose fresh `InitialCell` names
  for all edges of one finite square mesh.
* `Schoenflies.finite_transfer_toward_source_initial_relabelledSquareMesh` — direction (b) for
  the relabelled mesh, with the initial outer-cycle base case discharged.
* `Schoenflies.exists_finite_transfer_toward_source_initial_squareMesh` — the bare-square-mesh
  specialization: choose the fresh names, assemble the extension from the three explicit
  subdivision hypotheses, and run reverse transfer.
-/

open Set
open scoped Graph

namespace Schoenflies

open Graph

/-- Every finite square mesh can be renamed into currently unused `InitialCell` names. -/
theorem exists_initialCell_squareMesh_edgeRelabeling
    {srcOuter srcDom tgtDom : Set Plane}
    (P : GeneratedPair initialStructure srcOuter srcDom modelCurve tgtDom)
    (delta : ℝ) (fresh anchors : List Plane) :
    ∃ name : Piece → InitialCell,
      InjOn name E(squareMesh delta fresh anchors) ∧
      ∀ e ∈ E(squareMesh delta fresh anchors), name e ∉ P.str.cells :=
  exists_squareMesh_edgeRelabeling_avoiding InitialCell delta fresh anchors
    P.str.cells P.str.finite_cells

/-- **Finite transfer, direction (b), over the concrete initial naming type.**  Once the stage
constructor supplies the relabelled square mesh as a target extension, the reverse transfer is
available directly: boundary anchoring, boundary-edge uniqueness, and the initial outer cycle are
all discharged here. -/
theorem finite_transfer_toward_source_initial_relabelledSquareMesh
    {srcOuter srcDom tgtDom : Set Plane}
    (P : GeneratedPair initialStructure srcOuter srcDom modelCurve tgtDom)
    {fresh anchors : List Plane} (hfresh : ∀ z ∈ fresh, z ∈ modelCurve)
    (hstrong : ∀ z ∈ fresh,
      StronglyAccessible (srcDom \ srcOuter) (P.homeo.invFun z))
    (delta : ℝ) (name : Piece → InitialCell)
    (hname : InjOn name E(squareMesh delta fresh anchors))
    (hH : IsSourceExtension P.tgt modelCurve tgtDom
      ((squareMesh delta fresh anchors).relabelEdges name hname)
      ((squareMesh delta fresh anchors).relabelDrawing name segmentDrawing)) :
    ∃ (T : GeneratedPair initialStructure srcOuter srcDom modelCurve tgtDom)
        (par : InitialCell → InitialCell),
      IsTargetTransferOf T P
        ((squareMesh delta fresh anchors).relabelEdges name hname)
        ((squareMesh delta fresh anchors).relabelDrawing name segmentDrawing) par :=
  finite_transfer_toward_source_relabelledSquareMesh_of_outerCycle
    P hfresh hstrong delta name hname hH outerEdgesFormCycle_initialStructure

/-- **Reverse transfer specialized to a bare square mesh.**  Fresh abstract edge names are
chosen automatically.  The square-mesh theorems discharge finiteness, drawing, 2-connectivity,
domain containment, boundary-edge geometry, and connectedness off the model curve.  The three
remaining hypotheses assert that this particular mesh subdivides the current target skeleton;
they need not hold for an arbitrary current polygonal skeleton, whose stage construction uses
the combined overlay in `Schoenflies.TargetOverlay`. -/
theorem exists_finite_transfer_toward_source_initial_squareMesh
    {srcOuter srcDom : Set Plane}
    (P : GeneratedPair initialStructure srcOuter srcDom modelCurve
      (Plane.closedSquare 0 1))
    {fresh anchors : List Plane} (hfresh : ∀ z ∈ fresh, z ∈ modelCurve)
    (hstrong : ∀ z ∈ fresh,
      StronglyAccessible (srcDom \ srcOuter) (P.homeo.invFun z))
    {delta : ℝ} (hdense : FreshDense fresh delta) (hdelta : delta < 4)
    (hvertices : V(P.tgt.graph) ⊆ V(squareMesh delta fresh anchors))
    (hskeleton : P.tgt.skeletonSet ⊆
      Graph.pointSet (squareMesh delta fresh anchors) segmentDrawing)
    (hedge : ∀ ⦃e : InitialCell⦄, e ∈ E(P.str.skel) → ∀ ⦃f : Piece⦄,
      f ∈ E(squareMesh delta fresh anchors) →
      (edgeArc segmentDrawing f ∩
        (P.tgt.cell e \ V(squareMesh delta fresh anchors))).Nonempty →
      edgeArc segmentDrawing f ⊆ edgeArc P.tgt.drawing e) :
    ∃ (name : Piece → InitialCell)
        (hname : InjOn name E(squareMesh delta fresh anchors))
        (T : GeneratedPair initialStructure srcOuter srcDom modelCurve
          (Plane.closedSquare 0 1)) (par : InitialCell → InitialCell),
      IsTargetTransferOf T P
        ((squareMesh delta fresh anchors).relabelEdges name hname)
        ((squareMesh delta fresh anchors).relabelDrawing name segmentDrawing) par := by
  obtain ⟨name, hname, -⟩ :=
    exists_initialCell_squareMesh_edgeRelabeling P delta fresh anchors
  have hH := isSourceExtension_relabelledSquareMesh_closedSquare
    P hfresh hdense hdelta name hname hvertices hskeleton hedge
  obtain ⟨T, par, hT⟩ := finite_transfer_toward_source_initial_relabelledSquareMesh
    P hfresh hstrong delta name hname hH
  exact ⟨name, hname, T, par, hT⟩

end Schoenflies


==> anc/P5-kernel-deficit-lean-v6/vendor/schoenflies-lean/Schoenflies/InteriorHomeomorphism.lean <==
/-
Copyright (c) 2026 Álvaro Begué. All rights reserved.
Released under Apache 2.0 license as described in the file LICENSE.
Authors: Álvaro Begué
-/
import Schoenflies.InitialGenerated
import Schoenflies.InitialOuterCycle
import Schoenflies.QuantitativeRecursion

/-!
# The interior homeomorphism

This module starts the quantitative recursion at the canonical initial matched pair.  It closes
the construction of the nested stage sequence and therefore obtains the limit homeomorphism
between the inside of an arbitrary Jordan curve and the open square.
-/

open Set

namespace Schoenflies

variable {C : Set Plane}

/-- The initial-pair interface and the endgame interface express the same restricted
homeomorphism data with fields in a different order. -/
theorem IsHomeoOn.toIsSetHomeoOn {u v : Plane → Plane} {X Y : Set Plane}
    (h : IsHomeoOn u v X Y) : IsSetHomeoOn u v X Y where
  continuousOn := h.continuousOn
  continuousOn_inv := h.continuousOn_inv
  mapsTo := h.mapsTo
  mapsTo_inv := h.mapsTo_inv
  leftInvOn := h.invOn.1
  rightInvOn := h.invOn.2

/-- The anchored initial pair using the boundary homeomorphism supplied by the caller. -/
noncomputable def prescribedAnchoredInitialData (hC : IsJordanCurve C)
    (u v : Plane → Plane) (hu : IsHomeoOn u v C modelCurve) :
    AnchoredInitialData C (anchorSet hC) :=
  (exists_anchoredInitialData_of_homeo hC (anchorSet hC) u v
    hu.toIsSetHomeoOn).choose

theorem prescribedAnchoredInitialData_u (hC : IsJordanCurve C)
    (u v : Plane → Plane) (hu : IsHomeoOn u v C modelCurve) :
    (prescribedAnchoredInitialData hC u v hu).toInitialData.u = u :=
  (exists_anchoredInitialData_of_homeo hC (anchorSet hC) u v
    hu.toIsSetHomeoOn).choose_spec.1

/-- The quantitative sequence starting with a prescribed boundary homeomorphism. -/
noncomputable def prescribedJordanStageSequence (hC : IsJordanCurve C)
    (u v : Plane → Plane) (hu : IsHomeoOn u v C modelCurve) :
    StageSequence InitialCell initialStructure C :=
  denseQuantitativeStageSequence
    (prescribedAnchoredInitialData hC u v hu).generatedPair
    (jordan_curve_theorem hC) outerEdgesFormCycle_initialStructure
      combInvariants_initialStructure

/-- The canonical, fully quantitative sequence of matched subdivisions associated with a
Jordan curve. -/
noncomputable def jordanStageSequence (hC : IsJordanCurve C) :
    StageSequence InitialCell initialStructure C :=
  denseQuantitativeStageSequence (initialData hC).generatedPair
    (jordan_curve_theorem hC) outerEdgesFormCycle_initialStructure
      combInvariants_initialStructure

/-- **`prop:interior-homeomorphism`.** Every Jordan curve bounds a domain homeomorphic to the
open square. -/
theorem exists_isHomeoOn_inside_openSquare (hC : IsJordanCurve C) :
    ∃ F G : Plane → Plane,
      IsHomeoOn F G (inside C) (Plane.openSquare 0 1) := by
  let T := jordanStageSequence hC
  exact ⟨T.limitTower.F, T.limitTower.inv, T.isHomeoOn_F⟩

/-- The selected limit map on the open Jordan domain. -/
noncomputable def jordanInteriorMap (hC : IsJordanCurve C) : Plane → Plane :=
  (jordanStageSequence hC).limitTower.F

/-- The selected inverse limit map on the open square. -/
noncomputable def jordanInteriorInv (hC : IsJordanCurve C) : Plane → Plane :=
  (jordanStageSequence hC).limitTower.inv

theorem jordanInteriorMap_isHomeoOn (hC : IsJordanCurve C) :
    IsHomeoOn (jordanInteriorMap hC) (jordanInteriorInv hC)
      (inside C) (Plane.openSquare 0 1) :=
  (jordanStageSequence hC).isHomeoOn_F

/-- The limit map already agrees with the prescribed initial boundary homeomorphism wherever
the latter is evaluated on the Jordan curve. `Schoenflies/BoundaryAnchors.lean` supplies the
additional data used to prove boundary continuity. -/
theorem jordanInteriorMap_eq_initialData_u (hC : IsJordanCurve C) :
    EqOn (jordanInteriorMap hC) (initialData hC).u C := by
  intro x hx
  let T := jordanStageSequence hC
  have hxskel : x ∈ (T.stage 0).src.skeletonSet := by
    change x ∈ (initialData hC).sourceRealization.skeletonSet
    rw [(initialData hC).sourceRealization_skeletonSet]
    exact Or.inl hx
  calc
    jordanInteriorMap hC x = (T.stage 0).homeo.toFun x :=
      T.F_eq_skelHomeo hxskel (Or.inl hx)
    _ = (initialData hC).skeletonHomeo.toFun x := by rfl
    _ = (initialData hC).u x := (initialData hC).skeletonHomeo_eq_u hx

/-- The limit map selected from the prescribed initial pair agrees pointwise with the caller's
boundary homeomorphism. -/
theorem prescribedJordanStageSequence_F_eq_boundary (hC : IsJordanCurve C)
    (u v : Plane → Plane) (hu : IsHomeoOn u v C modelCurve) :
    EqOn (prescribedJordanStageSequence hC u v hu).limitTower.F u C := by
  intro x hx
  let D := prescribedAnchoredInitialData hC u v hu
  let T := prescribedJordanStageSequence hC u v hu
  have hxskel : x ∈ (T.stage 0).src.skeletonSet := by
    change x ∈ D.toInitialData.sourceRealization.skeletonSet
    rw [D.toInitialData.sourceRealization_skeletonSet]
    exact Or.inl hx
  calc
    T.limitTower.F x = (T.stage 0).homeo.toFun x :=
      T.F_eq_skelHomeo hxskel (Or.inl hx)
    _ = D.toInitialData.skeletonHomeo.toFun x := by rfl
    _ = D.toInitialData.u x := D.toInitialData.skeletonHomeo_eq_u hx
    _ = u x := by rw [prescribedAnchoredInitialData_u hC u v hu]

end Schoenflies


==> anc/P5-kernel-deficit-lean-v6/vendor/schoenflies-lean/Schoenflies/Inversion.lean <==
/-
Copyright (c) 2026 Álvaro Begué. All rights reserved.
Released under Apache 2.0 license as described in the file LICENSE.
Authors: Álvaro Begué
-/
import Schoenflies.Accessible
import Schoenflies.Jordan
import Mathlib.Geometry.Euclidean.Inversion.Basic

/-!
# Inversion in the unit circle, and the density of strongly accessible points

Two consequences of the Jordan curve theorem which have nothing to do with one another beyond
becoming available at the same moment.

## Inversion exchanges the two sides

Inversion about the unit circle centred at `a`,

    I_a(x) = a + (x - a) / ‖x - a‖²,

is the device that turns the *bounded* Schönflies theorem into the unbounded one: it swaps the
two sides of a Jordan curve `C` around any interior point `a`, sending the exterior of `C` onto
the interior of `C^a = I_a(C)` punctured at `a`. So a closed-interior extension for `C^a`,
pushed back through `I_a`, is a closed-*exterior* extension for `C`, which is
`prop:exterior-extension` and the second half of `thm:main`.

The map is Mathlib's `EuclideanGeometry.inversion a 1`, repackaged here as `Schoenflies.invert`
with the three facts the geometry needs: `Schoenflies.dist_invert_center`
(`‖I_a(x) - a‖ = 1/‖x - a‖`), `Schoenflies.invert_involutive`, and continuity away from `a`.
`Schoenflies.invertHomeo` bundles it as a self-homeomorphism of the punctured plane, which is
the form the conjugation `I_b ∘ f ∘ I_a` of `prop:exterior-extension` will want.

The proof of `lem:inversion-sides` is the blueprint's. Put `U = I_a(Ext C) ∪ {a}`. It is

* *open*: away from `a` because `I_a` is a homeomorphism of the punctured plane, and at `a`
  because `C ∪ Int(C)` is bounded, so the complement of a large closed ball `B̄(a, R)` lies in
  `Ext(C)` and inverts onto `B(a, 1/R) ∖ {a}`;
* *bounded*: a ball `B(a, δ)` lies in `Int(C)`, so exterior points stay at distance `≥ δ` from
  `a` and their inverses at distance `≤ 1/δ`;
* *connected*: the continuous image of `Ext(C)`, together with `a`, which is a limit of it
  because `Ext(C)` is unbounded;
* *bounded by `C^a`*: the third region `I_a(Int(C) ∖ {a})` is open, so the frontier of `U` can
  only be `C^a`, and every point of `C^a` is in it because `C = ∂Ext(C)`.

Being open, connected and with frontier disjoint from `(C^a)ᶜ`, `U` is a component of `(C^a)ᶜ`
(`Schoenflies.Plane.connectedComponentIn_eq_of_frontier_disjoint`); being bounded, it is
`Int(C^a)`.

## The closed-exterior extension

`prop:exterior-extension` is the short assembly that sits on top of it, stated parametrically
over `prop:pointed-extension`. `Schoenflies.PointedInteriorExtension` is that interface, written
out: the bounded theorem with a prescribed interior point. `Schoenflies/Endgame.lean` derives
it from the closed-interior extension together with `lem:square-point-mover`, and
`Schoenflies/JordanSchoenflies.lean` supplies the square-extension input.

The assembly needs a name for "restricts to a homeomorphism onto", since it composes four of
them; `Schoenflies.IsHomeoOn` is that, in the unbundled `Schoenflies.Plane.IsSquareMover`
style.

## Density of strongly accessible points

`lem:tangent-dense` is three lines on top of `thm:jordan` and `lem:nearest-strong`: a point of
`C` is a limit of points of the region because `C` is the region's frontier, and the nearest
point of `C` to such a point is strongly accessible and no further from `p` than twice the
distance we started with. It is stated here for either region, since nothing in the argument
distinguishes them.

Everything below inherits the standing hypothesis of `thm:jordan` on `main`,

    harc : ∀ A : Set Plane, IsArc A → IsConnected Aᶜ

threaded verbatim through every statement that consumes
`Schoenflies.IsJordanCurve.isSeparating`. The two density statements, which are about an
abstract `IsSeparating` curve, do not need it.

## Blueprint

* `Schoenflies.invert` and its algebra — the map `I_a` of §"The closed exteriors".
* `Schoenflies.invertHomeo` — "`I_a` is an involutive homeomorphism of `ℝ² ∖ {a}`".
* `Schoenflies.IsJordanCurve.invert_image` — "`C^a` is a Jordan curve", the first sentence of
  the proof of `lem:inversion-sides`.
* `Schoenflies.invert_image_outside`, `Schoenflies.invert_image_outside_union_singleton`,
  `Schoenflies.invert_image_inside_diff`, `Schoenflies.invert_image_union_outside`,
  `Schoenflies.inversion_sides` — `lem:inversion-sides`.
* `Schoenflies.exists_stronglyAccessible_dist_lt`, `Schoenflies.tangent_dense`,
  `Schoenflies.tangent_dense_inside` — `lem:tangent-dense`.
* `Schoenflies.PointedInteriorExtension` — the `prop:pointed-extension` interface, discharged
  by `Schoenflies.pointed_extension` in `Schoenflies/Endgame.lean`.
* `Schoenflies.exterior_extension` — `prop:exterior-extension`, parametrically on that interface.
* `Schoenflies.IsHomeoOn` — no blueprint statement; the language "restricts to a homeomorphism
  of `S` onto `T`" that `prop:exterior-extension` is phrased in.
-/

open Bornology Metric Set

namespace Schoenflies

variable {C Ω : Set Plane} {a p x y : Plane} {ε : ℝ}

/-! ### Inversion about the unit circle centred at a point

`Schoenflies.invert a` is `EuclideanGeometry.inversion a 1`, which Mathlib defines for every
point including the centre, sending `a` to itself. That convention is what makes
`Schoenflies.invert_involutive` hypothesis-free, and it costs nothing: every statement below
that cares about the centre says so. -/

/-- Inversion about the unit circle centred at `a`: `I_a(x) = a + (x - a)/‖x - a‖²`, extended
by `I_a(a) = a` so that it is an involution of the whole plane. -/
noncomputable def invert (a x : Plane) : Plane := EuclideanGeometry.inversion a 1 x

theorem invert_apply (a x : Plane) : invert a x = a + (‖x - a‖ ^ 2)⁻¹ • (x - a) := by
  unfold invert EuclideanGeometry.inversion
  rw [dist_eq_norm]
  simp [add_comm]

@[simp] theorem invert_center (a : Plane) : invert a a = a :=
  EuclideanGeometry.inversion_self a 1

/-- The defining metric identity: inversion inverts the distance to the centre. -/
theorem dist_invert_center (a x : Plane) : dist (invert a x) a = (dist x a)⁻¹ := by
  rw [invert, EuclideanGeometry.dist_inversion_center]
  simp

theorem invert_invert (a x : Plane) : invert a (invert a x) = x :=
  EuclideanGeometry.inversion_inversion a one_ne_zero x

theorem invert_involutive (a : Plane) : Function.Involutive (invert a) := invert_invert a

theorem invert_injective (a : Plane) : Function.Injective (invert a) :=
  (invert_involutive a).injective

/-- Being an involution, inversion has image and preimage the same operation. This is what
makes openness of an image as cheap as openness of a preimage. -/
theorem invert_image_eq_preimage (a : Plane) (S : Set Plane) :
    invert a '' S = invert a ⁻¹' S :=
  congrFun (invert_involutive a).image_eq_preimage_symm S

@[simp] theorem invert_image_invert_image (a : Plane) (S : Set Plane) :
    invert a '' (invert a '' S) = S := by
  simp [← Set.image_comp, invert_invert]

theorem invert_eq_center_iff : invert a x = a ↔ x = a :=
  EuclideanGeometry.inversion_eq_center one_ne_zero

theorem invert_ne_center (h : x ≠ a) : invert a x ≠ a := fun hc => h (invert_eq_center_iff.1 hc)

theorem continuousAt_invert (h : x ≠ a) : ContinuousAt (invert a) x :=
  ContinuousAt.inversion continuousAt_const continuousAt_const continuousAt_id h

theorem continuousOn_invert (a : Plane) : ContinuousOn (invert a) ({a}ᶜ : Set Plane) :=
  fun _ hx => (continuousAt_invert (by simpa using hx)).continuousWithinAt

/-- An open set missing the centre has open image: on the punctured plane, which is itself
open, inversion is a continuous involution, so the image is a preimage. -/
theorem isOpen_invert_image {S : Set Plane} (hS : IsOpen S) (ha : a ∉ S) :
    IsOpen (invert a '' S) := by
  rw [invert_image_eq_preimage]
  refine (continuousOn_invert a).isOpen_preimage isOpen_compl_singleton ?_ hS
  intro z hz
  simp only [mem_compl_iff, mem_singleton_iff]
  rintro rfl
  exact ha (by simpa using hz)

/-- "`I_a` is an involutive homeomorphism of `ℝ² ∖ {a}`", bundled. Its inverse is itself. -/
@[simps! -isSimp apply]
noncomputable def invertHomeo (a : Plane) : ({a}ᶜ : Set Plane) ≃ₜ ({a}ᶜ : Set Plane) where
  toFun z := ⟨invert a z, fun h =>
    z.2 (mem_singleton_iff.2 (invert_eq_center_iff.1 (mem_singleton_iff.1 h)))⟩
  invFun z := ⟨invert a z, fun h =>
    z.2 (mem_singleton_iff.2 (invert_eq_center_iff.1 (mem_singleton_iff.1 h)))⟩
  left_inv z := Subtype.ext (invert_invert a z)
  right_inv z := Subtype.ext (invert_invert a z)
  continuous_toFun := ((continuousOn_invert a).restrict).subtype_mk _
  continuous_invFun := ((continuousOn_invert a).restrict).subtype_mk _

/-! ### The image of a Jordan curve

Inversion is a homeomorphism on a neighbourhood of a curve avoiding the centre, so it carries
loops to loops. -/

/-- The first sentence of the proof of `lem:inversion-sides`: `C^a = I_a(C)` is a Jordan
curve. -/
theorem IsJordanCurve.invert_image (hC : IsJordanCurve C) (ha : a ∉ C) :
    IsJordanCurve (invert a '' C) := by
  obtain ⟨f, hf, rfl⟩ := hC
  have hmaps : MapsTo f unitInterval ({a}ᶜ : Set Plane) := by
    intro t ht
    simp only [mem_compl_iff, mem_singleton_iff]
    rintro rfl
    exact ha ⟨t, ht, rfl⟩
  refine ⟨invert a ∘ f, ⟨(continuousOn_invert a).comp hf.continuousOn hmaps, ?_, ?_⟩, ?_⟩
  · simp only [Function.comp_apply, hf.closes]
  · exact ((invert_injective a).injOn).comp hf.injOn (mapsTo_univ _ _)
  · rw [Set.image_comp]

/-! ### Inversion exchanges the two sides

The whole of `lem:inversion-sides`. The proof is carried in one theorem, because every step
speaks about the same set `U = I_a(Ext C) ∪ {a}`; the consequences that consumers want are
peeled off afterwards. -/

/-- Everything beyond a large enough closed ball about any point is exterior to a separating
curve: the curve and its interior together are bounded. -/
theorem exists_radius_compl_closedBall_subset_outside (hC : IsSeparating C) (a : Plane) :
    ∃ R > 0, (closedBall a R)ᶜ ⊆ outside C := by
  obtain ⟨r, hr⟩ := (isBounded_iff_subset_closedBall a).1
    (hC.isJordanCurve.isCompact.isBounded.union hC.isBounded_inside)
  refine ⟨max r 1, lt_of_lt_of_le one_pos (le_max_right _ _), fun z hz => ?_⟩
  have hz' : z ∉ C ∪ inside C := fun h =>
    hz (closedBall_subset_closedBall (le_max_left _ _) (hr h))
  have hzc : z ∈ inside C ∪ outside C := by
    rw [inside_union_outside]
    exact fun h => hz' (Or.inl h)
  exact hzc.resolve_left fun h => hz' (Or.inr h)

/-- **`lem:inversion-sides`.** For `a` interior to the Jordan curve `C`, the image of the
exterior of `C` under inversion about `a`, *together with the centre*, is exactly the interior
of `C^a = I_a(C)`.

This is the form the proof produces; `Schoenflies.invert_image_outside` is the blueprint's
statement, obtained by removing `a` from both sides. -/
theorem invert_image_outside_union_singleton
    (harc : ∀ A : Set Plane, IsArc A → IsConnected Aᶜ)
    (hC : IsJordanCurve C) (ha : a ∈ inside C) :
    invert a '' outside C ∪ {a} = inside (invert a '' C) := by
  have hsep : IsSeparating C := hC.isSeparating harc
  have haC : a ∉ C := ha.1
  have haout : a ∉ outside C := Set.disjoint_left.1 disjoint_inside_outside ha
  have houtc : outside C ⊆ ({a}ᶜ : Set Plane) := by
    intro z hz
    simp only [mem_compl_iff, mem_singleton_iff]
    rintro rfl
    exact haout hz
  -- The three ingredients: a big radius `R`, a small radius `δ`, and the openness of the image.
  obtain ⟨R, hR, hRout⟩ := exists_radius_compl_closedBall_subset_outside hsep a
  obtain ⟨δ, hδ, hδin⟩ := Metric.isOpen_iff.1 hsep.isOpen_inside a ha
  have hTopen : IsOpen (invert a '' outside C) :=
    isOpen_invert_image hsep.isOpen_outside haout
  -- Exterior points keep their distance from `a`, since a whole ball about `a` is interior.
  have hfar : ∀ z ∈ outside C, δ ≤ dist z a := by
    intro z hz
    by_contra h
    push Not at h
    exact Set.disjoint_left.1 disjoint_inside_outside (hδin (mem_ball.2 h)) hz
  -- (1) `U` is bounded, by `1/δ`.
  have hUbdd : IsBounded (invert a '' outside C ∪ {a}) := by
    refine (isBounded_iff_subset_closedBall a).2 ⟨δ⁻¹, ?_⟩
    rintro z (⟨w, hw, rfl⟩ | rfl)
    · rw [mem_closedBall, dist_invert_center]
      exact inv_anti₀ hδ (hfar w hw)
    · simpa using inv_nonneg.2 hδ.le
  -- (2) `U` is open: it contains the ball `B(a, 1/R)`, whose inverse image is beyond `B̄(a,R)`.
  have hUball : ball a R⁻¹ ⊆ invert a '' outside C ∪ {a} := by
    intro z hz
    rcases eq_or_ne z a with rfl | hza
    · exact Or.inr rfl
    · refine Or.inl ⟨invert a z, hRout ?_, invert_invert a z⟩
      have hpos : 0 < dist z a := dist_pos.2 hza
      rw [mem_compl_iff, mem_closedBall, dist_invert_center]
      exact not_le.2 (lt_inv_of_lt_inv₀ hpos (mem_ball.1 hz))
  have hUopen : IsOpen (invert a '' outside C ∪ {a}) := by
    have hrw : invert a '' outside C ∪ {a} = invert a '' outside C ∪ ball a R⁻¹ := by
      refine Subset.antisymm (union_subset subset_union_left ?_)
        (union_subset subset_union_left hUball)
      rintro z rfl
      exact Or.inr (mem_ball_self (by positivity))
    rw [hrw]
    exact hTopen.union isOpen_ball
  -- (3) `U` is connected: `a` is a limit of the image of the (unbounded) exterior.
  have hacl : a ∈ closure (invert a '' outside C) := by
    rw [Metric.mem_closure_iff]
    intro e he
    obtain ⟨z, hzout, hzfar⟩ : ∃ z ∈ outside C, e⁻¹ < dist z a := by
      by_contra hcon
      push Not at hcon
      exact hsep.not_isBounded_outside
        ((isBounded_iff_subset_closedBall a).2 ⟨e⁻¹, fun z hz => hcon z hz⟩)
    refine ⟨invert a z, ⟨z, hzout, rfl⟩, ?_⟩
    rw [dist_comm, dist_invert_center]
    exact inv_lt_of_inv_lt₀ he hzfar
  have hUconn : IsPreconnected (invert a '' outside C ∪ {a}) :=
    (hsep.isConnected_outside.image _
      ((continuousOn_invert a).mono houtc)).isPreconnected.subset_closure subset_union_left
      (union_subset subset_closure (by rintro z rfl; exact hacl))
  -- (4) `U` misses `C^a`, since inversion is injective and `a` is not on `C`.
  have hUD : invert a '' outside C ∪ {a} ⊆ (invert a '' C)ᶜ := by
    rintro z (⟨w, hw, rfl⟩ | rfl)
    · rintro ⟨u, hu, huw⟩
      exact hw.1 (invert_injective a huw ▸ hu)
    · rintro ⟨u, hu, hua⟩
      exact haC (invert_eq_center_iff.1 hua ▸ hu)
  -- (5) The third region: the image of the punctured interior is open, and misses `U`.
  have hAopen : IsOpen (invert a '' (inside C \ {a})) :=
    isOpen_invert_image (hsep.isOpen_inside.sdiff isClosed_singleton) (fun h => h.2 rfl)
  have hAU : Disjoint (invert a '' (inside C \ {a})) (invert a '' outside C ∪ {a}) := by
    rw [Set.disjoint_left]
    rintro z ⟨w, ⟨hwin, hwne⟩, rfl⟩ (⟨u, hu, huw⟩ | hza)
    · exact Set.disjoint_left.1 disjoint_inside_outside hwin (invert_injective a huw ▸ hu)
    · exact hwne (mem_singleton_iff.2
        (invert_eq_center_iff.1 (mem_singleton_iff.1 hza)))
  -- The complement of `U` is covered by `C^a` and that third region.
  have hcompl : (invert a '' outside C ∪ {a})ᶜ ⊆
      invert a '' C ∪ invert a '' (inside C \ {a}) := by
    intro z hz
    by_cases hzC : invert a z ∈ C
    · exact Or.inl ⟨invert a z, hzC, invert_invert a z⟩
    · have hmem : invert a z ∈ inside C ∪ outside C := by
        rw [inside_union_outside]; exact hzC
      rcases hmem with hin | hout
      · refine Or.inr ⟨invert a z, ⟨hin, ?_⟩, invert_invert a z⟩
        intro hsing
        have hza : z = a := by
          rw [← invert_invert a z, mem_singleton_iff.1 hsing, invert_center]
        exact hz (Set.mem_union_right _ (mem_singleton_iff.2 hza))
      · exact absurd (show z ∈ invert a '' outside C ∪ {a} from
          Or.inl ⟨invert a z, hout, invert_invert a z⟩) hz
  -- (6) Hence the frontier of `U` is exactly `C^a`.
  have hfrontier : frontier (invert a '' outside C ∪ {a}) = invert a '' C := by
    refine Subset.antisymm (fun z hz => ?_) ?_
    · have hzU : z ∉ invert a '' outside C ∪ {a} := by
        rw [hUopen.frontier_eq] at hz; exact hz.2
      refine (hcompl hzU).resolve_right fun hA => ?_
      exact Set.disjoint_left.1 (hAU.closure_right hAopen) hA (frontier_subset_closure hz)
    · rintro z ⟨w, hwC, rfl⟩
      have hwne : w ≠ a := fun h => haC (h ▸ hwC)
      rw [hUopen.frontier_eq]
      refine ⟨closure_mono subset_union_left
        (mem_closure_image (continuousAt_invert hwne) ?_), fun hmem => hUD hmem ⟨w, hwC, rfl⟩⟩
      rw [← hsep.frontier_outside] at hwC
      exact frontier_subset_closure hwC
  -- (7) `U` is a component of the complement of `C^a`, and it is bounded, so it is the inside.
  have hsepa : IsSeparating (invert a '' C) := (hC.invert_image haC).isSeparating harc
  have haU : a ∈ invert a '' outside C ∪ {a} := Or.inr rfl
  have hcomp : connectedComponentIn (invert a '' C)ᶜ a = invert a '' outside C ∪ {a} :=
    Plane.connectedComponentIn_eq_of_frontier_disjoint hUopen hUconn hUD
      (by rw [hfrontier]; exact Set.inter_compl_self _) haU
  have hain : a ∈ inside (invert a '' C) := ⟨hUD haU, by rw [hcomp]; exact hUbdd⟩
  exact hcomp.symm.trans (hsepa.connectedComponentIn_eq_inside hain)

/-- The centre is never on `C^a`, since it is not on `C`. -/
theorem notMem_invert_image (ha : a ∉ C) : a ∉ invert a '' C := by
  rintro ⟨w, hw, hwa⟩
  exact ha (invert_eq_center_iff.1 hwa ▸ hw)

/-- **`lem:inversion-sides`**, the blueprint's statement:
`I_a(Ext(C)) = Int(C^a) ∖ {a}`. -/
theorem invert_image_outside (harc : ∀ A : Set Plane, IsArc A → IsConnected Aᶜ)
    (hC : IsJordanCurve C) (ha : a ∈ inside C) :
    invert a '' outside C = inside (invert a '' C) \ {a} := by
  rw [← invert_image_outside_union_singleton harc hC ha]
  refine (Set.union_sdiff_cancel_right ?_).symm
  rintro z ⟨⟨w, hw, rfl⟩, hza⟩
  exact Set.disjoint_left.1 disjoint_inside_outside ha
    (invert_eq_center_iff.1 (mem_singleton_iff.1 hza) ▸ hw)

/-- The other half of the exchange: the punctured *interior* of `C` inverts onto the *exterior*
of `C^a`. Not used by `prop:exterior-extension`, but it is what makes the name of the lemma
true. -/
theorem invert_image_inside_diff (harc : ∀ A : Set Plane, IsArc A → IsConnected Aᶜ)
    (hC : IsJordanCurve C) (ha : a ∈ inside C) :
    invert a '' (inside C \ {a}) = outside (invert a '' C) := by
  have haC : a ∉ C := ha.1
  have haout : a ∉ outside C := Set.disjoint_left.1 disjoint_inside_outside ha
  have hins := invert_image_outside_union_singleton harc hC ha
  -- Membership in the outside of `C^a` is "off the curve and off the inside".
  have hout : ∀ z : Plane, z ∈ outside (invert a '' C) ↔
      z ∉ invert a '' C ∧ z ∉ inside (invert a '' C) := by
    intro z
    constructor
    · intro hz
      exact ⟨hz.1, Set.disjoint_left.1 disjoint_inside_outside.symm hz⟩
    · rintro ⟨h1, h2⟩
      have hmem : z ∈ inside (invert a '' C) ∪ outside (invert a '' C) := by
        rw [inside_union_outside]; exact h1
      exact hmem.resolve_left h2
  ext z
  rw [hout z]
  constructor
  · rintro ⟨w, ⟨hwin, hwne⟩, rfl⟩
    refine ⟨fun hmem => ?_, fun hmem => ?_⟩
    · obtain ⟨u, hu, huw⟩ := hmem
      exact hwin.1 (invert_injective a huw ▸ hu)
    · rw [← hins] at hmem
      rcases hmem with ⟨u, hu, huw⟩ | hza
      · exact Set.disjoint_left.1 disjoint_inside_outside hwin (invert_injective a huw ▸ hu)
      · exact hwne (mem_singleton_iff.2 (invert_eq_center_iff.1 (mem_singleton_iff.1 hza)))
  · rintro ⟨h1, h2⟩
    refine ⟨invert a z, ⟨?_, ?_⟩, invert_invert a z⟩
    · -- `I_a z` is not on `C`, else `z` would be on `C^a`; not exterior, else `z` in `Int(C^a)`.
      have hzC : invert a z ∉ C := fun h => h1 ⟨invert a z, h, invert_invert a z⟩
      have hzout : invert a z ∉ outside C := fun h => h2 (by
        rw [← hins]; exact Set.mem_union_left _ ⟨invert a z, h, invert_invert a z⟩)
      have : invert a z ∈ inside C ∪ outside C := by rw [inside_union_outside]; exact hzC
      exact this.resolve_right hzout
    · intro hsing
      exact h2 (by
        rw [← hins]
        refine Set.mem_union_right _ (mem_singleton_iff.2 ?_)
        rw [← invert_invert a z, mem_singleton_iff.1 hsing, invert_center])

/-- The closed-exterior form of `lem:inversion-sides`: inversion carries `C ∪ Ext(C)` onto
`(C^a ∪ Int(C^a)) ∖ {a}`. -/
theorem invert_image_union_outside (harc : ∀ A : Set Plane, IsArc A → IsConnected Aᶜ)
    (hC : IsJordanCurve C) (ha : a ∈ inside C) :
    invert a '' (C ∪ outside C) =
      (invert a '' C ∪ inside (invert a '' C)) \ {a} := by
  rw [Set.image_union, invert_image_outside harc hC ha, Set.union_sdiff_distrib,
    Set.sdiff_singleton_eq_self (notMem_invert_image ha.1)]

/-- **`lem:inversion-sides`, bundled.** `C^a` is a Jordan curve, inversion carries the exterior
of `C` onto the punctured interior of `C^a`, and it *restricts to a homeomorphism* from
`C ∪ Ext(C)` onto `(C^a ∪ Int(C^a)) ∖ {a}`: it is injective and continuous on the source, its
image is the target, and — being an involution — it is its own inverse there, continuous as
well. -/
theorem inversion_sides (harc : ∀ A : Set Plane, IsArc A → IsConnected Aᶜ)
    (hC : IsJordanCurve C) (ha : a ∈ inside C) :
    IsJordanCurve (invert a '' C) ∧
      invert a '' outside C = inside (invert a '' C) \ {a} ∧
      invert a '' (C ∪ outside C) = (invert a '' C ∪ inside (invert a '' C)) \ {a} ∧
      invert a '' ((invert a '' C ∪ inside (invert a '' C)) \ {a}) = C ∪ outside C ∧
      InjOn (invert a) (C ∪ outside C) ∧
      ContinuousOn (invert a) (C ∪ outside C) ∧
      ContinuousOn (invert a) ((invert a '' C ∪ inside (invert a '' C)) \ {a}) := by
  have haC : a ∉ C := ha.1
  have haout : a ∉ outside C := Set.disjoint_left.1 disjoint_inside_outside ha
  have himg := invert_image_union_outside harc hC ha
  have hsrc : C ∪ outside C ⊆ ({a}ᶜ : Set Plane) := by
    rintro z (hz | hz) <;> · simp only [mem_compl_iff, mem_singleton_iff]
                             rintro rfl
                             exact absurd hz (by assumption)
  refine ⟨hC.invert_image haC, invert_image_outside harc hC ha, himg, ?_,
    (invert_injective a).injOn, (continuousOn_invert a).mono hsrc,
    (continuousOn_invert a).mono ?_⟩
  · rw [← himg, invert_image_invert_image]
  · intro z hz
    simp only [mem_compl_iff, mem_singleton_iff]
    rintro rfl
    exact hz.2 rfl

/-- The centre of the inversion is interior to the inverted curve. -/
theorem mem_inside_invert_image (harc : ∀ A : Set Plane, IsArc A → IsConnected Aᶜ)
    (hC : IsJordanCurve C) (ha : a ∈ inside C) : a ∈ inside (invert a '' C) := by
  rw [← invert_image_outside_union_singleton harc hC ha]
  exact Or.inr rfl

/-! ### Homeomorphisms between subsets of the plane

`prop:exterior-extension` is a composition of four restricted homeomorphisms, so it needs a
name for "`f` restricts to a homeomorphism of `S` onto `T`". `Schoenflies.IsHomeoOn` is that
name, written the way `Schoenflies.Plane.IsSquareMover` writes the same thing: unbundled, with
the inverse named, so that composing two of them composes two honest functions `Plane → Plane`
instead of producing a subtype-valued `Homeomorph` that must be unwrapped at every use.

**This notion is general and belongs in a lower module.** It is here because
`prop:exterior-extension` is the first statement that needs it; the integrator should hoist it
(and check that no concurrent branch introduced a twin). -/

/-- `IsHomeoOn f g S T`: the maps `f` and `g` restrict to mutually inverse continuous
bijections between `S` and `T`. -/
structure IsHomeoOn (f g : Plane → Plane) (S T : Set Plane) : Prop where
  /-- `f` carries `S` into `T` -/
  mapsTo : MapsTo f S T
  /-- `g` carries `T` into `S` -/
  mapsTo_inv : MapsTo g T S
  /-- `f` is continuous on `S` -/
  continuousOn : ContinuousOn f S
  /-- `g` is continuous on `T` -/
  continuousOn_inv : ContinuousOn g T
  /-- the two are mutually inverse there -/
  invOn : InvOn g f S T

namespace IsHomeoOn

variable {f g f' g' : Plane → Plane} {S T U S' T' : Set Plane}

theorem symm (h : IsHomeoOn f g S T) : IsHomeoOn g f T S where
  mapsTo := h.mapsTo_inv
  mapsTo_inv := h.mapsTo
  continuousOn := h.continuousOn_inv
  continuousOn_inv := h.continuousOn
  invOn := h.invOn.symm

theorem bijOn (h : IsHomeoOn f g S T) : BijOn f S T :=
  h.invOn.bijOn h.mapsTo h.mapsTo_inv

theorem injOn (h : IsHomeoOn f g S T) : InjOn f S := h.bijOn.injOn

theorem image_eq (h : IsHomeoOn f g S T) : f '' S = T := h.bijOn.image_eq

/-- Composing two restricted homeomorphisms. -/
theorem comp (h : IsHomeoOn f g S T) (h' : IsHomeoOn f' g' T U) :
    IsHomeoOn (f' ∘ f) (g ∘ g') S U where
  mapsTo := h'.mapsTo.comp h.mapsTo
  mapsTo_inv := h.mapsTo_inv.comp h'.mapsTo_inv
  continuousOn := h'.continuousOn.comp h.continuousOn h.mapsTo
  continuousOn_inv := h.continuousOn_inv.comp h'.continuousOn_inv h'.mapsTo_inv
  invOn := h.invOn.comp h'.invOn h.mapsTo h'.mapsTo_inv

/-- Restricting to a smaller pair of sets, once the two `MapsTo` clauses are known there. -/
theorem mono (h : IsHomeoOn f g S T) (hS : S' ⊆ S) (hT : T' ⊆ T) (hf : MapsTo f S' T')
    (hg : MapsTo g T' S') : IsHomeoOn f g S' T' where
  mapsTo := hf
  mapsTo_inv := hg
  continuousOn := h.continuousOn.mono hS
  continuousOn_inv := h.continuousOn_inv.mono hT
  invOn := h.invOn.mono hS hT

/-- Deleting a matched pair of points. This is the step "`Φ*` restricts to a homeomorphism
after the two points `a, b` are removed" of `prop:exterior-extension`. -/
theorem sdiff_singleton (h : IsHomeoOn f g S T) {u v : Plane} (hu : u ∈ S) (huv : f u = v) :
    IsHomeoOn f g (S \ {u}) (T \ {v}) := by
  refine h.mono Set.sdiff_subset Set.sdiff_subset (fun z hz => ⟨h.mapsTo hz.1, ?_⟩)
    (fun w hw => ⟨h.mapsTo_inv hw.1, ?_⟩)
  · -- `f z = v = f u` would force `z = u` by injectivity.
    intro hmem
    exact hz.2 (mem_singleton_iff.2
      (h.injOn hz.1 hu ((mem_singleton_iff.1 hmem).trans huv.symm)))
  · -- `g w = u` would force `w = f u = v`.
    intro hmem
    refine hw.2 (mem_singleton_iff.2 ?_)
    rw [← huv, ← mem_singleton_iff.1 hmem, h.invOn.2 hw.1]

end IsHomeoOn

/-- Inversion restricts to a homeomorphism of any set missing the centre onto its image. -/
theorem isHomeoOn_invert {S : Set Plane} (ha : a ∉ S) :
    IsHomeoOn (invert a) (invert a) S (invert a '' S) where
  mapsTo := Set.mapsTo_image _ _
  mapsTo_inv := by
    rintro z ⟨w, hw, rfl⟩
    rwa [invert_invert]
  continuousOn := (continuousOn_invert a).mono (Set.subset_compl_singleton_iff.2 ha)
  continuousOn_inv := (continuousOn_invert a).mono
    (Set.subset_compl_singleton_iff.2 (notMem_invert_image ha))
  invOn := ⟨fun z _ => invert_invert a z, fun z _ => invert_invert a z⟩

/-! ### The closed-exterior extension

`prop:exterior-extension`, assuming `prop:pointed-extension`. That is the blueprint's own
citation, and it is the one statement of the endgame that is not yet available: it rests on
`thm:closed-interior-extension` (open) together with `lem:square-point-mover`
(`Schoenflies.Plane.exists_squareMover`, on `main`) and `lem:jordan-circle`
(`Schoenflies.IsJordanCurve.homeomorph`, on `main`).

Everything that inversion contributes is here; discharging
`Schoenflies.PointedInteriorExtension` finishes the exterior half of `thm:main`. -/

/-- **`prop:pointed-extension`**, as a hypothesis: a boundary homeomorphism between two Jordan
curves extends to a homeomorphism of the closed interiors carrying one prescribed interior
point to another.

This is *not* a restatement of `prop:exterior-extension`: it is about the two **interiors**,
which is the bounded theorem, and it is what the blueprint proves from
`thm:closed-interior-extension` and `lem:square-point-mover`. -/
def PointedInteriorExtension : Prop :=
  ∀ (C C' : Set Plane) (f g : Plane → Plane) (a b : Plane),
    IsJordanCurve C → IsJordanCurve C' → IsHomeoOn f g C C' → a ∈ inside C → b ∈ inside C' →
      ∃ F G : Plane → Plane,
        IsHomeoOn F G (C ∪ inside C) (C' ∪ inside C') ∧ EqOn F f C ∧ F a = b

/-- **`prop:exterior-extension` (closed-exterior extension).** Every homeomorphism between two
Jordan curves extends to a homeomorphism of their closed exteriors.

Assumes `prop:pointed-extension` (`Schoenflies.PointedInteriorExtension`) and the standing
hypothesis `harc` of `thm:jordan`. The proof is the blueprint's: choose `a ∈ Int(C)` and
`b ∈ Int(C')`, invert about each, extend the conjugated boundary map `I_b ∘ f ∘ I_a` over the
interior of `C^a` so that `a ↦ b`, delete the two centres, and conjugate back — the deleted
punctured closed interiors being exactly the closed exteriors, by `lem:inversion-sides`. -/
theorem exterior_extension (harc : ∀ A : Set Plane, IsArc A → IsConnected Aᶜ)
    (hpt : PointedInteriorExtension) {C C' : Set Plane} {f g : Plane → Plane}
    (hC : IsJordanCurve C) (hC' : IsJordanCurve C') (hfg : IsHomeoOn f g C C') :
    ∃ F G : Plane → Plane, IsHomeoOn F G (C ∪ outside C) (C' ∪ outside C') ∧ EqOn F f C := by
  -- Two interior points, from `thm:jordan`.
  obtain ⟨a, ha⟩ := (hC.isSeparating harc).isConnected_inside.nonempty
  obtain ⟨b, hb⟩ := (hC'.isSeparating harc).isConnected_inside.nonempty
  have haC : a ∉ C := ha.1
  have hbC' : b ∉ C' := hb.1
  -- Inversion, on the curves alone …
  have hIa : IsHomeoOn (invert a) (invert a) C (invert a '' C) := isHomeoOn_invert haC
  have hIb : IsHomeoOn (invert b) (invert b) C' (invert b '' C') := isHomeoOn_invert hbC'
  -- … and on the closed exteriors, which is `lem:inversion-sides`.
  have haout : a ∉ C ∪ outside C := by
    rintro (h | h)
    · exact haC h
    · exact Set.disjoint_left.1 disjoint_inside_outside ha h
  have hbout : b ∉ C' ∪ outside C' := by
    rintro (h | h)
    · exact hbC' h
    · exact Set.disjoint_left.1 disjoint_inside_outside hb h
  have hEa : IsHomeoOn (invert a) (invert a) (C ∪ outside C)
      ((invert a '' C ∪ inside (invert a '' C)) \ {a}) := by
    rw [← invert_image_union_outside harc hC ha]
    exact isHomeoOn_invert haout
  have hEb : IsHomeoOn (invert b) (invert b) (C' ∪ outside C')
      ((invert b '' C' ∪ inside (invert b '' C')) \ {b}) := by
    rw [← invert_image_union_outside harc hC' hb]
    exact isHomeoOn_invert hbout
  -- The conjugated boundary homeomorphism `f* = I_b ∘ f ∘ I_a : C^a → (C')^b`.
  have hstar : IsHomeoOn (invert b ∘ f ∘ invert a) (invert a ∘ g ∘ invert b)
      (invert a '' C) (invert b '' C') := by
    have := (hIa.symm.comp hfg).comp hIb
    simpa [Function.comp_assoc] using this
  -- Extend it over the interior of `C^a`, sending `a` to `b`.
  obtain ⟨Φ, Ψ, hΦ, hΦeq, hΦa⟩ := hpt (invert a '' C) (invert b '' C') _ _ a b
    (hC.invert_image haC) (hC'.invert_image hbC') hstar
    (mem_inside_invert_image harc hC ha) (mem_inside_invert_image harc hC' hb)
  -- Delete the two centres, then conjugate back.
  have hΦ' := hΦ.sdiff_singleton
    (Set.mem_union_right _ (mem_inside_invert_image harc hC ha)) hΦa
  refine ⟨invert b ∘ Φ ∘ invert a, invert a ∘ Ψ ∘ invert b, ?_, ?_⟩
  · have := (hEa.comp hΦ').comp hEb.symm
    simpa [Function.comp_assoc] using this
  · -- On `C` the conjugate is `f`, because `I_a` and `I_b` are involutions.
    intro z hz
    have h1 : invert a z ∈ invert a '' C := ⟨z, hz, rfl⟩
    simp only [Function.comp_apply, hΦeq h1, invert_invert]

/-! ### Density of strongly accessible points

`lem:tangent-dense`. Nothing here distinguishes the two regions, so the lemma is proved for
either. The hypotheses are those of `Schoenflies.stronglyAccessible_of_isMinOn`: the region
swallows the component of each of its points, and the curve is in its closure — which for a
separating curve is `C = ∂Ω`. -/

/-- The core estimate. If `C` is compact and every point of `C` is a limit of points of `Ω`,
and `Ω` swallows the component in `Cᶜ` of each of its points, then near any `p ∈ C` there is a
strongly accessible point of `C`: pick `q ∈ Ω` within `ε/2` of `p`, and take the point of `C`
nearest to `q`; it is strongly accessible by `lem:nearest-strong` and within `2‖q - p‖` of
`p`. -/
theorem exists_stronglyAccessible_dist_lt (hCcpt : IsCompact C) (hCne : C.Nonempty)
    (hΩC : Ω ⊆ Cᶜ) (hΩmax : ∀ q ∈ Ω, connectedComponentIn Cᶜ q ⊆ Ω) (hCΩ : C ⊆ closure Ω)
    (hp : p ∈ C) (hε : 0 < ε) :
    ∃ b ∈ C, StronglyAccessible Ω b ∧ dist b p < ε := by
  obtain ⟨q, hqΩ, hqp⟩ := Metric.mem_closure_iff.1 (hCΩ hp) (ε / 2) (by linarith)
  -- A nearest point of `C` to `q`; `C` is compact and nonempty.
  obtain ⟨b, hbC, hbmin⟩ :=
    hCcpt.exists_isMinOn hCne (Continuous.continuousOn (continuous_const.dist continuous_id))
  have hmin : ∀ c ∈ C, dist q b ≤ dist q c := fun c hc => isMinOn_iff.1 hbmin c hc
  refine ⟨b, hbC, stronglyAccessible_of_isMinOn (hΩC hqΩ) hbC hmin (hΩmax q hqΩ), ?_⟩
  -- `‖b - p‖ ≤ ‖b - q‖ + ‖q - p‖ ≤ 2‖q - p‖ < ε`.
  have h1 : dist q b ≤ dist q p := hmin p hp
  have h2 : dist b p ≤ dist b q + dist q p := dist_triangle _ _ _
  rw [dist_comm q b] at h1
  rw [dist_comm p q] at hqp
  linarith

/-- **`lem:tangent-dense` (density of strongly accessible points)**, for either region of a
separating Jordan curve: the points of `C` strongly accessible from `Ω` are dense in `C`. -/
theorem tangent_dense (hC : IsSeparating C) (hΩ : IsRegionOf C Ω) :
    C ⊆ closure {b ∈ C | StronglyAccessible Ω b} := by
  intro p hp
  rw [Metric.mem_closure_iff]
  intro ε hε
  obtain ⟨b, hbC, hbacc, hbp⟩ := exists_stronglyAccessible_dist_lt
    hC.isJordanCurve.isCompact hC.isJordanCurve.nonempty hΩ.subset_compl
    (fun q hq => (hΩ.connectedComponentIn_eq hC hq).le) (hΩ.subset_closure hC) hp hε
  exact ⟨b, ⟨hbC, hbacc⟩, by rwa [dist_comm]⟩

/-- `lem:tangent-dense` in the blueprint's own setting, `D = Int(C)`. -/
theorem tangent_dense_inside (hC : IsSeparating C) :
    C ⊆ closure {b ∈ C | StronglyAccessible (inside C) b} :=
  tangent_dense hC (IsRegionOf.inside C)

/-- `lem:tangent-dense` for a Jordan curve, threading the standing hypothesis of
`thm:jordan`. -/
theorem IsJordanCurve.tangent_dense (harc : ∀ A : Set Plane, IsArc A → IsConnected Aᶜ)
    (hC : IsJordanCurve C) :
    C ⊆ closure {b ∈ C | StronglyAccessible (inside C) b} :=
  tangent_dense_inside (hC.isSeparating harc)

end Schoenflies


==> anc/P5-kernel-deficit-lean-v6/vendor/schoenflies-lean/Schoenflies/Jordan.lean <==
/-
Copyright (c) 2026 Álvaro Begué. All rights reserved.
Released under Apache 2.0 license as described in the file LICENSE.
Authors: Álvaro Begué
-/
import Schoenflies.AccessibleJoin
import Schoenflies.CrosscutCells
import Schoenflies.JordanSeparates
import Schoenflies.TwoArcs
import Schoenflies.Graph.K33Land

/-!
# The Jordan curve theorem

The complement of a Jordan curve has exactly two regions, one bounded and one unbounded, and
both have the curve as their boundary. That is `Schoenflies.IsSeparating C` — the very
predicate `Schoenflies/CrosscutCells.lean` introduces and
`Schoenflies.ClosedPolygon.polygonal_jordan` establishes for a polygon — so every consumer of
the polygonal case applies verbatim to the general one, `inside C` and `outside C` included.

Everything here takes one hypothesis, carried explicitly through every statement
that needs it:

    harc : ∀ A : Set Plane, IsArc A → IsConnected Aᶜ

which is `thm:arc-complement`, the complement of a simple arc is connected. Nothing else is
assumed; in particular no part of `thm:jordan` itself is.

## The two theorems

`lem:accessible-dense` (`Schoenflies.accessible_dense`) says the points of `C` reachable from a
fixed `x ∉ C` by a polygonal arc meeting `C` only at its endpoint are dense in `C`. Its proof
is the blueprint's: delete a small open subarc `J₀`, leaving a simple arc whose complement is
connected by `harc`; join `x` there to a point of another component of `Cᶜ`; the joining chain
must cross `C`, and it can only do so inside `J₀`.

`thm:jordan` (`Schoenflies.IsJordanCurve.isSeparating`) then needs "at most two components",
which is `Schoenflies.not_three_components`, and the boundary clause, which is
`lem:accessible-dense` again: an accessible point is a limit of the region it is accessible
from, so `C` lies in the closure of each region and, being disjoint from both, in each
frontier.

## Three places where this departs from the blueprint's route

**The first meeting is taken on a vertex list, not on a parametrisation.**
`Schoenflies.exists_first_meeting` recurses on the list: on the first segment the first hit is
the infimum of the hitting parameters, and if the first segment misses the obstacle it is
swallowed by the component of the start and the recursion moves on. It returns the *initial
chain*, so both consumers — the accessibility of the meeting point, and the third branch of a
tripod — read off the same lemma.

**The tripod is built without a graph.** The blueprint overlays the three access arcs
(`lem:polygonal-overlay`), takes a minimal connected spanning subgraph, and extracts its unique
degree-three vertex by `lem:three-leaf-tree`. `Schoenflies.exists_tripod` instead joins the
first two terminals by a crosscut (`lem:accessible-endpoints`), runs a chain from the third
terminal to that crosscut, and takes the first meeting: that meeting point *is* the branch
vertex, and cutting the crosscut there (`IsArcBetween.exists_split`) gives the other two
branches. Neither `Schoenflies.polygonal_overlay` nor `Graph.IsTree.three_leaves` is used.

**The nine terminals are chosen in nine prescribed parameter windows.** The blueprint chooses
them distinct — proving that a dense set meets a nonempty relatively open subarc infinitely
often — and then *orders* the three on each closed arc `Q_j` to find the middle one `y_j`.
`Schoenflies.exists_windows` supplies nine pairwise separated windows inside `(0,1)`, in three
blocks of three; distinctness is then disjointness of the windows, the middle terminal of a
block is always the one with row index `1`, and no order on the curve is ever constructed. The
blueprint's `Q_j` never appears: only the parameter blocks `[t 0 j, t 2 j]` do.

## Blueprint

* `Schoenflies.exists_first_meeting_segment`, `Schoenflies.exists_first_meeting`,
  `Schoenflies.exists_arc_to_first_meeting`, `Schoenflies.polyAccessible_first_meeting` — the
  first-meeting machinery `lem:accessible-dense` and `thm:jordan` both run on. General enough
  to be hoisted if a second module needs it.
* `Schoenflies.PolyAccessible.mem_closure` — an accessible point of `∂Ω` lies in `closure Ω`.
* `Schoenflies.IsLoop.compl_openArc` — `lem:jordan-circle` in the form used here: the curve
  minus an open subarc is the complementary closed arc.
* `Schoenflies.exists_polyAccessible_openArc`, `Schoenflies.accessible_dense` —
  `lem:accessible-dense`, in the parameter form the proof produces and in the closure form.
* `Schoenflies.exists_tripod` — the three internally disjoint branches of the blueprint's
  `T_i`, at the H5 step of `thm:jordan`.
* `Schoenflies.exists_windows`, `Schoenflies.uIcc_inter_uIcc_mid` — the choice of the nine
  terminals and the middle-point bookkeeping that replaces "order `p_{1j}, p_{2j}, p_{3j}`
  along `Q_j`".
* `Schoenflies.not_three_components` — the `K(3,3)` half of `thm:jordan`, through
  `Graph.IsArcK33.elim` (`cor:k33-subdivision`).
* `Schoenflies.subset_closure_of_accessible_dense`, `Schoenflies.IsJordanCurve.isSeparating` —
  `thm:jordan`.
-/

open Bornology Metric Set unitInterval

namespace Schoenflies

variable {C S U Ω : Set Plane} {u v : Plane}

/-! ### The first meeting of a polygonal chain with a closed set

A chain that starts off a closed obstacle `S` and eventually hits it has a *first* hit, and
the piece of the chain before it never leaves the component of `U` its start lies in. This is
the only reason `lem:accessible-dense` produces an *accessible* point rather than merely a
point of the curve, and it is proved by structural recursion on the vertex list: on the first
segment the first hit is the infimum of the hitting parameters, and if the first segment
misses `S` the segment itself is swallowed by the component and the recursion moves on. -/

/-- **The first meeting on a single segment.** The parameter interval of the hits is closed and
bounded below, so it has a least element; before it the segment stays in `U`, hence in the
component of `U` carrying the near endpoint. -/
theorem exists_first_meeting_segment (hS : IsClosed S) (hUS : Disjoint U S) (hu : u ∈ U)
    (hsub : segment ℝ u v ⊆ U ∪ S) (hmeet : (segment ℝ u v ∩ S).Nonempty) :
    ∃ p ∈ segment ℝ u v ∩ S, segment ℝ u p ⊆ segment ℝ u v ∧
      segment ℝ u p \ {p} ⊆ connectedComponentIn U u := by
  set φ : ℝ → Plane := fun t => u + t • (v - u) with hφ
  have hcont : Continuous φ := by fun_prop
  have hseg : segment ℝ u v = φ '' Icc 0 1 := segment_eq_image' ℝ u v
  -- The parameters at which the segment sits on the obstacle.
  set T : Set ℝ := Icc 0 1 ∩ φ ⁻¹' S with hT
  have hTclosed : IsClosed T := isClosed_Icc.inter (hS.preimage hcont)
  have hTne : T.Nonempty := by
    obtain ⟨z, hz, hzS⟩ := hmeet
    rw [hseg] at hz
    obtain ⟨t, ht, rfl⟩ := hz
    exact ⟨t, ht, hzS⟩
  have hTbdd : BddBelow T := ⟨0, fun x hx => hx.1.1⟩
  set t₀ : ℝ := sInf T with ht₀
  have ht₀T : t₀ ∈ T := hTclosed.csInf_mem hTne hTbdd
  have ht₀I : t₀ ∈ Icc (0 : ℝ) 1 := ht₀T.1
  have ht₀S : φ t₀ ∈ S := ht₀T.2
  -- The infimum is positive: the near endpoint is off the obstacle.
  have ht₀pos : 0 < t₀ := by
    rcases ht₀I.1.lt_or_eq with h | h
    · exact h
    · exfalso
      have hmem : φ 0 ∈ S := by rw [h]; exact ht₀S
      have hu' : φ 0 = u := by simp [hφ]
      rw [hu'] at hmem
      exact hUS.ne_of_mem hu hmem rfl
  -- Before the infimum the segment misses the obstacle, so it lies in `U`.
  have hbefore : φ '' Ico 0 t₀ ⊆ U := by
    rintro z ⟨t, ht, rfl⟩
    have htI : t ∈ Icc (0 : ℝ) 1 := ⟨ht.1, ht.2.le.trans ht₀I.2⟩
    have : φ t ∉ S := fun hcon => absurd (csInf_le hTbdd ⟨htI, hcon⟩) (not_le.2 ht.2)
    exact (hsub (hseg ▸ mem_image_of_mem φ htI)).resolve_right this
  have hcomp : φ '' Ico 0 t₀ ⊆ connectedComponentIn U u := by
    refine (isPreconnected_Ico.image φ hcont.continuousOn).subset_connectedComponentIn ?_ hbefore
    exact ⟨0, ⟨le_rfl, ht₀pos⟩, by simp [hφ]⟩
  refine ⟨φ t₀, ⟨hseg ▸ mem_image_of_mem φ ht₀I, ht₀S⟩, ?_, ?_⟩
  · -- The initial piece of the segment is a piece of the segment.
    rw [segment_eq_image' ℝ u (φ t₀), hseg]
    rintro z ⟨θ, hθ, rfl⟩
    refine ⟨θ * t₀, ⟨mul_nonneg hθ.1 ht₀I.1, ?_⟩, ?_⟩
    · nlinarith [hθ.1, hθ.2, ht₀I.1, ht₀I.2]
    · simp only [hφ, add_sub_cancel_left, smul_smul]
  · rintro z ⟨hz, hzne⟩
    rw [mem_singleton_iff] at hzne
    rw [segment_eq_image' ℝ u (φ t₀)] at hz
    obtain ⟨θ, hθ, rfl⟩ := hz
    replace hzne : u + θ • (φ t₀ - u) ≠ φ t₀ := hzne
    change u + θ • (φ t₀ - u) ∈ connectedComponentIn U u
    have hzeq : u + θ • (φ t₀ - u) = φ (θ * t₀) := by
      simp only [hφ, add_sub_cancel_left, smul_smul]
    rw [hzeq] at hzne ⊢
    -- The excluded point is exactly the parameter `1`, so the rest is strictly below `t₀`.
    have hθ1 : θ < 1 := by
      rcases hθ.2.lt_or_eq with h | h
      · exact h
      · exact absurd (by rw [h, one_mul]) hzne
    exact hcomp ⟨θ * t₀, ⟨mul_nonneg hθ.1 ht₀I.1, by nlinarith⟩, rfl⟩

/-- **The first meeting of a polygonal chain with a closed set.** A chain that starts in `U`,
runs inside `U ∪ S` and meets the closed set `S` has an initial piece — again a chain from the
same start — that reaches `S` exactly at its far end and otherwise stays inside the *component*
of `U` carrying the start.

The chain is returned as `u :: ws`, so that "same start" is definitional and no
`List.head` obligation is ever produced. -/
theorem exists_first_meeting (hS : IsClosed S) (hUS : Disjoint U S) :
    ∀ (u : Plane) (vs : List Plane), u ∈ U → poly (u :: vs) ⊆ U ∪ S →
      (poly (u :: vs) ∩ S).Nonempty →
      ∃ (ws : List Plane) (p : Plane), p ∈ poly (u :: vs) ∩ S ∧
        poly (u :: ws) ⊆ poly (u :: vs) ∧
        (u :: ws).getLast (List.cons_ne_nil u ws) = p ∧
        poly (u :: ws) \ {p} ⊆ connectedComponentIn U u
  | u, [], hu, _, hmeet => by
      -- A one-vertex chain carries only its vertex, which is in `U` and so off `S`.
      obtain ⟨z, hz, hzS⟩ := hmeet
      rw [poly_singleton, mem_singleton_iff] at hz
      exact absurd (hz ▸ hzS) (fun h => hUS.ne_of_mem hu h rfl)
  | u, v :: rest, hu, hsub, hmeet => by
      rw [poly_cons_cons] at hsub hmeet ⊢
      by_cases hfirst : (segment ℝ u v ∩ S).Nonempty
      · -- The obstacle is met already on the first segment.
        obtain ⟨p, hp, hpsub, hpcomp⟩ :=
          exists_first_meeting_segment hS hUS hu (hsub.trans' subset_union_left) hfirst
        exact ⟨[p], p, ⟨Or.inl hp.1, hp.2⟩, by rw [poly_pair]; exact hpsub.trans subset_union_left,
          rfl, by rw [poly_pair]; exact hpcomp⟩
      · -- The first segment misses the obstacle, so it is swallowed by the component.
        rw [not_nonempty_iff_eq_empty] at hfirst
        have hempty : ∀ z, z ∈ segment ℝ u v → z ∉ S := fun z hz hzS =>
          Set.eq_empty_iff_forall_notMem.1 hfirst z ⟨hz, hzS⟩
        have hsegU : segment ℝ u v ⊆ U := fun z hz =>
          (hsub (Or.inl hz)).resolve_right (hempty z hz)
        have hsegcomp : segment ℝ u v ⊆ connectedComponentIn U u :=
          (convex_segment u v).isPreconnected.subset_connectedComponentIn
            (left_mem_segment ℝ u v) hsegU
        have hvU : v ∈ U := hsegU (right_mem_segment ℝ u v)
        have hvcomp : connectedComponentIn U v = connectedComponentIn U u :=
          (connectedComponentIn_eq (hsegcomp (right_mem_segment ℝ u v))).symm
        have hrestsub : poly (v :: rest) ⊆ U ∪ S := hsub.trans' subset_union_right
        have hrestmeet : (poly (v :: rest) ∩ S).Nonempty := by
          obtain ⟨z, hz, hzS⟩ := hmeet
          rcases hz with hz | hz
          · exact absurd hzS (hempty z hz)
          · exact ⟨z, hz, hzS⟩
        obtain ⟨ws, p, hp, hwsub, hwlast, hwcomp⟩ :=
          exists_first_meeting hS hUS v rest hvU hrestsub hrestmeet
        refine ⟨v :: ws, p, ⟨Or.inr hp.1, hp.2⟩, ?_, ?_, ?_⟩
        · rw [poly_cons_cons]
          exact union_subset_union_right _ hwsub
        · rw [List.getLast_cons (List.cons_ne_nil v ws)]; exact hwlast
        · rw [poly_cons_cons]
          rintro z ⟨hz | hz, hzne⟩
          · exact hsegcomp hz
          · exact hvcomp ▸ hwcomp ⟨hz, hzne⟩

/-- **The first meeting, as a simple arc.** The initial piece of the chain is re-extracted as a
*simple polygonal arc* from the first meeting point back to the start; it meets `S` only at
that point, and everything else on it stays in the component of `U` carrying the start.

This is the form both consumers want: `lem:accessible-dense` reads off the accessibility of `p`,
and the tripod construction of `thm:jordan` needs the arc itself. -/
theorem exists_arc_to_first_meeting (hS : IsClosed S) (hUS : Disjoint U S) {u : Plane}
    {vs : List Plane} (hu : u ∈ U) (hsub : poly (u :: vs) ⊆ U ∪ S)
    (hmeet : (poly (u :: vs) ∩ S).Nonempty) :
    ∃ p ∈ poly (u :: vs) ∩ S, ∃ P : Set Plane, IsPolygonal P ∧ IsArcBetween P p u ∧
      P ⊆ poly (u :: vs) ∧ P \ {p} ⊆ connectedComponentIn U u := by
  obtain ⟨ws, p, hp, hwsub, hwlast, hwcomp⟩ := exists_first_meeting hS hUS u vs hu hsub hmeet
  have hne : (u :: ws) ≠ [] := List.cons_ne_nil u ws
  have hpY : p ∈ poly (u :: ws) := hwlast ▸ getLast_mem_poly hne
  have huY : u ∈ poly (u :: ws) := head_mem_poly hne
  have hpu : p ≠ u := fun hcon => hUS.ne_of_mem hu (hcon ▸ hp.2) rfl
  obtain ⟨qs, hqs, hqhead, hqlast, hqsub, hqcomp, hqarc⟩ :=
    exists_simple_poly_of_isPolygonal_pinned ⟨u :: ws, rfl⟩ (isConnected_poly hne).2 hpu hpY huY
      hwcomp
  exact ⟨p, hp, poly qs, ⟨qs, rfl⟩, hqarc, hqsub.trans hwsub, hqcomp⟩

/-- The accessibility statement `lem:accessible-dense` produces: the first meeting point is
polygonally accessible from the component of `U` the chain started in. -/
theorem polyAccessible_first_meeting (hS : IsClosed S) (hUS : Disjoint U S) {u : Plane}
    {vs : List Plane} (hu : u ∈ U) (hsub : poly (u :: vs) ⊆ U ∪ S)
    (hmeet : (poly (u :: vs) ∩ S).Nonempty) :
    ∃ p ∈ poly (u :: vs) ∩ S, PolyAccessible (connectedComponentIn U u) p := by
  obtain ⟨ws, p, hp, -, hwlast, hwcomp⟩ := exists_first_meeting hS hUS u vs hu hsub hmeet
  have hpu : p ≠ u := fun hcon => hUS.ne_of_mem hu (hcon ▸ hp.2) rfl
  exact ⟨p, hp, polyAccessible_of_poly' (List.cons_ne_nil u ws) hwlast
    (fun hcon => hpu hcon.symm) hwcomp⟩

/-! ### An accessible point is a limit of the region

The half of `thm:jordan`'s boundary clause that `lem:accessible-dense` supplies: an accessible
point of the curve is in the closure of the region it is accessible from. The access chain is
connected and carries a point of the region, so the accessible point is not isolated on it. -/

/-- **An accessible point off the region lies in its closure.** -/
theorem PolyAccessible.mem_closure {a : Plane} (h : PolyAccessible Ω a) (ha : a ∉ Ω) :
    a ∈ closure Ω := by
  obtain ⟨vs, hvs, hhead, hlast, hint⟩ := h
  refine closure_mono hint ?_
  have haY : a ∈ poly vs := hhead ▸ head_mem_poly hvs
  have hzY : vs.getLast hvs ∈ poly vs := getLast_mem_poly hvs
  have hzne : vs.getLast hvs ≠ a := fun hcon => ha (hcon ▸ hlast)
  rw [Metric.mem_closure_iff]
  intro ε hε
  by_contra hcon
  push Not at hcon
  -- Were `a` isolated on the chain, the ball around it and the complement of `{a}` would
  -- split the chain into two nonempty relatively open pieces — but the chain is connected.
  obtain ⟨w, hwY, hwball, hwne⟩ :=
    (isConnected_poly hvs).2 (Metric.ball a ε) {a}ᶜ Metric.isOpen_ball isOpen_compl_singleton
      (fun z _ => by
        rcases eq_or_ne z a with rfl | hza
        · exact Or.inl (Metric.mem_ball_self hε)
        · exact Or.inr hza)
      ⟨a, haY, Metric.mem_ball_self hε⟩ ⟨vs.getLast hvs, hzY, hzne⟩
  have := hcon w ⟨hwY, hwne⟩
  rw [Metric.mem_ball, dist_comm] at hwball
  exact absurd hwball (not_lt.2 this)

/-! ### The curve with an open subarc deleted

`lem:jordan-circle`'s "two points cut the curve into two arcs" in the form
`lem:accessible-dense` consumes it: the complement *in the curve* of a relatively open subarc
is one closed arc. The proof is the parameter bookkeeping of `Schoenflies/TwoArcs.lean` — no
new topology. -/

/-- **The curve minus an open subarc is the complementary closed arc.** -/
theorem IsLoop.compl_openArc {f : ℝ → Plane} (hf : IsLoop f) {a b : ℝ}
    (ha : a ∈ I) (hb : b ∈ I) (hab : a < b) :
    f '' I \ f '' Ioo a b = f '' Icc 0 a ∪ f '' Icc b 1 := by
  have halt1 : a < 1 := lt_of_lt_of_le hab hb.2
  have hmI : ∀ m ∈ Ioo a b, m ∈ I ∧ m ≠ 1 := fun m hm =>
    ⟨⟨ha.1.trans hm.1.le, hm.2.le.trans hb.2⟩, ne_of_lt (lt_of_lt_of_le hm.2 hb.2)⟩
  -- No parameter outside `(a, b)` carries a point of the open subarc.
  have hfront : ∀ s ∈ Icc (0 : ℝ) a, f s ∉ f '' Ioo a b := by
    rintro s hs ⟨m, hm, hms⟩
    have hsI : s ∈ I := ⟨hs.1, hs.2.trans ha.2⟩
    have hs1 : s ≠ 1 := ne_of_lt (lt_of_le_of_lt hs.2 halt1)
    have := hf.injective_before_finish (hmI m hm).1 hsI (hmI m hm).2 hs1 hms
    exact absurd (this ▸ hm.1) (not_lt.2 hs.2)
  have hback : ∀ t ∈ Icc b (1 : ℝ), f t ∉ f '' Ioo a b := by
    rintro t ht ⟨m, hm, hms⟩
    have htI : t ∈ I := ⟨hb.1.trans ht.1, ht.2⟩
    rcases eq_or_ne t 1 with rfl | ht1
    · -- The finish carries the start, and the start is strictly before the open subarc.
      have := hf.injective_before_finish (hmI m hm).1 zero_mem_I (hmI m hm).2 one_ne_zero.symm
        (hms.trans hf.closes.symm)
      exact absurd (this ▸ hm.1) (not_lt.2 ha.1)
    · have := hf.injective_before_finish (hmI m hm).1 htI (hmI m hm).2 ht1 hms
      exact absurd (this ▸ hm.2) (not_lt.2 ht.1)
  apply Subset.antisymm
  · rintro z ⟨⟨t, htI, rfl⟩, hz⟩
    rcases le_or_gt t a with h | h
    · exact mem_union_left _ (mem_image_of_mem f ⟨htI.1, h⟩)
    · rcases le_or_gt b t with h' | h'
      · exact mem_union_right _ (mem_image_of_mem f ⟨h', htI.2⟩)
      · exact absurd (mem_image_of_mem f (⟨h, h'⟩ : t ∈ Ioo a b)) hz
  · rintro z (⟨s, hs, rfl⟩ | ⟨t, ht, rfl⟩)
    · exact ⟨mem_image_of_mem f ⟨hs.1, hs.2.trans ha.2⟩, hfront s hs⟩
    · exact ⟨mem_image_of_mem f ⟨hb.1.trans ht.1, ht.2⟩, hback t ht⟩

/-! ### Density of accessible points, `lem:accessible-dense`

The blueprint's proof verbatim: shrink the given relatively open arc to one whose closure is
inside it, delete it from the curve to leave a simple arc, join `x` to a point of another
component in the (connected) complement of that arc by a polygonal chain, and take the first
meeting of the chain with the curve.

The shrinking step is done on parameters. Instead of "an open arc `J₀` with closure inside
`J`" the statement below takes the open subarc `f '' Ioo a b` with `0 < a < b < 1`, which is
already strictly inside the parameter interval; every relatively open piece of the curve
contains such a subarc (`Schoenflies.basic_piece_inside_ball` supplies one inside any ball),
and that is all the blueprint's `J₀` is for. -/

/-- **`lem:accessible-dense`, in the parameter form the proof produces.** Every open subarc
strictly inside the parameter interval carries a point accessible from the component of `x`.

`harc` is `thm:arc-complement`: the complement of a simple arc is connected. -/
theorem exists_polyAccessible_openArc (harc : ∀ A : Set Plane, IsArc A → IsConnected Aᶜ)
    {f : ℝ → Plane} (hf : IsLoop f) {x : Plane} (hx : x ∉ f '' I)
    {a b : ℝ} (ha : 0 < a) (hab : a < b) (hb : b < 1) :
    ∃ p ∈ f '' Ioo a b, PolyAccessible (connectedComponentIn (f '' I)ᶜ x) p := by
  have hCurve : IsJordanCurve (f '' I) := ⟨f, hf, rfl⟩
  have haI : a ∈ I := ⟨ha.le, (hab.trans hb).le⟩
  have hbI : b ∈ I := ⟨(ha.trans hab).le, hb.le⟩
  -- The curve minus the open subarc is a simple arc, so its complement is connected.
  set D : Set Plane := f '' Icc 0 a ∪ f '' Icc b 1 with hD
  have hDeq : f '' I \ f '' Ioo a b = D := hf.compl_openArc haI hbI hab
  have hDarc : IsArc D :=
    (hf.outside_IsArcBetween haI hbI (ne_of_lt (hab.trans hb)) (ne_of_lt hb) hab).isArc
  have hDconn : IsConnected Dᶜ := harc D hDarc
  have hDopen : IsOpen Dᶜ := hDarc.isClosed.isOpen_compl
  have hDsub : D ⊆ f '' I := hDeq ▸ sdiff_subset
  have hxD : x ∈ Dᶜ := fun hcon => hx (hDsub hcon)
  -- A point in another component of the complement of the curve.
  obtain ⟨y, hyC, hyne⟩ : ∃ y ∈ (f '' I)ᶜ,
      connectedComponentIn (f '' I)ᶜ y ≠ connectedComponentIn (f '' I)ᶜ x := by
    obtain ⟨u₁, hu₁, u₂, hu₂, hne⟩ := hCurve.exists_connectedComponentIn_ne
    by_cases h : connectedComponentIn (f '' I)ᶜ u₁ = connectedComponentIn (f '' I)ᶜ x
    · exact ⟨u₂, hu₂, fun hcon => hne (h.trans hcon.symm)⟩
    · exact ⟨u₁, hu₁, h⟩
  have hyD : y ∈ Dᶜ := fun hcon => hyC (hDsub hcon)
  obtain ⟨vs, hvs, hvsub, hvhead, hvlast⟩ :=
    exists_poly_of_isPreconnected hDopen hDconn.isPreconnected hxD hyD
  -- Present the chain as one headed by `x`, which is what the first-meeting lemma consumes.
  have hlist : x :: vs.tail = vs := by rw [← hvhead]; exact List.cons_head_tail hvs
  have hsubC : poly (x :: vs.tail) ⊆ (f '' I)ᶜ ∪ f '' I := fun z _ => em' (z ∈ f '' I)
  have hmeet : (poly (x :: vs.tail) ∩ f '' I).Nonempty := by
    rw [hlist]
    by_contra hcon
    rw [not_nonempty_iff_eq_empty] at hcon
    -- Otherwise the chain avoids the curve, so it lies in one component — but its two ends
    -- were chosen in different ones.
    have hsubcompl : poly vs ⊆ (f '' I)ᶜ := fun z hz hzC =>
      Set.eq_empty_iff_forall_notMem.1 hcon z ⟨hz, hzC⟩
    have hone := (isConnected_poly hvs).2.subset_connectedComponentIn
      (hvhead ▸ head_mem_poly hvs) hsubcompl
    exact hyne (connectedComponentIn_eq (hone (hvlast ▸ getLast_mem_poly hvs))).symm
  obtain ⟨p, hp, hacc⟩ :=
    polyAccessible_first_meeting hCurve.isClosed disjoint_compl_left hx hsubC hmeet
  rw [hlist] at hp
  refine ⟨p, ?_, hacc⟩
  -- The first meeting is off the deleted arc, so it lies on the open subarc.
  by_contra hcon
  exact absurd (hDeq ▸ (⟨hp.2, hcon⟩ : p ∈ f '' I \ f '' Ioo a b)) (hvsub hp.1)

/-- **`lem:accessible-dense` (density of accessible points).** The points of `C` reachable from
`x` by a polygonal arc meeting `C` only at its endpoint are dense in `C`. -/
theorem accessible_dense (harc : ∀ A : Set Plane, IsArc A → IsConnected Aᶜ)
    (hC : IsJordanCurve C) {x : Plane} (hx : x ∉ C) :
    C ⊆ closure {p | p ∈ C ∧ PolyAccessible (connectedComponentIn Cᶜ x) p} := by
  obtain ⟨f, hf, rfl⟩ := hC
  intro z hz
  rw [Metric.mem_closure_iff]
  intro r hr
  obtain ⟨c, d, hzcd, hball⟩ := basic_piece_inside_ball hf.continuousOn hz hr
  obtain ⟨w, hw, -⟩ := hzcd
  -- Trim the basic piece to an open subarc strictly inside the parameter interval.
  have h1 : c < w := hw.1.1
  have h2 : w < d := hw.1.2
  have h3 : (0 : ℝ) ≤ w := hw.2.1
  have h4 : w ≤ 1 := hw.2.2
  have hαβ : max c 0 < min d 1 := by
    rw [max_lt_iff, lt_min_iff, lt_min_iff]
    exact ⟨⟨by linarith, by linarith⟩, ⟨by linarith, by norm_num⟩⟩
  have hc0 : (0 : ℝ) ≤ max c 0 := le_max_right c 0
  have hd1 : min d 1 ≤ 1 := min_le_right d 1
  have hct : c ≤ max c 0 := le_max_left c 0
  have hdt : min d 1 ≤ d := min_le_left d 1
  set a : ℝ := max c 0 + (min d 1 - max c 0) / 3 with hadef
  set b : ℝ := max c 0 + 2 * (min d 1 - max c 0) / 3 with hbdef
  have ha0 : 0 < a := by rw [hadef]; linarith
  have hab : a < b := by rw [hadef, hbdef]; linarith
  have hb1 : b < 1 := by rw [hbdef]; linarith
  have hsub : Ioo a b ⊆ Ioo c d ∩ I := by
    rintro t ⟨ht1, ht2⟩
    rw [hadef] at ht1
    rw [hbdef] at ht2
    exact ⟨⟨by linarith, by linarith⟩, ⟨by linarith, by linarith⟩⟩
  obtain ⟨p, hpIoo, hacc⟩ := exists_polyAccessible_openArc harc hf hx ha0 hab hb1
  refine ⟨p, ⟨image_mono (hsub.trans inter_subset_right) hpIoo, hacc⟩, ?_⟩
  rw [dist_comm]
  exact hball (image_mono hsub hpIoo)

/-! ### The tripod at a component

The blueprint builds the three internally disjoint branches from `x_i` to the three terminals
by overlaying the three access arcs, taking a minimal connected spanning subgraph, and reading
off its unique degree-three vertex (`lem:three-leaf-tree`). The construction below reaches the
same object without a graph: join the first two terminals by a *crosscut* — a simple polygonal
arc meeting the curve exactly at its two endpoints (`lem:accessible-endpoints` in crosscut
form) — then run a chain from the third terminal into the region and on to a point of that
crosscut, and take its **first meeting** with the crosscut. That meeting point is the branch
vertex; cutting the crosscut there (`IsArcBetween.exists_split`) supplies the other two
branches.

The output is the same three internally disjoint arcs, with the same two properties every
later step uses: each meets the curve only at its terminal, and two of them meet only at the
branch vertex. -/

/-- **Three internally disjoint arcs from one point of a region to three accessible points of
its complementary set.** The blueprint's `T_i` with its three branches, for `Ω` the `i`-th
component and the three points the terminals `p_{ij}`. -/
theorem exists_tripod (hΩopen : IsOpen Ω) (hΩconn : IsPreconnected Ω)
    (hdisj : Disjoint Ω C) {a b c : Plane} (haC : a ∈ C) (hbC : b ∈ C) (hcC : c ∈ C)
    (hab : a ≠ b) (hac : a ≠ c) (hbc : b ≠ c)
    (ha : PolyAccessible Ω a) (hb : PolyAccessible Ω b) (hc : PolyAccessible Ω c) :
    ∃ x ∈ Ω, ∃ Ta Tb Tc : Set Plane,
      IsArcBetween Ta x a ∧ IsArcBetween Tb x b ∧ IsArcBetween Tc x c ∧
        Ta \ {a} ⊆ Ω ∧ Tb \ {b} ⊆ Ω ∧ Tc \ {c} ⊆ Ω ∧
        Ta ∩ Tb ⊆ {x} ∧ Ta ∩ Tc ⊆ {x} ∧ Tb ∩ Tc ⊆ {x} := by
  classical
  -- The crosscut from `a` to `b`.
  obtain ⟨ws, hws, hwhead, hwlast, hwΩ, hwarc, hwC⟩ :=
    exists_crosscut_of_polyAccessible hΩopen hΩconn hdisj hab haC hbC ha hb
  set A : Set Plane := poly ws with hA
  have hAclosed : IsClosed A := (isCompact_poly ws).isClosed
  have hcA : c ∉ A := fun hcon => by
    rcases (hwC ▸ (⟨hcon, hcC⟩ : c ∈ A ∩ C) : c ∈ ({a, b} : Set Plane)) with h | h
    exacts [hac h.symm, hbc h.symm]
  -- The access chain from `c`, continued inside `Ω` to an interior point of the crosscut.
  obtain ⟨cs, hcs, hchead, hclast, hcsub⟩ := hc
  obtain ⟨w, hwmem⟩ := hwarc.nonempty_diff
  have hwΩ' : w ∈ Ω := hwΩ hwmem
  obtain ⟨ls, hls, hlsub, hlhead, hllast⟩ :=
    exists_poly_of_isPreconnected hΩopen hΩconn hclast hwΩ'
  have hcatlist : cs ++ ls = cs ++ cs.getLast hcs :: ls.tail := by
    rw [← hlhead, List.cons_head_tail hls]
  have hcat : poly (cs ++ ls) = poly cs ∪ poly ls := by
    rw [hcatlist, poly_append hcs _ _ rfl, ← hlhead, List.cons_head_tail hls]
  -- The full chain starts at `c`, runs in `Ω ∪ {c}`, and reaches the crosscut.
  have hfullne : cs ++ ls ≠ [] := by simp [hcs]
  have hfullhead : (cs ++ ls).head hfullne = c := by
    rw [List.head_append_of_ne_nil hcs, hchead]
  have hfulllist : c :: (cs ++ ls).tail = cs ++ ls := by
    rw [← hfullhead]; exact List.cons_head_tail hfullne
  set U : Set Plane := (Ω ∪ {c}) \ A with hU
  have hUS : Disjoint U A := disjoint_sdiff_left
  have hcU : c ∈ U := ⟨Or.inr rfl, hcA⟩
  have hfullsub : poly (c :: (cs ++ ls).tail) ⊆ U ∪ A := by
    rw [hfulllist, hcat]
    rintro z hz
    have hzΩ : z ∈ Ω ∪ {c} := by
      rcases hz with hz | hz
      · rcases eq_or_ne z c with rfl | hzc
        · exact Or.inr rfl
        · exact Or.inl (hcsub ⟨hz, hzc⟩)
      · exact Or.inl (hlsub hz)
    rcases em (z ∈ A) with h | h
    · exact Or.inr h
    · exact Or.inl ⟨hzΩ, h⟩
  have hfullmeet : (poly (c :: (cs ++ ls).tail) ∩ A).Nonempty := by
    rw [hfulllist, hcat]
    exact ⟨w, Or.inr (hllast ▸ getLast_mem_poly hls), hwmem.1⟩
  obtain ⟨x, hx, P, -, hParc, -, hPcomp⟩ :=
    exists_arc_to_first_meeting hAclosed hUS hcU hfullsub hfullmeet
  rw [hfulllist, hcat] at hx
  -- The branch vertex is interior to the crosscut.
  have hxU : ∀ z ∈ P, z ≠ x → z ∈ U := fun z hz hzx =>
    connectedComponentIn_subset _ _ (hPcomp ⟨hz, hzx⟩)
  have hxΩ : x ∈ Ω := by
    rcases hx.1 with hz | hz
    · rcases eq_or_ne x c with rfl | hxc
      · exact absurd hx.2 hcA
      · exact hcsub ⟨hz, hxc⟩
    · exact hlsub hz
  have hPC : P ∩ C = {c} := by
    apply Subset.antisymm
    · rintro z ⟨hzP, hzC⟩
      rcases eq_or_ne z x with rfl | hzx
      · exact absurd rfl (hdisj.ne_of_mem hxΩ hzC)
      · rcases (hxU z hzP hzx).1 with h | h
        · exact absurd rfl (hdisj.ne_of_mem h hzC)
        · exact h
    · rintro z rfl; exact ⟨hParc.right_mem, hcC⟩
  have hPΩ : P \ {c} ⊆ Ω := by
    rintro z ⟨hzP, hzc⟩
    rcases eq_or_ne z x with rfl | hzx
    · exact hxΩ
    · exact ((hxU z hzP hzx).1).resolve_right hzc
  have hPA : P ∩ A ⊆ {x} := by
    rintro z ⟨hzP, hzA⟩
    by_contra hzx
    exact (hxU z hzP (fun h => hzx (by rw [h]; rfl))).2 hzA
  -- Cut the crosscut at the branch vertex.
  have hxa : x ≠ a := fun hcon => hdisj.ne_of_mem hxΩ (hcon ▸ haC) rfl
  have hxb : x ≠ b := fun hcon => hdisj.ne_of_mem hxΩ (hcon ▸ hbC) rfl
  obtain ⟨A₁, A₂, hA₁, hA₂, hAcov, hAmeet⟩ := hwarc.exists_split hx.2 hxa hxb
  have hbA₁ : b ∉ A₁ := fun hcon => hxb (by
    have : b ∈ A₁ ∩ A₂ := ⟨hcon, hA₂.right_mem⟩
    rw [hAmeet] at this; exact this.symm)
  have haA₂ : a ∉ A₂ := fun hcon => hxa (by
    have : a ∈ A₁ ∩ A₂ := ⟨hA₁.left_mem, hcon⟩
    rw [hAmeet] at this; exact this.symm)
  have hAΩ : A \ {a, b} ⊆ Ω := hwΩ
  refine ⟨x, hxΩ, A₁, A₂, P, hA₁.reverse, hA₂, hParc, ?_, ?_, hPΩ, ?_, ?_, ?_⟩
  · rintro z ⟨hz, hza⟩
    refine hAΩ ⟨hAcov ▸ mem_union_left _ hz, ?_⟩
    rintro (rfl | rfl)
    exacts [hza rfl, hbA₁ hz]
  · rintro z ⟨hz, hzb⟩
    refine hAΩ ⟨hAcov ▸ mem_union_right _ hz, ?_⟩
    rintro (rfl | rfl)
    exacts [haA₂ hz, hzb rfl]
  · exact hAmeet.subset
  · exact fun z hz => hPA ⟨hz.2, hAcov ▸ mem_union_left _ hz.1⟩
  · exact fun z hz => hPA ⟨hz.2, hAcov ▸ mem_union_right _ hz.1⟩

/-! ### Nine parameter windows

The blueprint chooses the nine terminals `p_{ij}` distinct and then *orders* the three on each
arc `Q_j` to find the middle one `y_j`. Choosing them in nine prescribed, pairwise separated
parameter windows does both jobs at once: distinctness is disjointness of the windows, and the
middle one is always the terminal of the middle index. No order on the curve is ever
constructed.

The windows are `((6j + 2i + 2)/24, (6j + 2i + 3)/24)`, which for `i, j < 3` are nine disjoint
intervals inside `(0, 1)`, ordered lexicographically by `(j, i)`. -/

/-- Nine parameter windows strictly inside `(0, 1)`, in blocks of three: increasing the row
index `i` within a block, or the block index `j`, moves past the end of the current window. -/
theorem exists_windows : ∃ w : Fin 3 → Fin 3 → ℝ,
    (∀ i j, 0 < w i j) ∧ (∀ i j, w i j + 1 / 24 < 1) ∧
      (∀ i j k l : Fin 3, (j = l ∧ i.val < k.val) ∨ j.val < l.val →
        w i j + 1 / 24 ≤ w k l) := by
  refine ⟨fun i j => (6 * (j.val : ℝ) + 2 * (i.val : ℝ) + 2) / 24, ?_, ?_, ?_⟩
  · intro i j
    have h1 : (0 : ℝ) ≤ (j.val : ℝ) := Nat.cast_nonneg _
    have h2 : (0 : ℝ) ≤ (i.val : ℝ) := Nat.cast_nonneg _
    linarith
  · intro i j
    have h1 : ((j.val : ℝ)) ≤ 2 := by exact_mod_cast Nat.lt_succ_iff.1 j.isLt
    have h2 : ((i.val : ℝ)) ≤ 2 := by exact_mod_cast Nat.lt_succ_iff.1 i.isLt
    linarith
  · rintro i j k l (⟨rfl, hik⟩ | hjl)
    · have h : ((i.val : ℝ)) + 1 ≤ (k.val : ℝ) := by exact_mod_cast Nat.succ_le_of_lt hik
      linarith
    · have h : ((j.val : ℝ)) + 1 ≤ (l.val : ℝ) := by exact_mod_cast Nat.succ_le_of_lt hjl
      have h1 : ((i.val : ℝ)) ≤ 2 := by exact_mod_cast Nat.lt_succ_iff.1 i.isLt
      have h2 : (0 : ℝ) ≤ (k.val : ℝ) := Nat.cast_nonneg _
      linarith

/-- Two closed intervals sharing the endpoint `m`, one on each side of it, meet only there. -/
theorem uIcc_inter_uIcc_mid {r s m : ℝ} (hr : r ≤ m) (hs : m ≤ s) :
    uIcc r m ∩ uIcc s m ⊆ {m} := by
  rw [uIcc_of_le hr, uIcc_of_ge hs]
  rintro z ⟨⟨-, h2⟩, ⟨h3, -⟩⟩
  exact le_antisymm h2 h3

/-! ### At most two components

The heart of `thm:jordan`. Three components would give three tripods, whose nine branches,
extended along the curve to the three middle terminals, are a plane `K(3,3)` subdivision —
excluded by `cor:k33-subdivision` (`Graph.IsArcK33.elim`). -/

/-- **Three points of the complement of a Jordan curve cannot lie in three distinct
components.** -/
theorem not_three_components (harc : ∀ A : Set Plane, IsArc A → IsConnected Aᶜ)
    (hC : IsJordanCurve C) {q : Fin 3 → Plane} (hqC : ∀ i, q i ∉ C)
    (hqne : ∀ i k, i ≠ k → connectedComponentIn Cᶜ (q i) ≠ connectedComponentIn Cᶜ (q k)) :
    False := by
  classical
  obtain ⟨f, hf, rfl⟩ := hC
  have hCclosed : IsClosed (f '' I) := IsJordanCurve.isClosed ⟨f, hf, rfl⟩
  set Ω : Fin 3 → Set Plane := fun i => connectedComponentIn (f '' I)ᶜ (q i) with hΩdef
  have hΩopen : ∀ i, IsOpen (Ω i) := fun _ =>
    Plane.isOpen_connectedComponentIn hCclosed.isOpen_compl
  have hΩconn : ∀ i, IsPreconnected (Ω i) := fun _ => isPreconnected_connectedComponentIn
  have hΩdisj : ∀ i, Disjoint (Ω i) (f '' I) := fun i =>
    Set.disjoint_left.2 fun z hz => connectedComponentIn_subset _ _ hz
  have hΩij : ∀ i k, i ≠ k → Disjoint (Ω i) (Ω k) := by
    intro i k hik
    rw [Set.disjoint_left]
    intro z hz hz'
    exact hqne i k hik ((connectedComponentIn_eq hz).trans (connectedComponentIn_eq hz').symm)
  -- Nine terminals, one per window, each accessible from its own component.
  obtain ⟨w, hw0, hw1, hwstep⟩ := exists_windows
  have key : ∀ i j : Fin 3, ∃ s : ℝ, s ∈ Ioo (w i j) (w i j + 1 / 24) ∧
      PolyAccessible (Ω i) (f s) := by
    intro i j
    obtain ⟨-, ⟨s, hs, rfl⟩, hacc⟩ :=
      exists_polyAccessible_openArc harc hf (hqC i) (hw0 i j)
        (by linarith : w i j < w i j + 1 / 24) (hw1 i j)
    exact ⟨s, hs, hacc⟩
  choose t ht hacc using key
  /- ### Parameter bookkeeping -/
  have hmono : ∀ i j k l : Fin 3, (j = l ∧ i.val < k.val) ∨ j.val < l.val → t i j < t k l :=
    fun i j k l h => lt_of_lt_of_le (ht i j).2 (le_trans (hwstep i j k l h) (ht k l).1.le)
  have htI : ∀ i j, t i j ∈ Ico (0 : ℝ) 1 :=
    fun i j => ⟨((hw0 i j).trans (ht i j).1).le, (ht i j).2.trans (hw1 i j)⟩
  have htI' : ∀ i j, t i j ∈ I := fun i j => ⟨(htI i j).1, (htI i j).2.le⟩
  have hle : ∀ i k j : Fin 3, i.val ≤ k.val → t i j ≤ t k j := by
    intro i k j h
    rcases h.lt_or_eq with h | h
    · exact (hmono i j k j (Or.inl ⟨rfl, h⟩)).le
    · rw [Fin.val_injective h]
  have htinj : ∀ i j k l : Fin 3, t i j = t k l → i = k ∧ j = l := by
    intro i j k l h
    rcases lt_trichotomy j.val l.val with hjl | hjl | hjl
    · exact absurd h (ne_of_lt (hmono i j k l (Or.inr hjl)))
    · have hjl' : j = l := Fin.val_injective hjl
      subst hjl'
      rcases lt_trichotomy i.val k.val with hik | hik | hik
      · exact absurd h (ne_of_lt (hmono i j k j (Or.inl ⟨rfl, hik⟩)))
      · exact ⟨Fin.val_injective hik, rfl⟩
      · exact absurd h.symm (ne_of_lt (hmono k j i j (Or.inl ⟨rfl, hik⟩)))
    · exact absurd h.symm (ne_of_lt (hmono k l i j (Or.inr hjl)))
  have hpC : ∀ i j, f (t i j) ∈ f '' I := fun i j => mem_image_of_mem f (htI' i j)
  have hpinj : ∀ i j k l : Fin 3, f (t i j) = f (t k l) → i = k ∧ j = l :=
    fun i j k l h => htinj i j k l (hf.injOn (htI i j) (htI k l) h)
  -- The block of parameters carrying the three terminals of one arc `Q_j`.
  have htM : ∀ i j : Fin 3, t i j ∈ Icc (t 0 j) (t 2 j) := fun i j =>
    ⟨hle 0 i j (Nat.zero_le _), hle i 2 j (Nat.lt_succ_iff.1 i.isLt)⟩
  have hMIco : ∀ (j : Fin 3), Icc (t 0 j) (t 2 j) ⊆ Ico (0 : ℝ) 1 := fun j s hs =>
    ⟨(htI 0 j).1.trans hs.1, lt_of_le_of_lt hs.2 (htI 2 j).2⟩
  have hMdisj : ∀ j l : Fin 3, j.val < l.val →
      ∀ s ∈ Icc (t 0 j) (t 2 j), ∀ s' ∈ Icc (t 0 l) (t 2 l), s < s' := fun j l h s hs s' hs' =>
    lt_of_le_of_lt hs.2 (lt_of_lt_of_le (hmono 2 j 0 l (Or.inr h)) hs'.1)
  /- ### The three arcs along the curve -/
  have hRparam : ∀ i j : Fin 3, uIcc (t i j) (t 1 j) ⊆ Icc (t 0 j) (t 2 j) := fun i j =>
    uIcc_subset_Icc (htM i j) (htM 1 j)
  have hRC : ∀ i j : Fin 3, f '' uIcc (t i j) (t 1 j) ⊆ f '' I := fun i j =>
    image_mono ((hRparam i j).trans ((hMIco j).trans Ico_subset_Icc_self))
  have hpR : ∀ i j : Fin 3, f (t i j) ∈ f '' uIcc (t i j) (t 1 j) := fun i j =>
    mem_image_of_mem f left_mem_uIcc
  have hRRdisj : ∀ i j k l : Fin 3, j ≠ l →
      f '' uIcc (t i j) (t 1 j) ∩ f '' uIcc (t k l) (t 1 l) = ∅ := by
    intro i j k l hjl
    rw [Set.eq_empty_iff_forall_notMem]
    rintro z ⟨⟨s, hs, rfl⟩, s', hs', hz'⟩
    have h1 : s ∈ Icc (t 0 j) (t 2 j) := hRparam i j hs
    have h2 : s' ∈ Icc (t 0 l) (t 2 l) := hRparam k l hs'
    have hss : s' = s := hf.injOn (hMIco l h2) (hMIco j h1) hz'
    rw [hss] at h2
    rcases lt_trichotomy j.val l.val with h | h | h
    · exact absurd (hMdisj j l h s h1 s h2) (lt_irrefl s)
    · exact hjl (Fin.val_injective h)
    · exact absurd (hMdisj l j h s h2 s h1) (lt_irrefl s)
  have hRRmeet : ∀ i j k : Fin 3, i ≠ k →
      f '' uIcc (t i j) (t 1 j) ∩ f '' uIcc (t k j) (t 1 j) ⊆ {f (t 1 j)} := by
    intro i j k hik
    have hord : ∀ c e : Fin 3, c.val < e.val → t c j ≤ t 1 j ∧ t 1 j ≤ t e j := by
      intro c e h
      have he := e.isLt
      exact ⟨hle c 1 j (by omega), hle 1 e j (by omega)⟩
    rintro z ⟨⟨s, hs, rfl⟩, s', hs', hz'⟩
    have hss : s' = s := hf.injOn (hMIco j (hRparam k j hs')) (hMIco j (hRparam i j hs)) hz'
    subst hss
    rcases lt_trichotomy i.val k.val with h | h | h
    · exact mem_singleton_iff.2 (by
        rw [uIcc_inter_uIcc_mid (hord i k h).1 (hord i k h).2 ⟨hs, hs'⟩])
    · exact absurd (Fin.val_injective h) hik
    · exact mem_singleton_iff.2 (by
        rw [uIcc_inter_uIcc_mid (hord k i h).1 (hord k i h).2 ⟨hs', hs⟩])
  /- ### The three tripods -/
  have htri : ∀ i : Fin 3, ∃ xc : Plane, xc ∈ Ω i ∧ ∃ T : Fin 3 → Set Plane,
      (∀ j, IsArcBetween (T j) xc (f (t i j))) ∧ (∀ j, T j \ {f (t i j)} ⊆ Ω i) ∧
        (∀ j l, j ≠ l → T j ∩ T l ⊆ {xc}) := by
    intro i
    have hne : ∀ j l : Fin 3, j ≠ l → f (t i j) ≠ f (t i l) := fun j l hjl hcon =>
      hjl (hpinj i j i l hcon).2
    obtain ⟨xc, hxc, Ta, Tb, Tc, hTa, hTb, hTc, hTa', hTb', hTc', h01, h02, h12⟩ :=
      exists_tripod (hΩopen i) (hΩconn i) (hΩdisj i) (hpC i 0) (hpC i 1) (hpC i 2)
        (hne 0 1 (by decide)) (hne 0 2 (by decide)) (hne 1 2 (by decide))
        (hacc i 0) (hacc i 1) (hacc i 2)
    refine ⟨xc, hxc, ![Ta, Tb, Tc], ?_, ?_, ?_⟩
    · intro j; fin_cases j <;> assumption
    · intro j; fin_cases j <;> assumption
    · intro j l hjl
      fin_cases j <;> fin_cases l <;>
        first
          | exact absurd rfl hjl
          | assumption
          | (rw [inter_comm]; assumption)
  choose xx hxxΩ TT hTTarc hTTsub hTTmeet using htri
  /- ### Assembling the `K(3,3)` -/
  have hTC : ∀ i j, TT i j ∩ f '' I = {f (t i j)} := by
    intro i j
    apply Subset.antisymm
    · rintro z ⟨hz1, hz2⟩
      by_contra hzne
      exact (hΩdisj i).ne_of_mem (hTTsub i j ⟨hz1, hzne⟩) hz2 rfl
    · rintro z rfl
      exact ⟨(hTTarc i j).right_mem, hpC i j⟩
  have hTR : ∀ i j k l : Fin 3, ∀ z ∈ TT i j, z ∈ f '' uIcc (t k l) (t 1 l) →
      z = f (t i j) ∧ f (t i j) ∈ f '' uIcc (t k l) (t 1 l) := by
    intro i j k l z hz hz'
    have hzp : z = f (t i j) := by
      have hmem : z ∈ TT i j ∩ f '' I := ⟨hz, hRC k l hz'⟩
      rw [hTC i j] at hmem
      exact hmem
    exact ⟨hzp, hzp ▸ hz'⟩
  have hTTdisj : ∀ i j k l : Fin 3, i ≠ k → TT i j ∩ TT k l = ∅ := by
    intro i j k l hik
    rw [Set.eq_empty_iff_forall_notMem]
    rintro z ⟨hz1, hz2⟩
    rcases eq_or_ne z (f (t i j)) with rfl | h1
    · have hmem : f (t i j) ∈ TT k l ∩ f '' I := ⟨hz2, hpC i j⟩
      rw [hTC k l] at hmem
      exact hik (hpinj i j k l hmem).1
    · rcases eq_or_ne z (f (t k l)) with rfl | h2
      · have hmem : f (t k l) ∈ TT i j ∩ f '' I := ⟨hz1, hpC k l⟩
        rw [hTC i j] at hmem
        exact hik (hpinj k l i j hmem).1.symm
      · exact (hΩij i k hik).ne_of_mem (hTTsub i j ⟨hz1, h1⟩) (hTTsub k l ⟨hz2, h2⟩) rfl
  -- The nine branch paths: a tripod branch, continued along the curve to the middle terminal.
  have harcP : ∀ i j : Fin 3,
      IsArcBetween (TT i j ∪ f '' uIcc (t i j) (t 1 j)) (xx i) (f (t 1 j)) := by
    intro i j
    rcases eq_or_ne i 1 with rfl | hi1
    · -- The middle terminal *is* the terminal: the arc along the curve degenerates.
      have hdeg : f '' uIcc (t 1 j) (t 1 j) = {f (t 1 j)} := by
        rw [uIcc_self, image_singleton]
      rw [hdeg, union_eq_self_of_subset_right
        (singleton_subset_iff.2 (hTTarc 1 j).right_mem)]
      exact hTTarc 1 j
    · have hne : t i j ≠ t 1 j := fun hcon => hi1 (htinj i j 1 j hcon).1
      have harcR : IsArcBetween (f '' uIcc (t i j) (t 1 j)) (f (t i j)) (f (t 1 j)) :=
        isArcBetween_subarc hf.continuousOn
          (hf.injOn.mono ((hRparam i j).trans (hMIco j)))
          (htI' i j) (htI' 1 j) hne
      refine (hTTarc i j).concatenate harcR (fun z hz hz' => ?_)
      exact (hTR i j i j z hz hz').1
  refine (Graph.IsArcK33.elim (x := xx) (y := fun j => f (t 1 j))
    (P := fun i j => TT i j ∪ f '' uIcc (t i j) (t 1 j)) ?_)
  have hmeetHalf : ∀ i j k l : Fin 3, (i, j) ≠ (k, l) →
      (TT i j ∪ f '' uIcc (t i j) (t 1 j)) ∩ (TT k l ∪ f '' uIcc (t k l) (t 1 l)) ⊆
        ({xx i, f (t 1 j)} : Set Plane) := by
    rintro i j k l hne z ⟨hz1, hz2⟩
    have hRRne : ∀ c e d g : Fin 3, d ≠ g → f (t c d) ∈ f '' uIcc (t e g) (t 1 g) → False :=
      fun c e d g hdg hmem =>
        absurd (hRRdisj c d e g hdg) (Set.nonempty_iff_ne_empty.1 ⟨f (t c d), hpR c d, hmem⟩)
    rcases eq_or_ne i k with rfl | hik
    · have hjl : j ≠ l := fun h => hne (by rw [h])
      rcases hz1 with hz1 | hz1 <;> rcases hz2 with hz2 | hz2
      · exact Or.inl (hTTmeet i j l hjl ⟨hz1, hz2⟩)
      · exact absurd ((hTR i j i l z hz1 hz2).2) (fun h => hRRne i i j l hjl h)
      · exact absurd ((hTR i l i j z hz2 hz1).2) (fun h => hRRne i i l j (Ne.symm hjl) h)
      · exact absurd (hRRdisj i j i l hjl) (Set.nonempty_iff_ne_empty.1 ⟨z, hz1, hz2⟩)
    · rcases hz1 with hz1 | hz1 <;> rcases hz2 with hz2 | hz2
      · exact absurd (hTTdisj i j k l hik) (Set.nonempty_iff_ne_empty.1 ⟨z, hz1, hz2⟩)
      · obtain ⟨hzp, hmem⟩ := hTR i j k l z hz1 hz2
        rcases eq_or_ne j l with rfl | hjl
        · exact Or.inr (by rw [hzp]; exact hRRmeet i j k hik ⟨hpR i j, hmem⟩)
        · exact absurd hmem (fun h => hRRne i k j l hjl h)
      · obtain ⟨hzp, hmem⟩ := hTR k l i j z hz2 hz1
        rcases eq_or_ne j l with rfl | hjl
        · exact Or.inr (by rw [hzp]; exact hRRmeet k j i (Ne.symm hik) ⟨hpR k j, hmem⟩)
        · exact absurd hmem (fun h => hRRne k i l j (Ne.symm hjl) h)
      · rcases eq_or_ne j l with rfl | hjl
        · exact Or.inr (hRRmeet i j k hik ⟨hz1, hz2⟩)
        · exact absurd (hRRdisj i j k l hjl) (Set.nonempty_iff_ne_empty.1 ⟨z, hz1, hz2⟩)
  exact
    { arc := harcP
      x_injective := by
        intro i k hik
        by_contra hne
        exact (hΩij i k hne).ne_of_mem (hxxΩ i) (hik ▸ hxxΩ k) rfl
      y_injective := fun j l h => (hpinj 1 j 1 l h).2
      ne := fun i j hcon =>
        (hΩdisj i).ne_of_mem (hxxΩ i) (hcon ▸ hpC 1 j) rfl
      meet := fun i j k l hne =>
        subset_inter (hmeetHalf i j k l hne)
          (by rw [inter_comm]; exact hmeetHalf k l i j (Ne.symm hne)) }

/-! ### The Jordan curve theorem

Stated as `IsSeparating C`, the predicate `Schoenflies/CrosscutCells.lean` introduces and
`Schoenflies.ClosedPolygon.polygonal_jordan` establishes in the polygonal case. Unfolding it,
that is exactly the blueprint's statement: `inside C` and `outside C` are each a single region,
one bounded and one unbounded (`IsSeparating.isBounded_inside`,
`IsSeparating.not_isBounded_outside`), and both have `C` as boundary. Every consumer written
against the polygonal case therefore applies verbatim. -/

/-- A point of the curve is in the closure of any region it is accessible from — the reverse
inclusion of the boundary clause, packaged for both regions at once. -/
theorem subset_closure_of_accessible_dense
    (harc : ∀ A : Set Plane, IsArc A → IsConnected Aᶜ) (hC : IsJordanCurve C) {x : Plane}
    (hx : x ∉ C) : C ⊆ closure (connectedComponentIn Cᶜ x) := by
  refine (accessible_dense harc hC hx).trans (closure_mono ?_) |>.trans closure_closure.subset
  rintro p ⟨hpC, hacc⟩
  exact hacc.mem_closure fun hcon => absurd hpC (connectedComponentIn_subset _ _ hcon)

/-- **`thm:jordan` (the Jordan curve theorem).** The complement of a Jordan curve has exactly
two regions, one bounded and one unbounded, and both have the curve as their boundary.

`harc` is `thm:arc-complement`. -/
theorem IsJordanCurve.isSeparating (harc : ∀ A : Set Plane, IsArc A → IsConnected Aᶜ)
    (hC : IsJordanCurve C) : IsSeparating C := by
  have hCclosed : IsClosed C := hC.isClosed
  -- The unbounded region is the component of the outside of a large square.
  obtain ⟨base, hbase, hbaseub, hbaseuniq⟩ :=
    exists_unique_unbounded_connectedComponentIn_compl hC.isCompact
  have houtside : Schoenflies.outside C = connectedComponentIn Cᶜ base := by
    apply Subset.antisymm
    · intro z hz
      rw [← hbaseuniq z hz.1 hz.2]
      exact mem_connectedComponentIn hz.1
    · intro z hz
      refine ⟨connectedComponentIn_subset _ _ hz, ?_⟩
      rw [← connectedComponentIn_eq hz]
      exact hbaseub
  -- The complement has a bounded component too: at most one component is unbounded.
  obtain ⟨z₀, hz₀⟩ : (Schoenflies.inside C).Nonempty := by
    obtain ⟨u₁, hu₁, u₂, hu₂, hne⟩ := hC.exists_connectedComponentIn_ne
    by_cases h₁ : IsBounded (connectedComponentIn Cᶜ u₁)
    · exact ⟨u₁, hu₁, h₁⟩
    · by_cases h₂ : IsBounded (connectedComponentIn Cᶜ u₂)
      · exact ⟨u₂, hu₂, h₂⟩
      · exact absurd ((hbaseuniq u₁ hu₁ h₁).trans (hbaseuniq u₂ hu₂ h₂).symm) hne
  -- Any two points of the bounded part share a component: a third would give three.
  have hsame : ∀ z ∈ Schoenflies.inside C,
      connectedComponentIn Cᶜ z = connectedComponentIn Cᶜ z₀ := by
    intro z hz
    by_contra hne
    -- `z`, `z₀` and the unbounded base would be three distinct components.
    refine not_three_components harc hC (q := ![z, z₀, base]) ?_ ?_
    · intro i; fin_cases i
      exacts [hz.1, hz₀.1, hbase]
    · have hzb : connectedComponentIn Cᶜ z ≠ connectedComponentIn Cᶜ base := fun hcon =>
        hbaseub (hcon ▸ hz.2)
      have hz₀b : connectedComponentIn Cᶜ z₀ ≠ connectedComponentIn Cᶜ base := fun hcon =>
        hbaseub (hcon ▸ hz₀.2)
      intro i k hik
      fin_cases i <;> fin_cases k <;>
        first
          | exact absurd rfl hik
          | exact hne
          | exact hzb
          | exact hz₀b
          | exact Ne.symm hne
          | exact Ne.symm hzb
          | exact Ne.symm hz₀b
  have hinside : Schoenflies.inside C = connectedComponentIn Cᶜ z₀ := by
    refine Subset.antisymm (fun z hz => ?_) (connectedComponentIn_subset_inside hz₀)
    rw [← hsame z hz]
    exact mem_connectedComponentIn hz.1
  refine ⟨hC, ?_, ?_, ?_, ?_⟩
  · rw [hinside]
    exact ⟨⟨z₀, mem_connectedComponentIn hz₀.1⟩, isPreconnected_connectedComponentIn⟩
  · rw [houtside]
    exact ⟨⟨base, mem_connectedComponentIn hbase⟩, isPreconnected_connectedComponentIn⟩
  · apply Subset.antisymm
    · rw [hinside]; exact Plane.frontier_connectedComponentIn_compl_subset hCclosed z₀
    · rw [(Schoenflies.isOpen_inside hCclosed).frontier_eq]
      exact subset_sdiff.2 ⟨hinside ▸ subset_closure_of_accessible_dense harc hC hz₀.1,
        Set.disjoint_left.2 fun z hzC hzin => hzin.1 hzC⟩
  · apply Subset.antisymm
    · rw [houtside]; exact Plane.frontier_connectedComponentIn_compl_subset hCclosed base
    · rw [(Schoenflies.isOpen_outside hCclosed).frontier_eq]
      exact subset_sdiff.2 ⟨houtside ▸ subset_closure_of_accessible_dense harc hC hbase,
        Set.disjoint_left.2 fun z hzC hzout => hzout.1 hzC⟩

end Schoenflies


==> anc/P5-kernel-deficit-lean-v6/vendor/schoenflies-lean/Schoenflies/JordanClosed.lean <==
/-
Copyright (c) 2026 Álvaro Begué. All rights reserved.
Released under Apache 2.0 license as described in the file LICENSE.
Authors: Álvaro Begué
-/
import Schoenflies.SquareCycle
import Schoenflies.PolyArcRealize
import Schoenflies.Jordan

/-!
# Part I, with nothing assumed

The end of Part I. Everything below is already proved elsewhere; this module supplies the last
arguments and states the four headline theorems with no hypotheses at all, so that a consumer —
and the axiom audit — sees them in the form the blueprint states them.

Two hypotheses were carried, deliberately, across three waves of parallel work, under the
standing rule that a missing result is named rather than `sorry`-ed:

* `Schoenflies.SquaresTwoConnected`, in `Schoenflies/ArcComplement.lean` — a subdivided
  axis-parallel square boundary is 2-connected. Discharged by
  `Schoenflies.squaresTwoConnected` in `Schoenflies/SquareCycle.lean`.
* `Schoenflies.IsPolyArcCarrier`, in `Schoenflies/ArcCollars.lean` — every simple polygonal arc
  is the carrier of a `PolyArc`. Discharged by
  `Schoenflies.isPolyArcCarrier_of_isPolygonal` in `Schoenflies/PolyArcRealize.lean`, the arc
  analogue of the realization theorem that `Schoenflies/Realization.lean` proves for closed
  curves.

Discharging the first makes `thm:arc-complement`, and with it `lem:accessible-dense` and
`thm:jordan`. Supplying the second removes the collar hypothesis from
`lem:crosscut-at-most-two`, and with `thm:jordan` that finishes `thm:general-crosscut`.

## Blueprint

* `Schoenflies.arc_complement` — **`thm:arc-complement`**: the complement of a simple arc in
  the plane is connected.
* `Schoenflies.jordan_curve_theorem` — **`thm:jordan`**: a Jordan curve separates the plane
  into exactly two regions, one bounded and one unbounded, each with the curve as its boundary.
  Stated as `IsSeparating C`, the same predicate `thm:polygonal-jordan` uses, so that every
  consumer written against the polygonal case applies verbatim.
* `Schoenflies.crosscut_theorem`, `Schoenflies.crosscut_theorem_three_regions` —
  **`thm:general-crosscut`**.
-/

open Set

namespace Schoenflies

/-- **`thm:arc-complement`.** If `A` is a simple arc in the plane, then `ℝ² ∖ A` is connected. -/
theorem arc_complement {A : Set Plane} (hA : IsArc A) : IsConnected Aᶜ :=
  isConnected_compl_arc hA squaresTwoConnected

/-- **`thm:arc-complement`, the polygonal form.** Two distinct points off a simple arc are
joined, off the arc, by a simple polygonal arc. -/
theorem arc_complement_poly {A : Set Plane} (hA : IsArc A) {u w : Plane}
    (huw : u ≠ w) (hu : u ∉ A) (hw : w ∉ A) :
    ∃ P : Set Plane, IsPolygonal P ∧ IsArcBetween P u w ∧ P ⊆ Aᶜ :=
  exists_simple_poly_compl_arc hA squaresTwoConnected huw hu hw

/-- **`thm:jordan`, the Jordan curve theorem.** The complement of a Jordan curve has exactly two
regions, one bounded and one unbounded, and both have the curve as their boundary.

`IsSeparating` packages all of that, and is the same predicate the polygonal case
(`Schoenflies.ClosedPolygon.polygonal_jordan`) is stated through — so `Schoenflies.inside`,
`Schoenflies.outside` and the whole region API of `Schoenflies/CrosscutCells.lean` apply to a
general Jordan curve with nothing to transport. -/
theorem jordan_curve_theorem {C : Set Plane} (hC : IsJordanCurve C) : IsSeparating C :=
  hC.isSeparating fun _ hA => arc_complement hA

/-- **`thm:general-crosscut`, first sentence.** A polygonal crosscut of a Jordan domain cuts it
into exactly two components, the interiors of the two curves the crosscut makes with the two
arcs of `C`. The two sides are labelled by which arc of `C` their closure meets. -/
theorem crosscut_theorem {C P A₁ A₂ : Set Plane} {p q : Plane}
    (h : IsCrosscut C P p q) (hcut : IsCutPair C p q A₁ A₂) :
    inside C \ P = inside (A₁ ∪ P) ∪ inside (A₂ ∪ P) ∧
      Disjoint (inside (A₁ ∪ P)) (inside (A₂ ∪ P)) ∧
      (inside (A₁ ∪ P)).Nonempty ∧ (inside (A₂ ∪ P)).Nonempty ∧
      inside (A₁ ∪ P) ≠ inside (A₂ ∪ P) ∧
      (∀ z ∈ inside (A₁ ∪ P), connectedComponentIn (inside C \ P) z = inside (A₁ ∪ P)) ∧
      (∀ z ∈ inside (A₂ ∪ P), connectedComponentIn (inside C \ P) z = inside (A₂ ∪ P)) ∧
      (∀ z ∈ inside C \ P, connectedComponentIn (inside C \ P) z = inside (A₁ ∪ P) ∨
        connectedComponentIn (inside C \ P) z = inside (A₂ ∪ P)) ∧
      closure (inside (A₁ ∪ P)) ∩ C = A₁ ∧ closure (inside (A₂ ∪ P)) ∩ C = A₂ :=
  general_crosscut' (fun _ hS => jordan_curve_theorem hS) h hcut

end Schoenflies


==> anc/P5-kernel-deficit-lean-v6/vendor/schoenflies-lean/Schoenflies/JordanSchoenflies.lean <==
/-
Copyright (c) 2026 Álvaro Begué. All rights reserved.
Released under Apache 2.0 license as described in the file LICENSE.
Authors: Álvaro Begué
-/
import Schoenflies.BoundaryAnchors

/-!
# The Jordan–Schönflies theorem

The quantitative stage recursion supplies the interior homeomorphism.  Its fresh target nets
give a dense source anchor set; radial mesh spokes supply the boundary germs, and finite-stage
nonboundary edge paths supply matched crosscuts. These data prove `HasLimitHomeomorphism`, then
`SquareExtension`, and finally the relative Jordan–Schönflies theorem.

## Blueprint

The declarations below close `thm:square-extension` and `thm:main`; the intervening square
reduction, closed-interior, pointed, and exterior extensions are supplied by `Endgame.lean`.
-/

open Set

namespace Schoenflies

/-- All four inputs to boundary continuity are supplied by the prescribed quantitative stage
sequence. -/
theorem hasLimitHomeomorphism : HasLimitHomeomorphism := by
  intro C u v hC hu
  let T := prescribedJordanStageSequence hC u v hu
  exact ⟨prescribedSourceAnchorSet hC hu, T.limitTower.F, T.limitTower.inv,
    prescribedSourceAnchorSet_subset hC hu,
    prescribedSourceAnchorSet_dense hC hu,
    T.isHomeoOn_F,
    prescribedSourceAnchorSet_hasAnchorCrosscuts hC hu,
    prescribedSourceAnchorSet_hasSpokes hC hu⟩

/-- **`thm:square-extension`.** Every homeomorphism from a Jordan curve to the boundary of the
model square extends over the corresponding closed domains. -/
theorem squareExtension : SquareExtension :=
  squareExtension_of_hasLimitHomeomorphism hasLimitHomeomorphism

variable {C C' : Set Plane}

/-- **The relative Jordan–Schönflies theorem**, in the unbundled `IsHomeoOn` form. -/
theorem jordan_schoenflies {f g : Plane → Plane}
    (hC : IsJordanCurve C) (hC' : IsJordanCurve C') (hfg : IsHomeoOn f g C C') :
    ∃ F G : Plane → Plane, IsHomeoOn F G univ univ ∧ EqOn F f C :=
  jordan_schoenflies_of_squareExtension squareExtension hC hC' hfg

/-- **The relative Jordan–Schönflies theorem**, packaged as a plane
self-homeomorphism. -/
theorem jordan_schoenflies_homeomorph {f g : Plane → Plane}
    (hC : IsJordanCurve C) (hC' : IsJordanCurve C') (hfg : IsHomeoOn f g C C') :
    ∃ F : Plane ≃ₜ Plane, EqOn F f C :=
  jordan_schoenflies_homeomorph_of_squareExtension squareExtension hC hC' hfg

/-- **The blueprint's bundled statement.** Every homeomorphism between two
Jordan curves extends to a self-homeomorphism of the plane. -/
theorem jordan_schoenflies_of_homeomorph
    (hC : IsJordanCurve C) (hC' : IsJordanCurve C') (e : ↥C ≃ₜ ↥C') :
    ∃ F : Plane ≃ₜ Plane, ∀ z : ↥C, F z = e z :=
  jordan_schoenflies_of_homeomorph_of_squareExtension squareExtension hC hC' e

end Schoenflies


==> anc/P5-kernel-deficit-lean-v6/vendor/schoenflies-lean/Schoenflies/JordanSeparates.lean <==
/-
Copyright (c) 2026 Álvaro Begué. All rights reserved.
Released under Apache 2.0 license as described in the file LICENSE.
Authors: Álvaro Begué
-/
import Schoenflies.Graph.K33Land
import Schoenflies.Graph.OuterFace
import Schoenflies.TwoArcs
import Schoenflies.SimpleArc
import Schoenflies.SegmentCut
import Schoenflies.SegmentOrder

/-!
# A Jordan curve separates the plane

Half of the Jordan curve theorem: the complement of a Jordan curve `C` is disconnected. The
proof is the blueprint's — build a subdivision of `K(3,3)` out of the curve, a chord of it, a
detour above it, and a connecting arc, and appeal to `Graph.IsArcK33.elim`.

## The configuration

Fix a coordinate `i` in which `C` has nonzero width, and let `j` be the other one. Write `m`
and `M` for the extreme `i`-coordinates on `C`, and let `p₁`, `p₂` be the points of `C` on the
two supporting lines `{z | z i = m}`, `{z | z i = M}` with the largest `j`-coordinate. Two
points of a Jordan curve cut it into two arcs `C₁`, `C₂` (`IsJordanCurve.two_arcs`). Both meet
the middle line `{z | z i = (m + M) / 2}`, by the intermediate value theorem; a closest pair
`a ∈ C₁`, `b ∈ C₂` on that line spans a segment `L₄` whose interior misses `C`. Running up the
two supporting lines and across above the curve gives a polygonal set meeting `C` exactly in
`{p₁, p₂}` and missing `L₄`; a simple arc `L₅` inside it (`exists_simple_poly_of_poly`) is the
blueprint's detour.

The blueprint argues inside the unbounded component: it supposes `L₄ \ {a, b}` to lie there,
and concludes that it does not. Here the contradiction hypothesis is the statement being
negated — that the whole complement is preconnected — which is weaker to assume and gives the
same `K(3,3)`. Nothing about the unbounded component is needed, so nothing about it is proved;
`exists_unique_unbounded_connectedComponentIn_compl` at the end is the separate cheap fact.

*If* the complement were preconnected, a simple polygonal arc `R` inside it would join an
interior point of `L₄` to an interior point of `L₅`. Its last parameter on `L₄` and the first
one after that on `L₅` cut out a piece `L₆` meeting `L₄ ∪ L₅` only at its two ends — this is
why the blueprint takes such care over the order in which `c'` and `d'` are chosen. Cutting
`C₁` at `a`, `C₂` at `b`, `L₅` at the far end `d'` of `L₆` and `L₄` at its near end `c'`
produces nine arcs on the six points `{p₁, p₂, c'}`, `{a, b, d'}`, meeting only where a
`K(3,3)` forces them to. That is impossible, so the complement is not preconnected.

## Coordinates instead of a rotation

The blueprint rotates so that the direction of nonzero width becomes horizontal. Here the two
coordinate indices are carried as parameters `i ≠ j` of `not_isPreconnected_compl_of_coord`
instead, and the headline theorem picks whichever pair works. No rotation, no trigonometry and
no coordinate-swap symmetry lemma is needed: every step is symmetric in the two indices except
for which one is named.

The blueprint's opening step — a Jordan curve is not contained in a line — is not needed in
this form. All it is used for is a direction of nonzero width, and that follows from the curve
having two distinct points (`IsJordanCurve.exists_ne`). The degenerate configurations the
blueprint's step rules out are excluded downstream instead, by `C₁ ∩ C₂ = {p₁, p₂}`.

## Blueprint

* `Schoenflies.not_isPreconnected_compl_of_coord`,
  `Schoenflies.IsJordanCurve.not_isPreconnected_compl`,
  `Schoenflies.IsJordanCurve.exists_connectedComponentIn_ne` — `prop:jordan-disconnected`.
* `Schoenflies.exists_unique_unbounded_connectedComponentIn_compl` — the opening sentence of
  the blueprint's Jordan section: the complement of a compact set has exactly one unbounded
  component.
* `Graph.isArcK33_of_pieces` — the packaging of `cor:k33-subdivision` (through
  `Graph.IsArcK33.elim`) that this configuration fits.
* `Schoenflies.IsArcBetween.exists_split` — an arc cut at an interior point; the arc analogue
  of the second clause of `lem:jordan-circle`, which `Schoenflies.IsJordanCurve.two_arcs` is.

## For the integrator

Three groups of declarations here are general and have no home yet on `main`:

* `Schoenflies.Plane.coord_ext`, `axisVec`, `setCoord`, `coord_eq_of_mem_segment`,
  `le_coord_of_mem_segment`, `coord_le_of_mem_segment` belong beside the coordinate
  half-planes in `Schoenflies/Square.lean`.
* `Schoenflies.IsArcBetween.exists_split` belongs in `Schoenflies/Subarc.lean`, next to
  `IsArc.exists_isArcBetween_subset`; `Schoenflies.injective_three` is a `Fin 3` triviality.
* `Graph.isArcK33_of_pieces` belongs in `Schoenflies/Graph/K33Planar.lean`, next to
  `Graph.IsArcK33`.
-/

open Metric Set unitInterval

namespace Schoenflies

namespace Plane

/-- Two points of the plane agreeing in two distinct coordinates are equal. -/
theorem coord_ext {i j : Fin 2} (hij : i ≠ j) {z w : Plane} (hi : z i = w i) (hj : z j = w j) :
    z = w := by
  ext k
  have hk : k = i ∨ k = j := by
    revert hij; fin_cases i <;> fin_cases j <;> intro hij <;> fin_cases k <;> simp_all
  rcases hk with rfl | rfl
  · exact hi
  · exact hj

/-- The unit vector along the coordinate axis `j`. -/
noncomputable def axisVec (j : Fin 2) : Plane :=
  mk (if j = 0 then 1 else 0) (if j = 1 then 1 else 0)

@[simp] theorem axisVec_self (j : Fin 2) : axisVec j j = 1 := by
  fin_cases j <;> simp [axisVec]

theorem axisVec_of_ne {i j : Fin 2} (h : i ≠ j) : axisVec j i = 0 := by
  revert h; fin_cases i <;> fin_cases j <;> intro h <;> simp_all [axisVec]

/-- The point obtained from `z` by moving its `j`-th coordinate to `t` and leaving the other
coordinate where it was. This is how the two upper corners of the polygonal detour above the
curve are named without committing to which of the two coordinates is the horizontal one. -/
noncomputable def setCoord (z : Plane) (j : Fin 2) (t : ℝ) : Plane :=
  z + (t - z j) • axisVec j

@[simp] theorem setCoord_self (z : Plane) (j : Fin 2) (t : ℝ) : setCoord z j t j = t := by
  simp [setCoord]

theorem setCoord_of_ne {i j : Fin 2} (h : i ≠ j) (z : Plane) (t : ℝ) :
    setCoord z j t i = z i := by
  simp [setCoord, axisVec_of_ne h]

/-! ### Coordinates along a segment -/

variable {k : Fin 2} {r : ℝ} {s t z : Plane}

/-- A coordinate constant at both ends of a segment is constant along it. -/
theorem coord_eq_of_mem_segment (hs : s k = r) (ht : t k = r) (hz : z ∈ segment ℝ s t) :
    z k = r :=
  le_antisymm ((convex_coord_le k r).segment_subset hs.le ht.le hz)
    ((convex_coord_ge k r).segment_subset hs.ge ht.ge hz)

/-- A lower bound on a coordinate at both ends of a segment holds along it. -/
theorem le_coord_of_mem_segment (hs : r ≤ s k) (ht : r ≤ t k) (hz : z ∈ segment ℝ s t) :
    r ≤ z k :=
  (convex_coord_ge k r).segment_subset hs ht hz

/-- An upper bound on a coordinate at both ends of a segment holds along it. -/
theorem coord_le_of_mem_segment (hs : s k ≤ r) (ht : t k ≤ r) (hz : z ∈ segment ℝ s t) :
    z k ≤ r :=
  (convex_coord_le k r).segment_subset hs ht hz

end Plane

/-- Injectivity of a three-element vector, from the three distinctness facts. -/
theorem injective_three {α : Type*} {a b c : α} (hab : a ≠ b) (hac : a ≠ c) (hbc : b ≠ c) :
    Function.Injective ![a, b, c] := by
  intro k l hkl
  fin_cases k <;> fin_cases l <;> simp_all

/-! ### Cutting an arc at an interior point -/

/-- **An arc splits at any of its interior points** into two arcs which cover it and meet
exactly there. This is the arc analogue of `IsJordanCurve.two_arcs`, and is what turns each
branch of the configuration below into two branch paths of the `K(3,3)`. -/
theorem IsArcBetween.exists_split {A : Set Plane} {p q z : Plane} (h : IsArcBetween A p q)
    (hz : z ∈ A) (hzp : z ≠ p) (hzq : z ≠ q) :
    ∃ A₁ A₂, IsArcBetween A₁ p z ∧ IsArcBetween A₂ z q ∧ A₁ ∪ A₂ = A ∧ A₁ ∩ A₂ = {z} := by
  obtain ⟨f, hc, hi, rfl, rfl, rfl⟩ := h
  obtain ⟨r, hr, rfl⟩ := hz
  have hr0 : (0 : ℝ) ≠ r := fun hc => hzp (by rw [hc])
  have hr1 : r ≠ (1 : ℝ) := fun hc => hzq (by rw [hc])
  have hsub₁ : Icc (0 : ℝ) r ⊆ I := Icc_subset_Icc le_rfl hr.2
  have hsub₂ : Icc r (1 : ℝ) ⊆ I := Icc_subset_Icc hr.1 le_rfl
  refine ⟨f '' Icc 0 r, f '' Icc r 1, ?_, ?_, ?_, ?_⟩
  · have := isArcBetween_subarc_of_injOn_I hc hi zero_mem_I hr hr0
    rwa [uIcc_of_le hr.1] at this
  · have := isArcBetween_subarc_of_injOn_I hc hi hr one_mem_I hr1
    rwa [uIcc_of_le hr.2] at this
  · rw [← image_union, Icc_union_Icc_eq_Icc hr.1 hr.2]
  · rw [← hi.image_inter hsub₁ hsub₂, Icc_inter_Icc, max_eq_right hr.1, min_eq_left hr.2,
      Icc_self, image_singleton]

end Schoenflies

namespace Graph

open Schoenflies

/-- **Nine arcs assembled from three chains, two bridges of a fourth, and a ninth arc.**

This is a packaging lemma: it repackages the `meet` clause of `Graph.IsArcK33` as the five
containment facts that a `K(3,3)` subdivision found inside a plane configuration actually
produces. The rows `0` and `1` of `P` are the two halves of three chains `Ch 0, Ch 1, Ch 2`
running from `x 0` to `x 1`, each cut at the point `y j`; row `2` holds three further pieces,
carried by sets `Sg j`, that all issue from `x 2`.

The hypotheses are exactly what the separation proof below has to hand, and nothing about
their geometry is used: only the listed intersections. -/
theorem isArcK33_of_pieces {x y : Fin 3 → Plane} {P : Fin 3 → Fin 3 → Set Plane}
    {Ch Sg : Fin 3 → Set Plane}
    (harc : ∀ i j, IsArcBetween (P i j) (x i) (y j))
    (hx : Function.Injective x) (hy : Function.Injective y) (hxy : ∀ i j, x i ≠ y j)
    (hsubCh₀ : ∀ j, P 0 j ⊆ Ch j) (hsubCh₁ : ∀ j, P 1 j ⊆ Ch j) (hsubSg : ∀ j, P 2 j ⊆ Sg j)
    (hsplit : ∀ j, P 0 j ∩ P 1 j ⊆ {y j})
    (hChCh : ∀ j l, j ≠ l → Ch j ∩ Ch l ⊆ {x 0, x 1})
    (hChSg : ∀ j l, Ch j ∩ Sg l ⊆ {y j})
    (hSgSg : ∀ j l, j ≠ l → P 2 j ∩ P 2 l ⊆ {x 2}) :
    IsArcK33 x y P := by
  -- `x 0` is an endpoint of every piece in row `0`; were it also on a piece of row `1` it would
  -- be the cut point `y j` the two share, and the six points are distinct.
  have hx0 : ∀ j, x 0 ∉ P 1 j := fun j hmem =>
    hxy 0 j (hsplit j ⟨(harc 0 j).left_mem, hmem⟩)
  have hx1 : ∀ j, x 1 ∉ P 0 j := fun j hmem =>
    hxy 1 j (hsplit j ⟨hmem, (harc 1 j).left_mem⟩)
  have hrow : ∀ m : Fin 3, m ≠ 2 → m = 0 ∨ m = 1 := by decide
  have hsubCh : ∀ i j, i ≠ 2 → P i j ⊆ Ch j := by
    intro i j hi
    rcases hrow i hi with rfl | rfl
    exacts [hsubCh₀ j, hsubCh₁ j]
  -- Half of the `meet` clause; the other half is this one with the two index pairs exchanged.
  have key : ∀ i j k l : Fin 3, (i, j) ≠ (k, l) → P i j ∩ P k l ⊆ ({x i, y j} : Set Plane) := by
    rintro i j k l hne z ⟨hz1, hz2⟩
    rcases eq_or_ne i 2 with rfl | hi2
    · rcases eq_or_ne k 2 with rfl | hk2
      · -- Two pieces of the bottom row: they meet only at `x 2`.
        exact Or.inl (hSgSg j l (fun h => hne (by rw [h])) ⟨hz1, hz2⟩)
      · -- A bottom-row piece against a piece of the chain `Ch l`.
        have hzl : z = y l := hChSg l j ⟨hsubCh k l hk2 hz2, hsubSg j hz1⟩
        rcases eq_or_ne j l with rfl | hjl
        · exact Or.inr hzl
        · -- `y l` is an endpoint of `P 2 l` too, so it is on two bottom-row pieces: it is `x 2`.
          exact Or.inl (hSgSg l j (Ne.symm hjl)
            ⟨by rw [hzl]; exact (harc 2 l).right_mem, hz1⟩)
    · rcases eq_or_ne k 2 with rfl | hk2
      · exact Or.inr (hChSg j l ⟨hsubCh i j hi2 hz1, hsubSg l hz2⟩)
      · rcases eq_or_ne j l with rfl | hjl
        · -- Same chain, the two halves: they meet at the cut point.
          have hik : i ≠ k := fun h => hne (by rw [h])
          rcases hrow i hi2 with rfl | rfl <;> rcases hrow k hk2 with rfl | rfl
          · exact absurd rfl hik
          · exact Or.inr (hsplit j ⟨hz1, hz2⟩)
          · exact Or.inr (hsplit j ⟨hz2, hz1⟩)
          · exact absurd rfl hik
        · -- Distinct chains: their common points are the two ends `x 0`, `x 1`.
          rcases hChCh j l hjl ⟨hsubCh i j hi2 hz1, hsubCh k l hk2 hz2⟩ with rfl | rfl
          · rcases hrow i hi2 with rfl | rfl
            · exact Or.inl rfl
            · exact absurd hz1 (hx0 j)
          · rcases hrow i hi2 with rfl | rfl
            · exact absurd hz1 (hx1 j)
            · exact Or.inl rfl
  exact { arc := harc, x_injective := hx, y_injective := hy, ne := hxy,
          meet := fun i j k l hne => subset_inter (key i j k l hne)
            (by rw [inter_comm]; exact key k l i j (Ne.symm hne)) }

end Graph

namespace Schoenflies

open Plane

/-! ### The separation proof -/

/-- **Proposition 3.2 (a Jordan curve separates)**, with the coordinate direction named.

`i` is the blueprint's horizontal direction and `j` its vertical one; the hypothesis on `u`
and `v` is that the projection of `C` to the `i`-th coordinate has nonzero width, which is all
the blueprint's rotation achieves. `IsJordanCurve.not_isPreconnected_compl` discharges it. -/
theorem not_isPreconnected_compl_of_coord {C : Set Plane} (hC : IsJordanCurve C)
    {i j : Fin 2} (hij : i ≠ j) {u v : Plane} (hu : u ∈ C) (hv : v ∈ C) (huv : u i ≠ v i) :
    ¬ IsPreconnected Cᶜ := by
  intro hconn
  have hCcomp : IsCompact C := hC.isCompact
  have hCopen : IsOpen Cᶜ := hC.isClosed.isOpen_compl
  have hCne : C.Nonempty := ⟨u, hu⟩
  have hlineClosed : ∀ r : ℝ, IsClosed {z : Plane | z i = r} := fun r =>
    isClosed_eq (continuous_coord i) continuous_const
  -- ## The two supporting lines
  obtain ⟨z₁, hz₁C, hz₁min⟩ := hCcomp.exists_isMinOn hCne (continuous_coord i).continuousOn
  obtain ⟨z₂, hz₂C, hz₂max⟩ := hCcomp.exists_isMaxOn hCne (continuous_coord i).continuousOn
  have hmin : ∀ z ∈ C, z₁ i ≤ z i := isMinOn_iff.mp hz₁min
  have hmax : ∀ z ∈ C, z i ≤ z₂ i := isMaxOn_iff.mp hz₂max
  set m : ℝ := z₁ i
  set M : ℝ := z₂ i
  -- The curve has two points with different `i`-coordinates, so the strip between the two
  -- supporting lines is nondegenerate: were the two extremes equal, every point of `C` would
  -- be squeezed onto that one value.
  have hmM : m < M := by
    rcases eq_or_lt_of_le (hmin z₂ hz₂C) with h | h
    · refine absurd ?_ huv
      rw [le_antisymm (by rw [h]; exact hmax u hu) (hmin u hu),
        le_antisymm (by rw [h]; exact hmax v hv) (hmin v hv)]
    · exact h
  -- ## The highest point of the curve on each supporting line
  obtain ⟨p₁, hp₁mem, hp₁max⟩ := (hCcomp.inter_right (hlineClosed m)).exists_isMaxOn
    ⟨z₁, hz₁C, rfl⟩ (continuous_coord j).continuousOn
  obtain ⟨p₂, hp₂mem, hp₂max⟩ := (hCcomp.inter_right (hlineClosed M)).exists_isMaxOn
    ⟨z₂, hz₂C, rfl⟩ (continuous_coord j).continuousOn
  have hp₁C : p₁ ∈ C := hp₁mem.1
  have hp₂C : p₂ ∈ C := hp₂mem.1
  have hp₁i : p₁ i = m := hp₁mem.2
  have hp₂i : p₂ i = M := hp₂mem.2
  have hp₁top : ∀ z ∈ C, z i = m → z j ≤ p₁ j := fun z hz hzi => isMaxOn_iff.mp hp₁max z ⟨hz, hzi⟩
  have hp₂top : ∀ z ∈ C, z i = M → z j ≤ p₂ j := fun z hz hzi => isMaxOn_iff.mp hp₂max z ⟨hz, hzi⟩
  have hp₁p₂ : p₁ ≠ p₂ := by
    intro h; rw [h, hp₂i] at hp₁i; exact hmM.ne' hp₁i
  -- ## The two arcs of the curve between them
  obtain ⟨C₁, C₂, harc₁, harc₂, hcover, hCmeet⟩ := hC.two_arcs hp₁C hp₂C hp₁p₂
  have hC₁sub : C₁ ⊆ C := by rw [← hcover]; exact subset_union_left
  have hC₂sub : C₂ ⊆ C := by rw [← hcover]; exact subset_union_right
  -- ## A line strictly between the two supporting lines
  set mid : ℝ := (m + M) / 2 with hmid
  have hmmid : m < mid := by rw [hmid]; linarith
  have hmidM : mid < M := by rw [hmid]; linarith
  -- A point on that line is neither of the two chosen curve points.
  have hne_mid : ∀ z : Plane, z i = mid → z ≠ p₁ ∧ z ≠ p₂ := by
    refine fun z hz => ⟨fun h => ?_, fun h => ?_⟩
    · rw [h, hp₁i] at hz; exact hmmid.ne hz
    · rw [h, hp₂i] at hz; exact hmidM.ne' hz
  -- Both arcs meet the middle line, by the intermediate value theorem on the `i`-coordinate.
  have hmeets : ∀ A : Set Plane, IsArcBetween A p₁ p₂ → ∃ z ∈ A, z i = mid := by
    intro A hA
    have hIVT := hA.isArc.isConnected.isPreconnected.intermediate_value hA.left_mem hA.right_mem
      (continuous_coord i).continuousOn
    exact hIVT (show mid ∈ Icc (p₁ i) (p₂ i) by rw [hp₁i, hp₂i]; exact ⟨hmmid.le, hmidM.le⟩)
  obtain ⟨w₁, hw₁A, hw₁i⟩ := hmeets C₁ harc₁
  obtain ⟨w₂, hw₂A, hw₂i⟩ := hmeets C₂ harc₂
  -- ## The closest pair on the middle line
  obtain ⟨⟨a, b⟩, hab, habmin⟩ :=
    ((harc₁.isArc.isCompact.inter_right (hlineClosed mid)).prod
      (harc₂.isArc.isCompact.inter_right (hlineClosed mid))).exists_isMinOn
      ⟨(w₁, w₂), ⟨⟨hw₁A, hw₁i⟩, ⟨hw₂A, hw₂i⟩⟩⟩ continuous_dist.continuousOn
  obtain ⟨haC₁, hai⟩ := hab.1
  obtain ⟨hbC₂, hbi⟩ := hab.2
  have hminab : ∀ s ∈ C₁ ∩ {z : Plane | z i = mid}, ∀ t ∈ C₂ ∩ {z : Plane | z i = mid},
      dist a b ≤ dist s t := fun s hs t ht => isMinOn_iff.mp habmin (s, t) ⟨hs, ht⟩
  have hab_ne : a ≠ b := by
    intro h
    have hmem : a ∈ C₁ ∩ C₂ := ⟨haC₁, h ▸ hbC₂⟩
    rw [hCmeet] at hmem
    rcases hmem with h₁ | h₁
    · exact (hne_mid a hai).1 h₁
    · exact (hne_mid a hai).2 h₁
  -- The open segment between the closest pair misses the curve.
  have hopenSeg : ∀ z ∈ openSegment ℝ a b, z ∉ C := by
    intro z hz hzC
    have hzseg : z ∈ segment ℝ a b := openSegment_subset_segment ℝ a b hz
    have hzi : z i = mid := coord_eq_of_mem_segment hai hbi hzseg
    have hlt : dist a z < dist a b :=
      (dist_lt_of_mem_openSegment hab_ne (left_mem_segment ℝ a b) (right_mem_segment ℝ a b)
        hab_ne (by simp) hz).2
    have hgt : dist b z < dist b a :=
      (dist_lt_of_mem_openSegment hab_ne.symm (left_mem_segment ℝ b a) (right_mem_segment ℝ b a)
        hab_ne.symm (by simp) (by rwa [openSegment_symm] at hz)).2
    rw [← hcover] at hzC
    rcases hzC with h | h
    · exact absurd (hminab z ⟨h, hzi⟩ b ⟨hbC₂, hbi⟩)
        (not_le.mpr (by rw [dist_comm z b, dist_comm a b]; exact hgt))
    · exact absurd (hminab a ⟨haC₁, hai⟩ z ⟨h, hzi⟩) (not_le.mpr hlt)
  have hsegC : ∀ z ∈ segment ℝ a b, z ∈ C → z = a ∨ z = b := by
    intro z hz hzC
    rw [← insert_endpoints_openSegment] at hz
    rcases hz with rfl | rfl | hz
    · exact Or.inl rfl
    · exact Or.inr rfl
    · exact absurd hzC (hopenSeg z hz)
  -- ## The detour above the curve
  obtain ⟨z₃, hz₃C, hz₃max⟩ := hCcomp.exists_isMaxOn hCne (continuous_coord j).continuousOn
  set top : ℝ := z₃ j + 1 with htop
  have hCtop : ∀ z ∈ C, z j < top := by
    intro z hz; have := isMaxOn_iff.mp hz₃max z hz; rw [htop]; linarith
  set q₁ : Plane := setCoord p₁ j top with hq₁
  set q₂ : Plane := setCoord p₂ j top with hq₂
  have hq₁i : q₁ i = m := by rw [hq₁, setCoord_of_ne hij, hp₁i]
  have hq₂i : q₂ i = M := by rw [hq₂, setCoord_of_ne hij, hp₂i]
  have hq₁j : q₁ j = top := by rw [hq₁, setCoord_self]
  have hq₂j : q₂ j = top := by rw [hq₂, setCoord_self]
  have hWeq : poly [p₁, q₁, q₂, p₂] =
      segment ℝ p₁ q₁ ∪ (segment ℝ q₁ q₂ ∪ segment ℝ q₂ p₂) := by
    rw [poly_cons_cons, poly_cons_cons, poly_pair]
  -- The detour meets the curve exactly at its two endpoints ...
  have hWsubC : ∀ z ∈ poly [p₁, q₁, q₂, p₂], z ∈ C → z = p₁ ∨ z = p₂ := by
    intro z hzW hzC
    rw [hWeq] at hzW
    rcases hzW with h | h | h
    · refine Or.inl (coord_ext hij ?_ ?_)
      · rw [coord_eq_of_mem_segment hp₁i hq₁i h, hp₁i]
      · exact le_antisymm (hp₁top z hzC (coord_eq_of_mem_segment hp₁i hq₁i h))
          (le_coord_of_mem_segment le_rfl (by rw [hq₁j]; exact (hCtop p₁ hp₁C).le) h)
    · exact absurd (hCtop z hzC) (by rw [coord_eq_of_mem_segment hq₁j hq₂j h]; exact lt_irrefl top)
    · refine Or.inr (coord_ext hij ?_ ?_)
      · rw [coord_eq_of_mem_segment hq₂i hp₂i h, hp₂i]
      · exact le_antisymm (hp₂top z hzC (coord_eq_of_mem_segment hq₂i hp₂i h))
          (le_coord_of_mem_segment (by rw [hq₂j]; exact (hCtop p₂ hp₂C).le) le_rfl h)
  -- ... and misses the closest-pair segment altogether.
  have hWL₄ : ∀ z ∈ poly [p₁, q₁, q₂, p₂], z ∉ segment ℝ a b := by
    intro z hzW hzL₄
    have hzmid : z i = mid := coord_eq_of_mem_segment hai hbi hzL₄
    rw [hWeq] at hzW
    rcases hzW with h | h | h
    · rw [coord_eq_of_mem_segment hp₁i hq₁i h] at hzmid; exact hmmid.ne hzmid
    · have hzj : z j ≤ z₃ j := coord_le_of_mem_segment
        (isMaxOn_iff.mp hz₃max a (hC₁sub haC₁)) (isMaxOn_iff.mp hz₃max b (hC₂sub hbC₂)) hzL₄
      rw [coord_eq_of_mem_segment hq₁j hq₂j h, htop] at hzj; linarith
    · rw [coord_eq_of_mem_segment hq₂i hp₂i h] at hzmid; exact hmidM.ne' hzmid
  -- ## The detour, made into a simple arc
  obtain ⟨L₅, hL₅sub, hL₅arc⟩ : ∃ A ⊆ poly [p₁, q₁, q₂, p₂], IsArcBetween A p₁ p₂ := by
    have hlne : ([p₁, q₁, q₂, p₂] : List Plane) ≠ [] := by simp
    obtain ⟨ws, -, -, -, hsub, harc⟩ := exists_simple_poly_of_poly
      (vs := [p₁, q₁, q₂, p₂]) (isConnected_poly hlne).isPreconnected hp₁p₂
      (mem_poly_of_mem (by simp)) (mem_poly_of_mem (by simp))
    exact ⟨poly ws, hsub, harc⟩
  have hL₅C : ∀ z ∈ L₅, z ∈ C → z = p₁ ∨ z = p₂ := fun z hz => hWsubC z (hL₅sub hz)
  have hL₅L₄ : ∀ z ∈ L₅, z ∉ segment ℝ a b := fun z hz => hWL₄ z (hL₅sub hz)
  -- ## Interior points of the two crossings
  obtain ⟨d, hdL₅, hdp₁, hdp₂⟩ : ∃ d ∈ L₅, d ≠ p₁ ∧ d ≠ p₂ := by
    obtain ⟨g, -, hgi, hgim, hg0, hg1⟩ := hL₅arc
    have hhalf : (1 / 2 : ℝ) ∈ I := ⟨by norm_num, by norm_num⟩
    refine ⟨g (1 / 2), by rw [← hgim]; exact mem_image_of_mem g hhalf, ?_, ?_⟩
    · rw [← hg0]; intro hcon; have := hgi hhalf zero_mem_I hcon; norm_num at this
    · rw [← hg1]; intro hcon; have := hgi hhalf one_mem_I hcon; norm_num at this
  obtain ⟨cpt, hcptOpen⟩ : ∃ c : Plane, c ∈ openSegment ℝ a b :=
    ⟨_, ⟨2⁻¹, 2⁻¹, by norm_num, by norm_num, by norm_num, rfl⟩⟩
  have hcptSeg : cpt ∈ segment ℝ a b := openSegment_subset_segment ℝ a b hcptOpen
  have hcptCc : cpt ∈ Cᶜ := hopenSeg cpt hcptOpen
  have hdCc : d ∈ Cᶜ := fun hcon => by
    rcases hL₅C d hdL₅ hcon with h | h
    exacts [hdp₁ h, hdp₂ h]
  have hcd : cpt ≠ d := fun h => hL₅L₄ d hdL₅ (h ▸ hcptSeg)
  -- ## A simple polygonal arc joining them in the complement
  obtain ⟨R, hRsub, -, hRarc⟩ := exists_simple_arc_of_isPreconnected hCopen hconn hcptCc hdCc hcd
  obtain ⟨f, hfc, hfi, hfim, hf0, hf1⟩ := hRarc
  have hL₄closed : IsClosed (segment ℝ a b) := (isCompact_segment a b).isClosed
  have hL₅closed : IsClosed L₅ := hL₅arc.isArc.isClosed
  -- The last parameter at which the arc is on the closest-pair segment ...
  obtain ⟨sp, hspI, hspSeg, hspmax⟩ :
      ∃ s ∈ I, f s ∈ segment ℝ a b ∧ ∀ t ∈ I, f t ∈ segment ℝ a b → t ≤ s := by
    have hcl : IsClosed (I ∩ f ⁻¹' segment ℝ a b) :=
      hfc.preimage_isClosed_of_isClosed isClosed_Icc hL₄closed
    have h0 : (0 : ℝ) ∈ I ∩ f ⁻¹' segment ℝ a b :=
      ⟨zero_mem_I, by rw [mem_preimage, hf0]; exact hcptSeg⟩
    have hbdd : BddAbove (I ∩ f ⁻¹' segment ℝ a b) := ⟨1, fun t ht => ht.1.2⟩
    obtain ⟨h1, h2⟩ := hcl.csSup_mem ⟨0, h0⟩ hbdd
    exact ⟨_, h1, h2, fun t ht hmem => le_csSup hbdd ⟨ht, hmem⟩⟩
  -- ... and the first parameter after it at which the arc is on the detour.
  obtain ⟨tp, htpmem, htpL₅, htpmin⟩ :
      ∃ t ∈ Icc sp 1, f t ∈ L₅ ∧ ∀ r ∈ Icc sp 1, f r ∈ L₅ → t ≤ r := by
    have hcl : IsClosed (Icc sp 1 ∩ f ⁻¹' L₅) :=
      (hfc.mono (Icc_subset_Icc hspI.1 le_rfl)).preimage_isClosed_of_isClosed isClosed_Icc hL₅closed
    have h1mem : (1 : ℝ) ∈ Icc sp 1 ∩ f ⁻¹' L₅ :=
      ⟨⟨hspI.2, le_rfl⟩, by rw [mem_preimage, hf1]; exact hdL₅⟩
    have hbdd : BddBelow (Icc sp 1 ∩ f ⁻¹' L₅) := ⟨sp, fun t ht => ht.1.1⟩
    obtain ⟨h1, h2⟩ := hcl.csInf_mem ⟨1, h1mem⟩ hbdd
    exact ⟨_, h1, h2, fun r hr hmem => csInf_le hbdd ⟨hr, hmem⟩⟩
  have htpI : tp ∈ I := ⟨hspI.1.trans htpmem.1, htpmem.2⟩
  have hsptp : sp ≠ tp := fun hcon => hL₅L₄ (f tp) htpL₅ (hcon ▸ hspSeg)
  -- ## The last branch arc: the piece of `R` between those two parameters
  obtain ⟨L₆, hL₆arc, hL₆C, hL₆L₄, hL₆L₅⟩ :
      ∃ L₆, IsArcBetween L₆ (f sp) (f tp) ∧ (∀ z ∈ L₆, z ∉ C) ∧
        (∀ z ∈ L₆, z ∈ segment ℝ a b → z = f sp) ∧ (∀ z ∈ L₆, z ∈ L₅ → z = f tp) := by
    refine ⟨f '' Icc sp tp, ?_, ?_, ?_, ?_⟩
    · have := isArcBetween_subarc_of_injOn_I hfc hfi hspI htpI hsptp
      rwa [uIcc_of_le (lt_of_le_of_ne htpmem.1 hsptp).le] at this
    · rintro _ ⟨r, hr, rfl⟩
      exact hRsub (by rw [← hfim]; exact mem_image_of_mem f ⟨hspI.1.trans hr.1, hr.2.trans htpI.2⟩)
    · rintro _ ⟨r, hr, rfl⟩ hmem
      rw [le_antisymm (hspmax r ⟨hspI.1.trans hr.1, hr.2.trans htpI.2⟩ hmem) hr.1]
    · rintro _ ⟨r, hr, rfl⟩ hmem
      rw [le_antisymm hr.2 (htpmin r ⟨hr.1, hr.2.trans htpI.2⟩ hmem)]
  have hcpC : f sp ∉ C := hL₆C _ hL₆arc.left_mem
  have hdpC : f tp ∉ C := hL₆C _ hL₆arc.right_mem
  -- ## The six branch vertices are six distinct points
  have hp₁a : p₁ ≠ a := fun h => (hne_mid a hai).1 h.symm
  have hp₁b : p₁ ≠ b := fun h => (hne_mid b hbi).1 h.symm
  have hp₂a : p₂ ≠ a := fun h => (hne_mid a hai).2 h.symm
  have hp₂b : p₂ ≠ b := fun h => (hne_mid b hbi).2 h.symm
  have hp₁dp : p₁ ≠ f tp := fun h => hdpC (h ▸ hp₁C)
  have hp₂dp : p₂ ≠ f tp := fun h => hdpC (h ▸ hp₂C)
  have hp₁cp : p₁ ≠ f sp := fun h => hcpC (h ▸ hp₁C)
  have hp₂cp : p₂ ≠ f sp := fun h => hcpC (h ▸ hp₂C)
  have hcpa : f sp ≠ a := fun h => hcpC (h ▸ hC₁sub haC₁)
  have hcpb : f sp ≠ b := fun h => hcpC (h ▸ hC₂sub hbC₂)
  have hdpa : f tp ≠ a := fun h => hdpC (h ▸ hC₁sub haC₁)
  have hdpb : f tp ≠ b := fun h => hdpC (h ▸ hC₂sub hbC₂)
  have hcpdp : f sp ≠ f tp := fun h => hL₅L₄ (f tp) htpL₅ (h ▸ hspSeg)
  -- ## Cutting the four branches
  obtain ⟨A₁, A₂, hA₁, hA₂, hAcov, hAmeet⟩ :=
    harc₁.exists_split haC₁ (hne_mid a hai).1 (hne_mid a hai).2
  obtain ⟨B₁, B₂, hB₁, hB₂, hBcov, hBmeet⟩ :=
    harc₂.exists_split hbC₂ (hne_mid b hbi).1 (hne_mid b hbi).2
  obtain ⟨E₁, E₂, hE₁, hE₂, hEcov, hEmeet⟩ := hL₅arc.exists_split htpL₅ hp₁dp.symm hp₂dp.symm
  obtain ⟨D₁, D₂, hD₁, hD₂, hDcov, hDmeet⟩ :=
    (isArcBetween_segment hab_ne).exists_split hspSeg hcpa hcpb
  have hA₁sub : A₁ ⊆ C₁ := by rw [← hAcov]; exact subset_union_left
  have hA₂sub : A₂ ⊆ C₁ := by rw [← hAcov]; exact subset_union_right
  have hB₁sub : B₁ ⊆ C₂ := by rw [← hBcov]; exact subset_union_left
  have hB₂sub : B₂ ⊆ C₂ := by rw [← hBcov]; exact subset_union_right
  have hE₁sub : E₁ ⊆ L₅ := by rw [← hEcov]; exact subset_union_left
  have hE₂sub : E₂ ⊆ L₅ := by rw [← hEcov]; exact subset_union_right
  have hD₁sub : D₁ ⊆ segment ℝ a b := by rw [← hDcov]; exact subset_union_left
  have hD₂sub : D₂ ⊆ segment ℝ a b := by rw [← hDcov]; exact subset_union_right
  -- ## The remaining pairwise intersections
  have hbC₁ : b ∉ C₁ := by
    intro hcon
    have hmem : b ∈ C₁ ∩ C₂ := ⟨hcon, hbC₂⟩
    rw [hCmeet] at hmem
    rcases hmem with h | h
    exacts [(hne_mid b hbi).1 h, (hne_mid b hbi).2 h]
  have haC₂ : a ∉ C₂ := by
    intro hcon
    have hmem : a ∈ C₁ ∩ C₂ := ⟨haC₁, hcon⟩
    rw [hCmeet] at hmem
    rcases hmem with h | h
    exacts [(hne_mid a hai).1 h, (hne_mid a hai).2 h]
  have hC₁L₄ : ∀ z ∈ C₁, z ∈ segment ℝ a b → z = a := by
    intro z h1 h2
    rcases hsegC z h2 (hC₁sub h1) with h | h
    exacts [h, absurd (h ▸ h1) hbC₁]
  have hC₂L₄ : ∀ z ∈ C₂, z ∈ segment ℝ a b → z = b := by
    intro z h1 h2
    rcases hsegC z h2 (hC₂sub h1) with h | h
    exacts [absurd (h ▸ h1) haC₂, h]
  -- ## The configuration is a subdivision of `K(3,3)`, which the plane cannot carry
  -- The bipartition is `{p₁, p₂, c'}` against `{a, b, d'}`, with `c' = f sp` and `d' = f tp`.
  -- Row `i`, column `j` of `P` is the branch path from the `i`-th point of the first side to
  -- the `j`-th point of the second: the halves of `C₁`, `C₂` and `L₅` in rows `0` and `1`, the
  -- two halves of the chord `L₄` and the connecting arc `L₆` in row `2`.
  refine (Graph.isArcK33_of_pieces (x := ![p₁, p₂, f sp]) (y := ![a, b, f tp])
    (P := ![![A₁, B₁, E₁], ![A₂, B₂, E₂], ![D₁, D₂, L₆]])
    (Ch := ![C₁, C₂, L₅]) (Sg := ![segment ℝ a b, segment ℝ a b, L₆])
    ?_ ?_ ?_ ?_ ?_ ?_ ?_ ?_ ?_ ?_ ?_).elim
  · intro r c
    fin_cases r <;> fin_cases c
    exacts [hA₁, hB₁, hE₁, hA₂.reverse, hB₂.reverse, hE₂.reverse, hD₁.reverse, hD₂, hL₆arc]
  · exact injective_three hp₁p₂ hp₁cp hp₂cp
  · exact injective_three hab_ne hdpa.symm hdpb.symm
  · intro r c
    fin_cases r <;> fin_cases c
    exacts [hp₁a, hp₁b, hp₁dp, hp₂a, hp₂b, hp₂dp, hcpa, hcpb, hcpdp]
  · intro c; fin_cases c
    exacts [hA₁sub, hB₁sub, hE₁sub]
  · intro c; fin_cases c
    exacts [hA₂sub, hB₂sub, hE₂sub]
  · intro c; fin_cases c
    exacts [hD₁sub, hD₂sub, subset_rfl]
  · intro c; fin_cases c
    exacts [hAmeet.subset, hBmeet.subset, hEmeet.subset]
  · intro c e hne
    fin_cases c <;> fin_cases e
    · exact absurd rfl hne
    · exact hCmeet.subset
    · rintro z ⟨h1, h2⟩; exact hL₅C z h2 (hC₁sub h1)
    · rintro z ⟨h1, h2⟩; exact hCmeet.subset ⟨h2, h1⟩
    · exact absurd rfl hne
    · rintro z ⟨h1, h2⟩; exact hL₅C z h2 (hC₂sub h1)
    · rintro z ⟨h1, h2⟩; exact hL₅C z h1 (hC₁sub h2)
    · rintro z ⟨h1, h2⟩; exact hL₅C z h1 (hC₂sub h2)
    · exact absurd rfl hne
  · intro c e
    fin_cases c <;> fin_cases e
    · rintro z ⟨h1, h2⟩; exact hC₁L₄ z h1 h2
    · rintro z ⟨h1, h2⟩; exact hC₁L₄ z h1 h2
    · rintro z ⟨h1, h2⟩; exact absurd (hC₁sub h1) (hL₆C z h2)
    · rintro z ⟨h1, h2⟩; exact hC₂L₄ z h1 h2
    · rintro z ⟨h1, h2⟩; exact hC₂L₄ z h1 h2
    · rintro z ⟨h1, h2⟩; exact absurd (hC₂sub h1) (hL₆C z h2)
    · rintro z ⟨h1, h2⟩; exact absurd h2 (hL₅L₄ z h1)
    · rintro z ⟨h1, h2⟩; exact absurd h2 (hL₅L₄ z h1)
    · rintro z ⟨h1, h2⟩; exact hL₆L₅ z h2 h1
  · intro c e hne
    fin_cases c <;> fin_cases e
    · exact absurd rfl hne
    · exact hDmeet.subset
    · rintro z ⟨h1, h2⟩; exact hL₆L₄ z h2 (hD₁sub h1)
    · rintro z ⟨h1, h2⟩; exact hDmeet.subset ⟨h2, h1⟩
    · exact absurd rfl hne
    · rintro z ⟨h1, h2⟩; exact hL₆L₄ z h2 (hD₂sub h1)
    · rintro z ⟨h1, h2⟩; exact hL₆L₄ z h1 (hD₁sub h2)
    · rintro z ⟨h1, h2⟩; exact hL₆L₄ z h1 (hD₂sub h2)
    · exact absurd rfl hne

/-! ### The headline -/

/-- A Jordan curve carries two distinct points: the loop parametrising it is injective on
`[0, 1)`, which has two distinct points. -/
theorem IsJordanCurve.exists_ne {C : Set Plane} (hC : IsJordanCurve C) :
    ∃ u ∈ C, ∃ v ∈ C, u ≠ v := by
  obtain ⟨g, hg, rfl⟩ := hC
  have h0 : (0 : ℝ) ∈ Ico (0 : ℝ) 1 := ⟨le_rfl, by norm_num⟩
  have hh : (1 / 2 : ℝ) ∈ Ico (0 : ℝ) 1 := ⟨by norm_num, by norm_num⟩
  refine ⟨g 0, mem_image_of_mem g zero_mem_I, g (1 / 2),
    mem_image_of_mem g ⟨by norm_num, by norm_num⟩, fun hcon => ?_⟩
  have := hg.injOn h0 hh hcon
  norm_num at this

/-- **Proposition 3.2 (a Jordan curve separates the plane).** The complement of a Jordan curve
is not preconnected.

The direction hypothesis of `not_isPreconnected_compl_of_coord` is discharged here: the curve
has two distinct points, so they differ in one of the two coordinates, and that coordinate
plays the role of the blueprint's horizontal one. No rotation is performed — the proof is run
for whichever coordinate projection has nonzero width, with the two coordinate indices carried
as parameters. -/
theorem IsJordanCurve.not_isPreconnected_compl {C : Set Plane} (hC : IsJordanCurve C) :
    ¬ IsPreconnected Cᶜ := by
  obtain ⟨u, hu, v, hv, huv⟩ := hC.exists_ne
  have hk : ∃ k : Fin 2, u k ≠ v k := by
    by_contra hcon
    push Not at hcon
    exact huv (by ext k; exact hcon k)
  obtain ⟨k, hk⟩ := hk
  fin_cases k
  · exact not_isPreconnected_compl_of_coord hC (i := 0) (j := 1) (by decide) hu hv hk
  · exact not_isPreconnected_compl_of_coord hC (i := 1) (j := 0) (by decide) hu hv hk

/-- **Proposition 3.2, in the form the Jordan curve theorem consumes**: the complement of a
Jordan curve has at least two connected components. Stated as two of its points lying in
different components, since that is what `thm:jordan` starts from.

It is genuinely the same statement: a set all of whose points share one component *is* that
component, and a component is preconnected. -/
theorem IsJordanCurve.exists_connectedComponentIn_ne {C : Set Plane} (hC : IsJordanCurve C) :
    ∃ u ∈ Cᶜ, ∃ v ∈ Cᶜ, connectedComponentIn Cᶜ u ≠ connectedComponentIn Cᶜ v := by
  by_contra hcon
  push Not at hcon
  -- The complement is nonempty: the empty set is preconnected, and this one is not.
  rcases eq_empty_or_nonempty Cᶜ with hempty | ⟨u, hu⟩
  · exact hC.not_isPreconnected_compl (hempty ▸ isPreconnected_empty)
  · have heq : Cᶜ = connectedComponentIn Cᶜ u := by
      refine subset_antisymm (fun v hv => ?_) (connectedComponentIn_subset _ _)
      rw [← hcon v hv u hu]
      exact mem_connectedComponentIn hv
    exact hC.not_isPreconnected_compl (by rw [heq]; exact isPreconnected_connectedComponentIn)

/-! ### The unbounded component

Cheap, and what `thm:jordan` needs to name the exterior: a compact set sits inside a square,
the outside of that square is connected and misses it, so the whole outside lies in one
component of the complement — the only unbounded one. -/

/-- **The unbounded component of the complement of a compact set.** It exists, it swallows the
outside of any square containing the set, and it is the only unbounded component. -/
theorem exists_unique_unbounded_connectedComponentIn_compl {C : Set Plane} (hC : IsCompact C) :
    ∃ base ∈ Cᶜ, ¬ Bornology.IsBounded (connectedComponentIn Cᶜ base) ∧
      ∀ z ∈ Cᶜ, ¬ Bornology.IsBounded (connectedComponentIn Cᶜ z) →
        connectedComponentIn Cᶜ z = connectedComponentIn Cᶜ base := by
  obtain ⟨r, -, hr⟩ := hC.exists_closedSquare
  have hbeyond : beyondSquare r ⊆ Cᶜ := by
    rw [beyondSquare_eq_compl]; exact compl_subset_compl.mpr hr
  obtain ⟨base, hbase⟩ : (beyondSquare r).Nonempty := (isConnected_beyondSquare r).nonempty
  -- The outside of the square is preconnected and inside the complement, so it lies in the
  -- single component named by any of its points.
  have hsub : beyondSquare r ⊆ connectedComponentIn Cᶜ base :=
    (isConnected_beyondSquare r).isPreconnected.subset_connectedComponentIn hbase hbeyond
  refine ⟨base, hbeyond hbase, fun hb => Graph.not_isBounded_beyondSquare r (hb.subset hsub), ?_⟩
  intro z hz hzu
  -- An unbounded component escapes the square, so it meets the outside, so it is that one.
  obtain ⟨w, hw1, hw2⟩ : ∃ w, w ∈ connectedComponentIn Cᶜ z ∧ w ∈ beyondSquare r := by
    by_contra hcon
    push Not at hcon
    refine hzu ((Graph.isBounded_closedSquare r).subset fun w hw => ?_)
    by_contra hout
    exact hcon w hw (by rw [beyondSquare_eq_compl]; exact hout)
  rw [connectedComponentIn_eq hw1, connectedComponentIn_eq (hsub hw2)]

end Schoenflies



==> anc/P5-kernel-deficit-lean-v6/vendor/schoenflies-lean/Schoenflies/LimitMap.lean <==
/-
Copyright (c) 2026 Álvaro Begué. All rights reserved.
Released under Apache 2.0 license as described in the file LICENSE.
Authors: Álvaro Begué
-/
import Schoenflies.RefinementStars
import Schoenflies.Inversion

/-!
# The limit homeomorphism of the interiors

The blueprint opens this section with a sentence that is an instruction to the formalizer: "We
now forget how the decompositions were constructed and use only their nesting, matching, and
shrinking properties." This module takes it literally. `LimitTower` is a structure recording
exactly those properties — a sequence of matched cell structures with two realizations each, a
`Realization.Refines` instance between consecutive stages on each side sharing one parent map,
nested skeleton homeomorphisms, and the two shrinking hypotheses of `prop:shrinking-stars` — and
everything from the definition of `F` to `prop:interior-homeomorphism` is proved against it.
Nothing below mentions a mesh, a grid, or a constructor. The still-open construction has to
produce one `LimitTower`; none of the analysis waits for it.

## What is *not* a field

Three things the task list expected to appear as hypotheses turned out to be derivable and are
therefore proved here rather than assumed.

* **`lem:outer-incidence`.** `docs/ROADMAP.md` records it as done in `CombinatorialInvariance.lean`
  under `outerEdge_face_corresponds`; that is a different statement (assertion (vi) of
  `lem:cellulation-invariants`, transported). The real `lem:outer-incidence` — `closure σ` meets
  `C` iff some outer cell is a subcell of `σ` iff `closure σ'` meets `S` — is proved below as
  `Realization.IsCellDecomposition.closure_cell_meets_outer_iff` and, for stars,
  `LimitTower.star_meets_bdry_iff`. The one geometric input it needs is
  `Realization.outerSet_eq_iUnion_cell`: the realized outer cycle is exactly the union of the
  open cells of the outer cells, which is a consequence of the two `Realization` clauses
  `cell_vertex` and `cell_edge` and holds for any subcomplex.
* **Assertion (vii) of `lem:cellulation-invariants`** (every 2-cell boundary a Jordan curve with
  the open cell its bounded region). The limit argument was expected to need it, through
  assertion (viii). It does not: the only use is "a 2-cell is not a proper subcell of a 2-cell",
  and that is `CombInvariants.face_maximal`, which is already an inductive invariant on `main`.
  There is therefore no field for (vii) and no dependency on it.
* **`prop:target-skeleton-dense`.** The blueprint's surjectivity proof goes through the density
  of the target skeleton and a compactness argument in `C ∪ D`. That is not needed: the sets
  `⋂ₙ St_{Γₙ}(car_{Γ'ₙ}(y))` — the *source* stars of the *target* carriers of `y` — are a nested
  sequence of nonempty compacts, and any point of their intersection is already a preimage of
  `y`. `prop:target-skeleton-dense` is proved anyway, because the boundary-continuity module
  cites it, but it is not on the critical path to `prop:F-surjective`.

## The two shrinking hypotheses are not symmetric

`prop:shrinking-stars` gives *pointwise* convergence of the source star diameters and *uniform*
convergence of the target ones. The asymmetry is real and is used: `F` is defined, and continuous,
on the whole closed domain (only the uniform bound enters), whereas injectivity and the continuity
of the inverse hold on the open region (they need the pointwise bound at a point of `D`).

One hypothesis that the blueprint does not state is carried throughout: the closed domains are
bounded. It is not optional — `Metric.diam` is `0` on an unbounded set, so without it the star
diameter bounds are false rather than weak — and it is trivially true for a closed Jordan domain.

## Blueprint

All of the following live in `Schoenflies.CellStructure`.

* `LimitTower` — the abstraction of the head of the section: "we now forget how the
  decompositions were constructed and use only their nesting, matching, and shrinking
  properties".
* The definition of `F` (tex "The limit homeomorphism of the interiors") —
  `LimitTower.F`, with `LimitTower.iInter_tgtStar_eq` its characterisation
  (`lem:nested-compact` applied to the nested stars `LimitTower.tgtStar`),
  `LimitTower.F_mem_tgtStar` and `LimitTower.eq_F_of_mem_iInter`.
* `lem:outer-incidence` — `Realization.IsCellDecomposition.closure_cell_meets_outer_iff` and
  `Realization.IsCellDecomposition.star_meets_outer_iff`, with the matched form the limit
  argument cites, `LimitTower.star_meets_bdry_iff`. Their geometric input is
  `Realization.outerSet_eq_iUnion_cell`.
* `prop:skeleton-agreement` — `LimitTower.F_eq_skelHomeo`.
* `prop:F-continuous` — `LimitTower.continuousOn_F`, on the *closed* domain.
* `prop:image-interior` — `LimitTower.F_mem_region'`.
* `prop:F-injective` — `LimitTower.injOn_F`.
* `prop:target-skeleton-dense` — `LimitTower.exists_mem_tgt_skeletonSet`.
* `prop:F-surjective` — `LimitTower.exists_mem_region_F_eq`, through `LimitTower.preStar` and
  `LimitTower.F_eq_of_mem_iInter_preStar`.
* `lem:exact-cell-correspondence` — `LimitTower.image_cell`, with the corollary the inverse
  argument actually uses, `LimitTower.tgt_carrier_F`.
* `prop:inverse-continuous` — `LimitTower.continuousOn_inv`, on the explicit inverse
  `LimitTower.inv`.
* `prop:interior-homeomorphism` — `LimitTower.isHomeoOn_F` and, with the skeleton clause,
  `LimitTower.interior_homeomorphism`; in the `Schoenflies.IsHomeoOn` shape that `Endgame.lean`
  and the boundary-continuity module consume.
* `lem:cell-neighborhood` is used, not restated: it is
  `Realization.IsCellDecomposition.sub_carrier_of_mem_cellNbhd` in `RefinementStars.lean`, and
  the cross-realization form the limit map needs is
  `LimitTower.tgtStar_subset_of_mem_cellNbhd`.
-/

open Set Metric Bornology Filter
open scoped Graph

namespace Schoenflies

namespace CellStructure

variable {γ : Type*} {S : CellStructure γ}

/-! ### The realized skeleton and outer cycle, cell by cell

`Realization.skeletonSet` and `Realization.outerSet` are defined as point sets of drawn graphs.
The limit argument needs them as unions of *open cells*, because that is the form in which they
interact with `IsCellDecomposition`: "the carrier of any point of `C` is an outer cell" is the
first sentence of the blueprint's proof of `lem:outer-incidence`, and it is exactly this
rewriting. -/

/-- Every outer cell is a cell. -/
theorem outerCells_subset_cells : S.outerCells ⊆ S.cells := by
  rintro κ (hv | he)
  · exact S.mem_cells_of_mem_vertexSet (S.outerGraph_le.vertexSet_mono hv)
  · exact S.mem_cells_of_mem_edgeSet (S.outerGraph_le.edgeSet_mono he)

/-- A cell that is neither a 0-cell nor a 1-cell of the skeleton is a 2-cell — the three
collections exhaust `cells`. -/
theorem mem_faces_of_notMem_skel {σ : γ} (hσ : σ ∈ S.cells) (h : σ ∉ V(S.skel) ∪ E(S.skel)) :
    σ ∈ S.faces := by
  rcases hσ with hσ | hσ
  · exact absurd hσ h
  · exact hσ

/-- A proper subcell of a 2-cell is a 0- or 1-cell: nothing but the 2-cell itself is a 2-cell
below it. -/
theorem mem_skel_of_sub_face (hS : S.CombInvariants) {σ F : γ}
    (hσ : σ ∈ S.cells) (hsub : S.sub σ F) (hne : σ ≠ F) : σ ∈ V(S.skel) ∪ E(S.skel) := by
  rcases hσ with hσ | hσ
  · exact hσ
  · exact absurd (hS.face_maximal hσ hsub).symm hne

/-- A 2-cell is never an outer cell: outer cells are 0- and 1-cells of the skeleton. -/
theorem notMem_outerCells_of_mem_faces {F : γ} (hF : F ∈ S.faces) : F ∉ S.outerCells := by
  rintro (hv | he)
  · exact S.faces_ne_vertexSet hF (S.outerGraph_le.vertexSet_mono hv) rfl
  · exact S.faces_ne_edgeSet hF (S.outerGraph_le.edgeSet_mono he) rfl

/-- A **nonboundary edge** — assertion (iii) of `lem:cellulation-invariants` produces one on every
2-cell boundary — is not an outer cell. -/
theorem notMem_outerCells_of_nonboundary_edge {f : γ} (hf : f ∈ E(S.skel))
    (h : f ∉ E(S.outerGraph)) : f ∉ S.outerCells := by
  rintro (hv | he)
  · exact S.vertexSet_ne_edgeSet (S.outerGraph_le.vertexSet_mono hv) hf rfl
  · exact h he

namespace Realization

variable (R : S.Realization)

/-- The realized point set of a subcomplex of the skeleton is the union of the open cells of its
0- and 1-cells. A drawn edge is its open cell together with the two 0-cells at its ends, and
those ends belong to the subcomplex whenever the edge does. -/
theorem pointSet_map_eq_iUnion_cell {H : Graph γ γ} (hH : H ≤ S.skel) :
    Graph.pointSet (H.map R.pos) R.drawing = ⋃ κ ∈ V(H) ∪ E(H), R.cell κ := by
  refine Set.Subset.antisymm (fun z hz => ?_) (Set.iUnion₂_subset fun κ hκ => ?_)
  · rcases hz with hz | hz
    · -- a drawn 0-cell
      rw [Graph.vertexSet_map] at hz
      obtain ⟨v, hv, rfl⟩ := hz
      exact Set.mem_biUnion (Or.inl hv)
        (by rw [R.cell_vertex (hH.vertexSet_mono hv)]; rfl)
    · -- a point of a drawn 1-cell: either interior to it, or one of its two ends
      rw [Graph.edgeSet_map] at hz
      obtain ⟨e, he, hze⟩ := Set.mem_iUnion₂.1 hz
      obtain ⟨a, b, hl⟩ := Graph.exists_isLink_of_mem_edgeSet he
      by_cases hend : z ∈ ({R.pos a, R.pos b} : Set Plane)
      · rcases hend with rfl | rfl
        · exact Set.mem_biUnion (Or.inl hl.left_mem)
            (by rw [R.cell_vertex (hH.vertexSet_mono hl.left_mem)]; rfl)
        · exact Set.mem_biUnion (Or.inl hl.right_mem)
            (by rw [R.cell_vertex (hH.vertexSet_mono hl.right_mem)]; rfl)
      · exact Set.mem_biUnion (Or.inr he) (by rw [R.cell_edge (hl.mono hH)]; exact ⟨hze, hend⟩)
  · rcases hκ with hv | he
    · rw [R.cell_vertex (hH.vertexSet_mono hv)]
      exact Set.singleton_subset_iff.2 (Graph.vertexSet_subset_pointSet
        (by rw [Graph.vertexSet_map]; exact ⟨κ, hv, rfl⟩))
    · obtain ⟨a, b, hl⟩ := Graph.exists_isLink_of_mem_edgeSet he
      rw [R.cell_edge (hl.mono hH)]
      exact Set.Subset.trans Set.sdiff_subset
        (Graph.edgeArc_subset_pointSet (by rw [Graph.edgeSet_map]; exact he))

/-- **The realized 1-skeleton is the union of the open 0- and 1-cells.** -/
theorem skeletonSet_eq_iUnion_cell :
    R.skeletonSet = ⋃ κ ∈ V(S.skel) ∪ E(S.skel), R.cell κ :=
  R.pointSet_map_eq_iUnion_cell le_rfl

/-- **The realized outer cycle is the union of the open outer cells.** This is the sentence "`C`
is exactly the union of the outer vertices and the open outer edges" at the head of the
blueprint's proof of `lem:outer-incidence`. -/
theorem outerSet_eq_iUnion_cell : R.outerSet = ⋃ κ ∈ S.outerCells, R.cell κ :=
  R.pointSet_map_eq_iUnion_cell S.outerGraph_le

variable {R}

theorem cell_subset_outerSet {κ : γ} (hκ : κ ∈ S.outerCells) : R.cell κ ⊆ R.outerSet := by
  rw [R.outerSet_eq_iUnion_cell]; exact Set.subset_biUnion_of_mem hκ

namespace IsCellDecomposition

variable {R : S.Realization} {D : Set Plane} {σ τ : γ} {x : Plane}

/-- Off the outer cycle, the open cell of a cell that is not an outer cell. Open cells are
disjoint and the outer cycle is the union of the outer ones, so a cell's open part misses the
outer cycle exactly when the cell is not outer. -/
theorem cell_disjoint_outerSet (h : R.IsCellDecomposition D) (hσ : σ ∈ S.cells)
    (hout : σ ∉ S.outerCells) : Disjoint (R.cell σ) R.outerSet := by
  rw [R.outerSet_eq_iUnion_cell, Set.disjoint_iUnion₂_right]
  intro κ hκ
  exact h.disjoint hσ (outerCells_subset_cells hκ) (fun hcon => hout (hcon ▸ hκ))

/-- An open cell is disjoint from the union of the open cells of any collection of cells not
containing it. This is how `IsCellDecomposition` sees the realized skeleton and the realized
outer cycle, once those have been rewritten as unions of open cells. -/
theorem cell_disjoint_biUnion (h : R.IsCellDecomposition D) (hσ : σ ∈ S.cells) {K : Set γ}
    (hK : K ⊆ S.cells) (hnot : σ ∉ K) : Disjoint (R.cell σ) (⋃ κ ∈ K, R.cell κ) := by
  rw [Set.disjoint_iUnion₂_right]
  exact fun κ hκ => h.disjoint hσ (hK hκ) fun hcon => hnot (hcon ▸ hκ)

/-- **An open 2-cell never meets the realized skeleton.** -/
theorem cell_disjoint_skeletonSet (h : R.IsCellDecomposition D) {F : γ} (hF : F ∈ S.faces) :
    Disjoint (R.cell F) R.skeletonSet := by
  rw [R.skeletonSet_eq_iUnion_cell]
  refine h.cell_disjoint_biUnion (S.mem_cells_of_mem_faces hF) (fun κ hκ => ?_) ?_
  · rcases hκ with hv | he
    exacts [S.mem_cells_of_mem_vertexSet hv, S.mem_cells_of_mem_edgeSet he]
  · rintro (hv | he)
    exacts [S.faces_ne_vertexSet hF hv rfl, S.faces_ne_edgeSet hF he rfl]

/-- The realized skeleton lies in the closed domain. -/
theorem skeletonSet_subset_domain (h : R.IsCellDecomposition D) : R.skeletonSet ⊆ D := by
  rw [R.skeletonSet_eq_iUnion_cell]
  refine Set.iUnion₂_subset fun κ hκ => h.cell_subset_domain ?_
  rcases hκ with hv | he
  exacts [S.mem_cells_of_mem_vertexSet hv, S.mem_cells_of_mem_edgeSet he]

/-- **The closed star of a 2-cell is its own closed cell.** By `lem:star-face-mesh` a closed star
is the union of the closed 2-cells above the cell, and `CombInvariants.face_maximal` says the
only 2-cell above a 2-cell is itself. This is the step the blueprint attributes to assertion
(viii) of `lem:cellulation-invariants`, and it needs neither (vii) nor openness of the open
2-cell. -/
theorem star_face_eq_closure (h : R.IsCellDecomposition D) (hS : S.CombInvariants) {F : γ}
    (hF : F ∈ S.faces) : R.star F = closure (R.cell F) := by
  rw [h.star_eq_faces hS (S.mem_cells_of_mem_faces hF)]
  refine Set.Subset.antisymm (Set.iUnion₂_subset fun T hT => ?_)
    (Set.subset_biUnion_of_mem (u := fun T => closure (R.cell T))
      (show F ∈ {T | T ∈ S.faces ∧ S.sub F T} from
        ⟨hF, h.sub_refl (S.mem_cells_of_mem_faces hF)⟩))
  exact (congrArg (fun c => closure (R.cell c)) (hS.face_maximal hF hT.2)).le

/-- The carrier of a point of the realized outer cycle is an outer cell. -/
theorem carrier_mem_outerCells [Nonempty γ] (h : R.IsCellDecomposition D)
    (hx : x ∈ R.outerSet) : R.carrier x ∈ S.outerCells := by
  rw [R.outerSet_eq_iUnion_cell] at hx
  obtain ⟨κ, hκ, hxκ⟩ := Set.mem_iUnion₂.1 hx
  rwa [h.carrier_eq (outerCells_subset_cells hκ) hxκ]

/-- **`lem:outer-incidence`**, the closed-cell form: a closed cell meets the realized outer cycle
exactly when some outer cell is one of its subcells. The middle condition is a statement of the
abstract structure alone, which is what makes the equivalence transfer between the two
realizations with nothing to transport. -/
theorem closure_cell_meets_outer_iff (h : R.IsCellDecomposition D) (hτ : τ ∈ S.cells) :
    (closure (R.cell τ) ∩ R.outerSet).Nonempty ↔ ∃ κ ∈ S.outerCells, S.sub κ τ := by
  constructor
  · rintro ⟨p, hpτ, hpout⟩
    rw [R.outerSet_eq_iUnion_cell] at hpout
    obtain ⟨κ, hκ, hpκ⟩ := Set.mem_iUnion₂.1 hpout
    exact ⟨κ, hκ, h.sub_of_mem (outerCells_subset_cells hκ) hτ hpκ hpτ⟩
  · rintro ⟨κ, hκ, hsub⟩
    obtain ⟨z, hz⟩ := h.nonempty (outerCells_subset_cells hκ)
    exact ⟨z, h.subset_closure (outerCells_subset_cells hκ) hτ hsub hz, cell_subset_outerSet hκ hz⟩

/-- **`lem:outer-incidence`**, the star form: a closed star meets the realized outer cycle
exactly when some supercell of the cell has an outer subcell. -/
theorem star_meets_outer_iff (h : R.IsCellDecomposition D)
    (hS : S.CombInvariants) (σ : γ) :
    (R.star σ ∩ R.outerSet).Nonempty ↔ ∃ τ, S.sub σ τ ∧ ∃ κ ∈ S.outerCells, S.sub κ τ := by
  constructor
  · rintro ⟨p, hpstar, hpout⟩
    obtain ⟨τ, hτ, hpτ⟩ := mem_star_iff.1 hpstar
    exact ⟨τ, hτ, (h.closure_cell_meets_outer_iff (hS.sub_mem_right hτ)).1 ⟨p, hpτ, hpout⟩⟩
  · rintro ⟨τ, hτ, hex⟩
    obtain ⟨p, hpτ, hpout⟩ := (h.closure_cell_meets_outer_iff (hS.sub_mem_right hτ)).2 hex
    exact ⟨p, closure_cell_subset_star hτ hpτ, hpout⟩

end IsCellDecomposition

end Realization

/-! ### The tower of matched cellulations

Every field below is an obligation on whoever eventually constructs the sequence of
decompositions, and there is nothing here that the limit argument does not use. -/

/-- **The nesting, matching and shrinking properties of a sequence of matched cellulations**, and
nothing else. The blueprint's "we now forget how the decompositions were constructed" is this
structure.

`str n` is the stage-`n` abstract matched cell structure; `src n` and `tgt n` are its two
realizations, in the closed Jordan domain `dom` and in the closed square `dom'`; `skelHomeo n` is
the stage-`n` skeleton homeomorphism `g_n`. Consecutive stages are related by a pair of
`Realization.Refines` instances **sharing one parent map** `par n` — that sharing is
`lem:refinement-compatibility`(c), "corresponding cells have corresponding parents", under the
representation of `CombinatorialInvariance.lean`, where cells are abstract names.

The shrinking clauses are `prop:shrinking-stars`, and they are deliberately asymmetric, exactly
as the blueprint states them: the *target* star diameters are bounded uniformly by a null
sequence `eps`, while the *source* star diameters are only assumed to tend to zero pointwise, and
only at points of the open region. -/
structure LimitTower (γ : Type*) [Nonempty γ] where
  /-- The stage-`n` abstract matched cell structure. -/
  str : ℕ → CellStructure γ
  /-- The source realization, in the closed Jordan domain. -/
  src : ∀ n, (str n).Realization
  /-- The target realization, in the closed square. -/
  tgt : ∀ n, (str n).Realization
  /-- The stage-`n` skeleton homeomorphism `g_n`. -/
  skelHomeo : ∀ n, SkeletonHomeo (src n) (tgt n)
  /-- The composite parent map from stage `n + 1` to stage `n`, shared by the two sides. -/
  par : ℕ → γ → γ
  /-- The closed source domain `C ∪ D`. -/
  dom : Set Plane
  /-- The source outer curve `C`. -/
  bdry : Set Plane
  /-- The closed target domain `Q`. -/
  dom' : Set Plane
  /-- The target outer curve `S`. -/
  bdry' : Set Plane
  /-- The uniform target mesh: `2 ε_n` of the blueprint. -/
  eps : ℕ → ℝ
  /-- **Assertions (i) and (ii)** on the source side. -/
  srcDecomp : ∀ n, (src n).IsCellDecomposition dom
  /-- **Assertions (i) and (ii)** on the target side. -/
  tgtDecomp : ∀ n, (tgt n).IsCellDecomposition dom'
  /-- **Assertions (iii), (v), (vi)** and the rest of the combinatorial invariants. -/
  comb : ∀ n, (str n).CombInvariants
  /-- Consecutive source stages refine, along `par n`. -/
  srcRefines : ∀ n, (src (n + 1)).Refines (src n) (par n)
  /-- Consecutive target stages refine, along the *same* `par n`. -/
  tgtRefines : ∀ n, (tgt (n + 1)).Refines (tgt n) (par n)
  /-- The realized source outer cycle is `C`, at every stage. -/
  srcOuterSet : ∀ n, (src n).outerSet = bdry
  /-- The realized target outer cycle is `S`, at every stage. -/
  tgtOuterSet : ∀ n, (tgt n).outerSet = bdry'
  /-- `C ∪ D` is closed. -/
  isClosed_dom : IsClosed dom
  /-- `Q` is closed. -/
  isClosed_dom' : IsClosed dom'
  /-- `C ∪ D` is bounded. Not in the blueprint, and not optional: `Metric.diam` is `0` on an
  unbounded set. -/
  isBounded_dom : IsBounded dom
  /-- `Q` is bounded, for the same reason. -/
  isBounded_dom' : IsBounded dom'
  /-- `D = Int(C)` is open. -/
  isOpen_int : IsOpen (dom \ bdry)
  /-- `Q°` is open. -/
  isOpen_int' : IsOpen (dom' \ bdry')
  /-- The realized source skeletons grow. -/
  skeletonSet_mono : ∀ n, (src n).skeletonSet ⊆ (src (n + 1)).skeletonSet
  /-- **The skeleton maps are nested**: "an edge subdivision leaves the skeleton map unchanged as
  a point map, and a 2-cell split extends it by the chosen homeomorphism on the new ear". -/
  skelHomeo_succ : ∀ n,
    Set.EqOn (skelHomeo (n + 1)).toFun (skelHomeo n).toFun (src n).skeletonSet
  /-- **`prop:shrinking-stars`, the uniform half**: every stage-`n` target star has diameter at
  most `eps n`. -/
  diam_tgtStar_le : ∀ n, ∀ ⦃σ⦄, σ ∈ (str n).cells → diam ((tgt n).star σ) ≤ eps n
  /-- …and `eps` is a null sequence. -/
  tendsto_eps : Tendsto eps atTop (nhds 0)
  /-- **`prop:shrinking-stars`, the pointwise half**: at every point of the open region the
  source star diameters tend to zero. -/
  tendsto_diam_srcStar : ∀ ⦃x⦄, x ∈ dom \ bdry →
    Tendsto (fun n => diam ((src n).star ((src n).carrier x))) atTop (nhds 0)

namespace LimitTower

variable [Nonempty γ] (L : LimitTower γ) {x y z : Plane} {m n : ℕ} {σ : γ}

/-- The open source region `D = Int(C)`. -/
def region : Set Plane := L.dom \ L.bdry

/-- The open target region `Q°`. -/
def region' : Set Plane := L.dom' \ L.bdry'

/-- `St_{Γ'_n}(σ'_n(x))`, written `T_n(x)` in the blueprint: the closed target star of the cell
corresponding to the source carrier of `x`. -/
def tgtStar (n : ℕ) (x : Plane) : Set Plane := (L.tgt n).star ((L.src n).carrier x)

/-- `St_{Γ_n}(x)`, the closed source star of the source carrier of `x`. -/
def srcStar (n : ℕ) (x : Plane) : Set Plane := (L.src n).star ((L.src n).carrier x)

variable {L}

theorem mem_region_iff : x ∈ L.region ↔ x ∈ L.dom ∧ x ∉ L.bdry := Iff.rfl

theorem mem_region'_iff : x ∈ L.region' ↔ x ∈ L.dom' ∧ x ∉ L.bdry' := Iff.rfl

theorem region_subset_dom : L.region ⊆ L.dom := Set.sdiff_subset

theorem region'_subset_dom' : L.region' ⊆ L.dom' := Set.sdiff_subset

theorem isOpen_region (L : LimitTower γ) : IsOpen L.region := L.isOpen_int

theorem isOpen_region' (L : LimitTower γ) : IsOpen L.region' := L.isOpen_int'

theorem tgtStar_eq (n : ℕ) (x : Plane) :
    L.tgtStar n x = (L.tgt n).star ((L.src n).carrier x) := rfl

theorem srcStar_eq (n : ℕ) (x : Plane) :
    L.srcStar n x = (L.src n).star ((L.src n).carrier x) := rfl

/-- A null real sequence is eventually below any positive bound. Used with `eps` and with the
pointwise source-star diameters. -/
theorem exists_lt_of_tendsto_zero {f : ℕ → ℝ} (h : Tendsto f atTop (nhds 0)) {r : ℝ}
    (hr : 0 < r) : ∃ n, f n < r :=
  (h.eventually (Iio_mem_nhds hr)).exists

/-! #### Stars of the tower -/

theorem srcStar_subset_dom (n : ℕ) (σ : γ) : (L.src n).star σ ⊆ L.dom :=
  ((L.srcDecomp n).star_subset_closure_domain (L.comb n)).trans L.isClosed_dom.closure_subset

theorem tgtStar_subset_dom' (n : ℕ) (σ : γ) : (L.tgt n).star σ ⊆ L.dom' :=
  ((L.tgtDecomp n).star_subset_closure_domain (L.comb n)).trans L.isClosed_dom'.closure_subset

theorem isBounded_tgt_star (n : ℕ) (σ : γ) : IsBounded ((L.tgt n).star σ) :=
  (L.tgtDecomp n).isBounded_star (L.comb n) L.isBounded_dom'

theorem isBounded_src_star (n : ℕ) (σ : γ) : IsBounded ((L.src n).star σ) :=
  (L.srcDecomp n).isBounded_star (L.comb n) L.isBounded_dom

theorem isBounded_srcStar (n : ℕ) (x : Plane) : IsBounded (L.srcStar n x) :=
  isBounded_src_star n _

theorem isBounded_tgtStar (n : ℕ) (x : Plane) : IsBounded (L.tgtStar n x) :=
  isBounded_tgt_star n _

theorem mem_srcStar_self (hx : x ∈ L.dom) (n : ℕ) : x ∈ L.srcStar n x :=
  (L.srcDecomp n).mem_star_carrier hx

theorem tendsto_diam_srcStar_point (hx : x ∈ L.region) :
    Tendsto (fun n => diam (L.srcStar n x)) atTop (nhds 0) :=
  L.tendsto_diam_srcStar hx

/-- **`lem:refinement-compatibility`(b)** at a point: `T_{n+1}(x) ⊆ T_n(x)`. -/
theorem tgtStar_succ_subset (hx : x ∈ L.dom) (n : ℕ) : L.tgtStar (n + 1) x ⊆ L.tgtStar n x :=
  (L.srcRefines n).target_star_subset (L.tgtRefines n) (L.comb (n + 1)) (L.srcDecomp n)
    (L.srcDecomp (n + 1)) hx

theorem tgtStar_antitone (hx : x ∈ L.dom) : Antitone (fun n => L.tgtStar n x) :=
  antitone_nat_of_succ_le (L.tgtStar_succ_subset hx)

theorem tgtStar_nonempty (hx : x ∈ L.dom) (n : ℕ) : (L.tgtStar n x).Nonempty :=
  (L.tgtDecomp n).star_nonempty ((L.srcDecomp n).mem_cells_carrier hx)

theorem isCompact_tgtStar (n : ℕ) (x : Plane) : IsCompact (L.tgtStar n x) :=
  (L.tgtDecomp n).isCompact_star (L.comb n) L.isBounded_dom'

theorem diam_tgtStar (hx : x ∈ L.dom) (n : ℕ) : diam (L.tgtStar n x) ≤ L.eps n :=
  L.diam_tgtStar_le n ((L.srcDecomp n).mem_cells_carrier hx)

theorem tendsto_diam_tgtStar (hx : x ∈ L.dom) :
    Tendsto (fun n => diam (L.tgtStar n x)) atTop (nhds 0) :=
  squeeze_zero (fun _ => diam_nonneg) (L.diam_tgtStar hx) L.tendsto_eps

/-! #### The limit map -/

theorem exists_eq_singleton_iInter_tgtStar (hx : x ∈ L.dom) :
    ∃ p, ⋂ n, L.tgtStar n x = {p} :=
  Plane.eq_singleton_iInter_of_diam_tendsto_zero (L.tgtStar_nonempty hx)
    (fun n => L.isCompact_tgtStar n x) (L.tgtStar_antitone hx) (L.tendsto_diam_tgtStar hx)

open scoped Classical in
/-- **The limit map `F`**: the unique point of `⋂ₙ T_n(x)`. Junk off the closed domain; every
lemma about it carries `x ∈ L.dom`. -/
noncomputable def F (L : LimitTower γ) (x : Plane) : Plane :=
  if h : ∃ p, ⋂ n, L.tgtStar n x = {p} then h.choose else 0

/-- **The characterising property of `F`.** -/
theorem iInter_tgtStar_eq (hx : x ∈ L.dom) : ⋂ n, L.tgtStar n x = {L.F x} := by
  rw [F, dif_pos (L.exists_eq_singleton_iInter_tgtStar hx)]
  exact (L.exists_eq_singleton_iInter_tgtStar hx).choose_spec

theorem F_mem_iInter (hx : x ∈ L.dom) : L.F x ∈ ⋂ n, L.tgtStar n x := by
  rw [L.iInter_tgtStar_eq hx]
  exact rfl

theorem F_mem_tgtStar (hx : x ∈ L.dom) (n : ℕ) : L.F x ∈ L.tgtStar n x :=
  Set.mem_iInter.1 (L.F_mem_iInter hx) n

/-- Uniqueness: anything in every `T_n(x)` is `F x`. -/
theorem eq_F_of_mem_iInter (hx : x ∈ L.dom) (hz : ∀ n, z ∈ L.tgtStar n x) : z = L.F x := by
  have : z ∈ ⋂ n, L.tgtStar n x := Set.mem_iInter.2 hz
  rwa [L.iInter_tgtStar_eq hx, Set.mem_singleton_iff] at this

theorem F_mem_dom' (hx : x ∈ L.dom) : L.F x ∈ L.dom' :=
  tgtStar_subset_dom' 0 _ (L.F_mem_tgtStar hx 0)

/-- `F x` is within `eps n` of anything in the stage-`n` target star of `x`. -/
theorem dist_F_le_of_mem_tgtStar (hx : x ∈ L.dom) (hz : z ∈ L.tgtStar n x) :
    dist (L.F x) z ≤ L.eps n :=
  le_trans (dist_le_diam_of_mem (isBounded_tgt_star n _) (L.F_mem_tgtStar hx n) hz)
    (L.diam_tgtStar hx n)

/-! #### Agreement with the finite skeleton maps

The skeleton maps are nested, so `g_n = g_N` on `G_N` for every `n ≥ N`; at each such stage the
skeleton map carries the carrier of `x` onto the corresponding target cell, which sits inside
`T_n(x)`. The intersection of the `T_n(x)` is the single point `F x`. -/

theorem skeletonSet_mono_le (hmn : m ≤ n) : (L.src m).skeletonSet ⊆ (L.src n).skeletonSet := by
  induction n, hmn using Nat.le_induction with
  | base => exact subset_rfl
  | succ n _ ih => exact ih.trans (L.skeletonSet_mono n)

/-- **The skeleton maps are nested**: `g_n = g_m` on `G_m` whenever `m ≤ n`. -/
theorem skelHomeo_eqOn (hmn : m ≤ n) :
    Set.EqOn (L.skelHomeo n).toFun (L.skelHomeo m).toFun (L.src m).skeletonSet := by
  induction n, hmn using Nat.le_induction with
  | base => exact fun _ _ => rfl
  | succ n hmn ih =>
    intro w hw
    rw [L.skelHomeo_succ n (skeletonSet_mono_le hmn hw), ih hw]

/-- At a stage-`n` skeleton point the skeleton map lands in the stage-`n` target star: the
carrier of `x` is a 0- or 1-cell, and `g_n` carries its open cell onto the target open cell of
the same abstract name. -/
theorem skelHomeo_mem_tgtStar (hx : x ∈ (L.src n).skeletonSet) :
    (L.skelHomeo n).toFun x ∈ L.tgtStar n x := by
  rw [(L.src n).skeletonSet_eq_iUnion_cell] at hx
  obtain ⟨κ, hκ, hxκ⟩ := Set.mem_iUnion₂.1 hx
  have hcells : κ ∈ (L.str n).cells := by
    rcases hκ with hv | he
    exacts [(L.str n).mem_cells_of_mem_vertexSet hv, (L.str n).mem_cells_of_mem_edgeSet he]
  have hgx : (L.skelHomeo n).toFun x ∈ (L.tgt n).cell κ := by
    rw [← (L.skelHomeo n).image_cell hκ]
    exact Set.mem_image_of_mem _ hxκ
  rw [tgtStar_eq, (L.srcDecomp n).carrier_eq hcells hxκ]
  exact Realization.closure_cell_subset_star ((L.tgtDecomp n).sub_refl hcells)
    (_root_.subset_closure hgx)

/-- **`prop:skeleton-agreement`**: `F` agrees with the stage-`N` skeleton map on `G_N ∩ (C ∪ D)`.
Since the skeleton maps are nested, this is the blueprint's `F = g_∞` on `⋃ₙ Gₙ ∩ D` as well. -/
theorem F_eq_skelHomeo (hx : x ∈ (L.src n).skeletonSet) (hxD : x ∈ L.dom) :
    L.F x = (L.skelHomeo n).toFun x := by
  refine (eq_F_of_mem_iInter hxD fun m => ?_).symm
  rcases le_or_gt n m with hnm | hmn
  · rw [← skelHomeo_eqOn hnm hx]
    exact skelHomeo_mem_tgtStar (skeletonSet_mono_le hnm hx)
  · exact tgtStar_antitone hxD hmn.le (skelHomeo_mem_tgtStar hx)

/-! #### Continuity -/

/-- The cross-realization form of `lem:cell-neighborhood` the limit map needs: for `z` in the
stage-`n` source cell neighbourhood of `x`, `T_n(z) ⊆ T_n(x)`. The subcell relation is read in
the source realization and used in the target one; it is a relation of the common abstract
structure, so nothing is transported. -/
theorem tgtStar_subset_of_mem_cellNbhd (hx : x ∈ L.dom) (hzD : z ∈ L.dom)
    (hz : z ∈ (L.src n).cellNbhd x) : L.tgtStar n z ⊆ L.tgtStar n x :=
  (L.tgtDecomp n).star_anti_of_sub (L.comb n) ((L.srcDecomp n).mem_cells_carrier hx)
    ((L.srcDecomp n).mem_cells_carrier hzD)
    ((L.srcDecomp n).sub_carrier_of_mem_cellNbhd hx hz hzD)

/-- **`prop:F-continuous`**, on the whole *closed* domain. Only the uniform half of
`prop:shrinking-stars` enters, so nothing here restricts `x` to the open region. -/
theorem continuousOn_F (L : LimitTower γ) : ContinuousOn L.F L.dom := by
  rw [Metric.continuousOn_iff]
  intro x hx η hη
  obtain ⟨n, hn⟩ := exists_lt_of_tendsto_zero L.tendsto_eps hη
  obtain ⟨δ, hδ, hball⟩ :=
    Metric.isOpen_iff.1 ((L.src n).isOpen_cellNbhd x) x ((L.src n).mem_cellNbhd_self x)
  refine ⟨δ, hδ, fun a ha hadist => ?_⟩
  rw [dist_comm]
  exact lt_of_le_of_lt (dist_F_le_of_mem_tgtStar hx
    (tgtStar_subset_of_mem_cellNbhd hx ha (hball (Metric.mem_ball.2 hadist))
      (L.F_mem_tgtStar ha n))) hn

/-! #### The image lies in the interior -/

/-- **`lem:outer-incidence`, matched form**: a stage-`n` source star meets `C` exactly when the
target star of the *same abstract cell* meets `S`. Both sides reduce to the middle condition of
the blueprint's statement, which mentions only the abstract structure and its outer cycle. -/
theorem star_meets_bdry_iff (L : LimitTower γ) (n : ℕ) (σ : γ) :
    ((L.src n).star σ ∩ L.bdry).Nonempty ↔ ((L.tgt n).star σ ∩ L.bdry').Nonempty := by
  rw [← L.srcOuterSet n, ← L.tgtOuterSet n, (L.srcDecomp n).star_meets_outer_iff (L.comb n) σ,
    (L.tgtDecomp n).star_meets_outer_iff (L.comb n) σ]

/-- At a point of the open region the source star is eventually contained in the region: the
point lies in its own star, and the star diameters tend to zero. -/
theorem exists_srcStar_subset_region (hx : x ∈ L.region) : ∃ n, L.srcStar n x ⊆ L.region := by
  obtain ⟨r, hr, hball⟩ := Metric.isOpen_iff.1 L.isOpen_region x hx
  obtain ⟨n, hn⟩ := exists_lt_of_tendsto_zero (L.tendsto_diam_srcStar hx) hr
  refine ⟨n, fun w hw => hball (Metric.mem_ball.2 (lt_of_le_of_lt ?_ hn))⟩
  exact dist_le_diam_of_mem (isBounded_srcStar n x) hw
    (mem_srcStar_self (region_subset_dom hx) n)

/-- **`prop:image-interior`**: `F(D) ⊆ Q°`. -/
theorem F_mem_region' (hx : x ∈ L.region) : L.F x ∈ L.region' := by
  obtain ⟨n, hn⟩ := exists_srcStar_subset_region hx
  refine ⟨F_mem_dom' (region_subset_dom hx), fun hcon => ?_⟩
  obtain ⟨w, hw, hwb⟩ := (L.star_meets_bdry_iff n ((L.src n).carrier x)).2
    ⟨L.F x, L.F_mem_tgtStar (region_subset_dom hx) n, hcon⟩
  exact (hn hw).2 hwb

/-! #### Injectivity -/

/-- **`prop:F-injective`**. This is where the pointwise half of `prop:shrinking-stars` is needed,
and it is why injectivity is asserted on the open region rather than on the closed domain. -/
theorem injOn_F (L : LimitTower γ) : Set.InjOn L.F L.region := by
  intro x hx y hy hxy
  -- the target stars meet at every stage, so `lem:star-intersection` makes the source stars meet
  have hmeet : ∀ n, (L.srcStar n x ∩ L.srcStar n y).Nonempty := fun n =>
    (Realization.star_inter_nonempty_congr (L.tgtDecomp n) (L.srcDecomp n) (L.comb n)).1
      ⟨L.F x, L.F_mem_tgtStar (region_subset_dom hx) n,
        hxy ▸ L.F_mem_tgtStar (region_subset_dom hy) n⟩
  have hbound : ∀ n, dist x y ≤ diam (L.srcStar n x) + diam (L.srcStar n y) := by
    intro n
    obtain ⟨w, hwx, hwy⟩ := hmeet n
    refine le_trans (dist_triangle x w y) (add_le_add ?_ ?_)
    · exact dist_le_diam_of_mem (isBounded_srcStar n x)
        (mem_srcStar_self (region_subset_dom hx) n) hwx
    · exact dist_le_diam_of_mem (isBounded_srcStar n y) hwy
        (mem_srcStar_self (region_subset_dom hy) n)
  have hzero : dist x y ≤ 0 :=
    le_of_tendsto_of_tendsto' tendsto_const_nhds
      (by simpa using (tendsto_diam_srcStar_point hx).add (tendsto_diam_srcStar_point hy)) hbound
  exact dist_le_zero.1 hzero

/-! #### Density of the target skeleton -/

/-- An open cell that is not an outer cell lies in the open region: open cells are disjoint and
`S` is the union of the open outer ones. -/
theorem tgt_cell_subset_region' (n : ℕ) {σ : γ} (hσ : σ ∈ (L.str n).cells)
    (hout : σ ∉ (L.str n).outerCells) : (L.tgt n).cell σ ⊆ L.region' := by
  intro w hw
  refine ⟨(L.tgtDecomp n).cell_subset_domain hσ hw, fun hb => ?_⟩
  rw [← L.tgtOuterSet n] at hb
  exact Set.disjoint_left.1 ((L.tgtDecomp n).cell_disjoint_outerSet hσ hout) hw hb

/-- **`prop:target-skeleton-dense`**: every point of `Q°` is approximated by target skeleton
points of `Q°`. If `y` is not already on the stage-`n` skeleton its carrier is a 2-cell, and
assertion (iii) of `lem:cellulation-invariants` puts a nonboundary edge on its boundary; that
edge's open cell lies in the star of the carrier, of diameter at most `eps n`. -/
theorem exists_mem_tgt_skeletonSet (hy : y ∈ L.region') {δ : ℝ} (hδ : 0 < δ) :
    ∃ n w, w ∈ (L.tgt n).skeletonSet ∧ w ∈ L.region' ∧ dist y w < δ := by
  obtain ⟨n, hn⟩ := exists_lt_of_tendsto_zero L.tendsto_eps hδ
  by_cases hys : y ∈ (L.tgt n).skeletonSet
  · exact ⟨n, y, hys, hy, by simpa using hδ⟩
  have hyD : y ∈ L.dom' := region'_subset_dom' hy
  have hcar : (L.tgt n).carrier y ∈ (L.str n).cells := (L.tgtDecomp n).mem_cells_carrier hyD
  -- the carrier of `y` is a 2-cell: otherwise its open cell would sit on the skeleton
  have hface : (L.tgt n).carrier y ∈ (L.str n).faces := by
    refine mem_faces_of_notMem_skel hcar fun hmem => hys ?_
    exact Realization.cell_subset_skeletonSet hmem ((L.tgtDecomp n).mem_cell_carrier hyD)
  obtain ⟨f, hf, hfout, hfsub⟩ := (L.comb n).nonboundary_edge hface
  have hfc : f ∈ (L.str n).cells := (L.str n).mem_cells_of_mem_edgeSet hf
  obtain ⟨w, hw⟩ := (L.tgtDecomp n).nonempty hfc
  have hwstar : w ∈ (L.tgt n).star ((L.tgt n).carrier y) :=
    Realization.closure_cell_subset_star ((L.tgtDecomp n).sub_refl hcar)
      ((L.tgtDecomp n).subset_closure hfc hcar hfsub hw)
  refine ⟨n, w, Realization.cell_subset_skeletonSet (Or.inr hf) hw,
    tgt_cell_subset_region' n hfc (notMem_outerCells_of_nonboundary_edge hf hfout) hw,
    lt_of_le_of_lt (le_trans (dist_le_diam_of_mem (isBounded_tgt_star n _)
      ((L.tgtDecomp n).mem_star_carrier hyD) hwstar) (L.diam_tgtStar_le n hcar)) hn⟩

/-! #### Surjectivity

The blueprint reaches `y` through the density of the target skeleton and a compactness argument
in `C ∪ D`. The route taken here is shorter and needs neither: the *source* stars of the
*target* carriers of `y` are themselves a nested sequence of nonempty compacts, and every point
of their intersection is already a preimage of `y`. -/

/-- `St_{Γ_n}(car_{Γ'_n}(y))`: the source star of the target carrier of `y`. This is the set the
blueprint calls `K`, read at every stage instead of at one. -/
def preStar (L : LimitTower γ) (n : ℕ) (y : Plane) : Set Plane :=
  (L.src n).star ((L.tgt n).carrier y)

theorem preStar_succ_subset (hy : y ∈ L.dom') (n : ℕ) :
    L.preStar (n + 1) y ⊆ L.preStar n y :=
  (L.tgtRefines n).target_star_subset (L.srcRefines n) (L.comb (n + 1)) (L.tgtDecomp n)
    (L.tgtDecomp (n + 1)) hy

theorem preStar_nonempty (hy : y ∈ L.dom') (n : ℕ) : (L.preStar n y).Nonempty :=
  (L.srcDecomp n).star_nonempty ((L.tgtDecomp n).mem_cells_carrier hy)

theorem isCompact_preStar (n : ℕ) (y : Plane) : IsCompact (L.preStar n y) :=
  (L.srcDecomp n).isCompact_star (L.comb n) L.isBounded_dom

theorem nonempty_iInter_preStar (hy : y ∈ L.dom') : (⋂ n, L.preStar n y).Nonempty :=
  IsCompact.nonempty_iInter_of_sequence_nonempty_isCompact_isClosed _
    (fun n => preStar_succ_subset hy n) (preStar_nonempty hy) (isCompact_preStar 0 y)
    fun n => (isCompact_preStar n y).isClosed

/-- **The heart of surjectivity**: a point lying in every `preStar n y` is carried to `y`. At
each stage the source carrier of `x` and the target carrier of `y` share a supercell `τ`, so the
two target stars meet, and both have diameter at most `eps n`. -/
theorem F_eq_of_mem_iInter_preStar (hy : y ∈ L.dom') (hxD : x ∈ L.dom)
    (hx : ∀ n, x ∈ L.preStar n y) : L.F x = y := by
  have hbound : ∀ n, dist (L.F x) y ≤ 2 * L.eps n := by
    intro n
    obtain ⟨τ, hτ, hxτ⟩ := Realization.mem_star_iff.1 (hx n)
    have hτc : τ ∈ (L.str n).cells := (L.comb n).sub_mem_right hτ
    -- `τ` is a supercell of the source carrier of `x` as well
    have hsub : (L.str n).sub ((L.src n).carrier x) τ :=
      (L.srcDecomp n).sub_of_mem ((L.srcDecomp n).mem_cells_carrier hxD) hτc
        ((L.srcDecomp n).mem_cell_carrier hxD) hxτ
    obtain ⟨w, hw⟩ := (L.tgtDecomp n).nonempty hτc
    have hwx : w ∈ L.tgtStar n x :=
      Realization.closure_cell_subset_star hsub (_root_.subset_closure hw)
    have hwy : w ∈ (L.tgt n).star ((L.tgt n).carrier y) :=
      Realization.closure_cell_subset_star hτ (_root_.subset_closure hw)
    have h₁ : dist (L.F x) w ≤ L.eps n := dist_F_le_of_mem_tgtStar hxD hwx
    have h₂ : dist w y ≤ L.eps n :=
      le_trans (dist_le_diam_of_mem (isBounded_tgt_star n _) hwy
        ((L.tgtDecomp n).mem_star_carrier hy))
        (L.diam_tgtStar_le n ((L.tgtDecomp n).mem_cells_carrier hy))
    calc dist (L.F x) y ≤ dist (L.F x) w + dist w y := dist_triangle _ _ _
      _ ≤ 2 * L.eps n := by linarith
  have hzero : dist (L.F x) y ≤ 0 :=
    le_of_tendsto_of_tendsto' tendsto_const_nhds
      (by simpa using L.tendsto_eps.const_mul 2) hbound
  exact dist_le_zero.1 hzero

/-- At a point of `Q°` the target star is eventually inside `Q°`. Here the *uniform* half of
`prop:shrinking-stars` is what is available, and it suffices. -/
theorem exists_tgt_star_subset_region' (hy : y ∈ L.region') :
    ∃ n, (L.tgt n).star ((L.tgt n).carrier y) ⊆ L.region' := by
  obtain ⟨r, hr, hball⟩ := Metric.isOpen_iff.1 L.isOpen_region' y hy
  obtain ⟨n, hn⟩ := exists_lt_of_tendsto_zero L.tendsto_eps hr
  refine ⟨n, fun w hw => hball (Metric.mem_ball.2 ?_)⟩
  have h₁ : dist w y ≤ diam ((L.tgt n).star ((L.tgt n).carrier y)) :=
    dist_le_diam_of_mem (isBounded_tgt_star n _) hw
      ((L.tgtDecomp n).mem_star_carrier (region'_subset_dom' hy))
  have h₂ := L.diam_tgtStar_le n ((L.tgtDecomp n).mem_cells_carrier (region'_subset_dom' hy))
  linarith

/-- **`prop:F-surjective`**: every point of `Q°` is `F` of a point of `D`. -/
theorem exists_mem_region_F_eq (hy : y ∈ L.region') : ∃ x, x ∈ L.region ∧ L.F x = y := by
  obtain ⟨n, hn⟩ := exists_tgt_star_subset_region' hy
  obtain ⟨x, hx⟩ := nonempty_iInter_preStar (region'_subset_dom' hy)
  have hmem : ∀ m, x ∈ L.preStar m y := Set.mem_iInter.1 hx
  have hxD : x ∈ L.dom := srcStar_subset_dom 0 _ (hmem 0)
  refine ⟨x, ⟨hxD, fun hb => ?_⟩, F_eq_of_mem_iInter_preStar (region'_subset_dom' hy) hxD hmem⟩
  -- the stage-`n` source star of the target carrier of `y` misses `C`, by `lem:outer-incidence`
  obtain ⟨w, hw, hwb⟩ := (L.star_meets_bdry_iff n ((L.tgt n).carrier y)).1 ⟨x, hmem n, hb⟩
  exact (hn hw).2 hwb

/-! #### Exact cell correspondence -/

/-- The source counterpart of `tgt_cell_subset_region'`. -/
theorem src_cell_subset_region (n : ℕ) {σ : γ} (hσ : σ ∈ (L.str n).cells)
    (hout : σ ∉ (L.str n).outerCells) : (L.src n).cell σ ⊆ L.region := by
  intro w hw
  refine ⟨(L.srcDecomp n).cell_subset_domain hσ hw, fun hb => ?_⟩
  rw [← L.srcOuterSet n] at hb
  exact Set.disjoint_left.1 ((L.srcDecomp n).cell_disjoint_outerSet hσ hout) hw hb

/-- A point of the open region has a nonboundary carrier: an outer cell's open cell lies on the
outer cycle. -/
theorem src_carrier_notMem_outerCells (hx : x ∈ L.region) (n : ℕ) :
    (L.src n).carrier x ∉ (L.str n).outerCells := fun hc =>
  hx.2 (by
    rw [← L.srcOuterSet n]
    exact Realization.cell_subset_outerSet hc ((L.srcDecomp n).mem_cell_carrier hx.1))

theorem tgt_carrier_notMem_outerCells (hy : y ∈ L.region') (n : ℕ) :
    (L.tgt n).carrier y ∉ (L.str n).outerCells := fun hc =>
  hy.2 (by
    rw [← L.tgtOuterSet n]
    exact Realization.cell_subset_outerSet hc ((L.tgtDecomp n).mem_cell_carrier hy.1))

/-- The half of `lem:exact-cell-correspondence` that carries the argument: an open source 2-cell
is mapped **into** the corresponding open target 2-cell.

The closed star of a 2-cell is its own closed cell, so `F x` lies in `closure σ'`; if it lay on
the frontier it would be a stage-`n` target skeleton point, and its skeleton preimage `w` would
be a second point of `D` with `F w = F x`, contradicting injectivity — while `x` itself, lying in
an open 2-cell, is not a skeleton point. -/
theorem F_mem_cell_of_mem_cell_face (n : ℕ) {σ : γ} (hσ : σ ∈ (L.str n).faces)
    (hx : x ∈ (L.src n).cell σ) : L.F x ∈ (L.tgt n).cell σ := by
  have hσc : σ ∈ (L.str n).cells := (L.str n).mem_cells_of_mem_faces hσ
  have hxr : x ∈ L.region :=
    src_cell_subset_region n hσc (notMem_outerCells_of_mem_faces hσ) hx
  have hcar : (L.src n).carrier x = σ := (L.srcDecomp n).carrier_eq hσc hx
  -- `T_n(x)` is exactly the closed target 2-cell
  have hclos : L.F x ∈ closure ((L.tgt n).cell σ) := by
    have := L.F_mem_tgtStar hxr.1 n
    rwa [tgtStar_eq, hcar, (L.tgtDecomp n).star_face_eq_closure (L.comb n) hσ] at this
  rw [(L.tgtDecomp n).closure_eq hσc] at hclos
  obtain ⟨ρ, ⟨hρ, hρsub⟩, hFρ⟩ := Set.mem_iUnion₂.1 hclos
  by_cases hρσ : ρ = σ
  · exact hρσ ▸ hFρ
  -- otherwise `F x` is a stage-`n` target skeleton point; its preimage contradicts injectivity
  exfalso
  have hFskel : L.F x ∈ (L.tgt n).skeletonSet :=
    Realization.cell_subset_skeletonSet (mem_skel_of_sub_face (L.comb n) hρ hρsub hρσ) hFρ
  obtain ⟨w, hwskel, hwF⟩ : ∃ w ∈ (L.src n).skeletonSet, (L.skelHomeo n).toFun w = L.F x := by
    rw [← (L.skelHomeo n).image_skeletonSet] at hFskel
    exact hFskel
  have hFr : L.F x ∈ L.region' := F_mem_region' hxr
  have hwr : w ∈ L.region := by
    refine ⟨(L.srcDecomp n).skeletonSet_subset_domain hwskel, fun hb => hFr.2 ?_⟩
    rw [← L.tgtOuterSet n, ← hwF, ← (L.skelHomeo n).image_outerSet]
    exact Set.mem_image_of_mem _ (by rwa [L.srcOuterSet n])
  have hwx : w = x := L.injOn_F hwr hxr (by
    rw [F_eq_skelHomeo hwskel hwr.1, hwF])
  exact Set.disjoint_left.1 ((L.srcDecomp n).cell_disjoint_skeletonSet hσ) hx (hwx ▸ hwskel)

/-- **`lem:exact-cell-correspondence`**: `F` carries each nonboundary open cell of the stage-`n`
source decomposition **onto** the corresponding open cell of the target decomposition. For a 0- or
1-cell this is `prop:skeleton-agreement` together with the skeleton homeomorphism; for a 2-cell it
is the previous lemma plus surjectivity. -/
theorem image_cell (n : ℕ) {σ : γ} (hσ : σ ∈ (L.str n).cells)
    (hout : σ ∉ (L.str n).outerCells) : L.F '' ((L.src n).cell σ) = (L.tgt n).cell σ := by
  by_cases hskel : σ ∈ V((L.str n).skel) ∪ E((L.str n).skel)
  · -- on the skeleton `F` *is* `g_n`
    rw [Set.image_congr (fun w hw => F_eq_skelHomeo
      (Realization.cell_subset_skeletonSet hskel hw)
      ((L.srcDecomp n).cell_subset_domain hσ hw))]
    exact (L.skelHomeo n).image_cell hskel
  have hface : σ ∈ (L.str n).faces := mem_faces_of_notMem_skel hσ hskel
  refine Set.Subset.antisymm ?_ fun y hy => ?_
  · rintro _ ⟨w, hw, rfl⟩
    exact F_mem_cell_of_mem_cell_face n hface hw
  -- surjectivity produces a preimage; its carrier is a 2-cell, and open 2-cells are disjoint
  obtain ⟨w, hwr, rfl⟩ := exists_mem_region_F_eq (tgt_cell_subset_region' n hσ hout hy)
  refine Set.mem_image_of_mem _ ?_
  set ρ := (L.src n).carrier w with hρdef
  have hρc : ρ ∈ (L.str n).cells := (L.srcDecomp n).mem_cells_carrier hwr.1
  have hρface : ρ ∈ (L.str n).faces := by
    refine mem_faces_of_notMem_skel hρc fun hmem => ?_
    -- a skeleton carrier would put `F w` on the target skeleton, which misses the open 2-cell
    refine Set.disjoint_left.1 ((L.tgtDecomp n).cell_disjoint_skeletonSet hface) hy ?_
    rw [F_eq_skelHomeo (Realization.cell_subset_skeletonSet hmem
      ((L.srcDecomp n).mem_cell_carrier hwr.1)) hwr.1]
    refine Realization.cell_subset_skeletonSet hmem ?_
    rw [← (L.skelHomeo n).image_cell hmem]
    exact Set.mem_image_of_mem _ ((L.srcDecomp n).mem_cell_carrier hwr.1)
  have hin : L.F w ∈ (L.tgt n).cell ρ :=
    F_mem_cell_of_mem_cell_face n hρface ((L.srcDecomp n).mem_cell_carrier hwr.1)
  have : ρ = σ := by
    by_contra hne
    exact Set.disjoint_left.1 ((L.tgtDecomp n).disjoint hρc hσ hne) hin hy
  rw [← this]
  exact (L.srcDecomp n).mem_cell_carrier hwr.1

/-- **The corollary the inverse argument runs on**: `F` matches carriers. -/
theorem tgt_carrier_F (hx : x ∈ L.region) (n : ℕ) :
    (L.tgt n).carrier (L.F x) = (L.src n).carrier x := by
  refine (L.tgtDecomp n).carrier_eq ((L.srcDecomp n).mem_cells_carrier hx.1) ?_
  rw [← image_cell n ((L.srcDecomp n).mem_cells_carrier hx.1)
    (src_carrier_notMem_outerCells hx n)]
  exact Set.mem_image_of_mem _ ((L.srcDecomp n).mem_cell_carrier hx.1)

/-! #### The inverse, and the interior homeomorphism -/

open scoped Classical in
/-- **The inverse of `F`**, as an explicit function `Plane → Plane` rather than a bundled
`Homeomorph`: a chosen preimage in `D`. Surjectivity makes the choice possible and injectivity
makes it irrelevant. `Endgame.lean` consumes the pair `(F, inv)` in the `IsHomeoOn` shape, which
needs the inverse named. -/
noncomputable def inv (L : LimitTower γ) (y : Plane) : Plane :=
  if h : ∃ x, x ∈ L.region ∧ L.F x = y then h.choose else 0

theorem inv_spec (h : ∃ x, x ∈ L.region ∧ L.F x = y) :
    L.inv y ∈ L.region ∧ L.F (L.inv y) = y := by
  rw [inv, dif_pos h]
  exact h.choose_spec

theorem inv_mem_region (hy : y ∈ L.region') : L.inv y ∈ L.region :=
  (inv_spec (exists_mem_region_F_eq hy)).1

theorem F_inv (hy : y ∈ L.region') : L.F (L.inv y) = y :=
  (inv_spec (exists_mem_region_F_eq hy)).2

theorem inv_F (hx : x ∈ L.region) : L.inv (L.F x) = x :=
  L.injOn_F (inv_spec ⟨x, hx, rfl⟩).1 hx (inv_spec ⟨x, hx, rfl⟩).2

/-- `tgt_carrier_F` read at `inv y`. -/
theorem src_carrier_inv (hy : y ∈ L.region') (n : ℕ) :
    (L.src n).carrier (L.inv y) = (L.tgt n).carrier y := by
  have h := tgt_carrier_F (inv_mem_region hy) n
  rw [F_inv hy] at h
  exact h.symm

/-- **`prop:inverse-continuous`**: `F⁻¹ : Q° → D` is continuous. `lem:cell-neighborhood` is
applied on the *target* side; `lem:exact-cell-correspondence`, in the form `src_carrier_inv`,
transports the resulting subcell relation to the source, where the source star of `x` is small. -/
theorem continuousOn_inv (L : LimitTower γ) : ContinuousOn L.inv L.region' := by
  rw [Metric.continuousOn_iff]
  intro y hy η hη
  have hxr : L.inv y ∈ L.region := inv_mem_region hy
  obtain ⟨n, hn⟩ := exists_lt_of_tendsto_zero (tendsto_diam_srcStar_point hxr) hη
  obtain ⟨δ, hδ, hball⟩ :=
    Metric.isOpen_iff.1 ((L.tgt n).isOpen_cellNbhd y) y ((L.tgt n).mem_cellNbhd_self y)
  refine ⟨δ, hδ, fun z hz hzdist => ?_⟩
  have hsub : (L.str n).sub ((L.tgt n).carrier y) ((L.tgt n).carrier z) :=
    (L.tgtDecomp n).sub_carrier_of_mem_cellNbhd (region'_subset_dom' hy)
      (hball (Metric.mem_ball.2 hzdist)) (region'_subset_dom' hz)
  rw [← src_carrier_inv hy n, ← src_carrier_inv hz n] at hsub
  have hmem : L.inv z ∈ L.srcStar n (L.inv y) :=
    (L.srcDecomp n).star_anti_of_sub (L.comb n) ((L.srcDecomp n).mem_cells_carrier hxr.1)
      ((L.srcDecomp n).mem_cells_carrier (inv_mem_region hz).1) hsub
      ((L.srcDecomp n).mem_star_carrier (inv_mem_region hz).1)
  exact lt_of_le_of_lt
    (dist_le_diam_of_mem (isBounded_srcStar n _) hmem (mem_srcStar_self hxr.1 n)) hn

/-- **`prop:interior-homeomorphism`**: `F : Int(C) → Q°` is a homeomorphism, in the
`Schoenflies.IsHomeoOn` shape — the map, its explicit inverse, and the four laws on the two
sets — that `Endgame.lean` and the boundary-continuity module consume. -/
theorem isHomeoOn_F (L : LimitTower γ) : IsHomeoOn L.F L.inv L.region L.region' where
  mapsTo := fun _ hx => F_mem_region' hx
  mapsTo_inv := fun _ hy => inv_mem_region hy
  continuousOn := L.continuousOn_F.mono region_subset_dom
  continuousOn_inv := L.continuousOn_inv
  invOn := ⟨fun _ hx => inv_F hx, fun _ hy => F_inv hy⟩

theorem image_region (L : LimitTower γ) : L.F '' L.region = L.region' :=
  L.isHomeoOn_F.image_eq

/-- **`prop:interior-homeomorphism`** as the blueprint states it: a homeomorphism of `Int(C)` onto
`Q°` that agrees with the stage-`N` skeleton map on `G_N ∩ (C ∪ D)` for every `N`. -/
theorem interior_homeomorphism (L : LimitTower γ) :
    IsHomeoOn L.F L.inv L.region L.region' ∧
      ∀ n, ∀ x ∈ (L.src n).skeletonSet, x ∈ L.dom → L.F x = (L.skelHomeo n).toFun x :=
  ⟨L.isHomeoOn_F, fun _ _ hx hxD => F_eq_skelHomeo hx hxD⟩

end LimitTower

end CellStructure

end Schoenflies


==> anc/P5-kernel-deficit-lean-v6/vendor/schoenflies-lean/Schoenflies/Line.lean <==
/-
Copyright (c) 2026 Álvaro Begué. All rights reserved.
Released under Apache 2.0 license as described in the file LICENSE.
Authors: Álvaro Begué
-/
import Schoenflies.Plane
import Mathlib.Analysis.Normed.Affine.AddTorsor
import Mathlib.Topology.Order.Bornology
import Mathlib.Topology.Connected.LocallyConnected
import Mathlib.LinearAlgebra.AffineSpace.FiniteDimensional

/-!
# Lines in the plane

A line is the range of the parametrization `t ↦ lineMap a b t = a + t • (b - a)` through two
points. Taking the *range of the parametrization* as the definition, rather than
`affineSpan ℝ {a, b}`, is deliberate: every proof below transports a subset of the line to a
subset of `ℝ` and back, so the parametrization has to be available at once. `line_eq_affineSpan`
records that the two descriptions agree, for a consumer that meets a line as a span.

The transport is a homeomorphism, but it is never bundled as one. Instead the inverse
`lineCoord a b x = ⟪x - a, b - a⟫ / ‖b - a‖²` is defined on the whole plane, is continuous
there, and is a two-sided inverse of the parametrization on the line (`lineCoord_lineMap`,
`lineMap_lineCoord`). Pushing a subset of the line forward along `lineCoord` and pulling it back
along `lineMap` is all that the arguments below need, and no subspace topology ever appears.

The two facts Appendix C item 1 asks for:

* a nondegenerate compact connected subset of a line is a closed segment;
* a component of the intersection of a line with a bounded open set is a bounded open segment,
  whose closure is a closed segment with endpoints in the *frontier* of the open set.

The second is what manufactures crosscuts — the blueprint uses it twice in the proof of the
`K₃,₃`-subdivision corollary ("the closure `E` of the component of `ℓ ∩ F` containing `y` is a
crosscut of `F`") — so its endpoint conclusion is stated as membership in `frontier U`, and not
merely in `closure U`.

## Blueprint

* `Plane.line`, `Plane.lineCoord` — Appendix C, item 1 (lines and their parametrization).
* `Plane.exists_segment_eq_of_isCompact_isConnected`,
  `Plane.exists_segment_eq_of_not_subsingleton` — Appendix C, item 1: a nondegenerate compact
  connected subset of a line is a closed segment.
* `Plane.exists_openSegment_eq_connectedComponentIn` — Appendix C, item 1: a component of the
  intersection of a line with a bounded open set is an open segment whose closure is a closed
  segment with endpoints in the frontier of the open set.
* `Plane.eqOn_line_of_fixed` — Appendix C, item 1: an affine map fixing two points of a line
  fixes that line pointwise.
* `Plane.affineMap_ext_of_affineIndependent` — Appendix C, item 1: an affine map of the plane is
  determined by its values at three affinely independent points.

`exists_Ioo_eq_connectedComponentIn` is the one-dimensional core: a component of a bounded open
subset of `ℝ` is an open interval whose endpoints are outside the set.
-/

open Bornology Metric Set

namespace Schoenflies

/-! ### The real line

A component of a bounded open subset of `ℝ` is a bounded open interval whose endpoints are
missing from the set. Everything the plane statement says about a component of `ℓ ∩ U` is this
fact transported along the parametrization. -/

/-- A connected component of a bounded open subset of `ℝ` is an open interval `Ioo t₀ t₁` with
`t₀ < t₁`, and neither endpoint belongs to the set. -/
theorem exists_Ioo_eq_connectedComponentIn {T : Set ℝ} (hopen : IsOpen T) (hbdd : IsBounded T)
    {s : ℝ} (hs : s ∈ T) :
    ∃ t₀ t₁ : ℝ, t₀ < t₁ ∧ connectedComponentIn T s = Ioo t₀ t₁ ∧ t₀ ∉ T ∧ t₁ ∉ T := by
  set J := connectedComponentIn T s with hJdef
  have hJsub : J ⊆ T := connectedComponentIn_subset T s
  have hJs : s ∈ J := mem_connectedComponentIn hs
  have hJopen : IsOpen J := hopen.connectedComponentIn
  have hJord : J.OrdConnected :=
    (isPreconnected_connectedComponentIn (F := T) (x := s)).ordConnected
  have hbb : BddBelow J := (hbdd.subset hJsub).bddBelow
  have hba : BddAbove J := (hbdd.subset hJsub).bddAbove
  have hne : J.Nonempty := ⟨s, hJs⟩
  -- Openness keeps `J` clear of its own infimum and supremum.
  have hout : ∀ x ∈ J, sInf J < x ∧ x < sSup J := by
    intro x hx
    obtain ⟨ε, hε, hball⟩ := Metric.isOpen_iff.1 hJopen x hx
    have hlo : x - ε / 2 ∈ J := by
      refine hball ?_
      rw [mem_ball, Real.dist_eq, abs_of_nonpos (by linarith)]
      linarith
    have hhi : x + ε / 2 ∈ J := by
      refine hball ?_
      rw [mem_ball, Real.dist_eq, abs_of_nonneg (by linarith)]
      linarith
    exact ⟨lt_of_le_of_lt (csInf_le hbb hlo) (by linarith),
      lt_of_lt_of_le (by linarith : x < x + ε / 2) (le_csSup hba hhi)⟩
  -- Order-connectedness fills the interval in.
  have hIoo : Ioo (sInf J) (sSup J) ⊆ J := by
    intro x hx
    obtain ⟨u, hu, hux⟩ := exists_lt_of_csInf_lt hne hx.1
    obtain ⟨v, hv, hxv⟩ := exists_lt_of_lt_csSup hne hx.2
    exact hJord.out hu hv ⟨hux.le, hxv.le⟩
  have hlt : sInf J < sSup J := (hout s hJs).1.trans (hout s hJs).2
  refine ⟨sInf J, sSup J, hlt, subset_antisymm (fun x hx => hout x hx) hIoo, ?_, ?_⟩
  · -- Were the left endpoint in `T`, the half-open interval would be a larger connected subset.
    intro hmem
    have hsub : Ico (sInf J) (sSup J) ⊆ T := by
      intro x hx
      rcases eq_or_lt_of_le hx.1 with h | h
      · rw [← h]; exact hmem
      · exact hJsub (hIoo ⟨h, hx.2⟩)
    have h2 := (isPreconnected_Ico (a := sInf J) (b := sSup J)).subset_connectedComponentIn
      (show s ∈ Ico (sInf J) (sSup J) from ⟨(hout s hJs).1.le, (hout s hJs).2⟩) hsub
    exact absurd (hout _ (h2 ⟨le_rfl, hlt⟩)).1 (lt_irrefl _)
  · intro hmem
    have hsub : Ioc (sInf J) (sSup J) ⊆ T := by
      intro x hx
      rcases eq_or_lt_of_le hx.2 with h | h
      · rw [h]; exact hmem
      · exact hJsub (hIoo ⟨hx.1, h⟩)
    have h2 := (isPreconnected_Ioc (a := sInf J) (b := sSup J)).subset_connectedComponentIn
      (show s ∈ Ioc (sInf J) (sSup J) from ⟨(hout s hJs).1, (hout s hJs).2.le⟩) hsub
    exact absurd (hout _ (h2 ⟨hlt, le_rfl⟩)).2 (lt_irrefl _)

namespace Plane

variable {a b x y : Plane} {S U : Set Plane}

/-! ### Lines and their parametrization -/

/-- The line through `a` and `b`: the range of the parametrization `t ↦ a + t • (b - a)`.
For `a = b` this degenerates to the single point `{a}`; the lemmas that need a genuine line take
`a ≠ b` as a hypothesis. -/
def line (a b : Plane) : Set Plane := Set.range (AffineMap.lineMap a b : ℝ → Plane)

/-- The coordinate of a point on the line through `a` and `b`: the inverse of the
parametrization. It is defined on the whole plane — off the line it returns the parameter of the
orthogonal projection, which is harmless and buys continuity everywhere. -/
noncomputable def lineCoord (a b x : Plane) : ℝ := inner ℝ (x - a) (b - a) / ‖b - a‖ ^ 2

theorem mem_line_iff : x ∈ line a b ↔ ∃ t : ℝ, AffineMap.lineMap a b t = x := Iff.rfl

theorem lineMap_mem_line (a b : Plane) (t : ℝ) : AffineMap.lineMap a b t ∈ line a b :=
  mem_range_self t

@[simp] theorem left_mem_line (a b : Plane) : a ∈ line a b :=
  ⟨0, AffineMap.lineMap_apply_zero a b⟩

@[simp] theorem right_mem_line (a b : Plane) : b ∈ line a b :=
  ⟨1, AffineMap.lineMap_apply_one a b⟩

/-- The range of the parametrization is the affine span of the two points. -/
theorem line_eq_affineSpan (a b : Plane) :
    line a b = (affineSpan ℝ ({a, b} : Set Plane) : Set Plane) := by
  ext x
  rw [mem_line_iff, SetLike.mem_coe, mem_affineSpan_pair_iff_exists_lineMap_eq]

theorem continuous_lineCoord (a b : Plane) : Continuous (lineCoord a b) := by
  unfold lineCoord
  fun_prop

/-- `lineCoord` inverts the parametrization on the left. -/
@[simp] theorem lineCoord_lineMap (hab : a ≠ b) (t : ℝ) :
    lineCoord a b (AffineMap.lineMap a b t) = t := by
  have hne : ‖b - a‖ ≠ 0 := by
    simp only [ne_eq, norm_eq_zero, sub_eq_zero]
    exact fun h => hab h.symm
  have hsub : (AffineMap.lineMap a b t : Plane) - a = t • (b - a) := by
    rw [AffineMap.lineMap_apply_module']
    abel
  rw [lineCoord, hsub, real_inner_smul_left, real_inner_self_eq_norm_sq]
  field_simp

/-- `lineCoord` inverts the parametrization on the right, on the line. This needs no
nondegeneracy hypothesis: for `a = b` both sides are `a`. -/
theorem lineMap_lineCoord (hx : x ∈ line a b) :
    AffineMap.lineMap a b (lineCoord a b x) = x := by
  obtain ⟨t, rfl⟩ := hx
  rcases eq_or_ne a b with rfl | hab
  · simp
  · rw [lineCoord_lineMap hab]

theorem lineMap_injective (hab : a ≠ b) :
    Function.Injective (AffineMap.lineMap a b : ℝ → Plane) :=
  Function.LeftInverse.injective (g := lineCoord a b) (lineCoord_lineMap hab)

/-- A line is closed: it is the set where the parametrization undoes the coordinate. -/
theorem isClosed_line (a b : Plane) : IsClosed (line a b) := by
  have hchar : line a b = {x : Plane | AffineMap.lineMap a b (lineCoord a b x) = x} :=
    Set.ext fun x => ⟨fun hx => lineMap_lineCoord hx, fun hx => hx ▸ lineMap_mem_line a b _⟩
  rw [hchar]
  exact isClosed_eq (AffineMap.lineMap_continuous.comp (continuous_lineCoord a b)) continuous_id

/-- The angle-free membership test: `x` lies on the line through `a ≠ b` exactly when the
orientation form kills the two directions. -/
theorem mem_line_iff_det_eq_zero (hab : a ≠ b) :
    x ∈ line a b ↔ det (b - a) (x - a) = 0 := by
  have hu : b - a ≠ 0 := sub_ne_zero.2 (Ne.symm hab)
  rw [det_eq_zero_iff_smul _ _ hu, mem_line_iff]
  constructor
  · rintro ⟨t, rfl⟩
    exact ⟨t, by rw [AffineMap.lineMap_apply_module']; abel⟩
  · rintro ⟨r, hr⟩
    exact ⟨r, by rw [AffineMap.lineMap_apply_module', ← hr]; abel⟩

/-! ### A compact connected subset of a line is a segment -/

/-- Appendix C, item 1. A nonempty compact connected subset of a line is a closed segment, whose
endpoints belong to the set. -/
theorem exists_segment_eq_of_isCompact_isConnected (hS : S ⊆ line a b) (hcompact : IsCompact S)
    (hconn : IsConnected S) :
    ∃ p q : Plane, p ∈ S ∧ q ∈ S ∧ S = segment ℝ p q := by
  -- Push `S` down to `ℝ`; there it is a nonempty compact connected set, hence a closed interval.
  set T : Set ℝ := lineCoord a b '' S with hTdef
  have hTcompact : IsCompact T := hcompact.image (continuous_lineCoord a b)
  have hTconn : IsConnected T := hconn.image _ (continuous_lineCoord a b).continuousOn
  obtain ⟨t₀, t₁, hT⟩ : ∃ t₀ t₁, T = Icc t₀ t₁ :=
    ⟨_, _, eq_Icc_of_connected_compact hTconn hTcompact⟩
  have hle : t₀ ≤ t₁ := by
    rw [hT] at hTconn
    exact nonempty_Icc.1 hTconn.nonempty
  -- Carrying `T` back up recovers `S`, because the two maps are mutually inverse on the line.
  have himage : (AffineMap.lineMap a b : ℝ → Plane) '' T = S := by
    rw [hTdef, image_image]
    exact (image_congr fun z hz => lineMap_lineCoord (hS hz)).trans (image_id S)
  have hmem : ∀ t ∈ T, (AffineMap.lineMap a b t : Plane) ∈ S := fun t ht => himage ▸ ⟨t, ht, rfl⟩
  refine ⟨AffineMap.lineMap a b t₀, AffineMap.lineMap a b t₁,
    hmem _ (hT ▸ left_mem_Icc.2 hle), hmem _ (hT ▸ right_mem_Icc.2 hle), ?_⟩
  rw [← himage, hT, ← segment_eq_Icc hle, image_segment]

/-- Appendix C, item 1, in the form the blueprint states it: a *nondegenerate* compact connected
subset of a line is a closed segment with distinct endpoints. -/
theorem exists_segment_eq_of_not_subsingleton (hS : S ⊆ line a b) (hcompact : IsCompact S)
    (hconn : IsConnected S) (hnontriv : ¬ S.Subsingleton) :
    ∃ p q : Plane, p ≠ q ∧ p ∈ S ∧ q ∈ S ∧ S = segment ℝ p q := by
  obtain ⟨p, q, hp, hq, hSeq⟩ := exists_segment_eq_of_isCompact_isConnected hS hcompact hconn
  refine ⟨p, q, ?_, hp, hq, hSeq⟩
  rintro rfl
  rw [segment_same] at hSeq
  exact hnontriv (hSeq ▸ subsingleton_singleton)

/-! ### A component of a line inside a bounded open set -/

/-- Appendix C, item 1. A connected component of the intersection of a line with a bounded open
set `U` is an open segment of the line; its closure is the closed segment on the same two
distinct endpoints, and both endpoints lie in the frontier of `U`.

This is the crosscut factory: the closed segment meets `U` in exactly the component, and touches
`∂U` exactly at its two ends. -/
theorem exists_openSegment_eq_connectedComponentIn (hab : a ≠ b) (hU : IsOpen U)
    (hbdd : IsBounded U) (hy : y ∈ line a b ∩ U) :
    ∃ p q : Plane, p ≠ q ∧ p ∈ line a b ∧ q ∈ line a b ∧
      connectedComponentIn (line a b ∩ U) y = openSegment ℝ p q ∧
      closure (connectedComponentIn (line a b ∩ U) y) = segment ℝ p q ∧
      p ∈ frontier U ∧ q ∈ frontier U := by
  set f : ℝ → Plane := (AffineMap.lineMap a b : ℝ → Plane) with hfdef
  -- Pull `U` back to the parameter line. It stays open, and stays bounded because the
  -- parametrization scales all distances by the fixed positive factor `dist a b`.
  set T : Set ℝ := f ⁻¹' U with hTdef
  have hTopen : IsOpen T := hU.preimage AffineMap.lineMap_continuous
  have hTbdd : IsBounded T := by
    have hpos : 0 < dist a b := dist_pos.2 hab
    obtain ⟨C, hC⟩ := Metric.isBounded_iff.1 hbdd
    refine Metric.isBounded_iff.2 ⟨C / dist a b, fun s hs t ht => ?_⟩
    have h1 : dist s t * dist a b ≤ C := by
      have h2 := hC hs ht
      rwa [hfdef, dist_lineMap_lineMap] at h2
    exact (le_div_iff₀ hpos).2 h1
  set s : ℝ := lineCoord a b y with hsdef
  have hfs : f s = y := lineMap_lineCoord hy.1
  have hsT : s ∈ T := by rw [hTdef, mem_preimage, hfs]; exact hy.2
  obtain ⟨t₀, t₁, hlt, hJ, hn0, hn1⟩ := exists_Ioo_eq_connectedComponentIn hTopen hTbdd hsT
  have hIooT : Ioo t₀ t₁ ⊆ T := hJ ▸ connectedComponentIn_subset T s
  have hsIoo : s ∈ Ioo t₀ t₁ := hJ ▸ mem_connectedComponentIn hsT
  -- The component upstairs is the image of the component downstairs.
  have hC : connectedComponentIn (line a b ∩ U) y = f '' Ioo t₀ t₁ := by
    refine subset_antisymm (fun z hz => ?_) ?_
    · -- The coordinates of the component form a connected subset of `T` through `s`.
      have hzmem : z ∈ line a b ∩ U := connectedComponentIn_subset _ _ hz
      have hsubT : lineCoord a b '' connectedComponentIn (line a b ∩ U) y ⊆ T := by
        rintro _ ⟨w, hw, rfl⟩
        have hwmem : w ∈ line a b ∩ U := connectedComponentIn_subset _ _ hw
        rw [hTdef, mem_preimage, hfdef, lineMap_lineCoord hwmem.1]
        exact hwmem.2
      have hpre : IsPreconnected (lineCoord a b '' connectedComponentIn (line a b ∩ U) y) :=
        isPreconnected_connectedComponentIn.image _ (continuous_lineCoord a b).continuousOn
      have hsub := hpre.subset_connectedComponentIn ⟨y, mem_connectedComponentIn hy, hsdef.symm⟩
        hsubT
      rw [hJ] at hsub
      exact ⟨lineCoord a b z, hsub ⟨z, hz, rfl⟩, lineMap_lineCoord hzmem.1⟩
    · -- Conversely the image of `Ioo t₀ t₁` is a connected subset of `line a b ∩ U` through `y`.
      refine (isPreconnected_Ioo.image f
        AffineMap.lineMap_continuous.continuousOn).subset_connectedComponentIn ⟨s, hsIoo, hfs⟩ ?_
      rintro _ ⟨t, ht, rfl⟩
      exact ⟨lineMap_mem_line a b t, hIooT ht⟩
  -- An open interval of parameters is an open segment of the line.
  have himg : f '' Ioo t₀ t₁ = openSegment ℝ (f t₀) (f t₁) := by
    rw [← openSegment_eq_Ioo hlt, hfdef, image_openSegment]
  have hclos : closure (connectedComponentIn (line a b ∩ U) y) = segment ℝ (f t₀) (f t₁) := by
    rw [hC, himg, closure_openSegment]
  -- Each endpoint is in the closure of the component, hence in `closure U`, but not in `U`.
  have hsubclos : closure (connectedComponentIn (line a b ∩ U) y) ⊆ closure U :=
    closure_mono fun z hz => (connectedComponentIn_subset _ _ hz).2
  have hfrontier : ∀ t : ℝ, t ∉ T → f t ∈ segment ℝ (f t₀) (f t₁) → f t ∈ frontier U := by
    intro t ht hseg
    rw [hU.frontier_eq]
    exact ⟨hsubclos (by rw [hclos]; exact hseg), fun h => ht h⟩
  exact ⟨f t₀, f t₁, fun h => hlt.ne (lineMap_injective hab h),
    lineMap_mem_line a b t₀, lineMap_mem_line a b t₁, by rw [hC, himg], hclos,
    hfrontier t₀ hn0 (left_mem_segment ℝ _ _), hfrontier t₁ hn1 (right_mem_segment ℝ _ _)⟩

/-! ### Affine maps -/

/-- Appendix C, item 1. An affine map fixing two points fixes their line pointwise. -/
theorem eqOn_line_of_fixed (F : Plane →ᵃ[ℝ] Plane) (ha : F a = a) (hb : F b = b) :
    EqOn F id (line a b) := by
  rintro _ ⟨t, rfl⟩
  rw [id, F.apply_lineMap, ha, hb]

/-- Appendix C, item 1. An affine map of the plane is determined by its values at three affinely
independent points. -/
theorem affineMap_ext_of_affineIndependent {p : Fin 3 → Plane} (hp : AffineIndependent ℝ p)
    (F G : Plane →ᵃ[ℝ] Plane) (h : ∀ i, F (p i) = G (p i)) : F = G := by
  refine AffineMap.ext_on (s := Set.range p) ?_ ?_
  · rw [hp.affineSpan_eq_top_iff_card_eq_finrank_add_one]
    simp
  · rintro _ ⟨i, rfl⟩
    exact h i

end Plane

end Schoenflies


==> anc/P5-kernel-deficit-lean-v6/vendor/schoenflies-lean/Schoenflies/LocalGrid.lean <==
/-
Copyright (c) 2026 Álvaro Begué. All rights reserved.
Released under Apache 2.0 license as described in the file LICENSE.
Authors: Álvaro Begué
-/
import Schoenflies.SquareMeshFixed
import Schoenflies.Graph.TwoPaths

/-!
# The local source grid, and the missing hypothesis of the anchored square mesh

Two things, and the second is the more important.

## 1. `prop:anchored-square-mesh` clause 5 — which hypothesis repairs it

`docs/ROADMAP.md` records clause 5, *the skeleton of `T` is 2-connected*, as **false** for
`Schoenflies.squareMesh` when the fresh-point set is too small, and names
`Schoenflies.FreshDense` as "the shape the missing hypothesis should take". The first section
of this module checks that, and the answer is **no: `FreshDense` alone does not repair
clause 5.**

* `Schoenflies.freshDense_of_four_sqrt_two_le` — for `4√2 ≤ δ`, `FreshDense fresh δ` holds for
  **every** list `fresh`, the empty one included, because `S` itself has diameter `2√2`. So
  `FreshDense fresh δ` is vacuous at large `δ` and excludes nothing.
* `Schoenflies.freshDense_not_isTwoConnected` — the counterexample made formal: at
  `δ = 4√2` the hypotheses `0 < δ` and `FreshDense [] δ` both hold and
  `squareMesh δ [] anchors` is still not 2-connected.

What does repair it is `FreshDense` **together with a bound on `δ`**:

* `Schoenflies.exists_two_distinct_fresh_of_freshDense` — `FreshDense fresh δ` and `δ < 4`
  force two distinct fresh points. (`4` is not the sharp constant — `4√2` is — but it is the
  one a side of `S`, whose two ends are `2` apart, gives with no work. The blueprint's own
  `δ = ε_n = 2^{-n}` is far below either.)

and two distinct fresh points is exactly the right amount, because *fewer* is always fatal:

* `Schoenflies.not_isTwoConnected_meshGraph_of_fresh_subsingleton` — a mesh whose fresh points
  are not two distinct points is **never** 2-connected. This closes the case
  `SquareMeshFixed.lean` left open in prose: with exactly one fresh point `z` the mesh is
  connected, but `z` is a cut vertex, because the spoke at `z` is the only edge of the mesh
  that changes the sup norm and every other edge preserves it.

So the correct statement of clause 5 carries the hypothesis `∃ z ∈ fresh, ∃ w ∈ fresh, z ≠ w`,
which `FreshDense fresh δ ∧ δ < 4` supplies, and which is necessary as well as sufficient in
the degenerate range.

## 2. `prop:local-grid-attachment` — the grid

The blueprint's proof begins: *"Choose sufficiently fine finite horizontal and vertical
coordinate sets in `W`, with at least two intervals in each direction. Begin with the outer
rectangle of the resulting grid `K` … By `lem:subdivision-ear-preserve`, `K` is 2-connected."*

`Schoenflies.localGrid` is that `K`, as a `def`: the uniform `k × k` grid on the closed square
`W` of centre `p` and radius `s`. `Schoenflies/SquareMeshConnected.lean` and
`Schoenflies/SquareMeshFixed.lean` supply everything combinatorial about a grid, so what is
added here is the *quantitative* clause the proposition needs — every closed grid rectangle has
diameter `< ε` — together with the instantiation of the general grid lemmas at these
coordinates.

The rest of `prop:local-grid-attachment` — the overlay of `K` with the polygonal nonboundary
skeleton of `Γ`, the three cases, and the component-joining loop — is **not** here; see the
report.

## Blueprint

* `prop:anchored-square-mesh`, clause 5 — `freshDense_of_four_sqrt_two_le`,
  `freshDense_not_isTwoConnected`, `exists_two_distinct_fresh_of_freshDense`,
  `not_isTwoConnected_meshGraph_of_fresh_subsingleton`,
  `not_isTwoConnected_squareMesh_of_fresh_subsingleton`.
* `prop:local-grid-attachment`, the grid `K` — `localGrid`, `localGrid_isTwoConnected`,
  `localGrid_subdivide_isTwoConnected`, `localGrid_isDrawing`, `localGrid_outer_cycle`.
* `prop:local-grid-attachment`, clause 3 — `dist_le_of_mem_localGridCell` (the closed grid
  rectangle), `dist_lt_of_avoiding_localGrid` (a connected subset of `W` missing the grid),
  `localGridCount`, `localGridCount_spec`, `localGrid_fine`.
* `lem:union-two-connected` — used through `Graph.IsTwoConnected.union` and
  `Graph.IsTwoConnected.ear`; `Graph.IsTwoConnected.of_le_of_vertexSet_subset` is the
  "spanning 2-connected subgraph" form the assembly needs.
-/

open Metric Set
open scoped Graph

namespace Schoenflies

/-! ### The diameter of `S`

`S = modelCurve` is the frame of `[-1,1]²`, so any two of its points are at sup distance at
most `2` and hence at Euclidean distance at most `2√2`. That single bound is what makes
`FreshDense fresh δ` vacuous once `δ ≥ 4√2`. -/

/-- The sup distance is at most the Euclidean distance. -/
theorem supDist_le_dist (x y : Plane) : Plane.supDist x y ≤ dist x y := by
  rw [dist_eq_norm]
  exact Plane.supNorm_le_norm _

/-- **Any two points of `S` are within `2√2`.** -/
theorem dist_le_of_mem_modelCurve {x y : Plane} (hx : x ∈ modelCurve) (hy : y ∈ modelCurve) :
    dist x y ≤ 2 * Real.sqrt 2 := by
  have hsq : (0 : ℝ) < Real.sqrt 2 := Real.sqrt_pos.2 two_pos
  calc dist x y ≤ Real.sqrt 2 * Plane.supNorm (x - y) := dist_le_sqrt_two_mul_supNorm x y
    _ ≤ Real.sqrt 2 * (Plane.supNorm x + Plane.supNorm y) :=
        mul_le_mul_of_nonneg_left (supNorm_sub_le x y) hsq.le
    _ = 2 * Real.sqrt 2 := by
        rw [show Plane.supNorm x = 1 from hx, show Plane.supNorm y = 1 from hy]; ring

/-- **`FreshDense` is vacuous at large `δ`.** For `δ ≥ 4√2` *every* list of fresh points is
`δ`-dense, the empty one included: the whole of `S` has diameter `2√2 ≤ δ/2`.

This is the first half of the finding: `FreshDense` alone cannot be the missing hypothesis of
`prop:anchored-square-mesh` clause 5, because it does not exclude `fresh = []`. -/
theorem freshDense_of_four_sqrt_two_le {fresh : List Plane} {δ : ℝ}
    (hδ : 4 * Real.sqrt 2 ≤ δ) : FreshDense fresh δ := by
  intro A hA _ x hx y hy
  have := dist_le_of_mem_modelCurve (hA hx).1 (hA hy).1
  linarith

/-- **The counterexample, formally.** There is a positive `δ` for which `FreshDense [] δ`
holds and the mesh is still not 2-connected. So clause 5 is not repaired by adding
`FreshDense` alone. -/
theorem freshDense_not_isTwoConnected (anchors : List Plane) :
    ∃ δ : ℝ, 0 < δ ∧ FreshDense [] δ ∧ ¬ (squareMesh δ [] anchors).IsTwoConnected := by
  have hsq : (0 : ℝ) < Real.sqrt 2 := Real.sqrt_pos.2 two_pos
  exact ⟨4 * Real.sqrt 2, by linarith, freshDense_of_four_sqrt_two_le le_rfl,
    not_isTwoConnected_squareMesh_of_fresh_nil _ _⟩

/-! ### What does repair clause 5

A side of `S` is a connected subset of `S` whose two ends are `2` apart. If no two fresh points
are distinct then some side avoids all of them — a single point cannot lie on both the top and
the bottom side — and `FreshDense fresh δ` applied to that side forces `4 ≤ δ`. -/

/-- The two ends of the top or the bottom side of `S` are at distance at least `2`. -/
theorem two_le_dist_side {P : Piece} (h : P = sideT ∨ P = sideB) : (2 : ℝ) ≤ dist P.1 P.2 := by
  refine le_trans (le_of_eq ?_) (supDist_le_dist P.1 P.2)
  rcases h with rfl | rfl <;>
    · simp only [sideT, sideB, Plane.supDist, Plane.supNorm, Plane.sub_apply]
      norm_num

/-- A single point cannot lie on both horizontal sides of `S`, so one of them avoids a
one-point set. -/
theorem exists_side_avoiding (fresh : List Plane) (hsub : ∀ z ∈ fresh, ∀ w ∈ fresh, z = w) :
    ∃ P : Piece, (P = sideT ∨ P = sideB) ∧ ∀ z ∈ fresh, z ∉ P.seg := by
  by_cases hex : ∃ z, z ∈ fresh
  · obtain ⟨z, hz⟩ := hex
    by_cases hzT : z ∈ sideT.seg
    · refine ⟨sideB, Or.inr rfl, fun w hw hwB => ?_⟩
      have : w = z := hsub w hw z hz
      subst this
      exact sideT_disjoint_sideB hzT hwB
    · exact ⟨sideT, Or.inl rfl, fun w hw hwT => hzT (by rwa [← hsub w hw z hz])⟩
  · push Not at hex
    exact ⟨sideT, Or.inl rfl, fun z hz _ => absurd hz (hex z)⟩

/-- **`FreshDense` with a small `δ` gives two distinct fresh points.** This is the hypothesis
`prop:anchored-square-mesh` clause 5 actually needs, and the blueprint supplies it: its
`δ = ε_n = 2^{-n}` is well below `4`. -/
theorem exists_two_distinct_fresh_of_freshDense {fresh : List Plane} {δ : ℝ}
    (hdense : FreshDense fresh δ) (hδ : δ < 4) : ∃ z ∈ fresh, ∃ w ∈ fresh, z ≠ w := by
  by_contra hcon
  push Not at hcon
  obtain ⟨P, hP, havoid⟩ := exists_side_avoiding fresh hcon
  have hseg : P.seg ⊆ modelCurve \ {x | x ∈ fresh} := by
    intro x hx
    refine ⟨side_seg_subset_modelCurve ?_ hx, fun hmem => havoid x hmem hx⟩
    rcases hP with rfl | rfl
    exacts [Or.inl rfl, Or.inr (Or.inr (Or.inl rfl))]
  have := hdense P.seg hseg (convex_segment P.1 P.2).isPreconnected
    P.1 (left_mem_segment ℝ _ _) P.2 (right_mem_segment ℝ _ _)
  have := two_le_dist_side hP
  linarith

/-! ### Fewer than two distinct fresh points is always fatal

`SquareMeshFixed.not_isTwoConnected_squareMesh_of_fresh_nil` settles `fresh = []` by showing
the mesh disconnected. The remaining degenerate case — exactly one fresh point — is settled
here, and by the same invariant.

Every edge of the mesh is a subsegment of a source segment, and a source segment is either a
side of a ring, on which the sup norm is constant, or the spoke at a fresh point `z`, along
which the only point of sup norm `1` is `z` itself. So once `z` is deleted, **no** edge of the
mesh joins a vertex of sup norm `1` to a vertex of smaller sup norm: `z` is a cut vertex. -/

/-- Along an edge of the mesh whose ends are both different from the one fresh point `z`, the
predicate "sup norm is `1`" is constant. -/
theorem supNorm_eq_one_iff_of_isLink {N : ℕ} (hN : 2 ≤ N) {fresh : List Plane}
    (hfresh : ∀ u ∈ fresh, u ∈ modelCurve) (hsub : ∀ u ∈ fresh, ∀ w ∈ fresh, u = w)
    {anchors : List Plane} {z : Plane} (hz : z ∈ fresh) {P : Piece} {x y : Plane}
    (h : (meshGraph N fresh anchors).IsLink P x y) (hx : x ≠ z) (hy : y ≠ z) :
    (Plane.supNorm x = 1 ↔ Plane.supNorm y = 1) := by
  obtain ⟨R, hR, hRsub⟩ := meshGraph_edge_source h.1
  -- the ends of `P`, in whichever order the link presents them
  have hends : (x = P.1 ∧ y = P.2) ∨ (x = P.2 ∧ y = P.1) := h.2
  rcases mem_meshSegments.1 hR with ⟨r, hr, hRr⟩ | ⟨u, hu, rfl⟩
  · -- a side of a ring: both ends have sup norm `r`
    have hring : P.seg ⊆ ringSet r :=
      hRsub.trans (ringPieces_seg_subset (meshRadii_pos hN hr).le hRr)
    have h1 : Plane.supNorm P.1 = r := hring (left_mem_segment ℝ _ _)
    have h2 : Plane.supNorm P.2 = r := hring (right_mem_segment ℝ _ _)
    rcases hends with ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩
    exacts [by rw [h1, h2], by rw [h1, h2]]
  · -- the spoke at the single fresh point: sup norm `1` only at its outer end
    rw [hsub u hu z hz] at hRsub
    have hspoke : ∀ q ∈ (spokePiece N z).seg, Plane.supNorm q = 1 → q = z := by
      intro q hq hq1
      have : q ∈ (spokePiece N z).seg ∩ modelCurve := ⟨hq, hq1⟩
      rwa [spokePiece_inter_modelCurve hN (hfresh z hz)] at this
    have hne : ∀ q, (q = P.1 ∨ q = P.2) → q ≠ z → Plane.supNorm q ≠ 1 := by
      rintro q (rfl | rfl) hqz hq1
      exacts [hqz (hspoke _ (hRsub (left_mem_segment ℝ _ _)) hq1),
        hqz (hspoke _ (hRsub (right_mem_segment ℝ _ _)) hq1)]
    rcases hends with ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩
    · exact ⟨fun hc => absurd hc (hne _ (Or.inl rfl) hx),
        fun hc => absurd hc (hne _ (Or.inr rfl) hy)⟩
    · exact ⟨fun hc => absurd hc (hne _ (Or.inr rfl) hx),
        fun hc => absurd hc (hne _ (Or.inl rfl) hy)⟩

/-- An end of a side of the outer ring is a vertex of the mesh. -/
theorem corner_mem_vertexSet_meshGraph {N : ℕ} (hN : 2 ≤ N) {fresh anchors : List Plane}
    {R : Piece} (hR : R ∈ ringPieces 1) : R.1 ∈ V(meshGraph N fresh anchors) :=
  end_mem_vertexSet_meshGraph (outer_ringPieces_mem hN hR) (Or.inl rfl)

theorem supNorm_corner_pp : Plane.supNorm (Plane.mk (1 : ℝ) (1 : ℝ)) = 1 := by
  simp [Plane.supNorm]

theorem supNorm_corner_mm : Plane.supNorm (Plane.mk (-1 : ℝ) (-1 : ℝ)) = 1 := by
  simp [Plane.supNorm]

/-- Whichever point `z` is, one of the two corners `(1,1)`, `(-1,-1)` differs from it and is a
vertex of the mesh of sup norm `1`. -/
theorem exists_outer_vertex_ne {N : ℕ} (hN : 2 ≤ N) {fresh anchors : List Plane} (z : Plane) :
    ∃ c : Plane, c ∈ V(meshGraph N fresh anchors) ∧ Plane.supNorm c = 1 ∧ c ≠ z := by
  by_cases h : (Plane.mk (1 : ℝ) (1 : ℝ)) = z
  · refine ⟨Plane.mk (-1 : ℝ) (-1 : ℝ), corner_mem_vertexSet_meshGraph (fresh := fresh)
      (anchors := anchors) hN (R := (Plane.mk (-1) (-1), Plane.mk 1 (-1))) (by simp [ringPieces]),
      supNorm_corner_mm, ?_⟩
    rw [← h]
    exact mk_ne_mk_of_fst (by norm_num)
  · exact ⟨Plane.mk (1 : ℝ) (1 : ℝ), corner_mem_vertexSet_meshGraph (fresh := fresh)
      (anchors := anchors) hN (R := (Plane.mk 1 1, Plane.mk (-1) 1)) (by simp [ringPieces]),
      supNorm_corner_pp, h⟩

/-- The corner of the innermost ring is a vertex of the mesh, and its sup norm is not `1`. -/
theorem exists_inner_vertex {N : ℕ} (hN : 2 ≤ N) {fresh anchors : List Plane} :
    ∃ c : Plane, c ∈ V(meshGraph N fresh anchors) ∧ Plane.supNorm c ≠ 1 := by
  refine ⟨Plane.mk ((N : ℝ)⁻¹) ((N : ℝ)⁻¹),
    end_mem_vertexSet_meshGraph
      (R := (Plane.mk ((N : ℝ)⁻¹) ((N : ℝ)⁻¹), Plane.mk (-(N : ℝ)⁻¹) ((N : ℝ)⁻¹)))
      (mem_meshSegments.2 (Or.inl ⟨(N : ℝ)⁻¹, inv_mem_meshRadii hN, by simp [ringPieces]⟩))
      (Or.inl rfl), ?_⟩
  rw [supNorm_mk, abs_of_nonneg (inv_cast_pos hN).le, max_self]
  exact ne_of_lt (inv_cast_lt_one hN)

/-- **A mesh whose fresh points are not two distinct points is never 2-connected.** With none
the mesh is disconnected (`not_connected_meshGraph_of_fresh_nil`); with one, `z`, the point `z`
is a cut vertex.

This is the second half of the finding: two distinct fresh points is not merely a convenient
hypothesis for clause 5, it is a *necessary* one. -/
theorem not_isTwoConnected_meshGraph_of_fresh_subsingleton {N : ℕ} (hN : 2 ≤ N)
    {fresh : List Plane} (hfresh : ∀ u ∈ fresh, u ∈ modelCurve)
    (hsub : ∀ u ∈ fresh, ∀ w ∈ fresh, u = w) (anchors : List Plane) :
    ¬ (meshGraph N fresh anchors).IsTwoConnected := by
  by_cases hex : ∃ z, z ∈ fresh
  swap
  · push Not at hex
    obtain rfl : fresh = [] := List.eq_nil_iff_forall_not_mem.2 hex
    exact fun h => not_connected_meshGraph_of_fresh_nil hN anchors h.connected
  obtain ⟨z, hz⟩ := hex
  intro h2
  -- after deleting `z`, no edge changes the truth of "the sup norm is `1`"
  have hinv : ∀ {u v : Plane}, ((meshGraph N fresh anchors).deleteVerts {z}).Reaches u v →
      (Plane.supNorm u = 1 ↔ Plane.supNorm v = 1) := by
    rintro u v ⟨W, hW⟩
    induction hW with
    | nil => exact Iff.rfl
    | @cons a b c e W hl _ ih =>
      rw [Graph.deleteVerts_isLink] at hl
      exact (supNorm_eq_one_iff_of_isLink hN hfresh hsub hz hl.1
        (by simpa using hl.2.1) (by simpa using hl.2.2)).trans ih
  obtain ⟨c, hcV, hc1, hcz⟩ := exists_outer_vertex_ne (fresh := fresh) (anchors := anchors) hN z
  obtain ⟨d, hdV, hd1⟩ := exists_inner_vertex (fresh := fresh) (anchors := anchors) hN
  have hdz : d ≠ z := by
    rintro rfl
    exact hd1 (hfresh d hz)
  have := hinv ((h2.deleteVerts_connected' z).reaches
    (Graph.mem_deleteVerts_singleton_of_ne hcV hcz)
    (Graph.mem_deleteVerts_singleton_of_ne hdV hdz))
  exact hd1 (this.1 hc1)

/-- **`prop:anchored-square-mesh` clause 5 needs two distinct fresh points**, for
`Schoenflies.squareMesh` itself. -/
theorem not_isTwoConnected_squareMesh_of_fresh_subsingleton {fresh : List Plane}
    (hfresh : ∀ u ∈ fresh, u ∈ modelCurve) (hsub : ∀ u ∈ fresh, ∀ w ∈ fresh, u = w)
    (δ : ℝ) (anchors : List Plane) : ¬ (squareMesh δ fresh anchors).IsTwoConnected :=
  not_isTwoConnected_meshGraph_of_fresh_subsingleton (two_le_meshCount δ) hfresh hsub anchors

end Schoenflies

/-! ### A spanning 2-connected subgraph makes the whole graph 2-connected

The form in which every assembly out of `lem:union-two-connected` is finished: a chain of
unions produces *some* graph, and what the consumer wants is 2-connectivity of the graph it
started from. As long as the assembled graph is a subgraph that misses no vertex, the two
coincide — extra edges can only help connectivity. -/

namespace Graph

variable {α β : Type*} {H K : Graph α β}

/-- Connectedness passes up to a graph with the same vertices. -/
theorem Connected.of_spanning_le (hH : H.Connected) (hHK : H ≤ K) (hV : V(K) ⊆ V(H)) :
    K.Connected := by
  obtain ⟨u, hu⟩ := hH.nonempty
  exact Connected.of_hub (hHK.vertexSet_mono hu) fun x hx => (hH.reaches hu (hV hx)).mono hHK

/-- **2-connectivity passes up to a graph with the same vertices.** -/
theorem IsTwoConnected.of_le_of_vertexSet_subset (hH : H.IsTwoConnected) (hHK : H ≤ K)
    (hV : V(K) ⊆ V(H)) : K.IsTwoConnected where
  hasThreeVertices := hH.hasThreeVertices.mono hHK.vertexSet_mono
  connected := hH.connected.of_spanning_le hHK hV
  deleteVerts_connected := fun x _ =>
    (hH.deleteVerts_connected' x).of_spanning_le (deleteVerts_mono hHK _) (by
      simp only [vertexSet_deleteVerts]
      exact Set.sdiff_subset_sdiff_left hV)

end Graph

namespace Schoenflies

/-! ### Uniform coordinates

`prop:local-grid-attachment` asks for "sufficiently fine finite horizontal and vertical
coordinate sets in `W`, with at least two intervals in each direction". Equally spaced ones
serve, and they make the fineness a single division. -/

/-- The `i`-th of the equally spaced coordinates starting at `a` with step `h`. -/
noncomputable def uniformCoord (a h : ℝ) (i : ℕ) : ℝ := a + i * h

@[simp] theorem uniformCoord_zero (a h : ℝ) : uniformCoord a h 0 = a := by
  simp [uniformCoord]

theorem uniformCoord_strictMono {h : ℝ} (hh : 0 < h) (a : ℝ) :
    StrictMono (uniformCoord a h) := by
  intro i j hij
  have hlt : (i : ℝ) < j := by exact_mod_cast hij
  have := mul_lt_mul_of_pos_right hlt hh
  simp only [uniformCoord]
  linarith

theorem uniformCoord_le {h : ℝ} (hh : 0 < h) (a : ℝ) {i j : ℕ} (hij : i ≤ j) :
    uniformCoord a h i ≤ uniformCoord a h j := (uniformCoord_strictMono hh a).monotone hij

/-- **A preconnected set of reals inside `[a, a + k·h]` that avoids every coordinate
`a + i·h` has diameter less than `h`.** Two of its points more than `h` apart would straddle
one of the coordinates, and a preconnected subset of `ℝ` contains the interval between any two
of its points. -/
theorem abs_sub_lt_of_avoiding {a h : ℝ} (hh : 0 < h) {k : ℕ} {I : Set ℝ}
    (hI : IsPreconnected I) (hIsub : I ⊆ Set.Icc a (a + k * h))
    (havoid : ∀ i ≤ k, uniformCoord a h i ∉ I) {x y : ℝ} (hx : x ∈ I) (hy : y ∈ I) :
    |x - y| < h := by
  -- one direction suffices, and the other is the same with `x` and `y` exchanged
  have key : ∀ u ∈ I, ∀ v ∈ I, u ≤ v → v - u < h := by
    intro u hu v hv huv
    by_contra hcon
    push Not at hcon
    have hua : a ≤ u := (hIsub hu).1
    have hq0 : 0 ≤ (u - a) / h := div_nonneg (by linarith) hh.le
    set i : ℕ := ⌈(u - a) / h⌉₊ with hi
    have hile : (u - a) / h ≤ (i : ℝ) := Nat.le_ceil _
    have hilt : (i : ℝ) < (u - a) / h + 1 := Nat.ceil_lt_add_one hq0
    have hcu : u ≤ uniformCoord a h i := by
      have := (div_le_iff₀ hh).1 hile
      simp only [uniformCoord]; linarith
    have hcv : uniformCoord a h i ≤ v := by
      have : (i : ℝ) * h < (u - a) + h := by
        have := mul_lt_mul_of_pos_right hilt hh
        rw [add_mul, div_mul_cancel₀ _ (ne_of_gt hh), one_mul] at this
        linarith
      simp only [uniformCoord]; linarith
    have hik : i ≤ k := by
      have hvk : v ≤ a + k * h := (hIsub hv).2
      have : (i : ℝ) * h ≤ (k : ℝ) * h := by
        simp only [uniformCoord] at hcv; linarith
      have : (i : ℝ) ≤ (k : ℝ) := le_of_mul_le_mul_right this hh
      exact_mod_cast this
    exact havoid i hik (hI.Icc_subset hu hv (Set.mem_Icc.2 ⟨hcu, hcv⟩))
  rcases le_total x y with hxy | hxy
  · rw [abs_sub_comm, abs_of_nonneg (by linarith)]
    exact key x hx y hy hxy
  · rw [abs_of_nonneg (by linarith)]
    exact key y hy x hx hxy

/-! ### The local grid

`prop:local-grid-attachment` clauses 2 and 3: a rectangular grid on the window `W`, all of
whose closed rectangles are smaller than `ε`. Everything combinatorial about it — that it is
2-connected, that it stays 2-connected after subdivision, that it is a plane graph and that its
boundary is a distinguished cycle — comes from `Schoenflies/SquareMeshConnected.lean` and
`Schoenflies/SquareMeshFixed.lean`; the content added here is the fineness. -/

variable {p : Plane} {s ε : ℝ} {k : ℕ}

/-- The `x`-coordinates of the local grid on the closed square of centre `p` and radius `s`,
cut into `k` intervals. -/
noncomputable def localGridX (p : Plane) (s : ℝ) (k : ℕ) : ℕ → ℝ :=
  uniformCoord (p 0 - s) (2 * s / k)

/-- The `y`-coordinates of the local grid. -/
noncomputable def localGridY (p : Plane) (s : ℝ) (k : ℕ) : ℕ → ℝ :=
  uniformCoord (p 1 - s) (2 * s / k)

/-- The edges of the local grid, as a list of segments. -/
noncomputable def localGridEdges (p : Plane) (s : ℝ) (k : ℕ) : List Piece :=
  gridEdges (localGridX p s k) (localGridY p s k) k k

/-- **The local grid** of `prop:local-grid-attachment`: the uniform `k × k` rectangular grid on
the closed square `W` of centre `p` and radius `s`. -/
noncomputable def localGrid (p : Plane) (s : ℝ) (k : ℕ) : Graph Plane Piece :=
  gridGraph (localGridX p s k) (localGridY p s k) k k

theorem localGrid_eq (p : Plane) (s : ℝ) (k : ℕ) :
    localGrid p s k = pieceListGraph (localGridEdges p s k) := rfl

theorem localGrid_step_pos (hs : 0 < s) (hk : 1 ≤ k) : 0 < 2 * s / (k : ℝ) := by
  have : (0 : ℝ) < k := by exact_mod_cast hk
  positivity

theorem localGridX_strictMono (hs : 0 < s) (hk : 1 ≤ k) :
    StrictMono (localGridX p s k) := uniformCoord_strictMono (localGrid_step_pos hs hk) _

theorem localGridY_strictMono (hs : 0 < s) (hk : 1 ≤ k) :
    StrictMono (localGridY p s k) := uniformCoord_strictMono (localGrid_step_pos hs hk) _

@[simp] theorem localGridX_zero (p : Plane) (s : ℝ) (k : ℕ) :
    localGridX p s k 0 = p 0 - s := uniformCoord_zero _ _

@[simp] theorem localGridY_zero (p : Plane) (s : ℝ) (k : ℕ) :
    localGridY p s k 0 = p 1 - s := uniformCoord_zero _ _

theorem localGridX_last (hk : 1 ≤ k) : localGridX p s k k = p 0 + s := by
  have hkR : (k : ℝ) ≠ 0 := by
    have : (0 : ℝ) < k := by exact_mod_cast hk
    exact ne_of_gt this
  simp only [localGridX, uniformCoord]
  field_simp
  ring

theorem localGridY_last (hk : 1 ≤ k) : localGridY p s k k = p 1 + s := by
  have hkR : (k : ℝ) ≠ 0 := by
    have : (0 : ℝ) < k := by exact_mod_cast hk
    exact ne_of_gt this
  simp only [localGridY, uniformCoord]
  field_simp
  ring

/-- **`prop:local-grid-attachment`: the grid `K` is 2-connected.** -/
theorem localGrid_isTwoConnected (hs : 0 < s) (hk : 1 ≤ k) :
    (localGrid p s k).IsTwoConnected :=
  gridGraph_isTwoConnected hk hk
    (fun i _ => ne_of_lt ((localGridX_strictMono hs hk) (Nat.lt_succ_self i)))
    (fun j _ => ne_of_lt ((localGridY_strictMono hs hk) (Nat.lt_succ_self j)))

/-- **The grid stays 2-connected after subdivision** — the `lem:subdivision-ear-preserve` half
of the blueprint's argument, at these coordinates. The overlay of `K` with the skeleton of `Γ`
subdivides `K` at the crossing points, and no hypothesis on those points is needed. -/
theorem localGrid_subdivide_isTwoConnected (hs : 0 < s) (hk : 1 ≤ k) (points : List Plane) :
    (pieceListGraph (subdivide (localGridEdges p s k) points)).IsTwoConnected :=
  gridGraph_subdivide_isTwoConnected ((localGridX_strictMono hs hk).strictMonoOn _)
    ((localGridY_strictMono hs hk).strictMonoOn _) hk hk points

/-- **The grid is a plane graph**, drawn with straight edges. -/
theorem localGrid_isDrawing (hs : 0 < s) (hk : 1 ≤ k) :
    Graph.IsDrawing (localGrid p s k) segmentDrawing :=
  gridGraph_isDrawing ((localGridX_strictMono hs hk).strictMonoOn _)
    ((localGridY_strictMono hs hk).strictMonoOn _) hk hk

/-- **The outer boundary of the local grid is a cycle**, and it occupies the frame of `W`. -/
theorem localGrid_outer_cycle (hs : 0 < s) (hk : 1 ≤ k) :
    (localGrid p s k).IsCycleThrough
        (gridBoundaryLast (localGridX p s k) (localGridY p s k) k k)
        (gridBoundaryPt (localGridX p s k) (localGridY p s k) k k 0)
        (gridBoundaryPt (localGridX p s k) (localGridY p s k) k k (2 * k + 2 * k - 1))
        (gridBoundaryDetour (localGridX p s k) (localGridY p s k) k k) ∧
      Graph.edgesCover segmentDrawing
          (gridBoundaryLast (localGridX p s k) (localGridY p s k) k k ::
            gridBoundaryDetour (localGridX p s k) (localGridY p s k) k k)
        = (segment ℝ (Plane.mk (p 0 - s) (p 1 - s)) (Plane.mk (p 0 + s) (p 1 - s)) ∪
            segment ℝ (Plane.mk (p 0 + s) (p 1 - s)) (Plane.mk (p 0 + s) (p 1 + s))) ∪
          (segment ℝ (Plane.mk (p 0 - s) (p 1 + s)) (Plane.mk (p 0 + s) (p 1 + s)) ∪
            segment ℝ (Plane.mk (p 0 - s) (p 1 - s)) (Plane.mk (p 0 - s) (p 1 + s))) := by
  have hxmono : ∀ i, i < k → localGridX p s k i ≤ localGridX p s k (i + 1) :=
    fun i _ => (localGridX_strictMono hs hk).monotone (Nat.le_succ i)
  have hymono : ∀ j, j < k → localGridY p s k j ≤ localGridY p s k (j + 1) :=
    fun j _ => (localGridY_strictMono hs hk).monotone (Nat.le_succ j)
  refine ⟨gridGraph_isCycleThrough_boundary hk hk
    (((localGridX_strictMono hs hk).strictMonoOn _).injOn)
    (((localGridY_strictMono hs hk).strictMonoOn _).injOn), ?_⟩
  rw [edgesCover_gridBoundary hk hk hxmono hymono]
  simp only [gridPt, localGridX_zero, localGridY_zero, localGridX_last hk, localGridY_last hk]

/-! ### Fineness

The one quantitative clause: every closed grid rectangle is smaller than `ε`. Stated twice —
for the closed rectangle itself, which is the blueprint's wording, and for any connected subset
of `W` that avoids the grid, which is the form a face of the overlay arrives in. -/

/-- The closed grid rectangle with lower-left index `(i, j)`. -/
def localGridCell (p : Plane) (s : ℝ) (k i j : ℕ) : Set Plane :=
  {z | z 0 ∈ Set.Icc (localGridX p s k i) (localGridX p s k (i + 1)) ∧
    z 1 ∈ Set.Icc (localGridY p s k j) (localGridY p s k (j + 1))}

theorem dist_le_of_supNorm_bounds {x y : Plane} {c : ℝ} (h0 : |x 0 - y 0| ≤ c)
    (h1 : |x 1 - y 1| ≤ c) : dist x y ≤ Real.sqrt 2 * c := by
  have hsq : (0 : ℝ) < Real.sqrt 2 := Real.sqrt_pos.2 two_pos
  refine le_trans (dist_le_sqrt_two_mul_supNorm x y) (mul_le_mul_of_nonneg_left ?_ hsq.le)
  simp only [Plane.supNorm, Plane.sub_apply]
  exact max_le h0 h1

theorem dist_lt_of_supNorm_bounds {x y : Plane} {c : ℝ} (h0 : |x 0 - y 0| < c)
    (h1 : |x 1 - y 1| < c) : dist x y < Real.sqrt 2 * c := by
  have hsq : (0 : ℝ) < Real.sqrt 2 := Real.sqrt_pos.2 two_pos
  refine lt_of_le_of_lt (dist_le_sqrt_two_mul_supNorm x y) (mul_lt_mul_of_pos_left ?_ hsq)
  simp only [Plane.supNorm, Plane.sub_apply]
  exact max_lt h0 h1

/-- **`prop:local-grid-attachment` clause 3.** Every closed grid rectangle has diameter at most
`√2 · (2s/k)`. -/
theorem dist_le_of_mem_localGridCell {i j : ℕ} {x y : Plane}
    (hx : x ∈ localGridCell p s k i j) (hy : y ∈ localGridCell p s k i j) :
    dist x y ≤ Real.sqrt 2 * (2 * s / k) := by
  have hstep : localGridX p s k (i + 1) - localGridX p s k i = 2 * s / k := by
    simp only [localGridX, uniformCoord]; push_cast; ring
  have hstep' : localGridY p s k (j + 1) - localGridY p s k j = 2 * s / k := by
    simp only [localGridY, uniformCoord]; push_cast; ring
  refine dist_le_of_supNorm_bounds ?_ ?_
  · rw [abs_le]
    constructor <;> [linarith [hx.1.1, hy.1.2]; linarith [hx.1.2, hy.1.1]]
  · rw [abs_le]
    constructor <;> [linarith [hx.2.1, hy.2.2]; linarith [hx.2.2, hy.2.1]]

/-- The grid line at index `i` is part of the grid: a point of `W` whose first coordinate is a
grid coordinate lies on the grid. -/
theorem mem_cover_of_coord_eq (hs : 0 < s) (hk : 1 ≤ k) {z : Plane} {i : ℕ} (hi : i ≤ k)
    (hz : z ∈ Plane.closedSquare p s) (hz0 : z 0 = localGridX p s k i) :
    z ∈ cover (localGridEdges p s k) := by
  have hymono : ∀ j, j < k → localGridY p s k j ≤ localGridY p s k (j + 1) :=
    fun j _ => (localGridY_strictMono hs hk).monotone (Nat.le_succ j)
  have hbounds := Plane.closedSquare_eq_inter p s ▸ hz
  obtain ⟨-, h3, h4⟩ : _ ∧ (p 1 - s ≤ z 1) ∧ (z 1 ≤ p 1 + s) := hbounds
  have hmem : z ∈ segment ℝ (gridPt (localGridX p s k) (localGridY p s k) i 0)
      (gridPt (localGridX p s k) (localGridY p s k) i k) := by
    refine mem_segment_vert.2 ⟨hz0, ?_⟩
    rw [segment_eq_Icc ((localGridY_strictMono hs hk).monotone (Nat.zero_le k))]
    rw [localGridY_zero, localGridY_last hk]
    exact ⟨h3, h4⟩
  rw [← iUnion_gridVEdge_seg hk hymono i] at hmem
  simp only [Set.mem_iUnion, Set.mem_Iio, exists_prop] at hmem
  obtain ⟨j, hj, hzj⟩ := hmem
  exact mem_cover_iff.2 ⟨_, gridVEdge_mem_gridEdges hi hj hk, hzj⟩

/-- The same for the second coordinate. -/
theorem mem_cover_of_coord_eq' (hs : 0 < s) (hk : 1 ≤ k) {z : Plane} {j : ℕ} (hj : j ≤ k)
    (hz : z ∈ Plane.closedSquare p s) (hz1 : z 1 = localGridY p s k j) :
    z ∈ cover (localGridEdges p s k) := by
  have hxmono : ∀ i, i < k → localGridX p s k i ≤ localGridX p s k (i + 1) :=
    fun i _ => (localGridX_strictMono hs hk).monotone (Nat.le_succ i)
  have hbounds := Plane.closedSquare_eq_inter p s ▸ hz
  obtain ⟨⟨h1, h2⟩, -⟩ : ((p 0 - s ≤ z 0) ∧ (z 0 ≤ p 0 + s)) ∧ _ := hbounds
  have hmem : z ∈ segment ℝ (gridPt (localGridX p s k) (localGridY p s k) 0 j)
      (gridPt (localGridX p s k) (localGridY p s k) k j) := by
    refine mem_segment_horiz.2 ⟨hz1, ?_⟩
    rw [segment_eq_Icc ((localGridX_strictMono hs hk).monotone (Nat.zero_le k))]
    rw [localGridX_zero, localGridX_last hk]
    exact ⟨h1, h2⟩
  rw [← iUnion_gridHEdge_seg hk hxmono j] at hmem
  simp only [Set.mem_iUnion, Set.mem_Iio, exists_prop] at hmem
  obtain ⟨i, hi, hzi⟩ := hmem
  exact mem_cover_iff.2 ⟨_, gridHEdge_mem_gridEdges hi hj hk, hzi⟩

/-- **`prop:local-grid-attachment` clause 3, in the form the overlay consumes.** A connected
subset of the window `W` that avoids the grid has diameter less than `√2 · (2s/k)`: it is
trapped inside one open grid rectangle, coordinate by coordinate. -/
theorem dist_lt_of_avoiding_localGrid (hs : 0 < s) (hk : 1 ≤ k) {F : Set Plane}
    (hF : IsPreconnected F) (hFW : F ⊆ Plane.closedSquare p s)
    (havoid : ∀ z ∈ F, z ∉ cover (localGridEdges p s k)) {x y : Plane}
    (hx : x ∈ F) (hy : y ∈ F) : dist x y < Real.sqrt 2 * (2 * s / k) := by
  have hstep := localGrid_step_pos hs hk
  have hcoord : ∀ (m : Fin 2) (a : ℝ), (∀ i ≤ k, uniformCoord a (2 * s / k) i ∉
      ((fun z : Plane => z m) '' F)) →
      (∀ z ∈ F, a ≤ z m ∧ z m ≤ a + k * (2 * s / k)) →
      |x m - y m| < 2 * s / k := by
    intro m a havd hbd
    refine abs_sub_lt_of_avoiding hstep (hF.image _ (Plane.continuous_coord m).continuousOn)
      ?_ havd ⟨x, hx, rfl⟩ ⟨y, hy, rfl⟩
    rintro _ ⟨z, hz, rfl⟩
    exact Set.mem_Icc.2 (hbd z hz)
  have hbdX : ∀ z ∈ F, (p 0 - s) ≤ z 0 ∧ z 0 ≤ (p 0 - s) + k * (2 * s / k) := by
    intro z hz
    have hbounds := Plane.closedSquare_eq_inter p s ▸ hFW hz
    obtain ⟨⟨h1, h2⟩, -⟩ : ((p 0 - s ≤ z 0) ∧ (z 0 ≤ p 0 + s)) ∧ _ := hbounds
    refine ⟨h1, ?_⟩
    have := localGridX_last (p := p) (s := s) hk
    simp only [localGridX, uniformCoord] at this
    linarith
  have hbdY : ∀ z ∈ F, (p 1 - s) ≤ z 1 ∧ z 1 ≤ (p 1 - s) + k * (2 * s / k) := by
    intro z hz
    have hbounds := Plane.closedSquare_eq_inter p s ▸ hFW hz
    obtain ⟨-, h3, h4⟩ : _ ∧ (p 1 - s ≤ z 1) ∧ (z 1 ≤ p 1 + s) := hbounds
    refine ⟨h3, ?_⟩
    have := localGridY_last (p := p) (s := s) hk
    simp only [localGridY, uniformCoord] at this
    linarith
  refine dist_lt_of_supNorm_bounds (hcoord 0 (p 0 - s) ?_ hbdX) (hcoord 1 (p 1 - s) ?_ hbdY)
  · rintro i hi ⟨z, hz, hzeq⟩
    exact havoid z hz (mem_cover_of_coord_eq hs hk hi (hFW hz)
      (by simpa [localGridX] using hzeq))
  · rintro j hj ⟨z, hz, hzeq⟩
    exact havoid z hz (mem_cover_of_coord_eq' hs hk hj (hFW hz)
      (by simpa [localGridY] using hzeq))

/-! ### Choosing the mesh

`prop:local-grid-attachment` clause 3 asks for rectangles of diameter `< ε`. -/

/-- The number of intervals per side of `W` that makes every grid rectangle smaller than
`ε`. -/
noncomputable def localGridCount (s ε : ℝ) : ℕ := max 1 (⌈2 * Real.sqrt 2 * s / ε⌉₊ + 1)

theorem one_le_localGridCount (s ε : ℝ) : 1 ≤ localGridCount s ε := le_max_left _ _

theorem localGridCount_spec (hε : 0 < ε) :
    Real.sqrt 2 * (2 * s / (localGridCount s ε : ℕ)) < ε := by
  have hN : (1 : ℝ) ≤ (localGridCount s ε : ℕ) := by
    exact_mod_cast one_le_localGridCount s ε
  have hN0 : (0 : ℝ) < (localGridCount s ε : ℕ) := by linarith
  have h1 : 2 * Real.sqrt 2 * s / ε < ((localGridCount s ε : ℕ) : ℝ) := by
    calc 2 * Real.sqrt 2 * s / ε ≤ (⌈2 * Real.sqrt 2 * s / ε⌉₊ : ℝ) := Nat.le_ceil _
      _ < (⌈2 * Real.sqrt 2 * s / ε⌉₊ : ℝ) + 1 := by linarith
      _ ≤ ((localGridCount s ε : ℕ) : ℝ) := by
          exact_mod_cast le_max_right 1 (⌈2 * Real.sqrt 2 * s / ε⌉₊ + 1)
  rw [div_lt_iff₀ hε] at h1
  rw [mul_div_assoc', div_lt_iff₀ hN0]
  linarith

/-- **`prop:local-grid-attachment` clauses 2 and 3, packaged.** On the window `W` of centre `p`
and radius `s` there is a rectangular grid — 2-connected, still 2-connected after any
subdivision, a plane graph — every closed rectangle of which has diameter `< ε`. -/
theorem localGrid_fine (hs : 0 < s) (hε : 0 < ε) :
    (localGrid p s (localGridCount s ε)).IsTwoConnected ∧
      Graph.IsDrawing (localGrid p s (localGridCount s ε)) segmentDrawing ∧
      ∀ i j : ℕ, ∀ x ∈ localGridCell p s (localGridCount s ε) i j,
        ∀ y ∈ localGridCell p s (localGridCount s ε) i j, dist x y < ε := by
  have hk := one_le_localGridCount s ε
  refine ⟨localGrid_isTwoConnected hs hk, localGrid_isDrawing hs hk, fun i j x hx y hy => ?_⟩
  exact lt_of_le_of_lt (dist_le_of_mem_localGridCell hx hy) (localGridCount_spec hε)

end Schoenflies


==> anc/P5-kernel-deficit-lean-v6/vendor/schoenflies-lean/Schoenflies/LocallyPolygonal.lean <==
/-
Copyright (c) 2026 Álvaro Begué. All rights reserved.
Released under Apache 2.0 license as described in the file LICENSE.
Authors: Álvaro Begué
-/
import Schoenflies.PolyPath
import Schoenflies.Square
import Schoenflies.UniformBound

/-!
# The plane minus finitely many open squares is locally polygonally connected

This is brick B5 of the polygonal-redrawing argument. The redrawing cuts an open axis-parallel
square out of the plane around each vertex of the graph; what the rest of the argument needs of
the leftover set `M` is that it is *locally polygonally connected* — every point of `M` has a
relatively open neighbourhood all of whose points are joined to each other by polygonal paths
running inside `M`. That is what feeds the clopen argument one level up (brick B6), where the
basic open piece is no longer a ball.

The informal description of the three basic shapes — a disk away from every square, a half-disk
against one side, a three-quarter disk at a corner — suggests an angular case analysis. There is
none here. Both the squares and the basic neighbourhoods are axis-parallel, so each shape is an
intersection of a small square with the complement of an open square, and

* the complement of an open square is the union of the four closed coordinate half-planes that
  bound it (`Plane.compl_openSquare_subset_iUnion`);
* intersecting with a small square gives four *rectangles*, each convex;
* if the small square is small enough, each of those rectangles is either empty or contains the
  centre `p` (`Plane.exists_radius_sides`).

A union of convex sets with a common point is polygonally connected by two segments through that
point, which is `isLocallyPolyConnAt_of_star`. The three shapes are then just the three ways the
list of nonempty pieces can come out (one, two adjacent, or two adjacent again with `p` on the
corner) and none of them has to be named.

The passage from one square to finitely many is a shrinking step: since the closed squares are
pairwise disjoint, a point lies in at most one of them, and a small enough neighbourhood of any
point misses all the others outright, so `M` looks locally exactly like the one-square case.

## Blueprint

* `PolyConnIn` — "joined by a polygonal path inside `S`"; the relation Lemma 1.1 produces.
* `IsLocallyPolyConn` — the local form of polygonal connectedness, brick B5's conclusion.
* `polyConnIn_of_convex`, `polyConnIn_union_of_convex` — a rectangle, and two rectangles that
  meet, are polygonally connected.
* `Plane.sideHalfPlane`, `Plane.sideGap` — the four half-planes bounding a square and the room
  between a point and each of them.
* `isLocallyPolyConnAt_compl_openSquare` — the one-square case: the complement of any open
  square is locally polygonally connected, at every point of the plane.
* `isLocallyPolyConn_compl_biUnion` — brick B5: the plane minus finitely many open squares with
  pairwise disjoint closures is locally polygonally connected.
-/

open Metric Set

namespace Schoenflies

open Plane

variable {S T : Set Plane} {x y z : Plane}

/-! ### Two list lemmas about `poly`

`PolyPath.lean` has `poly_concat`, which extends a vertex list by a single vertex. Transitivity
and symmetry of polygonal connectedness need the two-list versions; both are general facts about
`poly` and belong beside `poly_concat` rather than here. -/

/-- Reversing a vertex list does not move its carrier. -/
theorem poly_reverse : ∀ vs : List Plane, poly vs.reverse = poly vs
  | [] => by simp
  | [v] => by simp
  | u :: v :: tl => by
    rw [List.reverse_cons, poly_concat (by simp) u, poly_reverse (v :: tl),
      List.getLast_reverse (by simp), List.head_cons, poly_cons_cons, segment_symm]
    exact union_comm _ _

/-! ### Polygonal connectedness inside a set -/

/-- `x` and `y` are joined by a polygonal path lying inside `S`.

This is the relation `exists_poly_of_isPreconnected` produces; naming it lets the local statement
below be phrased without repeating the vertex-list existential. -/
def PolyConnIn (S : Set Plane) (x y : Plane) : Prop :=
  ∃ vs : List Plane, ∃ h : vs ≠ [], poly vs ⊆ S ∧ vs.head h = x ∧ vs.getLast h = y

theorem PolyConnIn.refl (hx : x ∈ S) : PolyConnIn S x x :=
  ⟨[x], by simp, by simpa using hx, rfl, rfl⟩

/-- A point joined to anything lies in the set: the carrier contains the head. -/
theorem PolyConnIn.left_mem (h : PolyConnIn S x y) : x ∈ S := by
  obtain ⟨vs, hne, hsub, hhead, -⟩ := h
  exact hhead ▸ hsub (head_mem_poly hne)

theorem PolyConnIn.right_mem (h : PolyConnIn S x y) : y ∈ S := by
  obtain ⟨vs, hne, hsub, -, hlast⟩ := h
  exact hlast ▸ hsub (getLast_mem_poly hne)

theorem PolyConnIn.mono (h : PolyConnIn S x y) (hST : S ⊆ T) : PolyConnIn T x y := by
  obtain ⟨vs, hne, hsub, hhead, hlast⟩ := h
  exact ⟨vs, hne, hsub.trans hST, hhead, hlast⟩

theorem PolyConnIn.trans (hxy : PolyConnIn S x y) (hyz : PolyConnIn S y z) :
    PolyConnIn S x z := by
  obtain ⟨vs, hv, hvS, hvh, hvl⟩ := hxy
  obtain ⟨ws, hw, hwS, hwh, hwl⟩ := hyz
  obtain ⟨w, rest, rfl⟩ := List.exists_cons_of_ne_nil hw
  simp only [List.head_cons] at hwh
  subst hwh
  refine ⟨vs ++ w :: rest, by simp, ?_, ?_, ?_⟩
  · rw [poly_append hv w rest hvl]; exact union_subset hvS hwS
  · rw [List.head_append_of_ne_nil hv]; exact hvh
  · rw [List.getLast_append_of_ne_nil _ (List.cons_ne_nil w rest)]; exact hwl

theorem PolyConnIn.symm (h : PolyConnIn S x y) : PolyConnIn S y x := by
  obtain ⟨vs, hv, hvS, hvh, hvl⟩ := h
  refine ⟨vs.reverse, by simpa using hv, ?_, ?_, ?_⟩
  · rw [poly_reverse]; exact hvS
  · rw [List.head_reverse]; exact hvl
  · rw [List.getLast_reverse]; exact hvh

/-- Convexity is the base case: the segment is already a polygonal path. -/
theorem polyConnIn_of_convex {C : Set Plane} (hC : Convex ℝ C) (hCS : C ⊆ S)
    (hx : x ∈ C) (hy : y ∈ C) : PolyConnIn S x y :=
  ⟨[x, y], by simp, by
    rw [poly_cons_cons, poly_singleton]
    exact union_subset ((hC.segment_subset hx hy).trans hCS)
      (singleton_subset_iff.2 (hCS hy)), rfl, rfl⟩

/-- Two convex pieces that meet are polygonally connected in their union — two segments through
a common point. This is the "two rectangles meeting in a rectangle" step, with the shape of the
overlap irrelevant: only that it is inhabited. -/
theorem polyConnIn_union_of_convex {C D : Set Plane} (hC : Convex ℝ C) (hD : Convex ℝ D)
    (hmeet : (C ∩ D).Nonempty) (hx : x ∈ C ∪ D) (hy : y ∈ C ∪ D) : PolyConnIn (C ∪ D) x y := by
  obtain ⟨w, hwC, hwD⟩ := hmeet
  have hxw : PolyConnIn (C ∪ D) x w := by
    rcases hx with hx | hx
    · exact polyConnIn_of_convex hC subset_union_left hx hwC
    · exact polyConnIn_of_convex hD subset_union_right hx hwD
  have hwy : PolyConnIn (C ∪ D) w y := by
    rcases hy with hy | hy
    · exact polyConnIn_of_convex hC subset_union_left hwC hy
    · exact polyConnIn_of_convex hD subset_union_right hwD hy
  exact hxw.trans hwy

/-! ### The local statement -/

/-- `S` is polygonally connected near `p`: some open `U` containing `p` has all the points of
`U ∩ S` joined to each other by polygonal paths *inside `S`*.

`U ∩ S` is the relative neighbourhood; stating it through an ambient open set avoids carrying a
subtype topology. Note the paths are required to lie in `S`, not in the neighbourhood — that is
the form brick B6's clopen argument consumes. -/
def IsLocallyPolyConnAt (S : Set Plane) (p : Plane) : Prop :=
  ∃ U : Set Plane, IsOpen U ∧ p ∈ U ∧ ∀ x ∈ U ∩ S, ∀ y ∈ U ∩ S, PolyConnIn S x y

/-- `S` is locally polygonally connected: polygonally connected near each of its points. -/
def IsLocallyPolyConn (S : Set Plane) : Prop := ∀ p ∈ S, IsLocallyPolyConnAt S p

/-- If the relative neighbourhood is itself convex there is nothing to do. -/
theorem isLocallyPolyConnAt_of_convex {U : Set Plane} {p : Plane} (hU : IsOpen U) (hpU : p ∈ U)
    (hUS : U ⊆ S) (hconv : Convex ℝ U) : IsLocallyPolyConnAt S p :=
  ⟨U, hU, hpU, fun _ hx _ hy => polyConnIn_of_convex hconv hUS hx.1 hy.1⟩

/-- The gluing step, and the whole geometric content of the three shapes: if the relative
neighbourhood is covered by convex pieces each of which is either empty or contains `p`, then
any two of its points are joined by two segments through `p`.

No piece is required to be nonempty and no piece is named, so the same statement covers the
disk, the half-disk and the three-quarter disk at once. -/
theorem isLocallyPolyConnAt_of_star {U : Set Plane} {p : Plane} {ι : Type*} {C : ι → Set Plane}
    (hU : IsOpen U) (hpU : p ∈ U) (hcover : U ∩ S ⊆ ⋃ i, C i) (hsub : ∀ i, C i ⊆ S)
    (hconv : ∀ i, Convex ℝ (C i)) (hstar : ∀ i, ∀ z ∈ C i, p ∈ C i) :
    IsLocallyPolyConnAt S p := by
  refine ⟨U, hU, hpU, fun x hx y hy => ?_⟩
  obtain ⟨i, hxi⟩ := mem_iUnion.1 (hcover hx)
  obtain ⟨j, hyj⟩ := mem_iUnion.1 (hcover hy)
  exact (polyConnIn_of_convex (hconv i) (hsub i) hxi (hstar i x hxi)).trans
    (polyConnIn_of_convex (hconv j) (hsub j) (hstar j y hyj) hyj)

/-! ### The four sides of a square -/

namespace Plane

/-- A coordinate description of the open square: it is the set of points within `r` of the
centre in each coordinate separately. -/
theorem mem_openSquare_iff (c : Plane) (r : ℝ) (x : Plane) :
    x ∈ openSquare c r ↔ ∀ i, |x i - c i| < r := by
  simp only [openSquare, mem_setOf_eq, supDist, supNorm, sub_apply, max_lt_iff,
    Fin.forall_fin_two]

/-- The centre of a square of positive radius is in it. -/
theorem mem_openSquare_self {p : Plane} {s : ℝ} (hs : 0 < s) : p ∈ openSquare p s := by
  simpa [openSquare] using hs

/-- Squares about a point grow with the radius. -/
theorem openSquare_mono {p : Plane} {s t : ℝ} (h : s ≤ t) : openSquare p s ⊆ openSquare p t :=
  fun _ hx => lt_of_lt_of_le hx h

/-- The closed half-plane on the far side of the `i`-th pair of sides of the square about `c` of
radius `r`; `b = true` picks the upper one. The four of them cover the complement of the square,
and each is convex, which is all the argument uses them for. -/
def sideHalfPlane (c : Plane) (r : ℝ) (i : Fin 2) (b : Bool) : Set Plane :=
  cond b {x | c i + r ≤ x i} {x | x i ≤ c i - r}

/-- How much room there is between `p` and the half-plane `sideHalfPlane c r i b`: positive
exactly when `p` is outside it, and an upper bound on a square radius that keeps a neighbourhood
of `p` clear of it. -/
noncomputable def sideGap (c : Plane) (r : ℝ) (p : Plane) (i : Fin 2) (b : Bool) : ℝ :=
  cond b ((c i + r) - p i) (p i - (c i - r))

theorem convex_sideHalfPlane (c : Plane) (r : ℝ) (i : Fin 2) (b : Bool) :
    Convex ℝ (sideHalfPlane c r i b) := by
  cases b
  · exact convex_coord_le i _
  · exact convex_coord_ge i _

/-- Each of the four half-planes misses the open square. -/
theorem sideHalfPlane_subset_compl (c : Plane) (r : ℝ) (i : Fin 2) (b : Bool) :
    sideHalfPlane c r i b ⊆ (openSquare c r)ᶜ := by
  intro x hx hmem
  have hlt := (mem_openSquare_iff c r x).1 hmem i
  rw [abs_lt] at hlt
  cases b
  · exact absurd (show x i ≤ c i - r from hx) (by linarith [hlt.1])
  · exact absurd (show c i + r ≤ x i from hx) (by linarith [hlt.2])

/-- The complement of an open square is covered by the four closed half-planes bounding it. -/
theorem compl_openSquare_subset_iUnion (c : Plane) (r : ℝ) :
    (openSquare c r)ᶜ ⊆ ⋃ ib : Fin 2 × Bool, sideHalfPlane c r ib.1 ib.2 := by
  intro x hx
  rw [mem_compl_iff, mem_openSquare_iff] at hx
  push Not at hx
  obtain ⟨i, hi⟩ := hx
  rcases le_abs.1 hi with h | h
  · exact mem_iUnion.2 ⟨(i, true), show c i + r ≤ x i by linarith⟩
  · exact mem_iUnion.2 ⟨(i, false), show x i ≤ c i - r by linarith⟩

/-- If the radius is at most the room between `p` and a half-plane, the square about `p` of that
radius misses the half-plane. No sign condition on the gap: when it is nonpositive the radius is
too, and the square is empty. -/
theorem openSquare_disjoint_sideHalfPlane {c : Plane} {r s : ℝ} {p : Plane} {i : Fin 2}
    {b : Bool} (hs : s ≤ sideGap c r p i b) :
    ∀ x ∈ openSquare p s, x ∉ sideHalfPlane c r i b := by
  intro x hx hmem
  have hlt := (mem_openSquare_iff p s x).1 hx i
  rw [abs_lt] at hlt
  cases b
  · exact absurd (show x i ≤ c i - r from hmem) (by
      simp only [sideGap, cond_false] at hs; linarith [hlt.1])
  · exact absurd (show c i + r ≤ x i from hmem) (by
      simp only [sideGap, cond_true] at hs; linarith [hlt.2])

/-- If there is no room between `p` and a half-plane, `p` is in it. -/
theorem mem_sideHalfPlane_of_sideGap_nonpos {c : Plane} {r : ℝ} {p : Plane} {i : Fin 2}
    {b : Bool} (h : sideGap c r p i b ≤ 0) : p ∈ sideHalfPlane c r i b := by
  cases b
  · simp only [sideGap, cond_false] at h
    exact show p i ≤ c i - r by linarith
  · simp only [sideGap, cond_true] at h
    exact show c i + r ≤ p i by linarith

/-- Each piece the sides of one square cut a small square into is an axis-parallel rectangle —
an intersection of four coordinate strips with one more coordinate half-plane — and is therefore
convex. This is the only property of the three basic shapes the argument uses. -/
theorem convex_openSquare_inter_sideHalfPlane (p : Plane) (s : ℝ) (c : Plane) (r : ℝ)
    (i : Fin 2) (b : Bool) : Convex ℝ (openSquare p s ∩ sideHalfPlane c r i b) :=
  (convex_openSquare p s).inter (convex_sideHalfPlane c r i b)

end Plane

/-! ### Choosing one radius for finitely many constraints -/

/-- A positive lower bound for whichever members of a finite family happen to be positive.
This is `exists_pos_le_of_finite` with the selection built in; the members that are nonpositive
impose nothing. -/
theorem exists_pos_le_of_pos {ι : Type*} [Finite ι] (d : ι → ℝ) :
    ∃ s > 0, ∀ i, 0 < d i → s ≤ d i := by
  obtain ⟨s, hs, hle⟩ :=
    exists_pos_le_of_finite (S := {i : ι | 0 < d i}) (Set.toFinite _) (f := d) fun _ hi => hi
  exact ⟨s, hs, fun i hi => hle i hi⟩

/-- A radius small enough that the square about `p` misses every side half-plane of the square
about `c` that `p` itself is outside of. -/
theorem Plane.exists_radius_sides (c : Plane) (r : ℝ) (p : Plane) :
    ∃ s > 0, ∀ ib : Fin 2 × Bool,
      ∀ z ∈ openSquare p s ∩ sideHalfPlane c r ib.1 ib.2,
        p ∈ openSquare p s ∩ sideHalfPlane c r ib.1 ib.2 := by
  obtain ⟨s, hs, hle⟩ := exists_pos_le_of_pos fun ib : Fin 2 × Bool => sideGap c r p ib.1 ib.2
  refine ⟨s, hs, fun ib z hz => ⟨?_, ?_⟩⟩
  · -- `p` is the centre of its own square, which is nonempty because `s > 0`.
    exact mem_openSquare_self hs
  · -- If there were room, the square about `p` would already miss this half-plane, and `z`
    -- could not be in it.
    by_contra hp
    exact openSquare_disjoint_sideHalfPlane
      (hle ib (lt_of_not_ge fun hcon => hp (mem_sideHalfPlane_of_sideGap_nonpos hcon))) z hz.1 hz.2

/-! ### The one-square case -/

/-- **The one-square case of brick B5.** The complement of an open axis-parallel square is
polygonally connected near every point of the plane.

The neighbourhood is a small square about `p`; intersected with the complement it becomes the
union of the four rectangles cut off by the sides of the big square, each convex and each either
empty or containing `p`. That is the disk / half-disk / three-quarter-disk trichotomy, with the
cases never distinguished. -/
theorem isLocallyPolyConnAt_compl_openSquare (c : Plane) (r : ℝ) (p : Plane) :
    IsLocallyPolyConnAt (openSquare c r)ᶜ p := by
  obtain ⟨s, hs, hstar⟩ := Plane.exists_radius_sides c r p
  refine isLocallyPolyConnAt_of_star (C := fun ib : Fin 2 × Bool =>
      openSquare p s ∩ sideHalfPlane c r ib.1 ib.2)
    (isOpen_openSquare p s) (mem_openSquare_self hs) ?_ ?_ ?_ hstar
  · rintro x ⟨hxU, hxM⟩
    obtain ⟨ib, hib⟩ := mem_iUnion.1 (compl_openSquare_subset_iUnion c r hxM)
    exact mem_iUnion.2 ⟨ib, hxU, hib⟩
  · exact fun ib => inter_subset_right.trans (sideHalfPlane_subset_compl c r ib.1 ib.2)
  · exact fun ib => convex_openSquare_inter_sideHalfPlane p s c r ib.1 ib.2

/-! ### Finitely many squares -/

/-- **Brick B5.** The plane minus finitely many open axis-parallel squares whose closed squares
are pairwise disjoint is locally polygonally connected.

Two steps. Away from all the closed squares a small square about `p` is convex and already
inside `M`. Otherwise `p` lies in exactly one closed square — exactly one, by disjointness — and
a small enough square about `p` misses all the others, so near `p` the set `M` *is* the
complement of that one open square and the previous theorem's decomposition applies verbatim. -/
theorem isLocallyPolyConn_compl_biUnion {A : Set Plane} (hA : A.Finite) (ρ : Plane → ℝ)
    (hdisj : ∀ c ∈ A, ∀ c' ∈ A, c ≠ c' →
      Disjoint (closedSquare c (ρ c)) (closedSquare c' (ρ c'))) :
    IsLocallyPolyConn ((⋃ c ∈ A, openSquare c (ρ c))ᶜ) := by
  intro p _
  -- The room between `p` and a square it is outside of, as a radius bound.
  have room : ∀ c : Plane, ρ c < supDist p c → ∀ s ≤ supDist p c - ρ c,
      ∀ x ∈ openSquare p s, x ∉ openSquare c (ρ c) := by
    intro c _ s hs x hx hmem
    have h₁ : supDist x p < s := hx
    have h₂ : supDist x c < ρ c := hmem
    have := supDist_triangle p x c
    rw [supDist_comm p x] at this
    linarith
  by_cases hnear : ∃ c₀ ∈ A, p ∈ closedSquare c₀ (ρ c₀)
  · -- `p` is in the closed square about `c₀`, hence outside every other closed square.
    obtain ⟨c₀, hc₀A, hpc₀⟩ := hnear
    have hfar : ∀ c ∈ A \ {c₀}, 0 < supDist p c - ρ c := by
      rintro c ⟨hcA, hcne⟩
      have : p ∉ closedSquare c (ρ c) :=
        Set.disjoint_left.1 (hdisj c₀ hc₀A c hcA fun h => hcne (h ▸ rfl)) hpc₀
      simp only [closedSquare, mem_setOf_eq, not_le] at this
      linarith
    obtain ⟨s₁, hs₁, hs₁le⟩ := exists_pos_le_of_finite (hA.sdiff (t := {c₀}))
      (f := fun c => supDist p c - ρ c) hfar
    obtain ⟨s₂, hs₂, hstar⟩ := Plane.exists_radius_sides c₀ (ρ c₀) p
    set s := min s₁ s₂ with hsdef
    have hs : 0 < s := lt_min hs₁ hs₂
    have hpU : p ∈ openSquare p s := mem_openSquare_self hs
    -- Near `p`, the set `M` is exactly the complement of the one open square about `c₀`.
    have hloc : openSquare p s ∩ (⋃ c ∈ A, openSquare c (ρ c))ᶜ
        ⊆ openSquare p s ∩ (openSquare c₀ (ρ c₀))ᶜ := by
      rintro x ⟨hxU, hxM⟩
      exact ⟨hxU, fun hcon => hxM (mem_biUnion hc₀A hcon)⟩
    have hback : ∀ x ∈ openSquare p s, x ∉ openSquare c₀ (ρ c₀) →
        x ∈ (⋃ c ∈ A, openSquare c (ρ c))ᶜ := by
      intro x hxU hx₀ hcon
      obtain ⟨c, hcA, hxc⟩ := mem_iUnion₂.1 hcon
      rcases eq_or_ne c c₀ with rfl | hcne
      · exact hx₀ hxc
      · exact room c (by linarith [hfar c ⟨hcA, hcne⟩]) s
          (le_trans (min_le_left _ _) (hs₁le c ⟨hcA, hcne⟩)) x hxU hxc
    refine isLocallyPolyConnAt_of_star (C := fun ib : Fin 2 × Bool =>
        openSquare p s ∩ sideHalfPlane c₀ (ρ c₀) ib.1 ib.2)
      (isOpen_openSquare p s) hpU ?_ ?_ ?_ ?_
    · rintro x hx
      obtain ⟨hxU, hx₀⟩ := hloc hx
      obtain ⟨ib, hib⟩ := mem_iUnion.1 (compl_openSquare_subset_iUnion c₀ (ρ c₀) hx₀)
      exact mem_iUnion.2 ⟨ib, hxU, hib⟩
    · rintro ib x ⟨hxU, hxH⟩
      exact hback x hxU (sideHalfPlane_subset_compl c₀ (ρ c₀) ib.1 ib.2 hxH)
    · exact fun ib => convex_openSquare_inter_sideHalfPlane p s c₀ (ρ c₀) ib.1 ib.2
    · -- Shrinking the radius from `s₂` to `s` keeps every nonempty piece through `p`.
      rintro ib z ⟨hzU, hzH⟩
      refine ⟨hpU, ?_⟩
      have : z ∈ openSquare p s₂ ∩ sideHalfPlane c₀ (ρ c₀) ib.1 ib.2 :=
        ⟨openSquare_mono (min_le_right s₁ s₂) hzU, hzH⟩
      exact (hstar ib z this).2
  · -- `p` is outside every closed square, so a small square about `p` lies wholly in `M`.
    push Not at hnear
    have hfar : ∀ c ∈ A, 0 < supDist p c - ρ c := by
      intro c hcA
      have := hnear c hcA
      simp only [closedSquare, mem_setOf_eq, not_le] at this
      linarith
    obtain ⟨s, hs, hsle⟩ := exists_pos_le_of_finite hA (f := fun c => supDist p c - ρ c) hfar
    refine isLocallyPolyConnAt_of_convex (isOpen_openSquare p s)
      (mem_openSquare_self hs) ?_ (convex_openSquare p s)
    intro x hx hcon
    obtain ⟨c, hcA, hxc⟩ := mem_iUnion₂.1 hcon
    exact room c (by linarith [hfar c hcA]) s (hsle c hcA) x hx hxc

end Schoenflies


==> anc/P5-kernel-deficit-lean-v6/vendor/schoenflies-lean/Schoenflies/MatchedArc.lean <==
/-
Copyright (c) 2026 Álvaro Begué. All rights reserved.
Released under Apache 2.0 license as described in the file LICENSE.
Authors: Álvaro Begué
-/
import Mathlib.Combinatorics.Graph.Maps
import Schoenflies.FaceCyclesProof

/-!
# Matching and cutting simple polygonal arcs

An ear can have an arbitrary finite number of abstract edges.  On the target side we only
obtain one set-level polygonal crosscut.  This module supplies the two facts that reconcile
those descriptions.

* Two named arcs admit an endpoint-preserving homeomorphism, obtained by matching their
  parameters.
* An arc contained in a polygonal arc is polygonal.  Consequently the images of all source
  edge arcs under the parameter-matching homeomorphism are polygonal target edge arcs.
-/

open Set unitInterval

namespace Schoenflies

/-! ## The inverse of a compact parametrisation -/

/-- A continuous injection of a compact set has a continuous `invFunOn` on its image. -/
theorem continuousOn_invFunOn_image' {f : ℝ → Plane} {s : Set ℝ} (hs : IsCompact s)
    (hf : ContinuousOn f s) (hinj : InjOn f s) :
    ContinuousOn (Function.invFunOn f s) (f '' s) := by
  rw [continuousOn_iff_isClosed]
  intro F hF
  refine ⟨f '' (F ∩ s), (hs.inter_left hF).image_of_continuousOn (hf.mono inter_subset_right)
    |>.isClosed, ?_⟩
  ext y
  constructor
  · rintro ⟨hy, x, hx, rfl⟩
    rw [mem_preimage, hinj.leftInvOn_invFunOn hx] at hy
    exact ⟨⟨x, ⟨hy, hx⟩, rfl⟩, ⟨x, hx, rfl⟩⟩
  · rintro ⟨⟨x, ⟨hxF, hxs⟩, rfl⟩, -⟩
    exact ⟨by rw [mem_preimage, hinj.leftInvOn_invFunOn hxs]; exact hxF,
      ⟨x, hxs, rfl⟩⟩

/-! ## A subarc of a polygonal arc is polygonal -/

/-- An arc contained in another arc is the unique closed subarc between its two endpoints.
This form allows the ambient arc to have different endpoints. -/
theorem IsArcBetween.eq_of_subset_arc {A B C : Set Plane} {p q r s : Plane}
    (hA : IsArcBetween A p q) (hB : IsArcBetween B p q)
    (hC : IsArcBetween C r s) (hAC : A ⊆ C) (hBC : B ⊆ C) : A = B := by
  obtain ⟨f, hfc, hfi, rfl, -, -⟩ := hC
  let inv : Plane → ℝ := Function.invFunOn f I
  have hinv : ContinuousOn inv (f '' I) :=
    continuousOn_invFunOn_image' isCompact_I hfc hfi
  have hmaps : MapsTo inv (f '' I) I := by
    rintro _ ⟨t, ht, rfl⟩
    change Function.invFunOn f I (f t) ∈ I
    rw [hfi.leftInvOn_invFunOn ht]
    exact ht
  have image_inv (K : Set Plane) (hK : K ⊆ f '' I) : f '' (inv '' K) = K := by
    apply Set.Subset.antisymm
    · rintro _ ⟨_, ⟨x, hxK, rfl⟩, rfl⟩
      obtain ⟨t, ht, rfl⟩ := hK hxK
      simpa [inv, hfi.leftInvOn_invFunOn ht] using hxK
    · intro x hxK
      obtain ⟨t, ht, rfl⟩ := hK hxK
      exact ⟨inv (f t), ⟨f t, hxK, rfl⟩, by simp [inv, hfi.leftInvOn_invFunOn ht]⟩
  have image_is_interval (K : Set Plane) (hKarc : IsArcBetween K p q)
      (hK : K ⊆ f '' I) :
      inv '' K = uIcc (inv p) (inv q) := by
    obtain ⟨g, hgc, hgi, hgim, hg0, hg1⟩ := hKarc
    let k : ℝ → ℝ := inv ∘ g
    have hgmap : MapsTo g I (f '' I) := fun t ht => hK (hgim ▸ Set.mem_image_of_mem g ht)
    have hkc : ContinuousOn k I := hinv.comp hgc hgmap
    have hki : InjOn k I := by
      intro x hx y hy hxy
      apply hgi hx hy
      have hleft : ∀ z ∈ K, f (inv z) = z := by
        intro z hz
        obtain ⟨t, ht, rfl⟩ := hK hz
        simp [inv, hfi.leftInvOn_invFunOn ht]
      rw [← hleft (g x) (hgim ▸ Set.mem_image_of_mem g hx),
        ← hleft (g y) (hgim ▸ Set.mem_image_of_mem g hy)]
      exact congrArg f (show inv (g x) = inv (g y) from hxy)
    have hkimage : k '' I = uIcc (k 0) (k 1) := by
      rcases hkc.strictMonoOn_of_injOn_Icc' zero_le_one hki with hmono | hanti
      · rw [hkc.image_Icc_of_monotoneOn zero_le_one hmono.monotoneOn,
          uIcc_of_le (hmono.monotoneOn zero_mem_I one_mem_I zero_le_one)]
      · rw [hkc.image_Icc_of_antitoneOn zero_le_one hanti.antitoneOn,
          uIcc_of_ge (hanti.antitoneOn zero_mem_I one_mem_I zero_le_one)]
    calc
      inv '' K = k '' I := by rw [← hgim, Set.image_image]; rfl
      _ = uIcc (k 0) (k 1) := hkimage
      _ = uIcc (inv p) (inv q) := by simp [k, Function.comp_def, hg0, hg1]
  have hAi := image_is_interval A hA hAC
  have hBi := image_is_interval B hB hBC
  apply Set.Subset.antisymm
  · intro x hx
    have hx' : x ∈ f '' (inv '' A) := by
      rw [image_inv A hAC]
      exact hx
    rw [hAi, ← hBi, image_inv B hBC] at hx'
    exact hx'
  · intro x hx
    have hx' : x ∈ f '' (inv '' B) := by
      rw [image_inv B hBC]
      exact hx
    rw [hBi, ← hAi, image_inv A hAC] at hx'
    exact hx'

/-- Every closed subarc of a polygonal arc is polygonal. -/
theorem IsArcBetween.isPolygonal_of_subset_arc {A C : Set Plane} {p q r s : Plane}
    (hA : IsArcBetween A p q) (hC : IsArcBetween C r s)
    (hpoly : IsPolygonal C) (hAC : A ⊆ C) : IsPolygonal A := by
  have hpq : p ≠ q := by
    obtain ⟨f, -, hi, -, h0, h1⟩ := hA
    intro hpq'
    exact zero_ne_one (hi zero_mem_I one_mem_I (by simpa [h0, h1] using hpq'))
  obtain ⟨vs, hvs, -, -, hsub, hvsArc⟩ :=
    exists_simple_poly_of_isPolygonal hpoly hC.isArc.isConnected.isPreconnected hpq
      (hAC hA.left_mem) (hAC hA.right_mem)
  have heq := hA.eq_of_subset_arc hvsArc hC hAC hsub
  exact ⟨vs, heq⟩

/-! ## Matching two named arcs -/

/-- A homeomorphism between two arcs, with the named endpoints matched in order.  The maps are
total functions because that is the shape needed by the split constructor; all inverse and
continuity assertions are restricted to the two arc carriers. -/
structure ArcHomeo (A B : Set Plane) (a b c d : Plane) where
  toFun : Plane → Plane
  invFun : Plane → Plane
  continuousOn_toFun : ContinuousOn toFun A
  continuousOn_invFun : ContinuousOn invFun B
  leftInvOn : LeftInvOn invFun toFun A
  rightInvOn : RightInvOn invFun toFun B
  image_eq : toFun '' A = B
  map_left : toFun a = c
  map_right : toFun b = d

namespace ArcHomeo

variable {A B : Set Plane} {a b c d : Plane}

theorem injOn (h : ArcHomeo A B a b c d) : InjOn h.toFun A := h.leftInvOn.injOn

theorem mapsTo (h : ArcHomeo A B a b c d) : MapsTo h.toFun A B := by
  intro x hx
  have hx' : h.toFun x ∈ h.toFun '' A := Set.mem_image_of_mem h.toFun hx
  simpa only [h.image_eq] using hx'

theorem mapsTo_invFun (h : ArcHomeo A B a b c d) : MapsTo h.invFun B A := by
  intro y hy
  rw [← h.image_eq] at hy
  obtain ⟨x, hx, rfl⟩ := hy
  rw [h.leftInvOn hx]
  exact hx

end ArcHomeo

/-- Any two named arcs admit an endpoint-preserving homeomorphism. -/
theorem exists_arcHomeo {A B : Set Plane} {a b c d : Plane}
    (hA : IsArcBetween A a b) (hB : IsArcBetween B c d) :
    Nonempty (ArcHomeo A B a b c d) := by
  classical
  obtain ⟨f, hfc, hfi, hfim, hf0, hf1⟩ := hA
  obtain ⟨g, hgc, hgi, hgim, hg0, hg1⟩ := hB
  let fi : Plane → ℝ := Function.invFunOn f I
  let gi : Plane → ℝ := Function.invFunOn g I
  let toFun : Plane → Plane := g ∘ fi
  let invFun : Plane → Plane := f ∘ gi
  have hfiC : ContinuousOn fi A := by
    rw [← hfim]
    exact continuousOn_invFunOn_image' isCompact_I hfc hfi
  have hgiC : ContinuousOn gi B := by
    rw [← hgim]
    exact continuousOn_invFunOn_image' isCompact_I hgc hgi
  have hfiMap : MapsTo fi A I := by
    rw [← hfim]
    rintro _ ⟨t, ht, rfl⟩
    change Function.invFunOn f I (f t) ∈ I
    rw [hfi.leftInvOn_invFunOn ht]
    exact ht
  have hgiMap : MapsTo gi B I := by
    rw [← hgim]
    rintro _ ⟨t, ht, rfl⟩
    change Function.invFunOn g I (g t) ∈ I
    rw [hgi.leftInvOn_invFunOn ht]
    exact ht
  refine ⟨{
    toFun := toFun
    invFun := invFun
    continuousOn_toFun := hgc.comp hfiC hfiMap
    continuousOn_invFun := hfc.comp hgiC hgiMap
    leftInvOn := ?_
    rightInvOn := ?_
    image_eq := ?_
    map_left := ?_
    map_right := ?_
  }⟩
  · intro x hx
    obtain ⟨t, ht, rfl⟩ := hfim ▸ hx
    simp [toFun, invFun, fi, gi, hfi.leftInvOn_invFunOn ht,
      hgi.leftInvOn_invFunOn ht]
  · intro y hy
    obtain ⟨t, ht, rfl⟩ := hgim ▸ hy
    simp [toFun, invFun, fi, gi, hgi.leftInvOn_invFunOn ht,
      hfi.leftInvOn_invFunOn ht]
  · apply Set.Subset.antisymm
    · rintro _ ⟨x, hx, rfl⟩
      exact hgim ▸ Set.mem_image_of_mem g (hfiMap hx)
    · intro y hy
      obtain ⟨t, ht, rfl⟩ := hgim ▸ hy
      refine ⟨f t, hfim ▸ Set.mem_image_of_mem f ht, ?_⟩
      simp [toFun, fi, hfi.leftInvOn_invFunOn ht]
  · rw [← hf0, ← hg0]
    simp [toFun, fi, hfi.leftInvOn_invFunOn zero_mem_I]
  · rw [← hf1, ← hg1]
    simp [toFun, fi, hfi.leftInvOn_invFunOn one_mem_I]

/-! ## Transporting a plane drawing along an arc homeomorphism -/

end Schoenflies

open Schoenflies

namespace Graph

variable {β : Type*} {A B : Set Plane} {a b c d : Plane} {G : Graph Plane β}
  {drawing : β → ℝ → Plane}

/-- Apply the map of an arc homeomorphism to every edge parametrisation. -/
def mapDrawing (m : Schoenflies.ArcHomeo A B a b c d) (drawing : β → ℝ → Plane) :
    β → ℝ → Plane := fun e t => m.toFun (drawing e t)

theorem edgeArc_mapDrawing (m : Schoenflies.ArcHomeo A B a b c d) (e : β) :
    edgeArc (mapDrawing m drawing) e = m.toFun '' edgeArc drawing e := by
  rw [edgeArc, edgeArc, ← Set.image_comp]
  rfl

theorem pointSet_map_mapDrawing (m : Schoenflies.ArcHomeo A B a b c d) :
    pointSet (G.map m.toFun) (mapDrawing m drawing) = m.toFun '' pointSet G drawing := by
  rw [pointSet, pointSet, Graph.vertexSet_map, Graph.edgeSet_map, Set.image_union,
    Set.image_iUnion₂]
  congr 1
  exact Set.iUnion₂_congr fun e _ => edgeArc_mapDrawing m e

/-- A drawing whose whole point set is one arc transports along an arc homeomorphism. -/
theorem IsDrawing.map_arcHomeo (h : IsDrawing G drawing)
    (m : Schoenflies.ArcHomeo A B a b c d)
    (hpoint : pointSet G drawing = A) :
    IsDrawing (G.map m.toFun) (mapDrawing m drawing) where
  edge_param := by
    intro e he
    obtain ⟨hc, hi, hl⟩ := h.edge_param he
    have hedge : edgeArc drawing e ⊆ A := hpoint ▸ edgeArc_subset_pointSet he
    refine ⟨m.continuousOn_toFun.comp hc (fun t ht => hedge ⟨t, ht, rfl⟩), ?_, ?_⟩
    · intro s hs t ht hst
      exact hi hs ht (m.injOn (hedge ⟨s, hs, rfl⟩) (hedge ⟨t, ht, rfl⟩) hst)
    · exact hl.map m.toFun
  vertex_mem_edgeArc := by
    intro e x y v hlink hv hz
    rcases hlink with ⟨x', y', hxy, rfl, rfl⟩
    rw [Graph.vertexSet_map] at hv
    obtain ⟨v', hv', rfl⟩ := hv
    rw [edgeArc_mapDrawing] at hz
    obtain ⟨z, hz, hmz⟩ := hz
    have hvA : v' ∈ A := hpoint ▸ vertexSet_subset_pointSet hv'
    have hzA : z ∈ A := hpoint ▸ edgeArc_subset_pointSet hxy.edge_mem hz
    have hvz : v' = z := m.injOn hvA hzA hmz.symm
    rcases h.vertex_mem_edgeArc hxy hv' (hvz ▸ hz) with rfl | rfl
    exacts [Or.inl rfl, Or.inr rfl]
  edge_inter := by
    intro e f he hf hef p hpe hpf
    rw [Graph.edgeSet_map] at he hf
    rw [edgeArc_mapDrawing] at hpe hpf
    obtain ⟨x, hxe, hxp⟩ := hpe
    obtain ⟨y, hyf, hyp⟩ := hpf
    have hxA : x ∈ A := hpoint ▸ edgeArc_subset_pointSet he hxe
    have hyA : y ∈ A := hpoint ▸ edgeArc_subset_pointSet hf hyf
    have hxy : x = y := m.injOn hxA hyA (hxp.trans hyp.symm)
    subst y
    obtain ⟨hxV, hie, hif⟩ := h.edge_inter he hf hef hxe hyf
    subst p
    exact ⟨by rw [Graph.vertexSet_map]; exact ⟨x, hxV, rfl⟩,
      hie.map m.toFun, hif.map m.toFun⟩

end Graph


==> anc/P5-kernel-deficit-lean-v6/vendor/schoenflies-lean/Schoenflies/MatchedSplit.lean <==
/-
Copyright (c) 2026 Álvaro Begué. All rights reserved.
Released under Apache 2.0 license as described in the file LICENSE.
Authors: Álvaro Begué
-/
import Schoenflies.RealizeSplit
import Schoenflies.FaceCycles

/-!
# The skeleton homeomorphism across a 2-cell split

`Schoenflies/RealizeSplit.lean` builds **one** realization of `S.splitFace d` from a realization
`R` of `S` and a drawing of the ear as a polygonal crosscut. A *matched* cellulation is two
realizations of one abstract structure together with the skeleton homeomorphism between them
(`def:matched-pair` clause 3), so the split has to be performed on both sides at once and the
skeleton homeomorphism has to be carried across. That is what this module does.

## Blueprint

* `def:matched-pair`, clause 3 — the chosen homeomorphism `g : |Γ| → |Γ'|`, recorded as
  `Schoenflies.CellStructure.SkeletonHomeo`, extended across one split.
* `def:generated-structure`, operation 2 — the 2-cell split, whose two realizations are the
  output of `Schoenflies.CellStructure.SplitData.realize`.

## What is constructed

* `Schoenflies.CellStructure.SplitData.skeletonSet_realize` — **the split's realized 1-skeleton
  is the old one together with the drawn ear**, as a point set. Everything else rests on this.
* `Schoenflies.CellStructure.SplitData.EarHomeo` — the chosen homeomorphism between the two
  drawn ears (see the next section).
* `Schoenflies.CellStructure.SplitData.EarHomeo.symm` — the same chosen matching with source
  and target reversed, used by finite-transfer direction (b).
* `Schoenflies.CellStructure.SplitData.splitMap` / `splitInvMap` — the transported map and its
  inverse, as plain functions `Plane → Plane`: `g` on the old skeleton, the ear map off it.
* `Schoenflies.CellStructure.SplitData.splitHomeo` — the `SkeletonHomeo` between the two split
  realizations. A `def` with lemmas, not an `∃`-packaged bundle.
* `Schoenflies.CellStructure.SplitData.splitHomeo_eqOn` — **the transported map agrees with `g`
  on the whole old skeleton.** This is exactly `Schoenflies.StageSequence.skelHomeo_succ` at a
  split step, and it is the reason the construction is "extend `g` by the ear map" rather than
  "rebuild a homeomorphism from scratch".

## How the ear map is presented, and why

Two shapes were available.

(a) **As data**: a map `Plane → Plane` (with an inverse) carrying the drawn source ear onto the
drawn target ear, vertex to corresponding vertex and edge arc to corresponding edge arc.

(b) **Built edge by edge** from the two `EarCrosscut`s, by composing one edge's parametrization
with the inverse of the other's.

This module takes **(a)**, as `EarHomeo`. The reason is the consumer, not the construction:
`def:matched-pair` clause 3 says that `g` *restricts to a fixed chosen homeomorphism* on each
corresponding pair of cells, so a caller assembling a matched pair is holding such a chosen
homeomorphism already — for the old cells it is `g` itself, and for the ear's cells it is
whatever the producer of the two crosscuts chose. Shape (b) would manufacture a second,
different homeomorphism from the two parametrizations, and the caller would then have to prove
that its own choice agrees with the manufactured one. It would also silently fix an orientation
of every ear edge: `Graph.IsDrawing.edge_param` is orientation-free, so `earDraw₁ f 0` and
`earDraw₂ f 0` need not be the ends that correspond, and (b) would need the `SubdivData.leftParam`
trick of `Schoenflies/RealizeSubdiv.lean` replayed per edge.

Every field of `EarHomeo` is therefore something the caller supplies, and none of them mentions
`R₁`, `R₂` or `g`: the ear map is a statement about the two drawn ears alone. In particular
**no compatibility hypothesis between `m` and `g` is asked for**, because none is needed: at the
ear's two ends `m.toFun` and `g.toFun` are *forced* to agree, both being pinned to
`R₂.pos d.source` and `R₂.pos d.target` — `m` by `earPos_apply` together with the two `pos_source`
/ `pos_target` clauses of the two `EarCrosscut`s, and `g` by its own `pos_apply`. That is
`EarHomeo.toFun_pos_source` / `toFun_pos_target` below.

## The proof, in one paragraph

The new skeleton is a union of two **closed** sets — the old realized skeleton
(`Realization.isCompact_skeletonSet`) and the drawn ear, which is an arc
(`EarCrosscut.isArcBetween_earSet`) and hence compact. Continuity of the transported map is the
pasting lemma `Schoenflies.Plane.continuousOn_union_of_isClosed` on those two pieces; the two
pieces meet exactly in the ear's two ends (`EarCrosscut.earSet_inter_skeletonSet`, which is
`SplitData.vertexSet_inter` made geometric), and there the two prescriptions agree. Injectivity
and the two inverse laws are injectivity on each piece plus the fact that the *images* also meet
only in the two images of the ends — for which the target-side
`EarCrosscut.earSet_inter_skeletonSet` is again what is spent. `pos_apply` and `edgeArc_image`
split into the old cells, where `g`'s own fields serve verbatim, and the ear's cells, where
`EarHomeo`'s two matching clauses are the statement.

## What is *not* here

The **subdivision** analogue — the transported skeleton homeomorphism across an edge
subdivision — is deliberately absent. It is being built concurrently on branch
`wt/arc-monotone`, where the missing ingredient (a homeomorphism between two arcs fixing their
ends is monotone, hence carries initial subarcs to initial subarcs — see the section
"What is *not* here" of `Schoenflies/RealizeSubdiv.lean`) is the actual content. Nothing below
depends on it, and nothing below should be duplicated there: this module is the split case only.

## The general lemma this needed

`Graph.pointSet_congr` — the point set of a plane graph depends on the drawing only through the
arcs of the graph's own edges. It is stated in the root `Graph` namespace next to
`Graph.pointSet_union` (which lives in `Schoenflies/FaceCycles.lean`); if a second consumer
appears it belongs there or in `Schoenflies/Graph/Drawing.lean`.
-/

open Set Schoenflies
open scoped Graph

namespace Graph

variable {β : Type*} {G : Graph Plane β}

/-- **The point set of a plane graph only sees the arcs of its own edges.** Two drawings that
agree, arc for arc, on `E(G)` give `G` the same point set. This is what makes the split's
`splitDrawing` — which is `R.drawing` on the old edges and `earDraw` on the ear's — restrict on
each half of the union to the drawing that half came with. -/
theorem pointSet_congr {drw drw' : β → ℝ → Plane}
    (h : ∀ ⦃e⦄, e ∈ E(G) → edgeArc drw e = edgeArc drw' e) :
    pointSet G drw = pointSet G drw' := by
  rw [pointSet, pointSet]
  exact congrArg _ (Set.iUnion₂_congr fun e he => h he)

end Graph

namespace Schoenflies

namespace CellStructure

variable {γ : Type*} {S : CellStructure γ}

/-- **A realized 0-cell is a point of the realized 1-skeleton.** The inlined form of this
appears at least four times on `main` (`SkeletonHomeo.symm`, `Realization.disjoint_skeleton`
arguments in `Schoenflies/RealizeSplit.lean`, …); it belongs next to
`Realization.skeletonSet` in `Schoenflies/CombinatorialInvariance.lean`. -/
theorem Realization.pos_mem_skeletonSet (R : S.Realization) {v : γ} (hv : v ∈ V(S.skel)) :
    R.pos v ∈ R.skeletonSet :=
  Graph.vertexSet_subset_pointSet (by rw [Realization.vertexSet_graph]; exact ⟨v, hv, rfl⟩)

namespace SplitData

variable {d : S.SplitData}

/-! ## The realized 1-skeleton of a split

A 2-cell split adds the drawn ear to the drawn 1-skeleton and changes nothing else. This is the
geometric statement the whole module rests on: it turns every clause of `SkeletonHomeo`, which
quantifies over the *new* skeleton, into a pair of clauses over the two closed pieces. -/

/-- **The realized 1-skeleton after a 2-cell split is the old one together with the drawn ear.**

`EarCrosscut.splitGraph_eq` says the new drawn graph is the union of the old one with the drawn
ear; `Graph.pointSet_union` splits the point set of that union; and `Graph.pointSet_congr`
replaces the split drawing by the drawing each half came with. -/
theorem skeletonSet_realize {R : S.Realization} {earPos : γ → Plane} {earDraw : γ → ℝ → Plane}
    (hE : d.EarCrosscut R earPos earDraw) :
    (d.realize R earPos earDraw hE).skeletonSet = R.skeletonSet ∪ d.earSet earPos earDraw := by
  have hstep : (d.realize R earPos earDraw hE).skeletonSet =
      Graph.pointSet (R.graph.union (d.earGraph earPos)) (d.splitDrawing R earDraw) := by
    rw [← hE.splitGraph_eq]
    rfl
  rw [hstep, Graph.pointSet_union]
  congr 1
  · exact Graph.pointSet_congr fun e he =>
      edgeArc_splitDrawing_of_mem_skel (by rwa [Realization.edgeSet_graph] at he)
  · exact Graph.pointSet_congr fun e he =>
      edgeArc_splitDrawing_of_mem_ear (by rwa [d.edgeSet_earGraph] at he)

/-- **A 2-cell split only grows the realized 1-skeleton.** This is the field
`Schoenflies.StageSequence.skeletonSet_mono` at a split step. -/
theorem skeletonSet_subset_realize {R : S.Realization} {earPos : γ → Plane}
    {earDraw : γ → ℝ → Plane} (hE : d.EarCrosscut R earPos earDraw) :
    R.skeletonSet ⊆ (d.realize R earPos earDraw hE).skeletonSet :=
  (skeletonSet_realize hE).symm ▸ Set.subset_union_left

/-- The drawn ear is closed: it is a simple arc, hence compact. -/
theorem isClosed_earSet {R : S.Realization} {earPos : γ → Plane} {earDraw : γ → ℝ → Plane}
    (hE : d.EarCrosscut R earPos earDraw) : IsClosed (d.earSet earPos earDraw) :=
  hE.isArcBetween_earSet.isArc.isCompact.isClosed

/-! ## The chosen homeomorphism between the two drawn ears -/

/-- **The chosen homeomorphism between two drawings of one abstract ear.**

This is `def:matched-pair` clause 3 restricted to the cells the split creates: a homeomorphism
between the two drawn ears which matches corresponding vertices and corresponding edges. It is
data, not a proposition, and it mentions neither realization: everything it says is a statement
about the two drawings of `d.ear`.

`earPos_apply` and `edgeArc_image` are the two matching clauses. Together they force
`toFun '' (source ear) = (target ear)` (`EarHomeo.image_earSet`), which is why no separate
surjectivity clause is asked for. The inverse is supplied as data, exactly as in
`CellStructure.SkeletonHomeo`, so that no compactness argument is needed to speak of a
homeomorphism. -/
structure EarHomeo (d : S.SplitData) (earPos₁ : γ → Plane) (earDraw₁ : γ → ℝ → Plane)
    (earPos₂ : γ → Plane) (earDraw₂ : γ → ℝ → Plane) where
  /-- The map. -/
  toFun : Plane → Plane
  /-- Its inverse. -/
  invFun : Plane → Plane
  /-- The map is continuous on the source ear. -/
  continuousOn_toFun : ContinuousOn toFun (d.earSet earPos₁ earDraw₁)
  /-- The inverse is continuous on the target ear. -/
  continuousOn_invFun : ContinuousOn invFun (d.earSet earPos₂ earDraw₂)
  /-- The inverse undoes the map. -/
  leftInvOn : LeftInvOn invFun toFun (d.earSet earPos₁ earDraw₁)
  /-- The map undoes the inverse. -/
  rightInvOn : RightInvOn invFun toFun (d.earSet earPos₂ earDraw₂)
  /-- Corresponding vertices of the ear correspond. -/
  earPos_apply : ∀ ⦃z⦄, z ∈ V(d.ear) → toFun (earPos₁ z) = earPos₂ z
  /-- Corresponding edges of the ear correspond. -/
  edgeArc_image : ∀ ⦃f⦄, f ∈ E(d.ear) →
    toFun '' Graph.edgeArc earDraw₁ f = Graph.edgeArc earDraw₂ f

namespace EarHomeo

variable {earPos₁ earPos₂ : γ → Plane} {earDraw₁ earDraw₂ : γ → ℝ → Plane}
  (m : d.EarHomeo earPos₁ earDraw₁ earPos₂ earDraw₂)

/-- **The chosen map carries the source ear onto the target ear.** The point set of a drawn
graph is its vertices together with its edge arcs, and the two matching clauses handle those
two halves. -/
theorem image_earSet :
    m.toFun '' d.earSet earPos₁ earDraw₁ = d.earSet earPos₂ earDraw₂ := by
  rw [earSet, earSet, Graph.pointSet, Graph.pointSet, Set.image_union, Set.image_iUnion₂]
  congr 1
  · rw [d.vertexSet_earGraph, d.vertexSet_earGraph, ← Set.image_comp]
    exact Set.image_congr fun z hz => m.earPos_apply hz
  · rw [d.edgeSet_earGraph, d.edgeSet_earGraph]
    exact Set.iUnion₂_congr fun f hf => m.edgeArc_image hf

theorem injOn : InjOn m.toFun (d.earSet earPos₁ earDraw₁) := m.leftInvOn.injOn

theorem mapsTo :
    MapsTo m.toFun (d.earSet earPos₁ earDraw₁) (d.earSet earPos₂ earDraw₂) :=
  fun _ hx => m.image_earSet ▸ Set.mem_image_of_mem _ hx

/-- The inverse carries the target ear back into the source ear. Not a field: every point of
the target ear is the image of a point of the source ear, and there the inverse is a left
inverse. -/
theorem mapsTo_invFun :
    MapsTo m.invFun (d.earSet earPos₂ earDraw₂) (d.earSet earPos₁ earDraw₁) := by
  intro y hy
  rw [← m.image_earSet] at hy
  obtain ⟨x, hx, rfl⟩ := hy
  rw [m.leftInvOn hx]
  exact hx

/-- Reverse a chosen matching of two realized ears.  Direction (b) of finite transfer first
constructs the ear on the target side, so it naturally obtains the matching in the opposite
direction from the one consumed by `GeneratedPair.split`. -/
def symm : d.EarHomeo earPos₂ earDraw₂ earPos₁ earDraw₁ where
  toFun := m.invFun
  invFun := m.toFun
  continuousOn_toFun := m.continuousOn_invFun
  continuousOn_invFun := m.continuousOn_toFun
  leftInvOn := m.rightInvOn
  rightInvOn := m.leftInvOn
  earPos_apply := by
    intro z hz
    rw [← m.earPos_apply hz]
    apply m.leftInvOn
    exact Graph.vertexSet_subset_pointSet (by
      rw [d.vertexSet_earGraph]
      exact ⟨z, hz, rfl⟩)
  edgeArc_image := by
    intro f hf
    rw [← m.edgeArc_image hf]
    exact m.leftInvOn.image_image'
      (Graph.edgeArc_subset_pointSet (by rw [d.edgeSet_earGraph]; exact hf))

@[simp] theorem symm_toFun : m.symm.toFun = m.invFun := rfl

@[simp] theorem symm_invFun : m.symm.invFun = m.toFun := rfl

variable {R₁ R₂ : S.Realization}

/-- **At the ear's source end the chosen map is pinned to the old 0-cell's target position.**
This — with `SkeletonHomeo.pos_apply` — is why no compatibility hypothesis between the ear map
and `g` has to be asked for. -/
theorem toFun_pos_source (hE₁ : d.EarCrosscut R₁ earPos₁ earDraw₁)
    (hE₂ : d.EarCrosscut R₂ earPos₂ earDraw₂) :
    m.toFun (R₁.pos d.source) = R₂.pos d.source := by
  rw [← hE₁.pos_source, m.earPos_apply d.source_mem_ear, hE₂.pos_source]

theorem toFun_pos_target (hE₁ : d.EarCrosscut R₁ earPos₁ earDraw₁)
    (hE₂ : d.EarCrosscut R₂ earPos₂ earDraw₂) :
    m.toFun (R₁.pos d.target) = R₂.pos d.target := by
  rw [← hE₁.pos_target, m.earPos_apply d.target_mem_ear, hE₂.pos_target]

theorem invFun_pos_source (hE₁ : d.EarCrosscut R₁ earPos₁ earDraw₁)
    (hE₂ : d.EarCrosscut R₂ earPos₂ earDraw₂) :
    m.invFun (R₂.pos d.source) = R₁.pos d.source := by
  rw [← m.toFun_pos_source hE₁ hE₂, m.leftInvOn hE₁.pos_source_mem_earSet]

theorem invFun_pos_target (hE₁ : d.EarCrosscut R₁ earPos₁ earDraw₁)
    (hE₂ : d.EarCrosscut R₂ earPos₂ earDraw₂) :
    m.invFun (R₂.pos d.target) = R₁.pos d.target := by
  rw [← m.toFun_pos_target hE₁ hE₂, m.leftInvOn hE₁.pos_target_mem_earSet]

end EarHomeo

/-! ## The transported map -/

variable {R₁ R₂ : S.Realization} {earPos₁ earPos₂ : γ → Plane}
  {earDraw₁ earDraw₂ : γ → ℝ → Plane}

open scoped Classical in
/-- **The transported skeleton map**: `g` on the old realized skeleton, the chosen ear map off
it. Written with a test on the old skeleton rather than on the ear so that agreement with `g`
— `splitHomeo_eqOn`, i.e. `StageSequence.skelHomeo_succ` — holds by definition. -/
noncomputable def splitMap (g : SkeletonHomeo R₁ R₂)
    (m : d.EarHomeo earPos₁ earDraw₁ earPos₂ earDraw₂) : Plane → Plane :=
  fun x => if x ∈ R₁.skeletonSet then g.toFun x else m.toFun x

open scoped Classical in
/-- The transported inverse, by the same recipe on the target side. -/
noncomputable def splitInvMap (g : SkeletonHomeo R₁ R₂)
    (m : d.EarHomeo earPos₁ earDraw₁ earPos₂ earDraw₂) : Plane → Plane :=
  fun y => if y ∈ R₂.skeletonSet then g.invFun y else m.invFun y

variable {g : SkeletonHomeo R₁ R₂} {m : d.EarHomeo earPos₁ earDraw₁ earPos₂ earDraw₂}

theorem splitMap_of_mem_skeletonSet {x : Plane} (hx : x ∈ R₁.skeletonSet) :
    splitMap g m x = g.toFun x := by
  classical
  simp only [splitMap, if_pos hx]

theorem splitMap_eqOn_skeletonSet : EqOn (splitMap g m) g.toFun R₁.skeletonSet :=
  fun _ hx => splitMap_of_mem_skeletonSet hx

theorem splitInvMap_of_mem_skeletonSet {y : Plane} (hy : y ∈ R₂.skeletonSet) :
    splitInvMap g m y = g.invFun y := by
  classical
  simp only [splitInvMap, if_pos hy]

theorem splitInvMap_of_notMem_skeletonSet {y : Plane} (hy : y ∉ R₂.skeletonSet) :
    splitInvMap g m y = m.invFun y := by
  classical
  simp only [splitInvMap, if_neg hy]

variable (hE₁ : d.EarCrosscut R₁ earPos₁ earDraw₁) (hE₂ : d.EarCrosscut R₂ earPos₂ earDraw₂)

include hE₁ hE₂

/-- **On the drawn ear the transported map is the chosen ear map** — including at the two ends,
where the two prescriptions agree because both are pinned to the target position of the old
0-cell. -/
theorem splitMap_of_mem_earSet {x : Plane} (hx : x ∈ d.earSet earPos₁ earDraw₁) :
    splitMap g m x = m.toFun x := by
  classical
  by_cases hs : x ∈ R₁.skeletonSet
  · rw [splitMap, if_pos hs]
    have hends := hE₁.earSet_inter_skeletonSet ⟨hx, hs⟩
    simp only [Set.mem_insert_iff, Set.mem_singleton_iff] at hends
    rcases hends with rfl | rfl
    · rw [g.pos_apply d.source_mem_skel, m.toFun_pos_source hE₁ hE₂]
    · rw [g.pos_apply d.target_mem_skel, m.toFun_pos_target hE₁ hE₂]
  · rw [splitMap, if_neg hs]

theorem splitMap_eqOn_earSet : EqOn (splitMap g m) m.toFun (d.earSet earPos₁ earDraw₁) :=
  fun _ hx => splitMap_of_mem_earSet hE₁ hE₂ hx

/-- On the drawn target ear the transported inverse is the chosen ear map's inverse. -/
theorem splitInvMap_eqOn_earSet :
    EqOn (splitInvMap g m) m.invFun (d.earSet earPos₂ earDraw₂) := by
  classical
  intro y hy
  by_cases hs : y ∈ R₂.skeletonSet
  · rw [splitInvMap, if_pos hs]
    have hends := hE₂.earSet_inter_skeletonSet ⟨hy, hs⟩
    simp only [Set.mem_insert_iff, Set.mem_singleton_iff] at hends
    rcases hends with rfl | rfl
    · have h : g.invFun (R₂.pos d.source) = R₁.pos d.source := g.symm.pos_apply d.source_mem_skel
      rw [h, m.invFun_pos_source hE₁ hE₂]
    · have h : g.invFun (R₂.pos d.target) = R₁.pos d.target := g.symm.pos_apply d.target_mem_skel
      rw [h, m.invFun_pos_target hE₁ hE₂]
  · rw [splitInvMap, if_neg hs]

/-- **A point of the source ear off the old skeleton is carried off the old target skeleton.**
The image lies on the target ear, and the target ear meets the target skeleton only in the two
ends — whose preimages under the (injective) ear map are the two ends on the source side, which
*are* on the source skeleton. -/
theorem toFun_notMem_skeletonSet {x : Plane} (hx : x ∈ d.earSet earPos₁ earDraw₁)
    (hs : x ∉ R₁.skeletonSet) : m.toFun x ∉ R₂.skeletonSet := by
  intro hcon
  have hends := hE₂.earSet_inter_skeletonSet ⟨m.mapsTo hx, hcon⟩
  simp only [Set.mem_insert_iff, Set.mem_singleton_iff] at hends
  rcases hends with heq | heq
  · rw [← m.toFun_pos_source hE₁ hE₂] at heq
    exact hs (m.injOn hx hE₁.pos_source_mem_earSet heq ▸ R₁.pos_mem_skeletonSet d.source_mem_skel)
  · rw [← m.toFun_pos_target hE₁ hE₂] at heq
    exact hs (m.injOn hx hE₁.pos_target_mem_earSet heq ▸ R₁.pos_mem_skeletonSet d.target_mem_skel)

/-- The mirror statement on the target side, for the inverse. -/
theorem invFun_notMem_skeletonSet {y : Plane} (hy : y ∈ d.earSet earPos₂ earDraw₂)
    (hs : y ∉ R₂.skeletonSet) : m.invFun y ∉ R₁.skeletonSet := by
  intro hcon
  have hx : m.invFun y ∈ d.earSet earPos₁ earDraw₁ := m.mapsTo_invFun hy
  have hends := hE₁.earSet_inter_skeletonSet ⟨hx, hcon⟩
  simp only [Set.mem_insert_iff, Set.mem_singleton_iff] at hends
  have hback : m.toFun (m.invFun y) = y := m.rightInvOn hy
  rcases hends with heq | heq
  · rw [heq, m.toFun_pos_source hE₁ hE₂] at hback
    exact hs (hback ▸ R₂.pos_mem_skeletonSet d.source_mem_skel)
  · rw [heq, m.toFun_pos_target hE₁ hE₂] at hback
    exact hs (hback ▸ R₂.pos_mem_skeletonSet d.target_mem_skel)

/-! ## The skeleton homeomorphism across the split -/

/-- **The skeleton homeomorphism, transported across a 2-cell split.**

Given two realizations of one abstract cell structure, the skeleton homeomorphism `g` between
them, a drawing of the ear as a polygonal crosscut on *each* side, and the chosen homeomorphism
between the two drawn ears, this is the skeleton homeomorphism between the two split
realizations — `def:matched-pair` clause 3 for the structure `S.splitFace d`.

It is an *extension* of `g`, not a new map: `splitHomeo_eqOn` says it agrees with `g` on the
whole old realized skeleton, which is precisely the field `StageSequence.skelHomeo_succ`. -/
noncomputable def splitHomeo (g : SkeletonHomeo R₁ R₂)
    (hE₁ : d.EarCrosscut R₁ earPos₁ earDraw₁) (hE₂ : d.EarCrosscut R₂ earPos₂ earDraw₂)
    (m : d.EarHomeo earPos₁ earDraw₁ earPos₂ earDraw₂) :
    SkeletonHomeo (d.realize R₁ earPos₁ earDraw₁ hE₁) (d.realize R₂ earPos₂ earDraw₂ hE₂) where
  toFun := splitMap g m
  invFun := splitInvMap g m
  continuousOn_toFun := by
    rw [skeletonSet_realize hE₁]
    refine Plane.continuousOn_union_of_isClosed R₁.isCompact_skeletonSet.isClosed
      (isClosed_earSet hE₁) (g.continuousOn_toFun.congr splitMap_eqOn_skeletonSet) ?_
    exact m.continuousOn_toFun.congr (splitMap_eqOn_earSet hE₁ hE₂)
  continuousOn_invFun := by
    rw [skeletonSet_realize hE₂]
    refine Plane.continuousOn_union_of_isClosed R₂.isCompact_skeletonSet.isClosed
      (isClosed_earSet hE₂) (g.continuousOn_invFun.congr fun _ hy =>
        splitInvMap_of_mem_skeletonSet hy) ?_
    exact m.continuousOn_invFun.congr (splitInvMap_eqOn_earSet hE₁ hE₂)
  leftInvOn := by
    rw [skeletonSet_realize hE₁]
    rintro x (hx | hx)
    · rw [splitMap_of_mem_skeletonSet hx,
        splitInvMap_of_mem_skeletonSet (g.image_skeletonSet ▸ Set.mem_image_of_mem _ hx),
        g.leftInvOn hx]
    · by_cases hs : x ∈ R₁.skeletonSet
      · rw [splitMap_of_mem_skeletonSet hs,
          splitInvMap_of_mem_skeletonSet (g.image_skeletonSet ▸ Set.mem_image_of_mem _ hs),
          g.leftInvOn hs]
      · rw [splitMap_of_mem_earSet hE₁ hE₂ hx,
          splitInvMap_of_notMem_skeletonSet (toFun_notMem_skeletonSet hE₁ hE₂ hx hs),
          m.leftInvOn hx]
  rightInvOn := by
    rw [skeletonSet_realize hE₂]
    rintro y (hy | hy)
    · rw [splitInvMap_of_mem_skeletonSet hy,
        splitMap_of_mem_skeletonSet (g.symm.image_skeletonSet ▸ Set.mem_image_of_mem _ hy),
        g.rightInvOn hy]
    · by_cases hs : y ∈ R₂.skeletonSet
      · rw [splitInvMap_of_mem_skeletonSet hs,
          splitMap_of_mem_skeletonSet (g.symm.image_skeletonSet ▸ Set.mem_image_of_mem _ hs),
          g.rightInvOn hs]
      · rw [splitInvMap_of_notMem_skeletonSet hs,
          splitMap_of_mem_earSet hE₁ hE₂ (m.mapsTo_invFun hy), m.rightInvOn hy]
  pos_apply := by
    intro v hv
    have hv' : v ∈ V(S.skel) ∪ V(d.ear) := hv
    rcases hv' with hv' | hv'
    · change splitMap g m (d.splitPos R₁ earPos₁ v) = d.splitPos R₂ earPos₂ v
      rw [hE₁.splitPos_eq hv', hE₂.splitPos_eq hv',
        splitMap_of_mem_skeletonSet (R₁.pos_mem_skeletonSet hv'), g.pos_apply hv']
    · change splitMap g m (d.splitPos R₁ earPos₁ v) = d.splitPos R₂ earPos₂ v
      rw [splitPos_of_mem_ear hv', splitPos_of_mem_ear hv',
        splitMap_of_mem_earSet hE₁ hE₂ (EarCrosscut.mem_earSet_of_mem_ear hv'),
        m.earPos_apply hv']
  edgeArc_image := by
    intro e he
    have he' : e ∈ E(S.skel) ∪ E(d.ear) := he
    rcases he' with he' | he'
    · change splitMap g m '' Graph.edgeArc (d.splitDrawing R₁ earDraw₁) e =
        Graph.edgeArc (d.splitDrawing R₂ earDraw₂) e
      rw [edgeArc_splitDrawing_of_mem_skel he', edgeArc_splitDrawing_of_mem_skel he',
        Set.image_congr (fun x hx => splitMap_of_mem_skeletonSet
          (Graph.edgeArc_subset_pointSet (by rwa [Realization.edgeSet_graph]) hx)),
        g.edgeArc_image he']
    · change splitMap g m '' Graph.edgeArc (d.splitDrawing R₁ earDraw₁) e =
        Graph.edgeArc (d.splitDrawing R₂ earDraw₂) e
      rw [edgeArc_splitDrawing_of_mem_ear he', edgeArc_splitDrawing_of_mem_ear he',
        Set.image_congr (fun x hx => splitMap_of_mem_earSet hE₁ hE₂
          (EarCrosscut.edgeArc_subset_earSet he' hx)),
        m.edgeArc_image he']

@[simp] theorem splitHomeo_toFun : (splitHomeo g hE₁ hE₂ m).toFun = splitMap g m := rfl

@[simp] theorem splitHomeo_invFun : (splitHomeo g hE₁ hE₂ m).invFun = splitInvMap g m := rfl

/-- **The transported map agrees with `g` on the whole old realized skeleton.**

This is the field `Schoenflies.StageSequence.skelHomeo_succ` at a 2-cell split step: consecutive
skeleton maps agree wherever both are defined. It holds by definition, which is the point of
building the map by extension rather than by rebuilding. -/
theorem splitHomeo_eqOn :
    EqOn (splitHomeo g hE₁ hE₂ m).toFun g.toFun R₁.skeletonSet :=
  splitMap_eqOn_skeletonSet

/-- On the drawn ear the transported map is the chosen ear map — the other half of
`def:matched-pair` clause 3 for a split. -/
theorem splitHomeo_eqOn_earSet :
    EqOn (splitHomeo g hE₁ hE₂ m).toFun m.toFun (d.earSet earPos₁ earDraw₁) :=
  splitMap_eqOn_earSet hE₁ hE₂

end SplitData

end CellStructure

end Schoenflies


==> anc/P5-kernel-deficit-lean-v6/vendor/schoenflies-lean/Schoenflies/ModelCurve.lean <==
/-
Copyright (c) 2026 Álvaro Begué. All rights reserved.
Released under Apache 2.0 license as described in the file LICENSE.
Authors: Álvaro Begué
-/
import Schoenflies.Concatenate
import Schoenflies.Polygonal
import Schoenflies.Bounded
import Mathlib.Topology.Homeomorph.Lemmas
import Mathlib.Topology.Maps.Basic

/-!
# The model curve, and the parametrization of a Jordan curve by it

The blueprint's model curve is `S = ∂Q`, the boundary of the square `Q = [-1,1]²`, and *not*
the unit circle. That is a deliberate choice: this development is trigonometry-free, so a
traversal of the round circle by an interval is unavailable, whereas `S` is four segments
glued end to end and each segment is an arc by `isArcBetween_segment`. The blueprint says so
explicitly ("Nothing in this document needs the unit circle in place of `S`").

`modelCurve` is defined by the sup norm, `‖x‖∞ = 1`, which is the same square the rest of the
development already speaks about (`Plane.closedSquare 0 1`), and it is cut into its four sides
by `modelCurve_eq_sides`.

## The content of Lemma 3.1

The lemma has three clauses. Only the first is proved here; the other two are already on
`main`, transported along the homeomorphism the first clause supplies:

* *"`γ` induces a homeomorphism from `S` onto `C`"* — `isJordanCurve_modelCurve` together with
  `IsJordanCurve.homeomorph_modelCurve`. The general fact behind it is `IsLoop.exists_homeomorph`:
  a loop is a quotient map of `[0,1]` which identifies exactly `0` with `1`, so *any two* loops
  induce a homeomorphism between their images, matching parameter for parameter.
* *"two distinct points divide `C` into two simple arcs meeting exactly in those points"* — this
  is `IsJordanCurve.two_arcs` in `Schoenflies/TwoArcs.lean`, proved directly on the parameter
  interval, which is strictly stronger than transporting it from `S`.
* *"the relatively open subarcs form a basis of the subspace topology"* — `openArc_isRelOpen`,
  `openArc_subarc_isRelOpen` and `basic_piece_inside_ball` in `Schoenflies/Subarc.lean`.

The route to the homeomorphism is the blueprint's, with the sequence argument replaced by its
point-set content: `t ↦ γ t` is a continuous surjection from the compact `[0,1]` onto the
Hausdorff `C`, hence a closed map, hence a *quotient* map; so a map out of `C` is continuous as
soon as its composite with the parametrization is. That is exactly what the blueprint's
subsequence chase establishes, and it is one line here.

## Blueprint

* `modelCurve` — Lemma 3.1, the model curve `S = ∂Q` with `Q = [-1,1]²`.
* `modelCurve_eq_sides` — the decomposition of `S` into its four sides.
* `modelCurve_eq_frontier` — `S` is literally the topological boundary of `Q`.
* `isJordanCurve_modelCurve` — `S` is a Jordan curve.
* `IsLoop.param_eq_or`, `IsLoop.eq_of_eq` — a loop identifies exactly the two endpoints of the
  parameter interval.
* `IsLoop.exists_homeomorph` — two loops induce a homeomorphism of their images.
* `IsJordanCurve.homeomorph`, `IsJordanCurve.homeomorph_modelCurve`,
  `IsJordanCurve.modelCurve_homeomorph` — Lemma 3.1, first clause.
-/

open Set Topology unitInterval

namespace Schoenflies

/-! ### Segments with a constant coordinate

The four sides of the square are axis-parallel, so each is pinned by one coordinate and swept
by the other. Two lemmas serve all four. -/

/-- A horizontal segment: constant second coordinate, first coordinate sweeping a real
segment. -/
theorem mem_segment_horiz {u v c : ℝ} {x : Plane} :
    x ∈ segment ℝ (Plane.mk u c) (Plane.mk v c) ↔ x 1 = c ∧ x 0 ∈ segment ℝ u v := by
  constructor
  · rintro ⟨p, q, hp, hq, hpq, rfl⟩
    refine ⟨?_, p, q, hp, hq, hpq, ?_⟩
    · rw [Plane.smul_add_apply, Plane.mk_one, Plane.mk_one]
      linear_combination c * hpq
    · rw [Plane.smul_add_apply, Plane.mk_zero, Plane.mk_zero]
      simp [smul_eq_mul]
  · rintro ⟨hx1, p, q, hp, hq, hpq, hx0⟩
    refine ⟨p, q, hp, hq, hpq, ?_⟩
    ext i
    fin_cases i
    · change (p • Plane.mk u c + q • Plane.mk v c) 0 = x 0
      rw [Plane.smul_add_apply, Plane.mk_zero, Plane.mk_zero, ← hx0]
      simp [smul_eq_mul]
    · change (p • Plane.mk u c + q • Plane.mk v c) 1 = x 1
      rw [Plane.smul_add_apply, Plane.mk_one, Plane.mk_one, hx1]
      linear_combination c * hpq

/-- A vertical segment: constant first coordinate, second coordinate sweeping a real
segment. -/
theorem mem_segment_vert {c u v : ℝ} {x : Plane} :
    x ∈ segment ℝ (Plane.mk c u) (Plane.mk c v) ↔ x 0 = c ∧ x 1 ∈ segment ℝ u v := by
  constructor
  · rintro ⟨p, q, hp, hq, hpq, rfl⟩
    refine ⟨?_, p, q, hp, hq, hpq, ?_⟩
    · rw [Plane.smul_add_apply, Plane.mk_zero, Plane.mk_zero]
      linear_combination c * hpq
    · rw [Plane.smul_add_apply, Plane.mk_one, Plane.mk_one]
      simp [smul_eq_mul]
  · rintro ⟨hx0, p, q, hp, hq, hpq, hx1⟩
    refine ⟨p, q, hp, hq, hpq, ?_⟩
    ext i
    fin_cases i
    · change (p • Plane.mk c u + q • Plane.mk c v) 0 = x 0
      rw [Plane.smul_add_apply, Plane.mk_zero, Plane.mk_zero, hx0]
      linear_combination c * hpq
    · change (p • Plane.mk c u + q • Plane.mk c v) 1 = x 1
      rw [Plane.smul_add_apply, Plane.mk_one, Plane.mk_one, ← hx1]
      simp [smul_eq_mul]

theorem segment_one_neg_one : segment ℝ (1 : ℝ) (-1) = Icc (-1) 1 := by
  rw [segment_symm]
  exact segment_eq_Icc (by norm_num)

theorem segment_neg_one_one : segment ℝ (-1 : ℝ) 1 = Icc (-1) 1 :=
  segment_eq_Icc (by norm_num)

/-! ### The model curve and its four sides -/

/-- The model curve `S = ∂Q`, the boundary of the square `Q = [-1,1]²`, described by the sup
norm. -/
def modelCurve : Set Plane := {x : Plane | Plane.supNorm x = 1}

/-- The corner `(1, 1)`. -/
def cornerNE : Plane := Plane.mk 1 1

/-- The corner `(-1, 1)`. -/
def cornerNW : Plane := Plane.mk (-1) 1

/-- The corner `(-1, -1)`. -/
def cornerSW : Plane := Plane.mk (-1) (-1)

/-- The corner `(1, -1)`. -/
def cornerSE : Plane := Plane.mk 1 (-1)

/-- The top side of the square, traversed from `(1,1)` to `(-1,1)`. -/
def sideTop : Set Plane := segment ℝ cornerNE cornerNW

/-- The left side of the square, traversed from `(-1,1)` to `(-1,-1)`. -/
def sideLeft : Set Plane := segment ℝ cornerNW cornerSW

/-- The bottom side of the square, traversed from `(-1,-1)` to `(1,-1)`. -/
def sideBottom : Set Plane := segment ℝ cornerSW cornerSE

/-- The right side of the square, traversed from `(1,-1)` to `(1,1)`. -/
def sideRight : Set Plane := segment ℝ cornerSE cornerNE

theorem mem_sideTop {x : Plane} : x ∈ sideTop ↔ x 1 = 1 ∧ |x 0| ≤ 1 := by
  rw [sideTop, cornerNE, cornerNW, mem_segment_horiz, segment_one_neg_one]
  simp [abs_le, and_comm]

theorem mem_sideLeft {x : Plane} : x ∈ sideLeft ↔ x 0 = -1 ∧ |x 1| ≤ 1 := by
  rw [sideLeft, cornerNW, cornerSW, mem_segment_vert, segment_one_neg_one]
  simp [abs_le]

theorem mem_sideBottom {x : Plane} : x ∈ sideBottom ↔ x 1 = -1 ∧ |x 0| ≤ 1 := by
  rw [sideBottom, cornerSW, cornerSE, mem_segment_horiz, segment_neg_one_one]
  simp [abs_le]

theorem mem_sideRight {x : Plane} : x ∈ sideRight ↔ x 0 = 1 ∧ |x 1| ≤ 1 := by
  rw [sideRight, cornerSE, cornerNE, mem_segment_vert, segment_neg_one_one]
  simp [abs_le]

/-- The model curve is the union of the four sides. The sup norm reaches `1` exactly when one
coordinate is `±1` and the other is dominated by it. -/
theorem modelCurve_eq_sides :
    modelCurve = (sideTop ∪ sideLeft) ∪ (sideBottom ∪ sideRight) := by
  ext x
  simp only [modelCurve, mem_setOf_eq, mem_union, mem_sideTop, mem_sideLeft, mem_sideBottom,
    mem_sideRight, Plane.supNorm]
  constructor
  · intro h
    have h0 : |x 0| ≤ 1 := h ▸ le_max_left _ _
    have h1 : |x 1| ≤ 1 := h ▸ le_max_right _ _
    rcases max_choice |x 0| |x 1| with hm | hm
    · -- the first coordinate attains the maximum, so it is `±1`
      have hx : |x 0| = 1 := hm ▸ h
      rcases (abs_eq (by norm_num : (0:ℝ) ≤ 1)).mp hx with h' | h'
      · exact Or.inr (Or.inr ⟨h', h1⟩)
      · exact Or.inl (Or.inr ⟨h', h1⟩)
    · have hx : |x 1| = 1 := hm ▸ h
      rcases (abs_eq (by norm_num : (0:ℝ) ≤ 1)).mp hx with h' | h'
      · exact Or.inl (Or.inl ⟨h', h0⟩)
      · exact Or.inr (Or.inl ⟨h', h0⟩)
  · rintro ((⟨h1, h0⟩ | ⟨h0, h1⟩) | (⟨h1, h0⟩ | ⟨h0, h1⟩))
    · rw [show |x 1| = 1 by rw [h1]; norm_num]
      exact max_eq_right h0
    · rw [show |x 0| = 1 by rw [h0]; norm_num]
      exact max_eq_left h1
    · rw [show |x 1| = 1 by rw [h1]; norm_num]
      exact max_eq_right h0
    · rw [show |x 0| = 1 by rw [h0]; norm_num]
      exact max_eq_left h1

/-! ### The model curve is a Jordan curve -/

theorem cornerNE_ne_cornerNW : cornerNE ≠ cornerNW := by
  intro h
  have := congrArg (fun p : Plane => p 0) h
  norm_num [cornerNE, cornerNW] at this

theorem cornerNW_ne_cornerSW : cornerNW ≠ cornerSW := by
  intro h
  have := congrArg (fun p : Plane => p 1) h
  norm_num [cornerNW, cornerSW] at this

theorem cornerSW_ne_cornerSE : cornerSW ≠ cornerSE := by
  intro h
  have := congrArg (fun p : Plane => p 0) h
  norm_num [cornerSW, cornerSE] at this

theorem cornerSE_ne_cornerNE : cornerSE ≠ cornerNE := by
  intro h
  have := congrArg (fun p : Plane => p 1) h
  norm_num [cornerSE, cornerNE] at this

theorem isArcBetween_sideTop : IsArcBetween sideTop cornerNE cornerNW :=
  isArcBetween_segment cornerNE_ne_cornerNW

theorem isArcBetween_sideLeft : IsArcBetween sideLeft cornerNW cornerSW :=
  isArcBetween_segment cornerNW_ne_cornerSW

theorem isArcBetween_sideBottom : IsArcBetween sideBottom cornerSW cornerSE :=
  isArcBetween_segment cornerSW_ne_cornerSE

theorem isArcBetween_sideRight : IsArcBetween sideRight cornerSE cornerNE :=
  isArcBetween_segment cornerSE_ne_cornerNE

/-- Consecutive sides meet only in the corner they share. -/
theorem sideTop_meet_sideLeft : ∀ z ∈ sideTop, z ∈ sideLeft → z = cornerNW := by
  intro z hz hz'
  rw [mem_sideTop] at hz
  rw [mem_sideLeft] at hz'
  ext i
  fin_cases i
  · simpa [cornerNW] using hz'.1
  · simpa [cornerNW] using hz.1

theorem sideBottom_meet_sideRight : ∀ z ∈ sideBottom, z ∈ sideRight → z = cornerSE := by
  intro z hz hz'
  rw [mem_sideBottom] at hz
  rw [mem_sideRight] at hz'
  ext i
  fin_cases i
  · simpa [cornerSE] using hz'.1
  · simpa [cornerSE] using hz.1

/-- The upper half of the model curve: two sides from `(1,1)` to `(-1,-1)`. -/
theorem isArcBetween_upperSides : IsArcBetween (sideTop ∪ sideLeft) cornerNE cornerSW :=
  isArcBetween_sideTop.concatenate isArcBetween_sideLeft sideTop_meet_sideLeft

/-- The lower half of the model curve: two sides back from `(-1,-1)` to `(1,1)`. -/
theorem isArcBetween_lowerSides : IsArcBetween (sideBottom ∪ sideRight) cornerSW cornerNE :=
  isArcBetween_sideBottom.concatenate isArcBetween_sideRight sideBottom_meet_sideRight

/-- The two halves of the model curve meet exactly in the two corners they share: opposite
sides are pinned to opposite values of one coordinate, so they are disjoint. -/
theorem upperSides_meet_lowerSides :
    ∀ z ∈ sideTop ∪ sideLeft, z ∈ sideBottom ∪ sideRight → z = cornerNE ∨ z = cornerSW := by
  rintro z (hz | hz) (hz' | hz')
  · -- top and bottom: `z 1 = 1` and `z 1 = -1`
    rw [mem_sideTop] at hz
    rw [mem_sideBottom] at hz'
    rw [hz.1] at hz'
    norm_num at hz'
  · -- top and right: the corner `(1,1)`
    rw [mem_sideTop] at hz
    rw [mem_sideRight] at hz'
    refine Or.inl ?_
    ext i
    fin_cases i
    · simpa [cornerNE] using hz'.1
    · simpa [cornerNE] using hz.1
  · -- left and bottom: the corner `(-1,-1)`
    rw [mem_sideLeft] at hz
    rw [mem_sideBottom] at hz'
    refine Or.inr ?_
    ext i
    fin_cases i
    · simpa [cornerSW] using hz.1
    · simpa [cornerSW] using hz'.1
  · -- left and right: `z 0 = -1` and `z 0 = 1`
    rw [mem_sideLeft] at hz
    rw [mem_sideRight] at hz'
    rw [hz.1] at hz'
    norm_num at hz'

/-- **The model curve is a Jordan curve.** Four segments glued end to end; no trigonometry
anywhere. -/
theorem isJordanCurve_modelCurve : IsJordanCurve modelCurve := by
  rw [modelCurve_eq_sides]
  exact IsJordanCurve.of_two_arcs isArcBetween_upperSides isArcBetween_lowerSides
    upperSides_meet_lowerSides

theorem isCompact_modelCurve : IsCompact modelCurve :=
  isJordanCurve_modelCurve.isCompact

theorem cornerNE_mem_modelCurve : cornerNE ∈ modelCurve := by
  rw [modelCurve_eq_sides]
  exact Or.inl isArcBetween_upperSides.left_mem

/-! ### The model curve is the boundary of the square

This is the blueprint's description `S = ∂Q` with `Q = [-1,1]²`, and the check that the sup-norm
definition above is the intended one. The only content is that a point of sup norm exactly `1`
is *not* interior to the square: scaling it out by a factor `1 + δ` leaves the square while
moving an arbitrarily small distance. -/

theorem smul_coord (a : ℝ) (x : Plane) (i : Fin 2) : (a • x) i = a * x i := by simp

theorem mem_closedSquare_zero_one {x : Plane} :
    x ∈ Plane.closedSquare 0 1 ↔ Plane.supNorm x ≤ 1 := by
  simp [Plane.closedSquare]

theorem mem_openSquare_zero_one {x : Plane} :
    x ∈ Plane.openSquare 0 1 ↔ Plane.supNorm x < 1 := by
  simp [Plane.openSquare]

theorem modelCurve_subset_closedSquare : modelCurve ⊆ Plane.closedSquare 0 1 :=
  fun _ hx => mem_closedSquare_zero_one.mpr (le_of_eq hx)

/-- A point of the model curve is not interior to the square: pushing it radially outwards by
a factor `1 + δ` leaves the square, and `δ` may be taken as small as one likes. -/
theorem notMem_interior_closedSquare {x : Plane} (hx : Plane.supNorm x = 1) :
    x ∉ interior (Plane.closedSquare 0 1) := by
  intro hmem
  rw [mem_interior_iff_mem_nhds, Metric.mem_nhds_iff] at hmem
  obtain ⟨ε, hε, hball⟩ := hmem
  have hx' : max |x 0| |x 1| = 1 := hx
  have hx0 : x ≠ 0 := by
    intro h
    rw [h] at hx
    simp [Plane.supNorm] at hx
  have hnx : 0 < ‖x‖ := norm_pos_iff.mpr hx0
  set δ : ℝ := ε / (2 * ‖x‖) with hδdef
  have hδ : 0 < δ := div_pos hε (by linarith)
  -- the pushed-out point is within `ε/2` of `x`
  have hdist : dist ((1 + δ) • x) x < ε := by
    have hsub : (1 + δ) • x - x = δ • x := by module
    have hmul : δ * ‖x‖ = ε / 2 := by
      rw [hδdef]; field_simp
    rw [dist_eq_norm, hsub, norm_smul, Real.norm_eq_abs, abs_of_pos hδ, hmul]
    linarith
  have hin : Plane.supNorm ((1 + δ) • x) ≤ 1 :=
    mem_closedSquare_zero_one.mp (hball (Metric.mem_ball.mpr hdist))
  -- but the coordinate that attained the sup norm has grown past `1`
  have hgrown : 1 + δ ≤ Plane.supNorm ((1 + δ) • x) := by
    rcases max_choice |x 0| |x 1| with hm | hm
    · have h0 : |x 0| = 1 := by rw [← hm]; exact hx'
      calc 1 + δ = |(1 + δ) * x 0| := by
            rw [abs_mul, h0, abs_of_pos (by linarith), mul_one]
        _ = |((1 + δ) • x) 0| := by rw [smul_coord]
        _ ≤ Plane.supNorm ((1 + δ) • x) := Plane.abs_zero_le_supNorm _
    · have h1 : |x 1| = 1 := by rw [← hm]; exact hx'
      calc 1 + δ = |(1 + δ) * x 1| := by
            rw [abs_mul, h1, abs_of_pos (by linarith), mul_one]
        _ = |((1 + δ) • x) 1| := by rw [smul_coord]
        _ ≤ Plane.supNorm ((1 + δ) • x) := Plane.abs_one_le_supNorm _
  linarith

theorem interior_closedSquare_zero_one :
    interior (Plane.closedSquare 0 1) = Plane.openSquare 0 1 := by
  refine subset_antisymm (fun x hx => ?_) ?_
  · rw [mem_openSquare_zero_one]
    rcases lt_or_eq_of_le (mem_closedSquare_zero_one.mp (interior_subset hx)) with h | h
    · exact h
    · exact absurd hx (notMem_interior_closedSquare h)
  · exact (Plane.isOpen_openSquare 0 1).subset_interior_iff.mpr fun x hx =>
      mem_closedSquare_zero_one.mpr (mem_openSquare_zero_one.mp hx).le

/-- **The model curve is `∂Q`**, the topological boundary of the closed square `Q = [-1,1]²`. -/
theorem modelCurve_eq_frontier : modelCurve = frontier (Plane.closedSquare 0 1) := by
  rw [(Plane.isClosed_closedSquare 0 1).frontier_eq, interior_closedSquare_zero_one]
  ext x
  simp only [modelCurve, mem_setOf_eq, mem_sdiff, mem_closedSquare_zero_one,
    mem_openSquare_zero_one, not_lt]
  exact ⟨fun h => ⟨h.le, h.ge⟩, fun h => le_antisymm h.1 h.2⟩

/-! ### A loop identifies exactly the ends of the parameter interval -/

namespace IsLoop

variable {f g : ℝ → Plane}

/-- Two parameters of `[0,1]` with the same image under a loop are equal, or are the two ends
of the interval. This is the whole of a loop's non-injectivity. -/
theorem param_eq_or (hf : IsLoop f) {s t : ℝ} (hs : s ∈ I) (ht : t ∈ I) (h : f s = f t) :
    s = t ∨ (s = 0 ∧ t = 1) ∨ (s = 1 ∧ t = 0) := by
  by_cases hs1 : s = 1 <;> by_cases ht1 : t = 1
  · exact Or.inl (hs1.trans ht1.symm)
  · -- `s` is the finish, so the value is also taken at the start, and `t` is the start
    subst hs1
    have h0 : (0 : ℝ) = t :=
      hf.injOn ⟨le_rfl, zero_lt_one⟩ ⟨ht.1, lt_of_le_of_ne ht.2 ht1⟩ (hf.closes.trans h)
    exact Or.inr (Or.inr ⟨rfl, h0.symm⟩)
  · subst ht1
    have h0 : s = 0 :=
      hf.injOn ⟨hs.1, lt_of_le_of_ne hs.2 hs1⟩ ⟨le_rfl, zero_lt_one⟩ (h.trans hf.closes.symm)
    exact Or.inr (Or.inl ⟨h0, rfl⟩)
  · exact Or.inl
      (hf.injOn ⟨hs.1, lt_of_le_of_ne hs.2 hs1⟩ ⟨ht.1, lt_of_le_of_ne ht.2 ht1⟩ h)

/-- Every loop makes the *same* identifications on `[0,1]`. This is what lets a loop be
transported to any other loop: the induced map on images is well defined. -/
theorem eq_of_eq (hf : IsLoop f) (hg : IsLoop g) {s t : ℝ} (hs : s ∈ I) (ht : t ∈ I)
    (h : f s = f t) : g s = g t := by
  rcases hf.param_eq_or hs ht h with rfl | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩
  · rfl
  · exact hg.closes
  · exact hg.closes.symm

/-- **Any two loops induce a homeomorphism between their images, matching parameters.**

`t ↦ f t` is a continuous surjection of the compact `[0,1]` onto the Hausdorff image, hence a
closed map, hence a quotient map; so a map out of the image is continuous as soon as its
composite with the parametrization is. The induced map is well defined by `eq_of_eq`, and
bijective because `eq_of_eq` runs in both directions. -/
theorem exists_homeomorph (hf : IsLoop f) (hg : IsLoop g) :
    ∃ h : ↥(f '' I) ≃ₜ ↥(g '' I),
      ∀ (t : ℝ) (ht : t ∈ I), (h ⟨f t, mem_image_of_mem f ht⟩ : Plane) = g t := by
  classical
  haveI : CompactSpace ↥I := isCompact_iff_compactSpace.mp isCompact_I
  haveI : CompactSpace ↥(f '' I) :=
    isCompact_iff_compactSpace.mp (isCompact_I.image_of_continuousOn hf.continuousOn)
  -- the two parametrizations, read as maps of subtypes
  set q : ↥I → ↥(f '' I) := fun t => ⟨f t, mem_image_of_mem f t.2⟩ with hq
  set q' : ↥I → ↥(g '' I) := fun t => ⟨g t, mem_image_of_mem g t.2⟩ with hq'
  have hqc : Continuous q := (hf.continuousOn.restrict).subtype_mk _
  have hq'c : Continuous q' := (hg.continuousOn.restrict).subtype_mk _
  have hqs : Function.Surjective q := by
    rintro ⟨z, t, ht, rfl⟩
    exact ⟨⟨t, ht⟩, rfl⟩
  have hq's : Function.Surjective q' := by
    rintro ⟨z, t, ht, rfl⟩
    exact ⟨⟨t, ht⟩, rfl⟩
  have hquot : IsQuotientMap q := (hqc.isClosedMap).isQuotientMap hqc hqs
  -- the induced map, defined by picking a parameter and reading off the other loop
  set F : ↥(f '' I) → ↥(g '' I) := fun a => q' (Classical.choose (hqs a)) with hF
  have hFq : ∀ t : ↥I, F (q t) = q' t := by
    intro t
    have hchoice := Classical.choose_spec (hqs (q t))
    exact Subtype.ext
      (hf.eq_of_eq hg (Classical.choose (hqs (q t))).2 t.2 (congrArg Subtype.val hchoice))
  have hFc : Continuous F := by
    refine hquot.continuous_iff.mpr ?_
    have : F ∘ q = q' := funext hFq
    rw [this]
    exact hq'c
  have hFinj : Function.Injective F := by
    intro a b hab
    obtain ⟨s, rfl⟩ := hqs a
    obtain ⟨t, rfl⟩ := hqs b
    rw [hFq, hFq] at hab
    exact Subtype.ext (hg.eq_of_eq hf s.2 t.2 (congrArg Subtype.val hab))
  have hFsurj : Function.Surjective F := by
    intro b
    obtain ⟨t, rfl⟩ := hq's b
    exact ⟨q t, hFq t⟩
  refine ⟨Continuous.homeoOfEquivCompactToT2 (f := Equiv.ofBijective F ⟨hFinj, hFsurj⟩) hFc,
    fun t ht => ?_⟩
  exact congrArg Subtype.val (hFq ⟨t, ht⟩)

end IsLoop

/-! ### Lemma 3.1: parametrization by the model curve -/

namespace IsJordanCurve

/-- **Any two Jordan curves are homeomorphic.** -/
theorem homeomorph {C D : Set Plane} (hC : IsJordanCurve C) (hD : IsJordanCurve D) :
    Nonempty (↥C ≃ₜ ↥D) := by
  obtain ⟨f, hf, rfl⟩ := hC
  obtain ⟨g, hg, rfl⟩ := hD
  obtain ⟨h, -⟩ := hf.exists_homeomorph hg
  exact ⟨h⟩

/-- **Lemma 3.1.** A Jordan curve is homeomorphic to the model curve `S = ∂Q`. -/
theorem homeomorph_modelCurve {C : Set Plane} (hC : IsJordanCurve C) :
    Nonempty (↥C ≃ₜ ↥modelCurve) :=
  hC.homeomorph isJordanCurve_modelCurve

/-- **Lemma 3.1**, the other direction: the model curve maps homeomorphically onto any Jordan
curve. This is the form the blueprint states — `γ` induces a homeomorphism from `S` onto
`C`. -/
theorem modelCurve_homeomorph {C : Set Plane} (hC : IsJordanCurve C) :
    Nonempty (↥modelCurve ≃ₜ ↥C) :=
  isJordanCurve_modelCurve.homeomorph hC

end IsJordanCurve

end Schoenflies


==> anc/P5-kernel-deficit-lean-v6/vendor/schoenflies-lean/Schoenflies/OuterChain.lean <==
/-
Copyright (c) 2026 Álvaro Begué. All rights reserved.
Released under Apache 2.0 license as described in the file LICENSE.
Authors: Álvaro Begué
-/
import Schoenflies.FaceCyclesLand
import Schoenflies.Graph.TwoConnected

/-!
# The outer face of a chain of plane graphs

`lem:outer-chain`. Let `Γ 0, …, Γ n` (`n ≥ 2`, so at least three graphs) be finite 2-connected
polygonal plane graphs, consecutive ones sharing at least two vertices and nonconsecutive ones
disjoint. If a point `x` is in the outer face of every consecutive pair `Γ p ∪ Γ (p+1)`, then it
is in the outer face of `Γ 0 ∪ ⋯ ∪ Γ n`.

## How the chain is formalised

The blueprint says "after subdividing common points into vertices". Here that is true by
construction rather than by a theorem: the family shares **one** ambient edge type `β` and
**one** drawing `drawing : β → ℝ → Plane`, and every member is a subgraph of a single plane
graph `G` — see `Graph.IsPlaneChain`. Two members therefore agree about the ends of a shared
edge, meet only where `G` lets them meet, and `Γ p ∪ Γ q` is `Graph.union` with nothing to
check. The ambient `G` is allowed to be larger than the chain's own union; a consumer that has
built all its pieces inside one polygonal overlay hands that overlay over as `G`.

`Graph.chainUnion Γ i m` is the block `Γ i ∪ Γ (i+1) ∪ ⋯ ∪ Γ (i+m)`, indexed by its **length**
`m` rather than by its right endpoint, so that the recursion is on `m` and the blueprint's
"choose `i ≤ j` with `j - i` minimum" is a plain strong induction on `m`. A consecutive pair is
`chainUnion Γ p 1`.

"`x` is in the outer face of `H`" is spelled, as everywhere in this development, as *`x` is off
the drawing and the face through it is unbounded* — `x ∈ exterior H drawing` together with
`¬ Bornology.IsBounded (face H drawing x)`. `Graph.unbounded_face_unique` is what makes that
"the" outer face, and `Graph.beyondSquare_subset_face` is how a consumer proves it.

## What is proved and what is assumed

The blueprint's proof is a minimal-counterexample argument on two measures: first the length of
the index interval, then the number of edges of the enclosing cycle lying outside `Γ (j-1)`.
Both minimisations are carried out here, as strong inductions, together with

* the reduction of "`x` lies in a bounded face" to "some cycle encloses `x`"
  (`Graph.encloses_of_isBounded_face`, from `Graph.face_cycles'`) and back
  (`Graph.isBounded_face_of_encloses`);
* 2-connectivity of every block, by iterating `Graph.IsTwoConnected.union`
  (`lem:union-two-connected`);
* the base case `j - i ≤ 1`, which is the blueprint's paragraph "If `j-i ≤ 1`, choose a
  consecutive pair `H` containing that union …";
* the two minimality consequences "`C` contains an edge of `Γ j` outside `Γ (j-1)`" and "`C`
  contains an edge of the earlier chain outside `Γ (j-1)`", each proved by pushing the cycle
  down into a shorter block with `Graph.IsCycleThrough.anti`;
* the splicing of a crosscut onto each of the two arcs (`Graph.exists_spliced_cycles`, from
  `Graph.exists_spliced_cycle`) and the edge count that makes the splice a strict improvement
  (`Graph.edgesOutside_splice_lt`, `Graph.exists_cycle_edgesOutside_lt`).

`Graph.Descent` is the middle paragraph of the blueprint's proof — from a cycle `C` of
`Γ i ∪ ⋯ ∪ Γ j` enclosing `x` and having an edge of `Γ j` and an edge of `Γ i ∪ ⋯ ∪ Γ (j-2)`
outside `Γ (j-1)`, produce a cycle of the same block enclosing `x` with strictly fewer edges
outside `Γ (j-1)`. It is a statement about **one** step, not about the chain's outer face.

It was assumed when this module was written. Both halves are now proved:

* `Schoenflies/CrosscutExists.lean` — combinatorial: build the crosscut, as
  `Graph.IsPlaneChain.crosscutExists`. Nothing geometric enters beyond
  `Graph.IsPlaneChain.disjoint_block_far`, "`Γ j` meets the earlier chain only through
  `Γ (j-1)`".
* `Schoenflies/CrosscutEncloses.lean` — geometric: "the path `R` lies on one side of `C` and is
  a crosscut there; by `thm:polygonal-crosscut`, at least one of `R ∪ C₁`, `R ∪ C₂` encloses
  `x`", as `Graph.crosscutEnclosesOff`. That module also carries the counterexample showing why
  the clause `x ∈ exterior H drawing` cannot be dropped — see the comment below, where the false
  version of it used to stand.

`Schoenflies/OuterChainClosed.lean` combines the two, and states `lem:outer-chain` with nothing
assumed.

## Blueprint

* `Graph.chainUnion` — `Γ i ∪ ⋯ ∪ Γ (i+m)`, with `chainUnion_le`, `le_chainUnion`,
  `chainUnion_finite`, `chainUnion_isTwoConnected` (the last is repeated
  `lem:union-two-connected`).
* `Graph.Encloses` — "that face is the interior of its boundary cycle, which therefore encloses
  `x`", as a property of a graph.
* `Graph.encloses_of_isBounded_face`, `Graph.isBounded_face_of_encloses` — the two directions
  of that reduction; the second is the blueprint's "the face of `H` containing `x` … lies in the
  bounded set `Int(C)` and therefore is not the outer face of `H`".
* `Graph.IsPlaneChain` — the hypotheses of `lem:outer-chain`; `Graph.OuterOnPairs` — its
  hypothesis on consecutive pairs.
* `Graph.IsCycleCrosscut` — the crosscut `R` of the cycle `C`, with the two arcs it cuts.
* `Graph.exists_spliced_cycles` — the two cycles `R ∪ C₁`, `R ∪ C₂`.
* `Graph.edgesOutside`, `Graph.edgesOutside_splice_lt`,
  `Graph.exists_cycle_edgesOutside_lt` — "it has fewer edges outside `Γ (j-1)` than `C`, since
  one nonempty outside portion of `C` has been replaced by `R ⊆ Γ (j-1)`".
* `Graph.Descent` — the crosscut paragraph of the proof; discharged in
  `Schoenflies/CrosscutEncloses.lean` from `Graph.CrosscutExists` alone.
* `Graph.IsPlaneChain.not_encloses` — the double minimisation.
* `Graph.IsPlaneChain.outer_chain` — **`lem:outer-chain`**, from `Graph.Descent`;
  `Graph.IsPlaneChain.outer_chain'` in `Schoenflies/OuterChainClosed.lean` is the same
  statement with nothing assumed.
-/

open Set Schoenflies
open scoped Graph

namespace Graph

/-! ## Blocks of a chain -/

section General

variable {α β : Type*} {Γ : ℕ → Graph α β} {G K : Graph α β} {i m p : ℕ}

/-- `chainUnion Γ i m` is `Γ i ∪ Γ (i+1) ∪ ⋯ ∪ Γ (i+m)`.

Indexed by the **length** `m` of the block rather than by its right endpoint: the blueprint
minimises `j - i`, and with this indexing that is a strong induction on the second argument
with no subtraction anywhere. -/
def chainUnion (Γ : ℕ → Graph α β) (i : ℕ) : ℕ → Graph α β
  | 0 => Γ i
  | m + 1 => (chainUnion Γ i m).union (Γ (i + m + 1))

@[simp]
theorem chainUnion_zero (Γ : ℕ → Graph α β) (i : ℕ) : chainUnion Γ i 0 = Γ i := rfl

@[simp]
theorem chainUnion_succ (Γ : ℕ → Graph α β) (i m : ℕ) :
    chainUnion Γ i (m + 1) = (chainUnion Γ i m).union (Γ (i + m + 1)) := rfl

/-- A block of length one is a consecutive pair. -/
theorem chainUnion_one (Γ : ℕ → Graph α β) (i : ℕ) :
    chainUnion Γ i 1 = (Γ i).union (Γ (i + 1)) := rfl

theorem mem_vertexSet_chainUnion {x : α} :
    x ∈ V(chainUnion Γ i m) ↔ ∃ p, i ≤ p ∧ p ≤ i + m ∧ x ∈ V(Γ p) := by
  induction m with
  | zero =>
    refine ⟨fun h => ⟨i, le_rfl, by omega, h⟩, ?_⟩
    rintro ⟨p, hp, hp', hx⟩
    obtain rfl : p = i := by omega
    exact hx
  | succ m ih =>
    rw [chainUnion_succ, vertexSet_union, Set.mem_union, ih]
    constructor
    · rintro (⟨p, hp, hp', hx⟩ | hx)
      · exact ⟨p, hp, by omega, hx⟩
      · exact ⟨i + m + 1, by omega, by omega, hx⟩
    · rintro ⟨p, hp, hp', hx⟩
      rcases Nat.lt_or_ge p (i + m + 1) with h | h
      · exact Or.inl ⟨p, hp, by omega, hx⟩
      · obtain rfl : p = i + m + 1 := by omega
        exact Or.inr hx

theorem mem_edgeSet_chainUnion {e : β} :
    e ∈ E(chainUnion Γ i m) ↔ ∃ p, i ≤ p ∧ p ≤ i + m ∧ e ∈ E(Γ p) := by
  induction m with
  | zero =>
    refine ⟨fun h => ⟨i, le_rfl, by omega, h⟩, ?_⟩
    rintro ⟨p, hp, hp', he⟩
    obtain rfl : p = i := by omega
    exact he
  | succ m ih =>
    rw [chainUnion_succ, edgeSet_union, Set.mem_union, ih]
    constructor
    · rintro (⟨p, hp, hp', he⟩ | he)
      · exact ⟨p, hp, by omega, he⟩
      · exact ⟨i + m + 1, by omega, by omega, he⟩
    · rintro ⟨p, hp, hp', he⟩
      rcases Nat.lt_or_ge p (i + m + 1) with h | h
      · exact Or.inl ⟨p, hp, by omega, he⟩
      · obtain rfl : p = i + m + 1 := by omega
        exact Or.inr he

/-- A block sits inside any graph containing all of its members. -/
theorem chainUnion_le (h : ∀ p, i ≤ p → p ≤ i + m → Γ p ≤ G) : chainUnion Γ i m ≤ G := by
  induction m with
  | zero => exact h i le_rfl le_rfl
  | succ m ih =>
    exact union_le (ih fun p hp hp' => h p hp (by omega)) (h (i + m + 1) (by omega) le_rfl)

/-- Each member of a block is a subgraph of it. The compatibility hypothesis is what makes the
*right*-hand summand of a `Graph.union` a subgraph, and it is free once every member lies in one
ambient graph. -/
theorem le_chainUnion (hle : ∀ q, i ≤ q → q ≤ i + m → Γ q ≤ G) (hp : i ≤ p) (hp' : p ≤ i + m) :
    Γ p ≤ chainUnion Γ i m := by
  induction m with
  | zero =>
    obtain rfl : p = i := by omega
    exact le_rfl
  | succ m ih =>
    rcases Nat.lt_or_ge p (i + m + 1) with h | h
    · exact (ih (fun q hq hq' => hle q hq (by omega)) (by omega)).trans (left_le_union _ _)
    · obtain rfl : p = i + m + 1 := by omega
      have hcompat : (chainUnion Γ i m).Compatible (Γ (i + m + 1)) :=
        Compatible.of_le_le (chainUnion_le fun q hq hq' => hle q hq (by omega))
          (hle _ (by omega) le_rfl)
      exact hcompat.right_le_union

/-- A block of finite graphs is finite. -/
theorem chainUnion_finite (h : ∀ p, i ≤ p → p ≤ i + m → (Γ p).Finite) :
    (chainUnion Γ i m).Finite := by
  induction m with
  | zero => exact h i le_rfl le_rfl
  | succ m ih =>
    have h1 := ih fun p hp hp' => h p hp (by omega)
    have h2 := h (i + m + 1) (by omega) le_rfl
    exact { finite_vertexSet := by
              rw [chainUnion_succ, vertexSet_union]
              exact h1.finite_vertexSet.union h2.finite_vertexSet
            finite_edgeSet := by
              rw [chainUnion_succ, edgeSet_union]
              exact h1.finite_edgeSet.union h2.finite_edgeSet }

/-- **`lem:union-two-connected`, iterated.** A block of 2-connected graphs in which consecutive
members share two distinct vertices is 2-connected. -/
theorem chainUnion_isTwoConnected (hle : ∀ q, i ≤ q → q ≤ i + m → Γ q ≤ G)
    (htc : ∀ q, i ≤ q → q ≤ i + m → (Γ q).IsTwoConnected)
    (hmeet : ∀ q, i ≤ q → q < i + m → ∃ a b : α, a ≠ b ∧ a ∈ V(Γ q) ∧ a ∈ V(Γ (q + 1)) ∧
      b ∈ V(Γ q) ∧ b ∈ V(Γ (q + 1))) :
    (chainUnion Γ i m).IsTwoConnected := by
  induction m with
  | zero => exact htc i le_rfl le_rfl
  | succ m ih =>
    have hle' : ∀ q, i ≤ q → q ≤ i + m → Γ q ≤ G := fun q hq hq' => hle q hq (by omega)
    have hih := ih hle' (fun q hq hq' => htc q hq (by omega))
      (fun q hq hq' => hmeet q hq (by omega))
    obtain ⟨a, b, hab, haq, haq', hbq, hbq'⟩ := hmeet (i + m) (by omega) (by omega)
    have hsub : Γ (i + m) ≤ chainUnion Γ i m := le_chainUnion hle' (by omega) le_rfl
    have hcompat : (chainUnion Γ i m).Compatible (Γ (i + m + 1)) :=
      Compatible.of_le_le (chainUnion_le hle') (hle _ (by omega) le_rfl)
    exact hih.union hcompat (htc _ (by omega) le_rfl) hab (hsub.vertexSet_mono haq) haq'
      (hsub.vertexSet_mono hbq) hbq'

/-! ### Reading a cycle inside a subgraph

`Graph.IsCycleThrough.anti` is the cycle counterpart of `Graph.IsPath.anti`; it is what turns
"no edge of `C` is outside this block" into "`C` is a cycle of this block". -/

/-- Every edge on a cycle is an edge of the graph. -/
theorem IsCycleThrough.mem_edgeSet_cons {e g : β} {u v : α} {D : List β}
    (h : G.IsCycleThrough e u v D) (hg : g ∈ e :: D) : g ∈ E(G) := by
  rcases List.mem_cons.1 hg with rfl | hg
  · exact h.isLink.edge_mem
  · exact h.isPath.edge_mem hg

/-- A cycle all of whose edges belong to a subgraph is a cycle of that subgraph. -/
theorem IsCycleThrough.anti {e : β} {u v : α} {D : List β} (h : G.IsCycleThrough e u v D)
    (hKG : K ≤ G) (hE : ∀ g ∈ e :: D, g ∈ E(K)) : K.IsCycleThrough e u v D := by
  have he : e ∈ E(K) := hE e List.mem_cons_self
  have hl : K.IsLink e u v := (hKG.isLink_iff he).2 h.isLink
  exact ⟨hl, h.isPath.anti hKG hl.left_mem fun g hg => hE g (List.mem_cons_of_mem _ hg),
    h.notMem⟩

/-- A cycle of a subgraph is a cycle of the graph. -/
theorem IsCycleThrough.mono {e : β} {u v : α} {D : List β} (h : K.IsCycleThrough e u v D)
    (hKG : K ≤ G) : G.IsCycleThrough e u v D :=
  ⟨h.isLink.mono hKG, h.isPath.mono hKG, h.notMem⟩

/-! ### A crosscut of a cycle, with the two arcs it cuts

This is the combinatorial output of the blueprint's crosscut paragraph, bundled: the path `R` in
`F = Γ (j-1)`, its two endpoints `a, b` on the cycle, and the two arcs `D₁, D₂` the endpoints cut
the cycle into. Both arcs are required to carry an edge that `F` does not have — the blueprint's
"each arc contains an edge outside `Γ (j-1)`, because its endpoints belong to different maximal
subpaths of the intersection" — which is what makes the splice a strict improvement on **both**
sides, so that it does not matter which of the two spliced cycles turns out to enclose `x`. -/

/-- **A crosscut of a cycle.** `R` is a path of `H` between two vertices `a ≠ b` of the cycle
`e :: D`, lying in `F`, using no edge of the cycle and no vertex of it internally; `D₁, D₂` are
the two arcs the cycle splits into, each carrying an edge outside `F`. -/
structure IsCycleCrosscut (H F : Graph α β) (e : β) (u v : α) (D : List β) (a b : α)
    (R D₁ D₂ : List β) : Prop where
  /-- The two cut points are distinct. -/
  ne : a ≠ b
  /-- The first arc runs from `a` to `b`. -/
  arc₁ : H.IsPath a D₁ b
  /-- The second arc runs back. -/
  arc₂ : H.IsPath b D₂ a
  /-- Together the arcs use every edge of the cycle exactly once. -/
  split : (D₁ ++ D₂).Perm (e :: D)
  /-- The crosscut is a path between the two cut points. -/
  isPath : H.IsPath a R b
  /-- The first cut point is on the cycle. -/
  mem_left : a ∈ H.walkVertices u D
  /-- So is the second. -/
  mem_right : b ∈ H.walkVertices u D
  /-- The crosscut lies in `F`. -/
  edges_mem : ∀ g ∈ R, g ∈ E(F)
  /-- **"No edge of `R` is an edge of `C`."** -/
  edges_new : ∀ g ∈ R, g ∉ D ++ [e]
  /-- **"Its internal vertices do not lie on `C`."** -/
  interior : ∀ y ∈ H.walkVertices a R, y ≠ a → y ≠ b → y ∉ H.walkVertices u D
  /-- **"Each arc contains an edge outside `Γ (j-1)`."** -/
  outside₁ : ∃ g ∈ D₁, g ∉ E(F)
  /-- The same for the other arc. -/
  outside₂ : ∃ g ∈ D₂, g ∉ E(F)

/-- **The two cycles a crosscut splices**, `R ∪ C₁` and `R ∪ C₂`, as cycles of the ambient graph
with their edge lists named. Both are produced by `Graph.exists_spliced_cycle`, applied to the
cycle's own subgraph and to each arc in turn. -/
theorem exists_spliced_cycles {H F : Graph α β} {e : β} {u v a b : α} {D R D₁ D₂ : List β}
    (hcyc : H.IsCycleThrough e u v D) (hcc : IsCycleCrosscut H F e u v D a b R D₁ D₂) :
    ∃ (e₁ e₂ : β) (u₁ v₁ u₂ v₂ : α) (T₁ T₂ : List β),
      H.IsCycleThrough e₁ u₁ v₁ T₁ ∧ H.IsCycleThrough e₂ u₂ v₂ T₂ ∧
        (e₁ :: T₁).Perm (D₁ ++ R) ∧ (e₂ :: T₂).Perm (D₂ ++ R) := by
  have hBle : H.cycleGraph u e D ≤ H := hcyc.cycleGraph_le
  have haB : a ∈ V(H.cycleGraph u e D) := by
    rw [hcyc.cycleGraph_vertexSet]; exact hcc.mem_left
  -- Both arcs consist of edges of the cycle, hence of the cycle's own subgraph.
  have harc : ∀ {W : List β}, (∀ g ∈ W, g ∈ D₁ ++ D₂) →
      ∀ g ∈ W, g ∈ E(H.cycleGraph u e D) := by
    intro W hW g hg
    rw [hcyc.cycleGraph_edgeSet, Set.mem_setOf_eq, List.mem_append]
    rcases List.mem_cons.1 (hcc.split.mem_iff.1 (hW g hg)) with rfl | h
    · exact Or.inr (List.mem_singleton_self _)
    · exact Or.inl h
  have hnew : ∀ g ∈ R, g ∉ E(H.cycleGraph u e D) := by
    intro g hg hmem
    rw [hcyc.cycleGraph_edgeSet, Set.mem_setOf_eq] at hmem
    exact hcc.edges_new g hg hmem
  have hint : ∀ y ∈ H.walkVertices a R, y ≠ a → y ≠ b → y ∉ V(H.cycleGraph u e D) := by
    intro y hy hya hyb
    rw [hcyc.cycleGraph_vertexSet]
    exact hcc.interior y hy hya hyb
  have hHle : (H.cycleGraph u e D).union (H.pathGraphOf a R) ≤ H :=
    union_le hBle (pathGraphOf_le hcc.isPath.isWalk)
  -- Splice the crosscut onto the first arc …
  obtain ⟨f₁, x₁, y₁, T₁, hc₁, hp₁⟩ :=
    exists_spliced_cycle hBle
      (hcc.arc₁.anti hBle haB (harc fun g hg => List.mem_append_left _ hg))
      hcc.isPath hcc.ne hnew hint
  -- … and onto the second, run backwards so that it too starts at `a`.
  obtain ⟨f₂, x₂, y₂, T₂, hc₂, hp₂⟩ :=
    exists_spliced_cycle hBle
      (hcc.arc₂.reverse.anti hBle haB
        (harc fun g hg => List.mem_append_right _ (List.mem_reverse.1 hg)))
      hcc.isPath hcc.ne hnew hint
  exact ⟨f₁, f₂, x₁, y₁, x₂, y₂, T₁, T₂, hc₁.mono hHle, hc₂.mono hHle, hp₁,
    hp₂.trans ((List.reverse_perm D₂).append_right R)⟩

/-- The edges of a walk that the graph `H` does not have. The second measure of the blueprint's
minimal-counterexample argument is the size of this set for `H = Γ (j-1)`. -/
def edgesOutside (H : Graph α β) (W : List β) : Set β := {g | g ∈ W ∧ g ∉ E(H)}

theorem mem_edgesOutside {H : Graph α β} {W : List β} {g : β} :
    g ∈ edgesOutside H W ↔ g ∈ W ∧ g ∉ E(H) := Iff.rfl

theorem finite_edgesOutside (H : Graph α β) (W : List β) : (edgesOutside H W).Finite :=
  (W.finite_toSet).subset fun _ hg => hg.1

theorem edgesOutside_append (H : Graph α β) (W₁ W₂ : List β) :
    edgesOutside H (W₁ ++ W₂) = edgesOutside H W₁ ∪ edgesOutside H W₂ := by
  ext g
  simp only [mem_edgesOutside, List.mem_append, Set.mem_union]
  tauto

theorem edgesOutside_perm {H : Graph α β} {W₁ W₂ : List β} (hp : W₁.Perm W₂) :
    edgesOutside H W₁ = edgesOutside H W₂ := by
  ext g
  simp only [mem_edgesOutside, hp.mem_iff]

theorem edgesOutside_eq_empty {H : Graph α β} {W : List β} (h : ∀ g ∈ W, g ∈ E(H)) :
    edgesOutside H W = ∅ := by
  ext g
  simp only [mem_edgesOutside, Set.mem_empty_iff_false, iff_false, not_and, not_not]
  exact h g

/-- **The count the descent step decreases.** Replacing one arc `D₂` of a cycle by a list `R` of
edges the graph `H` already has strictly lowers the number of edges outside `H`, provided the
discarded arc had at least one such edge.

The two arcs of a cycle share no edge, which is why the discarded edge is not silently still
present on the arc that was kept: that is what the `Nodup` hypothesis on the cycle's edge list
supplies. It holds for a cycle because the detour of `Graph.IsCycleThrough` is a path and does
not contain the named edge. -/
theorem edgesOutside_splice_lt {H : Graph α β} {W W' D₁ D₂ R : List β} (hnodup : W.Nodup)
    (hperm : W.Perm (D₁ ++ D₂)) (hperm' : W'.Perm (D₁ ++ R)) (hR : ∀ g ∈ R, g ∈ E(H))
    (hD₂ : ∃ g ∈ D₂, g ∉ E(H)) :
    (edgesOutside H W').ncard < (edgesOutside H W).ncard := by
  obtain ⟨g, hgD₂, hgH⟩ := hD₂
  have hdisj : List.Disjoint D₁ D₂ :=
    List.disjoint_of_nodup_append ((List.Perm.nodup_iff hperm).1 hnodup)
  have hW' : edgesOutside H W' = edgesOutside H D₁ := by
    rw [edgesOutside_perm hperm', edgesOutside_append, edgesOutside_eq_empty hR,
      Set.union_empty]
  have hW : edgesOutside H W = edgesOutside H D₁ ∪ edgesOutside H D₂ := by
    rw [edgesOutside_perm hperm, edgesOutside_append]
  have hsub : edgesOutside H W' ⊆ edgesOutside H W := by
    rw [hW', hW]; exact Set.subset_union_left
  refine Set.ncard_lt_ncard ((Set.ssubset_iff_of_subset hsub).2 ⟨g, ?_, ?_⟩)
    (finite_edgesOutside H W)
  · rw [hW]; exact Or.inr ⟨hgD₂, hgH⟩
  · rw [hW']
    exact fun hg' => hdisj hg'.1 hgD₂

end General

/-! ## Enclosing a point -/

section Plane

variable {β : Type*} {H K : Graph Plane β} {drawing : β → ℝ → Plane} {x : Plane}

/-- **"That face is the interior of its boundary cycle, which therefore encloses `x`."** A graph
*encloses* a point when some cycle of it has that point in its interior. -/
def Encloses (H : Graph Plane β) (drawing : β → ℝ → Plane) (x : Plane) : Prop :=
  ∃ (e : β) (u v : Plane) (D : List β),
    H.IsCycleThrough e u v D ∧ x ∈ inside (edgesCover drawing (e :: D))

/-- A cycle of a subgraph encloses whatever it enclosed. -/
theorem Encloses.mono (hHK : H ≤ K) (h : Encloses H drawing x) : Encloses K drawing x := by
  obtain ⟨e, u, v, D, hc, hin⟩ := h
  exact ⟨e, u, v, D, ⟨hc.isLink.mono hHK, hc.isPath.mono hHK, hc.notMem⟩, hin⟩

/-- **"The face of `H` containing `x` is connected and disjoint from `C`; since it contains
`x ∈ Int(C)` it lies in the bounded set `Int(C)`."** An enclosed point has a bounded face. -/
theorem isBounded_face_of_encloses (hx : x ∈ exterior H drawing)
    (henc : Encloses H drawing x) : Bornology.IsBounded (face H drawing x) := by
  obtain ⟨e, u, v, D, hcyc, hin⟩ := henc
  have hsub : edgesCover drawing (e :: D) ⊆ pointSet H drawing :=
    edgesCover_subset_pointSet fun g hg => hcyc.mem_edgeSet_cons hg
  -- The face is a connected subset of the complement of the cycle through `x`, so it lies in
  -- the component of `x` there, which is bounded because `x` is inside.
  have h1 : face H drawing x ⊆ connectedComponentIn (edgesCover drawing (e :: D))ᶜ x :=
    IsPreconnected.subset_connectedComponentIn isPreconnected_connectedComponentIn
      (mem_face hx) fun w hw hw' => (face_subset_exterior _ _ _ hw) (hsub hw')
  exact (mem_inside_iff.1 hin).2.subset h1

/-- **"By `lem:face-cycles`, that face is the interior of its boundary cycle."** A point in a
bounded face of a finite 2-connected polygonal plane graph is enclosed by a cycle of it. -/
theorem encloses_of_isBounded_face [H.Finite] (hd : IsDrawing H drawing)
    (hpoly : ∀ g ∈ E(H), IsPolygonal (edgeArc drawing g)) (h2 : H.IsTwoConnected)
    (hx : x ∈ exterior H drawing) (hb : Bornology.IsBounded (face H drawing x)) :
    Encloses H drawing x := by
  obtain ⟨e, u, v, D, hfc⟩ := face_cycles' hd hpoly h2 x hx
  exact ⟨e, u, v, D, hfc.isCycle, hfc.eq_inside_of_isBounded' hb ▸ mem_face hx⟩

/-- **The last mile of the descent step.** Suppose the cycle `C = e :: D` of `H` splits at two
of its vertices into arcs carrying `D₁` and `D₂`, each with an edge that the graph `F` does not
have; suppose `R` is a list of edges of `F`; and suppose `Z₁, Z₂` are cycles of `H` carrying
`D₁ ++ R` and `D₂ ++ R`. If `x` is inside one of `Z₁, Z₂`, then some cycle of `H` encloses `x`
with strictly fewer edges outside `F` than `C` has.

This is everything in the blueprint's crosscut paragraph after "exactly one of the two cycles
`R ∪ C₁`, `R ∪ C₂` encloses `x`", so a discharger of `Graph.Descent` has only to produce the
crosscut and decide which side. The splitting of the cycle is `Graph.IsCycleThrough.split_at`
and the two spliced cycles are `Graph.exists_spliced_cycle`; both hand back exactly the
permutation statements assumed here. -/
theorem exists_cycle_edgesOutside_lt {H F : Graph Plane β} {e : β} {u v : Plane} {D : List β}
    (hcyc : H.IsCycleThrough e u v D) {D₁ D₂ R : List β} (hperm : (e :: D).Perm (D₁ ++ D₂))
    (hR : ∀ g ∈ R, g ∈ E(F)) (h₁ : ∃ g ∈ D₁, g ∉ E(F)) (h₂ : ∃ g ∈ D₂, g ∉ E(F))
    {e₁ e₂ : β} {u₁ v₁ u₂ v₂ : Plane} {T₁ T₂ : List β}
    (hZ₁ : H.IsCycleThrough e₁ u₁ v₁ T₁) (hZ₂ : H.IsCycleThrough e₂ u₂ v₂ T₂)
    (hp₁ : (e₁ :: T₁).Perm (D₁ ++ R)) (hp₂ : (e₂ :: T₂).Perm (D₂ ++ R))
    (hone : x ∈ inside (edgesCover drawing (e₁ :: T₁)) ∨
      x ∈ inside (edgesCover drawing (e₂ :: T₂))) :
    ∃ (e' : β) (u' v' : Plane) (D' : List β), H.IsCycleThrough e' u' v' D' ∧
      x ∈ inside (edgesCover drawing (e' :: D')) ∧
      (edgesOutside F (e' :: D')).ncard < (edgesOutside F (e :: D)).ncard := by
  -- A cycle's edge list repeats no edge: the detour is a path and the named edge is not on it.
  have hnodup : (e :: D).Nodup := List.nodup_cons.2 ⟨hcyc.notMem, hcyc.isPath.nodup⟩
  rcases hone with hx | hx
  · exact ⟨e₁, u₁, v₁, T₁, hZ₁, hx, edgesOutside_splice_lt hnodup hperm hp₁ hR h₂⟩
  · exact ⟨e₂, u₂, v₂, T₂, hZ₂, hx,
      edgesOutside_splice_lt hnodup (hperm.trans List.perm_append_comm) hp₂ hR h₁⟩

end Plane

/-! ## The chain -/

section Chain

variable {β : Type*} {Γ : ℕ → Graph Plane β} {G : Graph Plane β} {drawing : β → ℝ → Plane}
variable {n : ℕ} {x : Plane}

/-- **The hypotheses of `lem:outer-chain`.** `Γ 0, …, Γ n` are finite 2-connected polygonal
plane graphs, all drawn inside one ambient plane graph `G` — which is what makes "after
subdividing common points into vertices" true by construction — with consecutive members
sharing at least two vertices and nonconsecutive members disjoint. `n ≥ 2` is the blueprint's
`k ≥ 3`. -/
structure IsPlaneChain (Γ : ℕ → Graph Plane β) (drawing : β → ℝ → Plane) (G : Graph Plane β)
    (n : ℕ) : Prop where
  /-- At least three graphs. -/
  two_le : 2 ≤ n
  /-- Every member is drawn inside the ambient plane graph. -/
  le_ambient : ∀ p ≤ n, Γ p ≤ G
  /-- The ambient graph is a plane graph. -/
  isDrawing : IsDrawing G drawing
  /-- Its edges are polygonal. -/
  polygonal : ∀ g ∈ E(G), IsPolygonal (edgeArc drawing g)
  /-- Every member is finite. -/
  finite : ∀ p ≤ n, (Γ p).Finite
  /-- Every member is 2-connected. -/
  twoConnected : ∀ p ≤ n, (Γ p).IsTwoConnected
  /-- Consecutive members have at least two vertices in common. -/
  meet : ∀ p, p + 1 ≤ n → ∃ a b : Plane, a ≠ b ∧ a ∈ V(Γ p) ∧ a ∈ V(Γ (p + 1)) ∧
      b ∈ V(Γ p) ∧ b ∈ V(Γ (p + 1))
  /-- Nonconsecutive members are disjoint — as point sets, which is what the blueprint means
  and what the crosscut step of the proof uses. -/
  disjoint : ∀ p q, p ≤ n → q ≤ n → p + 1 < q →
      Disjoint (pointSet (Γ p) drawing) (pointSet (Γ q) drawing)

namespace IsPlaneChain

variable {i m p : ℕ}

theorem block_le (h : IsPlaneChain Γ drawing G n) (hm : i + m ≤ n) : chainUnion Γ i m ≤ G :=
  chainUnion_le fun p _ hp' => h.le_ambient p (by omega)

theorem le_block (h : IsPlaneChain Γ drawing G n) (hm : i + m ≤ n) (hp : i ≤ p)
    (hp' : p ≤ i + m) : Γ p ≤ chainUnion Γ i m :=
  le_chainUnion (G := G) (fun q _ hq' => h.le_ambient q (by omega)) hp hp'

theorem block_finite (h : IsPlaneChain Γ drawing G n) (hm : i + m ≤ n) :
    (chainUnion Γ i m).Finite :=
  chainUnion_finite fun p _ hp' => h.finite p (by omega)

theorem block_isDrawing (h : IsPlaneChain Γ drawing G n) (hm : i + m ≤ n) :
    IsDrawing (chainUnion Γ i m) drawing :=
  h.isDrawing.mono (h.block_le hm)

theorem block_polygonal (h : IsPlaneChain Γ drawing G n) (hm : i + m ≤ n) :
    ∀ g ∈ E(chainUnion Γ i m), IsPolygonal (edgeArc drawing g) :=
  fun g hg => h.polygonal g ((h.block_le hm).edgeSet_mono hg)

theorem block_isTwoConnected (h : IsPlaneChain Γ drawing G n) (hm : i + m ≤ n) :
    (chainUnion Γ i m).IsTwoConnected :=
  chainUnion_isTwoConnected (G := G) (fun q _ hq' => h.le_ambient q (by omega))
    (fun q _ hq' => h.twoConnected q (by omega)) fun q _ hq' => h.meet q (by omega)

/-- A point of a block's drawing lies on one of its members. -/
theorem mem_pointSet_block {z : Plane} (hz : z ∈ pointSet (chainUnion Γ i m) drawing) :
    ∃ p, i ≤ p ∧ p ≤ i + m ∧ z ∈ pointSet (Γ p) drawing := by
  induction m with
  | zero => exact ⟨i, le_rfl, le_rfl, hz⟩
  | succ m ih =>
    rw [chainUnion_succ, pointSet_union, Set.mem_union] at hz
    rcases hz with hz | hz
    · obtain ⟨p, hp, hp', hzp⟩ := ih hz
      exact ⟨p, hp, by omega, hzp⟩
    · exact ⟨i + m + 1, by omega, by omega, hz⟩

/-- **"`Γ j` meets the earlier chain only through `Γ (j-1)`."** The block `Γ i ∪ ⋯ ∪ Γ (i+m)` and
the member `Γ (i+m+2)` are disjoint, every pair of indices involved being nonconsecutive. This
is the form the descent step consumes. -/
theorem disjoint_block_far (h : IsPlaneChain Γ drawing G n) (hm : i + m + 2 ≤ n) :
    Disjoint (pointSet (chainUnion Γ i m) drawing) (pointSet (Γ (i + m + 2)) drawing) := by
  rw [Set.disjoint_left]
  intro z hz hz'
  obtain ⟨q, -, hq', hzq⟩ := mem_pointSet_block hz
  exact Set.disjoint_left.1 (h.disjoint q (i + m + 2) (by omega) (by omega) (by omega)) hzq hz'

/-- Nonconsecutive members share no vertex. -/
theorem disjoint_vertexSet (h : IsPlaneChain Γ drawing G n) {q : ℕ} (hp : p ≤ n) (hq : q ≤ n)
    (hpq : p + 1 < q) : Disjoint V(Γ p) V(Γ q) :=
  (h.disjoint p q hp hq hpq).mono vertexSet_subset_pointSet vertexSet_subset_pointSet

/-- Nonconsecutive members share no edge: an edge of both would be drawn inside both point
sets. -/
theorem disjoint_edgeSet (h : IsPlaneChain Γ drawing G n) {q : ℕ} (hp : p ≤ n) (hq : q ≤ n)
    (hpq : p + 1 < q) : Disjoint E(Γ p) E(Γ q) := by
  rw [Set.disjoint_left]
  intro g hgp hgq
  have hmem : drawing g 0 ∈ edgeArc drawing g := ⟨0, unitInterval.zero_mem, rfl⟩
  exact Set.disjoint_left.1 (h.disjoint p q hp hq hpq)
    (edgeArc_subset_pointSet hgp hmem) (edgeArc_subset_pointSet hgq hmem)

end IsPlaneChain

/-! ### The assumed step

Everything in the blueprint's proof except this one paragraph is discharged below. -/

/-- **The crosscut step of `lem:outer-chain`, assumed.**

Given a cycle `C` of the block `Γ i ∪ ⋯ ∪ Γ (i+m+2)` that encloses `x`, which has an edge of the
last member `Γ (i+m+2)` outside `Γ (i+m+1)` *and* an edge of the earlier chain
`Γ i ∪ ⋯ ∪ Γ (i+m)` outside `Γ (i+m+1)`, there is a cycle of the same block that encloses `x`
and has strictly fewer edges outside `Γ (i+m+1)`.

This is the blueprint's paragraph beginning "Minimality of the interval implies that `C`
contains an edge of `Γ j` outside `Γ (j-1)`": choose points `a, b` in the interiors of the two
edges; each of the two arcs of `C` from `a` to `b` must meet `Γ (j-1)`, because `Γ j` meets the
earlier chain only through `Γ (j-1)`; take the two maximal subpaths of `C ∩ Γ (j-1)` they
contain and a minimum-length path `R` in `Γ (j-1)` from one to the other; `R` is a crosscut of
the side of `C` it lies in, and `thm:polygonal-crosscut` says exactly one of `R ∪ C₁`, `R ∪ C₂`
encloses `x`. That cycle stays in the block, and one nonempty outside portion of `C` has been
replaced by `R ⊆ Γ (j-1)`.

It is a statement about a single descent step, not about outer faces, and it does not mention
`n` except to keep the block inside the chain. A discharging module has
`Graph.IsCycleThrough.split_at`, `Graph.exists_spliced_cycle`, `Graph.IsDrawing.arcs_of_split`
and `Schoenflies.crosscutSplitsRegion` available. -/
def Descent (Γ : ℕ → Graph Plane β) (drawing : β → ℝ → Plane) (n : ℕ) (x : Plane) : Prop :=
  ∀ (i m : ℕ), i + (m + 2) ≤ n →
    ∀ (e : β) (u v : Plane) (D : List β),
      (chainUnion Γ i (m + 2)).IsCycleThrough e u v D →
      x ∈ inside (edgesCover drawing (e :: D)) →
      (∃ g ∈ e :: D, g ∈ E(Γ (i + m + 2)) ∧ g ∉ E(Γ (i + m + 1))) →
      (∃ g ∈ e :: D, g ∈ E(chainUnion Γ i m) ∧ g ∉ E(Γ (i + m + 1))) →
      ∃ (e' : β) (u' v' : Plane) (D' : List β),
        (chainUnion Γ i (m + 2)).IsCycleThrough e' u' v' D' ∧
          x ∈ inside (edgesCover drawing (e' :: D')) ∧
          (edgesOutside (Γ (i + m + 1)) (e' :: D')).ncard <
            (edgesOutside (Γ (i + m + 1)) (e :: D)).ncard

/-! ### `Descent`, split into a combinatorial and a geometric half

`Graph.Descent` is what the main theorem consumes, and `Graph.descent_of_crosscut` derives it
from the two halves below, doing the splicing and the edge count in between. A module wishing to
discharge `Descent` may therefore prove these two instead, which is the natural division of
labour: `CrosscutExists` is a statement about walks in graphs with no geometry in it beyond the
disjointness of nonconsecutive members, and `CrosscutEncloses` is a statement about **one**
plane graph, **one** cycle and **one** crosscut, with no chain in it at all. -/

/-- **The combinatorial half of the descent step.** The blueprint's "choose points `a, b` in the
relative interiors of these two edges … each of those two arcs must meet `Γ (j-1)` … choose such
a path `R` of minimum length": from a cycle of the block enclosing `x` with an edge of the last
member and an edge of the earlier chain outside `Γ (j-1)`, build a crosscut of that cycle inside
`Γ (j-1)`.

The hypothesis that `x` is enclosed is carried along because it costs nothing and a discharger
may want it; the construction in the blueprint does not use it. -/
def CrosscutExists (Γ : ℕ → Graph Plane β) (drawing : β → ℝ → Plane) (n : ℕ) (x : Plane) :
    Prop :=
  ∀ (i m : ℕ), i + (m + 2) ≤ n →
    ∀ (e : β) (u v : Plane) (D : List β),
      (chainUnion Γ i (m + 2)).IsCycleThrough e u v D →
      x ∈ inside (edgesCover drawing (e :: D)) →
      (∃ g ∈ e :: D, g ∈ E(Γ (i + m + 2)) ∧ g ∉ E(Γ (i + m + 1))) →
      (∃ g ∈ e :: D, g ∈ E(chainUnion Γ i m) ∧ g ∉ E(Γ (i + m + 1))) →
      ∃ (a b : Plane) (R D₁ D₂ : List β),
        IsCycleCrosscut (chainUnion Γ i (m + 2)) (Γ (i + m + 1)) e u v D a b R D₁ D₂

/- The geometric half of the descent step **used to be stated here**, as `CrosscutEncloses`:
the same statement as `Graph.CrosscutEnclosesOff` in `Schoenflies/CrosscutEncloses.lean` but
without the clause `x ∈ exterior H drawing`. In that form it is FALSE, and it stood here as an
assumed hypothesis for a whole wave before anyone tried to prove it.

Nothing in its hypotheses stopped the crosscut from being drawn *through* `x`. Take the unit
square cycle with cut points `(0,0)` and `(1,1)`, let `R` be the two straight edges
`(0,0) → (1/2,1/2) → (1,1)` through a fresh vertex, and let `x = (2/5, 2/5)`. Every field of
`IsCycleCrosscut` holds and `x ∈ inside (edgesCover drawing (e :: D))`; but `x` lies *on* both
spliced curves, and `Schoenflies.mem_inside_iff` puts a point of a curve inside neither region.

The repair costs the consumer nothing, because `Graph.OuterOnPairs` already places `x` off the
whole chain: `Graph.IsPlaneChain.descent_of_crosscutOff` proves `Graph.Descent` below verbatim,
supplying the missing clause from `hout`. This is what the standing rule about naming a missing
result as an explicit hypothesis buys — the defect surfaced at the discharger, with a
counterexample, instead of as a `sorry` nobody revisited. -/

/-- The hypothesis of `lem:outer-chain` on consecutive pairs: `x` is in the outer face of every
`Γ p ∪ Γ (p+1)` — off its drawing, with an unbounded face through it. A consumer proves the
second clause with `Graph.beyondSquare_subset_face`, and `Graph.unbounded_face_unique` is what
makes "an unbounded face" *the* outer face. -/
def OuterOnPairs (Γ : ℕ → Graph Plane β) (drawing : β → ℝ → Plane) (n : ℕ) (x : Plane) : Prop :=
  ∀ p, p + 1 ≤ n → x ∈ exterior (chainUnion Γ p 1) drawing ∧
    ¬ Bornology.IsBounded (face (chainUnion Γ p 1) drawing x)

namespace IsPlaneChain

variable {i m p : ℕ}
/-- **The base case, `j = i + 1`.** No cycle of a consecutive pair encloses a point of that
pair's outer face. -/
theorem not_encloses_pair (hout : OuterOnPairs Γ drawing n x) (hp : p + 1 ≤ n) :
    ¬ Encloses (chainUnion Γ p 1) drawing x := fun henc =>
  (hout p hp).2 (isBounded_face_of_encloses (hout p hp).1 henc)

/-- **The base case, `j = i`.** A single member of the chain is contained in a consecutive pair
— the one after it, or, at the far end, the one before it. -/
theorem not_encloses_single (h : IsPlaneChain Γ drawing G n) (hout : OuterOnPairs Γ drawing n x)
    (hp : p ≤ n) : ¬ Encloses (Γ p) drawing x := by
  intro henc
  have hn : 2 ≤ n := h.two_le
  rcases Nat.lt_or_ge p n with hlt | hge
  · exact not_encloses_pair hout (by omega)
      (henc.mono (h.le_block (i := p) (m := 1) (by omega) le_rfl (by omega)))
  · -- `p = n ≥ 2`, so the pair `Γ (p-1) ∪ Γ p` exists.
    obtain ⟨q, hq⟩ : ∃ q, n = q + 1 := ⟨n - 1, by omega⟩
    obtain rfl : p = q + 1 := by omega
    exact not_encloses_pair hout (by omega)
      (henc.mono (h.le_block (i := q) (m := 1) (by omega) (by omega) (by omega)))

/-- **The double minimal-counterexample argument.** No block of the chain encloses `x`.

The outer induction is on the length `m` of the block — the blueprint's "choose indices `i ≤ j`
with `j - i` minimum". Inside it, for a block of length at least two, the induction on `c` is
the blueprint's "choose `C` so that the number of its edges outside `Γ (j-1)` is minimum". -/
theorem not_encloses (h : IsPlaneChain Γ drawing G n) (hout : OuterOnPairs Γ drawing n x)
    (hdesc : Descent Γ drawing n x) :
    ∀ m i, i + m ≤ n → ¬ Encloses (chainUnion Γ i m) drawing x := by
  intro m
  induction m using Nat.strong_induction_on with
  | _ m ih =>
    match m with
    | 0 => exact fun i him => h.not_encloses_single hout (by omega)
    | 1 => exact fun i him => not_encloses_pair hout (by omega)
    | (m + 2) =>
      intro i him henc
      -- The inner minimisation, as an induction on a bound for the number of edges of the
      -- cycle lying outside `Γ (i+m+1)`.
      have inner : ∀ c (e : β) (u v : Plane) (D : List β),
          (chainUnion Γ i (m + 2)).IsCycleThrough e u v D →
          x ∈ inside (edgesCover drawing (e :: D)) →
          (edgesOutside (Γ (i + m + 1)) (e :: D)).ncard < c → False := by
        intro c
        induction c with
        | zero => exact fun _ _ _ _ _ _ hlt => absurd hlt (Nat.not_lt_zero _)
        | succ c ihc =>
          intro e u v D hcyc hin hlt
          -- Every edge of the cycle is an edge of some member of the block.
          have hmem : ∀ g ∈ e :: D, ∃ q, i ≤ q ∧ q ≤ i + (m + 2) ∧ g ∈ E(Γ q) := fun g hg =>
            mem_edgeSet_chainUnion.1 (hcyc.mem_edgeSet_cons hg)
          -- **"`C` contains an edge of `Γ j` outside `Γ (j-1)`."** Otherwise the cycle lives
          -- in the block one shorter, which the outer induction has excluded.
          have hA : ∃ g ∈ e :: D, g ∈ E(Γ (i + m + 2)) ∧ g ∉ E(Γ (i + m + 1)) := by
            by_contra hcon
            push Not at hcon
            have hE : ∀ g ∈ e :: D, g ∈ E(chainUnion Γ i (m + 1)) := by
              intro g hg
              obtain ⟨q, hq, hq', hgq⟩ := hmem g hg
              rcases Nat.lt_or_ge q (i + m + 2) with hlt' | hge'
              · exact mem_edgeSet_chainUnion.2 ⟨q, hq, by omega, hgq⟩
              · obtain rfl : q = i + m + 2 := by omega
                exact mem_edgeSet_chainUnion.2
                  ⟨i + m + 1, by omega, by omega, hcon g hg hgq⟩
            exact ih (m + 1) (by omega) i (by omega)
              ⟨e, u, v, D, hcyc.anti (left_le_union _ _) hE, hin⟩
          -- **"… and an edge of the earlier chain outside `Γ (j-1)`."** Otherwise the cycle
          -- lives in the consecutive pair `Γ (j-1) ∪ Γ j`.
          have hB : ∃ g ∈ e :: D, g ∈ E(chainUnion Γ i m) ∧ g ∉ E(Γ (i + m + 1)) := by
            by_contra hcon
            push Not at hcon
            have hpair : chainUnion Γ (i + m + 1) 1 ≤ chainUnion Γ i (m + 2) :=
              chainUnion_le fun q hq hq' =>
                h.le_block him (by omega) (by omega)
            have hE : ∀ g ∈ e :: D, g ∈ E(chainUnion Γ (i + m + 1) 1) := by
              intro g hg
              obtain ⟨q, hq, hq', hgq⟩ := hmem g hg
              rcases Nat.lt_or_ge q (i + m + 1) with hlt' | hge'
              · exact mem_edgeSet_chainUnion.2 ⟨i + m + 1, by omega, by omega,
                  hcon g hg (mem_edgeSet_chainUnion.2 ⟨q, hq, by omega, hgq⟩)⟩
              · exact mem_edgeSet_chainUnion.2 ⟨q, by omega, by omega, hgq⟩
            exact ih 1 (by omega) (i + m + 1) (by omega)
              ⟨e, u, v, D, hcyc.anti hpair hE, hin⟩
          -- The assumed crosscut step now produces a cycle with a smaller count.
          obtain ⟨e', u', v', D', hcyc', hin', hlt'⟩ := hdesc i m him e u v D hcyc hin hA hB
          exact ihc e' u' v' D' hcyc' hin' (by omega)
      obtain ⟨e, u, v, D, hcyc, hin⟩ := henc
      exact inner _ e u v D hcyc hin (Nat.lt_succ_self _)

/-- `x` is off the whole chain: it is off every consecutive pair, and every member belongs to
one. -/
theorem mem_exterior_chain (h : IsPlaneChain Γ drawing G n) (hout : OuterOnPairs Γ drawing n x) :
    x ∈ exterior (chainUnion Γ 0 n) drawing := by
  intro hx
  have hn : 2 ≤ n := h.two_le
  obtain ⟨p, -, hp, hxp⟩ := mem_pointSet_block hx
  -- The member `Γ p` lies in a consecutive pair, whose point set `x` avoids.
  have key : ∀ q, q + 1 ≤ n → x ∉ pointSet (Γ q) drawing ∧ x ∉ pointSet (Γ (q + 1)) drawing := by
    intro q hq
    have := (hout q hq).1
    rw [exterior, chainUnion_one, Set.mem_compl_iff, pointSet_union] at this
    exact ⟨fun hc => this (Or.inl hc), fun hc => this (Or.inr hc)⟩
  rcases Nat.lt_or_ge p n with hlt | hge
  · exact (key p (by omega)).1 hxp
  · obtain ⟨q, hq⟩ : ∃ q, n = q + 1 := ⟨n - 1, by omega⟩
    obtain rfl : p = q + 1 := by omega
    exact (key q (by omega)).2 hxp

/-- **`lem:outer-chain` (outer face of a chain).** If `x` is in the outer face of every
consecutive pair `Γ p ∪ Γ (p+1)`, then `x` is in the outer face of `Γ 0 ∪ ⋯ ∪ Γ n`.

"In the outer face" is `x ∈ exterior … ∧ ¬ IsBounded (face … x)`; by
`Graph.unbounded_face_unique` there is only one unbounded face, so this really does say `x` is
in *the* outer face. -/
theorem outer_chain (h : IsPlaneChain Γ drawing G n) (hout : OuterOnPairs Γ drawing n x)
    (hdesc : Descent Γ drawing n x) :
    x ∈ exterior (chainUnion Γ 0 n) drawing ∧
      ¬ Bornology.IsBounded (face (chainUnion Γ 0 n) drawing x) := by
  have hext := h.mem_exterior_chain hout
  refine ⟨hext, fun hb => ?_⟩
  haveI : (chainUnion Γ 0 n).Finite := h.block_finite (i := 0) (m := n) (by omega)
  exact h.not_encloses hout hdesc n 0 (by omega)
    (encloses_of_isBounded_face (h.block_isDrawing (by omega)) (h.block_polygonal (by omega))
      (h.block_isTwoConnected (by omega)) hext hb)

end IsPlaneChain

end Chain

end Graph


==> anc/P5-kernel-deficit-lean-v6/vendor/schoenflies-lean/Schoenflies/OuterChainClosed.lean <==
/-
Copyright (c) 2026 Álvaro Begué. All rights reserved.
Released under Apache 2.0 license as described in the file LICENSE.
Authors: Álvaro Begué
-/
import Schoenflies.CrosscutExists
import Schoenflies.CrosscutEncloses

/-!
# `lem:outer-chain`, with nothing assumed

`Schoenflies/OuterChain.lean` proves the outer-chain lemma from `Graph.Descent`, the middle
paragraph of the blueprint's proof, which it states and assumes. `Descent` splits into a
combinatorial half and a geometric half, and the two are proved in the two modules imported
here. This file is the one line that puts them together.

The split was worth making. The combinatorial half is a minimisation over walks with no
geometry in it at all; the geometric half is one plane graph, one cycle and one crosscut, with
no chain. Neither module has to know the other exists, and the geometric half turned out to be
**false as the assumed version stated it** — see the counterexample recorded in
`Schoenflies/OuterChain.lean` where that version used to stand. Had the gap been a `sorry`
instead of a named hypothesis, the falsity would have surfaced only when someone came back to
fill it in, and every consumer written in the meantime would have been built on sand.

## Blueprint

* `Graph.IsPlaneChain.outer_chain'` — **`lem:outer-chain`**: if `x` is in the outer face of
  every consecutive pair `Γ p ∪ Γ (p+1)`, it is in the outer face of `Γ 0 ∪ ⋯ ∪ Γ n`. Same
  statement as `Graph.IsPlaneChain.outer_chain`, with its hypothesis discharged.
-/

open Set Schoenflies
open scoped Graph

namespace Graph

variable {β : Type*} {Γ : ℕ → Graph Plane β} {G : Graph Plane β} {drawing : β → ℝ → Plane}
  {n : ℕ} {x : Plane}

namespace IsPlaneChain

/-- **`lem:outer-chain`.** Let `Γ 0, …, Γ n` (`n ≥ 2`) be finite 2-connected polygonal plane
graphs inside one ambient plane graph, consecutive ones sharing at least two vertices and
nonconsecutive ones disjoint. If `x` is in the outer face of every consecutive pair, it is in
the outer face of the whole chain.

"In the outer face" is spelled as everywhere in this development: off the drawing, with an
unbounded face through it. -/
theorem outer_chain' (h : IsPlaneChain Γ drawing G n) (hout : OuterOnPairs Γ drawing n x) :
    x ∈ exterior (chainUnion Γ 0 n) drawing ∧
      ¬ Bornology.IsBounded (face (chainUnion Γ 0 n) drawing x) :=
  h.outer_chain_of_crosscutExists hout h.crosscutExists

end IsPlaneChain

end Graph


==> anc/P5-kernel-deficit-lean-v6/vendor/schoenflies-lean/Schoenflies/Overlay.lean <==
/-
Copyright (c) 2026 Álvaro Begué. All rights reserved.
Released under Apache 2.0 license as described in the file LICENSE.
Authors: Álvaro Begué
-/
import Schoenflies.Subdivide
import Schoenflies.SegmentOrder
import Schoenflies.SegmentMeet
import Schoenflies.Polygonal
import Schoenflies.Graph.Drawing

/-!
# The polygonal overlay

Finitely many segments become a plane graph once they are subdivided at their meets and each
duplicated subsegment is named once (`lem:polygonal-overlay`).

## Blueprint

* `polygonal_overlay` — Lemma 3.7 (polygonal overlay).
-/

open Metric Set

namespace Schoenflies

/-! ### Two more properties of `subdivide`

Both belong in `Schoenflies/Subdivide.lean` beside the other four; they are here because that
module is on `main`.

`subdivide_subset` is `subdivide_interior_subset` with the **closed** inclusion carried
alongside the open one, in one existential: separation reads a piece's ends off its source
segment and its interior off the source's interior, and it needs both at the same source.

`subdivide_ends` is the endpoint criterion — an end of a piece that is not a cut point was an
end all along. Without it the case of two pieces from different sources does not close: two
different subpieces can both sit inside one long overlap. -/

/-- Cutting one piece keeps each half inside the whole, closed and open at once. -/
theorem splitAt_subset (p : Plane) (P : Piece) :
    ∀ Q ∈ splitAt p P, Q.seg ⊆ P.seg ∧ Q.interior ⊆ P.interior := by
  classical
  unfold splitAt
  split_ifs with h
  · have hp : p ∈ P.seg := openSegment_subset_segment ℝ _ _ h
    intro Q hQ
    rcases List.mem_cons.1 hQ with rfl | hQ
    · exact ⟨(convex_segment P.1 P.2).segment_subset (left_mem_segment ℝ _ _) hp,
        openSegment_left_subset h⟩
    · rcases List.mem_singleton.1 hQ with rfl
      exact ⟨(convex_segment P.1 P.2).segment_subset hp (right_mem_segment ℝ _ _),
        openSegment_right_subset h⟩
  · intro Q hQ
    rcases List.mem_singleton.1 hQ with rfl
    exact ⟨subset_rfl, subset_rfl⟩

theorem splitAllAt_subset (p : Plane) (pieces : List Piece) :
    ∀ Q ∈ splitAllAt p pieces, ∃ P ∈ pieces, Q.seg ⊆ P.seg ∧ Q.interior ⊆ P.interior := by
  intro Q hQ
  obtain ⟨P, hP, hQP⟩ := List.mem_flatMap.1 hQ
  exact ⟨P, hP, splitAt_subset p P Q hQP⟩

/-- Every piece of a subdivision lies inside a piece it came from, both as a segment and as an
interior — and at the **same** source. -/
theorem subdivide_subset (pieces : List Piece) (points : List Plane) :
    ∀ Q ∈ subdivide pieces points, ∃ P ∈ pieces, Q.seg ⊆ P.seg ∧ Q.interior ⊆ P.interior := by
  induction points generalizing pieces with
  | nil => exact fun Q hQ => ⟨Q, hQ, subset_rfl, subset_rfl⟩
  | cons p ps ih =>
    intro Q hQ
    obtain ⟨R, hR, hQR, hQR'⟩ := ih (pieces := splitAllAt p pieces) Q hQ
    obtain ⟨P, hP, hRP, hRP'⟩ := splitAllAt_subset p pieces R hR
    exact ⟨P, hP, hQR.trans hRP, hQR'.trans hRP'⟩

/-- Cutting one piece introduces only the cut point as a new end. -/
theorem splitAt_ends (p : Plane) (P : Piece) :
    ∀ Q ∈ splitAt p P, ∀ z, (z = Q.1 ∨ z = Q.2) → z = p ∨ (z = P.1 ∨ z = P.2) := by
  classical
  unfold splitAt
  split_ifs with h
  · intro Q hQ z hz
    rcases List.mem_cons.1 hQ with rfl | hQ
    · rcases hz with rfl | rfl
      · exact Or.inr (Or.inl rfl)
      · exact Or.inl rfl
    · rcases List.mem_singleton.1 hQ with rfl
      rcases hz with rfl | rfl
      · exact Or.inl rfl
      · exact Or.inr (Or.inr rfl)
  · intro Q hQ z hz
    rcases List.mem_singleton.1 hQ with rfl
    exact Or.inr hz

theorem splitAllAt_ends (p : Plane) (pieces : List Piece) :
    ∀ Q ∈ splitAllAt p pieces, ∀ z, (z = Q.1 ∨ z = Q.2) →
      z = p ∨ ∃ P ∈ pieces, (z = P.1 ∨ z = P.2) := by
  intro Q hQ z hz
  obtain ⟨P, hP, hQP⟩ := List.mem_flatMap.1 hQ
  rcases splitAt_ends p P Q hQP z hz with h | h
  · exact Or.inl h
  · exact Or.inr ⟨P, hP, h⟩

/-- **The endpoint criterion.** An end of a piece of the subdivision is either a cut point or
was an end of a source piece all along. -/
theorem subdivide_ends (pieces : List Piece) (points : List Plane) :
    ∀ Q ∈ subdivide pieces points, ∀ z, (z = Q.1 ∨ z = Q.2) →
      z ∈ points ∨ ∃ P ∈ pieces, (z = P.1 ∨ z = P.2) := by
  induction points generalizing pieces with
  | nil => exact fun Q hQ z hz => Or.inr ⟨Q, hQ, hz⟩
  | cons p ps ih =>
    intro Q hQ z hz
    rcases ih (pieces := splitAllAt p pieces) Q hQ z hz with h | ⟨R, hR, hzR⟩
    · exact Or.inl (List.mem_cons_of_mem _ h)
    · rcases splitAllAt_ends p pieces R hR z hzR with rfl | ⟨P, hP, hzP⟩
      · exact Or.inl (List.mem_cons_self ..)
      · exact Or.inr ⟨P, hP, hzP⟩

/-! ### What the cut points have to cover

Two conditions, and between them they are the blueprint's "subdivide at all old endpoints,
isolated intersections, and endpoints of overlapping intervals". The second asks for **some**
pair of ends of each meet rather than every pair, because that is what a construction can
supply: a meet is `segment ℝ u v` and `segment ℝ v u` alike, and that a nondegenerate
segment's ends are determined by its point set is a theorem this development does not have and
does not need. -/

/-- Where two pieces meet. -/
def meetOf (P Q : Piece) : Set Plane := P.seg ∩ Q.seg

theorem meetOf_comm (P Q : Piece) : meetOf P Q = meetOf Q P := inter_comm _ _

/-- Every end of every source piece is a cut point. -/
def EndsAreCut (pieces : List Piece) (points : List Plane) : Prop :=
  ∀ P ∈ pieces, ∀ z, (z = P.1 ∨ z = P.2) → z ∈ points

/-- For every pair of distinct source pieces that meet, some pair of ends of the meet is
cut. -/
def MeetsAreCut (pieces : List Piece) (points : List Plane) : Prop :=
  ∀ P ∈ pieces, ∀ Q ∈ pieces, P ≠ Q → (meetOf P Q).Nonempty →
    ∃ u v, meetOf P Q = segment ℝ u v ∧ u ∈ points ∧ v ∈ points

/-- With the source ends cut too, the endpoint criterion says outright that every end of every
piece of the subdivision is a cut point. -/
theorem subdivide_ends_are_cuts {pieces : List Piece} {points : List Plane}
    (h : EndsAreCut pieces points) :
    ∀ Q ∈ subdivide pieces points, ∀ z, (z = Q.1 ∨ z = Q.2) → z ∈ points := by
  intro Q hQ z hz
  rcases subdivide_ends pieces points Q hQ z hz with h' | ⟨P, hP, hzP⟩
  · exact h'
  · exact h P hP z hzP

/-! ### Producing the cut points

Nothing computes them. The overlay is stated existentially, so the list is built by the
induction that proves it exists, and `segment_inter_segment` hands over the ends of a meet the
moment the meet is known to be nonempty. That is what keeps the choice operator out: the
witnesses of `segment_inter_segment` are not unique, so there is nothing to name. -/

/-- One piece against a list: a point list holding both ends of every meet. -/
theorem exists_meet_points (P : Piece) (others : List Piece) :
    ∃ points : List Plane, ∀ Q ∈ others, (meetOf P Q).Nonempty →
      ∃ u v, meetOf P Q = segment ℝ u v ∧ u ∈ points ∧ v ∈ points := by
  induction others with
  | nil => exact ⟨[], by simp⟩
  | cons R rs ih =>
    obtain ⟨tailPoints, htail⟩ := ih
    by_cases hR : (meetOf P R).Nonempty
    · obtain ⟨u, v, huv⟩ := segment_inter_segment P.1 P.2 R.1 R.2 hR
      refine ⟨u :: v :: tailPoints, fun Q hQ hne => ?_⟩
      rcases List.mem_cons.1 hQ with rfl | hQ
      · exact ⟨u, v, huv, by simp, by simp⟩
      · obtain ⟨s, t, hst, hs, ht⟩ := htail Q hQ hne
        exact ⟨s, t, hst, by simp [hs], by simp [ht]⟩
    · refine ⟨tailPoints, fun Q hQ hne => ?_⟩
      rcases List.mem_cons.1 hQ with rfl | hQ
      · exact absurd hne hR
      · exact htail Q hQ hne

/-- The whole list: the ends of each piece, and both ends of each meet. No sort and no choice
operator — the point list is existential throughout. -/
theorem exists_cut_points (pieces : List Piece) :
    ∃ points : List Plane, EndsAreCut pieces points ∧ MeetsAreCut pieces points := by
  induction pieces with
  | nil => exact ⟨[], by simp [EndsAreCut], by simp [MeetsAreCut]⟩
  | cons R rs ih =>
    obtain ⟨tailPoints, hEnds, hMeets⟩ := ih
    obtain ⟨meetPoints, hHead⟩ := exists_meet_points R rs
    refine ⟨R.1 :: R.2 :: (meetPoints ++ tailPoints), fun P hP z hz => ?_,
      fun P hP Q hQ hPQ hne => ?_⟩
    · -- The head's two ends open the list; the tail's ends are already in `tailPoints`.
      rcases List.mem_cons.1 hP with rfl | hPt
      · rcases hz with rfl | rfl <;> simp
      · have := hEnds P hPt z hz
        simp [this]
    · -- A pair involving the head is covered by `meetPoints`, in whichever order it is asked
      -- for; a pair inside the tail was covered already.
      rcases List.mem_cons.1 hP with hPh | hPt
      · rcases List.mem_cons.1 hQ with hQh | hQt
        · exact absurd (hPh.trans hQh.symm) hPQ
        · subst hPh
          obtain ⟨u, v, huv, hu, hv⟩ := hHead Q hQt hne
          exact ⟨u, v, huv, by simp [hu], by simp [hv]⟩
      · rcases List.mem_cons.1 hQ with hQh | hQt
        · subst hQh
          have hne' : (meetOf Q P).Nonempty := by rwa [meetOf_comm]
          obtain ⟨u, v, huv, hu, hv⟩ := hHead P hPt hne'
          exact ⟨u, v, by rw [meetOf_comm]; exact huv, by simp [hu], by simp [hv]⟩
        · obtain ⟨u, v, huv, hu, hv⟩ := hMeets P hPt Q hQt hPQ hne
          exact ⟨u, v, huv, by simp [hu], by simp [hv]⟩

/-! ### Separation

Cut at every end of every source piece and at both ends of every meet, and two pieces of the
subdivision that share an interior point are the **same** segment — equal, not disjoint.
Overlapping collinear pieces cannot be pulled apart by cutting; after enough cuts they
coincide, which is what the blueprint's deduplication clause is for. -/

/-- Collinearity: two pieces of the subdivision that share an interior point lie inside one
nondegenerate segment. If they came from the same source piece, that piece; if from different
ones, the sources' overlap — nondegenerate because the shared point is interior to it, the
overlap's ends being cut points and so interior to nothing. -/
theorem subdivide_common_segment {pieces : List Piece} {points : List Plane}
    (hnd : ∀ P ∈ pieces, P.Nondeg) (hMeets : MeetsAreCut pieces points)
    {P Q : Piece} (hP : P ∈ subdivide pieces points) (hQ : Q ∈ subdivide pieces points)
    {x : Plane} (hxP : x ∈ P.interior) (hxQ : x ∈ Q.interior) :
    ∃ A : Piece, A.Nondeg ∧ P.seg ⊆ A.seg ∧ Q.seg ⊆ A.seg := by
  obtain ⟨p, hp, hPseg, hPint⟩ := subdivide_subset pieces points P hP
  obtain ⟨q, hq, hQseg, hQint⟩ := subdivide_subset pieces points Q hQ
  by_cases hpq : p = q
  · subst hpq
    exact ⟨p, hnd p hp, hPseg, hQseg⟩
  -- The sources meet at `x`, so their meet is a segment with both ends cut.
  have hxp : x ∈ p.seg := openSegment_subset_segment ℝ _ _ (hPint hxP)
  have hxq : x ∈ q.seg := openSegment_subset_segment ℝ _ _ (hQint hxQ)
  obtain ⟨u, v, huv, hu, hv⟩ := hMeets p hp q hq hpq ⟨x, hxp, hxq⟩
  have hux : u ∉ P.interior := subdivide_avoids points hnd u hu P hP
  have hvx : v ∉ P.interior := subdivide_avoids points hnd v hv P hP
  have huy : u ∉ Q.interior := subdivide_avoids points hnd u hu Q hQ
  have hvy : v ∉ Q.interior := subdivide_avoids points hnd v hv Q hQ
  -- `x` is interior to the meet: it lies on it, and it is neither of its ends.
  have hxuv : x ∈ segment ℝ u v := huv ▸ ⟨hxp, hxq⟩
  have hxu : u ≠ x := fun h => hux (h ▸ hxP)
  have hxv : v ≠ x := fun h => hvx (h ▸ hxP)
  have hxopen : x ∈ openSegment ℝ u v := mem_openSegment_of_ne_left_right hxu hxv hxuv
  have huvne : u ≠ v := by
    rintro rfl
    rw [openSegment_same, mem_singleton_iff] at hxopen
    exact hxu hxopen.symm
  -- Both ends of the meet lie on both sources, so each one-dimensional citation has its
  -- ambient segment.
  have hsubp : segment ℝ u v ⊆ p.seg := huv ▸ inter_subset_left
  have hsubq : segment ℝ u v ⊆ q.seg := huv ▸ inter_subset_right
  refine ⟨(u, v), huvne, ?_, ?_⟩
  · exact segment_inside_of_ends_outside (hnd p hp)
      (hPseg (left_mem_segment ℝ _ _)) (hPseg (right_mem_segment ℝ _ _))
      (hsubp (left_mem_segment ℝ _ _)) (hsubp (right_mem_segment ℝ _ _))
      hxP hxopen hux hvx
  · exact segment_inside_of_ends_outside (hnd q hq)
      (hQseg (left_mem_segment ℝ _ _)) (hQseg (right_mem_segment ℝ _ _))
      (hsubq (left_mem_segment ℝ _ _)) (hsubq (right_mem_segment ℝ _ _))
      hxQ hxopen huy hvy

/-- **Separation.** Two pieces of the subdivision that share an interior point are the same
segment, in one order or the other. -/
theorem subdivide_separated {pieces : List Piece} {points : List Plane}
    (hnd : ∀ P ∈ pieces, P.Nondeg) (hEnds : EndsAreCut pieces points)
    (hMeets : MeetsAreCut pieces points)
    {P Q : Piece} (hP : P ∈ subdivide pieces points) (hQ : Q ∈ subdivide pieces points)
    {x : Plane} (hxP : x ∈ P.interior) (hxQ : x ∈ Q.interior) :
    P = Q ∨ P = (Q.2, Q.1) := by
  -- Every end of every piece is a cut point, hence interior to nothing.
  have cut : ∀ R ∈ subdivide pieces points, ∀ z, (z = R.1 ∨ z = R.2) → z ∈ points :=
    subdivide_ends_are_cuts hEnds
  have h₁ : Q.1 ∉ P.interior :=
    subdivide_avoids points hnd _ (cut Q hQ _ (Or.inl rfl)) P hP
  have h₂ : Q.2 ∉ P.interior :=
    subdivide_avoids points hnd _ (cut Q hQ _ (Or.inr rfl)) P hP
  have h₃ : P.1 ∉ Q.interior :=
    subdivide_avoids points hnd _ (cut P hP _ (Or.inl rfl)) Q hQ
  have h₄ : P.2 ∉ Q.interior :=
    subdivide_avoids points hnd _ (cut P hP _ (Or.inr rfl)) Q hQ
  obtain ⟨A, hA, hPA, hQA⟩ := subdivide_common_segment hnd hMeets hP hQ hxP hxQ
  rcases same_ends_of_meeting_interiors hA
      (hPA (left_mem_segment ℝ _ _)) (hPA (right_mem_segment ℝ _ _))
      (hQA (left_mem_segment ℝ _ _)) (hQA (right_mem_segment ℝ _ _))
      hxP hxQ h₁ h₂ h₃ h₄ with ⟨e₁, e₂⟩ | ⟨e₁, e₂⟩
  · exact Or.inl (Prod.ext e₁ e₂)
  · exact Or.inr (Prod.ext e₁ e₂)

end Schoenflies


==> anc/P5-kernel-deficit-lean-v6/vendor/schoenflies-lean/Schoenflies/OverlayExtension.lean <==
/-
Copyright (c) 2026 Álvaro Begué. All rights reserved.
Released under Apache 2.0 license as described in the file LICENSE.
Authors: Álvaro Begué
-/
import Schoenflies.SourceAttachment

/-!
# Extending an existing straight overlay

The final component-joining step of the local-grid construction starts from an already
subdivided straight inner overlay and appends one polygonal joining arc.  Reusing the original
source pieces would lose the old cut points.  Instead, this module lists the *current overlay
edges* as the new source pieces and retains every current vertex as a prescribed cut point.

The resulting overlay is automatically a plane subdivision of the old overlay.  This is the
finite straight-line engine needed before the wild outer graph and the joining ear are glued.
-/

open Set
open scoped Graph

namespace Schoenflies

open Graph

namespace IsPlaneSubdivisionExtension

variable {β δ κ : Type*}
  {G : Graph Plane β} {Gdraw : β → ℝ → Plane}
  {H : Graph Plane δ} {Hdraw : δ → ℝ → Plane}
  {K : Graph Plane κ} {Kdraw : κ → ℝ → Plane}

/-- Plane subdivision extensions compose.  At a point of an old edge away from final vertices,
the intermediate carrier supplies an intermediate edge; both absorption clauses then apply. -/
theorem trans (hGH : IsPlaneSubdivisionExtension G Gdraw H Hdraw)
    (hHK : IsPlaneSubdivisionExtension H Hdraw K Kdraw) :
    IsPlaneSubdivisionExtension G Gdraw K Kdraw where
  finite := hHK.finite
  oldIsDrawing := hGH.oldIsDrawing
  isDrawing := hHK.isDrawing
  vertexSet_subset := hGH.vertexSet_subset.trans hHK.vertexSet_subset
  pointSet_subset := hGH.pointSet_subset.trans hHK.pointSet_subset
  edge_subset := by
    intro e he f hf hmeet
    obtain ⟨z, hzf, hze, hznotK⟩ := hmeet
    have hzH : z ∈ Graph.pointSet H Hdraw :=
      hGH.pointSet_subset (Graph.edgeArc_subset_pointSet he hze)
    rcases hzH with hzHV | hzHE
    · exact (hznotK (hHK.vertexSet_subset hzHV)).elim
    · obtain ⟨g, hg, hzg⟩ := Set.mem_iUnion₂.1 hzHE
      have hznotH : z ∉ V(H) := fun hzV => hznotK (hHK.vertexSet_subset hzV)
      exact (hHK.edge_subset hg hf ⟨z, hzf, hzg, hznotK⟩).trans
        (hGH.edge_subset he hg ⟨z, hzg, hze, hznotH⟩)

end IsPlaneSubdivisionExtension

/-- The already-subdivided edges of a finite straight overlay, listed as pieces. -/
noncomputable def currentOverlayPieces (pieces : List Piece) (extra : List Plane) : List Piece :=
  (attachGraph pieces extra).edgeFinset.toList

@[simp] theorem mem_currentOverlayPieces {pieces : List Piece} {extra : List Plane} {R : Piece} :
    R ∈ currentOverlayPieces pieces extra ↔ R ∈ E(attachGraph pieces extra) := by
  rw [currentOverlayPieces, Finset.mem_toList, Graph.mem_edgeFinset]

/-- Append further straight pieces to the current overlay edge list. -/
noncomputable def extendedOverlayPieces
    (pieces : List Piece) (extra : List Plane) (joins : List Piece) : List Piece :=
  currentOverlayPieces pieces extra ++ joins

/-- Re-overlay the current straight graph together with the joining pieces, retaining every
old vertex as a cut point. -/
noncomputable def extendOverlay
    (pieces : List Piece) (extra : List Plane) (joins : List Piece) : Graph Plane Piece :=
  attachGraph (extendedOverlayPieces pieces extra joins)
    (attachGraph pieces extra).vertexFinset.toList

instance extendOverlay_finite (pieces : List Piece) (extra : List Plane) (joins : List Piece) :
    (extendOverlay pieces extra joins).Finite := attachGraph_finite _ _

/-- Every current overlay edge is nondegenerate. -/
theorem currentOverlayPieces_nondeg {pieces : List Piece} {extra : List Plane}
    (hpieces : ∀ R ∈ pieces, R.Nondeg) :
    ∀ R ∈ currentOverlayPieces pieces extra, R.Nondeg := by
  intro R hR
  have hRedge : R ∈ E(attachGraph pieces extra) := mem_currentOverlayPieces.1 hR
  change R ∈ overlayPieces pieces (attachPoints pieces extra) at hRedge
  exact overlayPieces_nondeg _ hpieces R hRedge

/-- The edge list of the current overlay has exactly the current overlay's carrier. -/
theorem cover_currentOverlayPieces (pieces : List Piece) (extra : List Plane) :
    cover (currentOverlayPieces pieces extra) =
      Graph.pointSet (attachGraph pieces extra) segmentDrawing := by
  ext x
  constructor
  · intro hx
    obtain ⟨R, hR, hxR⟩ := mem_cover_iff.1 hx
    exact Graph.edgeArc_subset_pointSet (mem_currentOverlayPieces.1 hR) (by
      rwa [edgeArc_segmentDrawing])
  · intro hx
    rcases hx with hxV | hxE
    · change x ∈ V(overlayGraph pieces (attachPoints pieces extra)) at hxV
      obtain ⟨R, hR, hxR⟩ := hxV
      apply mem_cover_iff.2
      refine ⟨R, mem_currentOverlayPieces.2 hR, ?_⟩
      rcases hxR with rfl | rfl
      · exact left_mem_segment ℝ _ _
      · exact right_mem_segment ℝ _ _
    · obtain ⟨R, hR, hxR⟩ := Set.mem_iUnion₂.1 hxE
      exact mem_cover_iff.2 ⟨R, mem_currentOverlayPieces.2 hR, by
        rwa [edgeArc_segmentDrawing] at hxR⟩

/-- The extended overlay occupies exactly the old carrier together with the joining carrier. -/
theorem extendOverlay_pointSet
    (pieces : List Piece) (extra : List Plane) (joins : List Piece) :
    Graph.pointSet (extendOverlay pieces extra joins) segmentDrawing =
      Graph.pointSet (attachGraph pieces extra) segmentDrawing ∪ cover joins := by
  rw [extendOverlay, attachGraph_pointSet, extendedOverlayPieces, cover_append,
    cover_currentOverlayPieces]

/-- The extended overlay is a finite straight-line plane graph. -/
theorem extendOverlay_isDrawing
    {pieces : List Piece} {extra : List Plane} {joins : List Piece}
    (hpieces : ∀ R ∈ pieces, R.Nondeg) (hjoins : ∀ R ∈ joins, R.Nondeg) :
    Graph.IsDrawing (extendOverlay pieces extra joins) segmentDrawing := by
  apply attachGraph_isDrawing
  intro R hR
  rcases List.mem_append.1 hR with hR | hR
  · exact currentOverlayPieces_nondeg hpieces R hR
  · exact hjoins R hR

/-- Every old overlay vertex is retained by the extended overlay. -/
theorem attachGraphVertices_subset_extendOverlay
    {pieces : List Piece} {extra : List Plane} {joins : List Piece}
    (hpieces : ∀ R ∈ pieces, R.Nondeg) (hjoins : ∀ R ∈ joins, R.Nondeg) :
    V(attachGraph pieces extra) ⊆ V(extendOverlay pieces extra joins) := by
  intro x hx
  change x ∈ V(overlayGraph (extendedOverlayPieces pieces extra joins)
    (attachPoints (extendedOverlayPieces pieces extra joins)
      (attachGraph pieces extra).vertexFinset.toList))
  apply overlayGraph_mem_vertexSet_of_mem_cover
  · intro R hR
    rcases List.mem_append.1 hR with hR | hR
    · exact currentOverlayPieces_nondeg hpieces R hR
    · exact hjoins R hR
  · apply mem_attachPoints_of_mem
    rw [Finset.mem_toList, Graph.mem_vertexFinset]
    exact hx
  · rw [extendedOverlayPieces, cover_append, cover_currentOverlayPieces]
    exact Or.inl (Graph.vertexSet_subset_pointSet hx)

/-- A new overlay edge meeting an old straight edge away from new vertices is one of its
subdivision pieces. -/
theorem extendOverlay_edge_subset
    {pieces : List Piece} {extra : List Plane} {joins : List Piece}
    (hpieces : ∀ R ∈ pieces, R.Nondeg) (hjoins : ∀ R ∈ joins, R.Nondeg) :
    ∀ {A : Piece}, A ∈ E(attachGraph pieces extra) → ∀ {R : Piece},
      R ∈ E(extendOverlay pieces extra joins) →
      (Graph.edgeArc segmentDrawing R ∩
        (Graph.edgeArc segmentDrawing A \ V(extendOverlay pieces extra joins))).Nonempty →
      Graph.edgeArc segmentDrawing R ⊆ Graph.edgeArc segmentDrawing A := by
  intro A hA R hR hmeet
  obtain ⟨z, hzR, hzA, hznot⟩ := hmeet
  obtain ⟨R', hR', hzR', hR'A⟩ :=
    exists_overlayPiece_mem_subset
      (points := attachPoints (extendedOverlayPieces pieces extra joins)
        (attachGraph pieces extra).vertexFinset.toList)
      (P₀ := A)
      (List.mem_append_left joins (mem_currentOverlayPieces.2 hA))
      (by rwa [edgeArc_segmentDrawing] at hzA)
  have hzR'Arc : z ∈ Graph.edgeArc segmentDrawing R' := by
    rwa [edgeArc_segmentDrawing]
  have hRR' : R = R' :=
    (extendOverlay_isDrawing hpieces hjoins).unique_edge_at
      hR hR' hznot hzR hzR'Arc
  rw [hRR', edgeArc_segmentDrawing, edgeArc_segmentDrawing]
  exact hR'A

/-- Every edge of the extended overlay is cut either from a current overlay edge or from one
of the newly appended pieces. -/
theorem extendOverlay_edge_source
    {pieces : List Piece} {extra : List Plane} {joins : List Piece}
    {R : Piece} (hR : R ∈ E(extendOverlay pieces extra joins)) :
    (∃ A ∈ E(attachGraph pieces extra), R.seg ⊆ A.seg) ∨
      ∃ A ∈ joins, R.seg ⊆ A.seg := by
  change R ∈ overlayPieces (extendedOverlayPieces pieces extra joins)
    (attachPoints (extendedOverlayPieces pieces extra joins)
      (attachGraph pieces extra).vertexFinset.toList) at hR
  obtain ⟨R₀, hR₀, rfl⟩ := mem_overlayPieces.1 hR
  obtain ⟨A, hA, hsub, -⟩ := subdivide_subset _ _ R₀ hR₀
  rw [orientPiece_seg]
  rcases List.mem_append.1 hA with hA | hA
  · exact Or.inl ⟨A, mem_currentOverlayPieces.1 hA, hsub⟩
  · exact Or.inr ⟨A, hA, hsub⟩

/-- Re-overlaying after adjoining joining pieces is a plane subdivision extension of the
current straight overlay. -/
theorem attachGraph_isPlaneSubdivisionExtension_extendOverlay
    {pieces : List Piece} {extra : List Plane} {joins : List Piece}
    (hpieces : ∀ R ∈ pieces, R.Nondeg) (hjoins : ∀ R ∈ joins, R.Nondeg) :
    IsPlaneSubdivisionExtension (attachGraph pieces extra) segmentDrawing
      (extendOverlay pieces extra joins) segmentDrawing where
  finite := inferInstance
  oldIsDrawing := attachGraph_isDrawing hpieces extra
  isDrawing := extendOverlay_isDrawing hpieces hjoins
  vertexSet_subset := attachGraphVertices_subset_extendOverlay hpieces hjoins
  pointSet_subset := by
    rw [extendOverlay_pointSet]
    exact subset_union_left
  edge_subset := by
    intro A hA R hR hmeet
    exact extendOverlay_edge_subset hpieces hjoins hA hR hmeet

/-- In particular, a 2-connected current overlay remains 2-connected on its exact traced
carrier after adjoining and subdividing the joining pieces. -/
theorem attachGraphTrace_isTwoConnected_extendOverlay
    {pieces : List Piece} {extra : List Plane} {joins : List Piece}
    (hpieces : ∀ R ∈ pieces, R.Nondeg) (hjoins : ∀ R ∈ joins, R.Nondeg)
    (htwo : (attachGraph pieces extra).IsTwoConnected) :
    (Graph.traceGraph (extendOverlay pieces extra joins) segmentDrawing
      (Graph.pointSet (attachGraph pieces extra) segmentDrawing)).IsTwoConnected :=
  (attachGraph_isPlaneSubdivisionExtension_extendOverlay hpieces hjoins).trace_isTwoConnected
    htwo

end Schoenflies


==> anc/P5-kernel-deficit-lean-v6/vendor/schoenflies-lean/Schoenflies/OverlayGraph.lean <==
/-
Copyright (c) 2026 Álvaro Begué. All rights reserved.
Released under Apache 2.0 license as described in the file LICENSE.
Authors: Álvaro Begué
-/
import Schoenflies.Overlay

/-!
# The polygonal overlay, assembled into a plane graph

`Schoenflies/Overlay.lean` does the separating half of `lem:polygonal-overlay`: after cutting
at the right points, two pieces of the subdivision whose interiors meet are the **same
segment**, in one order or the other. This module turns that into a plane graph.

The only thing standing between "the same segment" and "the same edge" is that a segment has
two names, `(a, b)` and `(b, a)`. `orientPiece` removes the choice by fixing a total order on
plane points — `Precedes`, lexicographic in the coordinates — and putting the smaller end
first. Two names for one segment then orient to the *same* name, so "represent each duplicated
subsegment once" stops being deduplication up to reversal and becomes deduplication up to
equality, which `List.dedup` does without knowing any geometry. Nothing geometric rests on
which order it is: only `precedes_total` and `eq_of_precedes_of_precedes` are ever used.

The graph is `overlayGraph`, a `Graph Plane Piece`: its edges are the oriented, deduplicated
pieces, and its vertices are their ends. `IsLink P x y` says that `P` is an edge and that `x`
and `y` are its two ends in one order or the other — which is why
`eq_or_eq_of_isLink_of_isLink` is a two-line case split rather than an argument.

The three clauses of `Graph.IsDrawing` come out as follows.

* *Each edge is drawn by an arc between its ends* — `isArcBetween_segment`, given
  nondegeneracy, which `subdivide_ne` preserves and orienting does not disturb.
* *An edge's arc meets the vertex set only at its own ends* — a vertex is an end of some
  edge, hence a cut point, and `subdivide_avoids` says a cut point is interior to nothing.
* *Distinct edges meet only at shared vertices* — a common point that is an end of neither
  would be interior to both, and `subdivide_separated` would make the two pieces the same
  segment, hence (after orienting) the same name. Once it is an end of one it is a cut point,
  so it cannot be interior to the other either, and it is an end of both.

## Blueprint

* `Precedes`, `orientPiece` — the canonical orientation of a segment.
* `overlayPieces`, `overlayGraph`, `segmentDrawing` — the graph of Lemma 3.7.
* `polygonal_overlay` — Lemma 3.7 (polygonal overlay), the whole statement.
-/

open Metric Set
open scoped Graph

namespace Schoenflies

/-! ### A total order on plane points

It exists to pick one of two points canonically. Only two facts about it are used: that it
compares any two points, and that it cannot rank two distinct points both ways round. -/

/-- The lexicographic order on plane points: first coordinate, then second. -/
def Precedes (p q : Plane) : Prop := p 0 < q 0 ∨ (p 0 = q 0 ∧ p 1 ≤ q 1)

theorem precedes_total (p q : Plane) : Precedes p q ∨ Precedes q p := by
  rcases lt_trichotomy (p 0) (q 0) with h | h | h
  · exact Or.inl (Or.inl h)
  · rcases le_total (p 1) (q 1) with h' | h'
    · exact Or.inl (Or.inr ⟨h, h'⟩)
    · exact Or.inr (Or.inr ⟨h.symm, h'⟩)
  · exact Or.inr (Or.inl h)

theorem eq_of_precedes_of_precedes {p q : Plane} (h : Precedes p q) (h' : Precedes q p) :
    p = q := by
  -- Both coordinates are pinned: the first by trichotomy, the second by antisymmetry of `≤`.
  have key : p 0 = q 0 ∧ p 1 = q 1 := by
    rcases h with h | ⟨ha, hb⟩ <;> rcases h' with h' | ⟨ha', hb'⟩
    · exact absurd h (asymm h')
    · exact absurd h (by rw [ha']; exact lt_irrefl _)
    · exact absurd h' (by rw [ha]; exact lt_irrefl _)
    · exact ⟨ha, le_antisymm hb hb'⟩
  ext i
  fin_cases i
  · exact key.1
  · exact key.2

/-! ### The canonical orientation of a piece -/

open scoped Classical in
/-- A piece with its ends in lexicographic order. Two names for one segment orient to the
same name; that is the whole purpose. -/
noncomputable def orientPiece (P : Piece) : Piece :=
  if Precedes P.1 P.2 then P else (P.2, P.1)

theorem orientPiece_of_precedes {P : Piece} (h : Precedes P.1 P.2) : orientPiece P = P := by
  classical
  exact if_pos h

theorem orientPiece_of_not_precedes {P : Piece} (h : ¬ Precedes P.1 P.2) :
    orientPiece P = (P.2, P.1) := by
  classical
  exact if_neg h

/-- Orienting does not move the segment. -/
@[simp] theorem orientPiece_seg (P : Piece) : (orientPiece P).seg = P.seg := by
  by_cases h : Precedes P.1 P.2
  · rw [orientPiece_of_precedes h]
  · rw [orientPiece_of_not_precedes h]; exact segment_symm ℝ _ _

/-- Nor the interior. -/
@[simp] theorem orientPiece_interior (P : Piece) : (orientPiece P).interior = P.interior := by
  by_cases h : Precedes P.1 P.2
  · rw [orientPiece_of_precedes h]
  · rw [orientPiece_of_not_precedes h]; exact openSegment_symm ℝ _ _

/-- Nor which points are its ends. -/
theorem orientPiece_ends (P : Piece) (z : Plane) :
    (z = (orientPiece P).1 ∨ z = (orientPiece P).2) ↔ (z = P.1 ∨ z = P.2) := by
  by_cases h : Precedes P.1 P.2
  · rw [orientPiece_of_precedes h]
  · rw [orientPiece_of_not_precedes h]; exact or_comm

theorem orientPiece_nondeg {P : Piece} (h : P.Nondeg) : (orientPiece P).Nondeg := by
  by_cases hp : Precedes P.1 P.2
  · rw [orientPiece_of_precedes hp]; exact h
  · rw [orientPiece_of_not_precedes hp]; exact fun e => h e.symm

/-- The output is oriented — which is what makes `orientPiece` idempotent. -/
theorem precedes_orientPiece (P : Piece) : Precedes (orientPiece P).1 (orientPiece P).2 := by
  by_cases h : Precedes P.1 P.2
  · rw [orientPiece_of_precedes h]; exact h
  · rw [orientPiece_of_not_precedes h]
    exact (precedes_total P.1 P.2).resolve_left h

@[simp] theorem orientPiece_idem (P : Piece) : orientPiece (orientPiece P) = orientPiece P :=
  orientPiece_of_precedes (precedes_orientPiece P)

/-- **Orienting forgets the name it was given.** This is the fact that makes deduplication
carry no geometry. -/
@[simp] theorem orientPiece_swap (P : Piece) : orientPiece (P.2, P.1) = orientPiece P := by
  by_cases h : Precedes P.1 P.2
  · rw [orientPiece_of_precedes h]
    by_cases h' : Precedes P.2 P.1
    · -- Each end precedes the other, so they are the same point and the pair is its own
      -- reversal.
      have he : P.1 = P.2 := eq_of_precedes_of_precedes h h'
      rw [orientPiece_of_precedes (P := (P.2, P.1)) h']
      exact Prod.ext he.symm he
    · rw [orientPiece_of_not_precedes (P := (P.2, P.1)) h']
  · rw [orientPiece_of_not_precedes h,
      orientPiece_of_precedes (P := (P.2, P.1)) ((precedes_total P.1 P.2).resolve_left h)]

/-! ### Deduplication

`cover` only sees which pieces are in the list, so both steps of the assembly — orienting and
deduplicating — leave it alone. -/

theorem cover_eq_of_mem_iff {l₁ l₂ : List Piece} (h : ∀ P, P ∈ l₁ ↔ P ∈ l₂) :
    cover l₁ = cover l₂ := by
  ext x
  simp only [cover, mem_iUnion, exists_prop]
  exact ⟨fun ⟨P, hP, hx⟩ => ⟨P, (h P).1 hP, hx⟩, fun ⟨P, hP, hx⟩ => ⟨P, (h P).2 hP, hx⟩⟩

theorem cover_map_orientPiece (l : List Piece) : cover (l.map orientPiece) = cover l := by
  ext x
  simp only [cover, mem_iUnion, exists_prop, List.mem_map]
  constructor
  · rintro ⟨P, ⟨Q, hQ, rfl⟩, hx⟩
    exact ⟨Q, hQ, by rwa [orientPiece_seg] at hx⟩
  · rintro ⟨Q, hQ, hx⟩
    exact ⟨orientPiece Q, ⟨Q, hQ, rfl⟩, by rwa [orientPiece_seg]⟩

open scoped Classical in
/-- The edges of the overlay: the pieces of the subdivision, oriented and then deduplicated.
Orienting is what makes the deduplication a plain list operation. -/
noncomputable def overlayPieces (pieces : List Piece) (points : List Plane) : List Piece :=
  ((subdivide pieces points).map orientPiece).dedup

theorem mem_overlayPieces {pieces : List Piece} {points : List Plane} {P : Piece} :
    P ∈ overlayPieces pieces points ↔ ∃ Q ∈ subdivide pieces points, orientPiece Q = P := by
  rw [overlayPieces, List.mem_dedup, List.mem_map]

/-- The list of edges has no duplicates. -/
theorem overlayPieces_nodup (pieces : List Piece) (points : List Plane) :
    (overlayPieces pieces points).Nodup :=
  List.nodup_dedup _

/-- Neither orienting nor deduplicating changes what the pieces occupy. -/
theorem overlayPieces_cover (pieces : List Piece) (points : List Plane) :
    cover (overlayPieces pieces points) = cover pieces := by
  rw [overlayPieces,
    cover_eq_of_mem_iff (l₂ := (subdivide pieces points).map orientPiece) fun _ => List.mem_dedup,
    cover_map_orientPiece, subdivide_cover]

theorem overlayPieces_nondeg {pieces : List Piece} (points : List Plane)
    (hnd : ∀ P ∈ pieces, P.Nondeg) : ∀ P ∈ overlayPieces pieces points, P.Nondeg := by
  intro P hP
  obtain ⟨Q, hQ, rfl⟩ := mem_overlayPieces.1 hP
  exact orientPiece_nondeg (subdivide_ne points hnd Q hQ)

/-- Every end of every edge is a cut point: orienting does not change which points are ends,
and `subdivide_ends_are_cuts` covers the subdivision. -/
theorem overlayPieces_ends_cut {pieces : List Piece} {points : List Plane}
    (hEnds : EndsAreCut pieces points) :
    ∀ P ∈ overlayPieces pieces points, ∀ z, (z = P.1 ∨ z = P.2) → z ∈ points := by
  intro P hP z hz
  obtain ⟨Q, hQ, rfl⟩ := mem_overlayPieces.1 hP
  exact subdivide_ends_are_cuts hEnds Q hQ z ((orientPiece_ends Q z).1 hz)

/-- And a cut point is interior to no edge. -/
theorem overlayPieces_avoids {pieces : List Piece} {points : List Plane}
    (hnd : ∀ P ∈ pieces, P.Nondeg) :
    ∀ p ∈ points, ∀ P ∈ overlayPieces pieces points, p ∉ P.interior := by
  intro p hp P hP
  obtain ⟨Q, hQ, rfl⟩ := mem_overlayPieces.1 hP
  rw [orientPiece_interior]
  exact subdivide_avoids points hnd p hp Q hQ

/-- **Distinct edges have disjoint interiors.** This is where separation is spent: two pieces
sharing an interior point are the same segment, so after orienting they are the same *name*,
and a deduplicated list holds a name once. -/
theorem overlayPieces_disjoint_interiors {pieces : List Piece} {points : List Plane}
    (hnd : ∀ P ∈ pieces, P.Nondeg) (hEnds : EndsAreCut pieces points)
    (hMeets : MeetsAreCut pieces points) {P Q : Piece}
    (hP : P ∈ overlayPieces pieces points) (hQ : Q ∈ overlayPieces pieces points)
    (hPQ : P ≠ Q) {x : Plane} (hxP : x ∈ P.interior) : x ∉ Q.interior := by
  intro hxQ
  obtain ⟨P', hP', rfl⟩ := mem_overlayPieces.1 hP
  obtain ⟨Q', hQ', rfl⟩ := mem_overlayPieces.1 hQ
  rw [orientPiece_interior] at hxP hxQ
  rcases subdivide_separated hnd hEnds hMeets hP' hQ' hxP hxQ with h | h
  · exact hPQ (by rw [h])
  · exact hPQ (by rw [h, orientPiece_swap])

/-! ### The graph -/

/-- The ends of a list of pieces. -/
def endSet (edges : List Piece) : Set Plane := {v | ∃ P ∈ edges, v = P.1 ∨ v = P.2}

/-- The overlay graph: the oriented deduplicated pieces as edges, their ends as vertices.

An edge links `x` and `y` exactly when they are its two ends in one order or the other, which
is what makes `eq_or_eq_of_isLink_of_isLink` a case split with no content. -/
noncomputable def overlayGraph (pieces : List Piece) (points : List Plane) :
    Graph Plane Piece where
  vertexSet := endSet (overlayPieces pieces points)
  IsLink P x y := P ∈ overlayPieces pieces points ∧
    ((x = P.1 ∧ y = P.2) ∨ (x = P.2 ∧ y = P.1))
  edgeSet := {P | P ∈ overlayPieces pieces points}
  isLink_symm := fun _ _ => ⟨fun _ _ h => ⟨h.1, by tauto⟩⟩
  eq_or_eq_of_isLink_of_isLink := by
    rintro P x y v w ⟨-, hxy⟩ ⟨-, hvw⟩
    rcases hxy with ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ <;> rcases hvw with ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ <;> simp
  edge_mem_iff_exists_isLink := by
    intro P
    simp only [mem_setOf_eq]
    exact ⟨fun hP => ⟨P.1, P.2, hP, Or.inl ⟨rfl, rfl⟩⟩, fun ⟨_, _, hP, _⟩ => hP⟩
  left_mem_of_isLink := by
    rintro P x y ⟨hP, h⟩
    exact ⟨P, hP, by tauto⟩

variable {pieces : List Piece} {points : List Plane} {P : Piece} {x y v : Plane}

@[simp] theorem overlayGraph_vertexSet :
    V(overlayGraph pieces points) = endSet (overlayPieces pieces points) := rfl

@[simp] theorem overlayGraph_mem_edgeSet :
    P ∈ E(overlayGraph pieces points) ↔ P ∈ overlayPieces pieces points := Iff.rfl

@[simp] theorem overlayGraph_isLink :
    (overlayGraph pieces points).IsLink P x y ↔
      P ∈ overlayPieces pieces points ∧ ((x = P.1 ∧ y = P.2) ∨ (x = P.2 ∧ y = P.1)) := Iff.rfl

theorem overlayGraph_mem_vertexSet :
    v ∈ V(overlayGraph pieces points) ↔ ∃ P ∈ overlayPieces pieces points, v = P.1 ∨ v = P.2 :=
  Iff.rfl

/-- An end of an edge is a vertex. -/
theorem overlayGraph_inc (hP : P ∈ overlayPieces pieces points) (h : v = P.1 ∨ v = P.2) :
    (overlayGraph pieces points).Inc P v := by
  rcases h with rfl | rfl
  · exact ⟨P.2, hP, Or.inl ⟨rfl, rfl⟩⟩
  · exact ⟨P.1, hP, Or.inr ⟨rfl, rfl⟩⟩

/-! ### The drawing

A straight edge is drawn by the affine parametrization of its segment, so the arc clause of
`IsDrawing` is `isArcBetween_segment` and nothing else. -/

/-- Every piece is drawn by the affine parametrization of its segment. -/
noncomputable def segmentDrawing (P : Piece) : ℝ → Plane := AffineMap.lineMap P.1 P.2

@[simp] theorem edgeArc_segmentDrawing (P : Piece) :
    Graph.edgeArc segmentDrawing P = P.seg :=
  (segment_eq_image_lineMap ℝ P.1 P.2).symm

/-- **The overlay graph is a plane graph.** -/
theorem overlayGraph_isDrawing (pieces : List Piece) (points : List Plane)
    (hnd : ∀ P ∈ pieces, P.Nondeg) (hEnds : EndsAreCut pieces points)
    (hMeets : MeetsAreCut pieces points) :
    Graph.IsDrawing (overlayGraph pieces points) segmentDrawing := by
  refine ⟨?_, ?_, ?_⟩
  · -- An edge is a nondegenerate segment, and `segmentDrawing` IS its parametrization.
    intro P hP
    have hne : P.Nondeg := overlayPieces_nondeg points hnd P (by simpa using hP)
    refine ⟨AffineMap.lineMap_continuous.continuousOn, injOn_lineMap hne, ?_⟩
    have h0 : segmentDrawing P 0 = P.1 := by simp [segmentDrawing]
    have h1 : segmentDrawing P 1 = P.2 := by simp [segmentDrawing]
    rw [h0, h1]
    exact ⟨by simpa using hP, Or.inl ⟨rfl, rfl⟩⟩
  · -- A vertex is an end of some edge, hence a cut point, hence interior to nothing; and a
    -- point of a segment that is not interior to it is one of its ends.
    rintro P a b w ⟨hP, h⟩ hw hwarc
    rw [edgeArc_segmentDrawing] at hwarc
    obtain ⟨R, hR, hwR⟩ := hw
    have hwint : w ∉ P.interior :=
      overlayPieces_avoids hnd w (overlayPieces_ends_cut hEnds R hR w hwR) P hP
    have hend : w = P.1 ∨ w = P.2 := by
      by_contra hcon
      push Not at hcon
      exact hwint (mem_openSegment_of_ne_left_right (Ne.symm hcon.1) (Ne.symm hcon.2) hwarc)
    rcases h with ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩
    · exact hend
    · exact hend.symm
  · -- A common point is an end of both edges: if it were an end of neither it would be
    -- interior to both, and if it were an end of just one it would be a cut point, hence not
    -- interior to the other.
    rintro P Q hP hQ hPQ p hpP hpQ
    rw [overlayGraph_mem_edgeSet] at hP hQ
    rw [edgeArc_segmentDrawing] at hpP hpQ
    have key : ∀ A B : Piece, A ∈ overlayPieces pieces points →
        B ∈ overlayPieces pieces points → A ≠ B → p ∈ A.seg → p ∈ B.seg →
        (p = A.1 ∨ p = A.2) := by
      intro A B hA hB hAB hpA hpB
      by_contra hcon
      push Not at hcon
      have hintA : p ∈ A.interior :=
        mem_openSegment_of_ne_left_right (Ne.symm hcon.1) (Ne.symm hcon.2) hpA
      by_cases hendB : p = B.1 ∨ p = B.2
      · exact overlayPieces_avoids hnd p (overlayPieces_ends_cut hEnds B hB p hendB) A hA hintA
      · push Not at hendB
        have hintB : p ∈ B.interior :=
          mem_openSegment_of_ne_left_right (Ne.symm hendB.1) (Ne.symm hendB.2) hpB
        exact overlayPieces_disjoint_interiors hnd hEnds hMeets hA hB hAB hintA hintB
    have hendP := key P Q hP hQ hPQ hpP hpQ
    have hendQ := key Q P hQ hP (Ne.symm hPQ) hpQ hpP
    exact ⟨⟨P, hP, hendP⟩, overlayGraph_inc hP hendP, overlayGraph_inc hQ hendQ⟩

/-- What the graph occupies is what its edges occupy: every vertex is an end of an edge, so
the vertices add nothing. -/
theorem overlayGraph_pointSet (pieces : List Piece) (points : List Plane) :
    Graph.pointSet (overlayGraph pieces points) segmentDrawing = cover pieces := by
  rw [← overlayPieces_cover pieces points]
  ext z
  simp only [Graph.pointSet, mem_union, mem_iUnion, exists_prop, overlayGraph_vertexSet,
    endSet, mem_setOf_eq, overlayGraph_mem_edgeSet, edgeArc_segmentDrawing, cover]
  constructor
  · rintro (⟨P, hP, hzP⟩ | ⟨P, hP, hzP⟩)
    · refine ⟨P, hP, ?_⟩
      rcases hzP with rfl | rfl
      · exact left_mem_segment ℝ _ _
      · exact right_mem_segment ℝ _ _
    · exact ⟨P, hP, hzP⟩
  · rintro ⟨P, hP, hzP⟩
    exact Or.inr ⟨P, hP, hzP⟩

/-! ### Finiteness

Without this the whole face and outer-face machinery of `Schoenflies/Graph/Drawing.lean` and
`Schoenflies/Graph/OuterFace.lean` is inapplicable to the overlay, since every statement there
carries a `[G.Finite]` instance. Both sets come from one finite list, so it is immediate — but
it has to be said, and the instance has to be found by typeclass search at the call site. -/

theorem finite_endSet (edges : List Piece) : (endSet edges).Finite := by
  -- The end set is the image of a finite list under the two projections.
  have : endSet edges ⊆ (fun P : Piece => P.1) '' {P | P ∈ edges}
      ∪ (fun P : Piece => P.2) '' {P | P ∈ edges} := by
    rintro v ⟨P, hP, rfl | rfl⟩
    · exact Or.inl ⟨P, hP, rfl⟩
    · exact Or.inr ⟨P, hP, rfl⟩
  exact Set.Finite.subset
    ((edges.finite_toSet.image _).union (edges.finite_toSet.image _)) this

instance overlayGraph_finite (pieces : List Piece) (points : List Plane) :
    Graph.Finite (overlayGraph pieces points) where
  finite_vertexSet := finite_endSet _
  finite_edgeSet := (overlayPieces pieces points).finite_toSet

/-- **Lemma 3.7 (polygonal overlay).** Finitely many nondegenerate segments are the point set
of a *finite* plane graph.

The finiteness clause is not decoration. Every statement about faces and about the outer face
carries a `[G.Finite]` instance, and an existential that produced only `IsDrawing` would hide
the graph behind a binder with no way to recover the instance — so the overlay could not be
fed to the face machinery at all. -/
theorem polygonal_overlay (pieces : List Piece) (hnd : ∀ P ∈ pieces, P.Nondeg) :
    ∃ G : Graph Plane Piece, Graph.Finite G ∧ Graph.IsDrawing G segmentDrawing ∧
      Graph.pointSet G segmentDrawing = cover pieces := by
  obtain ⟨points, hEnds, hMeets⟩ := exists_cut_points pieces
  exact ⟨overlayGraph pieces points, overlayGraph_finite pieces points,
    overlayGraph_isDrawing pieces points hnd hEnds hMeets,
    overlayGraph_pointSet pieces points⟩

end Schoenflies


==> anc/P5-kernel-deficit-lean-v6/vendor/schoenflies-lean/Schoenflies/Parity.lean <==
/-
Copyright (c) 2026 Álvaro Begué. All rights reserved.
Released under Apache 2.0 license as described in the file LICENSE.
Authors: Álvaro Begué
-/
import Schoenflies.Subdivide
import Schoenflies.Direction
import Schoenflies.Square
import Schoenflies.PolyPath

/-!
# The crossing count of a polygon, and its parity

This is the arithmetic half of the polygonal Jordan curve theorem. A closed polygon is a
list of edges; a point off it gets a number, the count of edges the ray leaving the point
meets; and the whole separation statement follows from the fact that this number changes by
one exactly when the ray's foot sweeps across an edge.

## The frame

The blueprint rotates the coordinate system so that no edge is horizontal. Rotating a curve
is a change of the curve, which would have to be transported back at the end, so instead the
*ray direction* is carried as a parameter. A direction `u` (a unit vector,
`Plane.IsDirection`) fixes an orthonormal frame through

* `fwd u z` — how far along `u` the point `z` lies,
* `hgt u z` — how far across `u` it lies, positive on the counterclockwise side.

"Horizontal" becomes "level for `u`", i.e. `hgt u a = hgt u b`, and
`exists_direction_hgt_ne` — a one-line consequence of `Plane.exists_isDirection_det_ne_zero`
— supplies a `u` for which no edge of a finite list is level. Nothing below needs the
direction to be produced that way: `hgt u P.1 ≠ hgt u P.2` for every piece is carried as a
hypothesis, so no curve is ever moved and nothing has to be transported back.

## The count

An edge is a `Piece`, i.e. its pair of ends, and a polygon is a `List Piece` — the same
representation the overlay uses, so a subdivision produced by `Schoenflies.subdivide` can be
fed straight in. `Crosses u P q` says that the level line through `q` meets `P` strictly
beyond `q`, with the blueprint's half-open convention at the lower end, which is what makes
the count well defined with no genericity assumption. `crossings` counts and `parity`
reduces mod `2`.

Closedness of the polygon enters through `IsClosedChain`: the boundary of the edge list
vanishes mod `2`, stated by duality as "every `ZMod 2`-valued function of the ends sums to
zero over the list". `edgesOf` builds a closed chain from a cyclic vertex list, and
`IsClosedChain` survives `subdivide`.

## Blueprint

* `crossings`, `parity` — the count `π_C` of the section "The polygonal Jordan and crosscut
  theorems".
* `exists_direction_hgt_ne` — the setup of that section: a ray direction level for no edge.
* `crossings_subdivide`, `parity_subdivide` — Lemma 2.1 (subdivision invariance). Proved for
  the *count*, not only its parity, and for the whole `subdivide` operation of
  `Schoenflies.Subdivide`, not only for a single cut.
* `parity_eq_of_mem_ball`, `parity_eq_of_isPreconnected`,
  `parity_eq_of_mem_connectedComponentIn` — the first half of Lemma 2.2 (crossing parity):
  `π_C` is locally constant off the polygon, hence constant on each component of the
  complement.
* `parity_flip` — the second half of Lemma 4.4: the two local sides of an edge have opposite
  parity.
* `parity_eq_zero_of_lt` — `π_C = 0` beyond the polygon in the ray direction; the value on
  the unbounded region.
* `IsClosedChain`, `edgesOf`, `isClosedChain_subdivide` — the closedness hypothesis, its
  supply from a cyclic vertex list, and its survival of subdivision.
-/

open Metric Set

namespace Schoenflies

variable {u a b c p q z w : Plane} {s t : ℝ} {L : List Piece}

/-! ### The frame attached to a direction -/

/-- How far across the direction `u` the point `z` lies. Edges on which this is constant are
the blueprint's horizontal edges. -/
def hgt (u z : Plane) : ℝ := Plane.det u z

/-- How far along the direction `u` the point `z` lies. The ray from `q` is the set of points
of the same `hgt` and larger `fwd`. -/
noncomputable def fwd (u z : Plane) : ℝ := inner ℝ z u

theorem hgt_eq (u z : Plane) : hgt u z = u 0 * z 1 - u 1 * z 0 := rfl

theorem fwd_eq (u z : Plane) : fwd u z = z 0 * u 0 + z 1 * u 1 := Plane.inner_eq z u

namespace Plane

theorem add_apply (x y : Plane) (i : Fin 2) : (x + y) i = x i + y i := rfl

theorem smul_apply (r : ℝ) (x : Plane) (i : Fin 2) : (r • x) i = r * x i := rfl

end Plane

/-- The coordinate rewriting used throughout: every claim about `hgt` and `fwd` of an affine
combination is a polynomial identity in the four coordinates. -/
theorem hgt_lin (u a b : Plane) (t : ℝ) :
    hgt u (a + t • (b - a)) = hgt u a + t * (hgt u b - hgt u a) := by
  simp only [hgt_eq, Plane.add_apply, Plane.smul_apply, Plane.sub_apply]; ring

theorem fwd_lin (u a b : Plane) (t : ℝ) :
    fwd u (a + t • (b - a)) = fwd u a + t * (fwd u b - fwd u a) := by
  simp only [fwd_eq, Plane.add_apply, Plane.smul_apply, Plane.sub_apply]; ring

theorem hgt_sub (u x y : Plane) : hgt u (x - y) = hgt u x - hgt u y := by
  simp only [hgt_eq, Plane.sub_apply]; ring

theorem fwd_sub (u x y : Plane) : fwd u (x - y) = fwd u x - fwd u y := by
  simp only [fwd_eq, Plane.sub_apply]; ring

theorem hgt_add_smul (u v x : Plane) (t : ℝ) :
    hgt u (x + t • v) = hgt u x + t * hgt u v := by
  simp only [hgt_eq, Plane.add_apply, Plane.smul_apply]; ring

theorem fwd_add_smul (u v x : Plane) (t : ℝ) :
    fwd u (x + t • v) = fwd u x + t * fwd u v := by
  simp only [fwd_eq, Plane.add_apply, Plane.smul_apply]; ring

/-- `hgt` against `u` is `fwd` against the turned direction. This is how the two coordinates
of the frame are bounded by the norm. -/
theorem hgt_eq_fwd_perp (u z : Plane) : hgt u z = fwd (Plane.perp u) z := by
  simp only [hgt_eq, fwd_eq, Plane.perp_zero, Plane.perp_one]; ring

section Direction

variable (hu : Plane.IsDirection u)
include hu

theorem norm_sq_one : u 0 ^ 2 + u 1 ^ 2 = 1 := by
  rw [← Plane.norm_sq_eq, hu, one_pow]

omit hu in
@[simp] theorem hgt_self : hgt u u = 0 := by simp only [hgt_eq]; ring

theorem fwd_self : fwd u u = 1 := by rw [fwd_eq, ← norm_sq_one hu]; ring

theorem hgt_perp : hgt u (Plane.perp u) = 1 := by
  rw [hgt_eq, ← norm_sq_one hu]; simp only [Plane.perp_zero, Plane.perp_one]; ring

omit hu in
theorem fwd_perp : fwd u (Plane.perp u) = 0 := by
  simp only [fwd_eq, Plane.perp_zero, Plane.perp_one]; ring

/-- The frame is a basis: every vector is its two coordinates. -/
theorem decomp (v : Plane) : v = fwd u v • u + hgt u v • Plane.perp u := by
  have h1 := norm_sq_one hu
  ext i
  fin_cases i <;>
    simp only [Fin.zero_eta, Fin.mk_one, Plane.add_apply, Plane.smul_apply, Plane.perp_zero,
      Plane.perp_one, hgt_eq, fwd_eq]
  · linear_combination (-(v 0)) * h1
  · linear_combination (-(v 1)) * h1

/-- Two points with the same frame coordinates are equal. -/
theorem eq_of_coords (h1 : fwd u z = fwd u w) (h2 : hgt u z = hgt u w) : z = w := by
  have hz := decomp hu z
  have hw := decomp hu w
  rw [h1, h2] at hz
  exact hz.trans hw.symm

theorem abs_fwd_le_norm (v : Plane) : |fwd u v| ≤ ‖v‖ := by
  have h := abs_real_inner_le_norm v u
  rw [hu, mul_one] at h
  exact h

theorem abs_hgt_le_norm (v : Plane) : |hgt u v| ≤ ‖v‖ := by
  have hp : Plane.IsDirection (Plane.perp u) := by
    rw [Plane.IsDirection, Plane.norm_perp]; exact hu
  rw [hgt_eq_fwd_perp]
  exact abs_fwd_le_norm hp v

end Direction

/-! ### Where an edge meets a level line -/

/-- The point of the line through `a` and `b` at height `t`. Only used when the line is not
level, i.e. `hgt u a ≠ hgt u b`. -/
noncomputable def meet (u a b : Plane) (t : ℝ) : Plane :=
  a + ((t - hgt u a) / (hgt u b - hgt u a)) • (b - a)

theorem hgt_meet (h : hgt u a ≠ hgt u b) (t : ℝ) : hgt u (meet u a b t) = t := by
  have hne : hgt u b - hgt u a ≠ 0 := sub_ne_zero.2 (Ne.symm h)
  rw [meet, hgt_lin]
  field_simp
  ring

theorem fwd_meet (u a b : Plane) (t : ℝ) :
    fwd u (meet u a b t) =
      fwd u a + ((t - hgt u a) / (hgt u b - hgt u a)) * (fwd u b - fwd u a) :=
  fwd_lin u a b _

/-- Below the top and above the bottom, the meeting point is on the edge. -/
theorem meet_mem_segment (h : hgt u a < hgt u b) (h1 : hgt u a ≤ t) (h2 : t ≤ hgt u b) :
    meet u a b t ∈ segment ℝ a b := by
  have hne : (0:ℝ) < hgt u b - hgt u a := by linarith
  rw [segment_eq_image' ℝ a b]
  exact ⟨_, ⟨div_nonneg (by linarith) hne.le, (div_le_one hne).2 (by linarith)⟩, rfl⟩

/-- The meeting point is the only point of the edge at its height. -/
theorem eq_meet (h : hgt u a ≠ hgt u b) (hz : z ∈ segment ℝ a b) :
    z = meet u a b (hgt u z) := by
  have hne : hgt u b - hgt u a ≠ 0 := sub_ne_zero.2 (Ne.symm h)
  rw [segment_eq_image' ℝ a b] at hz
  obtain ⟨r, -, rfl⟩ := hz
  have : (hgt u (a + r • (b - a)) - hgt u a) / (hgt u b - hgt u a) = r := by
    rw [hgt_lin]; field_simp; ring
  rw [meet, this]

/-- Reversing an edge does not move its meeting point. -/
theorem meet_swap (h : hgt u a ≠ hgt u b) (t : ℝ) : meet u b a t = meet u a b t := by
  have hne : hgt u b - hgt u a ≠ 0 := sub_ne_zero.2 (Ne.symm h)
  have h2 : (t - hgt u b) / (hgt u a - hgt u b)
      = 1 - (t - hgt u a) / (hgt u b - hgt u a) := by field_simp; ring
  rw [meet, meet, h2, sub_smul, one_smul, smul_sub, smul_sub]
  abel

/-! ### The crossing count -/

/-- The edge `P` meets the level line through `q` strictly beyond `q`.

The height test is half-open at the bottom: an edge whose lower end is exactly at the height
of `q` counts, one whose upper end is counts not. That convention is what makes the count
well defined at every `q` off the polygon, with no genericity assumption. -/
def Crosses (u : Plane) (P : Piece) (q : Plane) : Prop :=
  min (hgt u P.1) (hgt u P.2) ≤ hgt u q ∧ hgt u q < max (hgt u P.1) (hgt u P.2) ∧
    fwd u q < fwd u (meet u P.1 P.2 (hgt u q))

/-- Crossing is decided classically; the count is a `noncomputable` definition. -/
noncomputable instance decidableCrosses (u : Plane) (P : Piece) (q : Plane) :
    Decidable (Crosses u P q) := Classical.dec _

theorem crosses_swap (h : hgt u a ≠ hgt u b) (q : Plane) :
    Crosses u (b, a) q ↔ Crosses u (a, b) q := by
  simp only [Crosses, meet_swap h, min_comm (hgt u b) (hgt u a), max_comm (hgt u b) (hgt u a)]

/-- How many edges of `L` the ray from `q` crosses. -/
noncomputable def crossings (u : Plane) (L : List Piece) (q : Plane) : ℕ :=
  (L.map (fun P => if Crosses u P q then 1 else 0)).sum

/-- The contribution of one edge to the parity. -/
noncomputable def mark (u : Plane) (P : Piece) (q : Plane) : ZMod 2 :=
  if Crosses u P q then 1 else 0

/-- The crossing parity `π_C(q)`. -/
noncomputable def parity (u : Plane) (L : List Piece) (q : Plane) : ZMod 2 :=
  (L.map (fun P => mark u P q)).sum

@[simp] theorem crossings_nil (u q : Plane) : crossings u [] q = 0 := rfl

@[simp] theorem crossings_cons (u : Plane) (P : Piece) (L : List Piece) (q : Plane) :
    crossings u (P :: L) q = (if Crosses u P q then 1 else 0) + crossings u L q := by
  classical
  simp [crossings]

theorem crossings_append (u : Plane) (L₁ L₂ : List Piece) (q : Plane) :
    crossings u (L₁ ++ L₂) q = crossings u L₁ q + crossings u L₂ q := by
  classical
  simp [crossings, List.sum_append]

@[simp] theorem parity_nil (u q : Plane) : parity u [] q = 0 := rfl

@[simp] theorem parity_cons (u : Plane) (P : Piece) (L : List Piece) (q : Plane) :
    parity u (P :: L) q = mark u P q + parity u L q := by
  simp [parity]

theorem parity_append (u : Plane) (L₁ L₂ : List Piece) (q : Plane) :
    parity u (L₁ ++ L₂) q = parity u L₁ q + parity u L₂ q := by
  simp [parity, List.sum_append]

theorem parity_eq_crossings (u : Plane) (L : List Piece) (q : Plane) :
    parity u L q = (crossings u L q : ZMod 2) := by
  classical
  induction L with
  | nil => simp
  | cons P L ih =>
    rw [parity_cons, ih, crossings_cons, Nat.cast_add, mark]
    split_ifs <;> simp

/-! ### Subdivision invariance -/

/-- A piece with distinct end heights is nondegenerate: this is the hypothesis the
subdivision machinery of `Schoenflies.Subdivide` asks for. -/
theorem nondeg_of_hgt_ne {P : Piece} (h : hgt u P.1 ≠ hgt u P.2) : P.Nondeg := by
  intro hEq
  exact h (by rw [hEq])

/-- An interior point of a non-level edge is strictly between its ends in height. -/
theorem hgt_lt_of_mem_openSegment (hab : hgt u a < hgt u b) (hc : c ∈ openSegment ℝ a b) :
    hgt u a < hgt u c ∧ hgt u c < hgt u b := by
  rw [openSegment_eq_image' ℝ a b] at hc
  obtain ⟨r, ⟨hr0, hr1⟩, rfl⟩ := hc
  rw [hgt_lin]
  constructor
  · nlinarith
  · nlinarith

theorem hgt_ne_of_mem_openSegment (hab : hgt u a ≠ hgt u b) (hc : c ∈ openSegment ℝ a b) :
    hgt u a ≠ hgt u c ∧ hgt u c ≠ hgt u b := by
  rcases lt_or_gt_of_ne hab with h | h
  · obtain ⟨h1, h2⟩ := hgt_lt_of_mem_openSegment h hc
    exact ⟨ne_of_lt h1, ne_of_lt h2⟩
  · obtain ⟨h1, h2⟩ := hgt_lt_of_mem_openSegment h (by rwa [openSegment_symm] at hc)
    exact ⟨ne_of_gt h2, ne_of_gt h1⟩

/-- Cutting an edge keeps both halves non-level. -/
theorem splitAt_hgt_ne {P : Piece} (hP : hgt u P.1 ≠ hgt u P.2) (c : Plane) :
    ∀ Q ∈ splitAt c P, hgt u Q.1 ≠ hgt u Q.2 := by
  classical
  obtain ⟨a, b⟩ := P
  unfold splitAt
  split_ifs with hcc
  · simp only [Piece.interior] at hcc
    obtain ⟨h1, h2⟩ := hgt_ne_of_mem_openSegment hP hcc
    intro Q hQ
    rcases List.mem_cons.1 hQ with rfl | hQ
    · exact h1
    · rcases List.mem_singleton.1 hQ with rfl
      exact h2
  · intro Q hQ
    rcases List.mem_singleton.1 hQ with rfl
    exact hP

theorem splitAllAt_hgt_ne (hL : ∀ P ∈ L, hgt u P.1 ≠ hgt u P.2) (c : Plane) :
    ∀ Q ∈ splitAllAt c L, hgt u Q.1 ≠ hgt u Q.2 := by
  intro Q hQ
  obtain ⟨P, hP, hQP⟩ := List.mem_flatMap.1 hQ
  exact splitAt_hgt_ne (hL P hP) c Q hQP

theorem subdivide_hgt_ne (hL : ∀ P ∈ L, hgt u P.1 ≠ hgt u P.2) (points : List Plane) :
    ∀ Q ∈ subdivide L points, hgt u Q.1 ≠ hgt u Q.2 := by
  induction points generalizing L with
  | nil => exact hL
  | cons c cs ih => exact ih (splitAllAt_hgt_ne hL c)

/-- The meeting point does not move when the edge is cut: both halves lie on the same line,
and a non-level line meets a level line only once. -/
theorem eq_meet_of_smul (hab : hgt u a ≠ hgt u b) (r : ℝ) (hz : z = a + r • (b - a)) :
    z = meet u a b (hgt u z) := by
  have hne : hgt u b - hgt u a ≠ 0 := sub_ne_zero.2 (Ne.symm hab)
  have hr : (hgt u z - hgt u a) / (hgt u b - hgt u a) = r := by
    rw [hz, hgt_lin]; field_simp; ring
  rw [meet, hr, hz]

theorem meet_left_eq (hab : hgt u a ≠ hgt u b) (hac : hgt u a ≠ hgt u c)
    {r : ℝ} (hc : c = a + r • (b - a)) (t : ℝ) : meet u a c t = meet u a b t := by
  have hca : c - a = r • (b - a) := by rw [hc]; abel
  have hz : meet u a c t = a + (((t - hgt u a) / (hgt u c - hgt u a)) * r) • (b - a) := by
    rw [meet, hca, smul_smul]
  rw [eq_meet_of_smul hab _ hz, hgt_meet hac]

theorem meet_right_eq (hab : hgt u a ≠ hgt u b) (hcb : hgt u c ≠ hgt u b)
    {r : ℝ} (hc : c = a + r • (b - a)) (t : ℝ) : meet u c b t = meet u a b t := by
  have hbc : b - c = (1 - r) • (b - a) := by rw [hc, sub_smul, one_smul]; abel
  have key : ∀ k : ℝ, c + k • (b - c) = a + (r + k * (1 - r)) • (b - a) := by
    intro k
    rw [hbc, smul_smul, hc, add_smul]
    abel
  have hz : meet u c b t = a + (r + ((t - hgt u c) / (hgt u b - hgt u c)) * (1 - r)) • (b - a) := by
    rw [meet]; exact key _
  rw [eq_meet_of_smul hab _ hz, hgt_meet hcb]

private theorem crossings_split_aux (hab : hgt u a < hgt u b) (hc : c ∈ openSegment ℝ a b)
    (q : Plane) :
    (if Crosses u (a, c) q then 1 else 0) + (if Crosses u (c, b) q then 1 else 0)
      = (if Crosses u (a, b) q then (1 : ℕ) else 0) := by
  obtain ⟨hac, hcb⟩ := hgt_lt_of_mem_openSegment hab hc
  obtain ⟨r, -, hr⟩ := (openSegment_eq_image' ℝ a b).subset hc
  -- the three edges meet the level line through `q` in one and the same point
  have hm1 : meet u a c (hgt u q) = meet u a b (hgt u q) :=
    meet_left_eq (ne_of_lt hab) (ne_of_lt hac) hr.symm _
  have hm2 : meet u c b (hgt u q) = meet u a b (hgt u q) :=
    meet_right_eq (ne_of_lt hab) (ne_of_lt hcb) hr.symm _
  simp only [Crosses, hm1, hm2, min_eq_left hab.le, max_eq_right hab.le,
    min_eq_left hac.le, max_eq_right hac.le, min_eq_left hcb.le, max_eq_right hcb.le]
  by_cases hD : fwd u q < fwd u (meet u a b (hgt u q))
  · by_cases h1 : hgt u a ≤ hgt u q
    · by_cases h2 : hgt u q < hgt u c
      · rw [if_pos ⟨h1, h2, hD⟩, if_neg (by rintro ⟨g, -, -⟩; linarith),
          if_pos ⟨h1, by linarith, hD⟩]
      · push Not at h2
        by_cases h3 : hgt u q < hgt u b
        · rw [if_neg (by rintro ⟨-, g, -⟩; linarith), if_pos ⟨h2, h3, hD⟩,
            if_pos ⟨h1, h3, hD⟩]
        · rw [if_neg (by rintro ⟨-, g, -⟩; linarith), if_neg (by rintro ⟨-, g, -⟩; linarith),
            if_neg (by rintro ⟨-, g, -⟩; linarith)]
    · push Not at h1
      rw [if_neg (by rintro ⟨g, -, -⟩; linarith), if_neg (by rintro ⟨g, -, -⟩; linarith),
        if_neg (by rintro ⟨g, -, -⟩; linarith)]
  · rw [if_neg (by rintro ⟨-, -, g⟩; exact hD g), if_neg (by rintro ⟨-, -, g⟩; exact hD g),
      if_neg (by rintro ⟨-, -, g⟩; exact hD g)]

private theorem crossings_split (hab : hgt u a ≠ hgt u b) (hc : c ∈ openSegment ℝ a b)
    (q : Plane) :
    (if Crosses u (a, c) q then 1 else 0) + (if Crosses u (c, b) q then 1 else 0)
      = (if Crosses u (a, b) q then (1 : ℕ) else 0) := by
  obtain ⟨hac, hcb⟩ := hgt_ne_of_mem_openSegment hab hc
  rcases lt_or_gt_of_ne hab with h | h
  · exact crossings_split_aux h hc q
  · have hc' : c ∈ openSegment ℝ b a := by rwa [openSegment_symm]
    have key := crossings_split_aux h hc' q
    simp only [crosses_swap hcb, crosses_swap hac, crosses_swap hab] at key
    rw [add_comm]
    exact key

/-- Cutting one edge does not change the crossing count. -/
theorem crossings_splitAt {P : Piece} (hP : hgt u P.1 ≠ hgt u P.2) (c q : Plane) :
    crossings u (splitAt c P) q = crossings u [P] q := by
  classical
  obtain ⟨a, b⟩ := P
  unfold splitAt
  split_ifs with hcc
  · simp only [Piece.interior] at hcc
    simp only [crossings_cons, crossings_nil, add_zero]
    exact crossings_split hP hcc q
  · rfl

/-- Cutting the whole list at one point does not change the crossing count. -/
theorem crossings_splitAllAt (hL : ∀ P ∈ L, hgt u P.1 ≠ hgt u P.2) (c q : Plane) :
    crossings u (splitAllAt c L) q = crossings u L q := by
  induction L with
  | nil => rfl
  | cons P L ih =>
    have hP : hgt u P.1 ≠ hgt u P.2 := hL P (by simp)
    have hL' : ∀ Q ∈ L, hgt u Q.1 ≠ hgt u Q.2 := fun Q hQ => hL Q (by simp [hQ])
    rw [splitAllAt, List.flatMap_cons, crossings_append, ← splitAllAt, ih hL',
      crossings_splitAt hP c q, crossings_cons, crossings_cons, crossings_nil, add_zero]

/-- **Subdivision invariance** (Lemma 2.1). Subdividing changes no crossing count — not even
its parity is needed here; the count itself is unchanged. -/
theorem crossings_subdivide (hL : ∀ P ∈ L, hgt u P.1 ≠ hgt u P.2) (points : List Plane)
    (q : Plane) : crossings u (subdivide L points) q = crossings u L q := by
  induction points generalizing L with
  | nil => rfl
  | cons c cs ih =>
    rw [subdivide_cons, ih (splitAllAt_hgt_ne hL c), crossings_splitAllAt hL c q]

/-- **Subdivision invariance**, in the form the crosscut theorem uses. -/
theorem parity_subdivide (hL : ∀ P ∈ L, hgt u P.1 ≠ hgt u P.2) (points : List Plane)
    (q : Plane) : parity u (subdivide L points) q = parity u L q := by
  rw [parity_eq_crossings, parity_eq_crossings, crossings_subdivide hL]

/-! ### Closed chains -/

theorem sum_map_add {α : Type*} (l : List α) (F G : α → ZMod 2) :
    (l.map (fun x => F x + G x)).sum = (l.map F).sum + (l.map G).sum := by
  induction l with
  | nil => simp
  | cons x l ih => simp only [List.map_cons, List.sum_cons, ih]; ring

theorem sum_map_flatMap {α β : Type*} (l : List α) (g : α → List β) (F : β → ZMod 2) :
    ((l.flatMap g).map F).sum = (l.map (fun x => ((g x).map F).sum)).sum := by
  induction l with
  | nil => simp
  | cons x l ih => simp only [List.flatMap_cons, List.map_append, List.sum_append, ih,
      List.map_cons, List.sum_cons]

theorem add_self_zmod_two (x : ZMod 2) : x + x = 0 := by
  revert x; decide

/-- The edge list is a **closed chain**: its boundary vanishes mod `2`. Stated by duality —
every `ZMod 2`-valued function of the ends sums to zero over the list — which is exactly what
the parity argument consumes, and which `isClosedChain_edgesOf` supplies for a cyclic vertex
list. -/
def IsClosedChain (L : List Piece) : Prop :=
  ∀ f : Plane → ZMod 2, (L.map (fun P => f P.1 + f P.2)).sum = 0

theorem isClosedChain_nil : IsClosedChain [] := fun _ => by simp

/-- The closed edge list of a cyclic vertex list: `[v₀v₁, v₁v₂, …, v_{n-1}v₀]`. -/
def edgesOf (vs : List Plane) : List Piece := vs.zip (vs.rotate 1)

theorem isClosedChain_edgesOf (vs : List Plane) : IsClosedChain (edgesOf vs) := by
  intro f
  have h1 : (edgesOf vs).map Prod.fst = vs :=
    List.map_fst_zip (by simp)
  have h2 : (edgesOf vs).map Prod.snd = vs.rotate 1 :=
    List.map_snd_zip (by simp)
  have e1 : ((edgesOf vs).map (fun P => f P.1)).sum = (vs.map f).sum := by
    calc ((edgesOf vs).map (fun P => f P.1)).sum
        = (((edgesOf vs).map Prod.fst).map f).sum := by rw [List.map_map]; rfl
      _ = (vs.map f).sum := by rw [h1]
  have e2 : ((edgesOf vs).map (fun P => f P.2)).sum = ((vs.rotate 1).map f).sum := by
    calc ((edgesOf vs).map (fun P => f P.2)).sum
        = (((edgesOf vs).map Prod.snd).map f).sum := by rw [List.map_map]; rfl
      _ = ((vs.rotate 1).map f).sum := by rw [h2]
  have e3 : ((vs.rotate 1).map f).sum = (vs.map f).sum :=
    List.Perm.sum_eq (List.Perm.map f (vs.rotate_perm 1))
  rw [sum_map_add, e1, e2, e3]
  exact add_self_zmod_two _

/-- Cutting an edge in two does not disturb the boundary: the cut point is added twice. -/
theorem isClosedChain_splitAllAt (h : IsClosedChain L) (c : Plane) :
    IsClosedChain (splitAllAt c L) := by
  classical
  intro f
  have step : ∀ P : Piece, (((splitAt c P).map (fun Q => f Q.1 + f Q.2)).sum) = f P.1 + f P.2 := by
    intro P
    obtain ⟨a, b⟩ := P
    unfold splitAt
    split_ifs
    · simp only [List.map_cons, List.map_nil, List.sum_cons, List.sum_nil]
      linear_combination add_self_zmod_two (f c)
    · simp
  rw [splitAllAt, sum_map_flatMap, List.map_congr_left (fun P _ => step P)]
  exact h f

theorem isClosedChain_subdivide (h : IsClosedChain L) (points : List Plane) :
    IsClosedChain (subdivide L points) := by
  induction points generalizing L with
  | nil => exact h
  | cons c cs ih => exact ih (isClosedChain_splitAllAt h c)

/-! ### What a list of edges occupies -/

theorem mem_cover {P : Piece} (hP : P ∈ L) (hz : z ∈ P.seg) : z ∈ cover L :=
  Set.mem_biUnion hP hz

theorem isCompact_cover (L : List Piece) : IsCompact (cover L) := by
  induction L with
  | nil => rw [cover_nil]; exact isCompact_empty
  | cons P L ih => rw [cover_cons]; exact (isCompact_segment P.1 P.2).union ih

theorem isClosed_cover (L : List Piece) : IsClosed (cover L) := (isCompact_cover L).isClosed

/-- Where an edge meets the level line, when it does. -/
theorem meet_mem_seg {P : Piece} (h : hgt u P.1 ≠ hgt u P.2)
    (h1 : min (hgt u P.1) (hgt u P.2) ≤ t) (h2 : t ≤ max (hgt u P.1) (hgt u P.2)) :
    meet u P.1 P.2 t ∈ P.seg := by
  rcases lt_or_gt_of_ne h with hlt | hlt
  · rw [min_eq_left hlt.le] at h1
    rw [max_eq_right hlt.le] at h2
    exact meet_mem_segment hlt h1 h2
  · rw [min_eq_right hlt.le] at h1
    rw [max_eq_left hlt.le] at h2
    have hmem := meet_mem_segment hlt h1 h2
    rwa [meet_swap h, segment_symm] at hmem

/-! ### Moving the base point -/

section Moves

variable (hu : Plane.IsDirection u)
include hu

omit hu in
theorem hgt_along (q : Plane) (s : ℝ) : hgt u (q + s • u) = hgt u q := by
  rw [hgt_add_smul, hgt_self]; ring

theorem fwd_along (q : Plane) (s : ℝ) : fwd u (q + s • u) = fwd u q + s := by
  rw [fwd_add_smul, fwd_self hu]; ring

theorem hgt_across (q : Plane) (s : ℝ) : hgt u (q + s • Plane.perp u) = hgt u q + s := by
  rw [hgt_add_smul, hgt_perp hu]; ring

omit hu in
theorem fwd_across (q : Plane) (s : ℝ) : fwd u (q + s • Plane.perp u) = fwd u q := by
  rw [fwd_add_smul, fwd_perp]; ring

/-- The segment from `q` in the ray direction is exactly the points at the same height with
`fwd` in between. -/
theorem mem_segment_along {q y : Plane} {s : ℝ} (hs : 0 ≤ s) (h1 : hgt u y = hgt u q)
    (h2 : fwd u q ≤ fwd u y) (h3 : fwd u y ≤ fwd u q + s) :
    y ∈ segment ℝ q (q + s • u) := by
  rcases eq_or_lt_of_le hs with rfl | hspos
  · have hy : y = q := eq_of_coords hu (by linarith) h1
    rw [hy, zero_smul, add_zero]
    exact left_mem_segment ℝ q q
  · rw [segment_eq_image' ℝ q (q + s • u)]
    refine ⟨(fwd u y - fwd u q) / s,
      ⟨div_nonneg (by linarith) hs, (div_le_one hspos).2 (by linarith)⟩, ?_⟩
    simp only []
    have hsub : q + s • u - q = s • u := by abel
    rw [hsub, smul_smul, div_mul_cancel₀ _ (ne_of_gt hspos)]
    exact eq_of_coords hu (by rw [fwd_add_smul, fwd_self hu]; ring)
      (by rw [hgt_add_smul, hgt_self, h1]; ring)

/-- The segment from `q` across the ray direction is exactly the points with the same `fwd`
and height in between. -/
theorem mem_segment_across {q y : Plane} {s : ℝ} (hs : 0 ≤ s) (h1 : fwd u y = fwd u q)
    (h2 : hgt u q ≤ hgt u y) (h3 : hgt u y ≤ hgt u q + s) :
    y ∈ segment ℝ q (q + s • Plane.perp u) := by
  rcases eq_or_lt_of_le hs with rfl | hspos
  · have hy : y = q := eq_of_coords hu h1 (by linarith)
    rw [hy, zero_smul, add_zero]
    exact left_mem_segment ℝ q q
  · rw [segment_eq_image' ℝ q (q + s • Plane.perp u)]
    refine ⟨(hgt u y - hgt u q) / s,
      ⟨div_nonneg (by linarith) hs, (div_le_one hspos).2 (by linarith)⟩, ?_⟩
    simp only []
    have hsub : q + s • Plane.perp u - q = s • Plane.perp u := by abel
    rw [hsub, smul_smul, div_mul_cancel₀ _ (ne_of_gt hspos)]
    exact eq_of_coords hu (by rw [fwd_add_smul, fwd_perp, h1]; ring)
      (by rw [hgt_add_smul, hgt_perp hu]; ring)

omit hu in
/-- A connected piece of an edge that stays between two heights and never meets the level
line `fwd = ξ` stays on one side of it. -/
theorem side_const {lo hi ξ : ℝ}
    (hmiss : ∀ y ∈ segment ℝ a b, fwd u y = ξ → lo ≤ hgt u y → hgt u y ≤ hi → False)
    (hz : z ∈ segment ℝ a b) (hw : w ∈ segment ℝ a b)
    (hzl : lo ≤ hgt u z) (hzh : hgt u z ≤ hi) (hwl : lo ≤ hgt u w) (hwh : hgt u w ≤ hi) :
    (ξ < fwd u z ↔ ξ < fwd u w) := by
  have key : ∀ z w : Plane, z ∈ segment ℝ a b → w ∈ segment ℝ a b →
      lo ≤ hgt u z → hgt u z ≤ hi → lo ≤ hgt u w → hgt u w ≤ hi →
      ξ < fwd u z → ξ < fwd u w := by
    intro z w hz hw hzl hzh hwl hwh hlt
    by_contra hcon
    push Not at hcon
    have hpos : 0 < fwd u z - fwd u w := by linarith
    set r := (fwd u z - ξ) / (fwd u z - fwd u w) with hr
    have hr0 : 0 ≤ r := div_nonneg (by linarith) hpos.le
    have hr1 : r ≤ 1 := (div_le_one hpos).2 (by linarith)
    have hy : z + r • (w - z) ∈ segment ℝ a b :=
      (convex_segment a b).segment_subset hz hw
        (by rw [segment_eq_image' ℝ z w]; exact ⟨r, ⟨hr0, hr1⟩, rfl⟩)
    refine hmiss _ hy ?_ ?_ ?_
    · rw [fwd_lin, hr]; field_simp; ring
    · rw [hgt_lin]
      linarith [mul_nonneg hr0 (sub_nonneg.2 hwl), mul_nonneg (sub_nonneg.2 hr1) (sub_nonneg.2 hzl)]
    · rw [hgt_lin]
      linarith [mul_nonneg hr0 (sub_nonneg.2 hwh), mul_nonneg (sub_nonneg.2 hr1) (sub_nonneg.2 hzh)]
  exact ⟨fun h => key z w hz hw hzl hzh hwl hwh h, fun h => key w z hw hz hwl hwh hzl hzh h⟩

/-- Moving the base point along the ray direction, without meeting the polygon, changes no
crossing. -/
theorem parity_move_along (hL : ∀ P ∈ L, hgt u P.1 ≠ hgt u P.2) {q : Plane} {s : ℝ}
    (hs : 0 ≤ s) (hmiss : ∀ y ∈ segment ℝ q (q + s • u), y ∉ cover L) :
    parity u L (q + s • u) = parity u L q := by
  refine congrArg List.sum (List.map_congr_left ?_)
  intro P hP
  have hPne := hL P hP
  have hiff : Crosses u P (q + s • u) ↔ Crosses u P q := by
    simp only [Crosses, hgt_along, fwd_along hu]
    constructor
    · rintro ⟨h1, h2, h3⟩
      exact ⟨h1, h2, by linarith⟩
    · rintro ⟨h1, h2, h3⟩
      refine ⟨h1, h2, ?_⟩
      by_contra hcon
      push Not at hcon
      exact hmiss _ (mem_segment_along hu hs (hgt_meet hPne _) h3.le hcon)
        (mem_cover hP (meet_mem_seg hPne h1 h2.le))
  simp only [mark, hiff]

end Moves

/-! ### Sweeping across the ray direction -/

/-- The marker attached to a vertex when the base point is swept across by `s`: the vertex
counts when its height lies in the half-open band swept out and it lies beyond the base
point. Summed over both ends of every edge this vanishes, because the polygon is closed;
that is the whole content of crossing parity. -/
noncomputable def fmark (u q : Plane) (s : ℝ) (v : Plane) : ZMod 2 :=
  if hgt u q < hgt u v ∧ hgt u v ≤ hgt u q + s ∧ fwd u q < fwd u v then 1 else 0

theorem mark_swap (h : hgt u a ≠ hgt u b) (q : Plane) : mark u (b, a) q = mark u (a, b) q := by
  simp only [mark, crosses_swap h]

section Across

variable (hu : Plane.IsDirection u)
include hu

/-- One edge, swept across. The crossings gained or lost are exactly the ends whose heights
the sweep passes, on the far side of the base point. -/
private theorem mark_step {q : Plane} {s : ℝ} (hs : 0 ≤ s) (hab : hgt u a < hgt u b)
    (hmiss : ∀ y ∈ segment ℝ a b, fwd u y = fwd u q → hgt u q ≤ hgt u y →
      hgt u y ≤ hgt u q + s → False) :
    mark u (a, b) q + mark u (a, b) (q + s • Plane.perp u)
      = fmark u q s a + fmark u q s b := by
  have hne : hgt u a ≠ hgt u b := ne_of_lt hab
  have hha : ∀ t : ℝ, hgt u (meet u a b t) = t := fun t => hgt_meet hne t
  have hma : ∀ t : ℝ, hgt u a ≤ t → t ≤ hgt u b → meet u a b t ∈ segment ℝ a b :=
    fun t h1 h2 => meet_mem_segment hab h1 h2
  have haseg : a ∈ segment ℝ a b := left_mem_segment ℝ a b
  have hbseg : b ∈ segment ℝ a b := right_mem_segment ℝ a b
  have hside : ∀ z, z ∈ segment ℝ a b → ∀ w, w ∈ segment ℝ a b →
      hgt u q ≤ hgt u z → hgt u z ≤ hgt u q + s →
      hgt u q ≤ hgt u w → hgt u w ≤ hgt u q + s →
      (fwd u q < fwd u z ↔ fwd u q < fwd u w) :=
    fun z hz w hw h1 h2 h3 h4 => side_const hmiss hz hw h1 h2 h3 h4
  simp only [mark, fmark, Crosses, min_eq_left hab.le, max_eq_right hab.le,
    hgt_across hu, fwd_across]
  rcases le_or_gt (hgt u a) (hgt u q) with hA | hA
  · rcases lt_or_ge (hgt u q + s) (hgt u b) with hB | hB
    · -- the sweep stays strictly below the upper end: no end is passed
      have e := hside (meet u a b (hgt u q)) (hma _ hA (by linarith))
        (meet u a b (hgt u q + s)) (hma _ (by linarith) hB.le)
        (hha _).ge (by rw [hha]; linarith) (by rw [hha]; linarith) (hha _).le
      by_cases hD : fwd u q < fwd u (meet u a b (hgt u q))
      · rw [if_pos ⟨hA, by linarith, hD⟩, if_pos ⟨by linarith, hB, e.1 hD⟩,
          if_neg (by rintro ⟨g, -, -⟩; linarith), if_neg (by rintro ⟨-, g, -⟩; linarith)]
        decide
      · rw [if_neg (by rintro ⟨-, -, g⟩; exact hD g),
          if_neg (by rintro ⟨-, -, g⟩; exact hD (e.2 g)),
          if_neg (by rintro ⟨g, -, -⟩; linarith), if_neg (by rintro ⟨-, g, -⟩; linarith)]
    · rcases lt_or_ge (hgt u q) (hgt u b) with hB2 | hB2
      · -- the sweep passes the upper end
        have e := hside (meet u a b (hgt u q)) (hma _ hA hB2.le) b hbseg
          (hha _).ge (by rw [hha]; linarith) (by linarith) hB
        by_cases hD : fwd u q < fwd u (meet u a b (hgt u q))
        · rw [if_pos ⟨hA, hB2, hD⟩, if_neg (by rintro ⟨-, g, -⟩; linarith),
            if_neg (by rintro ⟨g, -, -⟩; linarith), if_pos ⟨hB2, hB, e.1 hD⟩]
          decide
        · rw [if_neg (by rintro ⟨-, -, g⟩; exact hD g),
            if_neg (by rintro ⟨-, g, -⟩; linarith),
            if_neg (by rintro ⟨g, -, -⟩; linarith),
            if_neg (by rintro ⟨-, -, g⟩; exact hD (e.2 g))]
      · -- the edge is entirely below the sweep
        rw [if_neg (by rintro ⟨-, g, -⟩; linarith), if_neg (by rintro ⟨-, g, -⟩; linarith),
          if_neg (by rintro ⟨g, -, -⟩; linarith), if_neg (by rintro ⟨g, -, -⟩; linarith)]
  · rcases le_or_gt (hgt u a) (hgt u q + s) with hA2 | hA2
    · rcases lt_or_ge (hgt u q + s) (hgt u b) with hB | hB
      · -- the sweep passes the lower end only
        have e := hside (meet u a b (hgt u q + s)) (hma _ hA2 hB.le) a haseg
          (by rw [hha]; linarith) (hha _).le (by linarith) hA2
        by_cases hD : fwd u q < fwd u a
        · rw [if_neg (by rintro ⟨g, -, -⟩; linarith), if_pos ⟨hA2, hB, e.2 hD⟩,
            if_pos ⟨hA, hA2, hD⟩, if_neg (by rintro ⟨-, g, -⟩; linarith)]
          decide
        · rw [if_neg (by rintro ⟨g, -, -⟩; linarith),
            if_neg (by rintro ⟨-, -, g⟩; exact hD (e.1 g)),
            if_neg (by rintro ⟨-, -, g⟩; exact hD g),
            if_neg (by rintro ⟨-, g, -⟩; linarith)]
      · -- the sweep passes both ends
        have e := hside a haseg b hbseg (by linarith) hA2 (by linarith) hB
        by_cases hD : fwd u q < fwd u a
        · rw [if_neg (by rintro ⟨g, -, -⟩; linarith), if_neg (by rintro ⟨-, g, -⟩; linarith),
            if_pos ⟨hA, hA2, hD⟩, if_pos ⟨by linarith, hB, e.1 hD⟩]
          decide
        · rw [if_neg (by rintro ⟨g, -, -⟩; linarith), if_neg (by rintro ⟨-, g, -⟩; linarith),
            if_neg (by rintro ⟨-, -, g⟩; exact hD g),
            if_neg (by rintro ⟨-, -, g⟩; exact hD (e.2 g))]
    · -- the edge is entirely above the sweep
      rw [if_neg (by rintro ⟨g, -, -⟩; linarith), if_neg (by rintro ⟨g, -, -⟩; linarith),
        if_neg (by rintro ⟨-, g, -⟩; linarith), if_neg (by rintro ⟨-, g, -⟩; linarith)]

/-- Sweeping the base point across the ray direction, without meeting the polygon, does not
change the parity. This is where the polygon has to be closed. -/
theorem parity_move_across (hL : ∀ P ∈ L, hgt u P.1 ≠ hgt u P.2) (hC : IsClosedChain L)
    {q : Plane} {s : ℝ} (hs : 0 ≤ s)
    (hmiss : ∀ y ∈ segment ℝ q (q + s • Plane.perp u), y ∉ cover L) :
    parity u L (q + s • Plane.perp u) = parity u L q := by
  have key : ∀ P ∈ L, mark u P q + mark u P (q + s • Plane.perp u)
      = fmark u q s P.1 + fmark u q s P.2 := by
    intro P hP
    obtain ⟨a, b⟩ := P
    have hne := hL (a, b) hP
    have hmiss' : ∀ y ∈ segment ℝ a b, fwd u y = fwd u q → hgt u q ≤ hgt u y →
        hgt u y ≤ hgt u q + s → False := fun y hy h1 h2 h3 =>
      hmiss y (mem_segment_across hu hs h1 h2 h3) (mem_cover hP hy)
    rcases lt_or_gt_of_ne hne with h | h
    · exact mark_step hu hs h hmiss'
    · have hmiss'' : ∀ y ∈ segment ℝ b a, fwd u y = fwd u q → hgt u q ≤ hgt u y →
          hgt u y ≤ hgt u q + s → False := by
        intro y hy
        exact hmiss' y (by rwa [segment_symm] at hy)
      have hstep := mark_step hu hs h hmiss''
      rw [mark_swap hne, mark_swap hne] at hstep
      rw [hstep]
      exact add_comm _ _
  have hzero : parity u L q + parity u L (q + s • Plane.perp u) = 0 := by
    rw [parity, parity, ← sum_map_add, List.map_congr_left key]
    exact hC (fun v => fmark u q s v)
  have harith : ∀ x y : ZMod 2, x + y = 0 → y = x := by decide
  exact harith _ _ hzero

/-- The two moves, for a shift of either sign. -/
theorem parity_move_along' (hL : ∀ P ∈ L, hgt u P.1 ≠ hgt u P.2) {q q' : Plane} (s : ℝ)
    (hq' : q' = q + s • u) (hmiss : ∀ y ∈ segment ℝ q q', y ∉ cover L) :
    parity u L q' = parity u L q := by
  rcases le_or_gt 0 s with hs | hs
  · subst hq'; exact parity_move_along hu hL hs hmiss
  · have hq : q = q' + (-s) • u := by rw [hq', neg_smul, add_neg_cancel_right]
    have hmiss' : ∀ y ∈ segment ℝ q' (q' + (-s) • u), y ∉ cover L := by
      intro y hy
      rw [← hq] at hy
      exact hmiss y (by rwa [segment_symm] at hy)
    have hmove := parity_move_along hu hL (by linarith : (0:ℝ) ≤ -s) hmiss'
    rw [← hq] at hmove
    exact hmove.symm

theorem parity_move_across' (hL : ∀ P ∈ L, hgt u P.1 ≠ hgt u P.2) (hC : IsClosedChain L)
    {q q' : Plane} (s : ℝ) (hq' : q' = q + s • Plane.perp u)
    (hmiss : ∀ y ∈ segment ℝ q q', y ∉ cover L) :
    parity u L q' = parity u L q := by
  rcases le_or_gt 0 s with hs | hs
  · subst hq'; exact parity_move_across hu hL hC hs hmiss
  · have hq : q = q' + (-s) • Plane.perp u := by rw [hq', neg_smul, add_neg_cancel_right]
    have hmiss' : ∀ y ∈ segment ℝ q' (q' + (-s) • Plane.perp u), y ∉ cover L := by
      intro y hy
      rw [← hq] at hy
      exact hmiss y (by rwa [segment_symm] at hy)
    have hmove := parity_move_across hu hL hC (by linarith : (0:ℝ) ≤ -s) hmiss'
    rw [← hq] at hmove
    exact hmove.symm

end Across

/-! ### Crossing parity -/

theorem exists_ball_avoiding {z : Plane} (h : z ∉ cover L) :
    ∃ ε > 0, ∀ y ∈ ball z ε, y ∉ cover L := by
  have hopen := (isClosed_cover L).isOpen_compl
  rw [Metric.isOpen_iff] at hopen
  obtain ⟨ε, hε, hsub⟩ := hopen z h
  exact ⟨ε, hε, fun y hy => hsub hy⟩

section Constancy

variable (hu : Plane.IsDirection u)
include hu

/-- The parity is constant on a ball that misses the polygon: reach any nearby point by a
move along the ray direction followed by a move across it. -/
theorem parity_eq_of_mem_ball (hL : ∀ P ∈ L, hgt u P.1 ≠ hgt u P.2) (hC : IsClosedChain L)
    {q q' : Plane} {ε : ℝ} (hq' : q' ∈ ball q ε) (hmiss : ∀ y ∈ ball q ε, y ∉ cover L) :
    parity u L q' = parity u L q := by
  have hεpos : 0 < ε := lt_of_le_of_lt dist_nonneg (mem_ball.1 hq')
  have hqb : q ∈ ball q ε := mem_ball_self hεpos
  obtain ⟨w, hw⟩ : ∃ w : Plane, w = q + (fwd u (q' - q)) • u := ⟨_, rfl⟩
  have hwball : w ∈ ball q ε := by
    have hsub : q + (fwd u (q' - q)) • u - q = (fwd u (q' - q)) • u := by abel
    rw [mem_ball, dist_eq_norm, hw, hsub, norm_smul, Real.norm_eq_abs, hu, mul_one]
    calc |fwd u (q' - q)| ≤ ‖q' - q‖ := abs_fwd_le_norm hu _
      _ = dist q' q := (dist_eq_norm q' q).symm
      _ < ε := mem_ball.1 hq'
  have hq'w : q' = w + (hgt u (q' - q)) • Plane.perp u := by
    have hd := decomp hu (q' - q)
    rw [hw, add_assoc, ← hd]
    abel
  have h1 : parity u L w = parity u L q :=
    parity_move_along' hu hL _ hw
      (fun y hy => hmiss y ((convex_ball q ε).segment_subset hqb hwball hy))
  have h2 : parity u L q' = parity u L w :=
    parity_move_across' hu hL hC _ hq'w
      (fun y hy => hmiss y ((convex_ball q ε).segment_subset hwball hq' hy))
  rw [h2, h1]

/-- **Crossing parity** (Lemma 2.2). `π_C` is constant on every preconnected subset of the
complement of the polygon — in particular on every component. -/
theorem parity_eq_of_isPreconnected (hL : ∀ P ∈ L, hgt u P.1 ≠ hgt u P.2)
    (hC : IsClosedChain L) {S : Set Plane} (hS : IsPreconnected S)
    (hSC : ∀ z ∈ S, z ∉ cover L) {x y : Plane} (hx : x ∈ S) (hy : y ∈ S) :
    parity u L x = parity u L y := by
  by_contra hne
  have hopen : ∀ c : ZMod 2, IsOpen {z : Plane | z ∉ cover L ∧ parity u L z = c} := by
    intro c
    rw [Metric.isOpen_iff]
    rintro z ⟨hz1, hz2⟩
    obtain ⟨ε, hε, hball⟩ := exists_ball_avoiding hz1
    exact ⟨ε, hε, fun t ht => ⟨hball t ht,
      by rw [parity_eq_of_mem_ball hu hL hC ht hball, hz2]⟩⟩
  have htwo : ∀ e : ZMod 2, e = parity u L x ∨ e = parity u L y := by
    revert hne
    generalize parity u L x = c
    generalize parity u L y = d
    revert c d
    decide
  obtain ⟨z, -, hzA, hzB⟩ :=
    hS _ _ (hopen (parity u L x)) (hopen (parity u L y))
      (fun t ht => (htwo (parity u L t)).imp (fun h => ⟨hSC t ht, h⟩) (fun h => ⟨hSC t ht, h⟩))
      ⟨x, hx, hSC x hx, rfl⟩ ⟨y, hy, hSC y hy, rfl⟩
  exact hne (hzA.2 ▸ hzB.2)

/-- The parity is constant on the component of the complement containing a point. -/
theorem parity_eq_of_mem_connectedComponentIn (hL : ∀ P ∈ L, hgt u P.1 ≠ hgt u P.2)
    (hC : IsClosedChain L) {x y : Plane} (hx : x ∉ cover L)
    (hy : y ∈ connectedComponentIn (cover L)ᶜ x) : parity u L y = parity u L x :=
  parity_eq_of_isPreconnected hu hL hC isPreconnected_connectedComponentIn
    (fun _ ht => connectedComponentIn_subset _ _ ht) hy (mem_connectedComponentIn hx)

end Constancy

/-! ### The value far along the ray, and the jump across an edge -/

/-- Beyond the polygon in the ray direction the count is zero. -/
theorem parity_eq_zero_of_lt (hL : ∀ P ∈ L, hgt u P.1 ≠ hgt u P.2) {q : Plane}
    (h : ∀ z ∈ cover L, fwd u z < fwd u q) : parity u L q = 0 := by
  refine List.sum_eq_zero ?_
  intro x hx
  obtain ⟨P, hP, rfl⟩ := List.mem_map.1 hx
  refine if_neg ?_
  rintro ⟨h1, h2, h3⟩
  exact absurd (h _ (mem_cover hP (meet_mem_seg (hL P hP) h1 h2.le))) (not_lt.2 h3.le)

section Flip

variable (hu : Plane.IsDirection u)
include hu

/-- **Opposite sides of an edge** (Lemma 2.2, second half). At an interior point `p` of one
edge of the list which no other edge of the list passes through, the two points just before
and just after `p` in the ray direction lie off the polygon and have opposite parity: the
count changes by one as the base point sweeps across the edge. -/
theorem parity_flip {L₁ L₂ : List Piece} {a b p : Plane}
    (hL : ∀ P ∈ L₁ ++ (a, b) :: L₂, hgt u P.1 ≠ hgt u P.2)
    (hp : p ∈ openSegment ℝ a b) (h1 : p ∉ cover L₁) (h2 : p ∉ cover L₂) :
    ∃ δ > 0, ∀ t : ℝ, 0 < t → t < δ →
      p - t • u ∉ cover (L₁ ++ (a, b) :: L₂) ∧
      p + t • u ∉ cover (L₁ ++ (a, b) :: L₂) ∧
      parity u (L₁ ++ (a, b) :: L₂) (p - t • u)
        = parity u (L₁ ++ (a, b) :: L₂) (p + t • u) + 1 := by
  have hab : hgt u a ≠ hgt u b := hL (a, b) (by simp)
  have hpK : p ∉ cover (L₁ ++ L₂) := by
    rw [cover_append]
    rintro (h | h)
    · exact h1 h
    · exact h2 h
  obtain ⟨ε, hε, hball⟩ := exists_ball_avoiding hpK
  refine ⟨ε, hε, fun t ht htε => ?_⟩
  -- the two test points and their frame coordinates
  have hneg : p - t • u = p + (-t) • u := by rw [neg_smul]; abel
  have hgm : hgt u (p - t • u) = hgt u p := by rw [hneg, hgt_along]
  have hgp : hgt u (p + t • u) = hgt u p := hgt_along p t
  have hfm : fwd u (p - t • u) = fwd u p - t := by rw [hneg, fwd_along hu]; ring
  have hfp : fwd u (p + t • u) = fwd u p + t := fwd_along hu p t
  have hdist : ∀ r : ℝ, |r| < ε → p + r • u ∈ ball p ε := by
    intro r hr
    have hsub : p + r • u - p = r • u := by abel
    rw [mem_ball, dist_eq_norm, hsub, norm_smul, Real.norm_eq_abs, hu, mul_one]
    exact hr
  have habsm : |(-t)| < ε := by rw [abs_neg, abs_of_pos ht]; exact htε
  have habsp : |t| < ε := by rw [abs_of_pos ht]; exact htε
  -- the only point of the edge at the height of `p` is `p` itself
  have hpseg : p ∈ segment ℝ a b := openSegment_subset_segment ℝ a b hp
  have hmeetp : meet u a b (hgt u p) = p := (eq_meet hab hpseg).symm
  have hnotseg : ∀ r : ℝ, r ≠ 0 → p + r • u ∉ segment ℝ a b := by
    intro r hr hmem
    have heq : p + r • u = p := by
      rw [eq_meet hab hmem, hgt_along, hmeetp]
    have hf : fwd u (p + r • u) = fwd u p + r := fwd_along hu p r
    rw [heq] at hf
    exact hr (by linarith)
  have hcov : ∀ r : ℝ, r ≠ 0 → |r| < ε → p + r • u ∉ cover (L₁ ++ (a, b) :: L₂) := by
    intro r hr hrε hmem
    rw [cover_append, cover_cons] at hmem
    rcases hmem with h | h | h
    · exact hball _ (hdist r hrε) (by rw [cover_append]; exact Or.inl h)
    · exact hnotseg r hr h
    · exact hball _ (hdist r hrε) (by rw [cover_append]; exact Or.inr h)
  -- an edge other than `(a, b)` meets the level line far from `p`, so it is not affected
  have hfar : ∀ P ∈ L₁ ++ L₂, hgt u P.1 ≠ hgt u P.2 →
      min (hgt u P.1) (hgt u P.2) ≤ hgt u p → hgt u p ≤ max (hgt u P.1) (hgt u P.2) →
      ε ≤ |fwd u (meet u P.1 P.2 (hgt u p)) - fwd u p| := by
    intro P hP hPne g1 g2
    have hmcov : meet u P.1 P.2 (hgt u p) ∈ cover (L₁ ++ L₂) :=
      mem_cover hP (meet_mem_seg hPne g1 g2)
    have hmnb : ¬ (dist (meet u P.1 P.2 (hgt u p)) p < ε) := fun h =>
      hball _ (mem_ball.2 h) hmcov
    push Not at hmnb
    rw [dist_eq_norm] at hmnb
    have hh : hgt u (meet u P.1 P.2 (hgt u p) - p) = 0 := by
      rw [hgt_sub, hgt_meet hPne]; ring
    have hd := decomp hu (meet u P.1 P.2 (hgt u p) - p)
    rw [hh, zero_smul, add_zero] at hd
    have hnorm : ‖meet u P.1 P.2 (hgt u p) - p‖
        = |fwd u (meet u P.1 P.2 (hgt u p) - p)| := by
      conv_lhs => rw [hd]
      rw [norm_smul, Real.norm_eq_abs, hu, mul_one]
    rw [hnorm, fwd_sub] at hmnb
    exact hmnb
  have hother : ∀ P ∈ L₁ ++ L₂, mark u P (p - t • u) + mark u P (p + t • u) = 0 := by
    intro P hP
    have hPne : hgt u P.1 ≠ hgt u P.2 := by
      rcases List.mem_append.1 hP with h | h
      · exact hL P (by simp [h])
      · exact hL P (by simp [h])
    have hiff : Crosses u P (p - t • u) ↔ Crosses u P (p + t • u) := by
      simp only [Crosses, hgm, hgp, hfm, hfp]
      constructor
      · rintro ⟨g1, g2, g3⟩
        refine ⟨g1, g2, ?_⟩
        rcases le_abs.1 (hfar P hP hPne g1 g2.le) with hcase | hcase
        · linarith
        · linarith
      · rintro ⟨g1, g2, g3⟩
        exact ⟨g1, g2, by linarith⟩
    simp only [mark, hiff]
    exact add_self_zmod_two _
  -- the edge `(a, b)` itself is crossed from exactly one of the two points
  have hbtw : min (hgt u a) (hgt u b) < hgt u p ∧ hgt u p < max (hgt u a) (hgt u b) := by
    rcases lt_or_gt_of_ne hab with h | h
    · obtain ⟨g1, g2⟩ := hgt_lt_of_mem_openSegment h hp
      rw [min_eq_left h.le, max_eq_right h.le]
      exact ⟨g1, g2⟩
    · obtain ⟨g1, g2⟩ := hgt_lt_of_mem_openSegment h (by rwa [openSegment_symm] at hp)
      rw [min_eq_right h.le, max_eq_left h.le]
      exact ⟨g1, g2⟩
  have hedge : mark u (a, b) (p - t • u) + mark u (a, b) (p + t • u) = 1 := by
    have hm1 : Crosses u (a, b) (p - t • u) := by
      refine ⟨?_, ?_, ?_⟩
      · rw [hgm]; exact hbtw.1.le
      · rw [hgm]; exact hbtw.2
      · rw [hgm, hfm, hmeetp]; linarith
    have hm2 : ¬ Crosses u (a, b) (p + t • u) := by
      rintro ⟨-, -, g⟩
      rw [hgp, hfp, hmeetp] at g
      linarith
    rw [mark, mark, if_pos hm1, if_neg hm2, add_zero]
  refine ⟨by rw [hneg]; exact hcov (-t) (by linarith) habsm, hcov t (ne_of_gt ht) habsp, ?_⟩
  have hz1 : (L₁.map (fun P => mark u P (p - t • u) + mark u P (p + t • u))).sum = 0 := by
    refine List.sum_eq_zero ?_
    intro x hx
    obtain ⟨P, hP, rfl⟩ := List.mem_map.1 hx
    exact hother P (List.mem_append_left _ hP)
  have hz2 : (L₂.map (fun P => mark u P (p - t • u) + mark u P (p + t • u))).sum = 0 := by
    refine List.sum_eq_zero ?_
    intro x hx
    obtain ⟨P, hP, rfl⟩ := List.mem_map.1 hx
    exact hother P (List.mem_append_right _ hP)
  have hsum : parity u (L₁ ++ (a, b) :: L₂) (p - t • u)
      + parity u (L₁ ++ (a, b) :: L₂) (p + t • u) = 1 := by
    rw [parity, parity, ← sum_map_add, List.map_append, List.map_cons, List.sum_append,
      List.sum_cons, hz1, hz2, hedge]
    ring
  have harith : ∀ x y : ZMod 2, x + y = 1 → x = y + 1 := by decide
  exact harith _ _ hsum

end Flip

/-! ### Choosing the ray direction -/

/-- The blueprint's opening move — "rotate so that no edge is horizontal" — without rotating
anything: finitely many edge directions rule out only finitely many rays, so some direction
is level for none of them. -/
theorem exists_direction_hgt_ne (L : List Piece) (hnd : ∀ P ∈ L, P.Nondeg) :
    ∃ u : Plane, Plane.IsDirection u ∧ ∀ P ∈ L, hgt u P.1 ≠ hgt u P.2 := by
  obtain ⟨u, hu, hdet⟩ :=
    Plane.exists_isDirection_det_ne_zero (L.finite_toSet.image (fun P : Piece => P.2 - P.1))
  refine ⟨u, hu, fun P hP heq => ?_⟩
  have hne : P.2 - P.1 ≠ 0 := sub_ne_zero.2 fun h => hnd P hP h.symm
  have hzero : hgt u (P.2 - P.1) = 0 := by rw [hgt_sub, heq]; ring
  exact hdet _ ⟨P, hP, rfl⟩ hne hzero

end Schoenflies


==> anc/P5-kernel-deficit-lean-v6/vendor/schoenflies-lean/Schoenflies/ParitySplitting.lean <==
/-
Copyright (c) 2026 Álvaro Begué. All rights reserved.
Released under Apache 2.0 license as described in the file LICENSE.
Authors: Álvaro Begué
-/
import Schoenflies.PolygonalJordan
import Schoenflies.OverlayGraph

/-!
# Parity splitting: a crosscut adds the two crossing counts

Lemma 2.7. A crosscut `P` of a simple closed polygon `C` cuts it into two arcs `A₁, A₂`, and
the two closed curves `Jᵢ = Aᵢ ∪ P` satisfy `π_C = π_{J₁} + π_{J₂}` off `C ∪ P`. The blueprint
calls this identity "the whole of the polygonal crosscut theorem": Lemma 2.6 exhibits two cells
of `Ω ∖ P`, and this is what says there are no others.

## Where the split is made, and why

The crossing count of `Schoenflies/Parity.lean` is a function of a `List Piece`, not of a set,
and not of a `ClosedPolygon`. Two edge lists with the same carrier can have different parity —
a list that traverses one segment twice is the obvious example — so the identity cannot be
stated for the sets `Aᵢ ∪ P`. It is stated, and proved, for **edge lists**:

    the edge list of `C` is `A₁ ++ A₂`, that of `Jᵢ` is `Aᵢ ++ K`,

where `K` is the edge list of the crosscut. Then `π_{J₁} + π_{J₂} = π_{A₁} + π_{A₂} + 2 π_K`
and the crosscut's contribution cancels mod `2`. That is `parity_split`, and it needs no
geometry at all — no simplicity, no direction, no separation. Everything the blueprint's
picture contributes is in the *hypothesis* that the lists decompose that way.

Two mismatches between "the edge list of `Jᵢ` is `Aᵢ` together with `K`" and literal list
equality have to be absorbed, because a consumer building `Jᵢ` as a `ClosedPolygon` controls
neither:

* the edges come in some cyclic order of that polygon's own choosing, and
* one of the two curves must traverse the crosscut backwards, so its pieces are the *reversed*
  pairs.

`SameEdges` is the equivalence that forgives exactly these two: a permutation of the lists
after each piece has been put in canonical order by `Schoenflies.orientPiece`. Parity, carrier,
closedness and non-levelness are all invariant under it (`SameEdges.parity_eq`,
`SameEdges.cover_eq`, `SameEdges.isChainFrom`, `SameEdges.hgt_ne`), so a consumer may hand over
its edge list in whatever order and orientation it happens to have —
`sameEdges_of_perm_reverse_swap` absorbs both mismatches in one step.

Nothing is assumed about the *sets*: `ClosedPolygon.carrier_eq_of_sameEdges` derives
`Jᵢ.carrier = Aᵢ ∪ P` from the edge lists alone, so the geometric hypothesis a consumer has to
discharge is only ever combinatorial.

## The construction

`ClosedPolygon.arcPieces C a k` is the edge list of the arc of `C` that leaves vertex `a` and
runs forward through `k` edges — the object the split produces, exported as an object rather
than hidden behind an existential. Its two governing facts are

* `ClosedPolygon.arcPieces_split_perm`: `arcPieces C a k ++ arcPieces C (a + k) (m + 3 - k)` is
  a permutation of `C.pieces` — the arcs really do partition the edges; and
* `ClosedPolygon.isChainFrom_arcPieces`: the arc's mod-`2` boundary is its two end vertices,
  which is what makes `Aᵢ ++ K` a *closed* chain and hence eligible for every parity theorem.

`IsChainFrom` is the open-path companion of `Schoenflies.IsClosedChain`, stated by the same
duality; `IsChainFrom.isClosedChain_append` is the one-line reason that an arc and a crosscut
with the same two ends close up. `pathPieces` turns a polyline into such a chain, which is how
the crosscut itself is normally presented.

The endpoints of the crosscut are taken to be **vertices** of `C`; the blueprint's opening
move, "subdivide `C` at `p` and `q`", is what puts them there, and is `parity_subdivide`
(Lemma 2.1) applied before any of this. Nothing below re-proves it. A consumer whose crosscut
lands in the interiors of edges rewrites with `parity_subdivide` first and then applies
`parity_split` to the subdivided list, whose hypotheses are about lists and not about polygons;
what such a consumer must supply for itself is the decomposition of the *subdivided* list into
two arcs, which `arcPieces` does not provide — `arcPieces` splits `C.pieces` at vertices.

## Blueprint

* `SameEdges`, `IsChainFrom`, `pathPieces`, `ClosedPolygon.arcPieces` — the definition of the
  split. "After the subdivision the edge set of `C` is the disjoint union of the edge sets of
  `A₁` and `A₂`, and the edge set of `Jᵢ` is that of `Aᵢ` together with that of `P`."
* `parity_split`, `ClosedPolygon.parity_splitting` — Lemma 2.7, equation (2.2)
  `π_C = π_{J₁} + π_{J₂}`.
* `ClosedPolygon.crosscut_inside_exactly_one`, `ClosedPolygon.crosscut_outside_agree` — the
  "Consequently" of Lemma 2.7, which is where Theorem 2.3 enters: a point of `Int(C)` off `P`
  lies inside exactly one of `J₁, J₂`, and a point of `Ext(C)` off `P` lies inside both or
  inside neither.
* `ClosedPolygon.parity_eq_one_iff` — the two halves of the last sentence of Theorem 2.3, read
  as a single criterion.
* `ClosedPolygon.carrier_eq_of_sameEdges`, `ClosedPolygon.notMem_carrier_of_sameEdges` — the
  bridge back to the sets: `Jᵢ` occupies `Aᵢ ∪ P`, so "off `C` and off `P`" is "off `Jᵢ`".

One lemma here strengthens one on `main`: `mark_swap'` drops the non-levelness hypothesis of
`Schoenflies.mark_swap`, because a level edge is crossed from nowhere and so contributes `0`
under either name. Its home is `Schoenflies/Parity.lean`.
-/

open Metric Set

namespace Schoenflies

variable {u p q r : Plane} {L L₁ L₂ L₃ : List Piece} {m : ℕ}

/-! ## Edge lists up to order and orientation

Parity, carrier and closedness are all functions of the *multiset of unoriented* edges. This
section says so, so that a consumer may present the edge list of a curve in any order and with
either name for each edge. -/

/-- A level edge is crossed from nowhere: the ray from `q` would have to leave at a height both
`≥` and `<` the common height of the two ends. -/
theorem not_crosses_of_level {c d : Plane} (h : hgt u c = hgt u d) (q : Plane) :
    ¬ Crosses u (c, d) q := by
  intro hcr
  obtain ⟨h1, h2, -⟩ := hcr
  have e1 : ((c, d) : Piece).1 = c := rfl
  have e2 : ((c, d) : Piece).2 = d := rfl
  rw [e1, e2, h, min_self] at h1
  rw [e1, e2, h, max_self] at h2
  linarith

/-- **The contribution of an edge does not depend on which end is named first.** This is
`Schoenflies.mark_swap` with its non-levelness hypothesis removed: a level edge contributes `0`
under either name. -/
theorem mark_swap' (u : Plane) (P : Piece) (q : Plane) : mark u (P.2, P.1) q = mark u P q := by
  obtain ⟨a, b⟩ := P
  by_cases h : hgt u a = hgt u b
  · rw [mark, mark, if_neg (not_crosses_of_level h.symm q), if_neg (not_crosses_of_level h q)]
  · exact mark_swap h q

/-- Reordering the edges does not change the count. -/
theorem parity_perm (h : L₁.Perm L₂) (u q : Plane) : parity u L₁ q = parity u L₂ q :=
  (h.map fun P => mark u P q).sum_eq

/-- Reordering the edges does not change what they occupy. -/
theorem cover_perm (h : L₁.Perm L₂) : cover L₁ = cover L₂ := by
  ext z
  simp only [cover, mem_iUnion, exists_prop]
  exact ⟨fun ⟨P, hP, hz⟩ => ⟨P, h.mem_iff.1 hP, hz⟩, fun ⟨P, hP, hz⟩ => ⟨P, h.mem_iff.2 hP, hz⟩⟩

/-- `orientPiece` either leaves a piece alone or reverses it; that is all this file uses. -/
theorem orientPiece_eq_or (P : Piece) : orientPiece P = P ∨ orientPiece P = (P.2, P.1) := by
  by_cases h : Precedes P.1 P.2
  · exact Or.inl (orientPiece_of_precedes h)
  · exact Or.inr (orientPiece_of_not_precedes h)

theorem mark_orientPiece (u : Plane) (P : Piece) (q : Plane) :
    mark u (orientPiece P) q = mark u P q := by
  rcases orientPiece_eq_or P with h | h
  · rw [h]
  · rw [h, mark_swap']

theorem parity_map_orientPiece (u : Plane) (L : List Piece) (q : Plane) :
    parity u (L.map orientPiece) q = parity u L q := by
  simp only [parity, List.map_map]
  exact congrArg List.sum (List.map_congr_left fun P _ => mark_orientPiece u P q)

theorem hgt_ne_orientPiece {P : Piece} (h : hgt u P.1 ≠ hgt u P.2) :
    hgt u (orientPiece P).1 ≠ hgt u (orientPiece P).2 := by
  rcases orientPiece_eq_or P with e | e
  · rw [e]; exact h
  · rw [e]; exact fun hh => h hh.symm

theorem hgt_ne_of_orientPiece {P : Piece} (h : hgt u (orientPiece P).1 ≠ hgt u (orientPiece P).2) :
    hgt u P.1 ≠ hgt u P.2 := by
  rcases orientPiece_eq_or P with e | e
  · rw [e] at h; exact h
  · rw [e] at h; exact fun hh => h hh.symm

/-- Orienting a piece does not change its mod-`2` boundary. -/
theorem chainSum_map_orientPiece (f : Plane → ZMod 2) (L : List Piece) :
    ((L.map orientPiece).map fun P => f P.1 + f P.2).sum
      = (L.map fun P => f P.1 + f P.2).sum := by
  simp only [List.map_map]
  refine congrArg List.sum (List.map_congr_left fun P _ => ?_)
  rcases orientPiece_eq_or P with e | e
  · rw [Function.comp_apply, e]
  · rw [Function.comp_apply, e]; exact add_comm _ _

/-- **Two edge lists carry the same edges**: they agree after reordering, each edge being free
to be named by either of its two ends first. This is the relation under which "the edge list of
`Jᵢ` is that of `Aᵢ` together with that of `P`" is true — a `ClosedPolygon` built on `Aᵢ ∪ P`
lists its edges in its own cyclic order, and traverses one of the two pieces backwards. -/
def SameEdges (L₁ L₂ : List Piece) : Prop := (L₁.map orientPiece).Perm (L₂.map orientPiece)

@[refl] theorem SameEdges.refl (L : List Piece) : SameEdges L L := List.Perm.refl _

theorem SameEdges.symm (h : SameEdges L₁ L₂) : SameEdges L₂ L₁ := List.Perm.symm h

theorem SameEdges.trans (h₁ : SameEdges L₁ L₂) (h₂ : SameEdges L₂ L₃) : SameEdges L₁ L₃ :=
  List.Perm.trans h₁ h₂

/-- A reordering is in particular the same edges. -/
theorem SameEdges.of_perm (h : L₁.Perm L₂) : SameEdges L₁ L₂ := h.map _

theorem SameEdges.append {L₁' L₂' : List Piece} (h₁ : SameEdges L₁ L₁') (h₂ : SameEdges L₂ L₂') :
    SameEdges (L₁ ++ L₂) (L₁' ++ L₂') := by
  simpa only [SameEdges, List.map_append] using List.Perm.append h₁ h₂

theorem sameEdges_reverse (L : List Piece) : SameEdges L.reverse L :=
  SameEdges.of_perm (List.reverse_perm L)

/-- **Reversing every edge changes nothing.** This is the clause a consumer needs when its
second curve traverses the crosscut backwards. -/
theorem sameEdges_map_swap (L : List Piece) : SameEdges (L.map fun P => (P.2, P.1)) L := by
  have : (L.map fun P => (P.2, P.1)).map orientPiece = L.map orientPiece := by
    rw [List.map_map]
    exact List.map_congr_left fun P _ => orientPiece_swap P
  rw [SameEdges, this]

/-- **The shape a consumer arrives with.** A `ClosedPolygon` built on `Aᵢ ∪ P` lists its edges
in a cyclic order of its own choosing — any permutation — and one of the two must run the
crosscut backwards, which reverses the list and names every piece the other way round. All of
that is forgiven at once. -/
theorem sameEdges_of_perm_reverse_swap {L A K : List Piece}
    (h : L.Perm (A ++ (K.map fun P => (P.2, P.1)).reverse)) : SameEdges L (A ++ K) :=
  (SameEdges.of_perm h).trans
    (SameEdges.append (SameEdges.refl A) ((sameEdges_reverse _).trans (sameEdges_map_swap K)))

theorem SameEdges.parity_eq (h : SameEdges L₁ L₂) (u q : Plane) :
    parity u L₁ q = parity u L₂ q := by
  rw [← parity_map_orientPiece u L₁ q, ← parity_map_orientPiece u L₂ q]
  exact parity_perm h u q

theorem SameEdges.cover_eq (h : SameEdges L₁ L₂) : cover L₁ = cover L₂ := by
  rw [← cover_map_orientPiece L₁, ← cover_map_orientPiece L₂]
  exact cover_perm h

/-- Every edge of `L₁` is an edge of `L₂`, up to the naming of its two ends. -/
theorem SameEdges.exists_mem (h : SameEdges L₁ L₂) {Q : Piece} (hQ : Q ∈ L₁) :
    ∃ R ∈ L₂, orientPiece R = orientPiece Q := by
  have hmem : orientPiece Q ∈ L₂.map orientPiece :=
    h.mem_iff.1 (List.mem_map_of_mem (f := orientPiece) hQ)
  obtain ⟨R, hR, hRQ⟩ := List.mem_map.1 hmem
  exact ⟨R, hR, hRQ⟩

/-- Non-levelness for a direction transfers: it is a property of the unoriented edge. -/
theorem SameEdges.hgt_ne (h : SameEdges L₁ L₂) (hL : ∀ Q ∈ L₂, hgt u Q.1 ≠ hgt u Q.2) :
    ∀ Q ∈ L₁, hgt u Q.1 ≠ hgt u Q.2 := by
  intro Q hQ
  obtain ⟨R, hR, hRQ⟩ := h.exists_mem hQ
  exact hgt_ne_of_orientPiece (hRQ ▸ hgt_ne_orientPiece (hL R hR))

theorem hgt_ne_append (h₁ : ∀ Q ∈ L₁, hgt u Q.1 ≠ hgt u Q.2)
    (h₂ : ∀ Q ∈ L₂, hgt u Q.1 ≠ hgt u Q.2) : ∀ Q ∈ L₁ ++ L₂, hgt u Q.1 ≠ hgt u Q.2 := by
  intro Q hQ
  rcases List.mem_append.1 hQ with h | h
  · exact h₁ Q h
  · exact h₂ Q h

/-! ## Chains with two ends

`Schoenflies.IsClosedChain` says the mod-`2` boundary of an edge list vanishes. An arc and a
crosscut are not closed; each has a boundary, namely its two ends, and closing them up is the
statement that the two boundaries agree. Stated by the same duality as `IsClosedChain`, so that
the two definitions compose with nothing but `List.sum_append`. -/

/-- `L` is a **chain from `p` to `q`**: its mod-`2` boundary is `p` together with `q`. Stated by
duality, exactly as `Schoenflies.IsClosedChain` is. -/
def IsChainFrom (L : List Piece) (p q : Plane) : Prop :=
  ∀ f : Plane → ZMod 2, (L.map fun P => f P.1 + f P.2).sum = f p + f q

/-- A chain whose two ends coincide is a closed chain, and conversely. -/
theorem isChainFrom_self_iff : IsChainFrom L p p ↔ IsClosedChain L := by
  constructor <;> intro h f
  · rw [h f]; exact add_self_zmod_two _
  · rw [h f]; exact (add_self_zmod_two _).symm

theorem isChainFrom_nil (p : Plane) : IsChainFrom [] p p := fun f => by
  simp [(add_self_zmod_two (f p)).symm]

/-- Chains compose end to end. -/
theorem IsChainFrom.append (h₁ : IsChainFrom L₁ p q) (h₂ : IsChainFrom L₂ q r) :
    IsChainFrom (L₁ ++ L₂) p r := by
  intro f
  rw [List.map_append, List.sum_append, h₁ f, h₂ f]
  linear_combination add_self_zmod_two (f q)

/-- **Two chains with the same two ends close up.** This is the whole reason `Aᵢ ∪ P` is a
closed curve as far as the crossing count is concerned. -/
theorem IsChainFrom.isClosedChain_append (h₁ : IsChainFrom L₁ p q) (h₂ : IsChainFrom L₂ p q) :
    IsClosedChain (L₁ ++ L₂) := by
  intro f
  rw [List.map_append, List.sum_append, h₁ f, h₂ f]
  exact add_self_zmod_two _

theorem SameEdges.isChainFrom (h : SameEdges L₁ L₂) (h₂ : IsChainFrom L₂ p q) :
    IsChainFrom L₁ p q := by
  intro f
  rw [← chainSum_map_orientPiece f L₁, (h.map fun P => f P.1 + f P.2).sum_eq,
    chainSum_map_orientPiece, h₂ f]

theorem SameEdges.isClosedChain (h : SameEdges L₁ L₂) (h₂ : IsClosedChain L₂) :
    IsClosedChain L₁ := by
  intro f
  rw [← chainSum_map_orientPiece f L₁, (h.map fun P => f P.1 + f P.2).sum_eq,
    chainSum_map_orientPiece, h₂ f]

/-! ### The edges of a polyline

How a crosscut is normally presented: a list of points. `pathPieces` reads off its edges, and
`isChainFrom_pathPieces` says its boundary is the two ends of the list. -/

/-- The edges of the polyline `v₀, v₁, …, v_k`. -/
def pathPieces : List Plane → List Piece
  | [] => []
  | [_] => []
  | v :: w :: rest => (v, w) :: pathPieces (w :: rest)

@[simp] theorem pathPieces_nil : pathPieces [] = [] := rfl

@[simp] theorem pathPieces_singleton (v : Plane) : pathPieces [v] = [] := rfl

@[simp] theorem pathPieces_cons_cons (v w : Plane) (rest : List Plane) :
    pathPieces (v :: w :: rest) = (v, w) :: pathPieces (w :: rest) := rfl

/-- **A polyline is a chain from its first point to its last.** -/
theorem isChainFrom_pathPieces (p : Plane) (mid : List Plane) (q : Plane) :
    IsChainFrom (pathPieces (p :: (mid ++ [q]))) p q := by
  induction mid generalizing p with
  | nil =>
    intro f
    simp
  | cons w ws ih =>
    intro f
    rw [List.cons_append, pathPieces_cons_cons, List.map_cons, List.sum_cons, ih w f]
    linear_combination add_self_zmod_two (f w)

/-- The edges of a polyline occupy the polyline. -/
theorem cover_pathPieces (p : Plane) (mid : List Plane) (q : Plane) :
    cover (pathPieces (p :: (mid ++ [q]))) = poly (p :: (mid ++ [q])) := by
  induction mid generalizing p with
  | nil =>
    rw [List.nil_append, pathPieces_cons_cons, pathPieces_singleton, cover_cons, cover_nil,
      poly_cons_cons, poly_singleton, union_empty]
    exact (union_eq_self_of_subset_right
      (singleton_subset_iff.2 (right_mem_segment ℝ p q))).symm
  | cons w ws ih =>
    rw [List.cons_append, pathPieces_cons_cons, cover_cons, ih w, poly_cons_cons]
    rfl

/-! ## The two arcs of a polygon

`arcPieces C a k` is the edge list of the arc of `C` that leaves vertex `a` and runs forward
through `k` edges. Its two ends are vertices `a` and `a + k`, and for `k ≤ m + 3` the two arcs
`arcPieces C a k` and `arcPieces C (a + k) (m + 3 - k)` between them use each edge of `C`
exactly once. -/

namespace ClosedPolygon

variable {C : ClosedPolygon m} {a : ZMod (m + 3)} {k : ℕ}

/-- The edge list of the arc of `C` that leaves vertex `a` and runs forward through `k` edges.
For `k ≤ m + 3` this is one of the two arcs a crosscut with endpoints `C.vertex a` and
`C.vertex (a + k)` cuts `C` into; the other is `arcPieces C (a + k) (m + 3 - k)`. -/
def arcPieces (C : ClosedPolygon m) (a : ZMod (m + 3)) (k : ℕ) : List Piece :=
  (List.range k).map fun t : ℕ => (C.vertex (a + t), C.vertex (a + t + 1))

@[simp] theorem arcPieces_zero (C : ClosedPolygon m) (a : ZMod (m + 3)) :
    C.arcPieces a 0 = [] := rfl

/-- Running through `k + l` edges is running through `k` and then through `l`. -/
theorem arcPieces_add (C : ClosedPolygon m) (a : ZMod (m + 3)) (k l : ℕ) :
    C.arcPieces a (k + l) = C.arcPieces a k ++ C.arcPieces (a + k) l := by
  rw [arcPieces, arcPieces, arcPieces, List.range_add, List.map_append, List.map_map]
  congr 1
  refine List.map_congr_left fun t _ => ?_
  simp only [Function.comp_apply, Nat.cast_add, ← add_assoc]

/-- Running through all `m + 3` edges from vertex `0` is the whole edge list. -/
theorem arcPieces_full (C : ClosedPolygon m) : C.arcPieces 0 (m + 3) = C.pieces := by
  rw [arcPieces, pieces]
  exact List.map_congr_left fun t _ => by rw [zero_add]

/-- Every edge of an arc is an edge of the polygon; non-levelness and nondegeneracy follow. -/
theorem mem_pieces_of_mem_arcPieces {Q : Piece} (hQ : Q ∈ C.arcPieces a k) : Q ∈ C.pieces := by
  obtain ⟨t, -, rfl⟩ := List.mem_map.1 hQ
  exact C.mem_pieces _

theorem arcPieces_nondeg (C : ClosedPolygon m) (a : ZMod (m + 3)) (k : ℕ) :
    ∀ Q ∈ C.arcPieces a k, Q.Nondeg :=
  fun _ hQ => C.pieces_nondeg _ (mem_pieces_of_mem_arcPieces hQ)

theorem arcPieces_hgt_ne (hL : ∀ Q ∈ C.pieces, hgt u Q.1 ≠ hgt u Q.2) :
    ∀ Q ∈ C.arcPieces a k, hgt u Q.1 ≠ hgt u Q.2 :=
  fun _ hQ => hL _ (mem_pieces_of_mem_arcPieces hQ)

/-- **An arc is a chain from its first vertex to its last.** The telescoping sum of the
blueprint's "counting edge by edge", read off `Schoenflies.sum_range_boundary`. -/
theorem isChainFrom_arcPieces (C : ClosedPolygon m) (a : ZMod (m + 3)) (k : ℕ) :
    IsChainFrom (C.arcPieces a k) (C.vertex a) (C.vertex (a + k)) := by
  intro f
  have hmap : ((C.arcPieces a k).map fun P => f P.1 + f P.2)
      = (List.range k).map fun j : ℕ =>
          f (C.vertex (a + (j : ZMod (m + 3))))
            + f (C.vertex (a + ((j + 1 : ℕ) : ZMod (m + 3)))) := by
    rw [arcPieces, List.map_map]
    refine List.map_congr_left fun t _ => ?_
    simp only [Function.comp_apply, natCast_succ, ← add_assoc]
  have key := sum_range_boundary (fun i : ℕ => f (C.vertex (a + (i : ZMod (m + 3))))) k
  rw [hmap, key]
  simp

/-- **The two arcs from a vertex use every edge exactly once.** Cutting the cycle at `a` is a
rotation, and a rotation is a permutation: the list is `X ++ Y` and `C.pieces` is `Y ++ X`. -/
theorem arcPieces_full_perm (C : ClosedPolygon m) (a : ZMod (m + 3)) :
    (C.arcPieces a (m + 3)).Perm C.pieces := by
  have hlt : a.val < m + 3 := ZMod.val_lt a
  have hcast : ((a.val : ℕ) : ZMod (m + 3)) = a := ZMod.natCast_rightInverse a
  -- the tail of the cycle, from `a` back round to `0`
  have hzero : a + ((m + 3 - a.val : ℕ) : ZMod (m + 3)) = 0 := by
    rw [Nat.cast_sub hlt.le, hcast]
    simp
  have hsplit1 : C.arcPieces a (m + 3)
      = C.arcPieces a (m + 3 - a.val) ++ C.arcPieces 0 a.val := by
    have h1 : (m + 3 - a.val) + a.val = m + 3 := by omega
    have h2 := arcPieces_add C a (m + 3 - a.val) a.val
    rwa [h1, hzero] at h2
  have hsplit2 : C.pieces = C.arcPieces 0 a.val ++ C.arcPieces a (m + 3 - a.val) := by
    have h1 : a.val + (m + 3 - a.val) = m + 3 := by omega
    have h2 := arcPieces_add C 0 a.val (m + 3 - a.val)
    rw [h1, arcPieces_full, zero_add, hcast] at h2
    exact h2
  rw [hsplit1, hsplit2]
  exact List.perm_append_comm

/-- **The split.** For `k ≤ m + 3` the two arcs at `a` and `a + k` between them use every edge
of `C` exactly once. -/
theorem arcPieces_split_perm (C : ClosedPolygon m) (a : ZMod (m + 3)) (hk : k ≤ m + 3) :
    (C.arcPieces a k ++ C.arcPieces (a + k) (m + 3 - k)).Perm C.pieces := by
  rw [← arcPieces_add, Nat.add_sub_cancel' hk]
  exact arcPieces_full_perm C a

theorem sameEdges_arcPieces_split (C : ClosedPolygon m) (a : ZMod (m + 3)) (hk : k ≤ m + 3) :
    SameEdges C.pieces (C.arcPieces a k ++ C.arcPieces (a + k) (m + 3 - k)) :=
  SameEdges.of_perm (arcPieces_split_perm C a hk).symm

/-- The two arcs between them carry the polygon. -/
theorem cover_arcPieces_union (C : ClosedPolygon m) (a : ZMod (m + 3)) (hk : k ≤ m + 3) :
    cover (C.arcPieces a k) ∪ cover (C.arcPieces (a + k) (m + 3 - k)) = C.carrier := by
  rw [← cover_append, cover_perm (arcPieces_split_perm C a hk), cover_pieces]

theorem cover_arcPieces_subset (C : ClosedPolygon m) (a : ZMod (m + 3)) (k : ℕ) :
    cover (C.arcPieces a k) ⊆ C.carrier := by
  intro z hz
  obtain ⟨R, hR, hzR⟩ := exists_of_mem_cover hz
  rw [← cover_pieces]
  exact mem_cover (mem_pieces_of_mem_arcPieces hR) hzR

/-- **The two curves of the split are closed chains.** An arc from `C.vertex a` to
`C.vertex (a + k)` and a crosscut with the same two ends close up. -/
theorem isClosedChain_arcPieces_append {K : List Piece}
    (hK : IsChainFrom K (C.vertex a) (C.vertex (a + k))) :
    IsClosedChain (C.arcPieces a k ++ K) :=
  (isChainFrom_arcPieces C a k).isClosedChain_append hK

theorem arcPieces_append_hgt_ne {K : List Piece}
    (hC : ∀ Q ∈ C.pieces, hgt u Q.1 ≠ hgt u Q.2) (hK : ∀ Q ∈ K, hgt u Q.1 ≠ hgt u Q.2) :
    ∀ Q ∈ C.arcPieces a k ++ K, hgt u Q.1 ≠ hgt u Q.2 :=
  hgt_ne_append (arcPieces_hgt_ne hC) hK

/-- **A curve of the split occupies its arc together with the crosscut.** Only the edge list of
`J` is assumed related to the split; its carrier then is what the blueprint calls `Aᵢ ∪ P`. -/
theorem carrier_eq_of_sameEdges {m' : ℕ} {J : ClosedPolygon m'} {K : List Piece}
    (h : SameEdges J.pieces (C.arcPieces a k ++ K)) :
    J.carrier = cover (C.arcPieces a k) ∪ cover K := by
  rw [← cover_pieces, h.cover_eq, cover_append]

/-- Hence a point off `C` and off the crosscut is off `J`: the blueprint's "a point of
`Int(C)` off `P`" needs nothing else. -/
theorem notMem_carrier_of_sameEdges {m' : ℕ} {J : ClosedPolygon m'} {K : List Piece}
    (h : SameEdges J.pieces (C.arcPieces a k ++ K)) {x : Plane} (hxC : x ∉ C.carrier)
    (hxK : x ∉ cover K) : x ∉ J.carrier := by
  rw [carrier_eq_of_sameEdges h]
  rintro (hx | hx)
  · exact hxC (cover_arcPieces_subset C a k hx)
  · exact hxK hx

end ClosedPolygon

/-! ## The identity

Everything above was the definition. The identity itself is one line of `ZMod 2` arithmetic:
the crosscut is counted once in each of `π_{J₁}` and `π_{J₂}`, so its contribution cancels. -/

/-- **Parity splitting** (Lemma 2.7), in edge-list form and with no geometry whatever. If the
edge list of `C` is the two arcs `A₁, A₂` and the edge list of `Jᵢ` is `Aᵢ` together with the
crosscut's list `K` — in each case up to reordering and up to reversing individual edges — then
`π_{J₁} + π_{J₂} = π_C` at *every* point of the plane.

The hypotheses carry all of the blueprint's picture; the proof is that `K` is counted twice. -/
theorem parity_split (u : Plane) {LC A₁ A₂ K : List Piece}
    (hC : SameEdges LC (A₁ ++ A₂)) (h₁ : SameEdges L₁ (A₁ ++ K)) (h₂ : SameEdges L₂ (A₂ ++ K))
    (q : Plane) : parity u L₁ q + parity u L₂ q = parity u LC q := by
  rw [h₁.parity_eq u q, h₂.parity_eq u q, hC.parity_eq u q, parity_append, parity_append,
    parity_append]
  linear_combination add_self_zmod_two (parity u K q)

namespace ClosedPolygon

variable {C : ClosedPolygon m} {a : ZMod (m + 3)} {k : ℕ}

/-- **Parity splitting** (Lemma 2.7) for a simple closed polygon cut at two of its vertices.
`K` is the edge list of the crosscut, `L₁` and `L₂` the edge lists of the two curves
`Jᵢ = Aᵢ ∪ P`; each is required only to carry the right edges, in any order and with either
name for each edge.

No hypothesis on `K` is needed: whatever it is, it is counted once on each side and cancels. -/
theorem parity_splitting (C : ClosedPolygon m) (u : Plane) (a : ZMod (m + 3)) (hk : k ≤ m + 3)
    {K : List Piece} (h₁ : SameEdges L₁ (C.arcPieces a k ++ K))
    (h₂ : SameEdges L₂ (C.arcPieces (a + k) (m + 3 - k) ++ K)) (q : Plane) :
    parity u L₁ q + parity u L₂ q = parity u C.pieces q :=
  parity_split u (sameEdges_arcPieces_split C a hk) h₁ h₂ q

/-! ### What the identity says about the regions

Theorem 2.3 fixes the two values of `π` for each of the three curves — `1` on the bounded
region, `0` on the unbounded one — and the identity then reads off the blueprint's
"consequently". -/

/-- **The crossing count decides the region** (Theorem 2.3, last sentence, as a criterion).
Off the polygon, `π_C = 1` exactly on the bounded region. -/
theorem parity_eq_one_iff (C : ClosedPolygon m) {u : Plane} (hu : Plane.IsDirection u)
    (hL : ∀ Q ∈ C.pieces, hgt u Q.1 ≠ hgt u Q.2) {x : Plane} (hx : x ∉ C.carrier) :
    parity u C.pieces x = 1 ↔ x ∈ inside C.carrier := by
  have hmem : x ∈ inside C.carrier ∪ outside C.carrier := by
    rw [inside_union_outside]; exact hx
  refine ⟨fun h => ?_, C.parity_eq_one_of_mem_inside hu hL⟩
  rcases hmem with h' | h'
  · exact h'
  · rw [C.parity_eq_zero_of_mem_outside hu hL h'] at h
    exact absurd h (by decide)

/-- **A point inside `C` and off the crosscut is inside exactly one of `J₁, J₂`** — the first
half of the "Consequently" of Lemma 2.7. The left side of the splitting identity is `1`, so
exactly one of the two right-hand terms is.

"Off the crosscut" is `x ∉ cover K`; that `x` is off `J₁` and off `J₂` as well is not assumed
but derived, by `notMem_carrier_of_sameEdges`. -/
theorem crosscut_inside_exactly_one {m₁ m₂ : ℕ} (C : ClosedPolygon m) (J₁ : ClosedPolygon m₁)
    (J₂ : ClosedPolygon m₂) {u : Plane} (hu : Plane.IsDirection u)
    (hC : ∀ Q ∈ C.pieces, hgt u Q.1 ≠ hgt u Q.2) {K : List Piece}
    (hK : ∀ Q ∈ K, hgt u Q.1 ≠ hgt u Q.2) (hk : k ≤ m + 3)
    (h₁ : SameEdges J₁.pieces (C.arcPieces a k ++ K))
    (h₂ : SameEdges J₂.pieces (C.arcPieces (a + k) (m + 3 - k) ++ K))
    {x : Plane} (hx : x ∈ inside C.carrier) (hxK : x ∉ cover K) :
    x ∈ inside J₁.carrier ↔ x ∉ inside J₂.carrier := by
  have hJ₁ := h₁.hgt_ne (arcPieces_append_hgt_ne hC hK)
  have hJ₂ := h₂.hgt_ne (arcPieces_append_hgt_ne hC hK)
  have hsum := C.parity_splitting u a hk h₁ h₂ x
  rw [C.parity_eq_one_of_mem_inside hu hC hx] at hsum
  have harith : ∀ s t : ZMod 2, s + t = 1 → (s = 1 ↔ ¬ t = 1) := by decide
  rw [← J₁.parity_eq_one_iff hu hJ₁ (notMem_carrier_of_sameEdges h₁ hx.1 hxK),
    ← J₂.parity_eq_one_iff hu hJ₂ (notMem_carrier_of_sameEdges h₂ hx.1 hxK)]
  exact harith _ _ hsum

/-- **A point outside `C` and off the crosscut is inside both of `J₁, J₂` or inside neither** —
the second half of the "Consequently" of Lemma 2.7. The left side of the splitting identity is
`0`, so the two right-hand terms agree. -/
theorem crosscut_outside_agree {m₁ m₂ : ℕ} (C : ClosedPolygon m) (J₁ : ClosedPolygon m₁)
    (J₂ : ClosedPolygon m₂) {u : Plane} (hu : Plane.IsDirection u)
    (hC : ∀ Q ∈ C.pieces, hgt u Q.1 ≠ hgt u Q.2) {K : List Piece}
    (hK : ∀ Q ∈ K, hgt u Q.1 ≠ hgt u Q.2) (hk : k ≤ m + 3)
    (h₁ : SameEdges J₁.pieces (C.arcPieces a k ++ K))
    (h₂ : SameEdges J₂.pieces (C.arcPieces (a + k) (m + 3 - k) ++ K))
    {x : Plane} (hx : x ∈ outside C.carrier) (hxK : x ∉ cover K) :
    x ∈ inside J₁.carrier ↔ x ∈ inside J₂.carrier := by
  have hJ₁ := h₁.hgt_ne (arcPieces_append_hgt_ne hC hK)
  have hJ₂ := h₂.hgt_ne (arcPieces_append_hgt_ne hC hK)
  have hsum := C.parity_splitting u a hk h₁ h₂ x
  rw [C.parity_eq_zero_of_mem_outside hu hC hx] at hsum
  have harith : ∀ s t : ZMod 2, s + t = 0 → (s = 1 ↔ t = 1) := by decide
  rw [← J₁.parity_eq_one_iff hu hJ₁ (notMem_carrier_of_sameEdges h₁ hx.1 hxK),
    ← J₂.parity_eq_one_iff hu hJ₂ (notMem_carrier_of_sameEdges h₂ hx.1 hxK)]
  exact harith _ _ hsum

end ClosedPolygon

end Schoenflies


==> anc/P5-kernel-deficit-lean-v6/vendor/schoenflies-lean/Schoenflies/Plane.lean <==
/-
Copyright (c) 2026 Álvaro Begué. All rights reserved.
Released under Apache 2.0 license as described in the file LICENSE.
Authors: Álvaro Begué
-/
import Mathlib.Analysis.InnerProductSpace.PiL2
import Mathlib.Analysis.Convex.Topology
import Mathlib.Topology.MetricSpace.Thickening

/-!
# The plane, and the compactness toolkit

The plane is `EuclideanSpace ℝ (Fin 2)`. This module fixes that choice, supplies the
orientation form `det` and the right-angle rotation `perp` used to keep track of the two
sides of a polygonal curve, and collects the elementary consequences of compactness and
connectedness that the rest of the development uses without comment.

## Blueprint

* `det`, `perp` — Appendix C, item 1.
* `Plane.notMem_of_mem_segment_of_isMinOn` — Lemma 1.3 (nearest-point segment).
* `Plane.exists_thickening_subset`, `Plane.exists_dist_pos`, `Plane.exists_ball_subset_diff`
  — Lemma 1.4 (a), (b), (c) (compact separation).
* `Plane.eq_singleton_iInter_of_diam_tendsto_zero` — Lemma 1.6 (nested compact singleton).
* `Plane.connectedComponentIn_eq_of_frontier_disjoint` — Lemma 1.7 (recognizing a component).

Lemma 1.5 (closure and diameter) is `Metric.diam_closure` in Mathlib.
-/

open Metric Set

namespace Schoenflies

/-- The plane. -/
abbrev Plane := EuclideanSpace ℝ (Fin 2)

namespace Plane

/-- Build a point of the plane from its two coordinates. -/
abbrev mk (x y : ℝ) : Plane := !₂[x, y]

@[simp] theorem mk_zero (x y : ℝ) : mk x y 0 = x := rfl
@[simp] theorem mk_one (x y : ℝ) : mk x y 1 = y := rfl

/-! ### The orientation form and the right-angle rotation -/

/-- The orientation form `det (a, b) = a₁b₂ - a₂b₁`. It is positive exactly when `b` lies
counterclockwise of `a`. -/
def det (a b : Plane) : ℝ := a 0 * b 1 - a 1 * b 0

/-- `u` turned counterclockwise through a right angle. -/
def perp (u : Plane) : Plane := mk (-u 1) (u 0)

@[simp] theorem perp_zero (u : Plane) : perp u 0 = -u 1 := rfl
@[simp] theorem perp_one (u : Plane) : perp u 1 = u 0 := rfl

@[simp] theorem det_self (a : Plane) : det a a = 0 := by simp [det]; ring

theorem det_comm (a b : Plane) : det a b = -det b a := by simp [det]; ring

@[simp] theorem det_smul_left (r : ℝ) (a b : Plane) : det (r • a) b = r * det a b := by
  simp [det]; ring

@[simp] theorem det_smul_right (r : ℝ) (a b : Plane) : det a (r • b) = r * det a b := by
  simp [det]; ring

theorem det_add_left (a b c : Plane) : det (a + b) c = det a c + det b c := by
  simp [det]; ring

theorem det_add_right (a b c : Plane) : det a (b + c) = det a b + det a c := by
  simp [det]; ring

/-- The defining property of `perp`: it is the counterclockwise right-angle rotation, so it
pairs positively with its argument. -/
@[simp] theorem det_perp_self (u : Plane) : det u (perp u) = ‖u‖ ^ 2 := by
  rw [EuclideanSpace.real_norm_sq_eq]
  simp [det, Fin.sum_univ_two]
  ring

theorem inner_eq (u v : Plane) : inner ℝ u v = u 0 * v 0 + u 1 * v 1 := by
  simp [PiLp.inner_apply, Fin.sum_univ_two, mul_comm]

/-- Turning twice reverses. -/
@[simp] theorem perp_perp (u : Plane) : perp (perp u) = -u := by
  ext i; fin_cases i <;> simp

@[simp] theorem inner_perp_self (u : Plane) : inner ℝ u (perp u) = 0 := by
  rw [inner_eq]; simp; ring

/-- Against `perp` on the right, `det` becomes the inner product. Together with
`det_perp_left` this is what lets the strip lemma trade one for the other. -/
@[simp] theorem det_perp_right (u v : Plane) : det u (perp v) = inner ℝ u v := by
  rw [inner_eq]; simp [det]

@[simp] theorem det_perp_left (u v : Plane) : det (perp u) v = -inner ℝ u v := by
  rw [inner_eq]; simp [det]; ring

@[simp] theorem det_perp_perp (u v : Plane) : det (perp u) (perp v) = det u v := by
  simp [det]; ring

@[simp] theorem norm_perp (u : Plane) : ‖perp u‖ = ‖u‖ := by
  rw [EuclideanSpace.norm_eq, EuclideanSpace.norm_eq]
  congr 1
  simp [Fin.sum_univ_two, sq_abs]
  ring

/-- Two vectors are parallel exactly when the orientation form kills them. This is the
angle-free reading of "`u` and `v` point along one line". -/
theorem det_eq_zero_iff_smul (u v : Plane) (hu : u ≠ 0) :
    det u v = 0 ↔ ∃ r : ℝ, v = r • u := by
  constructor
  · intro h
    -- `u ≠ 0` means some coordinate is nonzero; solve for the ratio there.
    have hcoord : u 0 ≠ 0 ∨ u 1 ≠ 0 := by
      by_contra hc
      push Not at hc
      exact hu (by ext i; fin_cases i <;> simp [hc.1, hc.2])
    simp only [det, sub_eq_zero] at h
    rcases hcoord with h0 | h1
    · refine ⟨v 0 / u 0, ?_⟩
      ext i
      fin_cases i <;> simp <;> field_simp; linarith
    · refine ⟨v 1 / u 1, ?_⟩
      ext i
      fin_cases i <;> simp <;> field_simp; linarith
  · rintro ⟨r, rfl⟩
    simp

/-! ### Compactness -/

variable {K L U V : Set Plane} {x a y : Plane}

/-- Lemma 1.3 (nearest-point segment). If `a` is a point of `K` nearest to `x ∉ K`, then the
half-open segment `[x, a)` misses `K`. -/
theorem notMem_of_mem_segment_of_isMinOn (haK : a ∈ K) (hxK : x ∉ K)
    (hmin : ∀ b ∈ K, dist x a ≤ dist x b) (hy : y ∈ segment ℝ x a) (hya : y ≠ a) :
    y ∉ K := by
  intro hyK
  -- `a ≠ x`, since `a ∈ K` and `x ∉ K`, so the segment is nondegenerate.
  have hax : a ≠ x := fun h => hxK (h ▸ haK)
  have hpos : 0 < dist x a := dist_pos.2 (Ne.symm hax)
  -- Write `y = x + t • (a - x)` with `0 ≤ t ≤ 1`; `t = 1` is excluded by `y ≠ a`.
  rw [segment_eq_image' ℝ x a] at hy
  obtain ⟨t, ht, rfl⟩ := hy
  have ht1 : t < 1 := by
    rcases lt_or_eq_of_le ht.2 with h | h
    · exact h
    · exact absurd (by rw [h]; module) hya
  -- Then `dist x y = t * dist x a < dist x a`, contradicting minimality.
  have hdist : dist x (x + t • (a - x)) = t * dist x a := by
    rw [dist_eq_norm, dist_eq_norm]
    have : x - (x + t • (a - x)) = t • (x - a) := by module
    rw [this, norm_smul, Real.norm_eq_abs, abs_of_nonneg ht.1]
  have := hmin _ hyK
  rw [hdist] at this
  nlinarith

/-- Lemma 1.4 (a) (compact separation). A compact set inside an open set has a uniform
neighbourhood inside it. Empty `K` is allowed: `thickening ρ ∅ = ∅`. -/
theorem exists_thickening_subset (hK : IsCompact K) (hU : IsOpen U) (h : K ⊆ U) :
    ∃ ρ > 0, thickening ρ K ⊆ U :=
  hK.exists_thickening_subset_open hU h

/-- Lemma 1.4 (b) (compact separation). Two disjoint nonempty compact sets have positive
distance. -/
theorem exists_dist_pos (hK : IsCompact K) (hL : IsCompact L) (hd : Disjoint K L) :
    ∃ ρ > 0, ∀ p ∈ K, ∀ q ∈ L, ρ ≤ dist p q := by
  obtain ⟨ρ, hρ, hsub⟩ :=
    hK.exists_thickening_subset_open hL.isClosed.isOpen_compl (disjoint_left.1 hd)
  refine ⟨ρ, hρ, fun p hp q hq => ?_⟩
  by_contra hlt
  exact hsub (mem_thickening_iff.2 ⟨p, hp, by rw [dist_comm]; exact not_le.1 hlt⟩) hq

/-- Lemma 1.4 (c) (compact separation). A point of an open set off a compact set has a ball
inside the difference. -/
theorem exists_ball_subset_diff (hU : IsOpen U) (hK : IsCompact K) (hx : x ∈ U \ K) :
    ∃ ρ > 0, ball x ρ ⊆ U \ K := by
  obtain ⟨r, hr, hrU⟩ := Metric.isOpen_iff.1 hU x hx.1
  obtain ⟨s, hs, hsK⟩ :=
    (isCompact_singleton (x := x)).exists_thickening_subset_open hK.isClosed.isOpen_compl
      (by simpa using hx.2)
  refine ⟨min r s, lt_min hr hs, fun z hz => ⟨hrU (ball_subset_ball (min_le_left _ _) hz), ?_⟩⟩
  exact hsK (mem_thickening_iff.2 ⟨x, rfl, lt_of_lt_of_le (mem_ball.1 hz) (min_le_right _ _)⟩)

/-- Lemma 1.6 (nested compact singleton). A decreasing sequence of nonempty compact sets whose
diameters tend to `0` has a single point in its intersection. -/
theorem eq_singleton_iInter_of_diam_tendsto_zero {K : ℕ → Set Plane}
    (hne : ∀ n, (K n).Nonempty) (hK : ∀ n, IsCompact (K n)) (hmono : Antitone K)
    (hdiam : Filter.Tendsto (fun n => diam (K n)) Filter.atTop (nhds 0)) :
    ∃ p, ⋂ n, K n = {p} := by
  have hnonempty : (⋂ n, K n).Nonempty :=
    IsCompact.nonempty_iInter_of_sequence_nonempty_isCompact_isClosed _
      (fun n => hmono (Nat.le_succ n)) hne (hK 0) (fun n => (hK n).isClosed)
  obtain ⟨p, hp⟩ := hnonempty
  refine ⟨p, subset_antisymm (fun q hq => ?_) (by simpa using hp)⟩
  -- Any two points of the intersection are within `diam (K n)` of each other, for every `n`.
  rw [mem_singleton_iff]
  have hbdd : ∀ n, dist q p ≤ diam (K n) := fun n =>
    dist_le_diam_of_mem (hK n).isBounded (mem_iInter.1 hq n) (mem_iInter.1 hp n)
  have : dist q p ≤ 0 := le_of_tendsto_of_tendsto' tendsto_const_nhds hdiam hbdd
  exact dist_le_zero.1 this

/-- Lemma 1.7 (recognizing a component). A region inside an open set whose frontier misses that
open set is a connected component of it. -/
theorem connectedComponentIn_eq_of_frontier_disjoint (hU : IsOpen U) (hUconn : IsPreconnected U)
    (hsub : U ⊆ V) (hfr : frontier U ∩ V = ∅) (hx : x ∈ U) :
    connectedComponentIn V x = U := by
  -- `U` is closed in `V`: `closure U ∩ V = (U ∪ ∂U) ∩ V = U`.
  have hclosed : closure U ∩ V ⊆ U := by
    rintro z ⟨hz1, hz2⟩
    by_contra hzU
    have : z ∈ frontier U ∩ V := ⟨by rw [hU.frontier_eq]; exact ⟨hz1, hzU⟩, hz2⟩
    rw [hfr] at this
    exact this
  refine subset_antisymm ?_ (hUconn.subset_connectedComponentIn hx hsub)
  -- The component `C` is covered by the disjoint open sets `U` and `(closure U)ᶜ`, and meets `U`.
  have hcover : connectedComponentIn V x ⊆ U ∪ (closure U)ᶜ := by
    intro z hz
    by_cases h : z ∈ closure U
    · exact Or.inl (hclosed ⟨h, connectedComponentIn_subset V x hz⟩)
    · exact Or.inr h
  have hmeet : (connectedComponentIn V x ∩ U).Nonempty :=
    ⟨x, mem_connectedComponentIn (hsub hx), hx⟩
  have hempty : ¬ (connectedComponentIn V x ∩ (closure U)ᶜ).Nonempty := by
    intro hne
    obtain ⟨z, hz⟩ :=
      isPreconnected_connectedComponentIn U (closure U)ᶜ hU isClosed_closure.isOpen_compl
        hcover hmeet hne
    exact hz.2.2 (subset_closure hz.2.1)
  intro z hz
  by_contra hzU
  exact hempty ⟨z, hz, fun h => hzU (hclosed ⟨h, connectedComponentIn_subset V x hz⟩)⟩

end Plane

end Schoenflies


==> anc/P5-kernel-deficit-lean-v6/vendor/schoenflies-lean/Schoenflies/PolyArcRealize.lean <==
/-
Copyright (c) 2026 Álvaro Begué. All rights reserved.
Released under Apache 2.0 license as described in the file LICENSE.
Authors: Álvaro Begué
-/
import Schoenflies.ArcCollars
import Schoenflies.GeneralCrosscut
import Schoenflies.Realization

/-!
# Realizing a simple polygonal arc as a `PolyArc`

`Schoenflies/ArcCollars.lean` proves blueprint Lemma 1.8 (b) — the two-sided collar of an arc,
hence `Schoenflies.HasArcCollars` — for an arc *presented by its vertex list*, a
`Schoenflies.PolyArc`, and carries the presentation itself as the hypothesis
`Schoenflies.IsPolyArcCarrier`. Nothing on `main` could supply that hypothesis for anything but
a straight segment, so `lem:crosscut-at-most-two` and `thm:general-crosscut` were not in fact
unblocked. This module closes the gap: a set that is both an arc between two points and
polygonal *is* the carrier of a `PolyArc`.

This is the arc analogue of `Schoenflies.exists_closedPolygon`, and the route is the one
`Schoenflies/Realization.lean` takes in the closed case, on a linear index instead of a cyclic
one. The closed-case machinery is reused verbatim wherever it does not mention the loop.

## The three steps

1. **Cut the point set into pieces.** `Schoenflies.exists_isClean` gives a finite list `Q` of
   nondegenerate segments occupying `P`, with pairwise disjoint interiors and no end interior to
   any of them; the two endpoints `a`, `b` of the arc are put on the cut list, so both are ends
   of pieces.
2. **Order the pieces along the arc.** The parametrisation `f` reaches an end of a piece at
   finitely many parameters; listed in increasing order they cut `[0, 1]` into gaps. A gap image
   is connected and misses the ends, so it lies in one piece interior; the interior is connected
   and covered by the closed gap images, so it lies in that one gap. Gaps and pieces correspond
   one to one and the ends, in the order `f` reaches them, are a *linear* vertex list.

   The only change from the closed case is bookkeeping at the far end. There the loop returns to
   `f 0`, so the parameters live in `[0, 1)` and the last gap wraps; here `f 1 = b` is a genuine
   extra vertex. Taking the parameter set to be `{t ∈ [0, 1) | f t` is an end of a piece`}` —
   *exactly* the set `Schoenflies/Realization.lean` uses — makes `Schoenflies.parNext` of the
   last index equal `1` by definition, which is precisely the missing right end. So
   `Schoenflies.par`, `Schoenflies.parNext` and `Schoenflies.exists_mem_gap` are used unchanged,
   and `n` parameters give `n` edges and `n + 1` vertices.
3. **Delete redundant vertices.** `Schoenflies.PreArc` is a `PolyArc` less its `corner` field,
   and `Schoenflies.PreArc.deleteVertex` removes one vertex at which the two edges are
   collinear. Each deletion shortens the list by one, so the induction terminates; unlike the
   cyclic case it can never get stuck, because a one-edge arc satisfies `corner` vacuously.

## Why the arc is not closed into a curve first

The tempting shortcut is to join `b` back to `a` by one extra polygonal path far from the arc,
apply `Schoenflies.exists_closedPolygon_arcs` to the resulting Jordan curve, and read the arc off
the cyclic list. It is circular. The return path has to meet `P` only at `a` and `b`, so it has
to leave `a` in a direction along which the arc does not run; knowing that there *is* such a
direction — that `P` is locally one segment at `a` — is a consequence of the realization, not an
input to it. A *straight* segment from `b` to `a` will not do either: an arc can perfectly well
cross the chord joining its endpoints. And avoiding `P` in the large needs `ℝ² ∖ P` connected,
which is `thm:arc-complement`, stated there with an explicit hypothesis. Route (A) below needs
none of this.

## Padding the vertex list

`PolyArc.vertex` is a function on all of `ℕ` asked to be *globally* injective — the convention
its docstring records, which supplies `A.tang i` and `A.len i` directly. A realization
produces `n + 1` vertices and nothing beyond, so the list has to be padded.
`Schoenflies.exists_injective_extend` does it once and for all, by walking off along the first
coordinate past every value the finite list takes.

## Blueprint

There is no blueprint label for this statement: like the closed-curve realization theorem of
`Schoenflies/Realization.lean` it is the bridge the blueprint takes for granted when it says
"let `P` be a simple polygonal arc with vertices `v_0, …, v_{n+1}`". Its consumers are
`lem:polygonal-collar` (b) and, through it, `lem:crosscut-at-most-two` and
`thm:general-crosscut`.

* `Schoenflies.exists_injective_extend` — a finite injective vertex list extends to an injective
  sequence.
* `Schoenflies.PreArc` — a `PolyArc` less the `corner` field: a simple polygonal arc presented by
  a vertex list, redundant vertices allowed. The arc analogue of `Schoenflies.PrePolygon`.
* `Schoenflies.skipIdx`, `Schoenflies.PreArc.deleteVertex`,
  `Schoenflies.PreArc.carrier_deleteVertex` — the blueprint's "delete redundant vertices at which
  two consecutive edges are collinear", as an operation. The arc analogue of
  `Schoenflies.PrePolygon.deleteLast`, and simpler: with a linear index no rotation is needed, so
  the vertex to be deleted stays where it is.
* `Schoenflies.PreArc.exists_polyArc` — the deletion run to completion. The arc analogue of
  `Schoenflies.PrePolygon.exists_closedPolygon_of_prePolygon`.
* `Schoenflies.exists_preArc_of_isArcBetween` — steps 1 and 2: a set-level simple polygonal arc
  is the carrier of a vertex list. The arc analogue of
  `Schoenflies.exists_prePolygon_of_isJordanCurve`.
* `Schoenflies.isPolyArcCarrier_of_isPolygonal` — **the realization theorem for arcs**, and the
  discharge of `Schoenflies.IsPolyArcCarrier`.
* `Schoenflies.hasArcCollars_of_isPolygonal` — blueprint Lemma 1.8 (b) for a set-level simple
  polygonal arc, with nothing left standing.
* `Schoenflies.IsCrosscut.hasArcCollars`, `Schoenflies.crosscut_at_most_two_of_isPolygonal` — the
  same at the call site of `thm:general-crosscut`.
-/

open Metric Set unitInterval

namespace Schoenflies

open Plane

/-! ## Padding a finite vertex list to an injective sequence

`PolyArc` asks for a globally injective `vertex : ℕ → Plane`; a realization only produces
`n + 2` points. The padding walks off along the first coordinate, past every value the finite
part takes, which keeps the extension injective and disjoint from the finite part. -/

/-- **A vertex list injective on an initial segment extends to an injective sequence.** This is
the padding convention `Schoenflies.PolyArc`'s docstring describes, supplied once. -/
theorem exists_injective_extend {N : ℕ} (v : ℕ → Plane)
    (hv : ∀ i < N, ∀ j < N, v i = v j → i = j) :
    ∃ w : ℕ → Plane, Function.Injective w ∧ ∀ k < N, w k = v k := by
  classical
  -- A bound on the first coordinates of the finite part.
  obtain ⟨M, hM⟩ : ∃ M : ℝ, ∀ k < N, v k 0 ≤ M := by
    obtain ⟨M, hM⟩ := ((Set.finite_lt_nat N).image fun k => v k 0).bddAbove
    exact ⟨M, fun k hk => hM ⟨k, hk, rfl⟩⟩
  refine ⟨fun k => if k < N then v k else Plane.mk (M + 1 + k) 0, ?_, fun k hk => by simp [hk]⟩
  intro k l hkl
  dsimp only at hkl
  by_cases hk : k < N <;> by_cases hl : l < N
  · rw [if_pos hk, if_pos hl] at hkl
    exact hv k hk l hl hkl
  · -- A listed point cannot equal a padded one: its first coordinate is too small.
    exfalso
    rw [if_pos hk, if_neg hl] at hkl
    have h1 : v k 0 = M + 1 + (l : ℝ) := by rw [hkl]; exact Plane.mk_zero _ _
    have h2 : (0 : ℝ) ≤ (l : ℝ) := Nat.cast_nonneg l
    have h3 := hM k hk
    linarith
  · exfalso
    rw [if_neg hk, if_pos hl] at hkl
    have h1 : v l 0 = M + 1 + (k : ℝ) := by rw [← hkl]; exact Plane.mk_zero _ _
    have h2 : (0 : ℝ) ≤ (k : ℝ) := Nat.cast_nonneg k
    have h3 := hM l hl
    linarith
  · rw [if_neg hk, if_neg hl] at hkl
    have h1 : M + 1 + (k : ℝ) = M + 1 + (l : ℝ) := by
      rw [← Plane.mk_zero (M + 1 + (k : ℝ)) 0, hkl]; exact Plane.mk_zero _ _
    exact_mod_cast (by linarith : (k : ℝ) = (l : ℝ))

/-! ## The index map of a deletion

On a linear index there is nothing to rotate: a vertex is deleted where it stands, and `skipIdx i`
is the inclusion of the shortened index set into the old one — the identity up to `i`, a shift by
one beyond it. It is the arc analogue of `Schoenflies.PrePolygon.emb`, and much simpler, because
that one has to wrap. -/

section SkipIdx

variable {i k : ℕ}

/-- The index map that skips over vertex `i + 1`. -/
def skipIdx (i k : ℕ) : ℕ := if k ≤ i then k else k + 1

theorem skipIdx_of_le (h : k ≤ i) : skipIdx i k = k := if_pos h

theorem skipIdx_of_lt (h : i < k) : skipIdx i k = k + 1 := if_neg (by omega)

theorem skipIdx_injective (i : ℕ) : Function.Injective (skipIdx i) := by
  intro k l h
  simp only [skipIdx] at h
  split_ifs at h <;> omega

theorem skipIdx_succ (h : k ≠ i) : skipIdx i (k + 1) = skipIdx i k + 1 := by
  simp only [skipIdx]
  split_ifs <;> omega

theorem skipIdx_ne_left (h : k ≠ i) : skipIdx i k ≠ i := by
  simp only [skipIdx]; split_ifs <;> omega

theorem skipIdx_ne_right (i k : ℕ) : skipIdx i k ≠ i + 1 := by
  simp only [skipIdx]; split_ifs <;> omega

end SkipIdx

/-! ## Arcs before normalization

`PreArc` is `PolyArc` with the `corner` field removed, exactly as `Schoenflies.PrePolygon` is
`Schoenflies.ClosedPolygon` with it removed. Realization produces one of these; normalization
turns it into a `PolyArc`. -/

/-- A simple polygonal arc presented by its vertex list, with redundant vertices allowed:
`Schoenflies.PolyArc` less its `corner` field. -/
structure PreArc (n : ℕ) where
  /-- The vertices, in order along the arc. Only `vertex 0, …, vertex (n + 1)` are on it. -/
  vertex : ℕ → Plane
  /-- The vertices are distinct. -/
  vertex_inj : Function.Injective vertex
  /-- Simplicity: an edge meets any other edge only at one of its own endpoints. -/
  edges_meet : ∀ i ≤ n, ∀ j ≤ n, i ≠ j →
    segment ℝ (vertex i) (vertex (i + 1)) ∩ segment ℝ (vertex j) (vertex (j + 1)) ⊆
      {vertex i, vertex (i + 1)}

namespace PreArc

variable {n i j k : ℕ}

/-- Edge `i` of the arc. -/
def edge (A : PreArc n) (i : ℕ) : Set Plane := segment ℝ (A.vertex i) (A.vertex (i + 1))

/-- The carrier of the arc: the union of its `n + 1` edges. -/
def carrier (A : PreArc n) : Set Plane := ⋃ i, ⋃ (_ : i ≤ n), A.edge i

variable {A : PreArc n}

theorem mem_carrier_iff {x : Plane} : x ∈ A.carrier ↔ ∃ i ≤ n, x ∈ A.edge i := mem_iUnion_le_nat

theorem edge_subset_carrier (hi : i ≤ n) : A.edge i ⊆ A.carrier :=
  fun _ hx => mem_carrier_iff.2 ⟨i, hi, hx⟩

theorem vertex_ne : A.vertex i ≠ A.vertex (i + 1) := fun h => by
  have := A.vertex_inj h; omega

/-! ### Deleting a redundant vertex

The blueprint's opening move in the strip lemma, "delete redundant vertices at which two
consecutive edges are collinear", as an operation rather than an invariant. -/

/-- **A redundant vertex is interior to the segment joining its neighbours**, so the two edges
at it merge into a single one. This is `Schoenflies.PrePolygon.mem_openSegment_of_det_eq_zero'`
read on a linear index. -/
theorem edge_union_of_det_eq_zero (A : PreArc n) (hi : i < n)
    (hdet : det (A.vertex i - A.vertex (i + 1)) (A.vertex (i + 1 + 1) - A.vertex (i + 1)) = 0) :
    segment ℝ (A.vertex i) (A.vertex (i + 1 + 1)) = A.edge i ∪ A.edge (i + 1) :=
  segment_split (openSegment_subset_segment ℝ _ _
    (PrePolygon.mem_openSegment_of_det_eq_zero' vertex_ne
      (fun h => by have := A.vertex_inj h; omega)
      (A.edges_meet i (by omega) (i + 1) (by omega) (by omega)) hdet))

/-- The middle vertex of a merge lies on no other edge: it is an end of edge `i`, and an edge
meeting edge `i` there would have it as one of its own ends. -/
theorem vertex_notMem_edge (A : PreArc n) (hi : i < n) (hk : k ≤ n) (hk1 : k ≠ i)
    (hk2 : k ≠ i + 1) : A.vertex (i + 1) ∉ A.edge k := by
  intro hmem
  have h := A.edges_meet k hk i (by omega) hk1 ⟨hmem, right_mem_segment ℝ _ _⟩
  simp only [Set.mem_insert_iff, Set.mem_singleton_iff] at h
  rcases h with h | h <;> exact absurd (A.vertex_inj h) (by omega)

/-- **The shortened vertex list is still simple.** The merged edge is the union of the two it
replaces, and the only point that could escape the two-point bound — the deleted vertex — lies
on no other edge. -/
theorem skip_edges_meet (A : PreArc (n + 1)) (hi : i < n + 1)
    (hdet : det (A.vertex i - A.vertex (i + 1)) (A.vertex (i + 1 + 1) - A.vertex (i + 1)) = 0) :
    ∀ j ≤ n, ∀ k ≤ n, j ≠ k →
      segment ℝ (A.vertex (skipIdx i j)) (A.vertex (skipIdx i (j + 1))) ∩
          segment ℝ (A.vertex (skipIdx i k)) (A.vertex (skipIdx i (k + 1))) ⊆
        {A.vertex (skipIdx i j), A.vertex (skipIdx i (j + 1))} := by
  -- Away from `i` the new edge is an old one; at `i` it is the union of two old ones.
  have hplain : ∀ l, l ≠ i →
      segment ℝ (A.vertex (skipIdx i l)) (A.vertex (skipIdx i (l + 1))) = A.edge (skipIdx i l) :=
    fun l hl => by rw [skipIdx_succ hl]; rfl
  have hmerge : segment ℝ (A.vertex (skipIdx i i)) (A.vertex (skipIdx i (i + 1)))
      = A.edge i ∪ A.edge (i + 1) := by
    rw [skipIdx_of_le (le_refl i), skipIdx_of_lt (Nat.lt_succ_self i)]
    exact A.edge_union_of_det_eq_zero hi hdet
  have hle : ∀ l ≤ n, skipIdx i l ≤ n + 1 := by
    intro l hl; simp only [skipIdx]; split_ifs <;> omega
  intro j hj k hk hjk z hz
  by_cases hji : i = j
  · -- The merged edge on the left: the deleted vertex has to be ruled out by hand.
    subst hji
    have hk1 : skipIdx i k ≠ i := skipIdx_ne_left (Ne.symm hjk)
    have hk2 : skipIdx i k ≠ i + 1 := skipIdx_ne_right i k
    rw [skipIdx_of_le (le_refl i), skipIdx_of_lt (Nat.lt_succ_self i)]
    have hzk : z ∈ A.edge (skipIdx i k) := by
      rw [← hplain k (Ne.symm hjk)]; exact hz.2
    have hzj : z ∈ A.edge i ∪ A.edge (i + 1) := hmerge ▸ hz.1
    rcases hzj with hzj | hzj
    · have h := A.edges_meet i (by omega) (skipIdx i k) (hle k hk) (Ne.symm hk1) ⟨hzj, hzk⟩
      simp only [Set.mem_insert_iff, Set.mem_singleton_iff] at h ⊢
      rcases h with h | h
      · exact Or.inl h
      · exact absurd (h ▸ hzk) (A.vertex_notMem_edge hi (hle k hk) hk1 hk2)
    · have h := A.edges_meet (i + 1) (by omega) (skipIdx i k) (hle k hk)
        (fun he => hk2 he.symm) ⟨hzj, hzk⟩
      simp only [Set.mem_insert_iff, Set.mem_singleton_iff] at h ⊢
      rcases h with h | h
      · exact absurd (h ▸ hzk) (A.vertex_notMem_edge hi (hle k hk) hk1 hk2)
      · exact Or.inr h
  · -- An untouched edge on the left: the bound is one instance of `edges_meet`.
    have hji' : j ≠ i := fun he => hji he.symm
    rw [skipIdx_succ hji']
    have hzj : z ∈ A.edge (skipIdx i j) := (hplain j hji') ▸ hz.1
    by_cases hki : i = k
    · subst hki
      have hj1 : skipIdx i j ≠ i := skipIdx_ne_left hji'
      have hj2 : skipIdx i j ≠ i + 1 := skipIdx_ne_right i j
      rcases (hmerge ▸ hz.2 : z ∈ A.edge i ∪ A.edge (i + 1)) with hzk | hzk
      · exact A.edges_meet (skipIdx i j) (hle j hj) i (by omega) hj1 ⟨hzj, hzk⟩
      · exact A.edges_meet (skipIdx i j) (hle j hj) (i + 1) (by omega) hj2 ⟨hzj, hzk⟩
    · have hki' : k ≠ i := fun he => hki he.symm
      have hzk : z ∈ A.edge (skipIdx i k) := (hplain k hki') ▸ hz.2
      exact A.edges_meet (skipIdx i j) (hle j hj) (skipIdx i k) (hle k hk)
        (fun he => hjk (skipIdx_injective i he)) ⟨hzj, hzk⟩

/-- **The vertex list with a redundant vertex deleted.** -/
def deleteVertex (A : PreArc (n + 1)) (hi : i < n + 1)
    (hdet : det (A.vertex i - A.vertex (i + 1)) (A.vertex (i + 1 + 1) - A.vertex (i + 1)) = 0) :
    PreArc n where
  vertex k := A.vertex (skipIdx i k)
  vertex_inj := A.vertex_inj.comp (skipIdx_injective i)
  edges_meet := A.skip_edges_meet hi hdet

@[simp] theorem deleteVertex_vertex (A : PreArc (n + 1)) (hi : i < n + 1)
    (hdet : det (A.vertex i - A.vertex (i + 1)) (A.vertex (i + 1 + 1) - A.vertex (i + 1)) = 0)
    (k : ℕ) : (A.deleteVertex hi hdet).vertex k = A.vertex (skipIdx i k) := rfl

theorem deleteVertex_vertex_zero (A : PreArc (n + 1)) (hi : i < n + 1)
    (hdet : det (A.vertex i - A.vertex (i + 1)) (A.vertex (i + 1 + 1) - A.vertex (i + 1)) = 0) :
    (A.deleteVertex hi hdet).vertex 0 = A.vertex 0 := by
  rw [deleteVertex_vertex, skipIdx_of_le (Nat.zero_le i)]

theorem deleteVertex_vertex_last (A : PreArc (n + 1)) (hi : i < n + 1)
    (hdet : det (A.vertex i - A.vertex (i + 1)) (A.vertex (i + 1 + 1) - A.vertex (i + 1)) = 0) :
    (A.deleteVertex hi hdet).vertex (n + 1) = A.vertex (n + 1 + 1) := by
  rw [deleteVertex_vertex, skipIdx_of_lt (by omega)]

/-- **Deleting a redundant vertex does not move the arc.** -/
theorem carrier_deleteVertex (A : PreArc (n + 1)) (hi : i < n + 1)
    (hdet : det (A.vertex i - A.vertex (i + 1)) (A.vertex (i + 1 + 1) - A.vertex (i + 1)) = 0) :
    (A.deleteVertex hi hdet).carrier = A.carrier := by
  have hplain : ∀ l, l ≠ i → (A.deleteVertex hi hdet).edge l = A.edge (skipIdx i l) :=
    fun l hl => by rw [edge, deleteVertex_vertex, deleteVertex_vertex, skipIdx_succ hl]; rfl
  have hmerge : (A.deleteVertex hi hdet).edge i = A.edge i ∪ A.edge (i + 1) := by
    rw [edge, deleteVertex_vertex, deleteVertex_vertex, skipIdx_of_le (le_refl i),
      skipIdx_of_lt (Nat.lt_succ_self i)]
    exact A.edge_union_of_det_eq_zero hi hdet
  refine Set.Subset.antisymm (fun z hz => ?_) (fun z hz => ?_)
  · obtain ⟨l, hl, hzl⟩ := mem_carrier_iff.1 hz
    by_cases hli : l = i
    · subst hli
      rcases (hmerge ▸ hzl : z ∈ A.edge l ∪ A.edge (l + 1)) with h | h
      exacts [edge_subset_carrier (by omega) h, edge_subset_carrier (by omega) h]
    · refine edge_subset_carrier (show skipIdx i l ≤ n + 1 by simp only [skipIdx]; split_ifs <;>
        omega) ((hplain l hli) ▸ hzl)
  · obtain ⟨l, hl, hzl⟩ := mem_carrier_iff.1 hz
    rcases Nat.lt_trichotomy l i with hlt | heq | hgt
    · refine mem_carrier_iff.2 ⟨l, by omega, ?_⟩
      rw [hplain l (by omega), skipIdx_of_le (by omega)]
      exact hzl
    · exact mem_carrier_iff.2 ⟨i, by omega, hmerge ▸ Or.inl (heq ▸ hzl)⟩
    · rcases Nat.lt_or_ge (i + 1) l with hlt' | hle'
      · refine mem_carrier_iff.2 ⟨l - 1, by omega, ?_⟩
        rw [hplain (l - 1) (by omega), skipIdx_of_lt (by omega), show l - 1 + 1 = l by omega]
        exact hzl
      · exact mem_carrier_iff.2 ⟨i, by omega, hmerge ▸ Or.inr (show l = i + 1 by omega ▸ hzl)⟩

/-- **Every `PreArc` normalizes to a `PolyArc` with the same carrier and the same two extreme
vertices.** This is the blueprint's "delete redundant vertices at which two consecutive edges are
collinear", run to completion. Unlike the closed case the induction can never get stuck: a
one-edge arc satisfies `corner` vacuously. -/
theorem exists_polyArc : ∀ (n : ℕ) (A : PreArc n), ∃ (m : ℕ) (B : PolyArc m),
    B.carrier = A.carrier ∧ B.vertex 0 = A.vertex 0 ∧ B.vertex (m + 1) = A.vertex (n + 1) := by
  intro n
  induction n with
  | zero =>
      intro A
      exact ⟨0, ⟨A.vertex, A.vertex_inj, A.edges_meet, fun i hi => absurd hi (Nat.not_lt_zero i)⟩,
        rfl, rfl, rfl⟩
  | succ n ih =>
      intro A
      by_cases hc : ∀ i < n + 1,
          det (A.vertex i - A.vertex (i + 1)) (A.vertex (i + 2) - A.vertex (i + 1)) ≠ 0
      · exact ⟨n + 1, ⟨A.vertex, A.vertex_inj, A.edges_meet, hc⟩, rfl, rfl, rfl⟩
      · push Not at hc
        obtain ⟨i, hi, hdet⟩ := hc
        obtain ⟨m, B, hcar, h0, hlast⟩ := ih (A.deleteVertex hi hdet)
        exact ⟨m, B, by rw [hcar, carrier_deleteVertex],
          by rw [h0, deleteVertex_vertex_zero], by rw [hlast, deleteVertex_vertex_last]⟩

end PreArc

/-! ## From a clean presentation to a linear vertex list

The arc reaches an end of a piece at finitely many parameters. Between two consecutive ones it
runs through one whole piece interior — the gap image is connected and misses the ends, so it
lies in one interior; and the interior, being connected and covered by the closed gap images,
lies in that one gap. So the ends, listed in the order the arc reaches them, are the vertex list
of a `PreArc` whose edges are the pieces.

The parameter set is taken inside `[0, 1)`, exactly as in the closed case, so that
`Schoenflies.parNext` of the last index is `1` by definition. That is not a trick: `f 1 = b` is
the last vertex, and this is what puts it there. Both `a` and `b` are forced onto the cut list,
which is what makes `0` a parameter and `b` an end of a piece. -/

/-- **A simple polygonal arc is the carrier of a vertex list.** The arc analogue of
`Schoenflies.exists_prePolygon_of_isJordanCurve`. -/
theorem exists_preArc_of_isArcBetween {P : Set Plane} {a b : Plane}
    (hP : IsArcBetween P a b) (hpoly : IsPolygonal P) :
    ∃ (n : ℕ) (A : PreArc n), A.carrier = P ∧ A.vertex 0 = a ∧ A.vertex (n + 1) = b := by
  classical
  obtain ⟨f, hcont, hinj, hfP, hf0, hf1⟩ := hP
  have hIco : ∀ s ∈ Ico (0 : ℝ) 1, s ∈ I := fun s hs => ⟨hs.1, hs.2.le⟩
  have hmemP : ∀ s ∈ I, f s ∈ P := fun s hs => hfP ▸ ⟨s, hs, rfl⟩
  have haP : a ∈ P := by rw [← hf0]; exact hmemP 0 zero_mem_I
  have hbP : b ∈ P := by rw [← hf1]; exact hmemP 1 one_mem_I
  have hab : a ≠ b := by
    rw [← hf0, ← hf1]
    exact fun he => absurd (hinj zero_mem_I one_mem_I he) (by norm_num)
  -- Both endpoints of the arc are forced to be ends of pieces.
  obtain ⟨Q, hQ, hextra⟩ := exists_isClean hpoly haP hbP hab [a, b]
  obtain ⟨Ra, hRa, hRaend⟩ := hextra a (by simp) haP
  obtain ⟨Rb, hRb, hRbend⟩ := hextra b (by simp) hbP
  have h0V : f 0 ∈ endSet Q := by rw [hf0]; exact ⟨Ra, hRa, hRaend⟩
  have h1V : f 1 ∈ endSet Q := by rw [hf1]; exact ⟨Rb, hRb, hRbend⟩
  -- Every point of the arc away from the ends is reached strictly before the far endpoint.
  have hsurj : ∀ z ∈ P \ endSet Q, ∃ s ∈ Ico (0 : ℝ) 1, f s = z := by
    intro z hz
    obtain ⟨s, hs, rfl⟩ : ∃ s ∈ I, f s = z := by rw [← hfP] at hz; exact hz.1
    refine ⟨s, ⟨hs.1, ?_⟩, rfl⟩
    rcases eq_or_lt_of_le hs.2 with rfl | hlt
    · exact absurd h1V hz.2
    · exact hlt
  -- The parameters at which the arc is at an end of a piece, before the far endpoint.
  have hTfin : {t : ℝ | t ∈ Ico (0 : ℝ) 1 ∧ f t ∈ endSet Q}.Finite := by
    refine Set.Finite.of_finite_image (f := f) ((finite_endSet Q).subset ?_)
      (hinj.mono fun t ht => hIco t ht.1)
    rintro x ⟨t, ht, rfl⟩
    exact ht.2
  obtain ⟨n, hcard⟩ : ∃ n, hTfin.toFinset.card = n := ⟨_, rfl⟩
  set TF : Finset ℝ := hTfin.toFinset with hTFdef
  have hmemTF : ∀ t : ℝ, t ∈ TF ↔ (t ∈ Ico (0 : ℝ) 1 ∧ f t ∈ endSet Q) := by
    intro t; rw [hTFdef, Set.Finite.mem_toFinset]; exact Iff.rfl
  have hTle : ∀ s ∈ TF, s ∈ Ico (0 : ℝ) 1 := fun s hs => ((hmemTF s).1 hs).1
  have h0TF : (0 : ℝ) ∈ TF := (hmemTF 0).2 ⟨⟨le_refl 0, by norm_num⟩, h0V⟩
  set tp : Fin n → ℝ := par TF hcard with htp
  set nx : Fin n → ℝ := parNext TF hcard with hnx
  -- Both ends of every gap are ends of pieces; for the last gap the right end is `f 1 = b`.
  have htpV : ∀ i : Fin n, f (tp i) ∈ endSet Q := fun i =>
    ((hmemTF _).1 (par_mem hcard i)).2
  have hnxV : ∀ i : Fin n, f (nx i) ∈ endSet Q := by
    intro i
    rw [hnx, parNext]
    split_ifs with hi
    · exact ((hmemTF _).1 (Finset.orderEmbOfFin_mem _ _ _)).2
    · exact h1V
  have hlt : ∀ i : Fin n, tp i < nx i := fun i => par_lt_parNext hcard hTle i
  have hIcc : ∀ i : Fin n, Icc (tp i) (nx i) ⊆ I := fun i => gapClosure_subset_I hcard hTle i
  have hIoo : ∀ i : Fin n, Ioo (tp i) (nx i) ⊆ Ico (0 : ℝ) 1 := fun i =>
    gap_subset_Ico hcard hTle i
  set G : Fin n → Set Plane := fun i => f '' Ioo (tp i) (nx i) with hG
  set Z : Fin n → Set Plane := fun i => f '' Icc (tp i) (nx i) with hZ
  have hGne : ∀ i, (G i).Nonempty := fun i => ((Set.nonempty_Ioo.2 (hlt i)).image f)
  have hGconn : ∀ i, IsPreconnected (G i) := fun i =>
    isPreconnected_Ioo.image f (hcont.mono (fun s hs => hIcc i (Ioo_subset_Icc_self hs)))
  have hGdiff : ∀ i, G i ⊆ P \ endSet Q := by
    rintro i z ⟨s, hs, rfl⟩
    refine ⟨hmemP s (hIcc i (Ioo_subset_Icc_self hs)), fun hzV => ?_⟩
    exact notMem_of_mem_gap hcard hs ((hmemTF s).2 ⟨hIoo i hs, hzV⟩)
  have hZcompact : ∀ i, IsCompact (Z i) := fun i =>
    isCompact_image_of_subset_I hcont (hIcc i) isClosed_Icc
  have hZeq : ∀ i, Z i = G i ∪ {f (tp i), f (nx i)} := by
    intro i
    simp only [hZ, hG]
    rw [Icc_eq_Ioo_union_ends (hlt i).le, Set.image_union, Set.image_pair]
  have hZdiff : ∀ i, Z i ∩ (P \ endSet Q) = G i := by
    intro i
    refine Set.Subset.antisymm ?_ (fun z hz => ⟨(hZeq i) ▸ Or.inl hz, hGdiff i hz⟩)
    rintro z ⟨hzZ, hzC, hzV⟩
    rcases (hZeq i) ▸ hzZ with hz | hz
    · exact hz
    · rcases hz with rfl | rfl
      exacts [absurd (htpV i) hzV, absurd (hnxV i) hzV]
  have hGdisj : ∀ i j : Fin n, i ≠ j → G i ∩ G j = ∅ := by
    intro i j hij
    refine Set.eq_empty_of_forall_notMem ?_
    rintro z ⟨⟨s, hs, rfl⟩, t, ht, hts⟩
    have := hinj (hIco _ (hIoo j ht)) (hIco _ (hIoo i hs)) hts
    exact Set.disjoint_left.1 (gap_disjoint hcard hij) hs (this ▸ ht)
  -- The gaps cover the arc away from the ends of the pieces.
  have hcov : (⋃ i, G i) = P \ endSet Q := by
    refine Set.Subset.antisymm (Set.iUnion_subset hGdiff) (fun z hz => ?_)
    obtain ⟨s, hs, rfl⟩ := hsurj z hz
    obtain ⟨i, hi⟩ := exists_mem_gap hcard hTle h0TF hs
      (fun hsT => hz.2 ((hmemTF s).1 hsT).2)
    exact Set.mem_iUnion.2 ⟨i, ⟨s, hi, rfl⟩⟩
  -- Each gap image lies in one piece interior.
  have hchoose : ∀ i, ∃ R ∈ Q, G i ⊆ R.interior := fun i =>
    hQ.preconnected_subset_interior (hGconn i) (hGne i) (hGdiff i)
  choose pc hpcQ hpcsub using hchoose
  -- And is the whole of it: the interior is connected and covered by the closed gap images.
  have hpceq : ∀ i, (pc i).interior = G i := by
    intro i
    refine Set.Subset.antisymm ?_ (hpcsub i)
    set W : Set Plane := ⋃ j ∈ ({i}ᶜ : Set (Fin n)), Z j with hW
    have hWclosed : IsClosed W :=
      Set.Finite.isClosed_biUnion (Set.toFinite _) fun j _ => (hZcompact j).isClosed
    have hAdiff : (pc i).interior ⊆ P \ endSet Q := by
      rw [hQ.diff_endSet_eq]
      exact fun z hz => Set.mem_iUnion₂.2 ⟨pc i, hpcQ i, hz⟩
    have hAZ : (pc i).interior ⊆ Z i ∪ W := by
      intro z hz
      obtain ⟨j, hj⟩ := Set.mem_iUnion.1 (hcov.symm ▸ hAdiff hz)
      by_cases hji : j = i
      · exact Or.inl ((hZeq i) ▸ Or.inl (hji ▸ hj))
      · exact Or.inr (Set.mem_iUnion₂.2 ⟨j, hji, (hZeq j) ▸ Or.inl hj⟩)
    have hGW : ∀ z ∈ G i, z ∉ W := by
      intro z hz hzW
      obtain ⟨j, hji, hzj⟩ := Set.mem_iUnion₂.1 hzW
      have : z ∈ G j := (hZdiff j) ▸ ⟨hzj, hGdiff i hz⟩
      exact Set.eq_empty_iff_forall_notMem.1 (hGdisj i j (Ne.symm hji)) z ⟨hz, this⟩
    have hcover2 : (pc i).interior ⊆ Wᶜ ∪ (Z i)ᶜ := by
      intro z hz
      by_cases hzW : z ∈ W
      · exact Or.inr fun hzZ => hGW z ((hZdiff i) ▸ ⟨hzZ, hAdiff hz⟩) hzW
      · exact Or.inl hzW
    have hnone : ¬ ((pc i).interior ∩ (Wᶜ ∩ (Z i)ᶜ)).Nonempty := by
      rintro ⟨z, hz, hzW, hzZ⟩
      rcases hAZ hz with h | h
      exacts [hzZ h, hzW h]
    have hconv : IsPreconnected ((pc i).interior) := (convex_openSegment _ _).isPreconnected
    obtain ⟨z₀, hz₀⟩ := hGne i
    have hAu : ((pc i).interior ∩ Wᶜ).Nonempty := ⟨z₀, hpcsub i hz₀, hGW z₀ hz₀⟩
    have hnotv : ¬ ((pc i).interior ∩ (Z i)ᶜ).Nonempty := fun hv =>
      hnone (hconv _ _ hWclosed.isOpen_compl (hZcompact i).isClosed.isOpen_compl hcover2 hAu hv)
    intro z hz
    have hzZ : z ∈ Z i := by
      by_contra hzZ
      exact hnotv ⟨z, hz, hzZ⟩
    exact (hZdiff i) ▸ ⟨hzZ, hAdiff hz⟩
  -- The correspondence between gaps and pieces is a bijection.
  have hpcinj : Function.Injective pc := by
    intro i j hij
    by_contra hne'
    obtain ⟨z, hz⟩ := hGne i
    have hzj : z ∈ G j := by rw [← hpceq j, ← hij, hpceq i]; exact hz
    exact Set.eq_empty_iff_forall_notMem.1 (hGdisj i j hne') z ⟨hz, hzj⟩
  have hpcsurj : ∀ R ∈ Q, ∃ i, pc i = R := by
    intro R hR
    have hx : (1 / 2 : ℝ) • R.1 + (1 / 2 : ℝ) • R.2 ∈ R.interior :=
      ⟨1 / 2, 1 / 2, by norm_num, by norm_num, by norm_num, rfl⟩
    have hxd : (1 / 2 : ℝ) • R.1 + (1 / 2 : ℝ) • R.2 ∈ P \ endSet Q := by
      rw [hQ.diff_endSet_eq]; exact Set.mem_iUnion₂.2 ⟨R, hR, hx⟩
    obtain ⟨i, hi⟩ := Set.mem_iUnion.1 (hcov.symm ▸ hxd)
    refine ⟨i, ?_⟩
    by_contra hne'
    exact hQ.interiors (pc i) (hpcQ i) R hR hne' _ (hpceq i ▸ hi) hx
  -- The ends of the piece are the two ends of the gap.
  have hends : ∀ i, ((pc i).1 = f (tp i) ∧ (pc i).2 = f (nx i)) ∨
      ((pc i).1 = f (nx i) ∧ (pc i).2 = f (tp i)) := by
    intro i
    have hnd : (pc i).1 ≠ (pc i).2 := hQ.nondeg _ (hpcQ i)
    have hclosure : (pc i).seg ⊆ Z i := by
      have hcl : closure ((pc i).interior) ⊆ Z i := by
        rw [hpceq i]
        exact closure_minimal (fun z hz => (hZeq i) ▸ Or.inl hz) (hZcompact i).isClosed
      rwa [Piece.interior, closure_openSegment] at hcl
    have hmem : ∀ z, z = (pc i).1 ∨ z = (pc i).2 → z = f (tp i) ∨ z = f (nx i) := by
      intro z hz
      have hzseg : z ∈ (pc i).seg := by
        rcases hz with rfl | rfl
        exacts [left_mem_segment ℝ _ _, right_mem_segment ℝ _ _]
      rcases (hZeq i) ▸ hclosure hzseg with hzG | hzE
      · exfalso
        rw [← hpceq i] at hzG
        rcases hz with rfl | rfl
        exacts [hnd (left_mem_openSegment_iff.1 hzG), hnd (right_mem_openSegment_iff.1 hzG)]
      · simpa only [Set.mem_insert_iff, Set.mem_singleton_iff] using hzE
    exact pair_eq_of_mem_pair hnd (hmem _ (Or.inl rfl)) (hmem _ (Or.inr rfl))
  have hpcseg : ∀ i, (pc i).seg = segment ℝ (f (tp i)) (f (nx i)) := by
    intro i
    rcases hends i with ⟨h1, h2⟩ | ⟨h1, h2⟩
    · rw [Piece.seg, h1, h2]
    · rw [Piece.seg, h1, h2, segment_symm]
  -- There is at least one gap, and the first one starts at `0`.
  have hn0 : 0 < n := par_card_pos hcard h0TF
  have htp0 : tp ⟨0, hn0⟩ = 0 := par_zero hcard hTle h0TF
  -- The linear vertex list: the ends, in the order the arc reaches them, and then `b`.
  set vf : ℕ → Plane := fun k => if h : k < n then f (par TF hcard ⟨k, h⟩) else b with hvf
  have hvflt : ∀ (k : ℕ) (hk : k < n), vf k = f (tp ⟨k, hk⟩) := by
    intro k hk; rw [hvf]; simp only [dif_pos hk, htp]
  have hvfn : vf n = b := by rw [hvf]; simp only [dif_neg (lt_irrefl n)]
  -- `f 1 = b` is the right end of the last gap, so the list has the right successor at each step.
  have hvfsucc : ∀ (k : ℕ) (hk : k < n), vf (k + 1) = f (nx ⟨k, hk⟩) := by
    intro k hk
    by_cases hk1 : k + 1 < n
    · rw [hvflt (k + 1) hk1, htp, hnx, parNext,
        dif_pos (show (⟨k, hk⟩ : Fin n).val + 1 < n from hk1)]
      rfl
    · have : k + 1 = n := by omega
      rw [this, hvfn, hnx, parNext,
        dif_neg (show ¬ ((⟨k, hk⟩ : Fin n).val + 1 < n) from hk1), hf1]
  -- The vertex list is injective on `{0, …, n}`: `f` is, and the parameters are increasing.
  have hvfinj : ∀ i < n + 1, ∀ j < n + 1, vf i = vf j → i = j := by
    have hkey : ∀ i < n, ∀ j < n, vf i = vf j → i = j := by
      intro i hi j hj he
      rw [hvflt i hi, hvflt j hj] at he
      have h1 := hinj (hIco _ (hTle _ (par_mem hcard ⟨i, hi⟩)))
        (hIco _ (hTle _ (par_mem hcard ⟨j, hj⟩))) he
      exact congrArg Fin.val ((TF.orderEmbOfFin hcard).injective h1)
    have hlast : ∀ i < n, vf i ≠ vf n := by
      intro i hi he
      rw [hvflt i hi, hvfn, ← hf1] at he
      have h1 := hinj (hIco _ (hTle _ (par_mem hcard ⟨i, hi⟩))) one_mem_I he
      exact absurd (h1 ▸ (hTle _ (par_mem hcard ⟨i, hi⟩)).2) (lt_irrefl 1)
    intro i hi j hj he
    rcases Nat.lt_or_ge i n with hi' | hi'
    · rcases Nat.lt_or_ge j n with hj' | hj'
      · exact hkey i hi' j hj' he
      · exact absurd (show j = n by omega ▸ he) (hlast i hi')
    · rcases Nat.lt_or_ge j n with hj' | hj'
      · exact absurd (show i = n by omega ▸ he.symm) (hlast j hj')
      · omega
  obtain ⟨w, hwinj, hwval⟩ := exists_injective_extend vf hvfinj
  obtain ⟨m, rfl⟩ : ∃ m, n = m + 1 := ⟨n - 1, by omega⟩
  -- Edge `i` of the list is piece `i`.
  have hwedge : ∀ (i : ℕ) (hi : i < m + 1),
      segment ℝ (w i) (w (i + 1)) = (pc ⟨i, hi⟩).seg := by
    intro i hi
    rw [hwval i (by omega), hwval (i + 1) (by omega), hvflt i hi, hvfsucc i hi, hpcseg]
  -- Simplicity, transported from the clean presentation.
  have hmeet : ∀ i ≤ m, ∀ j ≤ m, i ≠ j →
      segment ℝ (w i) (w (i + 1)) ∩ segment ℝ (w j) (w (j + 1)) ⊆ {w i, w (i + 1)} := by
    intro i hi j hj hij
    rw [hwedge i (by omega), hwedge j (by omega)]
    have hne' : pc ⟨i, by omega⟩ ≠ pc ⟨j, by omega⟩ := fun he =>
      hij (congrArg Fin.val (hpcinj he))
    refine le_trans (hQ.seg_inter_subset (hpcQ _) (hpcQ _) hne') ?_
    have hwi : w i = f (tp ⟨i, by omega⟩) := by rw [hwval i (by omega), hvflt i (by omega)]
    have hwi' : w (i + 1) = f (nx ⟨i, by omega⟩) := by
      rw [hwval (i + 1) (by omega), hvfsucc i (by omega)]
    rcases hends ⟨i, by omega⟩ with ⟨h1, h2⟩ | ⟨h1, h2⟩
    · rw [h1, h2, ← hwi, ← hwi']
    · rw [h1, h2, ← hwi, ← hwi', Set.pair_comm]
  -- The carrier is the union of the pieces, which is the arc.
  have hcarrier : (⋃ i, ⋃ (_ : i ≤ m), segment ℝ (w i) (w (i + 1))) = P := by
    rw [← hQ.cover_eq]
    refine Set.Subset.antisymm (fun z hz => ?_) (fun z hz => ?_)
    · obtain ⟨i, hi, hzi⟩ := mem_iUnion_le_nat.1 hz
      rw [hwedge i (by omega)] at hzi
      exact mem_cover (hpcQ _) hzi
    · obtain ⟨R, hR, hzR⟩ := ClosedPolygon.exists_of_mem_cover hz
      obtain ⟨i, rfl⟩ := hpcsurj R hR
      refine mem_iUnion_le_nat.2 ⟨i.val, by omega, ?_⟩
      rw [hwedge i.val i.isLt]
      exact hzR
  have hzero : w 0 = a := by rw [hwval 0 (by omega), hvflt 0 hn0, htp0, hf0]
  have hlastv : w (m + 1) = b := by rw [hwval (m + 1) (by omega), hvfn]
  exact ⟨m, ⟨w, hwinj, hmeet⟩, hcarrier, hzero, hlastv⟩

/-! ## The realization theorem for arcs

Realization followed by normalization. This is the statement
`Schoenflies/ArcCollars.lean` names at the end of its file as the one thing it does not prove. -/

/-- **Every simple polygonal arc is the carrier of a `PolyArc`.** The arc analogue of
`Schoenflies.exists_closedPolygon`, and the discharge of `Schoenflies.IsPolyArcCarrier`.

No `a ≠ b` hypothesis is needed: an arc between two points has them distinct, because its
parametrisation is injective on `[0, 1]`. -/
theorem isPolyArcCarrier_of_isPolygonal {P : Set Plane} {a b : Plane}
    (hP : IsArcBetween P a b) (hpoly : IsPolygonal P) : IsPolyArcCarrier P a b := by
  obtain ⟨n, A, hcar, h0, hlast⟩ := exists_preArc_of_isArcBetween hP hpoly
  obtain ⟨m, B, hcar', h0', hlast'⟩ := PreArc.exists_polyArc n A
  exact ⟨m, B, by rw [hcar', hcar], by rw [h0', h0], by rw [hlast', hlast]⟩

/-- **Blueprint Lemma 1.8 (b) for a set-level simple polygonal arc**, with nothing left
standing. This is `Schoenflies.hasArcCollars` with its presentation hypothesis discharged. -/
theorem hasArcCollars_of_isPolygonal {D P : Set Plane} {a b : Plane} (hD : IsOpen D)
    (ha : a ∉ D) (hb : b ∉ D) (hPD : P \ {a, b} ⊆ D)
    (hP : IsArcBetween P a b) (hpoly : IsPolygonal P) : HasArcCollars D P :=
  hasArcCollars hD ha hb hPD (isPolyArcCarrier_of_isPolygonal hP hpoly)

/-- **Lemma "At most two sides" for a set-level simple polygonal arc** (`lem:crosscut-at-most-two`),
with nothing left standing. -/
theorem crosscut_at_most_two_of_isPolygonal {D P : Set Plane} {a b : Plane}
    (hDopen : IsOpen D) (hDconn : IsPreconnected D)
    (hP : IsArcBetween P a b) (hPpoly : IsPolygonal P)
    (ha : a ∉ D) (hb : b ∉ D) (hPD : P \ {a, b} ⊆ D) :
    ∃ zL ∈ D \ P, ∃ zR ∈ D \ P, ∀ x ∈ D \ P,
      x ∈ connectedComponentIn (D \ P) zL ∨ x ∈ connectedComponentIn (D \ P) zR :=
  crosscut_at_most_two hDopen hDconn hP hPpoly ha hb hPD
    (hasArcCollars_of_isPolygonal hDopen ha hb hPD hP hPpoly)

/-- **Lemma "At most two sides" in the form the crosscut theorem consumes**, with nothing left
standing. -/
theorem crosscut_components_exhaust_of_isPolygonal {D P : Set Plane} {a b v₁ v₂ : Plane}
    (hDopen : IsOpen D) (hDconn : IsPreconnected D)
    (hP : IsArcBetween P a b) (hPpoly : IsPolygonal P)
    (ha : a ∉ D) (hb : b ∉ D) (hPD : P \ {a, b} ⊆ D)
    (h₁ : v₁ ∈ D \ P) (h₂ : v₂ ∈ D \ P)
    (hne : connectedComponentIn (D \ P) v₁ ≠ connectedComponentIn (D \ P) v₂) :
    ∀ x ∈ D \ P, x ∈ connectedComponentIn (D \ P) v₁ ∨ x ∈ connectedComponentIn (D \ P) v₂ :=
  crosscut_components_exhaust hDopen hDconn hP hPpoly ha hb hPD
    (hasArcCollars_of_isPolygonal hDopen ha hb hPD hP hPpoly) h₁ h₂ hne

/-! ## The collar hypothesis at the call site of `thm:general-crosscut`

`Schoenflies.IsCrosscut` carries exactly what the discharge needs: `P` is an arc from `p` to `q`,
`P` is polygonal, and `P ∖ {p, q}` lies in `inside C`, whose openness comes from the curve being
closed. So `hcollars` is never again a hypothesis of the crosscut theorem — only `thm:jordan`
is. -/

variable {C P A₁ A₂ : Set Plane} {p q : Plane}

/-- **The collar hypothesis of `thm:general-crosscut`, discharged.** -/
theorem IsCrosscut.hasArcCollars (h : IsCrosscut C P p q) : HasArcCollars (inside C) P :=
  Schoenflies.hasArcCollars (isOpen_inside h.curve.isClosed) h.left_notMem_inside
    h.right_notMem_inside h.sdiff_subset (isPolyArcCarrier_of_isPolygonal h.arc h.polygonal)

/-- **Theorem "Crosscut theorem", first sentence** (`thm:general-crosscut`), with the collar
hypothesis discharged: only `thm:jordan` is left. -/
theorem general_crosscut' (hjordan : ∀ S : Set Plane, IsJordanCurve S → IsSeparating S)
    (h : IsCrosscut C P p q) (hcut : IsCutPair C p q A₁ A₂) :
    inside C \ P = inside (A₁ ∪ P) ∪ inside (A₂ ∪ P) ∧
      Disjoint (inside (A₁ ∪ P)) (inside (A₂ ∪ P)) ∧
      (inside (A₁ ∪ P)).Nonempty ∧ (inside (A₂ ∪ P)).Nonempty ∧
      inside (A₁ ∪ P) ≠ inside (A₂ ∪ P) ∧
      (∀ z ∈ inside (A₁ ∪ P), connectedComponentIn (inside C \ P) z = inside (A₁ ∪ P)) ∧
      (∀ z ∈ inside (A₂ ∪ P), connectedComponentIn (inside C \ P) z = inside (A₂ ∪ P)) ∧
      (∀ z ∈ inside C \ P, connectedComponentIn (inside C \ P) z = inside (A₁ ∪ P) ∨
        connectedComponentIn (inside C \ P) z = inside (A₂ ∪ P)) ∧
      closure (inside (A₁ ∪ P)) ∩ C = A₁ ∧ closure (inside (A₂ ∪ P)) ∩ C = A₂ :=
  general_crosscut hjordan h hcut h.hasArcCollars

/-- **Theorem "Crosscut theorem", second sentence** (`thm:general-crosscut`), with the collar
hypothesis discharged. -/
theorem general_crosscut_three_regions'
    (hjordan : ∀ S : Set Plane, IsJordanCurve S → IsSeparating S)
    (h : IsCrosscut C P p q) (hcut : IsCutPair C p q A₁ A₂) :
    (C ∪ P)ᶜ = outside C ∪ inside (A₁ ∪ P) ∪ inside (A₂ ∪ P) ∧
      (∀ z ∈ outside C, connectedComponentIn (C ∪ P)ᶜ z = outside C) ∧
      (∀ z ∈ inside (A₁ ∪ P), connectedComponentIn (C ∪ P)ᶜ z = inside (A₁ ∪ P)) ∧
      (∀ z ∈ inside (A₂ ∪ P), connectedComponentIn (C ∪ P)ᶜ z = inside (A₂ ∪ P)) ∧
      (∀ z ∈ (C ∪ P)ᶜ, connectedComponentIn (C ∪ P)ᶜ z = outside C ∨
        connectedComponentIn (C ∪ P)ᶜ z = inside (A₁ ∪ P) ∨
        connectedComponentIn (C ∪ P)ᶜ z = inside (A₂ ∪ P)) ∧
      Disjoint (outside C) (inside (A₁ ∪ P)) ∧ Disjoint (outside C) (inside (A₂ ∪ P)) ∧
        Disjoint (inside (A₁ ∪ P)) (inside (A₂ ∪ P)) ∧
      outside C ≠ inside (A₁ ∪ P) ∧ outside C ≠ inside (A₂ ∪ P) ∧
        inside (A₁ ∪ P) ≠ inside (A₂ ∪ P) ∧
      frontier (outside C) = C ∧ frontier (inside (A₁ ∪ P)) = A₁ ∪ P ∧
        frontier (inside (A₂ ∪ P)) = A₂ ∪ P :=
  general_crosscut_three_regions hjordan h hcut h.hasArcCollars

end Schoenflies


==> anc/P5-kernel-deficit-lean-v6/vendor/schoenflies-lean/Schoenflies/PolyLocal.lean <==
/-
Copyright (c) 2026 Álvaro Begué. All rights reserved.
Released under Apache 2.0 license as described in the file LICENSE.
Authors: Álvaro Begué
-/
import Schoenflies.LocallyPolygonal
import Schoenflies.PolygonalCarrier

/-!
# Local polygonal connectedness, in the form brick B7 consumes

`Schoenflies/LocallyPolygonal.lean` (brick B5) and `Schoenflies/PolygonalCarrier.lean`
(brick B6) were written independently and each carries its own "joined by a polygonal path
inside a set" relation — `PolyConnIn` as an existential over vertex lists, `PolyReaches` as
an inductive relation — with its own local form. This module makes them one, and then fixes
the shape problem that stops B5 from feeding B7.

## The shape problem

Both local forms ask only that the connecting path lie in `S`:

```
IsLocallyPolyConnAt S p  :  ∃ U open ∋ p, ∀ x y ∈ U ∩ S, PolyConnIn S x y
IsLocallyPolyConnected C :  ∀ w ∈ C, ∃ V open ∋ w, ∀ z ∈ V ∩ C, PolyReaches C w z
```

That is enough for B6 — the clopen argument only needs *some* path — but it is a property
with **no local content whatsoever**: any polygonally connected `S` satisfies it with
`U = univ`. In particular it does not survive intersection with an open set, and that is
exactly what B7 needs: `U_e` is a component of a relatively open piece of `M`, and a
replacement arc has to stay inside the thin tube, not merely inside `M`.

The fix is `IsLocallyPolyConnAt'`: *arbitrarily small* neighbourhoods `U` of `p` such that
any two points of `U ∩ S` are joined **inside `U ∩ S`**. B5's proof already produces this —
its paths are two segments inside convex pieces of the small square about `p`, and the
square's radius may be shrunk freely — so nothing geometric is lost, only misstated.
`isLocallyPolyConn'_compl_openSquare` and `isLocallyPolyConn'_compl_biUnion` are B5 in the
strengthened form, and `IsLocallyPolyConn'.weaken` recovers the original statements.

## Blueprint

Brick B5 ↔ brick B6 of `lem:polygonal-redrawing` (H6), and the interface B7 uses.

* `polyConnIn_iff_polyReaches` — the two relations agree.
* `IsLocallyPolyConn.isLocallyPolyConnected`, `IsLocallyPolyConnected.isLocallyPolyConn` —
  the two weak local forms agree, so B5 as originally stated does feed B6.
* `IsLocallyPolyConnAt'`, `IsLocallyPolyConn'` — the strengthened local form.
* `isLocallyPolyConnAt'_of_convex_cover` — the strengthened star lemma: a square about `p`
  cut by convex pieces, each of which contains `p` as soon as it is nonempty.
* `isLocallyPolyConnAt'_compl_openSquare`, `isLocallyPolyConn'_compl_biUnion` — **brick B5**,
  strengthened.
* `IsLocallyPolyConn'.inter_isOpen` — shrinkability: a relatively open piece of a locally
  polygonally connected set is locally polygonally connected.
* `IsRelOpenIn`, `isRelOpenIn_connectedComponentIn` — components of relatively open subsets
  are relatively open, the fact B7 quotes for `U_e`.
* `polyReaches_of_isPreconnected_of_isRelOpenIn`, `polyReaches_connectedComponentIn` — the
  payoff: two points of a connected relatively open piece are joined *inside that piece*.
-/

open Metric Set

namespace Schoenflies

open Plane

variable {S T A B C W : Set Plane} {p x y z : Plane}

/-! ### The two relations agree

`PolyReaches.exists_poly` and `polyReaches_of_poly_subset` are both on `main`; this is the
one-line packaging that lets a producer of either relation serve a consumer of the other. -/

/-- The vertex-list relation of `LocallyPolygonal.lean` and the inductive relation of
`PolygonalCarrier.lean` are the same relation. -/
theorem polyConnIn_iff_polyReaches : PolyConnIn S x y ↔ PolyReaches S x y := by
  constructor
  · rintro ⟨vs, hne, hsub, hhead, hlast⟩
    have h := polyReaches_of_poly_subset hne hsub
    rwa [hhead, hlast] at h
  · intro h
    obtain ⟨vs, hne, hsub, hhead, hlast⟩ := h.exists_poly
    exact ⟨vs, hne, hsub, hhead, hlast⟩

alias ⟨PolyConnIn.polyReaches, PolyReaches.polyConnIn⟩ := polyConnIn_iff_polyReaches

/-! ### The two weak local forms agree

`IsLocallyPolyConn` quantifies over *pairs* of points of the neighbourhood,
`IsLocallyPolyConnected` only over paths *from the centre*; symmetry and transitivity of the
relation make the two equivalent. -/

/-- Brick B5's conclusion, read as brick B6's hypothesis. -/
theorem IsLocallyPolyConn.isLocallyPolyConnected (h : IsLocallyPolyConn S) :
    IsLocallyPolyConnected S := by
  intro w hw
  obtain ⟨U, hU, hwU, hconn⟩ := h w hw
  exact ⟨U, hU, hwU, fun z hz => (hconn w ⟨hwU, hw⟩ z hz).polyReaches⟩

/-- The converse: a path from the centre to each of two points, run backwards and forwards. -/
theorem IsLocallyPolyConnected.isLocallyPolyConn (h : IsLocallyPolyConnected S) :
    IsLocallyPolyConn S := by
  intro p hp
  obtain ⟨V, hV, hpV, hreach⟩ := h p hp
  exact ⟨V, hV, hpV, fun x hx y hy => ((hreach x hx).symm.trans (hreach y hy)).polyConnIn⟩

/-! ### Squares are a neighbourhood basis

B5 builds its neighbourhoods as axis-parallel squares, and the strengthened local form needs
them arbitrarily small inside a given open set. -/

namespace Plane

/-- A square of half a radius sits inside the ball of that radius, because `√2 < 2`. The open
counterpart of `Plane.closedSquare_subset_ball`, restated here so that this module does not
have to import the graph layer. No sign condition on the radius: for `ε ≤ 0` the square is
already empty. -/
theorem openSquare_subset_ball (p : Plane) (ε : ℝ) : openSquare p (ε / 2) ⊆ ball p ε := by
  have hsqrt : Real.sqrt 2 < 2 := by
    nlinarith [Real.sq_sqrt (by norm_num : (0 : ℝ) ≤ 2), Real.sqrt_nonneg 2]
  intro x hx
  have hsup : supDist x p < ε / 2 := hx
  have hnorm : ‖x - p‖ ≤ Real.sqrt 2 * supDist x p := norm_le_sqrt_two_mul_supNorm _
  rw [mem_ball, dist_eq_norm]
  nlinarith [supDist_nonneg x p]

/-- Inside any open set around `p` there is a square about `p`, of radius at most any
prescribed positive bound. -/
theorem exists_openSquare_subset {W : Set Plane} {p : Plane} (hW : IsOpen W) (hp : p ∈ W)
    {s₀ : ℝ} (hs₀ : 0 < s₀) : ∃ s, 0 < s ∧ s ≤ s₀ ∧ openSquare p s ⊆ W := by
  obtain ⟨ε, hε, hball⟩ := Metric.isOpen_iff.1 hW p hp
  exact ⟨min s₀ (ε / 2), lt_min hs₀ (by linarith), min_le_left _ _,
    (openSquare_mono (min_le_right _ _)).trans ((openSquare_subset_ball p ε).trans hball)⟩

end Plane

/-! ### The strengthened local form -/

/-- `S` is polygonally connected near `p` **inside arbitrarily small neighbourhoods**: for
every open `W` containing `p` there is an open `U ⊆ W` containing `p` such that any two points
of `U ∩ S` are joined by a polygonal path lying in `U ∩ S`.

Two strengthenings over `IsLocallyPolyConnAt`, and both are needed by brick B7. The path is
confined to the neighbourhood, not merely to `S`, because a replacement arc has to stay in its
tube; and the neighbourhoods run through a basis at `p`, because otherwise the property does
not survive intersecting `S` with an open set (`IsLocallyPolyConn'.inter_isOpen`). -/
def IsLocallyPolyConnAt' (S : Set Plane) (p : Plane) : Prop :=
  ∀ W : Set Plane, IsOpen W → p ∈ W →
    ∃ U : Set Plane, IsOpen U ∧ p ∈ U ∧ U ⊆ W ∧
      ∀ x ∈ U ∩ S, ∀ y ∈ U ∩ S, PolyReaches (U ∩ S) x y

/-- `S` is locally polygonally connected in the strengthened sense. -/
def IsLocallyPolyConn' (S : Set Plane) : Prop := ∀ p ∈ S, IsLocallyPolyConnAt' S p

theorem IsLocallyPolyConnAt'.weaken (h : IsLocallyPolyConnAt' S p) :
    IsLocallyPolyConnAt S p := by
  obtain ⟨U, hU, hpU, -, hpath⟩ := h univ isOpen_univ (mem_univ p)
  exact ⟨U, hU, hpU, fun x hx y hy => ((hpath x hx y hy).mono inter_subset_right).polyConnIn⟩

/-- The strengthened form implies the original brick B5 statement, so nothing is lost by
replacing one with the other. -/
theorem IsLocallyPolyConn'.weaken (h : IsLocallyPolyConn' S) : IsLocallyPolyConn S :=
  fun p hp => (h p hp).weaken

/-- What brick B6 consumes. -/
theorem IsLocallyPolyConn'.isLocallyPolyConnected (h : IsLocallyPolyConn' S) :
    IsLocallyPolyConnected S := h.weaken.isLocallyPolyConnected

/-- The property is local: only the trace of `S` on a neighbourhood of `p` matters. This is
what reduces "finitely many squares" to "one square". -/
theorem IsLocallyPolyConnAt'.congr_nhds {V : Set Plane} (h : IsLocallyPolyConnAt' T p)
    (hV : IsOpen V) (hpV : p ∈ V) (heq : S ∩ V = T ∩ V) : IsLocallyPolyConnAt' S p := by
  intro W hW hpW
  obtain ⟨U, hU, hpU, hUsub, hpath⟩ := h (W ∩ V) (hW.inter hV) ⟨hpW, hpV⟩
  have hUV : U ⊆ V := hUsub.trans inter_subset_right
  have hUST : U ∩ S = U ∩ T := by
    ext x
    constructor
    · rintro ⟨hxU, hxS⟩
      exact ⟨hxU, (heq.subset ⟨hxS, hUV hxU⟩).1⟩
    · rintro ⟨hxU, hxT⟩
      exact ⟨hxU, (heq.symm.subset ⟨hxT, hUV hxU⟩).1⟩
  refine ⟨U, hU, hpU, hUsub.trans inter_subset_left, ?_⟩
  rw [hUST]
  exact hpath

/-- A neighbourhood of `p` already inside `S` settles the point: shrink it to a square, which
is convex, so a single segment joins any two of its points. -/
theorem isLocallyPolyConnAt'_of_nbhd_subset {V : Set Plane} (hV : IsOpen V) (hpV : p ∈ V)
    (hVS : V ⊆ S) : IsLocallyPolyConnAt' S p := by
  intro W hW hpW
  obtain ⟨s, hs, -, hsub⟩ := Plane.exists_openSquare_subset (hV.inter hW) ⟨hpV, hpW⟩ one_pos
  refine ⟨openSquare p s, isOpen_openSquare p s, mem_openSquare_self hs,
    hsub.trans inter_subset_right, fun x hx y hy => PolyReaches.of_segment ?_⟩
  exact ((convex_openSquare p s).segment_subset hx.1 hy.1).trans
    fun w hw => ⟨hw, hVS (hsub hw).1⟩

/-- An open set is locally polygonally connected in the strengthened sense. -/
theorem isLocallyPolyConn'_of_isOpen (hS : IsOpen S) : IsLocallyPolyConn' S :=
  fun _ hp => isLocallyPolyConnAt'_of_nbhd_subset hS hp Subset.rfl

/-- **The strengthened star lemma**, and the whole geometric content of brick B5's three
shapes. Suppose that inside one square about `p` the trace of `S` is covered by convex sets
`H i`, that each `H i` meets that square only inside `S`, and that each `H i` which meets the
square contains `p`. Then `S` is locally polygonally connected at `p` in the strengthened
sense.

Two points of a small square about `p` are then joined by two segments through `p`, each
inside one convex piece of that *small* square — which is why the path never leaves the
neighbourhood. No piece is required to be nonempty and none is named, so the disk, the
half-disk and the three-quarter disk are all this statement. -/
theorem isLocallyPolyConnAt'_of_convex_cover {ι : Type*} {H : ι → Set Plane} {s₀ : ℝ}
    (hs₀ : 0 < s₀) (hconv : ∀ i, Convex ℝ (H i))
    (hsub : ∀ i, openSquare p s₀ ∩ H i ⊆ S)
    (hcover : openSquare p s₀ ∩ S ⊆ ⋃ i, H i)
    (hstar : ∀ i, ∀ z ∈ openSquare p s₀ ∩ H i, p ∈ H i) :
    IsLocallyPolyConnAt' S p := by
  intro W hW hpW
  obtain ⟨s, hs, hss₀, hsW⟩ := Plane.exists_openSquare_subset hW hpW hs₀
  have hmono : openSquare p s ⊆ openSquare p s₀ := openSquare_mono hss₀
  have hpiece : ∀ i, openSquare p s ∩ H i ⊆ openSquare p s ∩ S :=
    fun i _ hx => ⟨hx.1, hsub i ⟨hmono hx.1, hx.2⟩⟩
  -- Every point of the small relative square is joined to the centre by one segment.
  have hto : ∀ x ∈ openSquare p s ∩ S, PolyReaches (openSquare p s ∩ S) x p := by
    intro x hx
    obtain ⟨i, hxi⟩ := mem_iUnion.1 (hcover ⟨hmono hx.1, hx.2⟩)
    refine PolyReaches.of_segment (Subset.trans ?_ (hpiece i))
    exact ((convex_openSquare p s).inter (hconv i)).segment_subset ⟨hx.1, hxi⟩
      ⟨mem_openSquare_self hs, hstar i x ⟨hmono hx.1, hxi⟩⟩
  exact ⟨openSquare p s, isOpen_openSquare p s, mem_openSquare_self hs, hsW,
    fun x hx y hy => (hto x hx).trans (hto y hy).symm⟩

/-! ### Brick B5, strengthened

The two theorems of `LocallyPolygonal.lean`, reproved in the strengthened form. The geometry
is unchanged — `Plane.exists_radius_sides` still does all the work — because the pieces the
old proof used were already inside the neighbourhood; only the statement moves. -/

/-- **The one-square case of brick B5, strengthened.** The complement of an open axis-parallel
square is polygonally connected near every point of the plane, by paths confined to the
neighbourhood. -/
theorem isLocallyPolyConnAt'_compl_openSquare (c : Plane) (r : ℝ) (p : Plane) :
    IsLocallyPolyConnAt' (openSquare c r)ᶜ p := by
  obtain ⟨s, hs, hstar⟩ := Plane.exists_radius_sides c r p
  refine isLocallyPolyConnAt'_of_convex_cover
    (H := fun ib : Fin 2 × Bool => sideHalfPlane c r ib.1 ib.2) hs
    (fun ib => convex_sideHalfPlane c r ib.1 ib.2)
    (fun ib => inter_subset_right.trans (sideHalfPlane_subset_compl c r ib.1 ib.2))
    (fun x hx => compl_openSquare_subset_iUnion c r hx.2)
    (fun ib z hz => (hstar ib z hz).2)

/-- **Brick B5, strengthened.** The plane minus finitely many open axis-parallel squares whose
closed squares are pairwise disjoint is locally polygonally connected, with the connecting
paths confined to the neighbourhood.

The two cases are unchanged. Away from all the closed squares a small square about `p` lies
inside `M` outright. Otherwise `p` lies in exactly one closed square, and a small enough square
about `p` misses all the others, so near `p` the set `M` *is* the complement of that one open
square — which is what `IsLocallyPolyConnAt'.congr_nhds` says suffices. -/
theorem isLocallyPolyConn'_compl_biUnion {Q : Set Plane} (hQ : Q.Finite) (ρ : Plane → ℝ)
    (hdisj : ∀ c ∈ Q, ∀ c' ∈ Q, c ≠ c' →
      Disjoint (closedSquare c (ρ c)) (closedSquare c' (ρ c'))) :
    IsLocallyPolyConn' ((⋃ c ∈ Q, openSquare c (ρ c))ᶜ) := by
  intro p _
  -- The room between `p` and a square it is outside of, as a radius bound.
  have room : ∀ c : Plane, ∀ s ≤ supDist p c - ρ c,
      ∀ x ∈ openSquare p s, x ∉ openSquare c (ρ c) := by
    intro c s hs x hx hmem
    have h₁ : supDist x p < s := hx
    have h₂ : supDist x c < ρ c := hmem
    have := supDist_triangle p x c
    rw [supDist_comm p x] at this
    linarith
  by_cases hnear : ∃ c₀ ∈ Q, p ∈ closedSquare c₀ (ρ c₀)
  · -- `p` is in the closed square about `c₀`, hence outside every other closed square.
    obtain ⟨c₀, hc₀Q, hpc₀⟩ := hnear
    have hfar : ∀ c ∈ Q \ {c₀}, 0 < supDist p c - ρ c := by
      rintro c ⟨hcQ, hcne⟩
      have : p ∉ closedSquare c (ρ c) :=
        Set.disjoint_left.1 (hdisj c₀ hc₀Q c hcQ fun h => hcne (h ▸ rfl)) hpc₀
      simp only [closedSquare, mem_setOf_eq, not_le] at this
      linarith
    obtain ⟨s, hs, hsle⟩ := exists_pos_le_of_finite (hQ.sdiff (t := {c₀}))
      (f := fun c => supDist p c - ρ c) hfar
    refine (isLocallyPolyConnAt'_compl_openSquare c₀ (ρ c₀) p).congr_nhds
      (isOpen_openSquare p s) (mem_openSquare_self hs) ?_
    ext x
    constructor
    · rintro ⟨hxM, hxU⟩
      exact ⟨fun hcon => hxM (mem_biUnion hc₀Q hcon), hxU⟩
    · rintro ⟨hx₀, hxU⟩
      refine ⟨fun hcon => ?_, hxU⟩
      obtain ⟨c, hcQ, hxc⟩ := mem_iUnion₂.1 hcon
      rcases eq_or_ne c c₀ with rfl | hcne
      · exact hx₀ hxc
      · exact room c s (hsle c ⟨hcQ, hcne⟩) x hxU hxc
  · -- `p` is outside every closed square, so a small square about `p` lies wholly in `M`.
    push Not at hnear
    have hfar : ∀ c ∈ Q, 0 < supDist p c - ρ c := by
      intro c hcQ
      have := hnear c hcQ
      simp only [closedSquare, mem_setOf_eq, not_le] at this
      linarith
    obtain ⟨s, hs, hsle⟩ := exists_pos_le_of_finite hQ (f := fun c => supDist p c - ρ c) hfar
    refine isLocallyPolyConnAt'_of_nbhd_subset (isOpen_openSquare p s) (mem_openSquare_self hs)
      fun x hx hcon => ?_
    obtain ⟨c, hcQ, hxc⟩ := mem_iUnion₂.1 hcon
    exact room c s (hsle c hcQ) x hx hxc

-- A machine check that the strengthened form subsumes the original brick B5: this typechecks
-- only if the two statements line up on the nose.
example {Q : Set Plane} (hQ : Q.Finite) (ρ : Plane → ℝ)
    (hdisj : ∀ c ∈ Q, ∀ c' ∈ Q, c ≠ c' →
      Disjoint (closedSquare c (ρ c)) (closedSquare c' (ρ c'))) :
    IsLocallyPolyConn ((⋃ c ∈ Q, openSquare c (ρ c))ᶜ) :=
  (isLocallyPolyConn'_compl_biUnion hQ ρ hdisj).weaken

example (c : Plane) (r : ℝ) (p : Plane) : IsLocallyPolyConnAt (openSquare c r)ᶜ p :=
  (isLocallyPolyConnAt'_compl_openSquare c r p).weaken

/-! ### Shrinkability

The point of the strengthening. `IsLocallyPolyConn` does **not** have this property: it holds
for any polygonally connected `S` with `U = univ`, and the comb space — the segments
`{0} × [0,1]`, `{1/n} × [0,1]` and `[0,1] × {0}` — is polygonally connected while its
intersection with a thin open strip about `y = 1` is not locally polygonally connected at
`(0,1)`. -/

/-- **Shrinkability.** A relatively open piece of a locally polygonally connected set is
locally polygonally connected. Taking the neighbourhood inside `W` is what makes this work,
and it is the reason `IsLocallyPolyConnAt'` quantifies over all open `W ∋ p`. -/
theorem IsLocallyPolyConnAt'.inter_isOpen (h : IsLocallyPolyConnAt' S p) (hW : IsOpen W)
    (hpW : p ∈ W) : IsLocallyPolyConnAt' (S ∩ W) p := by
  intro W' hW' hpW'
  obtain ⟨U, hU, hpU, hUsub, hpath⟩ := h (W ∩ W') (hW.inter hW') ⟨hpW, hpW'⟩
  have hUW : U ⊆ W := hUsub.trans inter_subset_left
  have hUS : U ∩ (S ∩ W) = U ∩ S :=
    Subset.antisymm (fun _ hx => ⟨hx.1, hx.2.1⟩) fun _ hx => ⟨hx.1, hx.2, hUW hx.1⟩
  refine ⟨U, hU, hpU, hUsub.trans inter_subset_right, ?_⟩
  rw [hUS]
  exact hpath

theorem IsLocallyPolyConn'.inter_isOpen (h : IsLocallyPolyConn' S) (hW : IsOpen W) :
    IsLocallyPolyConn' (S ∩ W) :=
  fun _ hp => (h _ hp.1).inter_isOpen hW hp.2

/-! ### Relatively open subsets and their components -/

/-- `A` is relatively open in `S`: cut out of `S` by an ambient open set. -/
def IsRelOpenIn (S A : Set Plane) : Prop := ∃ W : Set Plane, IsOpen W ∧ A = S ∩ W

theorem IsRelOpenIn.subset (h : IsRelOpenIn S A) : A ⊆ S := by
  obtain ⟨W, -, rfl⟩ := h
  exact inter_subset_left

theorem isRelOpenIn_self (S : Set Plane) : IsRelOpenIn S S :=
  ⟨univ, isOpen_univ, (inter_univ S).symm⟩

theorem IsOpen.isRelOpenIn (hA : IsOpen A) (hAS : A ⊆ S) : IsRelOpenIn S A :=
  ⟨A, hA, (inter_eq_self_of_subset_right hAS).symm⟩

/-- The shape `isRelOpen_of_polyReaches_stable` delivers, read as relative openness. -/
theorem isRelOpenIn_of_exists (hAS : A ⊆ S) (h : ∃ U : Set Plane, IsOpen U ∧ A ⊆ U ∧ U ∩ S ⊆ A) :
    IsRelOpenIn S A := by
  obtain ⟨U, hU, hAU, hUA⟩ := h
  exact ⟨U, hU, Subset.antisymm (fun _ hx => ⟨hAS hx, hAU hx⟩) fun _ hx => hUA ⟨hx.2, hx.1⟩⟩

/-- Relative openness is transitive, which is how a component of a relatively open piece is
seen to be relatively open in the ambient set. -/
theorem IsRelOpenIn.trans (hA : IsRelOpenIn S A) (hB : IsRelOpenIn A B) : IsRelOpenIn S B := by
  obtain ⟨W, hW, rfl⟩ := hA
  obtain ⟨W', hW', rfl⟩ := hB
  exact ⟨W ∩ W', hW.inter hW', by rw [inter_assoc]⟩

/-- Shrinkability, phrased for a relatively open piece. -/
theorem IsLocallyPolyConn'.of_isRelOpenIn (h : IsLocallyPolyConn' S) (hA : IsRelOpenIn S A) :
    IsLocallyPolyConn' A := by
  obtain ⟨W, hW, rfl⟩ := hA
  exact h.inter_isOpen hW

/-- **Components of relatively open subsets are relatively open.** For `S` locally polygonally
connected and `A` relatively open in `S`, each connected component of `A` is relatively open
in `S`.

The proof is `isRelOpen_of_polyReaches_stable`: a polygonal path inside `A` is a connected
subset of `A`, so it cannot leave the component it starts in, which is exactly the stability
that lemma asks for. -/
theorem isRelOpenIn_connectedComponentIn (h : IsLocallyPolyConn' S) (hA : IsRelOpenIn S A)
    (x : Plane) : IsRelOpenIn S (connectedComponentIn A x) := by
  refine hA.trans (isRelOpenIn_of_exists (connectedComponentIn_subset A x) ?_)
  refine isRelOpen_of_polyReaches_stable (h.of_isRelOpenIn hA).isLocallyPolyConnected
    (connectedComponentIn_subset A x) fun w hw z _ hreach => ?_
  -- The polygon carrying the path is connected, lies in `A` and starts at `w`.
  obtain ⟨vs, hne, hsubA, hhead, hlast⟩ := hreach.exists_poly
  have hpoly : poly vs ⊆ connectedComponentIn A x := by
    rw [connectedComponentIn_eq hw]
    exact (isConnected_poly hne).isPreconnected.subset_connectedComponentIn
      (hhead ▸ head_mem_poly hne) hsubA
  exact hpoly (hlast ▸ getLast_mem_poly hne)

/-- A component of a relatively open piece is itself locally polygonally connected, so the
whole interface applies again one level down. -/
theorem isLocallyPolyConn'_connectedComponentIn (h : IsLocallyPolyConn' S) (hA : IsRelOpenIn S A)
    (x : Plane) : IsLocallyPolyConn' (connectedComponentIn A x) :=
  h.of_isRelOpenIn (isRelOpenIn_connectedComponentIn h hA x)

/-! ### The payoff -/

/-- **What brick B7 uses.** In a locally polygonally connected `S`, any two points of a
connected relatively open subset are joined by a polygonal path *inside that subset*. -/
theorem polyReaches_of_isPreconnected_of_isRelOpenIn (h : IsLocallyPolyConn' S)
    (hC : IsRelOpenIn S C) (hconn : IsPreconnected C) (hx : x ∈ C) (hy : y ∈ C) :
    PolyReaches C x y :=
  PolyReaches.of_isPreconnected (h.of_isRelOpenIn hC).isLocallyPolyConnected hconn hx hy

/-- The same, as a vertex list. -/
theorem exists_poly_of_isPreconnected_of_isRelOpenIn (h : IsLocallyPolyConn' S)
    (hC : IsRelOpenIn S C) (hconn : IsPreconnected C) (hx : x ∈ C) (hy : y ∈ C) :
    ∃ vs : List Plane, ∃ hne : vs ≠ [], poly vs ⊆ C ∧ vs.head hne = x ∧ vs.getLast hne = y :=
  (polyReaches_of_isPreconnected_of_isRelOpenIn h hC hconn hx hy).exists_poly

/-- The component form, which is how `U_e` arises: a component of a relatively open piece is
both relatively open and polygonally connected in itself. -/
theorem polyReaches_connectedComponentIn (h : IsLocallyPolyConn' S) (hA : IsRelOpenIn S A)
    {w : Plane} (hx : x ∈ connectedComponentIn A w) (hy : y ∈ connectedComponentIn A w) :
    PolyReaches (connectedComponentIn A w) x y :=
  polyReaches_of_isPreconnected_of_isRelOpenIn h (isRelOpenIn_connectedComponentIn h hA w)
    isPreconnected_connectedComponentIn hx hy

end Schoenflies


==> anc/P5-kernel-deficit-lean-v6/vendor/schoenflies-lean/Schoenflies/PolyPath.lean <==
/-
Copyright (c) 2026 Álvaro Begué. All rights reserved.
Released under Apache 2.0 license as described in the file LICENSE.
Authors: Álvaro Begué
-/
import Schoenflies.Plane
import Mathlib.Analysis.Convex.PathConnected

/-!
# Polygonal paths

A polygonal path is carried by a list of vertices; its `poly` carrier is the union of the
segments joining consecutive entries. This is the combinatorial representation the whole
of Part I works with — by the blueprint's polygonal overlay convention only finite
polygonal objects are ever overlaid, so vertex lists, not parametrizations, are the
primitive.

## Blueprint

* `poly` — the carrier of a polygonal path.
* `exists_poly_of_isPreconnected` — Lemma 1.1 (polygonal connectedness), less the passage
  to a *simple* arc, which needs the finite-graph machinery and is proved with Lemma 1.2.
-/

open Metric Set

namespace Schoenflies

variable {Ω : Set Plane} {x y z : Plane}

/-! ### Segments -/

theorem isCompact_segment (x y : Plane) : IsCompact (segment ℝ x y) := by
  rw [segment_eq_image' ℝ x y]
  exact isCompact_Icc.image (by fun_prop)

/-! ### The carrier of a vertex list -/

/-- The carrier of a polygonal path: the union of the segments joining consecutive vertices.
A single vertex carries itself, so that a path may be constant. -/
def poly : List Plane → Set Plane
  | [] => ∅
  | [v] => {v}
  | u :: v :: rest => segment ℝ u v ∪ poly (v :: rest)

@[simp] theorem poly_nil : poly [] = ∅ := rfl

@[simp] theorem poly_singleton (v : Plane) : poly [v] = {v} := rfl

@[simp] theorem poly_cons_cons (u v : Plane) (rest : List Plane) :
    poly (u :: v :: rest) = segment ℝ u v ∪ poly (v :: rest) := rfl

theorem poly_nonempty : ∀ {vs : List Plane}, vs ≠ [] → (poly vs).Nonempty
  | [], h => absurd rfl h
  | [v], _ => ⟨v, rfl⟩
  | _ :: v :: _, _ => ⟨v, Or.inl (right_mem_segment ℝ _ _)⟩

theorem isCompact_poly : ∀ vs : List Plane, IsCompact (poly vs)
  | [] => by simp
  | [v] => by simp
  | u :: v :: rest => by
    rw [poly_cons_cons]
    exact (isCompact_segment u v).union (isCompact_poly (v :: rest))

/-- Every vertex lies on the carrier. -/
theorem mem_poly_of_mem : ∀ {vs : List Plane} {v : Plane}, v ∈ vs → v ∈ poly vs
  | [], _, h => absurd h (by simp)
  | [_], _, h => by simpa using h
  | u :: w :: rest, v, h => by
    rcases List.mem_cons.1 h with rfl | h
    · exact Or.inl (left_mem_segment ℝ _ _)
    · exact Or.inr (mem_poly_of_mem h)

theorem head_mem_poly {vs : List Plane} (h : vs ≠ []) : vs.head h ∈ poly vs :=
  mem_poly_of_mem (List.head_mem h)

theorem getLast_mem_poly {vs : List Plane} (h : vs ≠ []) : vs.getLast h ∈ poly vs :=
  mem_poly_of_mem (List.getLast_mem h)

/-- The carrier of a nonempty vertex list is connected: consecutive segments share a vertex. -/
theorem isConnected_poly : ∀ {vs : List Plane}, vs ≠ [] → IsConnected (poly vs)
  | [], h => absurd rfl h
  | [v], _ => by simpa using isConnected_singleton (x := v)
  | u :: v :: rest, _ => by
    rw [poly_cons_cons]
    refine IsConnected.union ⟨v, right_mem_segment ℝ u v, head_mem_poly (by simp)⟩
      ((convex_segment u v).isConnected ⟨u, left_mem_segment ℝ u v⟩)
      (isConnected_poly (List.cons_ne_nil v rest))

/-- Appending one vertex extends the carrier by one segment. -/
theorem poly_concat : ∀ {vs : List Plane} (h : vs ≠ []) (z : Plane),
    poly (vs ++ [z]) = poly vs ∪ segment ℝ (vs.getLast h) z
  | [], h, _ => absurd rfl h
  | [v], _, z => by
    simp only [List.singleton_append, poly_cons_cons, poly_singleton, List.getLast_singleton]
    rw [union_singleton, insert_eq_self.2 (right_mem_segment ℝ v z), singleton_union,
      insert_eq_self.2 (left_mem_segment ℝ v z)]
  | u :: v :: rest, _, z => by
    simp only [List.cons_append, poly_cons_cons]
    rw [← List.cons_append, poly_concat (List.cons_ne_nil v rest) z,
      List.getLast_cons (List.cons_ne_nil v rest)]
    exact (union_assoc _ _ _).symm

/-! ### Polygonal connectedness -/

/-- Lemma 1.1 (polygonal connectedness), existence half. Any two points of a region are
joined in it by a polygonal path.

The blueprint goes on to make the path *simple*, by subdividing at self-intersections and
taking a simple path in the resulting finite graph; that half is deferred to the graph
module, where the subdivision procedure is available. -/
theorem exists_poly_of_isPreconnected (hΩ : IsOpen Ω) (hconn : IsPreconnected Ω)
    (hx : x ∈ Ω) (hy : y ∈ Ω) :
    ∃ vs : List Plane, ∃ h : vs ≠ [], poly vs ⊆ Ω ∧ vs.head h = x ∧ vs.getLast h = y := by
  -- `R` is the set of points reachable from `x` by a polygonal path inside `Ω`.
  set R : Set Plane :=
    {w ∈ Ω | ∃ vs : List Plane, ∃ h : vs ≠ [], poly vs ⊆ Ω ∧ vs.head h = x ∧ vs.getLast h = w}
    with hR
  -- Extending a path by a segment inside a convex subset of `Ω` keeps it inside `Ω`. Applied
  -- to a ball this makes `R` open, and applied in the other direction makes `Ω \ R` open.
  have key : ∀ C : Set Plane, Convex ℝ C → C ⊆ Ω → ∀ w ∈ C, ∀ z ∈ C,
      (∃ vs : List Plane, ∃ h : vs ≠ [], poly vs ⊆ Ω ∧ vs.head h = x ∧ vs.getLast h = w) →
      ∃ vs : List Plane, ∃ h : vs ≠ [], poly vs ⊆ Ω ∧ vs.head h = x ∧ vs.getLast h = z := by
    rintro C hC hCΩ w hw z hz ⟨vs, hne, hsub, hhead, hlast⟩
    refine ⟨vs ++ [z], by simp, ?_, ?_, ?_⟩
    · rw [poly_concat hne z, hlast]
      exact union_subset hsub ((hC.segment_subset hw hz).trans hCΩ)
    · rw [List.head_append_of_ne_nil hne]; exact hhead
    · simp
  have hRopen : IsOpen R := by
    rw [isOpen_iff_forall_mem_open]
    rintro w ⟨hw, hpath⟩
    obtain ⟨r, hr, hball⟩ := Metric.isOpen_iff.1 hΩ w hw
    exact ⟨ball w r, fun z hz =>
      ⟨hball hz, key _ (convex_ball w r) hball w (mem_ball_self hr) z hz hpath⟩,
      isOpen_ball, mem_ball_self hr⟩
  have hRcompl : IsOpen (Ω \ R) := by
    rw [isOpen_iff_forall_mem_open]
    rintro w ⟨hw, hwR⟩
    obtain ⟨r, hr, hball⟩ := Metric.isOpen_iff.1 hΩ w hw
    refine ⟨ball w r, fun z hz => ⟨hball hz, fun hzR => ?_⟩, isOpen_ball, mem_ball_self hr⟩
    -- A path to `z` runs back to `w` through the same ball, so `w ∈ R` after all.
    exact hwR ⟨hw, key _ (convex_ball w r) hball z hz w (mem_ball_self hr) hzR.2⟩
  -- `R` is nonempty, open and closed in the preconnected `Ω`, so `R = Ω`.
  have hxR : x ∈ R := ⟨hx, [x], by simp, by simpa using hx, rfl, rfl⟩
  have : y ∈ R := by
    by_contra hyR
    obtain ⟨w, _, hw⟩ := hconn R (Ω \ R) hRopen hRcompl
      (fun w hw => (em (w ∈ R)).imp id fun h => ⟨hw, h⟩) ⟨x, hx, hxR⟩ ⟨y, hy, hy, hyR⟩
    exact hw.2.2 hw.1
  exact this.2

/-- Concatenating two vertex lists that agree at the join concatenates their carriers. The
hypothesis is what makes this true: without it `poly [a] ∪ poly [b] = {a, b}` misses the segment
that `poly [a, b]` carries. -/
theorem poly_append : ∀ {vs : List Plane} (h : vs ≠ []) (w : Plane) (rest : List Plane),
    vs.getLast h = w → poly (vs ++ w :: rest) = poly vs ∪ poly (w :: rest)
  | [], h, _, _, _ => absurd rfl h
  | [v], _, w, rest, hvw => by
    simp only [List.getLast_singleton] at hvw
    subst hvw
    simp [segment_same]
  | u :: v :: tl, _, w, rest, hvw => by
    have h' : (v :: tl).getLast (List.cons_ne_nil v tl) = w := by
      rw [← List.getLast_cons (a := u) (List.cons_ne_nil v tl)]; exact hvw
    simp only [List.cons_append, poly_cons_cons]
    rw [← List.cons_append, poly_append (List.cons_ne_nil v tl) w rest h']
    exact (union_assoc _ _ _).symm

end Schoenflies


==> anc/P5-kernel-deficit-lean-v6/vendor/schoenflies-lean/Schoenflies/PolygonBridge.lean <==
/-
Copyright (c) 2026 Álvaro Begué. All rights reserved.
Released under Apache 2.0 license as described in the file LICENSE.
Authors: Álvaro Begué
-/
import Schoenflies.Strip
import Schoenflies.Parity
import Schoenflies.Polygonal
import Schoenflies.Concatenate

/-!
# The polygon bridge

Two independent representations of a closed polygon had grown up side by side and never met.
`Schoenflies/Strip.lean` carries `ClosedPolygon m`, a cyclic vertex list indexed by
`ZMod (m + 3)`, and everything the collar of Lemma 1.8 says is said about it.
`Schoenflies/Parity.lean` carries `List Piece` together with `IsClosedChain`, and everything
the crossing count of Lemma 2.1 and Lemma 2.2 says is said about *that*. Neither knew about
the other, and — worse — nothing anywhere produced a `ClosedPolygon`, so every theorem about
one was formally a theorem about a structure that might have been empty.

This module closes the three gaps.

## Non-vacuity

`Schoenflies.triangle` builds a `ClosedPolygon 0` out of any three points with nonzero
orientation determinant, and `Schoenflies.unitTriangle` is the concrete instance with vertices
`(0,0)`, `(1,0)`, `(0,1)`. The only real work is `edges_meet`: two edges of a triangle share
exactly one endpoint, and `Schoenflies.segment_inter_shared` says two segments meeting at an
endpoint whose far ends are off the shared line meet nowhere else. That lemma is proved by
taking the orientation form against the first segment's direction, which kills the first
segment's own parameter and forces the second's to vanish.

## The representation bridge

`ClosedPolygon.pieces` lists the `m + 3` edges as pairs of endpoints, in cyclic order.
It is a closed chain (`ClosedPolygon.isClosedChain_pieces`), every piece is nondegenerate
(`ClosedPolygon.pieces_nondeg`), and — the point of the exercise —
`ClosedPolygon.cover_pieces` says it occupies exactly the polygon's carrier. Closedness is a
telescoping sum: `Schoenflies.sum_range_boundary` evaluates the mod-`2` boundary of the chain
`0 → 1 → ⋯ → n` as the sum of its two ends, and the two ends of `0 → ⋯ → m + 3` are the same
vertex because `m + 3` is `0` in `ZMod (m + 3)`.

## The curve bridge

`ClosedPolygon.isJordanCurve_carrier` and `ClosedPolygon.isPolygonal_carrier` say the carrier
is a simple closed polygonal curve in the blueprint's sense, which is what the polygonal Jordan
curve theorem (Theorem 2.3) takes as its hypothesis. The loop is built by concatenating edge
parametrizations around the cycle: `ClosedPolygon.chain k` is the union of the edges leaving
vertices `0, …, k`, and `ClosedPolygon.isArcBetween_chain` grows it one edge at a time by
`IsArcBetween.concatenate`. The hypothesis that concatenation needs — the new edge meets what
came before only at the vertex they share — is exactly `edges_meet` twice over: once to place
the meeting point among the new edge's own two endpoints, and once more to rule out the far
one, which would otherwise let the polygon close early. The last edge closes the loop through
`IsJordanCurve.of_two_arcs`, and there the far endpoint is *not* ruled out: it is the second
shared point that makes the two arcs a curve rather than an arc.

## Both halves at once

The last section is what the bridge is for: the two statements of Lemma 2.2 — parity is
constant on a component of the complement, and it flips across an edge — restated for the
*carrier* of a `ClosedPolygon` rather than for the cover of an anonymous list. The flip needs
the edge list split around the edge being crossed, which is `List.append_of_mem` together with
`ClosedPolygon.pieces_nodup`; that the two remaining fragments miss the crossing point is
`edges_meet` a third time.

## Blueprint

* `Schoenflies.triangle`, `Schoenflies.unitTriangle` — witnesses that §1's "simple closed
  polygonal curve" is not vacuous.
* `ClosedPolygon.pieces`, `ClosedPolygon.cover_pieces`, `ClosedPolygon.isClosedChain_pieces` —
  the edge list the crossing count of §2 is defined on, and that it carries the polygon.
* `ClosedPolygon.isJordanCurve_carrier`, `ClosedPolygon.isPolygonal_carrier` — §1, "a simple
  closed polygonal curve"; jointly the hypothesis of Theorem 2.3.
* `ClosedPolygon.parity_eq_of_mem_connectedComponentIn_carrier`,
  `ClosedPolygon.parity_flip_carrier` — the two halves of Lemma 2.2, read off a
  `ClosedPolygon`. These are the statements Theorem 2.3 consumes.

One general lemma is stated here that does not belong here: `Schoenflies.exists_of_mem_cover`,
the destructor matching `Schoenflies.mem_cover`, whose home is `Schoenflies/Parity.lean`.
-/

open Metric Set

namespace Schoenflies

open Plane

variable {m : ℕ}

/-! ## Two segments that share an endpoint

The one piece of plane geometry this module needs. `Schoenflies/SegmentMeet.lean` describes
the intersection of two arbitrary segments; here the two are known to share an endpoint, and
the conclusion is sharper and the proof shorter. -/

/-- Two segments sharing the endpoint `b`, whose far ends are off the line through the other,
meet only at `b`. Taking the orientation form against `b - a` annihilates the first segment's
own parameter, so the second segment's parameter must vanish. -/
theorem segment_inter_shared {a b c : Plane} (h : det (b - a) (c - b) ≠ 0) :
    segment ℝ a b ∩ segment ℝ b c ⊆ {b} := by
  rintro z ⟨hz1, hz2⟩
  rw [segment_eq_image' ℝ a b] at hz1
  rw [segment_eq_image' ℝ b c] at hz2
  obtain ⟨s, -, hs⟩ := hz1
  obtain ⟨t, -, ht⟩ := hz2
  simp only at hs ht
  have hvec : t • (c - b) = (s - 1) • (b - a) := by
    have hz := ht.trans hs.symm
    linear_combination (norm := module) hz
  have key : t * det (b - a) (c - b) = 0 := by
    have h2 : det (b - a) (t • (c - b)) = det (b - a) ((s - 1) • (b - a)) := by rw [hvec]
    rw [det_smul_right, det_smul_right, det_self, mul_zero] at h2
    exact h2
  have ht0 : t = 0 := by
    rcases mul_eq_zero.1 key with h0 | h0
    · exact h0
    · exact absurd h0 h
  simp only [mem_singleton_iff]
  rw [← ht, ht0, zero_smul, add_zero]

/-! ## Non-vacuity: a triangle is a closed polygon

Nothing in the strip development ever built a `ClosedPolygon`, so `polygonal_collar` and every
theorem beside it was formally a theorem about a structure with no known inhabitant. A triangle
is the smallest witness, and no coordinates are needed: any three points with nonzero
orientation determinant will do. -/

section Triangle

variable {a b c : Plane}

/-- The orientation of a triple, read at its first corner and at its second, is the same. -/
private theorem det_rot₁ (a b c : Plane) : det (b - a) (c - b) = det (b - a) (c - a) := by
  simp only [Plane.det, Plane.sub_apply]; ring

/-- The same, one corner further round. -/
private theorem det_rot₂ (a b c : Plane) : det (c - b) (a - c) = det (b - a) (c - a) := by
  simp only [Plane.det, Plane.sub_apply]; ring

/-- And once more; the orientation form is invariant under cycling the triple. -/
private theorem det_rot₃ (a b c : Plane) : det (a - c) (b - a) = det (b - a) (c - a) := by
  simp only [Plane.det, Plane.sub_apply]; ring

/-- **A triangle is a simple closed polygon.** Any three points that are not collinear, taken
in that cyclic order. `edges_meet` holds because two of the three edges always share exactly
one endpoint, and `corner` because the orientation form is what nonzero says. -/
def triangle (h : det (b - a) (c - a) ≠ 0) : ClosedPolygon 0 where
  vertex := ![a, b, c]
  vertex_inj := by
    have hab : a ≠ b := by
      rintro rfl
      exact h (by simp [Plane.det])
    have hbc : b ≠ c := by
      rintro rfl
      exact h (det_self _)
    have hac : a ≠ c := by
      rintro rfl
      exact h (by simp [Plane.det])
    intro i j hij
    have hi : ∀ i : ZMod 3, i = 0 ∨ i = 1 ∨ i = 2 := by decide
    rcases hi i with rfl | rfl | rfl <;> rcases hi j with rfl | rfl | rfl
    · rfl
    · exact absurd (show a = b from hij) hab
    · exact absurd (show a = c from hij) hac
    · exact absurd (show a = b from hij.symm) hab
    · rfl
    · exact absurd (show b = c from hij) hbc
    · exact absurd (show a = c from hij.symm) hac
    · exact absurd (show b = c from hij.symm) hbc
    · rfl
  edges_meet := by
    have mab : segment ℝ a b ∩ segment ℝ b c ⊆ {b} :=
      segment_inter_shared (by rw [det_rot₁]; exact h)
    have mbc : segment ℝ b c ∩ segment ℝ c a ⊆ {c} :=
      segment_inter_shared (by rw [det_rot₂]; exact h)
    have mca : segment ℝ c a ∩ segment ℝ a b ⊆ {a} :=
      segment_inter_shared (by rw [det_rot₃]; exact h)
    intro i j hij
    have hi : ∀ i : ZMod 3, i = 0 ∨ i = 1 ∨ i = 2 := by decide
    rcases hi i with rfl | rfl | rfl <;> rcases hi j with rfl | rfl | rfl
    · exact absurd rfl hij
    · change segment ℝ a b ∩ segment ℝ b c ⊆ {a, b}
      exact subset_trans mab (by simp)
    · change segment ℝ a b ∩ segment ℝ c a ⊆ {a, b}
      rw [Set.inter_comm]
      exact subset_trans mca (by simp)
    · change segment ℝ b c ∩ segment ℝ a b ⊆ {b, c}
      rw [Set.inter_comm]
      exact subset_trans mab (by simp)
    · exact absurd rfl hij
    · change segment ℝ b c ∩ segment ℝ c a ⊆ {b, c}
      exact subset_trans mbc (by simp)
    · change segment ℝ c a ∩ segment ℝ a b ⊆ {c, a}
      exact subset_trans mca (by simp)
    · change segment ℝ c a ∩ segment ℝ b c ⊆ {c, a}
      rw [Set.inter_comm]
      exact subset_trans mbc (by simp)
    · exact absurd rfl hij
  corner := by
    intro i
    have hi : ∀ i : ZMod 3, i = 0 ∨ i = 1 ∨ i = 2 := by decide
    rcases hi i with rfl | rfl | rfl
    · change det (c - a) (b - a) ≠ 0
      intro hc
      apply h
      simp only [Plane.det, Plane.sub_apply] at hc ⊢
      linarith
    · change det (a - b) (c - b) ≠ 0
      intro hc
      apply h
      simp only [Plane.det, Plane.sub_apply] at hc ⊢
      linarith
    · change det (b - c) (a - c) ≠ 0
      intro hc
      apply h
      simp only [Plane.det, Plane.sub_apply] at hc ⊢
      linarith

@[simp] theorem triangle_vertex_zero (h : det (b - a) (c - a) ≠ 0) :
    (triangle h).vertex 0 = a := rfl

@[simp] theorem triangle_vertex_one (h : det (b - a) (c - a) ≠ 0) :
    (triangle h).vertex 1 = b := rfl

@[simp] theorem triangle_vertex_two (h : det (b - a) (c - a) ≠ 0) :
    (triangle h).vertex 2 = c := rfl

end Triangle

/-- A concrete simple closed polygon: the triangle with vertices `(0,0)`, `(1,0)` and
`(0,1)`. -/
def unitTriangle : ClosedPolygon 0 :=
  triangle (a := mk 0 0) (b := mk 1 0) (c := mk 0 1)
    (by norm_num [Plane.det, Plane.sub_apply])

/-! ## A telescoping sum mod two -/

/-- The mod-`2` boundary of the chain `0 → 1 → ⋯ → n` is the sum of its two ends: every
interior vertex is counted twice. This is the whole content of "a cycle is a closed chain". -/
theorem sum_range_boundary (g : ℕ → ZMod 2) :
    ∀ n : ℕ, ((List.range n).map fun j => g j + g (j + 1)).sum = g 0 + g n
  | 0 => by simpa using (add_self_zmod_two (g 0)).symm
  | n + 1 => by
    rw [List.range_succ, List.map_append, List.sum_append, sum_range_boundary g n]
    simp only [List.map_cons, List.map_nil, List.sum_cons, List.sum_nil, add_zero]
    linear_combination add_self_zmod_two (g n)

namespace ClosedPolygon

/-! ## Natural-number indices

Both bridges run over the vertices with a natural number and cast into `ZMod (m + 3)`. Below
the modulus the cast is injective, which is what turns "these two indices are different
naturals" into "these are different edges" and back. -/

/-- Below the modulus, casting a natural number into `ZMod (m + 3)` is injective. -/
theorem natCast_inj {j k : ℕ} (hj : j < m + 3) (hk : k < m + 3)
    (h : (j : ZMod (m + 3)) = (k : ZMod (m + 3))) : j = k := by
  have hval := congrArg ZMod.val h
  rwa [ZMod.val_cast_of_lt hj, ZMod.val_cast_of_lt hk] at hval

/-- The successor, pushed through the cast. -/
theorem natCast_succ (j : ℕ) : ((j + 1 : ℕ) : ZMod (m + 3)) = (j : ZMod (m + 3)) + 1 := by
  push_cast; ring

variable {P : ClosedPolygon m}

/-- Distinct indices below the modulus name distinct vertices. -/
theorem vertex_natCast_ne {j k : ℕ} (hj : j < m + 3) (hk : k < m + 3) (hjk : j ≠ k) :
    P.vertex (j : ZMod (m + 3)) ≠ P.vertex (k : ZMod (m + 3)) :=
  fun heq => hjk (natCast_inj hj hk (P.vertex_inj heq))

/-- **An edge meets an earlier edge only at its own initial vertex.** `edges_meet` puts the
meeting point at one of the two ends of the later edge; the far end is ruled out by applying
`edges_meet` the other way round, which would put the later edge's *terminal* vertex on the
earlier edge and hence make it one of two vertices it cannot be. This is what stops the
polygon from closing before it has run through all its vertices. -/
theorem edge_meet_earlier {j k : ℕ} (hjk : j < k) (hk : k + 1 < m + 3) {z : Plane}
    (hzj : z ∈ P.edge (j : ZMod (m + 3))) (hzk : z ∈ P.edge (k : ZMod (m + 3))) :
    z = P.vertex (k : ZMod (m + 3)) := by
  have hjn : j < m + 3 := by omega
  have hkn : k < m + 3 := by omega
  have hne : (k : ZMod (m + 3)) ≠ (j : ZMod (m + 3)) :=
    fun heq => (by omega : k ≠ j) (natCast_inj hkn hjn heq)
  have hmem := P.edges_meet _ _ hne (Set.mem_inter hzk hzj)
  simp only [Set.mem_insert_iff, Set.mem_singleton_iff] at hmem
  rcases hmem with hmem | hmem
  · exact hmem
  -- The far end: it would have to be one of the earlier edge's two ends as well.
  exfalso
  have hmem2 := P.edges_meet _ _ (Ne.symm hne) (Set.mem_inter hzj hzk)
  simp only [Set.mem_insert_iff, Set.mem_singleton_iff] at hmem2
  rw [← natCast_succ] at hmem
  rcases hmem2 with hmem2 | hmem2
  · have : k + 1 = j := natCast_inj hk hjn (P.vertex_inj (hmem ▸ hmem2))
    omega
  · rw [← natCast_succ] at hmem2
    have : k + 1 = j + 1 := natCast_inj hk (by omega) (P.vertex_inj (hmem ▸ hmem2))
    omega

/-- **The last edge meets every earlier edge only at a vertex it shares with the cycle's ends.**
Here the far end is *not* excluded: the last edge runs back to vertex `0`, so both of its ends
are legitimate meeting points, and that is precisely what makes the carrier a closed curve
rather than an arc. -/
theorem edge_meet_last {j : ℕ} (hj : j < m + 2) {z : Plane}
    (hzj : z ∈ P.edge (j : ZMod (m + 3)))
    (hz : z ∈ P.edge ((m + 2 : ℕ) : ZMod (m + 3))) :
    z = P.vertex 0 ∨ z = P.vertex ((m + 2 : ℕ) : ZMod (m + 3)) := by
  have hne : ((m + 2 : ℕ) : ZMod (m + 3)) ≠ (j : ZMod (m + 3)) :=
    fun heq => (by omega : m + 2 ≠ j) (natCast_inj (by omega) (by omega) heq)
  have hlast : ((m + 2 : ℕ) : ZMod (m + 3)) + 1 = 0 := by
    rw [← natCast_succ]
    exact ZMod.natCast_self (m + 3)
  have hmem := P.edges_meet _ _ hne (Set.mem_inter hz hzj)
  simp only [Set.mem_insert_iff, Set.mem_singleton_iff] at hmem
  rcases hmem with hmem | hmem
  · exact Or.inr hmem
  · rw [hlast] at hmem
    exact Or.inl hmem

/-! ## The representation bridge

`Schoenflies/Parity.lean` counts crossings of a `List Piece`; `ClosedPolygon.pieces` is the
list it should be handed. The four obligations below are exactly what every parity statement
asks for: a list, closedness, nondegeneracy, and — the one that carries the geometry — that
the list occupies the polygon. -/

/-- The `m + 3` edges of the polygon, as a list of pieces in cyclic order. This is the form
the crossing count of §2 is defined on. -/
def pieces (P : ClosedPolygon m) : List Piece :=
  (List.range (m + 3)).map fun j : ℕ =>
    (P.vertex (j : ZMod (m + 3)), P.vertex ((j : ZMod (m + 3)) + 1))

/-- Every edge of the polygon is on the list. -/
theorem mem_pieces (P : ClosedPolygon m) (i : ZMod (m + 3)) :
    (P.vertex i, P.vertex (i + 1)) ∈ P.pieces := by
  refine List.mem_map.2 ⟨i.val, List.mem_range.2 (ZMod.val_lt i), ?_⟩
  rw [ZMod.natCast_rightInverse i]

/-- Every piece on the list is an edge of the polygon. -/
theorem exists_of_mem_pieces {P : ClosedPolygon m} {Q : Piece} (hQ : Q ∈ P.pieces) :
    ∃ i : ZMod (m + 3), Q = (P.vertex i, P.vertex (i + 1)) := by
  obtain ⟨j, -, rfl⟩ := List.mem_map.1 hQ
  exact ⟨(j : ZMod (m + 3)), rfl⟩

/-- No edge of a simple closed polygon is degenerate: consecutive vertices are distinct. -/
theorem pieces_nondeg (P : ClosedPolygon m) : ∀ Q ∈ P.pieces, Q.Nondeg := by
  intro Q hQ
  obtain ⟨i, rfl⟩ := exists_of_mem_pieces hQ
  exact P.vertex_ne i

/-- **The edge list is a closed chain.** Each vertex is the terminal end of one edge and the
initial end of the next, so it is counted twice; the cycle closes because `m + 3` is `0` in
`ZMod (m + 3)`, which makes the two ends of the telescoping sum the same vertex. -/
theorem isClosedChain_pieces (P : ClosedPolygon m) : IsClosedChain P.pieces := by
  intro f
  have hmap : (P.pieces.map fun Q => f Q.1 + f Q.2)
      = (List.range (m + 3)).map fun j : ℕ =>
        f (P.vertex (j : ZMod (m + 3))) + f (P.vertex ((j + 1 : ℕ) : ZMod (m + 3))) := by
    rw [pieces, List.map_map]
    refine List.map_congr_left fun j _ => ?_
    simp only [Function.comp_apply, natCast_succ]
  rw [hmap]
  have key := sum_range_boundary (fun k : ℕ => f (P.vertex (k : ZMod (m + 3)))) (m + 3)
  rw [key, Nat.cast_zero, ZMod.natCast_self]
  exact add_self_zmod_two _

/-- **The edge list carries the polygon.** Without this equation no parity statement says
anything about a `ClosedPolygon`: the crossing count is defined against `cover`, and the collar
against `carrier`. -/
theorem cover_pieces (P : ClosedPolygon m) : cover P.pieces = P.carrier := by
  apply Set.Subset.antisymm
  · rw [cover]
    refine Set.iUnion₂_subset fun Q hQ => ?_
    obtain ⟨i, rfl⟩ := exists_of_mem_pieces hQ
    exact Set.subset_iUnion (fun i => P.edge i) i
  · refine Set.iUnion_subset fun i => ?_
    exact fun z hz => mem_cover (P.mem_pieces i) hz

/-! ## The curve bridge

`chain k` is the union of the edges leaving vertices `0, …, k`. Each is an arc from vertex `0`
to vertex `k + 1`, obtained from its predecessor by `IsArcBetween.concatenate`; the whole
carrier is the last of them plus the edge that runs back to vertex `0`. -/

/-- The union of the edges leaving vertices `0, 1, …, k`. -/
def chain (P : ClosedPolygon m) : ℕ → Set Plane
  | 0 => P.edge 0
  | k + 1 => chain P k ∪ P.edge ((k + 1 : ℕ) : ZMod (m + 3))

theorem mem_chain_iff {z : Plane} {k : ℕ} :
    z ∈ P.chain k ↔ ∃ j ≤ k, z ∈ P.edge (j : ZMod (m + 3)) := by
  induction k with
  | zero =>
    constructor
    · intro hz
      exact ⟨0, le_rfl, by simpa [chain] using hz⟩
    · rintro ⟨j, hj, hzj⟩
      obtain rfl : j = 0 := Nat.le_zero.1 hj
      simpa [chain] using hzj
  | succ k ih =>
    simp only [chain, Set.mem_union]
    constructor
    · rintro (hz | hz)
      · obtain ⟨j, hj, hzj⟩ := ih.1 hz
        exact ⟨j, le_trans hj (Nat.le_succ k), hzj⟩
      · exact ⟨k + 1, le_rfl, hz⟩
    · rintro ⟨j, hj, hzj⟩
      rcases Nat.lt_or_ge j (k + 1) with hlt | hge
      · exact Or.inl (ih.2 ⟨j, Nat.lt_succ_iff.1 hlt, hzj⟩)
      · obtain rfl : j = k + 1 := le_antisymm hj hge
        exact Or.inr hzj

/-- Running through all `m + 3` edges exhausts the carrier. -/
theorem chain_eq_carrier (P : ClosedPolygon m) : P.chain (m + 2) = P.carrier := by
  ext z
  rw [mem_chain_iff]
  constructor
  · rintro ⟨j, -, hzj⟩
    exact Set.mem_iUnion.2 ⟨_, hzj⟩
  · intro hz
    obtain ⟨i, hzi⟩ := Set.mem_iUnion.1 hz
    refine ⟨i.val, ?_, ?_⟩
    · have := ZMod.val_lt i
      omega
    · rwa [ZMod.natCast_rightInverse i]

/-- **The partial chains are arcs.** One edge at a time, glued at the vertex they share:
`edge_meet_earlier` is exactly the hypothesis `IsArcBetween.concatenate` asks for. The bound
`k + 1 < m + 3` is what keeps the growing arc from meeting its own start. -/
theorem isArcBetween_chain (P : ClosedPolygon m) :
    ∀ k : ℕ, k + 1 < m + 3 →
      IsArcBetween (P.chain k) (P.vertex 0) (P.vertex ((k + 1 : ℕ) : ZMod (m + 3))) := by
  intro k
  induction k with
  | zero =>
    intro _
    rw [natCast_succ]
    exact isArcBetween_segment (P.vertex_ne 0)
  | succ k ih =>
    intro hk
    have hA := ih (by omega)
    have hB : IsArcBetween (P.edge ((k + 1 : ℕ) : ZMod (m + 3)))
        (P.vertex ((k + 1 : ℕ) : ZMod (m + 3)))
        (P.vertex ((k + 1 + 1 : ℕ) : ZMod (m + 3))) := by
      rw [natCast_succ (k + 1)]
      exact isArcBetween_segment (P.vertex_ne _)
    have hmeet : ∀ z ∈ P.chain k, z ∈ P.edge ((k + 1 : ℕ) : ZMod (m + 3)) →
        z = P.vertex ((k + 1 : ℕ) : ZMod (m + 3)) := by
      intro z hz hze
      obtain ⟨j, hj, hzj⟩ := mem_chain_iff.1 hz
      exact edge_meet_earlier (by omega) (by omega) hzj hze
    exact hA.concatenate hB hmeet

/-- **The carrier of a simple closed polygon is a Jordan curve.** The arc through all but the
last edge, and the last edge running back to where it started, meet exactly at their two
shared endpoints. -/
theorem isJordanCurve_carrier (P : ClosedPolygon m) : IsJordanCurve P.carrier := by
  have hlast : ((m + 2 : ℕ) : ZMod (m + 3)) + 1 = 0 := by
    rw [← natCast_succ]
    exact ZMod.natCast_self (m + 3)
  have hA : IsArcBetween (P.chain (m + 1)) (P.vertex 0)
      (P.vertex ((m + 2 : ℕ) : ZMod (m + 3))) := P.isArcBetween_chain (m + 1) (by omega)
  have hedge : P.edge ((m + 2 : ℕ) : ZMod (m + 3))
      = segment ℝ (P.vertex ((m + 2 : ℕ) : ZMod (m + 3))) (P.vertex 0) := by
    rw [edge, hlast]
  have hB : IsArcBetween (P.edge ((m + 2 : ℕ) : ZMod (m + 3)))
      (P.vertex ((m + 2 : ℕ) : ZMod (m + 3))) (P.vertex 0) := by
    rw [hedge]
    refine isArcBetween_segment ?_
    rw [← hlast]
    exact P.vertex_ne _
  have hmeet : ∀ z ∈ P.chain (m + 1), z ∈ P.edge ((m + 2 : ℕ) : ZMod (m + 3)) →
      z = P.vertex 0 ∨ z = P.vertex ((m + 2 : ℕ) : ZMod (m + 3)) := by
    intro z hz hze
    obtain ⟨j, hj, hzj⟩ := mem_chain_iff.1 hz
    exact edge_meet_last (by omega) hzj hze
  have hcurve := IsJordanCurve.of_two_arcs hA hB hmeet
  have hsplit : P.chain (m + 2)
      = P.chain (m + 1) ∪ P.edge ((m + 2 : ℕ) : ZMod (m + 3)) := rfl
  rwa [← hsplit, chain_eq_carrier] at hcurve

/-! ### The carrier is polygonal

`IsPolygonal` asks for a vertex list whose `poly` carrier is the set. Cycling once round the
polygon and coming back to the first vertex is that list. -/

/-- The vertex list `v₀, v₁, …, v_{k+1}`, which walks the first `k + 1` edges. -/
def vlist (P : ClosedPolygon m) : ℕ → List Plane
  | 0 => [P.vertex 0, P.vertex ((1 : ℕ) : ZMod (m + 3))]
  | k + 1 => vlist P k ++ [P.vertex ((k + 1 + 1 : ℕ) : ZMod (m + 3))]

theorem vlist_ne_nil (P : ClosedPolygon m) (k : ℕ) : P.vlist k ≠ [] := by
  cases k <;> simp [vlist]

theorem getLast_vlist (P : ClosedPolygon m) (k : ℕ) :
    (P.vlist k).getLast (P.vlist_ne_nil k) = P.vertex ((k + 1 : ℕ) : ZMod (m + 3)) := by
  cases k with
  | zero => simp [vlist]
  | succ k => simp [vlist]

theorem poly_vlist (P : ClosedPolygon m) (k : ℕ) : poly (P.vlist k) = P.chain k := by
  induction k with
  | zero =>
    rw [vlist, poly_pair, chain, edge, natCast_succ]
    norm_num
  | succ k ih =>
    rw [vlist, poly_concat (P.vlist_ne_nil k), getLast_vlist, ih, chain, edge,
      natCast_succ (k + 1)]

/-- **The carrier of a simple closed polygon is polygonal**: it is the carrier of the vertex
list that runs once round the cycle and back to its first vertex. -/
theorem isPolygonal_carrier (P : ClosedPolygon m) : IsPolygonal P.carrier :=
  ⟨P.vlist (m + 2), by rw [poly_vlist, chain_eq_carrier]⟩

/-! ## The bridge in use

With both halves in place a parity statement can be read off a `ClosedPolygon` directly. -/

/-- A ray direction level for no edge of the polygon; the blueprint's "rotate the coordinate
system so that no edge is horizontal", with nothing rotated. -/
theorem exists_direction_pieces (P : ClosedPolygon m) :
    ∃ u : Plane, Plane.IsDirection u ∧ ∀ Q ∈ P.pieces, hgt u Q.1 ≠ hgt u Q.2 :=
  exists_direction_hgt_ne P.pieces P.pieces_nondeg

/-- **Crossing parity for a closed polygon** (Lemma 2.2): `π_C` is constant on the component
of the complement of the *carrier* containing a given point. -/
theorem parity_eq_of_mem_connectedComponentIn_carrier (P : ClosedPolygon m) {u : Plane}
    (hu : Plane.IsDirection u) (hL : ∀ Q ∈ P.pieces, hgt u Q.1 ≠ hgt u Q.2) {x y : Plane}
    (hx : x ∉ P.carrier) (hy : y ∈ connectedComponentIn P.carrierᶜ x) :
    parity u P.pieces y = parity u P.pieces x := by
  rw [← P.cover_pieces] at hx hy
  exact parity_eq_of_mem_connectedComponentIn hu hL P.isClosedChain_pieces hx hy

/-! ### The flip across an edge

The second half of Lemma 2.2 is stated for the edge list split around the edge being crossed,
`L₁ ++ (a, b) :: L₂`. Splitting is `List.append_of_mem`; what has to be checked is that the two
remaining fragments miss the point being crossed, and that is `edges_meet` again — another edge
can reach an interior point of this one only at one of this one's two ends, which an interior
point is not. -/

/-- What a list of pieces occupies, taken apart. The counterpart of `Schoenflies.mem_cover`,
which only builds; **this belongs next to it in `Schoenflies/Parity.lean`.** -/
theorem exists_of_mem_cover {L : List Piece} {z : Plane} (hz : z ∈ cover L) :
    ∃ R ∈ L, z ∈ R.seg := by
  rw [cover] at hz
  simpa using hz

/-- An interior point of one edge lies on no other edge: `edges_meet` puts any other edge's
meeting point at an end of this one, and an interior point is neither end. -/
theorem notMem_edge_of_mem_openSegment {i j : ZMod (m + 3)} (hij : j ≠ i) {p : Plane}
    (hp : p ∈ openSegment ℝ (P.vertex i) (P.vertex (i + 1))) : p ∉ P.edge j := by
  intro hpj
  have hmem := P.edges_meet i j (Ne.symm hij)
    (Set.mem_inter (openSegment_subset_segment ℝ _ _ hp) hpj)
  simp only [Set.mem_insert_iff, Set.mem_singleton_iff] at hmem
  rcases hmem with rfl | rfl
  · exact P.vertex_ne i (left_mem_openSegment_iff.1 hp)
  · exact P.vertex_ne i (right_mem_openSegment_iff.1 hp)

/-- The edge list has no repeated entry: distinct indices name distinct initial vertices. -/
theorem pieces_nodup (P : ClosedPolygon m) : P.pieces.Nodup := by
  rw [pieces]
  refine List.Nodup.map_on (fun j hj k hk heq => ?_) List.nodup_range
  exact natCast_inj (List.mem_range.1 hj) (List.mem_range.1 hk)
    (P.vertex_inj (congrArg Prod.fst heq))

/-- **Opposite sides of an edge, for a closed polygon** (Lemma 2.2, second half). Just before
and just after an interior point of an edge, in the ray direction, the base point is off the
carrier and the crossing parity differs by one. -/
theorem parity_flip_carrier (P : ClosedPolygon m) {u : Plane} (hu : Plane.IsDirection u)
    (hL : ∀ Q ∈ P.pieces, hgt u Q.1 ≠ hgt u Q.2) (i : ZMod (m + 3)) {p : Plane}
    (hp : p ∈ openSegment ℝ (P.vertex i) (P.vertex (i + 1))) :
    ∃ δ > 0, ∀ t : ℝ, 0 < t → t < δ →
      p - t • u ∉ P.carrier ∧ p + t • u ∉ P.carrier ∧
        parity u P.pieces (p - t • u) = parity u P.pieces (p + t • u) + 1 := by
  obtain ⟨L₁, L₂, hsplit⟩ := List.append_of_mem (P.mem_pieces i)
  -- the edge being crossed occurs only once, so it is on neither fragment
  have hnodup := P.pieces_nodup
  rw [hsplit, List.nodup_append] at hnodup
  obtain ⟨-, hnd2, hdisj⟩ := hnodup
  have hQ₁ : (P.vertex i, P.vertex (i + 1)) ∉ L₁ := fun hmem => hdisj _ hmem _ (by simp) rfl
  have hQ₂ : (P.vertex i, P.vertex (i + 1)) ∉ L₂ := (List.nodup_cons.1 hnd2).1
  have hmiss : ∀ R ∈ L₁ ++ L₂, p ∉ Piece.seg R := by
    intro R hR
    have hRne : R ≠ (P.vertex i, P.vertex (i + 1)) := by
      rcases List.mem_append.1 hR with h | h
      · exact fun heq => hQ₁ (heq ▸ h)
      · exact fun heq => hQ₂ (heq ▸ h)
    have hRmem : R ∈ P.pieces := by
      rw [hsplit]
      rcases List.mem_append.1 hR with h | h
      · exact List.mem_append_left _ h
      · exact List.mem_append_right _ (List.mem_cons_of_mem _ h)
    obtain ⟨j, rfl⟩ := exists_of_mem_pieces hRmem
    exact notMem_edge_of_mem_openSegment (fun heq => hRne (by rw [heq])) hp
  have h1 : p ∉ cover L₁ := by
    intro hmem
    obtain ⟨R, hR, hpR⟩ := exists_of_mem_cover hmem
    exact hmiss R (List.mem_append_left _ hR) hpR
  have h2 : p ∉ cover L₂ := by
    intro hmem
    obtain ⟨R, hR, hpR⟩ := exists_of_mem_cover hmem
    exact hmiss R (List.mem_append_right _ hR) hpR
  have hL' : ∀ R ∈ L₁ ++ (P.vertex i, P.vertex (i + 1)) :: L₂, hgt u R.1 ≠ hgt u R.2 := by
    rw [← hsplit]; exact hL
  obtain ⟨δ, hδ, hmain⟩ := parity_flip hu hL' hp h1 h2
  refine ⟨δ, hδ, fun t ht htδ => ?_⟩
  obtain ⟨ha, hb, hc⟩ := hmain t ht htδ
  rw [← hsplit] at ha hb hc
  rw [P.cover_pieces] at ha hb
  exact ⟨ha, hb, hc⟩

end ClosedPolygon

end Schoenflies


==> anc/P5-kernel-deficit-lean-v6/vendor/schoenflies-lean/Schoenflies/Polygonal.lean <==
/-
Copyright (c) 2026 Álvaro Begué. All rights reserved.
Released under Apache 2.0 license as described in the file LICENSE.
Authors: Álvaro Begué
-/
import Schoenflies.PolyPath
import Schoenflies.Curve

/-!
# Polygonal sets, and segments as arcs

`IsPolygonal` is the blueprint's set-level predicate: a finite union of line segments, which
here is exactly the carrier of some vertex list.

The theorem the plane-graph layer needs from this module is `isArcBetween_segment`: a
*nondegenerate* segment is an arc between its endpoints. It is what makes the drawing
condition free for a polygonal plane graph — an edge's arc obligation is discharged by the
segment itself, and the distinctness of its ends is already part of well-formedness.

## Blueprint

* `IsPolygonal` — §1, "an arc or curve is polygonal if it is a finite union of line segments".
* `isArcBetween_segment` — a nondegenerate segment is an arc between its endpoints.
-/

open Metric Set

namespace Schoenflies

/-- A set is polygonal when it is the carrier of a finite vertex list, that is, a finite union
of line segments. -/
def IsPolygonal (A : Set Plane) : Prop := ∃ vs : List Plane, A = poly vs

theorem IsPolygonal.isCompact {A : Set Plane} (h : IsPolygonal A) : IsCompact A := by
  obtain ⟨vs, rfl⟩ := h
  exact isCompact_poly vs

@[simp] theorem poly_pair (a b : Plane) : poly [a, b] = segment ℝ a b := by
  rw [poly_cons_cons, poly_singleton]
  exact union_eq_self_of_subset_right (singleton_subset_iff.2 (right_mem_segment ℝ a b))

theorem isPolygonal_segment (a b : Plane) : IsPolygonal (segment ℝ a b) :=
  ⟨[a, b], (poly_pair a b).symm⟩

/-- `lineMap a b` is injective on the unit interval exactly when the segment is
nondegenerate: two parameters differ by a multiple of `b - a`. Exposed separately because the
plane-graph drawing condition asks for the parametrization, not just its image. -/
theorem injOn_lineMap {a b : Plane} (hab : a ≠ b) :
    Set.InjOn (AffineMap.lineMap a b : ℝ → Plane) I := by
  intro s _ t _ hst
  have hba : b - a ≠ 0 := sub_ne_zero.2 (Ne.symm hab)
  have key : (s - t) • (b - a) = 0 := by
    simp only [AffineMap.lineMap_apply_module] at hst
    linear_combination (norm := module) hst
  rcases smul_eq_zero.1 key with h | h
  · linarith
  · exact absurd h hba

/-- A nondegenerate segment is an arc between its endpoints, parametrized by
`AffineMap.lineMap a b`. -/
theorem isArcBetween_segment {a b : Plane} (hab : a ≠ b) :
    IsArcBetween (segment ℝ a b) a b := by
  refine ⟨AffineMap.lineMap a b, AffineMap.lineMap_continuous.continuousOn, ?_, ?_, ?_, ?_⟩
  · exact injOn_lineMap hab
  · rw [segment_eq_image_lineMap]
  · simp
  · simp

theorem isArc_segment {a b : Plane} (hab : a ≠ b) : IsArc (segment ℝ a b) :=
  (isArcBetween_segment hab).isArc

/-- **A polygonal set is carried by a vertex list running from any of its points to any other.**
The list is written with its two ends displayed, so no `List.head`/`List.getLast` obligations
appear. -/
theorem exists_poly_anchored : ∀ (vs : List Plane), vs ≠ [] → ∀ z w : Plane,
    z ∈ poly vs → w ∈ poly vs → ∃ mid : List Plane, poly (z :: (mid ++ [w])) = poly vs := by
  intro vs
  induction vs with
  | nil => exact fun h => absurd rfl h
  | cons u tl ih =>
    rcases tl with _ | ⟨v, rest⟩
    · -- A one-point carrier: both ends are that point.
      intro _ z w hz hw
      rw [poly_singleton, Set.mem_singleton_iff] at hz hw
      subst hz; subst hw
      exact ⟨[], by simp [segment_same]⟩
    · intro _ z w hz hw
      have hne : (v :: rest) ≠ [] := List.cons_ne_nil v rest
      have hv : v ∈ poly (v :: rest) := mem_poly_of_mem (List.mem_cons_self ..)
      rw [poly_cons_cons] at hz hw
      -- `segment z u ⊆ segment u v` for `z` on the first edge, and likewise for `w`.
      have hsub : ∀ p ∈ segment ℝ u v, segment ℝ p u ⊆ segment ℝ u v := fun p hp =>
        (convex_segment u v).segment_subset hp (left_mem_segment ℝ u v)
      have hsub' : ∀ p ∈ segment ℝ u v, segment ℝ u p ⊆ segment ℝ u v := fun p hp =>
        (convex_segment u v).segment_subset (left_mem_segment ℝ u v) hp
      rcases hz with hz | hz
      · rcases hw with hw | hw
        · -- Both ends on the first edge: run out along the rest of the list and back.
          obtain ⟨Z, hZ⟩ := ih hne v v hv hv
          refine ⟨u :: v :: (Z ++ [v, v, u]), ?_⟩
          have hlast : (z :: u :: (v :: (Z ++ [v]))).getLast (by simp) = v := by
            simp
          have hsplit : z :: ((u :: v :: (Z ++ [v, v, u])) ++ [w])
              = (z :: u :: (v :: (Z ++ [v]))) ++ (v :: u :: [w]) := by
            simp
          have h1 : poly (z :: u :: (v :: (Z ++ [v])))
              = segment ℝ z u ∪ (segment ℝ u v ∪ poly (v :: rest)) := by
            rw [poly_cons_cons, poly_cons_cons, hZ]
          have h2 : poly (v :: u :: [w]) = segment ℝ u v ∪ segment ℝ u w := by
            rw [poly_cons_cons, poly_pair, segment_symm ℝ v u]
          have hd1 : segment ℝ z u ⊆ segment ℝ u v ∪ poly (v :: rest) :=
            (hsub z hz).trans Set.subset_union_left
          have hd2 : segment ℝ u v ∪ segment ℝ u w ⊆ segment ℝ u v ∪ poly (v :: rest) :=
            Set.union_subset Set.subset_union_left ((hsub' w hw).trans Set.subset_union_left)
          rw [hsplit, poly_append (by simp) v (u :: [w]) hlast, h1, h2, poly_cons_cons,
            Set.union_eq_self_of_subset_left hd1, Set.union_eq_self_of_subset_right hd2]
        · -- The far end is on the rest: append its list to the first edge.
          obtain ⟨Y, hY⟩ := ih hne v w hv hw
          refine ⟨u :: v :: Y, ?_⟩
          have hsplit : z :: ((u :: v :: Y) ++ [w]) = z :: u :: (v :: (Y ++ [w])) := by simp
          have hd1 : segment ℝ z u ⊆ segment ℝ u v ∪ poly (v :: rest) :=
            (hsub z hz).trans Set.subset_union_left
          rw [hsplit, poly_cons_cons, poly_cons_cons, hY, poly_cons_cons,
            Set.union_eq_self_of_subset_left hd1]
      · rcases hw with hw | hw
        · -- The near end is on the rest: run to `v`, then out along the first edge.
          obtain ⟨X, hX⟩ := ih hne z v hz hv
          refine ⟨X ++ [v, v, u], ?_⟩
          have hlast : (z :: (X ++ [v])).getLast (by simp) = v := by simp
          have hsplit : z :: ((X ++ [v, v, u]) ++ [w]) = (z :: (X ++ [v])) ++ (v :: u :: [w]) := by
            simp
          have h2 : poly (v :: u :: [w]) = segment ℝ u v ∪ segment ℝ u w := by
            rw [poly_cons_cons, poly_pair, segment_symm ℝ v u]
          rw [hsplit, poly_append (by simp) v (u :: [w]) hlast, hX, h2, poly_cons_cons,
            Set.union_eq_self_of_subset_right (hsub' w hw), Set.union_comm]
        · -- Both ends on the rest: run from one to `v`, out and back along the first edge, on.
          obtain ⟨X, hX⟩ := ih hne z v hz hv
          obtain ⟨Y, hY⟩ := ih hne v w hv hw
          refine ⟨X ++ [v, v, u] ++ (v :: Y), ?_⟩
          have hlast : (z :: (X ++ [v])).getLast (by simp) = v := by simp
          have hsplit : z :: ((X ++ [v, v, u] ++ (v :: Y)) ++ [w])
              = (z :: (X ++ [v])) ++ (v :: u :: (v :: (Y ++ [w]))) := by simp
          have h2 : poly (v :: u :: (v :: (Y ++ [w])))
              = segment ℝ u v ∪ (segment ℝ u v ∪ poly (v :: rest)) := by
            rw [poly_cons_cons, poly_cons_cons, hY, segment_symm ℝ v u]
          have hd1 : segment ℝ u v ⊆ segment ℝ u v ∪ poly (v :: rest) := Set.subset_union_left
          have hd2 : poly (v :: rest) ⊆ segment ℝ u v ∪ poly (v :: rest) := Set.subset_union_right
          rw [hsplit, poly_append (by simp) v (u :: (v :: (Y ++ [w]))) hlast, hX, h2,
            poly_cons_cons, Set.union_eq_self_of_subset_left hd1,
            Set.union_eq_self_of_subset_left hd2]

/-- **Two polygonal sets that meet have a polygonal union.** Anchor both lists at a common
point and concatenate. -/
theorem IsPolygonal.union {A B : Set Plane} (hA : IsPolygonal A) (hB : IsPolygonal B)
    (hmeet : (A ∩ B).Nonempty) : IsPolygonal (A ∪ B) := by
  obtain ⟨vs, rfl⟩ := hA
  obtain ⟨ws, rfl⟩ := hB
  obtain ⟨z, hzA, hzB⟩ := hmeet
  have hvs : vs ≠ [] := by rintro rfl; exact hzA
  have hws : ws ≠ [] := by rintro rfl; exact hzB
  obtain ⟨X, hX⟩ := exists_poly_anchored vs hvs z z hzA hzA
  obtain ⟨Y, hY⟩ := exists_poly_anchored ws hws z z hzB hzB
  refine ⟨(z :: (X ++ [z])) ++ (z :: (Y ++ [z])), ?_⟩
  have hlast : (z :: (X ++ [z])).getLast (by simp) = z := by simp
  rw [poly_append (by simp) z (Y ++ [z]) hlast, hX, hY]

end Schoenflies


==> anc/P5-kernel-deficit-lean-v6/vendor/schoenflies-lean/Schoenflies/PolygonalCarrier.lean <==
/-
Copyright (c) 2026 Álvaro Begué. All rights reserved.
Released under Apache 2.0 license as described in the file LICENSE.
Authors: Álvaro Begué
-/
import Schoenflies.PolyPath

/-!
# Polygonal connectedness over a carrier

`Schoenflies.exists_poly_of_isPreconnected` joins two points of an *open* connected subset
of the plane by a polygonal path. The redrawing argument needs the same conclusion for a
carrier that is **not** open in the plane: the ambient set there is the plane minus finitely
many open squares, and the basic neighbourhood of a point on a square's boundary is a
half-disk or a three-quarter disk rather than a ball.

This module restates the clopen argument over an arbitrary carrier `C`. The only hypothesis
on `C` is that it is *locally polygonally connected*: every point has a relatively open
neighbourhood all of whose points it reaches by a polygonal path inside `C`. Openness of `C`
is used nowhere; the ball of the classical proof appears only in
`isLocallyPolyConnected_of_isOpen`, which is what recovers the old statement.

## Blueprint

Brick B6 of `lem:polygonal-redrawing` (H6): polygonal connectivity one level up.

* `PolyReaches` — "joined by a polygonal path inside `C`", as an inductive relation.
  **Note for the integrator:** `Schoenflies/LocallyPolygonal.lean` is being written
  concurrently and defines a relation of the same meaning; the two want unifying.
* `IsLocallyPolyConnected` — the hypothesis replacing openness.
* `PolyReaches.of_isPreconnected` — Lemma 1.1 (polygonal connectedness) over a carrier.
* `exists_poly_of_isPreconnected'` — the old `exists_poly_of_isPreconnected` re-derived from
  it, verbatim; the `example` below it is a machine check that the statements agree.
-/

open Metric Set

namespace Schoenflies

variable {C D : Set Plane} {x y z : Plane}

/-! ### Joined by a polygonal path inside a carrier -/

/-- `PolyReaches C x y`: there is a polygonal path from `x` to `y` all of whose segments lie
in `C`. Built at the far end — a path is extended by one segment at a time — because that is
the shape both halves of the clopen argument use. `refl` carries `x ∈ C` so that a constant
path witnesses membership, matching `poly [x] = {x}`. -/
inductive PolyReaches (C : Set Plane) (x : Plane) : Plane → Prop
  | refl (hx : x ∈ C) : PolyReaches C x x
  | step {y z : Plane} (h : PolyReaches C x y) (hseg : segment ℝ y z ⊆ C) : PolyReaches C x z

namespace PolyReaches

/-- A single segment inside `C` is already a polygonal path. -/
theorem of_segment (hseg : segment ℝ x y ⊆ C) : PolyReaches C x y :=
  (PolyReaches.refl (hseg (left_mem_segment ℝ x y))).step hseg

theorem left_mem (h : PolyReaches C x y) : x ∈ C := by
  induction h with
  | refl hx => exact hx
  | step _ _ ih => exact ih

theorem right_mem (h : PolyReaches C x y) : y ∈ C := by
  induction h with
  | refl hx => exact hx
  | @step _ z _ hseg _ => exact hseg (right_mem_segment ℝ _ z)

theorem trans (h₁ : PolyReaches C x y) (h₂ : PolyReaches C y z) : PolyReaches C x z := by
  induction h₂ with
  | refl _ => exact h₁
  | step _ hseg ih => exact ih.step hseg

/-- Symmetry: a path is run backwards one segment at a time, each reversed segment being the
same set. -/
theorem symm (h : PolyReaches C x y) : PolyReaches C y x := by
  induction h with
  | refl hx => exact PolyReaches.refl hx
  | @step y z _ hseg ih =>
    -- The last segment, reversed, joins `z` back to `y`; then follow the shorter path back.
    exact (of_segment (by rwa [segment_symm])).trans ih

theorem mono (hCD : C ⊆ D) (h : PolyReaches C x y) : PolyReaches D x y := by
  induction h with
  | refl hx => exact PolyReaches.refl (hCD hx)
  | step _ hseg ih => exact ih.step (hseg.trans hCD)

end PolyReaches

/-! ### The relation and the vertex-list representation agree -/

/-- A polygonal path in the sense of `PolyReaches` yields a vertex list with the carrier of
its polygon inside `C`. This is `poly_concat` used once per `step`. -/
theorem PolyReaches.exists_poly (h : PolyReaches C x y) :
    ∃ vs : List Plane, ∃ hne : vs ≠ [], poly vs ⊆ C ∧ vs.head hne = x ∧ vs.getLast hne = y := by
  induction h with
  | refl hx => exact ⟨[x], by simp, by simpa using hx, rfl, rfl⟩
  | @step _ z _ hseg ih =>
    obtain ⟨vs, hne, hsub, hhead, hlast⟩ := ih
    refine ⟨vs ++ [z], by simp, ?_, ?_, ?_⟩
    · rw [poly_concat hne z, hlast]
      exact union_subset hsub hseg
    · rw [List.head_append_of_ne_nil hne]; exact hhead
    · simp

/-- Conversely a vertex list whose polygon lies in `C` joins its ends. -/
theorem polyReaches_of_poly_subset : ∀ {vs : List Plane} (hne : vs ≠ []), poly vs ⊆ C →
    PolyReaches C (vs.head hne) (vs.getLast hne)
  | [], hne, _ => absurd rfl hne
  | [v], _, hsub => PolyReaches.refl (hsub (by simp))
  | u :: v :: rest, _, hsub => by
    rw [poly_cons_cons] at hsub
    have hstep : PolyReaches C u v :=
      PolyReaches.of_segment (subset_union_left.trans hsub)
    have hrest := polyReaches_of_poly_subset (List.cons_ne_nil v rest)
      (subset_union_right.trans hsub)
    rw [List.getLast_cons (List.cons_ne_nil v rest)]
    exact hstep.trans hrest

/-! ### Local polygonal connectedness -/

/-- `C` is locally polygonally connected when every point of `C` has a relatively open
neighbourhood in `C` each of whose points it reaches by a polygonal path inside `C`.

The neighbourhood is presented as `V ∩ C` for an ambient open `V`, which is exactly what a
relatively open neighbourhood is; the paths are only required to stay inside `C`, not inside
the neighbourhood, since that is all the clopen argument uses and it is the weaker demand on
a producer. Ball, half-disk and three-quarter disk all qualify. -/
def IsLocallyPolyConnected (C : Set Plane) : Prop :=
  ∀ w ∈ C, ∃ V : Set Plane, IsOpen V ∧ w ∈ V ∧ ∀ z ∈ V ∩ C, PolyReaches C w z

/-- The relative-openness step, stated once because the clopen argument uses it twice — for
the reachable set and, run backwards, for its relative complement.

A subset of `C` closed under "reach one more point of `C` by a polygonal path" is relatively
open in `C`. The witness is the union of all ambient open sets that are polygonally attached
to a point of `S`; no choice is needed to assemble it. -/
theorem isRelOpen_of_polyReaches_stable (hloc : IsLocallyPolyConnected C) {S : Set Plane}
    (hS : S ⊆ C) (hstable : ∀ w ∈ S, ∀ z ∈ C, PolyReaches C w z → z ∈ S) :
    ∃ U : Set Plane, IsOpen U ∧ S ⊆ U ∧ U ∩ C ⊆ S := by
  refine ⟨⋃₀ {V : Set Plane | IsOpen V ∧ ∃ w ∈ S, ∀ z ∈ V ∩ C, PolyReaches C w z},
    isOpen_sUnion fun V hV => hV.1, fun w hw => ?_, ?_⟩
  · obtain ⟨V, hVopen, hwV, hVreach⟩ := hloc w (hS hw)
    exact ⟨V, ⟨hVopen, w, hw, hVreach⟩, hwV⟩
  · rintro z ⟨⟨V, ⟨_, w, hwS, hVreach⟩, hzV⟩, hzC⟩
    exact hstable w hwS z hzC (hVreach z ⟨hzV, hzC⟩)

/-! ### The theorem -/

/-- Lemma 1.1 (polygonal connectedness) over a carrier: in a relatively connected, locally
polygonally connected set, any two points are joined by a polygonal path inside the set.

The proof is the clopen argument. The points reachable from `x` are relatively open in `C`,
and so are the unreachable ones — the same lemma, since "unreachable" is stable under
reaching too, by symmetry. `IsPreconnected C` then forbids the split. -/
theorem PolyReaches.of_isPreconnected (hloc : IsLocallyPolyConnected C)
    (hconn : IsPreconnected C) (hx : x ∈ C) (hy : y ∈ C) : PolyReaches C x y := by
  by_contra hxy
  set R : Set Plane := {w | w ∈ C ∧ PolyReaches C x w} with hRdef
  obtain ⟨U, hUopen, hRU, hUR⟩ :=
    isRelOpen_of_polyReaches_stable hloc (S := R) (fun _ hw => hw.1)
      (fun _ hw _ hzC hreach => ⟨hzC, hw.2.trans hreach⟩)
  obtain ⟨U', hU'open, hRU', hU'R⟩ :=
    isRelOpen_of_polyReaches_stable hloc (S := C \ R) (fun _ hw => hw.1)
      (fun w hw z hzC hreach => ⟨hzC, fun hzR => hw.2 ⟨hw.1, hzR.2.trans hreach.symm⟩⟩)
  obtain ⟨w, hwC, hwU, hwU'⟩ := hconn U U' hUopen hU'open
    (fun v hv => (em (v ∈ R)).imp (fun h => hRU h) (fun h => hRU' ⟨hv, h⟩))
    ⟨x, hx, hRU ⟨hx, PolyReaches.refl hx⟩⟩
    ⟨y, hy, hRU' ⟨hy, fun h => hxy h.2⟩⟩
  exact (hU'R ⟨hwU', hwC⟩).2 (hUR ⟨hwU, hwC⟩)

/-- The vertex-list reading of the carrier theorem, matching the shape `PolyPath` delivers. -/
theorem exists_poly_of_isPreconnected_of_locally (hloc : IsLocallyPolyConnected C)
    (hconn : IsPreconnected C) (hx : x ∈ C) (hy : y ∈ C) :
    ∃ vs : List Plane, ∃ h : vs ≠ [], poly vs ⊆ C ∧ vs.head h = x ∧ vs.getLast h = y :=
  (PolyReaches.of_isPreconnected hloc hconn hx hy).exists_poly

/-! ### Producers of the hypothesis -/

/-- Two convex pieces of `C` that meet make one polygonally connected piece: the bent path
through a common point. This is the shape brick B5 needs for the corner neighbourhood, which
is a disk minus an open quadrant — the union of two half-disks. -/
theorem polyReaches_union_of_convex {S T : Set Plane} (hS : Convex ℝ S) (hT : Convex ℝ T)
    (hST : (S ∩ T).Nonempty) (hsub : S ∪ T ⊆ C) (hx : x ∈ S ∪ T) (hy : y ∈ S ∪ T) :
    PolyReaches C x y := by
  obtain ⟨p, hpS, hpT⟩ := hST
  have hSC : ∀ {a b}, a ∈ S → b ∈ S → PolyReaches C a b := fun ha hb =>
    PolyReaches.of_segment ((hS.segment_subset ha hb).trans (subset_union_left.trans hsub))
  have hTC : ∀ {a b}, a ∈ T → b ∈ T → PolyReaches C a b := fun ha hb =>
    PolyReaches.of_segment ((hT.segment_subset ha hb).trans (subset_union_right.trans hsub))
  rcases hx with hx | hx <;> rcases hy with hy | hy
  · exact hSC hx hy
  · exact (hSC hx hpS).trans (hTC hpT hy)
  · exact (hTC hx hpT).trans (hSC hpS hy)
  · exact hTC hx hy

/-- An open set is locally polygonally connected: the balls it contains are convex. This is
the only place a ball appears, and it is what recovers the old statement. -/
theorem isLocallyPolyConnected_of_isOpen (hC : IsOpen C) : IsLocallyPolyConnected C := by
  intro w hw
  obtain ⟨r, hr, hball⟩ := Metric.isOpen_iff.1 hC w hw
  exact ⟨ball w r, isOpen_ball, mem_ball_self hr, fun z hz =>
    PolyReaches.of_segment
      (((convex_ball w r).segment_subset (mem_ball_self hr) hz.1).trans hball)⟩

/-- `PolyPath.exists_poly_of_isPreconnected`, re-derived from the carrier version. -/
theorem exists_poly_of_isPreconnected' {Ω : Set Plane} {x y : Plane} (hΩ : IsOpen Ω)
    (hconn : IsPreconnected Ω) (hx : x ∈ Ω) (hy : y ∈ Ω) :
    ∃ vs : List Plane, ∃ h : vs ≠ [], poly vs ⊆ Ω ∧ vs.head h = x ∧ vs.getLast h = y :=
  exists_poly_of_isPreconnected_of_locally (isLocallyPolyConnected_of_isOpen hΩ) hconn hx hy

-- The generalisation is genuine: this `rfl` typechecks only if the statement above is
-- literally the one `PolyPath` proves, proof irrelevance doing the rest.
example : @exists_poly_of_isPreconnected = @exists_poly_of_isPreconnected' := rfl

end Schoenflies


==> anc/P5-kernel-deficit-lean-v6/vendor/schoenflies-lean/Schoenflies/PolygonalCrosscut.lean <==
/-
Copyright (c) 2026 Álvaro Begué. All rights reserved.
Released under Apache 2.0 license as described in the file LICENSE.
Authors: Álvaro Begué
-/
import Schoenflies.ParitySplitting

/-!
# Theorem 2.8: two-sided polygonal crosscuts

A crosscut `P` of a simple closed polygon `C` cuts one of the two regions of `ℝ² ∖ C` into
exactly two, bounded by the two curves `Jᵢ = Aᵢ ∪ P`; and `ℝ² ∖ (C ∪ P)` then has exactly three
regions, with boundaries `C, J₁, J₂`.

## One theorem, not two

The blueprint splits the statement into case (a), the crosscut inside `C`, and case (b), the
crosscut outside. The two cases differ only in *which* region of `ℝ² ∖ Jᵢ` is the new cell: in
case (a) it is `Int(Jᵢ)` for both `i`, while in case (b) it is `Ext(J₁)` for one index and
`Int(J₂)` for the other, and which is which is not determined by the data. What *is* uniform is
the description "the region of `ℝ² ∖ Jᵢ` on the far side from a point `y` of the region of
`ℝ² ∖ C` that the crosscut does not enter". So the whole theorem is proved once, for

    farRegion J y  =  the region of `ℝ² ∖ J` that does not contain `y`,

and the two cases of the blueprint are then read off by identifying `farRegion` with `inside`
or with `outside` (`IsSeparating.farRegion_eq_inside`, `…_eq_outside`). A reference point `y`
in the untouched region is the one extra datum this costs, and it is exactly the datum the
blueprint hides in the phrase "let `Ω` be the region containing `P ∖ {p, q}`".

## Exhaustion is pure parity, in both cases at once

Lemma 2.6 (`Schoenflies.crosscut_cells`) already exhibits the two cells as components of
`Ω ∖ P`. All that Theorem 2.8 adds is that there are no others, and the blueprint reads this
off Lemma 2.7. Here the reading is uniform. Write `πJ` for the crossing count of a curve `J`.
For points `x, y` off `J` — Theorem 2.3 —

    `x` and `y` lie in different regions of `ℝ² ∖ J`  ↔  `πJ(x) ≠ πJ(y)`,

which is `ClosedPolygon.parity_ne_iff_mem_farRegion`. Lemma 2.7 gives
`πJ₁ + πJ₂ = πC` at every point, so subtracting the identity at `y` from the identity at `x`
turns "`x` is separated from `y` by `C`" into "`x` is separated from `y` by exactly one of
`J₁, J₂`" — `IsPolygonalCrosscut.separates_xor`, whose entire proof is sixteen cases of `ZMod 2`
arithmetic. No case distinction on inside/outside is made anywhere.

## The hypotheses, bundled

`IsPolygonalCrosscut C J₁ J₂ K a k y` collects the seven hypotheses of the theorem: the two
curves of the split carry the right edges (`Schoenflies.SameEdges`, from Lemma 2.7), the
crosscut meets `C` only in points common to both arcs, and the reference point `y` lies off `C`
in a region the crosscut does not enter. It is closed under swapping the two arcs
(`IsPolygonalCrosscut.symm`), which is why every statement below is proved for index `1` only.

Realizing `J₁` and `J₂` as `ClosedPolygon`s is the consumer's job, exactly as in Lemma 2.7 —
see the note there about the `corner` field. Nothing in this file inspects `corner`.

## Blueprint

* `farRegion`, `IsSeparating.isRegionPair_farRegion`, `IsSeparating.farRegion_eq_inside`,
  `IsSeparating.farRegion_eq_outside` — the blueprint's `Ω`, `Ω†`, `Vᵢ` and `Wᵢ` named as
  functions of a reference point instead of by an existential.
* `ClosedPolygon.arc` — the arcs `A₁, A₂` of Theorem 2.8, as sets; `…vertex_mem_arc`,
  `…vertex_add_mem_arc`, `…endpoints_subset_arc`, `…endpoints_subset_arc'` — the two cut
  vertices lie on both arcs, which is what "the crosscut meets `C` only in its endpoints" has
  to say to be usable.
* `ClosedPolygon.parity_ne_iff_mem_farRegion` — Theorem 2.3 read as a separation criterion.
* `IsPolygonalCrosscut` — the hypotheses of Theorem 2.8; `IsPolygonalCrosscut.of_endpoints` is
  the constructor a consumer should use, and `IsPolygonalCrosscut.symm` swaps the two arcs.
* `IsPolygonalCrosscut.separates_xor` — Lemma 2.7's "consequently", in the uniform form.
* `IsPolygonalCrosscut.region_eq`, `…cells_disjoint`, `…cells_ne`, `…cell_isComponent₁/₂`,
  `…frontier_cell₁/₂`, `…closure_cell_inter₁/₂` — the two cells of `Ω ∖ P`.
* `IsPolygonalCrosscut.inside_diff_eq` — Theorem 2.8(a).
* `IsPolygonalCrosscut.outside_diff_eq`, `…inside_exactly_one` — Theorem 2.8(b).
* `IsPolygonalCrosscut.compl_eq`, `…isComponent`, `…near_isComponent`,
  `…cell_isComponent_compl₁/₂`, `…cell_ne_near₁/₂`, `…frontier_near` — "in either case
  `ℝ² ∖ (C ∪ P)` has exactly three regions, with boundaries `C, J₁, J₂`".
* `polygonal_crosscut` — Theorem 2.8, bundled.
-/

open Bornology Set

namespace Schoenflies

variable {C J P Ω Ω' W V : Set Plane} {x y z : Plane}

/-! ## The region on the far side of a point

The blueprint names the four regions in play — `Ω`, `Ω†`, `Wᵢ`, `Vᵢ` — by their relation to one
another: `Ω†` is the region of `ℝ² ∖ C` the crosscut does not enter, and `Vᵢ` is the region of
`ℝ² ∖ Jᵢ` on the other side of `Jᵢ` from `Ω†`. Fixing a point `y ∈ Ω†` turns all four into
functions of the data. -/

/-- The region of `ℝ² ∖ C` that does **not** contain `y`: everything off `C` except the
component of `y`. For a separating curve this really is the other region
(`IsSeparating.isRegionPair_farRegion`); no hypothesis is needed to define it. -/
def farRegion (C : Set Plane) (y : Plane) : Set Plane := Cᶜ \ connectedComponentIn Cᶜ y

theorem mem_farRegion_iff : x ∈ farRegion C y ↔ x ∉ C ∧ x ∉ connectedComponentIn Cᶜ y := Iff.rfl

theorem farRegion_subset_compl : farRegion C y ⊆ Cᶜ := fun _ hx => hx.1

theorem notMem_farRegion_self (hy : y ∉ C) : y ∉ farRegion C y :=
  fun h => h.2 (mem_connectedComponentIn hy)

/-- Off the curve, being in the far region is exactly being in another component. -/
theorem mem_farRegion_iff_connectedComponentIn_ne (hx : x ∉ C) :
    x ∈ farRegion C y ↔ connectedComponentIn Cᶜ x ≠ connectedComponentIn Cᶜ y := by
  refine ⟨fun h hEq => h.2 (hEq ▸ mem_connectedComponentIn hx), fun h => ⟨hx, fun hmem => ?_⟩⟩
  exact h (connectedComponentIn_eq hmem).symm

/-- The crosscut misses the region of `y`, so all of it off the curve is in the far region. -/
theorem diff_subset_farRegion (hdis : Disjoint P (connectedComponentIn Cᶜ y)) :
    P \ C ⊆ farRegion C y :=
  fun _ hz => ⟨hz.2, fun hmem => Set.disjoint_left.1 hdis hz.1 hmem⟩

theorem compl_diff_inside (C : Set Plane) : Cᶜ \ inside C = outside C := by
  ext w
  constructor
  · rintro ⟨hw, hwin⟩
    have hcov : w ∈ inside C ∪ outside C := by rw [inside_union_outside]; exact hw
    exact hcov.resolve_left hwin
  · exact fun hw => ⟨hw.1, fun h => Set.disjoint_left.1 disjoint_inside_outside h hw⟩

theorem compl_diff_outside (C : Set Plane) : Cᶜ \ outside C = inside C := by
  ext w
  constructor
  · rintro ⟨hw, hwout⟩
    have hcov : w ∈ inside C ∪ outside C := by rw [inside_union_outside]; exact hw
    exact hcov.resolve_right hwout
  · exact fun hw => ⟨hw.1, fun h => Set.disjoint_left.1 disjoint_inside_outside hw h⟩

/-- The component of `y` and the far region are *the* two regions of `ℝ² ∖ C`. -/
theorem IsSeparating.isRegionPair_farRegion (hC : IsSeparating C) (hy : y ∉ C) :
    IsRegionPair C (connectedComponentIn Cᶜ y) (farRegion C y) := by
  rcases hC.isRegionOf_connectedComponentIn hy with hc | hc
  · exact Or.inl ⟨hc, by rw [farRegion, hc, compl_diff_inside]⟩
  · exact Or.inr ⟨hc, by rw [farRegion, hc, compl_diff_outside]⟩

theorem IsSeparating.isRegionOf_farRegion (hC : IsSeparating C) (hy : y ∉ C) :
    IsRegionOf C (farRegion C y) := (hC.isRegionPair_farRegion hy).right

/-- Seen from the unbounded region, the far region is the bounded one — the blueprint's case
(a), where `Vᵢ = Int(Jᵢ)`. -/
theorem IsSeparating.farRegion_eq_inside (hC : IsSeparating C) (hy : y ∈ outside C) :
    farRegion C y = inside C := by
  rw [farRegion, hC.connectedComponentIn_eq_outside hy, compl_diff_outside]

/-- Seen from the bounded region, the far region is the unbounded one. -/
theorem IsSeparating.farRegion_eq_outside (hC : IsSeparating C) (hy : y ∈ inside C) :
    farRegion C y = outside C := by
  rw [farRegion, hC.connectedComponentIn_eq_inside hy, compl_diff_inside]

/-! ## The three regions of `ℝ² ∖ (C ∪ P)`, abstractly

Lemma 2.6 places the two cells inside `Ω ∖ P`; the last paragraph of the proof of Theorem 2.8
places all three regions inside `ℝ² ∖ (C ∪ P)`, and the argument is the same each time: an open
connected set whose frontier misses the ambient open set is a component of it (Lemma 1.7). -/

/-- `ℝ² ∖ (C ∪ P)` is `Ω ∖ P` together with the untouched region `Ω'`. -/
theorem compl_union_eq_of_isRegionPair (hΩ : IsRegionPair C Ω Ω') (hdis : Disjoint P Ω') :
    (C ∪ P)ᶜ = (Ω \ P) ∪ Ω' := by
  ext w
  simp only [Set.mem_compl_iff, Set.mem_union, Set.mem_sdiff, not_or]
  constructor
  · rintro ⟨hwC, hwP⟩
    have hcov : w ∈ Ω ∪ Ω' := by rw [hΩ.union_eq]; exact hwC
    exact hcov.imp (fun h => ⟨h, hwP⟩) id
  · rintro (⟨hwΩ, hwP⟩ | hwΩ')
    · exact ⟨hΩ.left.subset_compl hwΩ, hwP⟩
    · exact ⟨hΩ.right.subset_compl hwΩ', fun hwP => Set.disjoint_left.1 hdis hwP hwΩ'⟩

/-- The untouched region is a component of `ℝ² ∖ (C ∪ P)`: its frontier is `C`. -/
theorem far_isComponent (hC : IsSeparating C) (hΩ : IsRegionPair C Ω Ω')
    (hdis : Disjoint P Ω') (hz : z ∈ Ω') : connectedComponentIn (C ∪ P)ᶜ z = Ω' := by
  refine Plane.connectedComponentIn_eq_of_frontier_disjoint (hΩ.right.isOpen hC)
    (hΩ.right.isConnected hC).isPreconnected (fun w hw => ?_) ?_ hz
  · rintro (h | h)
    · exact hΩ.right.subset_compl hw h
    · exact Set.disjoint_left.1 hdis h hw
  · rw [hΩ.right.frontier_eq hC]
    refine Set.eq_empty_iff_forall_notMem.2 ?_
    rintro w ⟨hwC, hw⟩
    exact hw (Or.inl hwC)

/-- A cell is a component of `ℝ² ∖ (C ∪ P)`: its frontier is `J ⊆ C ∪ P`. -/
theorem cell_isComponent_compl (hJ : IsSeparating J) (hWV : IsRegionPair J W V)
    (hJCP : J ⊆ C ∪ P) (hV : V ⊆ (C ∪ P)ᶜ) (hz : z ∈ V) :
    connectedComponentIn (C ∪ P)ᶜ z = V := by
  refine Plane.connectedComponentIn_eq_of_frontier_disjoint (hWV.right.isOpen hJ)
    (hWV.right.isConnected hJ).isPreconnected hV ?_ hz
  rw [hWV.right.frontier_eq hJ]
  refine Set.eq_empty_iff_forall_notMem.2 ?_
  rintro w ⟨hwJ, hw⟩
  exact hw (hJCP hwJ)

/-! ## The arcs of a polygon, and parity as a separation criterion -/

/-- Going `k` steps forward and then the remaining `m + 3 - k` returns to where one started:
the second arc of a split ends at the first arc's starting vertex. -/
theorem zmod_add_sub_cancel {m k : ℕ} (hk : k ≤ m + 3) (a : ZMod (m + 3)) :
    a + (k : ZMod (m + 3)) + ((m + 3 - k : ℕ) : ZMod (m + 3)) = a := by
  have hcast : ((k : ℕ) : ZMod (m + 3)) + ((m + 3 - k : ℕ) : ZMod (m + 3)) = 0 := by
    rw [← Nat.cast_add, show k + (m + 3 - k) = m + 3 by omega]
    exact ZMod.natCast_self _
  rw [add_assoc, hcast, add_zero]

namespace ClosedPolygon

variable {m : ℕ} {C : ClosedPolygon m} {a : ZMod (m + 3)} {k : ℕ}

/-- The arc of `C` that leaves vertex `a` and runs forward through `k` edges, as a set: the
blueprint's `A₁` for `k` edges and `A₂` for the remaining `m + 3 - k`. -/
def arc (C : ClosedPolygon m) (a : ZMod (m + 3)) (k : ℕ) : Set Plane := cover (C.arcPieces a k)

theorem arc_subset_carrier (C : ClosedPolygon m) (a : ZMod (m + 3)) (k : ℕ) :
    C.arc a k ⊆ C.carrier := cover_arcPieces_subset C a k

/-- The two arcs cover the polygon. -/
theorem arc_union (C : ClosedPolygon m) (a : ZMod (m + 3)) (hk : k ≤ m + 3) :
    C.arc a k ∪ C.arc (a + k) (m + 3 - k) = C.carrier := cover_arcPieces_union C a hk

/-- A curve of the split occupies its arc together with the crosscut. -/
theorem carrier_eq_arc_union {m' : ℕ} {J : ClosedPolygon m'} {K : List Piece}
    (h : SameEdges J.pieces (C.arcPieces a k ++ K)) : J.carrier = C.arc a k ∪ cover K :=
  carrier_eq_of_sameEdges h

/-- **The crossing count separates points exactly as the polygon does** (Theorem 2.3, read as a
criterion). Two points off the polygon lie in different regions precisely when their crossing
counts differ: equal components force equal counts by Lemma 2.2, and different components are
the bounded and the unbounded one, whose counts are `1` and `0`. -/
theorem parity_ne_iff_mem_farRegion (C : ClosedPolygon m) {u : Plane} (hu : Plane.IsDirection u)
    (hL : ∀ Q ∈ C.pieces, hgt u Q.1 ≠ hgt u Q.2) {x y : Plane}
    (hx : x ∉ C.carrier) (hy : y ∉ C.carrier) :
    parity u C.pieces x ≠ parity u C.pieces y ↔ x ∈ farRegion C.carrier y := by
  rw [mem_farRegion_iff_connectedComponentIn_ne hx]
  constructor
  · intro hne heq
    exact hne (C.parity_eq_of_mem_connectedComponentIn_carrier hu hL hy
      (heq ▸ mem_connectedComponentIn hx))
  · intro hne
    rcases C.connectedComponentIn_eq_inside_or_outside hx with hxr | hxr <;>
      rcases C.connectedComponentIn_eq_inside_or_outside hy with hyr | hyr
    · exact absurd (hxr.trans hyr.symm) hne
    · rw [C.parity_eq_one_of_mem_inside hu hL (hxr ▸ mem_connectedComponentIn hx),
        C.parity_eq_zero_of_mem_outside hu hL (hyr ▸ mem_connectedComponentIn hy)]
      decide
    · rw [C.parity_eq_zero_of_mem_outside hu hL (hxr ▸ mem_connectedComponentIn hx),
        C.parity_eq_one_of_mem_inside hu hL (hyr ▸ mem_connectedComponentIn hy)]
      decide
    · exact absurd (hxr.trans hyr.symm) hne

/-- The first vertex of a nonempty arc lies on it. -/
theorem vertex_mem_arc (C : ClosedPolygon m) (a : ZMod (m + 3)) (hk : 1 ≤ k) :
    C.vertex a ∈ C.arc a k := by
  have h0 : a + ((0 : ℕ) : ZMod (m + 3)) = a := by rw [Nat.cast_zero, add_zero]
  refine mem_cover (P := (C.vertex a, C.vertex (a + 1))) ?_ ?_
  · exact List.mem_map.2 ⟨0, List.mem_range.2 hk, by rw [h0]⟩
  · exact left_mem_segment ℝ _ _

/-- The last vertex of a nonempty arc lies on it. -/
theorem vertex_add_mem_arc (C : ClosedPolygon m) (a : ZMod (m + 3)) (hk : 1 ≤ k) :
    C.vertex (a + k) ∈ C.arc a k := by
  have hlast : a + ((k - 1 : ℕ) : ZMod (m + 3)) + 1 = a + (k : ZMod (m + 3)) := by
    have : ((k - 1 : ℕ) : ZMod (m + 3)) + 1 = ((k : ℕ) : ZMod (m + 3)) := by
      rw [show ((k : ℕ) : ZMod (m + 3)) = (((k - 1) + 1 : ℕ) : ZMod (m + 3)) by
        congr 1; omega, Nat.cast_add, Nat.cast_one]
    rw [add_assoc, this]
  refine mem_cover (P := (C.vertex (a + ((k - 1 : ℕ) : ZMod (m + 3))),
    C.vertex (a + ((k - 1 : ℕ) : ZMod (m + 3)) + 1))) ?_ ?_
  · exact List.mem_map.2 ⟨k - 1, List.mem_range.2 (by omega), rfl⟩
  · rw [Piece.seg, hlast]
    exact right_mem_segment ℝ _ _

/-- **The two cut vertices lie on both arcs.** This is what turns the blueprint's "the crosscut
meets `C` only in its two endpoints" into the hypotheses `meets₁` and `meets₂`. -/
theorem endpoints_subset_arc (C : ClosedPolygon m) (a : ZMod (m + 3)) (hk : 1 ≤ k) :
    ({C.vertex a, C.vertex (a + k)} : Set Plane) ⊆ C.arc a k := by
  rintro w (rfl | rfl)
  · exact C.vertex_mem_arc a hk
  · exact C.vertex_add_mem_arc a hk

/-- The same for the complementary arc, whose two ends are the same two vertices in the other
order. -/
theorem endpoints_subset_arc' (C : ClosedPolygon m) (a : ZMod (m + 3)) (hk2 : k ≤ m + 2) :
    ({C.vertex a, C.vertex (a + k)} : Set Plane) ⊆ C.arc (a + k) (m + 3 - k) := by
  have hpos : 1 ≤ m + 3 - k := by omega
  have hwrap := zmod_add_sub_cancel (k := k) (by omega) a
  rintro w (rfl | rfl)
  · have hm := C.vertex_add_mem_arc (a + k) hpos
    rwa [hwrap] at hm
  · exact C.vertex_mem_arc (a + k) hpos

end ClosedPolygon

/-! ## The hypotheses of Theorem 2.8 -/

variable {m m₁ m₂ : ℕ} {C : ClosedPolygon m} {J₁ : ClosedPolygon m₁} {J₂ : ClosedPolygon m₂}
  {K : List Piece} {a : ZMod (m + 3)} {k : ℕ}

/-- **The setting of Theorem 2.8.** `K` is the edge list of a polygonal crosscut of the polygon
`C`, cutting it at the vertices `a` and `a + k`; `J₁` and `J₂` are the two closed curves formed
by the crosscut with each of the two arcs; and `y` is a point of the region of `ℝ² ∖ C` that the
crosscut does not enter, which is what fixes which side of `C` the crosscut is on.

The blueprint's "`P` is a simple arc meeting `C` exactly in its two endpoints" appears here in
two pieces: `meets₁` and `meets₂` say that whatever the crosscut has in common with `C` lies on
*both* arcs, which for a genuine crosscut is the two cut vertices (`ClosedPolygon.vertex_mem_arc`,
`ClosedPolygon.vertex_add_mem_arc`); and simplicity is carried by the assumption that `J₁` and
`J₂` really are `ClosedPolygon`s. Nothing else about `K` is assumed — not even that its pieces
are nondegenerate, which follows from `edges₁`. -/
structure IsPolygonalCrosscut (C : ClosedPolygon m) (J₁ : ClosedPolygon m₁)
    (J₂ : ClosedPolygon m₂) (K : List Piece) (a : ZMod (m + 3)) (k : ℕ) (y : Plane) : Prop where
  /-- The first arc runs forward through at most a full turn. -/
  le : k ≤ m + 3
  /-- `J₁` carries the edges of the first arc together with those of the crosscut. -/
  edges₁ : SameEdges J₁.pieces (C.arcPieces a k ++ K)
  /-- `J₂` carries the edges of the second arc together with those of the crosscut. -/
  edges₂ : SameEdges J₂.pieces (C.arcPieces (a + k) (m + 3 - k) ++ K)
  /-- The crosscut meets the polygon only in points of the first arc … -/
  meets₁ : cover K ∩ C.carrier ⊆ C.arc a k
  /-- … and only in points of the second arc. -/
  meets₂ : cover K ∩ C.carrier ⊆ C.arc (a + k) (m + 3 - k)
  /-- The reference point lies off the polygon … -/
  notMem : y ∉ C.carrier
  /-- … and the crosscut does not enter its region. -/
  avoids : Disjoint (cover K) (connectedComponentIn C.carrierᶜ y)

/-- **The front door.** A crosscut is normally presented by saying that it meets `C` exactly in
its two endpoints, and that those endpoints are the two cut vertices; `meets₁` and `meets₂`
follow, because both cut vertices lie on both arcs. The bound `k ≤ m + 2` says the second arc is
nonempty, as `1 ≤ k` says the first one is. -/
theorem IsPolygonalCrosscut.of_endpoints {y : Plane} (hk1 : 1 ≤ k) (hk2 : k ≤ m + 2)
    (edges₁ : SameEdges J₁.pieces (C.arcPieces a k ++ K))
    (edges₂ : SameEdges J₂.pieces (C.arcPieces (a + k) (m + 3 - k) ++ K))
    (meets : cover K ∩ C.carrier ⊆ ({C.vertex a, C.vertex (a + k)} : Set Plane))
    (notMem : y ∉ C.carrier)
    (avoids : Disjoint (cover K) (connectedComponentIn C.carrierᶜ y)) :
    IsPolygonalCrosscut C J₁ J₂ K a k y :=
  ⟨by omega, edges₁, edges₂, meets.trans (C.endpoints_subset_arc a hk1),
    meets.trans (C.endpoints_subset_arc' a hk2), notMem, avoids⟩

namespace IsPolygonalCrosscut

variable {y : Plane} (h : IsPolygonalCrosscut C J₁ J₂ K a k y)
include h

/-- **The two arcs may be swapped.** Every statement below is therefore proved for `J₁` only. -/
theorem symm : IsPolygonalCrosscut C J₂ J₁ K (a + k) (m + 3 - k) y := by
  have hk : k ≤ m + 3 := h.le
  have hnat : m + 3 - (m + 3 - k) = k := by omega
  have hzmod := zmod_add_sub_cancel (k := k) hk a
  refine ⟨by omega, h.edges₂, ?_, h.meets₂, ?_, h.notMem, h.avoids⟩
  · rw [hzmod, hnat]; exact h.edges₁
  · rw [hzmod, hnat]; exact h.meets₁

/-! ### The elementary consequences -/

theorem notMem_cover : y ∉ cover K :=
  fun hy => Set.disjoint_left.1 h.avoids hy (mem_connectedComponentIn h.notMem)

theorem carrier₁ : J₁.carrier = C.arc a k ∪ cover K :=
  ClosedPolygon.carrier_eq_arc_union h.edges₁

theorem notMem_carrier₁ : y ∉ J₁.carrier :=
  ClosedPolygon.notMem_carrier_of_sameEdges h.edges₁ h.notMem h.notMem_cover

theorem cover_subset_carrier₁ : cover K ⊆ J₁.carrier := by
  rw [h.carrier₁]; exact Set.subset_union_right

theorem carrier₁_subset : J₁.carrier ⊆ C.carrier ∪ cover K := by
  rw [h.carrier₁]
  exact Set.union_subset_union_left _ (C.arc_subset_carrier a k)

/-- The edges of the crosscut are nondegenerate, because they are edges of `J₁`. -/
theorem nondeg : ∀ Q ∈ K, Q.Nondeg := by
  intro Q hQ
  obtain ⟨R, hR, hRQ⟩ := h.edges₁.symm.exists_mem (List.mem_append_right _ hQ)
  have hRn : (orientPiece R).Nondeg := orientPiece_nondeg (J₁.pieces_nondeg R hR)
  rw [hRQ] at hRn
  rcases orientPiece_eq_or Q with e | e
  · rw [e] at hRn; exact hRn
  · rw [e] at hRn; exact fun hh => hRn hh.symm

/-- A ray direction transverse to every edge of `C` and of the crosscut at once. -/
theorem exists_direction : ∃ u : Plane, Plane.IsDirection u ∧
    (∀ Q ∈ C.pieces, hgt u Q.1 ≠ hgt u Q.2) ∧ (∀ Q ∈ K, hgt u Q.1 ≠ hgt u Q.2) := by
  obtain ⟨u, hu, hlev⟩ := exists_direction_hgt_ne (C.pieces ++ K) (by
    intro Q hQ
    rcases List.mem_append.1 hQ with hQ' | hQ'
    · exact C.pieces_nondeg Q hQ'
    · exact h.nondeg Q hQ')
  exact ⟨u, hu, fun Q hQ => hlev Q (List.mem_append_left _ hQ),
    fun Q hQ => hlev Q (List.mem_append_right _ hQ)⟩

/-! ### The two cells

Lemma 2.6 applies with `Ω = farRegion C.carrier y`, `Ω' = connectedComponentIn C.carrierᶜ y`,
`Wᵢ = connectedComponentIn Jᵢ.carrierᶜ y` and `Vᵢ = farRegion Jᵢ.carrier y`. The inclusion
`Ω' ⊆ Wᵢ` — the blueprint's "being connected it lies in one region of `ℝ² ∖ Jᵢ`" — is
`near_subset₁`, and needs no separation hypothesis at all. -/

theorem regionPairC :
    IsRegionPair C.carrier (farRegion C.carrier y) (connectedComponentIn C.carrierᶜ y) :=
  (C.isSeparating_carrier.isRegionPair_farRegion h.notMem).symm

theorem regionPair₁ :
    IsRegionPair J₁.carrier (connectedComponentIn J₁.carrierᶜ y) (farRegion J₁.carrier y) :=
  J₁.isSeparating_carrier.isRegionPair_farRegion h.notMem_carrier₁

/-- The untouched region of `ℝ² ∖ C` lies in one region of `ℝ² ∖ J₁`, namely the one of `y`. -/
theorem near_subset₁ :
    connectedComponentIn C.carrierᶜ y ⊆ connectedComponentIn J₁.carrierᶜ y := by
  refine IsPreconnected.subset_connectedComponentIn isPreconnected_connectedComponentIn
    (mem_connectedComponentIn h.notMem) (fun w hw => ?_)
  have hwC : w ∉ C.carrier := connectedComponentIn_subset _ _ hw
  have hwK : w ∉ cover K := fun hK => Set.disjoint_left.1 h.avoids hK hw
  exact ClosedPolygon.notMem_carrier_of_sameEdges h.edges₁ hwC hwK

/-- **Lemma 2.6(a), first half**: the cell lies in `Ω ∖ P`. -/
theorem cell_subset₁ : farRegion J₁.carrier y ⊆ farRegion C.carrier y \ cover K :=
  cell_subset_region_diff (P := cover K) C.isSeparating_carrier J₁.isSeparating_carrier
    h.regionPairC h.regionPair₁ h.near_subset₁ h.cover_subset_carrier₁

theorem cell_subset₂ : farRegion J₂.carrier y ⊆ farRegion C.carrier y \ cover K :=
  h.symm.cell_subset₁

/-- **Lemma 2.6(a)**: the cell is a connected component of `Ω ∖ P`. -/
theorem cell_isComponent₁ : ∀ z ∈ farRegion J₁.carrier y,
    connectedComponentIn (farRegion C.carrier y \ cover K) z = farRegion J₁.carrier y :=
  cell_isComponent (P := cover K) C.isSeparating_carrier J₁.isSeparating_carrier
    h.regionPairC h.regionPair₁ h.near_subset₁ h.cover_subset_carrier₁ h.carrier₁_subset

theorem cell_isComponent₂ : ∀ z ∈ farRegion J₂.carrier y,
    connectedComponentIn (farRegion C.carrier y \ cover K) z = farRegion J₂.carrier y :=
  h.symm.cell_isComponent₁

/-- **Lemma 2.6(c)**: the closure of the cell meets the polygon exactly in its arc. -/
theorem closure_cell_inter₁ : closure (farRegion J₁.carrier y) ∩ C.carrier = C.arc a k := by
  rw [closure_cell_inter_curve C.isSeparating_carrier J₁.isSeparating_carrier
    h.regionPairC.right h.regionPair₁ h.near_subset₁, h.carrier₁]
  refine Set.Subset.antisymm ?_ (fun w hw => ⟨Or.inl hw, C.arc_subset_carrier a k hw⟩)
  rintro w ⟨hw | hw, hwC⟩
  · exact hw
  · exact h.meets₁ ⟨hw, hwC⟩

theorem closure_cell_inter₂ :
    closure (farRegion J₂.carrier y) ∩ C.carrier = C.arc (a + k) (m + 3 - k) :=
  h.symm.closure_cell_inter₁

/-- The cell has `J₁` as its frontier. -/
theorem frontier_cell₁ : frontier (farRegion J₁.carrier y) = J₁.carrier :=
  h.regionPair₁.right.frontier_eq J₁.isSeparating_carrier

theorem frontier_cell₂ : frontier (farRegion J₂.carrier y) = J₂.carrier :=
  h.symm.frontier_cell₁

theorem cell_nonempty₁ : (farRegion J₁.carrier y).Nonempty :=
  (h.regionPair₁.right.isConnected J₁.isSeparating_carrier).nonempty

/-! ### Exhaustion: the crossing counts add up

This is the whole of Theorem 2.8 beyond Lemma 2.6, and it is one `ZMod 2` computation. -/

/-- **A point off `C ∪ P` is separated from `y` by `C` exactly when it is separated from `y` by
exactly one of `J₁, J₂`.** Lemma 2.7 gives `πJ₁ + πJ₂ = πC` at every point; evaluating it at `x`
and at `y` and subtracting turns the three "different region" statements — which Theorem 2.3
reads off the three crossing counts — into the exclusive disjunction. -/
theorem separates_xor {x : Plane} (hxC : x ∉ C.carrier) (hxK : x ∉ cover K) :
    x ∈ farRegion C.carrier y ↔
      (x ∈ farRegion J₁.carrier y ↔ ¬ x ∈ farRegion J₂.carrier y) := by
  obtain ⟨u, hu, hlevC, hlevK⟩ := h.exists_direction
  have hlev₁ := h.edges₁.hgt_ne (ClosedPolygon.arcPieces_append_hgt_ne hlevC hlevK)
  have hlev₂ := h.edges₂.hgt_ne (ClosedPolygon.arcPieces_append_hgt_ne hlevC hlevK)
  have hxJ₁ := ClosedPolygon.notMem_carrier_of_sameEdges h.edges₁ hxC hxK
  have hxJ₂ := ClosedPolygon.notMem_carrier_of_sameEdges h.edges₂ hxC hxK
  rw [← C.parity_ne_iff_mem_farRegion hu hlevC hxC h.notMem,
    ← J₁.parity_ne_iff_mem_farRegion hu hlev₁ hxJ₁ h.notMem_carrier₁,
    ← J₂.parity_ne_iff_mem_farRegion hu hlev₂ hxJ₂ h.symm.notMem_carrier₁]
  have hsx := C.parity_splitting u a h.le h.edges₁ h.edges₂ x
  have hsy := C.parity_splitting u a h.le h.edges₁ h.edges₂ y
  have key : ∀ s₁ s₂ s t₁ t₂ t : ZMod 2, s₁ + s₂ = s → t₁ + t₂ = t →
      (s ≠ t ↔ ((s₁ ≠ t₁) ↔ ¬ (s₂ ≠ t₂))) := by decide
  exact key _ _ _ _ _ _ hsx hsy

/-- **Theorem 2.8, the two cells.** The region the crosscut enters, with the crosscut removed,
is the disjoint union of the two cells. -/
theorem region_eq :
    farRegion C.carrier y \ cover K = farRegion J₁.carrier y ∪ farRegion J₂.carrier y := by
  refine Set.Subset.antisymm ?_ (Set.union_subset h.cell_subset₁ h.cell_subset₂)
  rintro w ⟨hwΩ, hwK⟩
  by_cases hw₁ : w ∈ farRegion J₁.carrier y
  · exact Or.inl hw₁
  · refine Or.inr ?_
    by_contra hw₂
    exact hw₁ (((h.separates_xor hwΩ.1 hwK).1 hwΩ).2 hw₂)

theorem cells_disjoint : Disjoint (farRegion J₁.carrier y) (farRegion J₂.carrier y) := by
  rw [Set.disjoint_left]
  intro w hw₁ hw₂
  obtain ⟨hwΩ, hwK⟩ := h.cell_subset₁ hw₁
  exact ((h.separates_xor hwΩ.1 hwK).1 hwΩ).1 hw₁ hw₂

theorem cells_ne : farRegion J₁.carrier y ≠ farRegion J₂.carrier y := by
  intro heq
  obtain ⟨w, hw⟩ := h.cell_nonempty₁
  exact Set.disjoint_left.1 h.cells_disjoint hw (heq ▸ hw)

/-- A cell is not the untouched region: it lies on the other side of `C`. -/
theorem cell_ne_near₁ : farRegion J₁.carrier y ≠ connectedComponentIn C.carrierᶜ y := by
  intro heq
  obtain ⟨w, hw⟩ := h.cell_nonempty₁
  exact Set.disjoint_left.1 h.regionPairC.disjoint (h.cell_subset₁ hw).1 (heq ▸ hw)

theorem cell_ne_near₂ : farRegion J₂.carrier y ≠ connectedComponentIn C.carrierᶜ y :=
  h.symm.cell_ne_near₁

/-! ### The three regions of `ℝ² ∖ (C ∪ P)` -/

theorem cell_subset_compl₁ : farRegion J₁.carrier y ⊆ (C.carrier ∪ cover K)ᶜ := by
  intro w hw
  obtain ⟨hwΩ, hwK⟩ := h.cell_subset₁ hw
  rintro (hw' | hw')
  · exact hwΩ.1 hw'
  · exact hwK hw'

/-- The three regions together are the whole of `ℝ² ∖ (C ∪ P)`. -/
theorem compl_eq : (C.carrier ∪ cover K)ᶜ =
    (farRegion J₁.carrier y ∪ farRegion J₂.carrier y) ∪ connectedComponentIn C.carrierᶜ y := by
  rw [← h.region_eq]
  exact compl_union_eq_of_isRegionPair h.regionPairC h.avoids

/-- The untouched region is a component of `ℝ² ∖ (C ∪ P)`, with frontier `C`. -/
theorem near_isComponent {z : Plane} (hz : z ∈ connectedComponentIn C.carrierᶜ y) :
    connectedComponentIn (C.carrier ∪ cover K)ᶜ z = connectedComponentIn C.carrierᶜ y :=
  far_isComponent C.isSeparating_carrier h.regionPairC h.avoids hz

theorem frontier_near :
    frontier (connectedComponentIn C.carrierᶜ y) = C.carrier :=
  h.regionPairC.right.frontier_eq C.isSeparating_carrier

/-- The first cell is a component of `ℝ² ∖ (C ∪ P)`, with frontier `J₁`. -/
theorem cell_isComponent_compl₁ {z : Plane} (hz : z ∈ farRegion J₁.carrier y) :
    connectedComponentIn (C.carrier ∪ cover K)ᶜ z = farRegion J₁.carrier y :=
  cell_isComponent_compl J₁.isSeparating_carrier h.regionPair₁ h.carrier₁_subset
    h.cell_subset_compl₁ hz

theorem cell_isComponent_compl₂ {z : Plane} (hz : z ∈ farRegion J₂.carrier y) :
    connectedComponentIn (C.carrier ∪ cover K)ᶜ z = farRegion J₂.carrier y :=
  h.symm.cell_isComponent_compl₁ hz

/-- **"`ℝ² ∖ (C ∪ P)` has exactly three regions."** Every component is one of the three named
sets, and each of the three is a component (`cell_isComponent_compl₁`, `…₂`,
`near_isComponent`). Their frontiers are `J₁`, `J₂` and `C`. -/
theorem isComponent {z : Plane} (hz : z ∉ C.carrier ∪ cover K) :
    connectedComponentIn (C.carrier ∪ cover K)ᶜ z = farRegion J₁.carrier y ∨
      connectedComponentIn (C.carrier ∪ cover K)ᶜ z = farRegion J₂.carrier y ∨
      connectedComponentIn (C.carrier ∪ cover K)ᶜ z = connectedComponentIn C.carrierᶜ y := by
  have hmem : z ∈ (C.carrier ∪ cover K)ᶜ := hz
  rw [h.compl_eq] at hmem
  rcases hmem with (h₁ | h₂) | h₃
  · exact Or.inl (h.cell_isComponent_compl₁ h₁)
  · exact Or.inr (Or.inl (h.cell_isComponent_compl₂ h₂))
  · exact Or.inr (Or.inr (h.near_isComponent h₃))

/-! ### The blueprint's two cases -/

/-- Seen from the unbounded region of `C`, `J₁` too has `y` outside it: otherwise the unbounded
`Ext(C)` would sit inside the bounded `Int(J₁)`. -/
theorem mem_outside₁ (hy : y ∈ outside C.carrier) : y ∈ outside J₁.carrier := by
  rcases J₁.isSeparating_carrier.isRegionOf_connectedComponentIn h.notMem_carrier₁ with hc | hc
  · refine absurd ?_ C.isSeparating_carrier.not_isBounded_outside
    refine J₁.isSeparating_carrier.isBounded_inside.subset ?_
    rw [← hc, ← C.isSeparating_carrier.connectedComponentIn_eq_outside hy]
    exact h.near_subset₁
  · exact hc ▸ mem_connectedComponentIn h.notMem_carrier₁

theorem cell₁_eq_inside (hy : y ∈ outside C.carrier) :
    farRegion J₁.carrier y = inside J₁.carrier :=
  J₁.isSeparating_carrier.farRegion_eq_inside (h.mem_outside₁ hy)

theorem cell₂_eq_inside (hy : y ∈ outside C.carrier) :
    farRegion J₂.carrier y = inside J₂.carrier :=
  h.symm.cell₁_eq_inside hy

/-- **Theorem 2.8(a).** If the crosscut runs inside `C` — that is, if the reference point `y`
lies in `Ext(C)` — then `Int(C) ∖ P` is exactly the union of the two bounded regions of `J₁` and
`J₂`, and those two are disjoint. -/
theorem inside_diff_eq (hy : y ∈ outside C.carrier) :
    inside C.carrier \ cover K = inside J₁.carrier ∪ inside J₂.carrier := by
  rw [← C.isSeparating_carrier.farRegion_eq_inside hy, ← h.cell₁_eq_inside hy,
    ← h.cell₂_eq_inside hy]
  exact h.region_eq

/-- **Theorem 2.8(b).** If the crosscut runs outside `C` — that is, if `y ∈ Int(C)` — then
`Ext(C) ∖ P` has exactly the two regions `farRegion Jᵢ.carrier y`, whose frontiers are `J₁` and
`J₂` (`frontier_cell₁`, `frontier_cell₂`) and which are components of it
(`cell_isComponent₁`, `…₂`). Which of the two is `Int(Jᵢ)` and which `Ext(Jᵢ)` is settled by
`inside_exactly_one`. -/
theorem outside_diff_eq (hy : y ∈ inside C.carrier) :
    outside C.carrier \ cover K = farRegion J₁.carrier y ∪ farRegion J₂.carrier y := by
  rw [← C.isSeparating_carrier.farRegion_eq_outside hy]
  exact h.region_eq

/-- In case (b), `Int(C)` lies inside exactly one of `J₁, J₂` — the blueprint's "relabel so that
it lies inside `J₁`". -/
theorem inside_exactly_one (hy : y ∈ inside C.carrier) :
    y ∈ inside J₁.carrier ↔ y ∉ inside J₂.carrier := by
  obtain ⟨u, hu, hlevC, hlevK⟩ := h.exists_direction
  exact C.crosscut_inside_exactly_one J₁ J₂ hu hlevC hlevK h.le h.edges₁ h.edges₂ hy
    h.notMem_cover

end IsPolygonalCrosscut

/-- **Theorem 2.8 (two-sided polygonal crosscuts).** Let `C` be a simple closed polygon, `K` the
edge list of a polygonal crosscut cutting it at the vertices `a` and `a + k`, and `J₁, J₂` the
two closed polygons formed by the crosscut with the two arcs. Let `y` be a point of the region
of `ℝ² ∖ C` that the crosscut does not enter, and write `Ω = farRegion C.carrier y` for the
other region and `Vᵢ = farRegion Jᵢ.carrier y` for the region of `ℝ² ∖ Jᵢ` on the far side from
`y`. Then

* `Ω ∖ P` is the disjoint union of `V₁` and `V₂`, which are its two connected components;
* their frontiers are `J₁` and `J₂`, and the closure of `Vᵢ` meets `C` exactly in the arc `Aᵢ`;
* `ℝ² ∖ (C ∪ P)` has exactly three regions, `V₁`, `V₂` and the region of `y`.

Case (a) of the blueprint is `IsPolygonalCrosscut.inside_diff_eq`, which rewrites `Ω` as
`Int(C)` and `Vᵢ` as `Int(Jᵢ)`; case (b) is `IsPolygonalCrosscut.outside_diff_eq`. -/
theorem polygonal_crosscut {y : Plane} (h : IsPolygonalCrosscut C J₁ J₂ K a k y) :
    farRegion C.carrier y \ cover K = farRegion J₁.carrier y ∪ farRegion J₂.carrier y ∧
      Disjoint (farRegion J₁.carrier y) (farRegion J₂.carrier y) ∧
      (∀ z ∈ farRegion J₁.carrier y,
        connectedComponentIn (farRegion C.carrier y \ cover K) z = farRegion J₁.carrier y) ∧
      (∀ z ∈ farRegion J₂.carrier y,
        connectedComponentIn (farRegion C.carrier y \ cover K) z = farRegion J₂.carrier y) ∧
      frontier (farRegion J₁.carrier y) = J₁.carrier ∧
      frontier (farRegion J₂.carrier y) = J₂.carrier ∧
      closure (farRegion J₁.carrier y) ∩ C.carrier = C.arc a k ∧
      closure (farRegion J₂.carrier y) ∩ C.carrier = C.arc (a + k) (m + 3 - k) ∧
      (∀ z ∉ C.carrier ∪ cover K,
        connectedComponentIn (C.carrier ∪ cover K)ᶜ z = farRegion J₁.carrier y ∨
          connectedComponentIn (C.carrier ∪ cover K)ᶜ z = farRegion J₂.carrier y ∨
          connectedComponentIn (C.carrier ∪ cover K)ᶜ z = connectedComponentIn C.carrierᶜ y) :=
  ⟨h.region_eq, h.cells_disjoint, h.cell_isComponent₁, h.cell_isComponent₂, h.frontier_cell₁,
    h.frontier_cell₂, h.closure_cell_inter₁, h.closure_cell_inter₂, fun _ hz => h.isComponent hz⟩

end Schoenflies


==> anc/P5-kernel-deficit-lean-v6/vendor/schoenflies-lean/Schoenflies/PolygonalJordan.lean <==
/-
Copyright (c) 2026 Álvaro Begué. All rights reserved.
Released under Apache 2.0 license as described in the file LICENSE.
Authors: Álvaro Begué
-/
import Schoenflies.PolygonBridge
import Schoenflies.StripLocal
import Schoenflies.CrosscutCells
import Schoenflies.Bounded

/-!
# The polygonal Jordan curve theorem

Theorem 2.3: the complement of a simple closed polygon has exactly two regions, one bounded and
one unbounded, and each has the polygon as its frontier. Moreover the crossing parity of §2 is
`1` on the bounded region and `0` on the unbounded one.

## The three inputs, and where each is spent

* **Lemma 1.8, the collar** (`Schoenflies.StripData`, `StripData.local_two_sided`,
  `StripData.carrier_subset_closure_sideL`). It supplies the two *tracks* `N_L`, `N_R`: connected,
  disjoint, off the curve, together filling `N ∖ C`, and each with the whole curve in its closure.
* **Lemma 1.3, the nearest-point segment** (`Plane.notMem_of_mem_segment_of_isMinOn`). It gets an
  arbitrary point of the complement onto a track: walk from it to a nearest point of the curve;
  the walk misses the curve, and its final stretch is inside the collar.
* **Lemma 2.2, crossing parity** (`ClosedPolygon.parity_eq_of_mem_connectedComponentIn_carrier`,
  `ClosedPolygon.parity_flip_carrier`). It keeps the two tracks apart: they cannot be joined
  inside the complement, because a point just before and a point just after an edge differ in
  parity and parity is constant on a connected subset of the complement.

## Blueprint

* `Schoenflies.ClosedPolygon.exists_opposite_parity_sides`,
  `…parity_ne_of_mem_sides`, `…connectedComponentIn_ne_of_mem_sides` — the two tracks of the
  collar carry different parities, hence lie in different components. The "at least two" half.
* `Schoenflies.ClosedPolygon.exists_mem_sides_connectedComponentIn`,
  `…connectedComponentIn_eq_of_notMem` — every point of the complement lies in the component of a
  point of a track. The "at most two" half.
* `Schoenflies.ClosedPolygon.isSeparating_carrier` — **Theorem 2.3**, in the form Definition 2.4
  asks for: `IsSeparating P.carrier`. With it come `inside P.carrier` and `outside P.carrier` as
  the blueprint's `Int(C)` and `Ext(C)`, and the whole `IsSeparating` API of
  `Schoenflies/CrosscutCells.lean`.
* `Schoenflies.ClosedPolygon.connectedComponentIn_eq_inside_or_outside` — "exactly two regions",
  explicitly: the component of any point off the polygon is one of the two named regions.
* `Schoenflies.ClosedPolygon.parity_eq_one_of_mem_inside`,
  `…parity_eq_zero_of_mem_outside` — the last sentence of Theorem 2.3, `π_C = 1` inside and
  `π_C = 0` outside, for **every** admissible ray direction, not just for one chosen at the start.
* `Schoenflies.ClosedPolygon.polygonal_jordan` — the same theorem with `IsSeparating` unfolded,
  for a reader who wants the statement without the definition.
* `Schoenflies.isSeparating_unitTriangle` — non-vacuity: the whole chain applies to the one
  polygon the development constructs.

## Two facts restated

`isBounded_closedSquare` and `not_isBounded_beyondSquare` below are stated `private`. They are
*not* new: they exist as `Graph.isBounded_closedSquare` and `Graph.not_isBounded_beyondSquare` in
`Schoenflies/Graph/OuterFace.lean`. Neither has any graph content — they are plane facts about
`Schoenflies.Plane.closedSquare` whose home is `Schoenflies/Bounded.lean` — and importing the
whole plane-graph layer into the polygonal Jordan curve theorem, which every later graph
argument depends on, would invert the layering. They are `private` so that the duplicate names
cannot collide when the integrator hoists the originals.
-/

open Bornology Metric Set

namespace Schoenflies

open Plane

variable {m : ℕ}

/-! ### Two plane facts about squares

See the module docstring: these belong in `Schoenflies/Bounded.lean` and are restated here only
to keep the graph layer out of the import graph of Theorem 2.3. -/

/-- A closed axis-parallel square is bounded. -/
private theorem isBounded_closedSquare (r : ℝ) : IsBounded (Plane.closedSquare 0 r) := by
  refine (Metric.isBounded_closedBall (x := (0 : Plane)) (r := Real.sqrt 2 * r)).subset ?_
  intro x hx
  have hsup : Plane.supNorm x ≤ r := by simpa [Plane.closedSquare] using hx
  have : ‖x‖ ≤ Real.sqrt 2 * r :=
    le_trans (Plane.norm_le_sqrt_two_mul_supNorm x)
      (mul_le_mul_of_nonneg_left hsup (Real.sqrt_nonneg 2))
  simpa [Metric.mem_closedBall, dist_eq_norm] using this

/-- The outside of a square is unbounded: it contains points of every size. -/
private theorem not_isBounded_beyondSquare (r : ℝ) : ¬ IsBounded (Plane.beyondSquare r) := by
  intro hb
  obtain ⟨s, -, hs⟩ := Plane.exists_closedSquare_of_isBounded hb
  set t : ℝ := max (max r s) 0 + 1 with ht
  have ht0 : 0 ≤ t := by have := le_max_right (max r s) 0; simp only [ht]; linarith
  have htr : r < t := by
    have h1 := le_max_left r s
    have h2 := le_max_left (max r s) 0
    simp only [ht]; linarith
  have hts : s < t := by
    have h1 := le_max_right r s
    have h2 := le_max_left (max r s) 0
    simp only [ht]; linarith
  have hmem : Plane.mk t 0 ∈ Plane.beyondSquare r :=
    Or.inl (show r < |t| by rw [abs_of_nonneg ht0]; exact htr)
  have hin : Plane.supDist (Plane.mk t 0) 0 ≤ s := hs hmem
  rw [Plane.supDist_zero] at hin
  have h1 : |t| ≤ Plane.supNorm (Plane.mk t 0) := by
    simp only [Plane.supNorm]; exact le_max_left _ _
  rw [abs_of_nonneg ht0] at h1
  linarith

/-- **A point far out along the ray direction, and outside a prescribed square.** One coordinate
of a unit vector always exceeds `1/2` in absolute value, so a long enough multiple of the ray
direction leaves every square — which is how "far along the ray" and "in the unbounded region" are
arranged at one and the same point. -/
private theorem exists_beyond_of_fwd_lt {u : Plane} (hu : Plane.IsDirection u) (r M : ℝ) :
    ∃ q : Plane, q ∈ Plane.beyondSquare r ∧ M < fwd u q := by
  have hnorm : u 0 ^ 2 + u 1 ^ 2 = 1 := norm_sq_one hu
  have hcoord : 1 / 2 < |u 0| ∨ 1 / 2 < |u 1| := by
    by_contra hc
    push Not at hc
    obtain ⟨hc0, hc1⟩ := hc
    nlinarith [sq_abs (u 0), sq_abs (u 1), abs_nonneg (u 0), abs_nonneg (u 1)]
  set s : ℝ := max (max (2 * r) M) 0 + 1 with hs
  have hs0 : 0 < s := by have := le_max_right (max (2 * r) M) 0; simp only [hs]; linarith
  have hsr : 2 * r < s := by
    have h1 := le_max_left (2 * r) M
    have h2 := le_max_left (max (2 * r) M) 0
    simp only [hs]; linarith
  have hsM : M < s := by
    have h1 := le_max_right (2 * r) M
    have h2 := le_max_left (max (2 * r) M) 0
    simp only [hs]; linarith
  have hfwd : fwd u (s • u) = s := by
    rw [fwd_eq]
    simp only [Plane.smul_apply]
    linear_combination s * hnorm
  have habs : ∀ i : Fin 2, |(s • u) i| = s * |u i| := fun i => by
    rw [Plane.smul_apply, abs_mul, abs_of_pos hs0]
  refine ⟨s • u, ?_, by rw [hfwd]; exact hsM⟩
  rcases hcoord with h | h
  · exact Or.inl (by rw [habs 0]; nlinarith [mul_lt_mul_of_pos_left h hs0])
  · exact Or.inr (by rw [habs 1]; nlinarith [mul_lt_mul_of_pos_left h hs0])

/-! ### Small arithmetic and topology helpers -/

/-- In `ZMod 2` nothing is its own successor; this is what "the parities differ" comes down to. -/
private theorem zmod_two_ne_add_one (x : ZMod 2) : x ≠ x + 1 := by revert x; decide

/-- The only two values, named. -/
private theorem zmod_two_eq_one_of_ne_zero {x : ZMod 2} (h : x ≠ 0) : x = 1 := by
  revert h; revert x; decide

/-- Two points joined by a preconnected subset of `F` have the same component of `F`. -/
private theorem comp_eq_of_isPreconnected {F S : Set Plane} (hS : IsPreconnected S) (hSF : S ⊆ F)
    {x y : Plane} (hx : x ∈ S) (hy : y ∈ S) :
    connectedComponentIn F x = connectedComponentIn F y :=
  connectedComponentIn_eq (hS.subset_connectedComponentIn hx hSF hy)

/-- Distinct components are disjoint. -/
private theorem comp_disjoint {F : Set Plane} {x y : Plane}
    (h : connectedComponentIn F x ≠ connectedComponentIn F y) :
    Disjoint (connectedComponentIn F x) (connectedComponentIn F y) := by
  rw [Set.disjoint_left]
  intro z hzx hzy
  exact h ((connectedComponentIn_eq hzx).trans (connectedComponentIn_eq hzy).symm)

namespace ClosedPolygon

variable {P : ClosedPolygon m}

theorem isClosed_carrier (P : ClosedPolygon m) : IsClosed P.carrier :=
  P.isCompact_carrier.isClosed

theorem isOpen_compl_carrier (P : ClosedPolygon m) : IsOpen P.carrierᶜ :=
  P.isClosed_carrier.isOpen_compl

theorem carrier_nonempty (P : ClosedPolygon m) : P.carrier.Nonempty :=
  ⟨P.vertex 0, vertex_mem_carrier⟩

theorem sideL_subset_compl (D : StripData P) : D.sideL ⊆ P.carrierᶜ :=
  fun _ hz => Set.disjoint_left.1 D.sideL_disjoint_carrier hz

theorem sideR_subset_compl (D : StripData P) : D.sideR ⊆ P.carrierᶜ :=
  fun _ hz => Set.disjoint_left.1 D.sideR_disjoint_carrier hz

/-- **No edge is parallel to an admissible ray direction.** "No edge is horizontal" says exactly
that the two ends of an edge are at different heights, which is that the edge's tangent and the
ray direction span the plane. -/
theorem det_tang_ne_zero {u : Plane} (hL : ∀ Q ∈ P.pieces, hgt u Q.1 ≠ hgt u Q.2)
    (i : ZMod (m + 3)) : det (P.tang i) u ≠ 0 := by
  have hne : hgt u (P.vertex i) ≠ hgt u (P.vertex (i + 1)) := hL _ (P.mem_pieces i)
  have hsub : det u (P.vertex (i + 1) - P.vertex i) ≠ 0 := by
    rw [show det u (P.vertex (i + 1) - P.vertex i) = hgt u (P.vertex (i + 1) - P.vertex i) from rfl,
      hgt_sub, sub_ne_zero]
    exact Ne.symm hne
  rw [← len_smul_tang, det_smul_right] at hsub
  intro hz
  exact hsub (by rw [det_comm, hz, neg_zero, mul_zero])

/-! ### At least two regions: the two tracks are separated by one crossing

The blueprint: "Choose a sufficiently small disk `B` around an interior point of an edge, and
reference points `z_L ∈ B ∩ N_L`, `z_R ∈ B ∩ N_R` in its two components. The two reference points
have opposite parity."

The disk is the one of `StripData.local_two_sided`; the two reference points are the two points
just before and just after the midpoint of the edge *in the ray direction*, which is what makes
`parity_flip_carrier` applicable to them. That they land in the two different tracks is read off
the sign of their transverse coordinate `det (tang i) (· - vertex i)`, and the two signs are
opposite and nonzero because `det (tang i) u ≠ 0` — the edge is not parallel to the ray. -/

/-- **The two tracks of the collar carry different parities.** The witnesses are a point just
before and a point just after the midpoint of the edge `i` in the ray direction: they lie in the
two different tracks, and the crossing count changes by one between them. -/
theorem exists_opposite_parity_sides (P : ClosedPolygon m) (D : StripData P)
    (i : ZMod (m + 3)) {u : Plane} (hu : Plane.IsDirection u)
    (hL : ∀ Q ∈ P.pieces, hgt u Q.1 ≠ hgt u Q.2) :
    ∃ zL ∈ D.sideL, ∃ zR ∈ D.sideR, parity u P.pieces zL ≠ parity u P.pieces zR := by
  have h4 := D.four_lam_lt_len i
  have hlam := D.lam_pos
  have hlen : 0 < P.len i := len_pos
  have hlow : 2 * D.lam ≤ P.len i / 2 := by linarith
  have hhigh : P.len i / 2 ≤ P.len i - 2 * D.lam := by linarith
  have hηpos : 0 < min D.lam D.rho := lt_min hlam D.rho_pos
  obtain ⟨-, hsides, -, -⟩ := D.local_two_sided (i := i) hlow hhigh hηpos le_rfl
  -- the midpoint of the edge is an interior point of it
  have hmid : P.vertex i + ((P.len i / 2) / P.len i) • (P.vertex (i + 1) - P.vertex i)
      = P.pt i (P.len i / 2) := by
    rw [← len_smul_tang, smul_smul, div_mul_cancel₀ _ hlen.ne', pt_eq]
  have hp : P.pt i (P.len i / 2) ∈ openSegment ℝ (P.vertex i) (P.vertex (i + 1)) := by
    rw [openSegment_eq_image' ℝ]
    exact ⟨(P.len i / 2) / P.len i,
      ⟨div_pos (by linarith) hlen, by rw [div_lt_one hlen]; linarith⟩, hmid⟩
  obtain ⟨δ, hδ, hflip⟩ := P.parity_flip_carrier hu hL i hp
  have ht0 : 0 < min (δ / 2) (min D.lam D.rho / 2) := lt_min (by linarith) (by linarith)
  have htδ : min (δ / 2) (min D.lam D.rho / 2) < δ :=
    lt_of_le_of_lt (min_le_left _ _) (by linarith)
  have htη : min (δ / 2) (min D.lam D.rho / 2) < min D.lam D.rho :=
    lt_of_le_of_lt (min_le_right _ _) (by linarith)
  set t : ℝ := min (δ / 2) (min D.lam D.rho / 2)
  obtain ⟨hbef, haft, hpar⟩ := hflip t ht0 htδ
  -- both test points lie in the disk of `local_two_sided`
  have hball : ∀ r : ℝ, |r| < min D.lam D.rho →
      P.pt i (P.len i / 2) + r • u ∈ ball (P.pt i (P.len i / 2)) (min D.lam D.rho) := by
    intro r hr
    rw [mem_ball, dist_eq_norm,
      show P.pt i (P.len i / 2) + r • u - P.pt i (P.len i / 2) = r • u by abel,
      norm_smul, Real.norm_eq_abs, hu.norm, mul_one]
    exact hr
  have hbaft := hball t (by rw [abs_of_pos ht0]; exact htη)
  have hbbef : P.pt i (P.len i / 2) - t • u ∈ ball (P.pt i (P.len i / 2)) (min D.lam D.rho) := by
    have h := hball (-t) (by rw [abs_of_neg (by linarith), neg_neg]; exact htη)
    rwa [neg_smul, ← sub_eq_add_neg] at h
  -- the transverse coordinate of a point offset from the edge in the ray direction
  have hkey : ∀ r : ℝ, coordAcross (P.vertex i) (P.tang i) (P.pt i (P.len i / 2) + r • u)
      = r * det (P.tang i) u := by
    intro r
    rw [coordAcross, show P.pt i (P.len i / 2) + r • u - P.vertex i
        = (P.len i / 2) • P.tang i + r • u by rw [pt_eq]; module,
      det_add_right, det_smul_right, det_self, mul_zero, zero_add, det_smul_right]
  have hcaaft := hkey t
  have hcabef : coordAcross (P.vertex i) (P.tang i) (P.pt i (P.len i / 2) - t • u)
      = -(t * det (P.tang i) u) := by
    have h := hkey (-t)
    rw [neg_smul, ← sub_eq_add_neg] at h
    rw [h]; ring
  have hsaft := hsides _ hbaft haft
  have hsbef := hsides _ hbbef hbef
  rcases lt_or_gt_of_ne (det_tang_ne_zero hL i) with hneg | hpos
  · -- the ray points to the right of the edge: the earlier test point is on the left
    have hlt : t * det (P.tang i) u < 0 := mul_neg_of_pos_of_neg ht0 hneg
    refine ⟨P.pt i (P.len i / 2) - t • u, ?_, P.pt i (P.len i / 2) + t • u, ?_, ?_⟩
    · rcases hsbef with ⟨-, h⟩ | ⟨h, -⟩
      · exact h
      · rw [hcabef] at h; linarith
    · rcases hsaft with ⟨h, -⟩ | ⟨-, h⟩
      · rw [hcaaft] at h; linarith
      · exact h
    · rw [hpar]; exact Ne.symm (zmod_two_ne_add_one _)
  · have hgt0 : 0 < t * det (P.tang i) u := mul_pos ht0 hpos
    refine ⟨P.pt i (P.len i / 2) + t • u, ?_, P.pt i (P.len i / 2) - t • u, ?_, ?_⟩
    · rcases hsaft with ⟨-, h⟩ | ⟨h, -⟩
      · exact h
      · rw [hcaaft] at h; linarith
    · rcases hsbef with ⟨h, -⟩ | ⟨-, h⟩
      · rw [hcabef] at h; linarith
      · exact h
    · rw [hpar]; exact zmod_two_ne_add_one _

/-- The crossing parity is constant on the left track: it is connected and misses the polygon. -/
theorem parity_eq_of_mem_sideL (P : ClosedPolygon m) (D : StripData P) {u : Plane}
    (hu : Plane.IsDirection u) (hL : ∀ Q ∈ P.pieces, hgt u Q.1 ≠ hgt u Q.2) {x y : Plane}
    (hx : x ∈ D.sideL) (hy : y ∈ D.sideL) : parity u P.pieces x = parity u P.pieces y :=
  parity_eq_of_isPreconnected hu hL P.isClosedChain_pieces D.isConnected_sideL.isPreconnected
    (fun z hz => by rw [P.cover_pieces]; exact sideL_subset_compl D hz) hx hy

/-- The crossing parity is constant on the right track. -/
theorem parity_eq_of_mem_sideR (P : ClosedPolygon m) (D : StripData P) {u : Plane}
    (hu : Plane.IsDirection u) (hL : ∀ Q ∈ P.pieces, hgt u Q.1 ≠ hgt u Q.2) {x y : Plane}
    (hx : x ∈ D.sideR) (hy : y ∈ D.sideR) : parity u P.pieces x = parity u P.pieces y :=
  parity_eq_of_isPreconnected hu hL P.isClosedChain_pieces D.isConnected_sideR.isPreconnected
    (fun z hz => by rw [P.cover_pieces]; exact sideR_subset_compl D hz) hx hy

/-- **The two tracks of the collar have opposite parity**, whichever points of them are chosen.
This is the "at least two regions" half of Theorem 2.3: no connected subset of the complement
meets both tracks, since parity is constant on such a subset. -/
theorem parity_ne_of_mem_sides (P : ClosedPolygon m) (D : StripData P) {u : Plane}
    (hu : Plane.IsDirection u) (hL : ∀ Q ∈ P.pieces, hgt u Q.1 ≠ hgt u Q.2) {x y : Plane}
    (hx : x ∈ D.sideL) (hy : y ∈ D.sideR) : parity u P.pieces x ≠ parity u P.pieces y := by
  obtain ⟨zL, hzL, zR, hzR, hne⟩ := P.exists_opposite_parity_sides D 0 hu hL
  rw [P.parity_eq_of_mem_sideL D hu hL hx hzL, P.parity_eq_of_mem_sideR D hu hL hy hzR]
  exact hne

/-- The two tracks lie in different components of the complement. -/
theorem connectedComponentIn_ne_of_mem_sides (P : ClosedPolygon m) (D : StripData P) {x y : Plane}
    (hx : x ∈ D.sideL) (hy : y ∈ D.sideR) :
    connectedComponentIn P.carrierᶜ x ≠ connectedComponentIn P.carrierᶜ y := by
  obtain ⟨u, hu, hL⟩ := P.exists_direction_pieces
  intro heq
  refine P.parity_ne_of_mem_sides D hu hL hx hy ?_
  have hxc : x ∈ connectedComponentIn P.carrierᶜ y := by
    rw [← heq]; exact mem_connectedComponentIn (sideL_subset_compl D hx)
  exact P.parity_eq_of_mem_connectedComponentIn_carrier hu hL (sideR_subset_compl D hy) hxc

/-! ### At most two regions: walk to the nearest point of the polygon

The blueprint: "Let `x ∉ C`, and choose a nearest point `a ∈ C`. By Lemma 1.3, `[x, a)` avoids
`C`. Its final portion lies in `N_L` or `N_R`, and that track is connected. Hence `x` lies in the
component of either `z_L` or `z_R`." -/

/-- **At most two regions.** Every point of the complement lies in the component of a point of one
of the two tracks: walk towards a nearest point of the polygon — Lemma 1.3 says the walk misses
the polygon — and stop just short of it, inside the collar. -/
theorem exists_mem_sides_connectedComponentIn (P : ClosedPolygon m) (D : StripData P) {x : Plane}
    (hx : x ∉ P.carrier) :
    ∃ y ∈ D.sideL ∪ D.sideR,
      connectedComponentIn P.carrierᶜ x = connectedComponentIn P.carrierᶜ y := by
  -- a nearest point of the polygon, and the segment towards it
  obtain ⟨a, haC, hmin⟩ := P.isCompact_carrier.exists_isMinOn P.carrier_nonempty
    (continuous_const.dist continuous_id).continuousOn
  have hmin' : ∀ b ∈ P.carrier, dist x a ≤ dist x b := isMinOn_iff.1 hmin
  have hax : a ≠ x := fun h => hx (h ▸ haC)
  have hvne : a - x ≠ 0 := sub_ne_zero.2 hax
  have hvpos : 0 < ‖a - x‖ := norm_pos_iff.2 hvne
  have hcont : Continuous (fun θ : ℝ => x + θ • (a - x)) :=
    continuous_const.add (continuous_id.smul continuous_const)
  -- Lemma 1.3: the half-open segment misses the polygon
  have hoff : ∀ θ : ℝ, θ ∈ Ico (0 : ℝ) 1 → x + θ • (a - x) ∉ P.carrier := by
    intro θ hθ
    refine Plane.notMem_of_mem_segment_of_isMinOn haC hx hmin' ?_ ?_
    · rw [segment_eq_image' ℝ x a]; exact ⟨θ, ⟨hθ.1, hθ.2.le⟩, rfl⟩
    · intro h
      have h0 : (θ - 1) • (a - x) = 0 := by linear_combination (norm := module) h
      rcases smul_eq_zero.1 h0 with h1 | h1
      · have := hθ.2; linarith
      · exact hvne h1
  have hSΩ : (fun θ : ℝ => x + θ • (a - x)) '' Ico 0 1 ⊆ P.carrierᶜ := by
    rintro z ⟨θ, hθ, rfl⟩
    exact hoff θ hθ
  have hSpre : IsPreconnected ((fun θ : ℝ => x + θ • (a - x)) '' Ico 0 1) :=
    isPreconnected_Ico.image _ hcont.continuousOn
  -- the collar is a neighbourhood of the nearest point, so the final stretch lies in it
  obtain ⟨ε, hε, hεball⟩ := Metric.isOpen_iff.1 D.isOpen_nbhd a (D.carrier_subset_nbhd haC)
  have hmpos : 0 < min (1 / 2 : ℝ) (ε / (2 * ‖a - x‖)) := lt_min (by norm_num) (by positivity)
  have hmhalf : min (1 / 2 : ℝ) (ε / (2 * ‖a - x‖)) ≤ 1 / 2 := min_le_left _ _
  have hθmem : (1 - min (1 / 2 : ℝ) (ε / (2 * ‖a - x‖))) ∈ Ico (0 : ℝ) 1 :=
    ⟨by linarith, by linarith⟩
  have hprod : ε / (2 * ‖a - x‖) * ‖a - x‖ = ε / 2 := by
    field_simp
  have hdist : dist (x + (1 - min (1 / 2 : ℝ) (ε / (2 * ‖a - x‖))) • (a - x)) a < ε := by
    rw [dist_eq_norm, show x + (1 - min (1 / 2 : ℝ) (ε / (2 * ‖a - x‖))) • (a - x) - a
        = (-(min (1 / 2 : ℝ) (ε / (2 * ‖a - x‖)))) • (a - x) by module,
      norm_smul, Real.norm_eq_abs, abs_neg, abs_of_pos hmpos]
    calc min (1 / 2 : ℝ) (ε / (2 * ‖a - x‖)) * ‖a - x‖
        ≤ ε / (2 * ‖a - x‖) * ‖a - x‖ := mul_le_mul_of_nonneg_right (min_le_right _ _) hvpos.le
      _ = ε / 2 := hprod
      _ < ε := by linarith
  set y : Plane := x + (1 - min (1 / 2 : ℝ) (ε / (2 * ‖a - x‖))) • (a - x) with hy
  have hyLR : y ∈ D.sideL ∪ D.sideR := by
    rw [← D.nbhd_diff_carrier]
    exact ⟨hεball (mem_ball.2 hdist), hoff _ hθmem⟩
  exact ⟨y, hyLR, comp_eq_of_isPreconnected hSpre hSΩ ⟨0, ⟨le_rfl, one_pos⟩, by simp⟩
    ⟨_, hθmem, hy.symm⟩⟩

/-- Every point of the complement lies in the component of one of two fixed reference points,
one on each track. This is `exists_mem_sides_connectedComponentIn` with the track collapsed to a
point, which is possible because each track is connected. -/
theorem connectedComponentIn_eq_of_notMem (P : ClosedPolygon m) (D : StripData P)
    {zL zR : Plane} (hzL : zL ∈ D.sideL) (hzR : zR ∈ D.sideR) {x : Plane} (hx : x ∉ P.carrier) :
    connectedComponentIn P.carrierᶜ x = connectedComponentIn P.carrierᶜ zL ∨
      connectedComponentIn P.carrierᶜ x = connectedComponentIn P.carrierᶜ zR := by
  obtain ⟨y, hy, hyx⟩ := P.exists_mem_sides_connectedComponentIn D hx
  rcases hy with hy | hy
  · exact Or.inl (hyx.trans (comp_eq_of_isPreconnected D.isConnected_sideL.isPreconnected
      (sideL_subset_compl D) hy hzL))
  · exact Or.inr (hyx.trans (comp_eq_of_isPreconnected D.isConnected_sideR.isPreconnected
      (sideR_subset_compl D) hy hzR))

end ClosedPolygon

/-! ### Packaging: from "exactly two components" to `IsSeparating`

`Schoenflies/CrosscutCells.lean` defines `inside C` and `outside C` as the union of the bounded
and of the unbounded components of `Cᶜ`, *without* any separation hypothesis, and Definition 2.4
is the assertion that each of the two is a single region with boundary `C`. So the last step of
Theorem 2.3 is to identify the two components found above with `inside C` and `outside C`, and
that identification needs no case analysis on which of them is which: the one that swallows the
outside of a containing square is the unbounded one by definition, and the other is caught inside
the square. -/

/-- With exactly two components and the outside of a square inside the second, the first is the
bounded part of the complement and the second the unbounded part. -/
private theorem inside_outside_of_two_components {C : Set Plane} {r : ℝ} {z₁ z₂ : Plane}
    (hne : connectedComponentIn Cᶜ z₁ ≠ connectedComponentIn Cᶜ z₂)
    (hall : ∀ x ∉ C, connectedComponentIn Cᶜ x = connectedComponentIn Cᶜ z₁ ∨
      connectedComponentIn Cᶜ x = connectedComponentIn Cᶜ z₂)
    (hbey : Plane.beyondSquare r ⊆ connectedComponentIn Cᶜ z₂) :
    inside C = connectedComponentIn Cᶜ z₁ ∧ outside C = connectedComponentIn Cᶜ z₂ := by
  have hdisj := comp_disjoint hne
  -- the first component misses the outside of the square, hence sits inside it
  have h1sq : connectedComponentIn Cᶜ z₁ ⊆ Plane.closedSquare 0 r := by
    intro w hw
    by_contra hwq
    exact Set.disjoint_left.1 hdisj hw (hbey (by rw [Plane.beyondSquare_eq_compl]; exact hwq))
  have h1bdd : IsBounded (connectedComponentIn Cᶜ z₁) := (isBounded_closedSquare r).subset h1sq
  have h2unb : ¬ IsBounded (connectedComponentIn Cᶜ z₂) := fun hb =>
    not_isBounded_beyondSquare r (hb.subset hbey)
  constructor
  · ext w
    refine ⟨fun hw => ?_, fun hw => ?_⟩
    · rcases hall w hw.1 with h | h
      · rw [← h]; exact mem_connectedComponentIn hw.1
      · exact absurd (h ▸ hw.2) h2unb
    · refine ⟨connectedComponentIn_subset _ _ hw, ?_⟩
      rw [← connectedComponentIn_eq hw]
      exact h1bdd
  · ext w
    refine ⟨fun hw => ?_, fun hw => ?_⟩
    · rcases hall w hw.1 with h | h
      · exact absurd (h ▸ h1bdd) hw.2
      · rw [← h]; exact mem_connectedComponentIn hw.1
    · refine ⟨connectedComponentIn_subset _ _ hw, ?_⟩
      rw [← connectedComponentIn_eq hw]
      exact h2unb

/-- A component of the complement of a closed set has that set as its frontier as soon as the set
is in its closure: one inclusion is Appendix C item 5, the other is that the component misses the
set altogether. -/
private theorem frontier_connectedComponentIn_eq {C : Set Plane} (hC : IsClosed C) (z : Plane)
    (hcl : C ⊆ closure (connectedComponentIn Cᶜ z)) :
    frontier (connectedComponentIn Cᶜ z) = C := by
  refine Set.Subset.antisymm (Plane.frontier_connectedComponentIn_compl_subset hC z) fun w hw => ?_
  rw [(Plane.isOpen_connectedComponentIn hC.isOpen_compl).frontier_eq]
  exact ⟨hcl hw, fun hmem => connectedComponentIn_subset _ _ hmem hw⟩

/-- The packaging step: two distinct components exhausting the complement, each with the curve in
its closure, and the outside of a containing square inside the second, make the curve
separating. -/
private theorem isSeparating_of_two_components {C : Set Plane} (hJ : IsJordanCurve C)
    (hC : IsClosed C) {r : ℝ} {z₁ z₂ : Plane} (h₁ : z₁ ∉ C) (h₂ : z₂ ∉ C)
    (hne : connectedComponentIn Cᶜ z₁ ≠ connectedComponentIn Cᶜ z₂)
    (hall : ∀ x ∉ C, connectedComponentIn Cᶜ x = connectedComponentIn Cᶜ z₁ ∨
      connectedComponentIn Cᶜ x = connectedComponentIn Cᶜ z₂)
    (hcl₁ : C ⊆ closure (connectedComponentIn Cᶜ z₁))
    (hcl₂ : C ⊆ closure (connectedComponentIn Cᶜ z₂))
    (hbey : Plane.beyondSquare r ⊆ connectedComponentIn Cᶜ z₂) :
    IsSeparating C := by
  obtain ⟨hin, hout⟩ := inside_outside_of_two_components hne hall hbey
  refine ⟨hJ, ?_, ?_, ?_, ?_⟩
  · rw [hin]; exact ⟨⟨z₁, mem_connectedComponentIn h₁⟩, isPreconnected_connectedComponentIn⟩
  · rw [hout]; exact ⟨⟨z₂, mem_connectedComponentIn h₂⟩, isPreconnected_connectedComponentIn⟩
  · rw [hin]; exact frontier_connectedComponentIn_eq hC z₁ hcl₁
  · rw [hout]; exact frontier_connectedComponentIn_eq hC z₂ hcl₂

namespace ClosedPolygon

variable {P : ClosedPolygon m}

/-- **The polygonal Jordan curve theorem** (Theorem 2.3), in the form Definition 2.4 asks for.
The complement of a simple closed polygon has exactly two regions, one bounded and one unbounded,
and each has the polygon as its frontier.

The bounded region is `Schoenflies.inside P.carrier` and the unbounded one
`Schoenflies.outside P.carrier`; everything the blueprint writes `Int(C)` and `Ext(C)` for, and
the whole `IsSeparating` API of `Schoenflies/CrosscutCells.lean`, comes with this statement. -/
theorem isSeparating_carrier (P : ClosedPolygon m) : IsSeparating P.carrier := by
  obtain ⟨D⟩ := exists_stripData P
  obtain ⟨zL, hzL⟩ := D.isConnected_sideL.nonempty
  obtain ⟨zR, hzR⟩ := D.isConnected_sideR.nonempty
  have hzLC : zL ∉ P.carrier := sideL_subset_compl D hzL
  have hzRC : zR ∉ P.carrier := sideR_subset_compl D hzR
  have hne := P.connectedComponentIn_ne_of_mem_sides D hzL hzR
  have hall : ∀ x ∉ P.carrier, connectedComponentIn P.carrierᶜ x =
      connectedComponentIn P.carrierᶜ zL ∨
      connectedComponentIn P.carrierᶜ x = connectedComponentIn P.carrierᶜ zR :=
    fun x hx => P.connectedComponentIn_eq_of_notMem D hzL hzR hx
  -- each track is inside the component of its reference point, so the curve is in its closure
  have hsubL : D.sideL ⊆ connectedComponentIn P.carrierᶜ zL :=
    D.isConnected_sideL.isPreconnected.subset_connectedComponentIn hzL (sideL_subset_compl D)
  have hsubR : D.sideR ⊆ connectedComponentIn P.carrierᶜ zR :=
    D.isConnected_sideR.isPreconnected.subset_connectedComponentIn hzR (sideR_subset_compl D)
  have hclL : P.carrier ⊆ closure (connectedComponentIn P.carrierᶜ zL) :=
    subset_trans D.carrier_subset_closure_sideL (closure_mono hsubL)
  have hclR : P.carrier ⊆ closure (connectedComponentIn P.carrierᶜ zR) :=
    subset_trans D.carrier_subset_closure_sideR (closure_mono hsubR)
  -- a square containing the polygon; its outside lies in one of the two components
  obtain ⟨r, -, hrC⟩ := Plane.IsCompact.exists_closedSquare P.isCompact_carrier
  have hbeyC : Plane.beyondSquare r ⊆ P.carrierᶜ := by
    rw [Plane.beyondSquare_eq_compl]; exact compl_subset_compl.2 hrC
  obtain ⟨w, hw⟩ := (Plane.isConnected_beyondSquare r).nonempty
  have hbeysub : Plane.beyondSquare r ⊆ connectedComponentIn P.carrierᶜ w :=
    (Plane.isConnected_beyondSquare r).isPreconnected.subset_connectedComponentIn hw hbeyC
  rcases hall w (hbeyC hw) with hcw | hcw
  · exact isSeparating_of_two_components P.isJordanCurve_carrier P.isClosed_carrier hzRC hzLC
      (Ne.symm hne) (fun x hx => (hall x hx).symm) hclR hclL (hcw ▸ hbeysub)
  · exact isSeparating_of_two_components P.isJordanCurve_carrier P.isClosed_carrier hzLC hzRC
      hne hall hclL hclR (hcw ▸ hbeysub)

/-- Exactly two regions, explicitly: the component of any point off the polygon is one of the two
named regions. -/
theorem connectedComponentIn_eq_inside_or_outside (P : ClosedPolygon m) {x : Plane}
    (hx : x ∉ P.carrier) :
    connectedComponentIn P.carrierᶜ x = inside P.carrier ∨
      connectedComponentIn P.carrierᶜ x = outside P.carrier := by
  have h : x ∈ inside P.carrier ∪ outside P.carrier := by rw [inside_union_outside]; exact hx
  rcases h with h | h
  · exact Or.inl (P.isSeparating_carrier.connectedComponentIn_eq_inside h)
  · exact Or.inr (P.isSeparating_carrier.connectedComponentIn_eq_outside h)

/-! ### The parity values

The blueprint: "take a point `q` whose coordinate along the ray exceeds that of every point of the
compact set `C`. No edge crosses the level line through `q` beyond `q`, so `π_C(q) = 0`; and `q`
lies in the unbounded region." Here `q` is chosen to be beyond a containing *square* as well, so
that it visibly lies in the unbounded region: the outside of that square is connected, misses the
polygon, and is unbounded. -/

/-- **`π_C = 0` on the unbounded region.** Every admissible ray direction gives the same answer. -/
theorem parity_eq_zero_of_mem_outside (P : ClosedPolygon m) {u : Plane}
    (hu : Plane.IsDirection u) (hL : ∀ Q ∈ P.pieces, hgt u Q.1 ≠ hgt u Q.2)
    {x : Plane} (hx : x ∈ outside P.carrier) : parity u P.pieces x = 0 := by
  obtain ⟨r, -, hrC⟩ := Plane.IsCompact.exists_closedSquare P.isCompact_carrier
  obtain ⟨R, hR⟩ := P.isCompact_carrier.isBounded.subset_closedBall (0 : Plane)
  obtain ⟨q, hqbey, hqfwd⟩ := exists_beyond_of_fwd_lt hu r R
  have hbeyC : Plane.beyondSquare r ⊆ P.carrierᶜ := by
    rw [Plane.beyondSquare_eq_compl]; exact compl_subset_compl.2 hrC
  -- the crossing count vanishes at `q`: no edge reaches the level line beyond it
  have hq0 : parity u P.pieces q = 0 := by
    refine parity_eq_zero_of_lt hL fun z hz => ?_
    rw [P.cover_pieces] at hz
    have h1 : ‖z‖ ≤ R := by simpa using hR hz
    have h2 : fwd u z ≤ R := le_trans (le_trans (le_abs_self _) (abs_fwd_le_norm hu z)) h1
    linarith
  -- and `q` is in the unbounded region, since the outside of the square is
  have hqout : q ∈ outside P.carrier :=
    ⟨hbeyC hqbey, fun hb => not_isBounded_beyondSquare r (hb.subset
      ((Plane.isConnected_beyondSquare r).isPreconnected.subset_connectedComponentIn
        hqbey hbeyC))⟩
  rw [← hq0]
  exact parity_eq_of_isPreconnected hu hL P.isClosedChain_pieces
    P.isSeparating_carrier.isConnected_outside.isPreconnected
    (fun z hz => by rw [P.cover_pieces]; exact hz.1) hx hqout

/-- **`π_C = 1` on the bounded region.** The two tracks of the collar have opposite parity and lie
in the two different regions, so the region that is not the unbounded one carries the parity that
is not `0`. -/
theorem parity_eq_one_of_mem_inside (P : ClosedPolygon m) {u : Plane}
    (hu : Plane.IsDirection u) (hL : ∀ Q ∈ P.pieces, hgt u Q.1 ≠ hgt u Q.2)
    {x : Plane} (hx : x ∈ inside P.carrier) : parity u P.pieces x = 1 := by
  obtain ⟨D⟩ := exists_stripData P
  obtain ⟨zL, hzL⟩ := D.isConnected_sideL.nonempty
  obtain ⟨zR, hzR⟩ := D.isConnected_sideR.nonempty
  have hpne := P.parity_ne_of_mem_sides D hu hL hzL hzR
  have hconst : ∀ y ∈ inside P.carrier, parity u P.pieces y = parity u P.pieces x :=
    fun y hy => parity_eq_of_isPreconnected hu hL P.isClosedChain_pieces
      P.isSeparating_carrier.isConnected_inside.isPreconnected
      (fun z hz => by rw [P.cover_pieces]; exact hz.1) hy hx
  have hmemL : zL ∈ inside P.carrier ∪ outside P.carrier := by
    rw [inside_union_outside]; exact sideL_subset_compl D hzL
  have hmemR : zR ∈ inside P.carrier ∪ outside P.carrier := by
    rw [inside_union_outside]; exact sideR_subset_compl D hzR
  refine zmod_two_eq_one_of_ne_zero ?_
  rcases hmemL with h | h <;> rcases hmemR with h' | h'
  · exact absurd ((hconst zL h).trans (hconst zR h').symm) hpne
  · rw [← hconst zL h, ← P.parity_eq_zero_of_mem_outside hu hL h']
    exact hpne
  · rw [← hconst zR h', ← P.parity_eq_zero_of_mem_outside hu hL h]
    exact Ne.symm hpne
  · exact absurd ((P.parity_eq_zero_of_mem_outside hu hL h).trans
      (P.parity_eq_zero_of_mem_outside hu hL h').symm) hpne

/-! ### The theorem, unpacked -/

/-- **The polygonal Jordan curve theorem** (Theorem 2.3), spelled out. The complement of a simple
closed polygon is the disjoint union of two nonempty connected open sets, one bounded and one
unbounded, each a connected component of the complement and each with the polygon as its
frontier. -/
theorem polygonal_jordan (P : ClosedPolygon m) :
    IsJordanCurve P.carrier ∧ IsPolygonal P.carrier ∧
      IsOpen (inside P.carrier) ∧ IsOpen (outside P.carrier) ∧
      IsConnected (inside P.carrier) ∧ IsConnected (outside P.carrier) ∧
      Disjoint (inside P.carrier) (outside P.carrier) ∧
      inside P.carrier ∪ outside P.carrier = P.carrierᶜ ∧
      IsBounded (inside P.carrier) ∧ ¬ IsBounded (outside P.carrier) ∧
      (∀ x ∉ P.carrier, connectedComponentIn P.carrierᶜ x = inside P.carrier ∨
        connectedComponentIn P.carrierᶜ x = outside P.carrier) ∧
      frontier (inside P.carrier) = P.carrier ∧ frontier (outside P.carrier) = P.carrier :=
  ⟨P.isJordanCurve_carrier, P.isPolygonal_carrier,
    P.isSeparating_carrier.isOpen_inside, P.isSeparating_carrier.isOpen_outside,
    P.isSeparating_carrier.isConnected_inside, P.isSeparating_carrier.isConnected_outside,
    disjoint_inside_outside, inside_union_outside _,
    P.isSeparating_carrier.isBounded_inside, P.isSeparating_carrier.not_isBounded_outside,
    fun _ hx => P.connectedComponentIn_eq_inside_or_outside hx,
    P.isSeparating_carrier.frontier_inside, P.isSeparating_carrier.frontier_outside⟩

end ClosedPolygon

/-- **Non-vacuity.** The triangle with vertices `(0,0)`, `(1,0)`, `(0,1)` separates the plane.

`Schoenflies.unitTriangle` is the one `ClosedPolygon` the development exhibits, and this is the
check that the whole chain applies to it: the collar constants `exists_stripData`, the collar
itself, the crossing parity, and the separation above. Without it every statement in this file
would formally be a statement about a structure with no known inhabitant. -/
theorem isSeparating_unitTriangle : IsSeparating unitTriangle.carrier :=
  unitTriangle.isSeparating_carrier

end Schoenflies


==> anc/P5-kernel-deficit-lean-v6/vendor/schoenflies-lean/Schoenflies/PrePolygonArc.lean <==
/-
Copyright (c) 2026 Álvaro Begué. All rights reserved.
Released under Apache 2.0 license as described in the file LICENSE.
Authors: Álvaro Begué
-/
import Schoenflies.PrePolygonSep

/-!
# The arcs of a `PrePolygon`, and inserting a vertex

`Schoenflies.PrePolygon` is `Schoenflies.ClosedPolygon` without the `corner` field, so its
vertices may sit anywhere on the curve. This module carries §1 and §2 of the blueprint for such
a presentation: the edge list of an arc, the arc as a set, the two arcs of a splitting, and the
construction that makes the whole thing worth having — a prescribed point of the curve can be
made a vertex.

Everything below is the `Schoenflies.ClosedPolygon` development of
`Schoenflies/PolygonBridge.lean`, `Schoenflies/ParitySplitting.lean`,
`Schoenflies/PolygonalCrosscut.lean` and `Schoenflies/Realization.lean` with the structure
changed; every proof uses only `vertex_inj` and `edges_meet`, and `corner` is never mentioned.

## Why this module exists

`Schoenflies/Graph/K33Land.lean` and `Schoenflies/FaceCyclesLand.lean` each needed the same
apparatus and each transcribed it, the second under an `FC` suffix. The two copies were not
alpha-equivalent — `insertLast` in particular carried an extra hypothesis in one of them — so
the import checker never complained, and there were two of everything. This module is the
single copy; both consumers import it.

The one signature that genuinely differed is `Schoenflies.PrePolygon.insertLast`. The
`FaceCyclesLand` copy took, besides `hz : z ∈ openSegment ℝ (P.vertex (-1)) (P.vertex 0)`, a
hypothesis `∀ j, P.vertex j ≠ z` saying the new point is not already a vertex. That is not an
extra assumption but a consequence: `Schoenflies.PrePolygon.vertex_ne_of_mem_openSegment`
derives it from `hz`. The general form — the one with `hz` alone — is what survives here.

## Inserting a vertex, and why it is the crux

`Schoenflies.PrePolygon.deleteLast` removes a vertex at which the curve runs straight (the
blueprint's Lemma 1.8); `Schoenflies.PrePolygon.insertLast` is the inverse move, and it is the
reason `PrePolygon` is the right structure for a consumer that needs named points to be
vertices. The vertex is inserted at the end of the list, interior to the last edge, so that the
only edge that changes is the last one, which splits in two;
`Schoenflies.PrePolygon.rotate` brings any edge there. Simplicity survives because the far end
of the split edge lies on neither half.

## Blueprint

* `Schoenflies.PrePolygon.vertex_natCast_ne`, `…edge_meet_earlier` — the elementary simplicity
  facts, §1.
* `Schoenflies.PrePolygon.chain`, `…mem_chain_iff`, `…isArcBetween_chain` — the union of the
  first `k` edges, and that it is an arc.
* `Schoenflies.PrePolygon.arcPieces`, `…arcPieces_add`, `…arcPieces_full`,
  `…isChainFrom_arcPieces`, `…arcPieces_split_perm`, `…sameEdges_arcPieces_split`,
  `…parity_splitting` — the edge list of an arc, and Lemma 2.7 for it.
* `Schoenflies.PrePolygon.arc`, `…arc_union`, `…arc_inter`, `…isArcBetween_arc`,
  `…arc_not_subset_endpoints`, `…isCompact_arc` — the two arcs of a splitting, §2.
* `Schoenflies.PrePolygon.parity_ne_iff_mem_farRegion` — `thm:polygonal-jordan` read as a
  separation criterion.
* `Schoenflies.PrePolygon.arcList`, `…poly_arcList`, `…isPolygonal_arc` — an arc as a polyline,
  which is how it is glued to a crosscut.
* `Schoenflies.segment_halves_inter`, `Schoenflies.right_notMem_left_half`,
  `Schoenflies.left_notMem_right_half` — §1: cutting a segment at an interior point, in order.
  General-purpose; they belong beside `Schoenflies.segment_split` in `Schoenflies/SegmentCut.lean`.
* `Schoenflies.PrePolygon.insertLast`, `…carrier_insertLast`,
  `Schoenflies.PrePolygon.exists_prePolygon_insert`, `…exists_prePolygon_vertices` — the inverse
  of the blueprint's "delete redundant vertices" (Lemma 1.8): *insert* one, anywhere on the curve.
* `Schoenflies.exists_prePolygon_points`, `…exists_prePolygon_split` — §1, the realization
  theorem **with the cut points anywhere on the curve**. Compare
  `Schoenflies.exists_closedPolygon_split`, which requires them to be corners.
-/

open Bornology Metric Set

namespace Schoenflies

open Plane

namespace PrePolygon

variable {m : ℕ} {P : PrePolygon m} {a : ZMod (m + 3)} {k : ℕ} {u : Plane}

/-! ## Indices, edges and the elementary simplicity facts

Verbatim the `Schoenflies.ClosedPolygon` facts of `Schoenflies/PolygonBridge.lean` whose proofs
use only `vertex_inj` and `edges_meet`. -/

/-- Distinct indices below the modulus name distinct vertices. -/
theorem vertex_natCast_ne {j l : ℕ} (hj : j < m + 3) (hl : l < m + 3) (hjl : j ≠ l) :
    P.vertex (j : ZMod (m + 3)) ≠ P.vertex (l : ZMod (m + 3)) :=
  fun heq => hjl (ClosedPolygon.natCast_inj hj hl (P.vertex_inj heq))

/-- **An edge meets an earlier edge only at its own initial vertex.** -/
theorem edge_meet_earlier {j l : ℕ} (hjl : j < l) (hl : l + 1 < m + 3) {z : Plane}
    (hzj : z ∈ P.edge (j : ZMod (m + 3))) (hzl : z ∈ P.edge (l : ZMod (m + 3))) :
    z = P.vertex (l : ZMod (m + 3)) := by
  have hjn : j < m + 3 := by omega
  have hln : l < m + 3 := by omega
  have hne : (l : ZMod (m + 3)) ≠ (j : ZMod (m + 3)) :=
    fun heq => (by omega : l ≠ j) (ClosedPolygon.natCast_inj hln hjn heq)
  have hmem := P.edges_meet _ _ hne (Set.mem_inter hzl hzj)
  simp only [Set.mem_insert_iff, Set.mem_singleton_iff] at hmem
  rcases hmem with hmem | hmem
  · exact hmem
  exfalso
  have hmem2 := P.edges_meet _ _ (Ne.symm hne) (Set.mem_inter hzj hzl)
  simp only [Set.mem_insert_iff, Set.mem_singleton_iff] at hmem2
  rw [← ClosedPolygon.natCast_succ] at hmem
  rcases hmem2 with hmem2 | hmem2
  · have : l + 1 = j := ClosedPolygon.natCast_inj hl hjn (P.vertex_inj (hmem ▸ hmem2))
    omega
  · rw [← ClosedPolygon.natCast_succ] at hmem2
    have : l + 1 = j + 1 :=
      ClosedPolygon.natCast_inj hl (by omega) (P.vertex_inj (hmem ▸ hmem2))
    omega

/-! ## The chain of the first `k` edges, and that it is an arc -/

/-- The union of the edges leaving vertices `0, 1, …, k`. -/
def chain (P : PrePolygon m) : ℕ → Set Plane
  | 0 => P.edge 0
  | k + 1 => chain P k ∪ P.edge ((k + 1 : ℕ) : ZMod (m + 3))

theorem mem_chain_iff {z : Plane} : z ∈ P.chain k ↔ ∃ j ≤ k, z ∈ P.edge (j : ZMod (m + 3)) := by
  induction k with
  | zero =>
    constructor
    · intro hz
      exact ⟨0, le_rfl, by simpa [chain] using hz⟩
    · rintro ⟨j, hj, hzj⟩
      obtain rfl : j = 0 := Nat.le_zero.1 hj
      simpa [chain] using hzj
  | succ k ih =>
    simp only [chain, Set.mem_union]
    constructor
    · rintro (hz | hz)
      · obtain ⟨j, hj, hzj⟩ := ih.1 hz
        exact ⟨j, le_trans hj (Nat.le_succ k), hzj⟩
      · exact ⟨k + 1, le_rfl, hz⟩
    · rintro ⟨j, hj, hzj⟩
      rcases Nat.lt_or_ge j (k + 1) with hlt | hge
      · exact Or.inl (ih.2 ⟨j, Nat.lt_succ_iff.1 hlt, hzj⟩)
      · obtain rfl : j = k + 1 := le_antisymm hj hge
        exact Or.inr hzj

/-- **The partial chains are arcs.** One edge at a time, glued at the vertex they share. -/
theorem isArcBetween_chain (P : PrePolygon m) :
    ∀ k : ℕ, k + 1 < m + 3 →
      IsArcBetween (P.chain k) (P.vertex 0) (P.vertex ((k + 1 : ℕ) : ZMod (m + 3))) := by
  intro k
  induction k with
  | zero =>
    intro _
    rw [ClosedPolygon.natCast_succ]
    exact isArcBetween_segment (vertex_ne_succ 0)
  | succ k ih =>
    intro hk
    have hA := ih (by omega)
    have hB : IsArcBetween (P.edge ((k + 1 : ℕ) : ZMod (m + 3)))
        (P.vertex ((k + 1 : ℕ) : ZMod (m + 3)))
        (P.vertex ((k + 1 + 1 : ℕ) : ZMod (m + 3))) := by
      rw [ClosedPolygon.natCast_succ (k + 1)]
      exact isArcBetween_segment (vertex_ne_succ _)
    have hmeet : ∀ z ∈ P.chain k, z ∈ P.edge ((k + 1 : ℕ) : ZMod (m + 3)) →
        z = P.vertex ((k + 1 : ℕ) : ZMod (m + 3)) := by
      intro z hz hze
      obtain ⟨j, hj, hzj⟩ := mem_chain_iff.1 hz
      exact edge_meet_earlier (by omega) (by omega) hzj hze
    exact hA.concatenate hB hmeet

/-! ## The edge list of an arc

`Schoenflies.ClosedPolygon.arcPieces` with the structure changed; every proof below uses only
`vertex_inj` and `edges_meet`, so it is the old proof verbatim. -/

/-- The edge list of the arc of `P` that leaves vertex `a` and runs forward through `k` edges. -/
def arcPieces (P : PrePolygon m) (a : ZMod (m + 3)) (k : ℕ) : List Piece :=
  (List.range k).map fun t : ℕ => (P.vertex (a + t), P.vertex (a + t + 1))

/-- Forgetting the `corner` field does not change the edge list of an arc. -/
@[simp] theorem arcPieces_toPre (C : ClosedPolygon m) (a : ZMod (m + 3)) (k : ℕ) :
    C.toPre.arcPieces a k = C.arcPieces a k := rfl

@[simp] theorem arcPieces_zero (P : PrePolygon m) (a : ZMod (m + 3)) : P.arcPieces a 0 = [] := rfl

/-- Running through `k + l` edges is running through `k` and then through `l`. -/
theorem arcPieces_add (P : PrePolygon m) (a : ZMod (m + 3)) (k l : ℕ) :
    P.arcPieces a (k + l) = P.arcPieces a k ++ P.arcPieces (a + k) l := by
  rw [arcPieces, arcPieces, arcPieces, List.range_add, List.map_append, List.map_map]
  congr 1
  refine List.map_congr_left fun t _ => ?_
  simp only [Function.comp_apply, Nat.cast_add, ← add_assoc]

/-- Running through all `m + 3` edges from vertex `0` is the whole edge list. -/
theorem arcPieces_full (P : PrePolygon m) : P.arcPieces 0 (m + 3) = P.pieces := by
  rw [arcPieces, pieces]
  exact List.map_congr_left fun t _ => by rw [zero_add]

/-- Every edge of an arc is an edge of the polygon. -/
theorem mem_pieces_of_mem_arcPieces {Q : Piece} (hQ : Q ∈ P.arcPieces a k) : Q ∈ P.pieces := by
  obtain ⟨t, -, rfl⟩ := List.mem_map.1 hQ
  exact P.mem_pieces _

theorem arcPieces_nondeg (P : PrePolygon m) (a : ZMod (m + 3)) (k : ℕ) :
    ∀ Q ∈ P.arcPieces a k, Q.Nondeg :=
  fun _ hQ => P.pieces_nondeg _ (mem_pieces_of_mem_arcPieces hQ)

theorem arcPieces_hgt_ne (hL : ∀ Q ∈ P.pieces, hgt u Q.1 ≠ hgt u Q.2) :
    ∀ Q ∈ P.arcPieces a k, hgt u Q.1 ≠ hgt u Q.2 :=
  fun _ hQ => hL _ (mem_pieces_of_mem_arcPieces hQ)

/-- **An arc is a chain from its first vertex to its last.** -/
theorem isChainFrom_arcPieces (P : PrePolygon m) (a : ZMod (m + 3)) (k : ℕ) :
    IsChainFrom (P.arcPieces a k) (P.vertex a) (P.vertex (a + k)) := by
  intro f
  have hmap : ((P.arcPieces a k).map fun Q => f Q.1 + f Q.2)
      = (List.range k).map fun j : ℕ =>
          f (P.vertex (a + (j : ZMod (m + 3))))
            + f (P.vertex (a + ((j + 1 : ℕ) : ZMod (m + 3)))) := by
    rw [arcPieces, List.map_map]
    refine List.map_congr_left fun t _ => ?_
    simp only [Function.comp_apply, ClosedPolygon.natCast_succ, ← add_assoc]
  have key := sum_range_boundary (fun i : ℕ => f (P.vertex (a + (i : ZMod (m + 3))))) k
  rw [hmap, key]
  simp

/-- **The two arcs from a vertex use every edge exactly once.** -/
theorem arcPieces_full_perm (P : PrePolygon m) (a : ZMod (m + 3)) :
    (P.arcPieces a (m + 3)).Perm P.pieces := by
  have hlt : a.val < m + 3 := ZMod.val_lt a
  have hcast : ((a.val : ℕ) : ZMod (m + 3)) = a := ZMod.natCast_rightInverse a
  have hzero : a + ((m + 3 - a.val : ℕ) : ZMod (m + 3)) = 0 := by
    rw [Nat.cast_sub hlt.le, hcast]
    simp
  have hsplit1 : P.arcPieces a (m + 3)
      = P.arcPieces a (m + 3 - a.val) ++ P.arcPieces 0 a.val := by
    have h1 : (m + 3 - a.val) + a.val = m + 3 := by omega
    have h2 := arcPieces_add P a (m + 3 - a.val) a.val
    rwa [h1, hzero] at h2
  have hsplit2 : P.pieces = P.arcPieces 0 a.val ++ P.arcPieces a (m + 3 - a.val) := by
    have h1 : a.val + (m + 3 - a.val) = m + 3 := by omega
    have h2 := arcPieces_add P 0 a.val (m + 3 - a.val)
    rw [h1, arcPieces_full, zero_add, hcast] at h2
    exact h2
  rw [hsplit1, hsplit2]
  exact List.perm_append_comm

/-- **The split.** For `k ≤ m + 3` the two arcs at `a` and `a + k` between them use every edge
of `P` exactly once. -/
theorem arcPieces_split_perm (P : PrePolygon m) (a : ZMod (m + 3)) (hk : k ≤ m + 3) :
    (P.arcPieces a k ++ P.arcPieces (a + k) (m + 3 - k)).Perm P.pieces := by
  rw [← arcPieces_add, Nat.add_sub_cancel' hk]
  exact arcPieces_full_perm P a

theorem sameEdges_arcPieces_split (P : PrePolygon m) (a : ZMod (m + 3)) (hk : k ≤ m + 3) :
    SameEdges P.pieces (P.arcPieces a k ++ P.arcPieces (a + k) (m + 3 - k)) :=
  SameEdges.of_perm (arcPieces_split_perm P a hk).symm

/-- The two arcs between them carry the polygon. -/
theorem cover_arcPieces_union (P : PrePolygon m) (a : ZMod (m + 3)) (hk : k ≤ m + 3) :
    cover (P.arcPieces a k) ∪ cover (P.arcPieces (a + k) (m + 3 - k)) = P.carrier := by
  rw [← cover_append, cover_perm (arcPieces_split_perm P a hk), cover_pieces]

theorem cover_arcPieces_subset (P : PrePolygon m) (a : ZMod (m + 3)) (k : ℕ) :
    cover (P.arcPieces a k) ⊆ P.carrier := by
  intro z hz
  obtain ⟨R, hR, hzR⟩ := ClosedPolygon.exists_of_mem_cover hz
  rw [← cover_pieces]
  exact mem_cover (mem_pieces_of_mem_arcPieces hR) hzR

theorem arcPieces_append_hgt_ne {K : List Piece}
    (hC : ∀ Q ∈ P.pieces, hgt u Q.1 ≠ hgt u Q.2) (hK : ∀ Q ∈ K, hgt u Q.1 ≠ hgt u Q.2) :
    ∀ Q ∈ P.arcPieces a k ++ K, hgt u Q.1 ≠ hgt u Q.2 :=
  hgt_ne_append (arcPieces_hgt_ne hC) hK

/-- **A curve of the split occupies its arc together with the crosscut.** -/
theorem carrier_eq_of_sameEdges {m' : ℕ} {J : PrePolygon m'} {K : List Piece}
    (h : SameEdges J.pieces (P.arcPieces a k ++ K)) :
    J.carrier = cover (P.arcPieces a k) ∪ cover K := by
  rw [← cover_pieces, h.cover_eq, cover_append]

/-- A point off `P` and off the crosscut is off `J`. -/
theorem notMem_carrier_of_sameEdges {m' : ℕ} {J : PrePolygon m'} {K : List Piece}
    (h : SameEdges J.pieces (P.arcPieces a k ++ K)) {x : Plane} (hxC : x ∉ P.carrier)
    (hxK : x ∉ cover K) : x ∉ J.carrier := by
  rw [carrier_eq_of_sameEdges h]
  rintro (hx | hx)
  · exact hxC (cover_arcPieces_subset P a k hx)
  · exact hxK hx

/-- **Parity splitting** (Lemma 2.7) for a polygon presented with redundant vertices. -/
theorem parity_splitting (P : PrePolygon m) (u : Plane) (a : ZMod (m + 3)) (hk : k ≤ m + 3)
    {L₁ L₂ K : List Piece} (h₁ : SameEdges L₁ (P.arcPieces a k ++ K))
    (h₂ : SameEdges L₂ (P.arcPieces (a + k) (m + 3 - k) ++ K)) (q : Plane) :
    parity u L₁ q + parity u L₂ q = parity u P.pieces q :=
  parity_split u (sameEdges_arcPieces_split P a hk) h₁ h₂ q

/-! ## The arcs as sets -/

/-- The arc of `P` that leaves vertex `a` and runs forward through `k` edges, as a set. -/
def arc (P : PrePolygon m) (a : ZMod (m + 3)) (k : ℕ) : Set Plane := cover (P.arcPieces a k)

@[simp] theorem arc_toPre (C : ClosedPolygon m) (a : ZMod (m + 3)) (k : ℕ) :
    C.toPre.arc a k = C.arc a k := rfl

theorem arc_subset_carrier (P : PrePolygon m) (a : ZMod (m + 3)) (k : ℕ) :
    P.arc a k ⊆ P.carrier := cover_arcPieces_subset P a k

theorem arc_union (P : PrePolygon m) (a : ZMod (m + 3)) (hk : k ≤ m + 3) :
    P.arc a k ∪ P.arc (a + k) (m + 3 - k) = P.carrier := cover_arcPieces_union P a hk

/-- An arc is compact: it is a finite union of segments. -/
theorem isCompact_arc (P : PrePolygon m) (a : ZMod (m + 3)) (k : ℕ) : IsCompact (P.arc a k) :=
  isCompact_cover _

theorem mem_arc_iff {z : Plane} :
    z ∈ P.arc a k ↔ ∃ t < k, z ∈ P.edge (a + (t : ZMod (m + 3))) := by
  constructor
  · intro hz
    obtain ⟨R, hR, hzR⟩ := ClosedPolygon.exists_of_mem_cover hz
    obtain ⟨t, ht, rfl⟩ := List.mem_map.1 hR
    exact ⟨t, List.mem_range.1 ht, hzR⟩
  · rintro ⟨t, ht, hz⟩
    exact mem_cover (List.mem_map.2 ⟨t, List.mem_range.2 ht, rfl⟩) hz

/-- The first vertex of a nonempty arc lies on it. -/
theorem vertex_mem_arc (P : PrePolygon m) (a : ZMod (m + 3)) (hk : 1 ≤ k) :
    P.vertex a ∈ P.arc a k := by
  refine mem_arc_iff.2 ⟨0, hk, ?_⟩
  rw [Nat.cast_zero, add_zero, edge]
  exact left_mem_segment ℝ _ _

/-- The last vertex of a nonempty arc lies on it. -/
theorem vertex_add_mem_arc (P : PrePolygon m) (a : ZMod (m + 3)) (hk : 1 ≤ k) :
    P.vertex (a + k) ∈ P.arc a k := by
  have hlast : a + ((k - 1 : ℕ) : ZMod (m + 3)) + 1 = a + (k : ZMod (m + 3)) := by
    have h : ((k - 1 : ℕ) : ZMod (m + 3)) + 1 = ((k : ℕ) : ZMod (m + 3)) := by
      rw [show ((k : ℕ) : ZMod (m + 3)) = (((k - 1) + 1 : ℕ) : ZMod (m + 3)) by
        congr 1; omega, Nat.cast_add, Nat.cast_one]
    rw [add_assoc, h]
  refine mem_arc_iff.2 ⟨k - 1, by omega, ?_⟩
  rw [edge, hlast]
  exact right_mem_segment ℝ _ _

/-- **The two cut vertices lie on both arcs.** -/
theorem endpoints_subset_arc (P : PrePolygon m) (a : ZMod (m + 3)) (hk : 1 ≤ k) :
    ({P.vertex a, P.vertex (a + k)} : Set Plane) ⊆ P.arc a k := by
  rintro w (rfl | rfl)
  · exact P.vertex_mem_arc a hk
  · exact P.vertex_add_mem_arc a hk

theorem endpoints_subset_arc' (P : PrePolygon m) (a : ZMod (m + 3)) (hk2 : k ≤ m + 2) :
    ({P.vertex a, P.vertex (a + k)} : Set Plane) ⊆ P.arc (a + k) (m + 3 - k) := by
  have hpos : 1 ≤ m + 3 - k := by omega
  have hwrap := zmod_add_sub_cancel (k := k) (by omega) a
  rintro w (rfl | rfl)
  · have hm := P.vertex_add_mem_arc (a + k) hpos
    rwa [hwrap] at hm
  · exact P.vertex_mem_arc (a + k) hpos

/-- Distinct index numerals below the modulus name distinct vertices, after any shift. -/
theorem natCast_shift_inj (P : PrePolygon m) (a : ZMod (m + 3)) {x z : ℕ} (hx : x < m + 3)
    (hz : z < m + 3) (he : P.vertex (a + (x : ZMod (m + 3))) = P.vertex (a + (z : ZMod (m + 3)))) :
    x = z :=
  ClosedPolygon.natCast_inj hx hz (add_left_cancel (P.vertex_inj he))

/-- An arc of `P` is a chain of the polygon read from its first vertex. -/
theorem arc_eq_chain (P : PrePolygon m) (a : ZMod (m + 3)) (hk : 1 ≤ k) :
    P.arc a k = (P.rotate a).chain (k - 1) := by
  have hedge : ∀ j : ZMod (m + 3), (P.rotate a).edge j = P.edge (a + j) := by
    intro j
    rw [edge, edge, rotate_vertex, rotate_vertex, show a + (j + 1) = a + j + 1 by ring]
  ext z
  rw [mem_arc_iff, mem_chain_iff]
  constructor
  · rintro ⟨t, ht, hz⟩
    exact ⟨t, by omega, by rw [hedge]; exact hz⟩
  · rintro ⟨j, hj, hz⟩
    rw [hedge] at hz
    exact ⟨j, by omega, hz⟩

/-- **An arc of a splitting is an arc between the two cut vertices.** -/
theorem isArcBetween_arc (P : PrePolygon m) (a : ZMod (m + 3)) (hk1 : 1 ≤ k)
    (hk2 : k ≤ m + 2) : IsArcBetween (P.arc a k) (P.vertex a) (P.vertex (a + k)) := by
  have h := (P.rotate a).isArcBetween_chain (k - 1) (by omega)
  rw [← arc_eq_chain P a hk1, show ((k - 1 + 1 : ℕ) : ZMod (m + 3)) = (k : ZMod (m + 3)) by
    congr 1; omega] at h
  simpa using h

/-- **The two arcs of a splitting meet exactly at the two cut vertices.** -/
theorem arc_inter (P : PrePolygon m) (a : ZMod (m + 3)) (hk1 : 1 ≤ k) (hk2 : k ≤ m + 2) :
    P.arc a k ∩ P.arc (a + k) (m + 3 - k) = {P.vertex a, P.vertex (a + k)} := by
  refine Set.Subset.antisymm ?_ (Set.subset_inter (P.endpoints_subset_arc a hk1)
    (P.endpoints_subset_arc' a hk2))
  rintro z ⟨hz1, hz2⟩
  obtain ⟨s, hs, hzs⟩ := mem_arc_iff.1 hz1
  obtain ⟨t, ht, hzt⟩ := mem_arc_iff.1 hz2
  have hkt : k + t < m + 3 := by omega
  rw [show a + (k : ZMod (m + 3)) + (t : ZMod (m + 3)) = a + ((k + t : ℕ) : ZMod (m + 3)) by
    push_cast; ring] at hzt
  have hij : a + (s : ZMod (m + 3)) ≠ a + ((k + t : ℕ) : ZMod (m + 3)) := fun he =>
    absurd (ClosedPolygon.natCast_inj (by omega) hkt (add_left_cancel he)) (by omega)
  have hsucc₁ : a + (s : ZMod (m + 3)) + 1 = a + ((s + 1 : ℕ) : ZMod (m + 3)) := by
    push_cast; ring
  have hsucc₂ : a + ((k + t : ℕ) : ZMod (m + 3)) + 1 = a + ((k + t + 1 : ℕ) : ZMod (m + 3)) := by
    push_cast; ring
  have hA := P.edges_meet _ _ hij (Set.mem_inter hzs hzt)
  have hB := P.edges_meet _ _ (Ne.symm hij) (Set.mem_inter hzt hzs)
  rw [hsucc₁] at hA
  rw [hsucc₂] at hB
  simp only [Set.mem_insert_iff, Set.mem_singleton_iff] at hA hB ⊢
  have hzero : k + t + 1 = m + 3 →
      ((k + t + 1 : ℕ) : ZMod (m + 3)) = ((0 : ℕ) : ZMod (m + 3)) := by
    intro he
    rw [he, Nat.cast_zero, ZMod.natCast_self]
  rcases hA with hA | hA <;> rcases hB with hB | hB
  · exact absurd (hA.symm.trans hB) fun he => hij (P.vertex_inj he)
  · rcases Nat.lt_or_ge (k + t + 1) (m + 3) with hlt | hge
    · exact absurd (P.natCast_shift_inj a (by omega) hlt (hA.symm.trans hB)) (by omega)
    · have he : k + t + 1 = m + 3 := by omega
      have hs0 : s = 0 := P.natCast_shift_inj a (by omega) (by omega)
        ((hA.symm.trans hB).trans (by rw [hzero he]))
      exact Or.inl (by rw [hA, hs0, Nat.cast_zero, add_zero])
  · have hst : s + 1 = k + t := P.natCast_shift_inj a (by omega) hkt (hA.symm.trans hB)
    exact Or.inr (by rw [hA, show s + 1 = k by omega])
  · exfalso
    rcases Nat.lt_or_ge (k + t + 1) (m + 3) with hlt | hge
    · exact absurd (P.natCast_shift_inj a (by omega) hlt (hA.symm.trans hB)) (by omega)
    · have he : k + t + 1 = m + 3 := by omega
      have := P.natCast_shift_inj a (show s + 1 < m + 3 by omega) (show 0 < m + 3 by omega)
        ((hA.symm.trans hB).trans (by rw [hzero he]))
      omega

/-- An interior point of the first edge of an arc: a point of the arc that is neither cut
vertex, which is what says the arc is more than its two ends. -/
theorem arc_not_subset_endpoints (P : PrePolygon m) (a : ZMod (m + 3)) (hk1 : 1 ≤ k)
    (hk2 : k ≤ m + 2) : ¬ P.arc a k ⊆ ({P.vertex a, P.vertex (a + k)} : Set Plane) := by
  intro hsub
  set x : Plane := (1 / 2 : ℝ) • P.vertex a + (1 / 2 : ℝ) • P.vertex (a + 1) with hxdef
  have hxo : x ∈ openSegment ℝ (P.vertex a) (P.vertex (a + 1)) :=
    ⟨1 / 2, 1 / 2, by norm_num, by norm_num, by norm_num, rfl⟩
  have hxarc : x ∈ P.arc a k :=
    mem_arc_iff.2 ⟨0, hk1, by
      rw [Nat.cast_zero, add_zero]; exact openSegment_subset_segment ℝ _ _ hxo⟩
  have hkne : (k : ZMod (m + 3)) ≠ 0 := by
    intro he
    have h0 : ((k : ℕ) : ZMod (m + 3)) = ((0 : ℕ) : ZMod (m + 3)) := by rw [he, Nat.cast_zero]
    have hk0 := ClosedPolygon.natCast_inj (m := m) (show k < m + 3 by omega)
      (show 0 < m + 3 by omega) h0
    omega
  rcases hsub hxarc with h | h
  · exact P.vertex_ne_succ a (left_mem_openSegment_iff.1 (h ▸ hxo))
  · refine notMem_edge_of_mem_openSegment (P := P) (i := a) (j := a + k)
      (fun he => hkne (by linear_combination he)) hxo ?_
    rw [edge, h]
    exact left_mem_segment ℝ _ _

/-- **The crossing count separates points exactly as the polygon does** (Theorem 2.3, read as a
criterion), for a polygon presented with redundant vertices. -/
theorem parity_ne_iff_mem_farRegion (P : PrePolygon m) {u : Plane} (hu : Plane.IsDirection u)
    (hL : ∀ Q ∈ P.pieces, hgt u Q.1 ≠ hgt u Q.2) {x y : Plane}
    (hx : x ∉ P.carrier) (hy : y ∉ P.carrier) :
    parity u P.pieces x ≠ parity u P.pieces y ↔ x ∈ farRegion P.carrier y := by
  rw [mem_farRegion_iff_connectedComponentIn_ne hx]
  constructor
  · intro hne heq
    exact hne (P.parity_eq_of_mem_connectedComponentIn_carrier hu hL hy
      (heq ▸ mem_connectedComponentIn hx))
  · intro hne
    rcases P.connectedComponentIn_eq_inside_or_outside hx with hxr | hxr <;>
      rcases P.connectedComponentIn_eq_inside_or_outside hy with hyr | hyr
    · exact absurd (hxr.trans hyr.symm) hne
    · rw [P.parity_eq_one_of_mem_inside hu hL (hxr ▸ mem_connectedComponentIn hx),
        P.parity_eq_zero_of_mem_outside hu hL (hyr ▸ mem_connectedComponentIn hy)]
      decide
    · rw [P.parity_eq_zero_of_mem_outside hu hL (hxr ▸ mem_connectedComponentIn hx),
        P.parity_eq_one_of_mem_inside hu hL (hyr ▸ mem_connectedComponentIn hy)]
      decide
    · exact absurd (hxr.trans hyr.symm) hne

/-! ### An arc as a polyline

`arc a k` is the carrier of the vertex list `v a, v (a+1), …, v (a+k)`; that is how it is seen
to be polygonal, and how it is glued to a crosscut. -/

/-- The vertex list of an arc. -/
def arcList (P : PrePolygon m) (a : ZMod (m + 3)) : ℕ → List Plane
  | 0 => [P.vertex a]
  | k + 1 => P.vertex a :: arcList P (a + 1) k

theorem arcList_ne_nil (P : PrePolygon m) (a : ZMod (m + 3)) (k : ℕ) : P.arcList a k ≠ [] := by
  cases k <;> simp [arcList]

theorem head_arcList (P : PrePolygon m) (a : ZMod (m + 3)) (k : ℕ) :
    (P.arcList a k).head (P.arcList_ne_nil a k) = P.vertex a := by
  cases k <;> rfl

theorem getLast_arcList : ∀ (k : ℕ) (P : PrePolygon m) (a : ZMod (m + 3)),
    (P.arcList a k).getLast (P.arcList_ne_nil a k) = P.vertex (a + k)
  | 0, P, a => by simp [arcList]
  | k + 1, P, a => by
    change (P.vertex a :: P.arcList (a + 1) k).getLast (List.cons_ne_nil _ _)
        = P.vertex (a + ((k + 1 : ℕ) : ZMod (m + 3)))
    rw [List.getLast_cons (P.arcList_ne_nil (a + 1) k), getLast_arcList k P (a + 1)]
    congr 1
    push_cast
    ring

theorem arcPieces_succ (P : PrePolygon m) (a : ZMod (m + 3)) (k : ℕ) :
    P.arcPieces a (k + 1) = (P.vertex a, P.vertex (a + 1)) :: P.arcPieces (a + 1) k := by
  rw [arcPieces, arcPieces, List.range_succ_eq_map, List.map_cons, List.map_map]
  congr 1
  · rw [Nat.cast_zero, add_zero]
  · refine List.map_congr_left fun t _ => ?_
    simp only [Function.comp_apply]
    congr 2 <;> · push_cast; ring

theorem poly_arcList : ∀ (k : ℕ) (P : PrePolygon m) (a : ZMod (m + 3)),
    poly (P.arcList a (k + 1)) = P.arc a (k + 1)
  | 0, P, a => by
    change segment ℝ (P.vertex a) (P.vertex (a + 1)) ∪ ({P.vertex (a + 1)} : Set Plane)
        = cover (P.arcPieces a 1)
    rw [arcPieces_succ P a 0, arcPieces_zero, cover_cons, cover_nil, Set.union_empty]
    exact union_eq_self_of_subset_right (singleton_subset_iff.2 (right_mem_segment ℝ _ _))
  | k + 1, P, a => by
    have hstep : poly (P.arcList a (k + 2))
        = segment ℝ (P.vertex a) (P.vertex (a + 1)) ∪ poly (P.arcList (a + 1) (k + 1)) := rfl
    rw [hstep, poly_arcList k P (a + 1)]
    change segment ℝ (P.vertex a) (P.vertex (a + 1)) ∪ cover (P.arcPieces (a + 1) (k + 1))
        = cover (P.arcPieces a (k + 2))
    rw [arcPieces_succ P a (k + 1), cover_cons]
    rfl

theorem poly_arcList_of_pos (P : PrePolygon m) (a : ZMod (m + 3)) (hk : 1 ≤ k) :
    poly (P.arcList a k) = P.arc a k := by
  obtain ⟨k', rfl⟩ : ∃ k', k = k' + 1 := ⟨k - 1, by omega⟩
  exact poly_arcList k' P a

theorem isPolygonal_arc (P : PrePolygon m) (a : ZMod (m + 3)) (hk : 1 ≤ k) :
    IsPolygonal (P.arc a k) := ⟨P.arcList a k, (poly_arcList_of_pos P a hk).symm⟩

end PrePolygon

/-! ## Cutting a segment at an interior point, in order

The two halves of a cut segment meet only at the cut, and neither reaches the far end of the
other. Both are read off `Schoenflies/SegmentOrder.lean`: along a nondegenerate segment the
distance from one end is a coordinate. -/

/-- **The two halves of a cut segment meet only at the cut point.** -/
theorem segment_halves_inter {u v w : Plane} (huv : u ≠ v) (hw : w ∈ openSegment ℝ u v) :
    segment ℝ u w ∩ segment ℝ w v ⊆ {w} := by
  rintro x ⟨hx1, hx2⟩
  have hws : w ∈ segment ℝ u v := openSegment_subset_segment ℝ _ _ hw
  have hwd := dist_le_of_mem_segment huv (left_mem_segment ℝ u v) (right_mem_segment ℝ u v)
    (by simp) hws
  have h1 := dist_le_of_mem_segment huv (left_mem_segment ℝ u v) hws (by simp) hx1
  have h2 := dist_le_of_mem_segment huv hws (right_mem_segment ℝ u v) hwd.2 hx2
  have hxs : x ∈ segment ℝ u v :=
    (convex_segment u v).segment_subset (left_mem_segment ℝ u v) hws hx1
  exact eq_of_dist_left_eq huv hxs hws (le_antisymm h1.2 h2.1)

/-- The far end of a cut segment is not on the near half. -/
theorem right_notMem_left_half {u v w : Plane} (huv : u ≠ v) (hw : w ∈ openSegment ℝ u v) :
    v ∉ segment ℝ u w := by
  intro hv
  have hvw : v = w := segment_halves_inter huv hw ⟨hv, right_mem_segment ℝ w v⟩
  rw [← hvw] at hw
  exact huv (right_mem_openSegment_iff.1 hw)

/-- The near end of a cut segment is not on the far half. -/
theorem left_notMem_right_half {u v w : Plane} (huv : u ≠ v) (hw : w ∈ openSegment ℝ u v) :
    u ∉ segment ℝ w v := by
  intro hu
  have huw : u = w := segment_halves_inter huv hw ⟨left_mem_segment ℝ u w, hu⟩
  rw [← huw] at hw
  exact huv (left_mem_openSegment_iff.1 hw)

namespace PrePolygon

/-! ## Inserting a vertex

`Schoenflies.PrePolygon.deleteLast` removes a redundant vertex; this is the inverse operation,
and it is what makes `PrePolygon` the right presentation for a consumer that must cut the curve
at prescribed points. The vertex is inserted at the end of the list, interior to the last edge;
`Schoenflies.PrePolygon.rotate` brings any edge there. -/

section Insert

variable {m : ℕ} {P : PrePolygon m} {z : Plane}

/-- The index `-1` of a cyclic list of length `m + 3`, as a numeral. -/
theorem val_neg_one : (-1 : ZMod (m + 3)).val = m + 2 := by
  have h : (-1 : ZMod (m + 3)) = ((m + 2 : ℕ) : ZMod (m + 3)) := by
    have h0 : ((m + 3 : ℕ) : ZMod (m + 3)) = 0 := ZMod.natCast_self _
    push_cast at h0 ⊢
    linear_combination -h0
  rw [h, ZMod.val_cast_of_lt (by omega)]

/-- The last edge, with its second endpoint written as vertex `0`. -/
theorem edge_neg_one (P : PrePolygon m) :
    P.edge (-1) = segment ℝ (P.vertex (-1)) (P.vertex 0) := by
  rw [edge, show (-1 : ZMod (m + 3)) + 1 = 0 by ring]

/-- **A point interior to an edge is a vertex of no index.** -/
theorem vertex_ne_of_mem_openSegment {i : ZMod (m + 3)} {w : Plane}
    (hw : w ∈ openSegment ℝ (P.vertex i) (P.vertex (i + 1))) (j : ZMod (m + 3)) :
    P.vertex j ≠ w := by
  intro he
  by_cases hji : j = i
  · rw [hji] at he
    rw [← he] at hw
    exact vertex_ne_succ i (left_mem_openSegment_iff.1 hw)
  · have hmem : w ∈ P.edge j := by rw [edge, ← he]; exact left_mem_segment ℝ _ _
    exact notMem_edge_of_mem_openSegment hji hw hmem

/-- The vertex family with `z` appended at the end: the old numerals name the old vertices, and
the one new index names `z`. -/
def insVertex (P : PrePolygon m) (z : Plane) (j : ZMod (m + 1 + 3)) : Plane :=
  if j.val < m + 3 then P.vertex ((j.val : ℕ) : ZMod (m + 3)) else z

theorem insVertex_emb (P : PrePolygon m) (z : Plane) (j : ZMod (m + 3)) :
    insVertex P z (emb j) = P.vertex j := by
  have hlt : j.val < m + 3 := ZMod.val_lt j
  have hval : (emb j).val = j.val := by
    rw [emb, ZMod.val_cast_of_lt (by omega)]
  rw [insVertex, if_pos (by rw [hval]; exact hlt), hval, ZMod.natCast_rightInverse j]

theorem val_neg_one' : (-1 : ZMod (m + 1 + 3)).val = m + 3 := by
  rw [neg_one_eq_cast, ZMod.val_cast_of_lt (by omega)]

theorem insVertex_neg_one (P : PrePolygon m) (z : Plane) : insVertex P z (-1) = z := by
  rw [insVertex, if_neg (by rw [val_neg_one' (m := m)]; omega)]

/-- Away from the inserted vertex the edges are unchanged. -/
theorem insEdge_of_lt {j : ZMod (m + 3)} (h : j.val + 1 < m + 3) :
    segment ℝ (insVertex P z (emb j)) (insVertex P z (emb j + 1)) = P.edge j := by
  rw [← emb_succ_of_lt h, insVertex_emb, insVertex_emb, edge]

/-- The penultimate edge of the lengthened list: the near half of the cut edge. -/
theorem insEdge_pen (P : PrePolygon m) (z : Plane) :
    segment ℝ (insVertex P z (-1 - 1)) (insVertex P z (-1 - 1 + 1))
      = segment ℝ (P.vertex (-1)) z := by
  have he : emb (-1 : ZMod (m + 3)) = -1 - 1 := emb_eq_last (by rw [val_neg_one])
  have h1 : insVertex P z (-1 - 1) = P.vertex (-1) := by rw [← he, insVertex_emb]
  have h2 : insVertex P z (-1 - 1 + 1) = z := by
    rw [show (-1 - 1 : ZMod (m + 1 + 3)) + 1 = -1 by ring, insVertex_neg_one]
  rw [h1, h2]

/-- The last edge of the lengthened list: the far half of the cut edge. -/
theorem insEdge_last (P : PrePolygon m) (z : Plane) :
    segment ℝ (insVertex P z (-1)) (insVertex P z (-1 + 1)) = segment ℝ z (P.vertex 0) := by
  have hemb0 : emb (0 : ZMod (m + 3)) = 0 := by rw [emb, ZMod.val_zero, Nat.cast_zero]
  have h1 : insVertex P z (-1) = z := insVertex_neg_one P z
  have h2 : insVertex P z (-1 + 1) = P.vertex 0 := by
    rw [show (-1 : ZMod (m + 1 + 3)) + 1 = 0 by ring, ← hemb0, insVertex_emb]
  rw [h1, h2]

theorem vertex_neg_one_ne_zero (P : PrePolygon m) : P.vertex (-1) ≠ P.vertex 0 := by
  have h := vertex_ne_succ (P := P) (-1)
  rwa [show (-1 : ZMod (m + 3)) + 1 = 0 by ring] at h

variable (hz : z ∈ openSegment ℝ (P.vertex (-1)) (P.vertex 0))
include hz

/-- The two new edges cover the edge they replace. -/
theorem insEdge_union : segment ℝ (P.vertex (-1)) z ∪ segment ℝ z (P.vertex 0) = P.edge (-1) := by
  rw [edge_neg_one]
  exact (segment_split (openSegment_subset_segment ℝ _ _ hz)).symm

theorem insEdge_pen_subset : segment ℝ (P.vertex (-1)) z ⊆ P.edge (-1) := by
  rw [← insEdge_union hz]; exact Set.subset_union_left

theorem insEdge_last_subset : segment ℝ z (P.vertex 0) ⊆ P.edge (-1) := by
  rw [← insEdge_union hz]; exact Set.subset_union_right

/-- **The polygon with one extra vertex, interior to its last edge** — equivalently, with the
last edge split in two at a prescribed interior point. -/
def insertLast (P : PrePolygon m) (hz : z ∈ openSegment ℝ (P.vertex (-1)) (P.vertex 0)) :
    PrePolygon (m + 1) where
  vertex := insVertex P z
  vertex_inj := by
    intro i j hij
    have hzv : ∀ l : ZMod (m + 3), P.vertex l ≠ z := by
      intro l
      refine vertex_ne_of_mem_openSegment (i := -1) ?_ l
      rwa [show (-1 : ZMod (m + 3)) + 1 = 0 by ring]
    simp only [insVertex] at hij
    have hi := ZMod.val_lt i
    have hj := ZMod.val_lt j
    by_cases hli : i.val < m + 3 <;> by_cases hlj : j.val < m + 3
    · rw [if_pos hli, if_pos hlj] at hij
      exact ZMod.val_injective _
        (ClosedPolygon.natCast_inj hli hlj (P.vertex_inj hij))
    · rw [if_pos hli, if_neg hlj] at hij
      exact absurd hij (hzv _)
    · rw [if_neg hli, if_pos hlj] at hij
      exact absurd hij.symm (hzv _)
    · exact ZMod.val_injective _ (by omega)
  edges_meet := by
    have hne0 : P.vertex (-1) ≠ P.vertex 0 := vertex_neg_one_ne_zero P
    have hhalf := segment_halves_inter hne0 hz
    have hpen := insEdge_pen P z
    have hlast := insEdge_last P z
    -- The shape of the edge at each of the three kinds of index.
    have hshape : ∀ i : ZMod (m + 1 + 3),
        (∃ j : ZMod (m + 3), j.val + 1 < m + 3 ∧ emb j = i ∧
            segment ℝ (insVertex P z i) (insVertex P z (i + 1)) = P.edge j ∧
            ({insVertex P z i, insVertex P z (i + 1)} : Set Plane)
              = {P.vertex j, P.vertex (j + 1)}) ∨
          (i = -1 - 1 ∧ segment ℝ (insVertex P z i) (insVertex P z (i + 1))
              = segment ℝ (P.vertex (-1)) z) ∨
          (i = -1 ∧ segment ℝ (insVertex P z i) (insVertex P z (i + 1))
              = segment ℝ z (P.vertex 0)) := by
      intro i
      by_cases h1 : i = -1
      · exact Or.inr (Or.inr ⟨h1, by rw [h1]; exact hlast⟩)
      by_cases h2 : i = -1 - 1
      · exact Or.inr (Or.inl ⟨h2, by rw [h2]; exact hpen⟩)
      obtain ⟨j, hjv, rfl⟩ := exists_emb_eq h1 h2
      refine Or.inl ⟨j, hjv, rfl, insEdge_of_lt hjv, ?_⟩
      rw [insVertex_emb, ← emb_succ_of_lt hjv, insVertex_emb]
    intro i j hij
    have hi := hshape i
    have hj := hshape j
    -- The names of the two ends of the edge at `i`, in each case.
    rcases hi with ⟨ji, hjiv, rfl, hEi, hVi⟩ | ⟨rfl, hEi⟩ | ⟨rfl, hEi⟩
    · have hjine : ji ≠ -1 := by
        intro he
        rw [he, val_neg_one] at hjiv
        omega
      rw [hEi, hVi]
      rcases hj with ⟨jj, hjjv, rfl, hEj, -⟩ | ⟨rfl, hEj⟩ | ⟨rfl, hEj⟩
      · rw [hEj]
        exact P.edges_meet ji jj fun he => hij (by rw [he])
      · rw [hEj]
        exact fun x hx =>
          P.edges_meet ji (-1) hjine ⟨hx.1, insEdge_pen_subset hz hx.2⟩
      · rw [hEj]
        exact fun x hx =>
          P.edges_meet ji (-1) hjine ⟨hx.1, insEdge_last_subset hz hx.2⟩
    · rw [hEi]
      have hV : ({insVertex P z (-1 - 1), insVertex P z (-1 - 1 + 1)} : Set Plane)
          = {P.vertex (-1), z} := by
        have he : emb (-1 : ZMod (m + 3)) = -1 - 1 := emb_eq_last (by rw [val_neg_one])
        rw [show insVertex P z (-1 - 1) = P.vertex (-1) by rw [← he, insVertex_emb],
          show insVertex P z (-1 - 1 + 1) = z by
            rw [show (-1 - 1 : ZMod (m + 1 + 3)) + 1 = -1 by ring, insVertex_neg_one]]
      rw [hV]
      rcases hj with ⟨jj, hjjv, rfl, hEj, -⟩ | ⟨rfl, -⟩ | ⟨rfl, hEj⟩
      · have hjjne : jj ≠ -1 := by
          intro he
          rw [he, val_neg_one] at hjjv
          omega
        rw [hEj]
        rintro x ⟨hx1, hx2⟩
        have hmem := P.edges_meet (-1) jj (Ne.symm hjjne)
          ⟨insEdge_pen_subset hz hx1, hx2⟩
        rw [show (-1 : ZMod (m + 3)) + 1 = 0 by ring] at hmem
        simp only [Set.mem_insert_iff, Set.mem_singleton_iff] at hmem ⊢
        rcases hmem with hmem | hmem
        · exact Or.inl hmem
        · exact absurd (hmem ▸ hx1) (right_notMem_left_half hne0 hz)
      · exact absurd rfl hij
      · rw [hEj]
        exact fun x hx => Or.inr (hhalf hx)
    · rw [hEi]
      have hV : ({insVertex P z (-1), insVertex P z (-1 + 1)} : Set Plane)
          = {z, P.vertex 0} := by
        have hemb0 : emb (0 : ZMod (m + 3)) = 0 := by rw [emb, ZMod.val_zero, Nat.cast_zero]
        rw [insVertex_neg_one,
          show insVertex P z (-1 + 1) = P.vertex 0 by
            rw [show (-1 : ZMod (m + 1 + 3)) + 1 = 0 by ring, ← hemb0, insVertex_emb]]
      rw [hV]
      rcases hj with ⟨jj, hjjv, rfl, hEj, -⟩ | ⟨rfl, hEj⟩ | ⟨rfl, -⟩
      · have hjjne : jj ≠ -1 := by
          intro he
          rw [he, val_neg_one] at hjjv
          omega
        rw [hEj]
        rintro x ⟨hx1, hx2⟩
        have hmem := P.edges_meet (-1) jj (Ne.symm hjjne)
          ⟨insEdge_last_subset hz hx1, hx2⟩
        rw [show (-1 : ZMod (m + 3)) + 1 = 0 by ring] at hmem
        simp only [Set.mem_insert_iff, Set.mem_singleton_iff] at hmem ⊢
        rcases hmem with hmem | hmem
        · exact absurd (hmem ▸ hx1) (left_notMem_right_half hne0 hz)
        · exact Or.inr hmem
      · rw [hEj]
        exact fun x hx => Or.inl (hhalf ⟨hx.2, hx.1⟩)
      · exact absurd rfl hij

@[simp] theorem insertLast_vertex : (insertLast P hz).vertex = insVertex P z := rfl

/-- **Inserting a vertex does not move the curve.** -/
theorem carrier_insertLast : (insertLast P hz).carrier = P.carrier := by
  have hpen := insEdge_pen P z
  have hlast := insEdge_last P z
  refine Set.Subset.antisymm (Set.iUnion_subset fun i => ?_) (Set.iUnion_subset fun j => ?_)
  · by_cases h1 : i = -1
    · subst h1
      refine le_trans (le_of_eq ?_) (le_trans (insEdge_last_subset hz) (edge_subset_carrier _))
      exact hlast
    by_cases h2 : i = -1 - 1
    · subst h2
      refine le_trans (le_of_eq ?_) (le_trans (insEdge_pen_subset hz) (edge_subset_carrier _))
      exact hpen
    · obtain ⟨j, hjv, rfl⟩ := exists_emb_eq h1 h2
      refine le_trans (le_of_eq ?_) (edge_subset_carrier j)
      exact insEdge_of_lt hjv
  · by_cases hjlast : j.val + 1 < m + 3
    · refine le_trans (le_of_eq ?_) (edge_subset_carrier (P := insertLast P hz) (emb j))
      exact (insEdge_of_lt hjlast (P := P) (z := z)).symm
    · have hjm : j = -1 := by
        have := ZMod.val_lt j
        exact ZMod.val_injective _ (by rw [val_neg_one]; omega)
      subst hjm
      rw [← insEdge_union hz]
      refine Set.union_subset ?_ ?_
      · refine le_trans (le_of_eq hpen.symm)
          (edge_subset_carrier (P := insertLast P hz) (-1 - 1))
      · refine le_trans (le_of_eq hlast.symm)
          (edge_subset_carrier (P := insertLast P hz) (-1))

/-- The inserted vertex is a vertex. -/
theorem insertLast_mem_vertex : ∃ j, (insertLast P hz).vertex j = z :=
  ⟨-1, insVertex_neg_one P z⟩

/-- The old vertices are still vertices. -/
theorem insertLast_old_vertex (i : ZMod (m + 3)) : ∃ j, (insertLast P hz).vertex j = P.vertex i :=
  ⟨emb i, insVertex_emb P z i⟩

end Insert

/-- **A named point of the curve becomes a vertex**, and the old vertices stay vertices. Either
the point already is a vertex, or it is interior to exactly one edge, and then that edge is
brought to the end of the list by `Schoenflies.PrePolygon.rotate` and cut by
`Schoenflies.PrePolygon.insertLast`. -/
theorem exists_prePolygon_insert {m : ℕ} (P : PrePolygon m) {z : Plane} (hz : z ∈ P.carrier) :
    ∃ (m' : ℕ) (P' : PrePolygon m'), P'.carrier = P.carrier ∧ (∃ j, P'.vertex j = z) ∧
      ∀ i, ∃ j, P'.vertex j = P.vertex i := by
  obtain ⟨i, hzi⟩ := Set.mem_iUnion.1 hz
  by_cases hend : z = P.vertex i ∨ z = P.vertex (i + 1)
  · exact ⟨m, P, rfl, by rcases hend with rfl | rfl; exacts [⟨i, rfl⟩, ⟨i + 1, rfl⟩],
      fun i => ⟨i, rfl⟩⟩
  · push Not at hend
    have hopen : z ∈ openSegment ℝ (P.vertex i) (P.vertex (i + 1)) :=
      mem_openSegment_of_ne_left_right (Ne.symm hend.1) (Ne.symm hend.2) hzi
    -- Rotate so that the edge in question is the last one.
    set Q : PrePolygon m := P.rotate (i + 1) with hQ
    have hQm : Q.vertex (-1) = P.vertex i := by
      rw [hQ, rotate_vertex, show i + 1 + (-1 : ZMod (m + 3)) = i by ring]
    have hQ0 : Q.vertex 0 = P.vertex (i + 1) := by
      rw [hQ, rotate_vertex, add_zero]
    have hopen' : z ∈ openSegment ℝ (Q.vertex (-1)) (Q.vertex 0) := by rw [hQm, hQ0]; exact hopen
    refine ⟨m + 1, insertLast Q hopen', ?_, insertLast_mem_vertex hopen', fun l => ?_⟩
    · rw [carrier_insertLast hopen', hQ, carrier_rotate]
    · obtain ⟨j, hj⟩ := insertLast_old_vertex hopen' (l - (i + 1))
      exact ⟨j, by rw [hj, hQ, rotate_vertex, add_sub_cancel]⟩

/-- **Every point of a finite list on the curve can be made a vertex at once.** -/
theorem exists_prePolygon_vertices : ∀ (S : List Plane) {m : ℕ} (P : PrePolygon m),
    (∀ z ∈ S, z ∈ P.carrier) →
      ∃ (m' : ℕ) (P' : PrePolygon m'), P'.carrier = P.carrier ∧
        (∀ z ∈ S, ∃ j, P'.vertex j = z) ∧ (∀ i, ∃ j, P'.vertex j = P.vertex i)
  | [], m, P, _ => ⟨m, P, rfl, by simp, fun i => ⟨i, rfl⟩⟩
  | z :: S, m, P, hS => by
    obtain ⟨m₁, P₁, hcar₁, ⟨j₀, hj₀⟩, hold₁⟩ :=
      exists_prePolygon_insert P (hS z (List.mem_cons_self ..))
    obtain ⟨m₂, P₂, hcar₂, hnew₂, hold₂⟩ := exists_prePolygon_vertices S P₁
      (fun w hw => by rw [hcar₁]; exact hS w (List.mem_cons_of_mem _ hw))
    refine ⟨m₂, P₂, by rw [hcar₂, hcar₁], fun w hw => ?_, fun i => ?_⟩
    · rcases List.mem_cons.1 hw with rfl | hw'
      · obtain ⟨j, hj⟩ := hold₂ j₀
        exact ⟨j, by rw [hj, hj₀]⟩
      · exact hnew₂ w hw'
    · obtain ⟨j₁, hj₁⟩ := hold₁ i
      obtain ⟨j, hj⟩ := hold₂ j₁
      exact ⟨j, by rw [hj, hj₁]⟩

/-- A one-edge arc is that edge. -/
theorem arc_one {m : ℕ} (P : PrePolygon m) (a : ZMod (m + 3)) : P.arc a 1 = P.edge a := by
  ext z
  rw [mem_arc_iff]
  constructor
  · rintro ⟨t, ht, hz⟩
    obtain rfl : t = 0 := by omega
    rwa [Nat.cast_zero, add_zero] at hz
  · intro hz
    exact ⟨0, by omega, by rwa [Nat.cast_zero, add_zero]⟩

/-- **A vertex on an edge is one of that edge's own two ends.** -/
theorem vertex_mem_edge_elim {m : ℕ} {P : PrePolygon m} {c i : ZMod (m + 3)}
    (hc : P.vertex c ∈ P.edge i) :
    P.vertex c ∈ ({P.vertex i, P.vertex (i + 1)} : Set Plane) := by
  by_cases hci : c = i
  · exact Or.inl (by rw [hci])
  · exact P.edges_meet i c (Ne.symm hci) ⟨hc, left_mem_segment ℝ _ _⟩

end PrePolygon

/-! ## The realization theorem, with the cut points anywhere on the curve

`Schoenflies.exists_closedPolygon_split` requires the two cut points to be *corners*, and by
`Schoenflies.ClosedPolygon.isCornerAt_vertex` that requirement cannot be dropped while the
realization is a `ClosedPolygon`. For a `PrePolygon` there is no such obstruction: a point of the
curve is either already a vertex or interior to an edge, and an edge may be cut. -/

/-- **The realization theorem for `PrePolygon`, with named points.** Any finite list of points of
the curve — corners or not — can be required to be among the vertices. -/
theorem exists_prePolygon_points {C : Set Plane} (hJ : IsJordanCurve C) (hP : IsPolygonal C)
    (S : List Plane) (hS : ∀ p ∈ S, p ∈ C) :
    ∃ (m : ℕ) (P : PrePolygon m), P.carrier = C ∧ ∀ p ∈ S, ∃ i : ZMod (m + 3), P.vertex i = p := by
  obtain ⟨m, P, hcar⟩ := exists_prePolygon_of_isJordanCurve hJ hP
  obtain ⟨m', P', hcar', hnew, -⟩ :=
    PrePolygon.exists_prePolygon_vertices S P (fun z hz => by rw [hcar]; exact hS z hz)
  exact ⟨m', P', by rw [hcar', hcar], hnew⟩

/-- **The realization theorem tracking two named points**, for a presentation that may carry
redundant vertices. Unlike `Schoenflies.exists_closedPolygon_split` this asks nothing of the two
points but that they lie on the curve: a `PrePolygon` has no `corner` field to obstruct a vertex
where the curve runs straight. -/
theorem exists_prePolygon_split {C : Set Plane} (hJ : IsJordanCurve C) (hP : IsPolygonal C)
    {p q : Plane} (hp : p ∈ C) (hq : q ∈ C) (hpq : p ≠ q) :
    ∃ (m : ℕ) (P : PrePolygon m) (a : ZMod (m + 3)) (k : ℕ), P.carrier = C ∧
      P.vertex a = p ∧ P.vertex (a + (k : ZMod (m + 3))) = q ∧ 1 ≤ k ∧ k ≤ m + 2 := by
  obtain ⟨m, P, hcar, hvert⟩ := exists_prePolygon_points hJ hP [p, q]
    (by
      intro z hz
      simp only [List.mem_cons, List.not_mem_nil, or_false] at hz
      rcases hz with rfl | rfl
      exacts [hp, hq])
  obtain ⟨a, ha⟩ := hvert p (by simp)
  obtain ⟨b, hb⟩ := hvert q (by simp)
  have hab : b - a ≠ 0 := fun he => hpq (by rw [← ha, ← hb, show b = a by linear_combination he])
  refine ⟨m, P, a, (b - a).val, hcar, ha, ?_, ?_, ?_⟩
  · rw [ZMod.natCast_rightInverse (b - a), add_sub_cancel]; exact hb
  · rcases Nat.eq_zero_or_pos (b - a).val with h0 | h0
    · exact absurd (by rw [← ZMod.natCast_rightInverse (b - a), h0, Nat.cast_zero]) hab
    · exact h0
  · have := ZMod.val_lt (b - a)
    omega

end Schoenflies


==> anc/P5-kernel-deficit-lean-v6/vendor/schoenflies-lean/Schoenflies/PrePolygonSep.lean <==
/-
Copyright (c) 2026 Álvaro Begué. All rights reserved.
Released under Apache 2.0 license as described in the file LICENSE.
Authors: Álvaro Begué
-/
import Schoenflies.Realization

/-!
# Separation and crossing parity before normalization

`Schoenflies.ClosedPolygon` carries a `corner` field — no three consecutive vertices collinear —
and `Schoenflies.ClosedPolygon.isCornerAt_vertex` shows that field is not slack: a point at which
the curve runs straight is a vertex of *no* `ClosedPolygon` presentation of it. So a consumer that
must present a curve with vertices at prescribed points cannot use `ClosedPolygon` at all, and the
plane-graph arguments are exactly such consumers: the branch points of a drawing land wherever the
drawing puts them.

`Schoenflies.PrePolygon` is the presentation without that field, and vertices may be put anywhere.
This module gives it everything the crosscut chain asks of a simple closed polygon: an edge list
for the crossing count, the curve statements, the polygonal Jordan curve theorem, and the two
parity values.

## Everything transports across normalization, except the parity

`Schoenflies.PrePolygon.exists_closedPolygon_of_prePolygon` deletes redundant vertices and returns
a genuine `ClosedPolygon` **with the same carrier**. Any property of the carrier *as a set* is
therefore free: `isJordanCurve_carrier`, `isPolygonal_carrier` and `isSeparating_carrier` below are
each three lines, and none of them needs a word about vertices.

The crossing parity is not a property of the carrier. It is computed from a *list of edges*, and
normalization changes that list: it merges collinear edges, so `P.pieces` is a subdivision of the
normalized polygon's. Lemma 2.1 (`Schoenflies.parity_subdivide`) says subdivision does not change
the parity, which is why one *expects* the parity to transport — but the normalization theorem is
an existence statement and keeps no record of which points were deleted, so there is no
subdivision in hand to feed it. See the note at the end of this docstring.

The parity is therefore re-derived here, and the derivation turns out not to need the collar at
all. Once the curve is known to separate, the two values are forced:

* far along the ray direction the count is zero, and the half-plane where it is zero is convex and
  unbounded, hence lies in the unbounded region — so `π_C = 0` on the outside;
* across an interior point of any one edge the count jumps by one (Lemma 2.2), and the two test
  points lie off the curve, so they lie in different regions — so the other region carries `1`.

Both steps are stated for an arbitrary closed chain whose cover separates the plane
(`Schoenflies.parity_eq_zero_of_mem_outside_cover`, `…parity_eq_one_of_mem_inside_cover`); the
`PrePolygon` statements are instances. **The `ClosedPolygon` versions in
`Schoenflies/PolygonalJordan.lean` are instances too** — `ClosedPolygon.parity_eq_one_of_mem_inside`
currently goes through `StripData`, and does not have to.

## Blueprint

* `Schoenflies.PrePolygon.pieces`, `…cover_pieces`, `…isClosedChain_pieces`, `…pieces_nondeg` —
  the edge list the crossing count of §2 is defined on, for a vertex list that has not been
  normalized. Same list as `ClosedPolygon.pieces`; `PrePolygon.pieces_toPre` is `rfl`.
* `Schoenflies.PrePolygon.isJordanCurve_carrier`, `…isPolygonal_carrier` — §1, "a simple closed
  polygonal curve"; jointly the hypothesis of Theorem 2.3.
* `Schoenflies.PrePolygon.isSeparating_carrier` — **Theorem 2.3** in the form Definition 2.4 asks
  for, for a polygon presented with redundant vertices.
* `Schoenflies.PrePolygon.parity_flip_carrier` — Lemma 2.2, second half.
* `Schoenflies.parity_eq_zero_of_mem_outside_cover`,
  `Schoenflies.parity_eq_one_of_mem_inside_cover` — the last sentence of Theorem 2.3, for an
  arbitrary closed chain whose cover separates.
* `Schoenflies.PrePolygon.parity_eq_zero_of_mem_outside`, `…parity_eq_one_of_mem_inside`,
  `…parity_eq_zero_iff`, `…parity_eq_one_iff` — the same, read off a `PrePolygon`.

## Two notes for the integrator

**`PrePolygon.pieces` duplicates `ClosedPolygon.pieces`.** The two definitions are literally the
same expression and `PrePolygon.pieces_toPre` proves them equal by `rfl`. The right arrangement is
to define `ClosedPolygon.pieces P := P.toPre.pieces` and to keep only the `PrePolygon` proofs — the
proofs of `cover_pieces`, `isClosedChain_pieces`, `pieces_nondeg`, `pieces_nodup`,
`notMem_edge_of_mem_openSegment` and `parity_flip_carrier` in `Schoenflies/PolygonBridge.lean` use
`vertex_inj` and `edges_meet` and nothing else, so they are the proofs below with `ClosedPolygon`
written for `PrePolygon`. That refactor cannot happen inside this module: `PrePolygon` is declared
in `Schoenflies/Realization.lean`, which is *downstream* of `PolygonBridge`. It needs `PrePolygon`
moved up beside `ClosedPolygon` in `Schoenflies/Strip.lean`.

**Merging collinear edges is a subdivision, but not one this development can point at.** Deleting
a redundant vertex `v` replaces the two edges at `v` by their union, which is exactly undoing
`Schoenflies.splitAt v` on the merged edge; iterating, `P.pieces` is `subdivide P'.pieces vs` for
the list `vs` of deleted vertices — *up to the order of the list*, which `rotate` disturbs. So two
things are missing before `parity_subdivide` could be used here: `Schoenflies.parity` invariance
under `List.Perm` (immediate, `parity` is a sum over the list), and a strengthening of
`exists_closedPolygon_of_prePolygon` to
`∃ m' (P' : ClosedPolygon m') (vs : List Plane), P'.carrier = P.carrier ∧
  P.pieces ~ subdivide P'.pieces vs`, carried through the induction. The direct argument below is
shorter than either.
-/

open Bornology Metric Set

namespace Schoenflies

open Plane

/-! ## Small arithmetic helpers

Copies of two `private` facts of `Schoenflies/PolygonalJordan.lean`; they are `private` there and
so are these. -/

/-- In `ZMod 2` nothing is its own successor: this is what "the parities differ" comes down to. -/
private theorem ne_add_one_zmod_two (x : ZMod 2) : x ≠ x + 1 := by revert x; decide

/-- The only two values, named. -/
private theorem eq_one_of_ne_zero_zmod_two {x : ZMod 2} (h : x ≠ 0) : x = 1 := by
  revert h; revert x; decide

/-! ## The two parity values from separation alone

The blueprint reads the two values off a point far along the ray direction and off a point either
side of an edge. Neither step knows anything about vertices, so both are stated here for an
arbitrary closed chain whose cover separates the plane. -/

section GeneralParity

variable {L : List Piece} {u : Plane}

/-- The forward coordinate is linear. This is all that is needed to see that a half-plane is
convex. -/
private theorem isLinearMap_fwd (u : Plane) : IsLinearMap ℝ (fwd u) where
  map_add x y := by simp only [fwd_eq, Plane.add_apply]; ring
  map_smul c x := by simp only [fwd_eq, Plane.smul_apply, smul_eq_mul]; ring

/-- The half-plane of points more than `R` along the ray direction. Beyond a bound on the polygon
it is the region in which the crossing count is visibly zero, and it is unbounded, which is what
places it in the unbounded region. -/
private def farSide (u : Plane) (R : ℝ) : Set Plane := {z | R < fwd u z}

private theorem convex_farSide (u : Plane) (R : ℝ) : Convex ℝ (farSide u R) :=
  convex_halfSpace_gt (isLinearMap_fwd u) R

/-- The forward coordinate of a multiple of the direction is the multiple. -/
private theorem fwd_smul_self (hu : Plane.IsDirection u) (s : ℝ) : fwd u (s • u) = s := by
  have h : fwd u (s • u) = s * fwd u u := by simp only [fwd_eq, Plane.smul_apply]; ring
  rw [h, fwd_self hu, mul_one]

/-- The half-plane is unbounded: it contains points of every size along the direction. -/
private theorem not_isBounded_farSide (hu : Plane.IsDirection u) (R : ℝ) :
    ¬ IsBounded (farSide u R) := by
  intro hb
  obtain ⟨R', hR'⟩ := hb.subset_closedBall (0 : Plane)
  set t : ℝ := max (max R R') 0 + 1 with htdef
  have h0 : 0 ≤ max (max R R') 0 := le_max_right _ _
  have hpos : 0 < t := by rw [htdef]; linarith
  have hR1 : R < t := by
    have := le_trans (le_max_left R R') (le_max_left (max R R') 0)
    rw [htdef]; linarith
  have hR2 : R' < t := by
    have := le_trans (le_max_right R R') (le_max_left (max R R') 0)
    rw [htdef]; linarith
  have hmem : t • u ∈ farSide u R := by
    change R < fwd u (t • u)
    rw [fwd_smul_self hu]; exact hR1
  have hnorm : ‖t • u‖ = t := by
    rw [norm_smul, Real.norm_eq_abs, hu, mul_one, abs_of_pos hpos]
  have := mem_closedBall_zero_iff.1 (hR' hmem)
  rw [hnorm] at this
  linarith

/-- **`π_C = 0` on the unbounded region** (Theorem 2.3, last sentence), for any closed chain whose
cover separates the plane.

The blueprint's argument: a point far enough along the ray direction is crossed by no edge, and the
whole half-plane of such points is convex — hence connected — and unbounded, so it lies in the
unbounded region. Parity is constant there (Lemma 2.2), and the value is the one read off the far
point. -/
theorem parity_eq_zero_of_mem_outside_cover (hu : Plane.IsDirection u)
    (hL : ∀ Q ∈ L, hgt u Q.1 ≠ hgt u Q.2) (hC : IsClosedChain L)
    (hsep : IsSeparating (cover L)) {x : Plane} (hx : x ∈ outside (cover L)) :
    parity u L x = 0 := by
  obtain ⟨R, hR⟩ := (isCompact_cover L).isBounded.subset_closedBall (0 : Plane)
  have hcov : ∀ z ∈ cover L, fwd u z ≤ R := fun z hz =>
    le_trans (le_trans (le_abs_self _) (abs_fwd_le_norm hu z)) (mem_closedBall_zero_iff.1 (hR hz))
  have hdisj : farSide u R ⊆ (cover L)ᶜ := fun z hz hzc => absurd (hcov z hzc) (not_le.2 hz)
  have hqf : fwd u ((R + 1) • u) = R + 1 := fwd_smul_self hu (R + 1)
  have hqmem : (R + 1) • u ∈ farSide u R := by
    change R < fwd u ((R + 1) • u)
    rw [hqf]; linarith
  -- the far point is in the unbounded region, because the whole half-plane is
  have hqout : (R + 1) • u ∈ outside (cover L) := by
    refine ⟨hdisj hqmem, fun hb => not_isBounded_farSide hu R (hb.subset ?_)⟩
    exact (convex_farSide u R).isPreconnected.subset_connectedComponentIn hqmem hdisj
  have hq0 : parity u L ((R + 1) • u) = 0 :=
    parity_eq_zero_of_lt hL fun z hz => lt_of_le_of_lt (hcov z hz) (by rw [hqf]; linarith)
  rw [← hq0]
  exact parity_eq_of_isPreconnected hu hL hC hsep.isConnected_outside.isPreconnected
    (fun z hz => hz.1) hx hqout

/-- **`π_C = 1` on the bounded region** (Theorem 2.3, last sentence), for any closed chain whose
cover separates the plane and which has *some* two points of the complement with different
parities.

Those two points cannot be in the same region, since parity is constant on a region; so one of them
is inside and the other outside. The outside carries `0`, hence the inside does not.

For a polygon the two points are supplied by Lemma 2.2: just before and just after an interior
point of any single edge. -/
theorem parity_eq_one_of_mem_inside_cover (hu : Plane.IsDirection u)
    (hL : ∀ Q ∈ L, hgt u Q.1 ≠ hgt u Q.2) (hC : IsClosedChain L)
    (hsep : IsSeparating (cover L)) {a b : Plane} (ha : a ∉ cover L) (hb : b ∉ cover L)
    (hab : parity u L a ≠ parity u L b) {x : Plane} (hx : x ∈ inside (cover L)) :
    parity u L x = 1 := by
  have hzero : ∀ y ∈ outside (cover L), parity u L y = 0 := fun y hy =>
    parity_eq_zero_of_mem_outside_cover hu hL hC hsep hy
  have hconst : ∀ y ∈ inside (cover L), parity u L y = parity u L x := fun y hy =>
    parity_eq_of_isPreconnected hu hL hC hsep.isConnected_inside.isPreconnected
      (fun z hz => hz.1) hy hx
  have hma : a ∈ inside (cover L) ∪ outside (cover L) := by rw [inside_union_outside]; exact ha
  have hmb : b ∈ inside (cover L) ∪ outside (cover L) := by rw [inside_union_outside]; exact hb
  refine eq_one_of_ne_zero_zmod_two ?_
  rcases hma with h | h <;> rcases hmb with h' | h'
  · exact absurd ((hconst a h).trans (hconst b h').symm) hab
  · rw [hzero b h'] at hab
    rw [← hconst a h]
    exact hab
  · rw [hzero a h] at hab
    rw [← hconst b h']
    exact Ne.symm hab
  · exact absurd ((hzero a h).trans (hzero b h').symm) hab

end GeneralParity

namespace PrePolygon

variable {m : ℕ}

/-! ## The edge list

Verbatim `Schoenflies.ClosedPolygon.pieces` with the structure changed; `pieces_toPre` records
that the two are the same list. -/

/-- The `m + 3` edges of the polygon, as a list of pieces in cyclic order. This is the form the
crossing count of §2 is defined on. -/
def pieces (P : PrePolygon m) : List Piece :=
  (List.range (m + 3)).map fun j : ℕ =>
    (P.vertex (j : ZMod (m + 3)), P.vertex ((j : ZMod (m + 3)) + 1))

/-- Forgetting the `corner` field does not change the edge list. -/
@[simp] theorem pieces_toPre (P : ClosedPolygon m) : P.toPre.pieces = P.pieces := rfl

/-- Every edge of the polygon is on the list. -/
theorem mem_pieces (P : PrePolygon m) (i : ZMod (m + 3)) :
    (P.vertex i, P.vertex (i + 1)) ∈ P.pieces := by
  refine List.mem_map.2 ⟨i.val, List.mem_range.2 (ZMod.val_lt i), ?_⟩
  rw [ZMod.natCast_rightInverse i]

/-- Every piece on the list is an edge of the polygon. -/
theorem exists_of_mem_pieces {P : PrePolygon m} {Q : Piece} (hQ : Q ∈ P.pieces) :
    ∃ i : ZMod (m + 3), Q = (P.vertex i, P.vertex (i + 1)) := by
  obtain ⟨j, -, rfl⟩ := List.mem_map.1 hQ
  exact ⟨(j : ZMod (m + 3)), rfl⟩

/-- No edge is degenerate: consecutive vertices are distinct. Redundant vertices are allowed, but
repeated ones are not. -/
theorem pieces_nondeg (P : PrePolygon m) : ∀ Q ∈ P.pieces, Q.Nondeg := by
  intro Q hQ
  obtain ⟨i, rfl⟩ := exists_of_mem_pieces hQ
  exact vertex_ne_succ i

/-- **The edge list is a closed chain.** Each vertex ends one edge and starts the next, so it is
counted twice; the cycle closes because `m + 3` is `0` in `ZMod (m + 3)`. -/
theorem isClosedChain_pieces (P : PrePolygon m) : IsClosedChain P.pieces := by
  intro f
  have hmap : (P.pieces.map fun Q => f Q.1 + f Q.2)
      = (List.range (m + 3)).map fun j : ℕ =>
        f (P.vertex (j : ZMod (m + 3))) + f (P.vertex ((j + 1 : ℕ) : ZMod (m + 3))) := by
    rw [pieces, List.map_map]
    refine List.map_congr_left fun j _ => ?_
    simp only [Function.comp_apply, ClosedPolygon.natCast_succ]
  rw [hmap]
  have key := sum_range_boundary (fun k : ℕ => f (P.vertex (k : ZMod (m + 3)))) (m + 3)
  rw [key, Nat.cast_zero, ZMod.natCast_self]
  exact add_self_zmod_two _

/-- **The edge list carries the polygon.** This is the equation that turns every parity statement,
which is about `cover`, into a statement about the carrier. -/
theorem cover_pieces (P : PrePolygon m) : cover P.pieces = P.carrier := by
  apply Set.Subset.antisymm
  · rw [cover]
    refine Set.iUnion₂_subset fun Q hQ => ?_
    obtain ⟨i, rfl⟩ := exists_of_mem_pieces hQ
    exact Set.subset_iUnion (fun i => P.edge i) i
  · refine Set.iUnion_subset fun i => ?_
    exact fun z hz => mem_cover (P.mem_pieces i) hz

/-- The edge list has no repeated entry: distinct indices name distinct initial vertices. -/
theorem pieces_nodup (P : PrePolygon m) : P.pieces.Nodup := by
  rw [pieces]
  refine List.Nodup.map_on (fun j hj k hk heq => ?_) List.nodup_range
  exact ClosedPolygon.natCast_inj (List.mem_range.1 hj) (List.mem_range.1 hk)
    (P.vertex_inj (congrArg Prod.fst heq))

/-! ## The curve statements, and separation

All three are properties of the carrier as a set, and normalization keeps the carrier, so all three
come across from the `ClosedPolygon` versions with nothing to check. -/

/-- The carrier is compact: it is what a finite list of segments occupies. -/
theorem isCompact_carrier (P : PrePolygon m) : IsCompact P.carrier := by
  rw [← P.cover_pieces]; exact isCompact_cover _

theorem isClosed_carrier (P : PrePolygon m) : IsClosed P.carrier := P.isCompact_carrier.isClosed

/-- **The carrier is a Jordan curve**, redundant vertices and all. Deleting them does not move the
curve, and the normalized polygon's carrier is a Jordan curve. -/
theorem isJordanCurve_carrier (P : PrePolygon m) : IsJordanCurve P.carrier := by
  obtain ⟨m', P', hP'⟩ := exists_closedPolygon_of_prePolygon m P
  rw [← hP']
  exact P'.isJordanCurve_carrier

/-- **The carrier is polygonal.** -/
theorem isPolygonal_carrier (P : PrePolygon m) : IsPolygonal P.carrier := by
  obtain ⟨m', P', hP'⟩ := exists_closedPolygon_of_prePolygon m P
  rw [← hP']
  exact P'.isPolygonal_carrier

/-- **The polygonal Jordan curve theorem** (Theorem 2.3) for a polygon presented with redundant
vertices, in the form Definition 2.4 asks for.

This is the statement the crosscut machinery of `Schoenflies/CrosscutCells.lean` onwards consumes,
and `IsSeparating` speaks only of the carrier, so normalizing and quoting
`ClosedPolygon.isSeparating_carrier` is the whole proof. -/
theorem isSeparating_carrier (P : PrePolygon m) : IsSeparating P.carrier := by
  obtain ⟨m', P', hP'⟩ := exists_closedPolygon_of_prePolygon m P
  rw [← hP']
  exact P'.isSeparating_carrier

/-- Exactly two regions: the component of any point off the polygon is one of the two named
ones. -/
theorem connectedComponentIn_eq_inside_or_outside (P : PrePolygon m) {x : Plane}
    (hx : x ∉ P.carrier) :
    connectedComponentIn P.carrierᶜ x = inside P.carrier ∨
      connectedComponentIn P.carrierᶜ x = outside P.carrier := by
  have h : x ∈ inside P.carrier ∪ outside P.carrier := by rw [inside_union_outside]; exact hx
  rcases h with h | h
  · exact Or.inl (P.isSeparating_carrier.connectedComponentIn_eq_inside h)
  · exact Or.inr (P.isSeparating_carrier.connectedComponentIn_eq_outside h)

/-! ## The crossing parity

The list-level statements of `Schoenflies/Parity.lean`, read off a `PrePolygon`. -/

/-- A ray direction level for no edge of the polygon; the blueprint's "rotate the coordinate system
so that no edge is horizontal", with nothing rotated. -/
theorem exists_direction_pieces (P : PrePolygon m) :
    ∃ u : Plane, Plane.IsDirection u ∧ ∀ Q ∈ P.pieces, hgt u Q.1 ≠ hgt u Q.2 :=
  exists_direction_hgt_ne P.pieces P.pieces_nondeg

/-- **Crossing parity** (Lemma 2.2): `π_C` is constant on the component of the complement of the
carrier containing a given point. -/
theorem parity_eq_of_mem_connectedComponentIn_carrier (P : PrePolygon m) {u : Plane}
    (hu : Plane.IsDirection u) (hL : ∀ Q ∈ P.pieces, hgt u Q.1 ≠ hgt u Q.2) {x y : Plane}
    (hx : x ∉ P.carrier) (hy : y ∈ connectedComponentIn P.carrierᶜ x) :
    parity u P.pieces y = parity u P.pieces x := by
  rw [← P.cover_pieces] at hx hy
  exact parity_eq_of_mem_connectedComponentIn hu hL P.isClosedChain_pieces hx hy

/-- An interior point of one edge lies on no other edge: `edges_meet` puts any other edge's meeting
point at an end of this one, and an interior point is neither end. -/
theorem notMem_edge_of_mem_openSegment {P : PrePolygon m} {i j : ZMod (m + 3)} (hij : j ≠ i)
    {p : Plane} (hp : p ∈ openSegment ℝ (P.vertex i) (P.vertex (i + 1))) : p ∉ P.edge j := by
  intro hpj
  have hmem := P.edges_meet i j (Ne.symm hij)
    (Set.mem_inter (openSegment_subset_segment ℝ _ _ hp) hpj)
  simp only [Set.mem_insert_iff, Set.mem_singleton_iff] at hmem
  rcases hmem with rfl | rfl
  · exact vertex_ne_succ i (left_mem_openSegment_iff.1 hp)
  · exact vertex_ne_succ i (right_mem_openSegment_iff.1 hp)

/-- **Opposite sides of an edge** (Lemma 2.2, second half). Just before and just after an interior
point of an edge, in the ray direction, the base point is off the carrier and the crossing parity
differs by one.

The edge being crossed is split out of the list by `List.append_of_mem`; that the two remaining
fragments miss the crossing point is `edges_meet`, through
`PrePolygon.notMem_edge_of_mem_openSegment`. -/
theorem parity_flip_carrier (P : PrePolygon m) {u : Plane} (hu : Plane.IsDirection u)
    (hL : ∀ Q ∈ P.pieces, hgt u Q.1 ≠ hgt u Q.2) (i : ZMod (m + 3)) {p : Plane}
    (hp : p ∈ openSegment ℝ (P.vertex i) (P.vertex (i + 1))) :
    ∃ δ > 0, ∀ t : ℝ, 0 < t → t < δ →
      p - t • u ∉ P.carrier ∧ p + t • u ∉ P.carrier ∧
        parity u P.pieces (p - t • u) = parity u P.pieces (p + t • u) + 1 := by
  obtain ⟨L₁, L₂, hsplit⟩ := List.append_of_mem (P.mem_pieces i)
  -- the edge being crossed occurs only once, so it is on neither fragment
  have hnodup := P.pieces_nodup
  rw [hsplit, List.nodup_append] at hnodup
  obtain ⟨-, hnd2, hdisj⟩ := hnodup
  have hQ₁ : (P.vertex i, P.vertex (i + 1)) ∉ L₁ := fun hmem => hdisj _ hmem _ (by simp) rfl
  have hQ₂ : (P.vertex i, P.vertex (i + 1)) ∉ L₂ := (List.nodup_cons.1 hnd2).1
  have hmiss : ∀ R ∈ L₁ ++ L₂, p ∉ Piece.seg R := by
    intro R hR
    have hRne : R ≠ (P.vertex i, P.vertex (i + 1)) := by
      rcases List.mem_append.1 hR with h | h
      · exact fun heq => hQ₁ (heq ▸ h)
      · exact fun heq => hQ₂ (heq ▸ h)
    have hRmem : R ∈ P.pieces := by
      rw [hsplit]
      rcases List.mem_append.1 hR with h | h
      · exact List.mem_append_left _ h
      · exact List.mem_append_right _ (List.mem_cons_of_mem _ h)
    obtain ⟨j, rfl⟩ := exists_of_mem_pieces hRmem
    exact notMem_edge_of_mem_openSegment (fun heq => hRne (by rw [heq])) hp
  -- `exists_of_mem_cover` is the destructor matching `Schoenflies.mem_cover`; it lives, by
  -- accident, inside the `ClosedPolygon` namespace in `Schoenflies/PolygonBridge.lean`.
  have h1 : p ∉ cover L₁ := by
    intro hmem
    obtain ⟨R, hR, hpR⟩ := ClosedPolygon.exists_of_mem_cover hmem
    exact hmiss R (List.mem_append_left _ hR) hpR
  have h2 : p ∉ cover L₂ := by
    intro hmem
    obtain ⟨R, hR, hpR⟩ := ClosedPolygon.exists_of_mem_cover hmem
    exact hmiss R (List.mem_append_right _ hR) hpR
  have hL' : ∀ R ∈ L₁ ++ (P.vertex i, P.vertex (i + 1)) :: L₂, hgt u R.1 ≠ hgt u R.2 := by
    rw [← hsplit]; exact hL
  obtain ⟨δ, hδ, hmain⟩ := parity_flip hu hL' hp h1 h2
  refine ⟨δ, hδ, fun t ht htδ => ?_⟩
  obtain ⟨ha, hb, hc⟩ := hmain t ht htδ
  rw [← hsplit] at ha hb hc
  rw [P.cover_pieces] at ha hb
  exact ⟨ha, hb, hc⟩

/-- Two points off the curve at which the parity differs: just before and just after the midpoint
of the first edge. This is what turns the separation theorem into the two parity *values*. -/
theorem exists_parity_ne (P : PrePolygon m) {u : Plane} (hu : Plane.IsDirection u)
    (hL : ∀ Q ∈ P.pieces, hgt u Q.1 ≠ hgt u Q.2) :
    ∃ a b : Plane, a ∉ P.carrier ∧ b ∉ P.carrier ∧
      parity u P.pieces a ≠ parity u P.pieces b := by
  have hpmem : (1 / 2 : ℝ) • P.vertex 0 + (1 / 2 : ℝ) • P.vertex 1
      ∈ openSegment ℝ (P.vertex 0) (P.vertex (0 + 1)) := by
    rw [zero_add]
    exact ⟨1 / 2, 1 / 2, by norm_num, by norm_num, by norm_num, rfl⟩
  obtain ⟨δ, hδ, hmain⟩ := P.parity_flip_carrier hu hL 0 hpmem
  obtain ⟨h1, h2, h3⟩ := hmain (δ / 2) (by linarith) (by linarith)
  refine ⟨_, _, h1, h2, fun hh => ?_⟩
  rw [h3] at hh
  exact ne_add_one_zmod_two _ hh.symm

/-- **`π_C = 0` on the unbounded region** (Theorem 2.3), for a polygon presented with redundant
vertices. -/
theorem parity_eq_zero_of_mem_outside (P : PrePolygon m) {u : Plane} (hu : Plane.IsDirection u)
    (hL : ∀ Q ∈ P.pieces, hgt u Q.1 ≠ hgt u Q.2) {x : Plane} (hx : x ∈ outside P.carrier) :
    parity u P.pieces x = 0 := by
  have hcov := P.cover_pieces
  refine parity_eq_zero_of_mem_outside_cover hu hL P.isClosedChain_pieces ?_ ?_
  · rw [hcov]; exact P.isSeparating_carrier
  · rw [hcov]; exact hx

/-- **`π_C = 1` on the bounded region** (Theorem 2.3), for a polygon presented with redundant
vertices. -/
theorem parity_eq_one_of_mem_inside (P : PrePolygon m) {u : Plane} (hu : Plane.IsDirection u)
    (hL : ∀ Q ∈ P.pieces, hgt u Q.1 ≠ hgt u Q.2) {x : Plane} (hx : x ∈ inside P.carrier) :
    parity u P.pieces x = 1 := by
  obtain ⟨a, b, ha, hb, hab⟩ := P.exists_parity_ne hu hL
  have hcov := P.cover_pieces
  refine parity_eq_one_of_mem_inside_cover (a := a) (b := b) hu hL P.isClosedChain_pieces
    ?_ ?_ ?_ hab ?_
  · rw [hcov]; exact P.isSeparating_carrier
  · rw [hcov]; exact ha
  · rw [hcov]; exact hb
  · rw [hcov]; exact hx

/-- **The crossing parity decides the region** (Theorem 2.3): off the curve, `π_C = 1` says
"inside". -/
theorem parity_eq_one_iff (P : PrePolygon m) {u : Plane} (hu : Plane.IsDirection u)
    (hL : ∀ Q ∈ P.pieces, hgt u Q.1 ≠ hgt u Q.2) {x : Plane} (hx : x ∉ P.carrier) :
    parity u P.pieces x = 1 ↔ x ∈ inside P.carrier := by
  have hmem : x ∈ inside P.carrier ∪ outside P.carrier := by
    rw [inside_union_outside]; exact hx
  refine ⟨fun h1 => ?_, P.parity_eq_one_of_mem_inside hu hL⟩
  rcases hmem with h | h
  · exact h
  · rw [P.parity_eq_zero_of_mem_outside hu hL h] at h1
    exact absurd h1 (by decide)

/-- **The crossing parity decides the region**, the other way round. -/
theorem parity_eq_zero_iff (P : PrePolygon m) {u : Plane} (hu : Plane.IsDirection u)
    (hL : ∀ Q ∈ P.pieces, hgt u Q.1 ≠ hgt u Q.2) {x : Plane} (hx : x ∉ P.carrier) :
    parity u P.pieces x = 0 ↔ x ∈ outside P.carrier := by
  have hmem : x ∈ inside P.carrier ∪ outside P.carrier := by
    rw [inside_union_outside]; exact hx
  refine ⟨fun h0 => ?_, P.parity_eq_zero_of_mem_outside hu hL⟩
  rcases hmem with h | h
  · rw [P.parity_eq_one_of_mem_inside hu hL h] at h0
    exact absurd h0 (by decide)
  · exact h

end PrePolygon

/-! ## The `ClosedPolygon` parity values are instances

A machine check of the claim made in this module's docstring. `Schoenflies/PolygonalJordan.lean`
proves `ClosedPolygon.parity_eq_one_of_mem_inside` from a `StripData` — the collar of Lemma 1.8,
which is where `corner` is used. The collar is needed for Theorem 2.3 itself, but *not* a second
time for the parity value: given separation, the two values follow from the general lemmas above.
The two `example`s below are the same statements, re-proved that way. -/

example {m : ℕ} (P : ClosedPolygon m) {u : Plane} (hu : Plane.IsDirection u)
    (hL : ∀ Q ∈ P.pieces, hgt u Q.1 ≠ hgt u Q.2) {x : Plane} (hx : x ∈ outside P.carrier) :
    parity u P.pieces x = 0 := by
  have hcov := P.cover_pieces
  refine parity_eq_zero_of_mem_outside_cover hu hL P.isClosedChain_pieces ?_ ?_
  · rw [hcov]; exact P.isSeparating_carrier
  · rw [hcov]; exact hx

example {m : ℕ} (P : ClosedPolygon m) {u : Plane} (hu : Plane.IsDirection u)
    (hL : ∀ Q ∈ P.pieces, hgt u Q.1 ≠ hgt u Q.2) {x : Plane} (hx : x ∈ inside P.carrier) :
    parity u P.pieces x = 1 := by
  -- the two points of opposite parity come from an edge, not from a track of the collar
  obtain ⟨a, b, ha, hb, hab⟩ := P.toPre.exists_parity_ne hu hL
  have hcov := P.cover_pieces
  refine parity_eq_one_of_mem_inside_cover (a := a) (b := b) hu hL P.isClosedChain_pieces
    ?_ ?_ ?_ hab ?_
  · rw [hcov]; exact P.isSeparating_carrier
  · rw [hcov]; exact ha
  · rw [hcov]; exact hb
  · rw [hcov]; exact hx

end Schoenflies


==> anc/P5-kernel-deficit-lean-v6/vendor/schoenflies-lean/Schoenflies/QuantitativeForwardStages.lean <==
/-
Copyright (c) 2026 Álvaro Begué. All rights reserved.
Released under Apache 2.0 license as described in the file LICENSE.
Authors: Álvaro Begué
-/
import Schoenflies.SourceJoining
import Schoenflies.QuantitativeStages
import Schoenflies.StageTower
import Schoenflies.Windows

/-!
# Quantitative forward local-grid stages

The local-grid attachment supplies a complete raw grid in the source skeleton.
This module turns that containment into the pointwise source-star estimate used by
`prop:shrinking-stars`, and records that the target face mesh from the preceding reverse stage
survives the forward refinement.
-/

open Metric Set

namespace Schoenflies

variable {γ : Type*} [Nonempty γ] {S₀ : CellStructure γ} {C : Set Plane}
  {P : GeneratedPair S₀ C (C ∪ inside C) modelCurve (Plane.closedSquare 0 1)}

/-- The frame of a positive local-grid square is contained in its raw grid carrier. -/
theorem localGrid_frame_subset {p : Plane} {s : ℝ} {k : ℕ}
    (hs : 0 < s) (hk : 1 ≤ k) :
    Plane.closedSquare p s \ Plane.openSquare p s ⊆
      cover (localGridEdges p s k) := by
  intro z hz
  have hclosed := hz.1
  rw [Plane.closedSquare_eq_inter] at hclosed
  have hopen := hz.2
  rw [Plane.openSquare_eq_inter] at hopen
  simp only [Set.mem_inter_iff, Set.mem_setOf_eq] at hclosed
  simp only [Set.mem_inter_iff, Set.mem_setOf_eq, not_and_or, not_lt] at hopen
  rcases hopen with hX | hY
  · rcases hX with hleft | hright
    · exact mem_cover_of_coord_eq hs hk (Nat.zero_le k) hz.1 (by
        rw [localGridX_zero]
        linarith [hclosed.1.1])
    · exact mem_cover_of_coord_eq hs hk (le_refl k) hz.1 (by
        rw [localGridX_last hk]
        linarith [hclosed.1.2])
  · rcases hY with hbottom | htop
    · exact mem_cover_of_coord_eq' hs hk (Nat.zero_le k) hz.1 (by
        rw [localGridY_zero]
        linarith [hclosed.2.1])
    · exact mem_cover_of_coord_eq' hs hk (le_refl k) hz.1 (by
        rw [localGridY_last hk]
        linarith [hclosed.2.2])

namespace LocalGridForwardStageData

variable {p : Plane} {s epsilon : ℝ}
  (w : LocalGridForwardStageData P p s epsilon)

/-- Every new source face incident with a point in the open grid window stays inside that
window.  Its connected open cell cannot cross the grid's outer frame, which is now part of the
source skeleton. -/
theorem face_subset_openSquare (hs : 0 < s)
    (hwindow : Plane.closedSquare p s ⊆ (C ∪ inside C) \ C)
    {x : Plane} (hx : x ∈ Plane.openSquare p s)
    {F : γ} (hF : F ∈ w.pair.str.faces)
    (hsub : w.pair.str.sub (w.pair.src.carrier x) F) :
    w.pair.src.cell F ⊆ Plane.openSquare p s := by
  have hxClosed : x ∈ Plane.closedSquare p s := by
    change Plane.supDist x p ≤ s
    exact hx.le
  have hxDom : x ∈ C ∪ inside C := (hwindow hxClosed).1
  have hxCell : x ∈ w.pair.src.cell (w.pair.src.carrier x) :=
    w.pair.src_isCellDecomposition.mem_cell_carrier hxDom
  have hxClosure : x ∈ closure (w.pair.src.cell F) :=
    w.pair.src_isCellDecomposition.mem_closure_face
      (w.pair.src_isCellDecomposition.mem_cells_carrier hxDom) hF hsub hxCell
  obtain ⟨ρ, hρ, hball⟩ :=
    Metric.isOpen_iff.1 (Plane.isOpen_openSquare p s) x hx
  obtain ⟨y, hyFace, hyDist⟩ := Metric.mem_closure_iff.1 hxClosure ρ hρ
  have hyOpen : y ∈ Plane.openSquare p s := hball (by
    rw [mem_ball, dist_comm]
    exact hyDist)
  have hfrontier : frontier (Plane.openSquare p s) ⊆ w.pair.src.skeletonSet := by
    intro z hz
    apply w.localGrid_subset
    rw [localGrid_eq, pieceListGraph_pointSet]
    exact localGrid_frame_subset hs (one_le_localGridCount s epsilon)
      (frontier_openSquare_subset p s hz)
  exact subset_of_isPreconnected_of_frontier_disjoint
    (Plane.isOpen_openSquare p s)
    (w.pair.src_isFaceJordan.isConnected hF).isPreconnected
    ((w.pair.src.disjoint_cell_skeletonSet
      w.pair.src_isCellDecomposition hF).mono_right hfrontier)
    ⟨y, hyFace, hyOpen⟩

/-- Every source face incident with a point in the open window has closed diameter at most the
chosen local-grid mesh bound. -/
theorem diam_closure_face_le (hs : 0 < s) (hepsilon : 0 < epsilon)
    (hwindow : Plane.closedSquare p s ⊆ (C ∪ inside C) \ C)
    {x : Plane} (hx : x ∈ Plane.openSquare p s)
    {F : γ} (hF : F ∈ w.pair.str.faces)
    (hsub : w.pair.str.sub (w.pair.src.carrier x) F) :
    diam (closure (w.pair.src.cell F)) ≤ epsilon := by
  rw [Metric.diam_closure]
  apply Metric.diam_le_of_forall_dist_le hepsilon.le
  intro y hy z hz
  apply le_of_lt
  refine lt_trans ?_ (localGridCount_spec (s := s) hepsilon)
  apply dist_lt_of_avoiding_localGrid (p := p) hs
    (one_le_localGridCount s epsilon)
    (w.pair.src_isFaceJordan.isConnected hF).isPreconnected
    ((w.face_subset_openSquare hs hwindow hx hF hsub).trans fun q hq => by
      change Plane.supDist q p ≤ s
      exact hq.le)
  · intro q hq hqGrid
    exact Set.disjoint_left.1
      (w.pair.src.disjoint_cell_skeletonSet
        w.pair.src_isCellDecomposition hF) hq
      (w.localGrid_subset (by
        rw [localGrid_eq, pieceListGraph_pointSet]
        exact hqGrid))
  · exact hy
  · exact hz

/-- **`lem:grid-star-estimate`.** At a point in the open grid window, the new source star has
diameter at most twice the selected mesh bound. -/
theorem diam_sourceStar_le (hC : IsSeparating C)
    (hs : 0 < s) (hepsilon : 0 < epsilon)
    (hwindow : Plane.closedSquare p s ⊆ (C ∪ inside C) \ C)
    {x : Plane} (hx : x ∈ Plane.openSquare p s) :
    diam (w.pair.src.star (w.pair.src.carrier x)) ≤ 2 * epsilon := by
  have hxClosed : x ∈ Plane.closedSquare p s := by
    change Plane.supDist x p ≤ s
    exact hx.le
  have hxDom : x ∈ C ∪ inside C := (hwindow hxClosed).1
  exact w.pair.src_isCellDecomposition.diam_star_le
    w.pair.str_combInvariants (isBounded_union_inside hC)
    (w.pair.src_isCellDecomposition.mem_cells_carrier hxDom)
    (fun F hF hsub => w.diam_closure_face_le hs hepsilon hwindow hx hF hsub)

omit [Nonempty γ] in
/-- A target face-mesh estimate survives the forward local-grid stage. -/
theorem targetFaceMesh {bound : ℝ} (hmesh : TargetFaceMesh P bound) :
    TargetFaceMesh w.pair bound :=
  hmesh.refine w.transition.refines_tgt

end LocalGridForwardStageData

omit [Nonempty γ] in
/-- The window used by quantitative refinement automatically satisfies every geometric
hypothesis of the local-grid forward constructor. -/
theorem GeneratedPair.exists_localGridForwardStageData_window [Infinite γ]
    (P : GeneratedPair S₀ C (C ∪ inside C) modelCurve (Plane.closedSquare 0 1))
    (hC : IsSeparating C) {p : Plane} (hp : p ∈ inside C)
    {windowEpsilon meshEpsilon : ℝ}
    (hwindowEpsilon : 0 < windowEpsilon) (_hmeshEpsilon : 0 < meshEpsilon)
    (hsource : IsConnected P.src.nonboundary) :
    Nonempty (LocalGridForwardStageData P p
      (windowRadius C windowEpsilon p) meshEpsilon) := by
  have hpC : p ∉ C := fun hpC => inside_subset_compl hp hpC
  have hs : 0 < windowRadius C windowEpsilon p :=
    windowRadius_pos hC.isJordanCurve.isCompact
      hC.isJordanCurve.nonempty hpC
  have hwindow : window C windowEpsilon p ⊆ (C ∪ inside C) \ C := by
    intro x hx
    have hxInside := window_subset_inside hC.isJordanCurve.isCompact
      hC.isJordanCurve.nonempty hC hp hwindowEpsilon hx
    exact ⟨Or.inr hxInside, inside_subset_compl hxInside⟩
  exact P.exists_localGridForwardStageData hC hs hwindow hsource

/-- One quantitative forward successor: the local-grid refinement together with
the target face-mesh estimate inherited from the preceding reverse stage. -/
structure QuantitativeForwardStage
    (P : GeneratedPair S₀ C (C ∪ inside C) modelCurve (Plane.closedSquare 0 1))
    (p : Plane) (windowEpsilon meshEpsilon targetBound : ℝ) where
  forward : LocalGridForwardStageData P p
    (windowRadius C windowEpsilon p) meshEpsilon
  targetFaceMesh : TargetFaceMesh forward.pair targetBound

namespace QuantitativeForwardStage

variable {p : Plane} {windowEpsilon meshEpsilon targetBound : ℝ}
  (w : QuantitativeForwardStage P p windowEpsilon meshEpsilon targetBound)

/-- The generated pair at the forward successor. -/
abbrev pair : GeneratedPair S₀ C (C ∪ inside C) modelCurve (Plane.closedSquare 0 1) :=
  w.forward.pair

/-- The shared parent map to the preceding stage. -/
abbrev parent : γ → γ := w.forward.parent

omit [Nonempty γ] in
/-- The forward successor exposes the common transition interface. -/
theorem transition : StageTransition w.pair P w.parent := w.forward.transition

/-- The local-grid estimate in the window form used by `prop:shrinking-stars`. -/
theorem diam_sourceStar_le (hC : IsSeparating C)
    (hp : p ∈ inside C)
    (hwindowEpsilon : 0 < windowEpsilon) (hmeshEpsilon : 0 < meshEpsilon)
    {x : Plane} (hx : x ∈ openWindow C windowEpsilon p) :
    diam (w.pair.src.star (w.pair.src.carrier x)) ≤ 2 * meshEpsilon := by
  have hwindow : window C windowEpsilon p ⊆ (C ∪ inside C) \ C := by
    intro z hz
    have hzInside := window_subset_inside hC.isJordanCurve.isCompact
      hC.isJordanCurve.nonempty hC hp hwindowEpsilon hz
    exact ⟨Or.inr hzInside, inside_subset_compl hzInside⟩
  exact w.forward.diam_sourceStar_le hC
    (windowRadius_pos hC.isJordanCurve.isCompact hC.isJordanCurve.nonempty
      (fun hpC => inside_subset_compl hp hpC))
    hmeshEpsilon hwindow hx

end QuantitativeForwardStage

omit [Nonempty γ] in
/-- Construct a quantitative forward successor from any target face-mesh estimate on the
preceding stage. -/
theorem GeneratedPair.exists_quantitativeForwardStage [Infinite γ]
    (P : GeneratedPair S₀ C (C ∪ inside C) modelCurve (Plane.closedSquare 0 1))
    (hC : IsSeparating C) {p : Plane} (hp : p ∈ inside C)
    {windowEpsilon meshEpsilon targetBound : ℝ}
    (hwindowEpsilon : 0 < windowEpsilon) (hmeshEpsilon : 0 < meshEpsilon)
    (hsource : IsConnected P.src.nonboundary)
    (hmesh : TargetFaceMesh P targetBound) :
    Nonempty (QuantitativeForwardStage P p windowEpsilon meshEpsilon targetBound) := by
  obtain ⟨w⟩ := P.exists_localGridForwardStageData_window hC hp
    hwindowEpsilon hmeshEpsilon hsource
  exact ⟨{ forward := w, targetFaceMesh := w.targetFaceMesh hmesh }⟩

/-- One complete quantitative successor consists of the uniform reverse target refinement and
the pointwise forward source-grid refinement. -/
structure QuantitativeSuccessor
    (P : GeneratedPair S₀ C (C ∪ inside C) modelCurve (Plane.closedSquare 0 1))
    (anchors : List Plane) (p : Plane)
    (windowEpsilon sourceBound targetBound : ℝ) where
  reverse : QuantitativeReverseStage P anchors targetBound
  forward : QuantitativeForwardStage reverse.pair p windowEpsilon sourceBound
    reverse.overlay.delta

namespace QuantitativeSuccessor

variable {anchors : List Plane} {p : Plane}
  {windowEpsilon sourceBound targetBound : ℝ}
  (w : QuantitativeSuccessor P anchors p windowEpsilon sourceBound targetBound)

/-- The generated pair at the end of the two half-steps. -/
abbrev pair : GeneratedPair S₀ C (C ∪ inside C) modelCurve (Plane.closedSquare 0 1) :=
  w.forward.pair

/-- The composite shared parent map to the preceding full stage. -/
abbrev parent : γ → γ := w.reverse.parent ∘ w.forward.parent

omit [Nonempty γ] in
/-- The reverse and forward transitions compose to one full-stage transition. -/
theorem transition : StageTransition w.pair P w.parent :=
  w.forward.transition.trans w.reverse.transition

omit [Nonempty γ] in
/-- The uniform target-star estimate survives the following forward refinement. -/
theorem diam_targetStar_lt {σ : γ} (hσ : σ ∈ w.pair.str.cells) :
    diam (w.pair.tgt.star σ) < targetBound := by
  have hstar := TargetFaceMesh.diam_star_lt w.forward.targetFaceMesh hσ
  linarith [w.reverse.delta_lt_half_bound]

/-- The pointwise source-star estimate at every point caught by this stage's window. -/
theorem diam_sourceStar_le (hC : IsSeparating C) (hp : p ∈ inside C)
    (hwindowEpsilon : 0 < windowEpsilon) (hsourceBound : 0 < sourceBound)
    {x : Plane} (hx : x ∈ openWindow C windowEpsilon p) :
    diam (w.pair.src.star (w.pair.src.carrier x)) ≤ 2 * sourceBound :=
  w.forward.diam_sourceStar_le hC hp hwindowEpsilon hsourceBound hx

end QuantitativeSuccessor

omit [Nonempty γ] in
/-- **Quantitative successor.** Starting from any generated stage, construct a
refinement with the requested target-star bound and a source-star bound throughout the selected
window. -/
theorem GeneratedPair.exists_quantitativeSuccessor [Infinite γ]
    (P : GeneratedPair S₀ C (C ∪ inside C) modelCurve (Plane.closedSquare 0 1))
    (hC : IsSeparating C) (hcycle : S₀.OuterEdgesFormCycle)
    (anchors : List Plane) {p : Plane} (hp : p ∈ inside C)
    {windowEpsilon sourceBound targetBound : ℝ}
    (hwindowEpsilon : 0 < windowEpsilon) (hsourceBound : 0 < sourceBound)
    (htargetBound : 0 < targetBound) :
    Nonempty (QuantitativeSuccessor P anchors p
      windowEpsilon sourceBound targetBound) := by
  obtain ⟨r⟩ := exists_quantitativeReverseStage P
    hC hcycle anchors htargetBound
  obtain ⟨f⟩ := r.pair.exists_quantitativeForwardStage hC hp
    hwindowEpsilon hsourceBound
    r.overlay.transfer.src_isAdmissible.isConnected_nonboundary r.targetFaceMesh
  exact ⟨{ reverse := r, forward := f }⟩

end Schoenflies


==> anc/P5-kernel-deficit-lean-v6/vendor/schoenflies-lean/Schoenflies/QuantitativeRecursion.lean <==
/-
Copyright (c) 2026 Álvaro Begué. All rights reserved.
Released under Apache 2.0 license as described in the file LICENSE.
Authors: Álvaro Begué
-/
import Schoenflies.QuantitativeForwardStages

/-!
# The recursive quantitative stage construction

This module iterates the two-sided quantitative successor. Window centres are
read from a recurrent sequence and all three quantitative parameters use a dyadic scale.
-/

open Filter Metric Set

namespace Schoenflies

variable {γ : Type*} {S₀ : CellStructure γ} {C : Set Plane}

/-- The external choices needed by the quantitative recursion.  `centreBase` will be wrapped
by `recur`, so every one of its values occurs at arbitrarily late stages. -/
structure QuantitativeSchedule (C : Set Plane) where
  centreBase : ℕ → Plane
  centreBase_mem : ∀ n, centreBase n ∈ inside C
  anchors : ℕ → List Plane

namespace QuantitativeSchedule

variable (q : QuantitativeSchedule C)

/-- The recurrent centre used at stage `n`. -/
def centre (n : ℕ) : Plane := recur q.centreBase n

theorem centre_mem (n : ℕ) : q.centre n ∈ inside C := q.centreBase_mem _

end QuantitativeSchedule

/-- The dyadic window and source-mesh scale at successor `n`. -/
noncomputable def dyadicScale (n : ℕ) : ℝ := ((2 : ℝ) ^ n)⁻¹ / 2

theorem dyadicScale_pos (n : ℕ) : 0 < dyadicScale n := by
  rw [dyadicScale]
  positivity

theorem tendsto_dyadicScale : Tendsto dyadicScale atTop (nhds 0) := by
  change Tendsto (fun n : ℕ => ((2 : ℝ) ^ n)⁻¹ / 2) atTop (nhds 0)
  simpa only [zero_div] using tendsto_two_pow_neg.div_const (2 : ℝ)

/-- The target bound leaves an inessential factor four for the initial-stage estimate. -/
noncomputable def dyadicTargetBound (n : ℕ) : ℝ := 4 * dyadicScale n

theorem dyadicTargetBound_pos (n : ℕ) : 0 < dyadicTargetBound n :=
  mul_pos (by norm_num) (dyadicScale_pos n)

theorem tendsto_dyadicTargetBound :
    Tendsto dyadicTargetBound atTop (nhds 0) := by
  change Tendsto (fun n => 4 * dyadicScale n) atTop (nhds 0)
  simpa only [mul_zero] using tendsto_const_nhds.mul tendsto_dyadicScale

/-- A target-star bound indexed by the actual stages.  The initial pair receives one coarse
bound; every successor uses the estimate established when it was constructed. -/
noncomputable def quantitativeTargetEps : ℕ → ℝ
  | 0 => 4
  | n + 1 => dyadicTargetBound n

theorem tendsto_quantitativeTargetEps :
    Tendsto quantitativeTargetEps atTop (nhds 0) := by
  apply (tendsto_add_atTop_iff_nat (f := quantitativeTargetEps) 1).mp
  simpa only [quantitativeTargetEps] using tendsto_dyadicTargetBound

variable [Infinite γ]
  (P₀ : GeneratedPair S₀ C (C ∪ inside C) modelCurve (Plane.closedSquare 0 1))
  (hC : IsSeparating C) (hcycle : S₀.OuterEdgesFormCycle)
  (q : QuantitativeSchedule C)

/-- Choose a quantitative successor at stage `n`. -/
noncomputable def scheduledQuantitativeSuccessor
    (n : ℕ)
    (P : GeneratedPair S₀ C (C ∪ inside C) modelCurve (Plane.closedSquare 0 1)) :
    QuantitativeSuccessor P (q.anchors n) (q.centre n)
      (dyadicScale n) (dyadicScale n) (dyadicTargetBound n) :=
  Classical.choice (P.exists_quantitativeSuccessor hC hcycle (q.anchors n)
    (q.centre_mem n) (dyadicScale_pos n) (dyadicScale_pos n)
      (dyadicTargetBound_pos n))

/-- The recursively chosen generated pairs. -/
noncomputable def quantitativeStage : ℕ →
    GeneratedPair S₀ C (C ∪ inside C) modelCurve (Plane.closedSquare 0 1) :=
  fun n => Nat.rec P₀
    (fun k P => (scheduledQuantitativeSuccessor hC hcycle q k P).pair) n

@[simp] theorem quantitativeStage_zero :
    quantitativeStage P₀ hC hcycle q 0 = P₀ := rfl

@[simp] theorem quantitativeStage_succ (n : ℕ) :
    quantitativeStage P₀ hC hcycle q (n + 1) =
      (scheduledQuantitativeSuccessor hC hcycle q n
        (quantitativeStage P₀ hC hcycle q n)).pair := by
  rfl

/-- The composite parent map selected at successor `n`. -/
noncomputable def quantitativeParent (n : ℕ) : γ → γ :=
  (scheduledQuantitativeSuccessor hC hcycle q n
    (quantitativeStage P₀ hC hcycle q n)).parent

/-- Consecutive recursively chosen stages satisfy the common transition interface. -/
theorem quantitativeTransition (n : ℕ) :
    StageTransition
      (quantitativeStage P₀ hC hcycle q (n + 1))
      (quantitativeStage P₀ hC hcycle q n)
      (quantitativeParent P₀ hC hcycle q n) := by
  rw [quantitativeStage_succ]
  exact (scheduledQuantitativeSuccessor hC hcycle q n
    (quantitativeStage P₀ hC hcycle q n)).transition

/-- Every noninitial target star satisfies the scheduled dyadic bound. -/
theorem quantitativeStage_diam_targetStar_lt (n : ℕ) {σ : γ}
    (hσ : σ ∈ (quantitativeStage P₀ hC hcycle q (n + 1)).str.cells) :
    diam ((quantitativeStage P₀ hC hcycle q (n + 1)).tgt.star σ) <
      dyadicTargetBound n := by
  rw [quantitativeStage_succ] at hσ ⊢
  exact (scheduledQuantitativeSuccessor hC hcycle q n
    (quantitativeStage P₀ hC hcycle q n)).diam_targetStar_lt hσ

/-- Every target star satisfies the stage-indexed uniform bound, including stage zero. -/
theorem quantitativeStage_diam_targetStar_le (n : ℕ) {σ : γ}
    (hσ : σ ∈ (quantitativeStage P₀ hC hcycle q n).str.cells) :
    diam ((quantitativeStage P₀ hC hcycle q n).tgt.star σ) ≤
      quantitativeTargetEps n := by
  cases n with
  | zero =>
      have hstar : P₀.tgt.star σ ⊆ Plane.closedSquare 0 1 :=
        (P₀.tgt_isCellDecomposition.star_subset_closure_domain
          P₀.str_combInvariants).trans
            (Plane.isClosed_closedSquare 0 1).closure_subset
      have hsquare : Plane.closedSquare 0 1 ⊆ ball (0 : Plane) 2 := by
        simpa only [show (2 : ℝ) / 2 = 1 by norm_num] using
          (Plane.closedSquare_subset_ball (c := (0 : Plane)) (ρ := 2) (by norm_num))
      change diam (P₀.tgt.star σ) ≤ 4
      calc
        diam (P₀.tgt.star σ) ≤ 2 * (2 : ℝ) :=
          Metric.diam_le_of_subset_closedBall (by norm_num)
            (hstar.trans (hsquare.trans ball_subset_closedBall))
        _ = 4 := by norm_num
  | succ n =>
      exact (quantitativeStage_diam_targetStar_lt P₀ hC hcycle q n hσ).le

/-- At every point caught by the stage-`n` window, the successor source star satisfies the
scheduled dyadic bound. -/
theorem quantitativeStage_diam_sourceStar_le (n : ℕ) {x : Plane}
    (hx : x ∈ openWindow C (dyadicScale n) (q.centre n)) :
    diam ((quantitativeStage P₀ hC hcycle q (n + 1)).src.star
      ((quantitativeStage P₀ hC hcycle q (n + 1)).src.carrier x)) ≤
        2 * dyadicScale n := by
  rw [quantitativeStage_succ]
  exact (scheduledQuantitativeSuccessor hC hcycle q n
    (quantitativeStage P₀ hC hcycle q n)).diam_sourceStar_le
      hC (q.centre_mem n) (dyadicScale_pos n) (dyadicScale_pos n) hx

/-- Source stars at a fixed point shrink monotonically through all later recursive stages. -/
theorem quantitativeStage_sourceStar_subset_of_le {n m : ℕ} (hnm : n ≤ m)
    {x : Plane} (hx : x ∈ C ∪ inside C) :
    (quantitativeStage P₀ hC hcycle q m).src.star
        ((quantitativeStage P₀ hC hcycle q m).src.carrier x) ⊆
      (quantitativeStage P₀ hC hcycle q n).src.star
        ((quantitativeStage P₀ hC hcycle q n).src.carrier x) := by
  induction m, hnm using Nat.le_induction with
  | base => exact subset_rfl
  | @succ m hnm ih =>
      exact ((quantitativeTransition P₀ hC hcycle q m).refines_src.star_carrier_subset
        (quantitativeStage P₀ hC hcycle q (m + 1)).str_combInvariants
        (quantitativeStage P₀ hC hcycle q m).src_isCellDecomposition
        (quantitativeStage P₀ hC hcycle q (m + 1)).src_isCellDecomposition hx).trans ih

/-- Metric density of the base centre sequence inside the Jordan domain. -/
def QuantitativeSchedule.CentresDense (q : QuantitativeSchedule C) : Prop :=
  ∀ x ∈ inside C, ∀ δ : ℝ, 0 < δ →
    ∃ k, Plane.supDist (q.centreBase k) x < δ

/-- A canonical schedule obtained by taking a dense sequence in the open Jordan domain.
The auxiliary anchor list may be empty: each target-mesh constructor adds whatever fresh
boundary anchors it needs. -/
noncomputable def denseQuantitativeSchedule (hC : IsSeparating C) :
    QuantitativeSchedule C := by
  letI : Nonempty (inside C) := hC.isConnected_inside.nonempty.to_subtype
  exact
    { centreBase := fun n => (TopologicalSpace.denseSeq (inside C) n : Plane)
      centreBase_mem := fun n => (TopologicalSpace.denseSeq (inside C) n).property
      anchors := fun _ => [] }

theorem denseQuantitativeSchedule_centresDense (hC : IsSeparating C) :
    (denseQuantitativeSchedule hC).CentresDense := by
  letI : Nonempty (inside C) := hC.isConnected_inside.nonempty.to_subtype
  intro x hx δ hδ
  obtain ⟨k, hk⟩ :=
    (TopologicalSpace.denseRange_denseSeq (inside C)).exists_dist_lt
      (⟨x, hx⟩ : inside C) hδ
  refine ⟨k, lt_of_le_of_lt (Plane.supDist_eq_dist_le _ _) ?_⟩
  rw [dist_comm] at hk
  simpa only [denseQuantitativeSchedule, Subtype.dist_eq] using hk

/-- The recurrent dense windows and dyadic mesh bounds force pointwise convergence of the
source-star diameters. -/
theorem tendsto_quantitativeStage_diam_sourceStar
    (hdense : q.CentresDense) {x : Plane} (hx : x ∈ inside C) :
    Tendsto (fun n => diam ((quantitativeStage P₀ hC hcycle q n).src.star
      ((quantitativeStage P₀ hC hcycle q n).src.carrier x))) atTop (nhds 0) := by
  apply Metric.tendsto_atTop.2
  intro η hη
  have hxC : x ∉ C := fun hxC => inside_subset_compl hx hxC
  have hr : 0 < supRadius C x :=
    supRadius_pos hC.isJordanCurve.isCompact hC.isJordanCurve.nonempty hxC
  obtain ⟨k, hk⟩ := hdense x hx (supRadius C x / 8) (by positivity)
  have hthreshold : 0 < min (supRadius C x / 8) (η / 2) := by positivity
  obtain ⟨N₀, hN₀⟩ := Metric.tendsto_atTop.1 tendsto_dyadicScale
    _ hthreshold
  obtain ⟨n, hnN₀, hncentre⟩ := exists_le_recur_eq q.centreBase k N₀
  have hnscaleDist := hN₀ n hnN₀
  have hnscale : dyadicScale n < min (supRadius C x / 8) (η / 2) := by
    rw [Real.dist_eq, sub_zero, abs_of_pos (dyadicScale_pos n)] at hnscaleDist
    exact hnscaleDist
  have hnwindow : x ∈ openWindow C (dyadicScale n) (q.centre n) := by
    apply mem_openWindow_of_supDist_lt hC.isJordanCurve.isCompact
      hC.isJordanCurve.nonempty
    · rw [QuantitativeSchedule.centre, hncentre]
      exact hk
    · exact hnscale.trans_le (min_le_left _ _)
  have hnstar := quantitativeStage_diam_sourceStar_le P₀ hC hcycle q n hnwindow
  refine ⟨n + 1, fun m hm => ?_⟩
  rw [Real.dist_eq, sub_zero, abs_of_nonneg diam_nonneg]
  exact lt_of_le_of_lt
    (Metric.diam_mono
      (quantitativeStage_sourceStar_subset_of_le P₀ hC hcycle q hm (Or.inr hx))
      ((quantitativeStage P₀ hC hcycle q (n + 1)).src_isCellDecomposition.isBounded_star
        (quantitativeStage P₀ hC hcycle q (n + 1)).str_combInvariants
        (isBounded_union_inside hC)))
    (lt_of_le_of_lt hnstar (by
      have := hnscale.trans_le (min_le_right _ _)
      linarith))

/-- The complete quantitative recursion, in the exact interface consumed by the limit-map
construction. -/
noncomputable def quantitativeStageSequence
    (hbase : S₀.CombInvariants) (hdense : q.CentresDense) :
    StageSequence γ S₀ C where
  stage := quantitativeStage P₀ hC hcycle q
  par := quantitativeParent P₀ hC hcycle q
  transition := quantitativeTransition P₀ hC hcycle q
  eps := quantitativeTargetEps
  diam_tgtStar_le := quantitativeStage_diam_targetStar_le P₀ hC hcycle q
  tendsto_eps := tendsto_quantitativeTargetEps
  tendsto_diam_srcStar := by
    intro x hx
    exact tendsto_quantitativeStage_diam_sourceStar P₀ hC hcycle q hdense hx
  base := hbase
  isSeparating := hC

/-- The recursion with its canonical dense schedule.  No convergence hypothesis remains in
this interface. -/
noncomputable def denseQuantitativeStageSequence (hbase : S₀.CombInvariants) :
    StageSequence γ S₀ C :=
  quantitativeStageSequence P₀ hC hcycle (denseQuantitativeSchedule hC) hbase
    (denseQuantitativeSchedule_centresDense hC)

end Schoenflies


==> anc/P5-kernel-deficit-lean-v6/vendor/schoenflies-lean/Schoenflies/QuantitativeStages.lean <==
/-
Copyright (c) 2026 Álvaro Begué. All rights reserved.
Released under Apache 2.0 license as described in the file LICENSE.
Authors: Álvaro Begué
-/
import Schoenflies.FreshDenseSelection
import Schoenflies.StageTransition

/-!
# Quantitative successor stages

The reverse half of the quantitative-refinement recursion is now a closed construction.  From
one generated pair over the closed Jordan domain and one requested positive bound, it selects an
exact finite target-segment cover, a sufficiently fine square-mesh overlay, finitely many clean
accessible boundary anchors, and the reverse finite transfer.  Its target stars are smaller than
the requested bound.

## Blueprint

* `Schoenflies.QuantitativeReverseStage` — all construction data for one reverse quantitative
  successor.
* `Schoenflies.exists_quantitativeReverseStage` — construction from separation
  and the persistent outer-cycle invariant.
* `Schoenflies.QuantitativeReverseStage.transition` — the output is a `StageTransition`.
* `Schoenflies.QuantitativeReverseStage.diam_targetStar_lt_bound` — the uniform half of
  `prop:shrinking-stars` at this successor.
* `Schoenflies.TargetFaceMesh.refine` — subsequent forward transfers preserve the target
  face-mesh estimate.
-/

open Set

namespace Schoenflies

variable {γ : Type*} {S₀ : CellStructure γ} {C : Set Plane}
  {P : GeneratedPair S₀ C (C ∪ inside C) modelCurve (Plane.closedSquare 0 1)}

/-- A uniform mesh bound on the closed target 2-cells of a generated pair. -/
def TargetFaceMesh
    (P : GeneratedPair S₀ C (C ∪ inside C) modelCurve (Plane.closedSquare 0 1))
    (bound : ℝ) : Prop :=
  ∀ {F : γ}, F ∈ P.str.faces → Metric.diam (closure (P.tgt.cell F)) < bound

namespace TargetFaceMesh

variable {T : GeneratedPair S₀ C (C ∪ inside C) modelCurve (Plane.closedSquare 0 1)}
  {par : γ → γ} {bound : ℝ}

/-- A target face-mesh bound survives any compatible refinement. -/
theorem refine (hmesh : TargetFaceMesh P bound) (href : T.tgt.Refines P.tgt par) :
    TargetFaceMesh T bound := by
  intro F hF
  exact lt_of_le_of_lt
    (href.diam_cell_le P.tgt_isCellDecomposition
      (Plane.isBounded_closedSquare 0 1) (T.str.mem_cells_of_mem_faces hF))
    (hmesh (href.parent_mem_faces hF))

/-- In particular, direction (a) of finite transfer preserves the target mesh bound. -/
theorem forwardTransfer (hmesh : TargetFaceMesh P bound)
    {H : Graph Plane γ} {Hdraw : γ → ℝ → Plane}
    (h : IsTransferOf T P H Hdraw par) : TargetFaceMesh T bound :=
  hmesh.refine h.refines_tgt

/-- A target face-mesh estimate gives the corresponding factor-two bound on every star. -/
theorem diam_star_lt (hmesh : TargetFaceMesh P bound)
    {σ : γ} (hσ : σ ∈ P.str.cells) :
    Metric.diam (P.tgt.star σ) < 2 * bound :=
  P.tgt_isCellDecomposition.diam_star_lt P.str_combInvariants
    (Plane.isBounded_closedSquare 0 1) hσ
    (fun _ hF _ => hmesh hF)

end TargetFaceMesh

/-- The complete output of one quantitatively bounded reverse-transfer successor. -/
structure QuantitativeReverseStage
    (P : GeneratedPair S₀ C (C ∪ inside C) modelCurve (Plane.closedSquare 0 1))
    (anchors : List Plane) (bound : ℝ) where
  /-- A finite exact segment presentation of the old target skeleton. -/
  cover : TargetSegmentCover P
  /-- The chosen overlay and transferred generated pair. -/
  overlay : TargetSegmentCover.MeshOverlayTransferData cover anchors
  /-- Half the requested bound leaves room for the factor two in the star estimate. -/
  delta_lt_half_bound : overlay.delta < bound / 2

namespace QuantitativeReverseStage

variable {anchors : List Plane} {bound : ℝ}
  (w : QuantitativeReverseStage P anchors bound)

/-- The generated pair at the new successor stage. -/
abbrev pair : GeneratedPair S₀ C (C ∪ inside C) modelCurve (Plane.closedSquare 0 1) :=
  w.overlay.pair

/-- The common abstract parent map from the successor to the old stage. -/
abbrev parent : γ → γ := w.overlay.parent

/-- Reverse finite transfer supplies exactly the common transition interface used by the tower. -/
theorem transition : StageTransition w.pair P w.parent :=
  w.overlay.transfer.stageTransition

/-- Every target star at the successor has diameter below the prescribed bound. -/
theorem diam_targetStar_lt_bound {σ : γ} (hσ : σ ∈ w.pair.str.cells) :
    Metric.diam (w.pair.tgt.star σ) < bound := by
  have hstar := w.overlay.diam_targetStar_lt hσ
  linarith [w.delta_lt_half_bound]

/-- The stronger face-level estimate retained by later forward refinements. -/
theorem targetFaceMesh : TargetFaceMesh w.pair w.overlay.delta := by
  intro F hF
  exact w.overlay.diam_closure_targetFace_lt hF

end QuantitativeReverseStage

/-- **Quantitative reverse successor.** Every generated stage over the closed
Jordan domain admits a reverse transferred refinement whose target stars are smaller than any
specified positive bound. -/
theorem exists_quantitativeReverseStage [Infinite γ]
    (P : GeneratedPair S₀ C (C ∪ inside C) modelCurve (Plane.closedSquare 0 1))
    (hsep : IsSeparating C) (hcycle : S₀.OuterEdgesFormCycle)
    (anchors : List Plane) {bound : ℝ} (hbound : 0 < bound) :
    Nonempty (QuantitativeReverseStage P anchors bound) := by
  obtain ⟨Q⟩ := P.exists_targetSegmentCover
  have hhalf : 0 < bound / 2 := by positivity
  obtain ⟨w, hw⟩ := Q.exists_meshOverlayTransferData_lt_inside
    hsep hcycle anchors hhalf
  exact ⟨{ cover := Q, overlay := w, delta_lt_half_bound := hw }⟩

end Schoenflies


==> anc/P5-kernel-deficit-lean-v6/vendor/schoenflies-lean/Schoenflies/Realization.lean <==
/-
Copyright (c) 2026 Álvaro Begué. All rights reserved.
Released under Apache 2.0 license as described in the file LICENSE.
Authors: Álvaro Begué
-/
import Schoenflies.SimpleArc
import Schoenflies.PolygonalCrosscut
import Schoenflies.TwoArcs

/-!
# Realizing a polygonal Jordan curve as a `ClosedPolygon`

The blueprint's "simple closed polygonal curve" is set-theoretic: an `IsJordanCurve` that is
also `IsPolygonal`, with no condition on vertices at all. The development works instead with
`Schoenflies.ClosedPolygon`, a cyclic vertex list carrying a `corner` field — no three
consecutive vertices collinear. That field is a *presentation* condition, strictly stronger than
the blueprint's notion, and until now nothing said that a set-level polygonal Jordan curve
admits such a presentation. This module proves it.

## How the vertex list is found

The curve is *not* read off the vertex list `IsPolygonal` hands over: that list may retrace
itself, cross itself, and repeat segments, and it carries no order along the curve. Two
structures are laid over the point set instead and then matched.

* **From the plane side**, the overlay of `Schoenflies/OverlayGraph.lean`, with the graph
  discarded: `Schoenflies.IsClean` is a finite list of nondegenerate segments occupying the
  curve, with pairwise disjoint interiors and no end interior to any of them. Around an interior
  point of a piece the curve *is* that piece (`IsClean.exists_ball_subset_seg`), so the piece
  interiors are separated by honest open sets of the plane (`Schoenflies.nearPiece`) and a
  connected subset of the curve away from the ends lies inside a single piece.
* **From the curve side**, the loop's parameters at which it reaches an end of a piece. They
  form a finite subset of `[0, 1)` containing `0` — `0` because the loop's start is put on the
  cut list, so that the last gap is the one that closes the curve — and, listed in increasing
  order, they cut `[0, 1)` into gaps.

The two match: a gap image is connected and misses the ends, so it lies in one piece interior;
and the interior is connected and covered by the *closed* gap images, so it lies in that one
gap. Gaps and pieces therefore correspond one to one, the ends of a gap are the ends of its
piece, and the ends listed in the loop's order are a cyclic vertex list whose edges are the
pieces. That list satisfies `vertex_inj` and `edges_meet` but not `corner`, which is what
`Schoenflies.PrePolygon` is for; `corner` is then arranged by deleting redundant vertices.

## Blueprint

* `Schoenflies.PrePolygon` — a `ClosedPolygon` less the `corner` field: the blueprint's simple
  closed polygonal curve *presented by a vertex list*, redundant vertices allowed.
* `Schoenflies.PrePolygon.deleteLast`, `Schoenflies.PrePolygon.exists_closedPolygon_of_prePolygon`
  — the blueprint's opening move in Lemma 1.8, "delete redundant vertices at which two
  consecutive edges are collinear", as an operation rather than an invariant.
* `Schoenflies.IsClean`, `Schoenflies.exists_isClean` — Lemma 3.7 (polygonal overlay) with the
  combinatorics dropped: what the overlay says about the point set alone.
* `Schoenflies.par`, `Schoenflies.parNext`, `Schoenflies.exists_mem_gap` — the parameters in
  increasing order, and that their gaps tile `[0, 1)`.
* `Schoenflies.exists_prePolygon_of_isJordanCurve`, `Schoenflies.exists_closedPolygon` — §1:
  every simple closed polygonal curve, in the blueprint's set-level sense, is the carrier of a
  `ClosedPolygon`.
* `Schoenflies.IsStraightAt`, `Schoenflies.IsCornerAt`,
  `Schoenflies.ClosedPolygon.exists_vertex_eq_of_isCornerAt`,
  `Schoenflies.ClosedPolygon.isCornerAt_vertex` — the vertex set of a realization is *exactly*
  the set of points at which the curve does not run straight. So a named point can be required
  to be a vertex precisely when it is a corner, and no realization has any choice about it.
* `Schoenflies.ClosedPolygon.rotate`, `…isArcBetween_arc`, `…arc_inter` — the two arcs of a
  splitting, as arcs between the two cut vertices meeting exactly there.
* `Schoenflies.two_arcs_unique` — two points cut a Jordan curve into two arcs in only one way.
* `Schoenflies.exists_closedPolygon_corners`, `Schoenflies.exists_closedPolygon_split`,
  `Schoenflies.exists_closedPolygon_arcs`, `Schoenflies.exists_closedPolygon_arcs_ordered` — the
  realization with named corners, with the splitting indices, and with the two arcs identified.
  The last is the shape `Graph.IsHexRealization` asks for.

## The corner hypothesis is not an artefact

`exists_closedPolygon_arcs` requires the two cut points to be corners.
`ClosedPolygon.isCornerAt_vertex` shows that this cannot be dropped: every vertex of every
realization is a corner, so a cut point at which the curve runs straight is a vertex of *no*
realization, and no `ClosedPolygon` with that carrier has an arc ending there. A consumer that
needs to cut at a straight point has to change the curve — bend it there — which is a different
theorem, and is exactly the freedom `Graph.IsK33Config.not_isDrawing` reserves for itself.
-/

open Metric Set unitInterval

namespace Schoenflies

open Plane

/-! ## Polygons before normalization

`PrePolygon` is `ClosedPolygon` with the `corner` field removed. Everything the curve bridge of
`Schoenflies/PolygonBridge.lean` proves about a `ClosedPolygon` — that its carrier is a Jordan
curve, that it is polygonal — uses only `vertex_inj` and `edges_meet`, so it is already true
here; what `corner` buys is the germ argument of the strip lemma, and nothing else. -/

/-- A simple closed polygonal curve presented by its cyclic vertex list, with redundant
vertices allowed: `ClosedPolygon` less its `corner` field. -/
structure PrePolygon (m : ℕ) where
  /-- The vertices, in cyclic order. -/
  vertex : ZMod (m + 3) → Plane
  /-- The vertices are distinct. -/
  vertex_inj : Function.Injective vertex
  /-- Simplicity: an edge meets any other edge only at one of its own endpoints. -/
  edges_meet : ∀ i j : ZMod (m + 3), i ≠ j →
    segment ℝ (vertex i) (vertex (i + 1)) ∩ segment ℝ (vertex j) (vertex (j + 1)) ⊆
      {vertex i, vertex (i + 1)}

namespace PrePolygon

variable {m : ℕ} (P : PrePolygon m)

/-- The edge leaving vertex `i`. -/
def edge (i : ZMod (m + 3)) : Set Plane := segment ℝ (P.vertex i) (P.vertex (i + 1))

/-- The carrier: the union of the edges. -/
def carrier : Set Plane := ⋃ i, P.edge i

variable {P}

theorem edge_subset_carrier (i : ZMod (m + 3)) : P.edge i ⊆ P.carrier := Set.subset_iUnion _ i

theorem vertex_mem_carrier (i : ZMod (m + 3)) : P.vertex i ∈ P.carrier :=
  edge_subset_carrier i (left_mem_segment ℝ _ _)

theorem vertex_ne_succ (i : ZMod (m + 3)) : P.vertex i ≠ P.vertex (i + 1) := fun h =>
  ClosedPolygon.succ_ne_self i (P.vertex_inj h).symm

end PrePolygon

/-- A `ClosedPolygon` read as a `PrePolygon`: forget the `corner` field. -/
def ClosedPolygon.toPre {m : ℕ} (P : ClosedPolygon m) : PrePolygon m :=
  ⟨P.vertex, P.vertex_inj, P.edges_meet⟩

@[simp] theorem ClosedPolygon.carrier_toPre {m : ℕ} (P : ClosedPolygon m) :
    P.toPre.carrier = P.carrier := rfl

/-! ## Small facts about the cyclic index

`ZMod (m + 3)` has at least three elements; `0`, `1` and `2` are distinct, which is what makes
a vertex, its successor and its predecessor three different vertices. -/

namespace PrePolygon

variable {m : ℕ}

theorem two_ne_zero' : (2 : ZMod (m + 3)) ≠ 0 := by
  intro h
  rw [show (2 : ZMod (m + 3)) = ((2 : ℕ) : ZMod (m + 3)) by norm_num,
    ZMod.natCast_eq_zero_iff] at h
  have := Nat.le_of_dvd (by norm_num) h
  omega

theorem pred_ne_succ (i : ZMod (m + 3)) : i - 1 ≠ i + 1 := fun h =>
  two_ne_zero' (m := m) (by linear_combination -h)

theorem val_one_eq : (1 : ZMod (m + 3)).val = 1 := by
  rw [show (1 : ZMod (m + 3)) = ((1 : ℕ) : ZMod (m + 3)) by norm_num]
  exact ZMod.val_cast_of_lt (by omega)

/-- The successor of a non-final index is the next one. -/
theorem val_succ_of_lt {j : ZMod (m + 3)} (h : j.val + 1 < m + 3) : (j + 1).val = j.val + 1 := by
  rw [ZMod.val_add, val_one_eq, Nat.mod_eq_of_lt h]

/-- The successor of the final index wraps to `0`. -/
theorem val_succ_last {j : ZMod (m + 3)} (h : j.val + 1 = m + 3) : (j + 1).val = 0 := by
  rw [ZMod.val_add, val_one_eq, h, Nat.mod_self]

/-! ## Rotation

Reading the same cyclic list from a different starting vertex. It is used once, to bring the
vertex that is about to be deleted to the end of the list. -/

/-- The same closed polygon, read from vertex `a` onwards. -/
def rotate (P : PrePolygon m) (a : ZMod (m + 3)) : PrePolygon m where
  vertex j := P.vertex (a + j)
  vertex_inj i j h := add_left_cancel (P.vertex_inj h)
  edges_meet i j hij := by
    have hi : a + (i + 1) = a + i + 1 := by ring
    have hj : a + (j + 1) = a + j + 1 := by ring
    simp only [hi, hj]
    exact P.edges_meet _ _ fun h => hij (add_left_cancel h)

@[simp] theorem rotate_vertex (P : PrePolygon m) (a j : ZMod (m + 3)) :
    (P.rotate a).vertex j = P.vertex (a + j) := rfl

/-- Rotating does not move the curve: the edges are the same, listed from elsewhere. -/
theorem carrier_rotate (P : PrePolygon m) (a : ZMod (m + 3)) :
    (P.rotate a).carrier = P.carrier := by
  have hedge : ∀ j : ZMod (m + 3), (P.rotate a).edge j = P.edge (a + j) := by
    intro j
    rw [edge, edge, rotate_vertex, rotate_vertex, show a + (j + 1) = a + j + 1 by ring]
  refine Set.Subset.antisymm (Set.iUnion_subset fun j => ?_) (Set.iUnion_subset fun i => ?_)
  · rw [hedge]; exact edge_subset_carrier _
  · refine le_trans (le_of_eq ?_) (edge_subset_carrier (P := P.rotate a) (i - a))
    rw [hedge, add_sub_cancel]

/-! ## Deleting the last vertex

The blueprint's opening move in the strip lemma. The vertex to be deleted is brought to the end
of the list by `rotate`, so only that one case has to be treated. `emb` is the inclusion of the
shortened index set into the old one: the same numeral, one modulus smaller. -/

section Delete

variable {m : ℕ}

/-- An index of the shortened list, read in the original one: the same numeral. -/
def emb (j : ZMod (m + 3)) : ZMod (m + 1 + 3) := ((j.val : ℕ) : ZMod (m + 1 + 3))

theorem neg_one_eq_cast : (-1 : ZMod (m + 1 + 3)) = ((m + 3 : ℕ) : ZMod (m + 1 + 3)) := by
  have h0 : ((m + 1 + 3 : ℕ) : ZMod (m + 1 + 3)) = 0 := ZMod.natCast_self _
  push_cast at h0 ⊢
  linear_combination -h0

theorem neg_two_eq_cast : (-1 - 1 : ZMod (m + 1 + 3)) = ((m + 2 : ℕ) : ZMod (m + 1 + 3)) := by
  have h0 : ((m + 1 + 3 : ℕ) : ZMod (m + 1 + 3)) = 0 := ZMod.natCast_self _
  push_cast at h0 ⊢
  linear_combination -h0

theorem emb_injective : Function.Injective (emb (m := m)) := fun i j h =>
  ZMod.val_injective _ (ClosedPolygon.natCast_inj (m := m + 1)
    (by have := ZMod.val_lt i; omega) (by have := ZMod.val_lt j; omega) h)

theorem emb_succ_of_lt {j : ZMod (m + 3)} (h : j.val + 1 < m + 3) : emb (j + 1) = emb j + 1 := by
  rw [emb, emb, val_succ_of_lt h, Nat.cast_add, Nat.cast_one]

theorem emb_succ_last {j : ZMod (m + 3)} (h : j.val + 1 = m + 3) : emb (j + 1) = 0 := by
  rw [emb, val_succ_last h, Nat.cast_zero]

theorem emb_eq_last {j : ZMod (m + 3)} (h : j.val + 1 = m + 3) : emb j = -1 - 1 := by
  rw [emb, neg_two_eq_cast, show j.val = m + 2 by omega]

/-- Below the last index, `emb` misses both the deleted vertex and its predecessor. -/
theorem emb_ne_of_lt {j : ZMod (m + 3)} (h : j.val + 1 < m + 3) :
    emb j ≠ -1 ∧ emb j ≠ -1 - 1 := by
  have hj := ZMod.val_lt j
  constructor
  · rw [neg_one_eq_cast]
    exact fun he => (by omega : j.val ≠ m + 3)
      (ClosedPolygon.natCast_inj (m := m + 1) (by omega) (by omega) he)
  · rw [neg_two_eq_cast]
    exact fun he => (by omega : j.val ≠ m + 2)
      (ClosedPolygon.natCast_inj (m := m + 1) (by omega) (by omega) he)

/-- Every index other than the deleted vertex and its predecessor is hit by `emb`. -/
theorem exists_emb_eq {i : ZMod (m + 1 + 3)} (h1 : i ≠ -1) (h2 : i ≠ -1 - 1) :
    ∃ j : ZMod (m + 3), j.val + 1 < m + 3 ∧ emb j = i := by
  have hi := ZMod.val_lt i
  have hne1 : i.val ≠ m + 3 := by
    rintro he
    exact h1 (by rw [neg_one_eq_cast, ← he, ZMod.natCast_rightInverse i])
  have hne2 : i.val ≠ m + 2 := by
    rintro he
    exact h2 (by rw [neg_two_eq_cast, ← he, ZMod.natCast_rightInverse i])
  refine ⟨(i.val : ZMod (m + 3)), ?_, ?_⟩
  · rw [ZMod.val_cast_of_lt (show i.val < m + 3 by omega)]; omega
  · rw [emb, ZMod.val_cast_of_lt (show i.val < m + 3 by omega), ZMod.natCast_rightInverse i]

variable (P : PrePolygon (m + 1))

/-- The vertex list with its last entry dropped. -/
def dropVertex (j : ZMod (m + 3)) : Plane := P.vertex (emb j)

variable {P}

theorem dropVertex_injective : Function.Injective P.dropVertex :=
  fun _ _ h => emb_injective (P.vertex_inj h)

/-- Away from the deleted vertex the edges are unchanged. -/
theorem dropVertex_edge_of_lt {j : ZMod (m + 3)} (h : j.val + 1 < m + 3) :
    segment ℝ (P.dropVertex j) (P.dropVertex (j + 1)) = P.edge (emb j) := by
  rw [dropVertex, dropVertex, emb_succ_of_lt h, edge]

/-- The final edge of the shortened list is the union of the two edges at the deleted vertex —
which is a segment precisely because the deleted vertex is interior to it. -/
theorem dropVertex_edge_last
    (hcol : P.vertex (-1) ∈ openSegment ℝ (P.vertex (-1 - 1)) (P.vertex 0))
    {j : ZMod (m + 3)} (h : j.val + 1 = m + 3) :
    segment ℝ (P.dropVertex j) (P.dropVertex (j + 1)) = P.edge (-1 - 1) ∪ P.edge (-1) := by
  have e1 : (-1 - 1 : ZMod (m + 1 + 3)) + 1 = -1 := by ring
  have e2 : (-1 : ZMod (m + 1 + 3)) + 1 = 0 := by ring
  rw [dropVertex, dropVertex, emb_succ_last h, emb_eq_last h, edge, edge, e1, e2]
  exact segment_split (openSegment_subset_segment ℝ _ _ hcol)

/-- The deleted vertex lies on no edge but its own two: `edges_meet` puts a meeting point at an
end of the other edge, and the deleted vertex is an end only of the two edges at it. -/
theorem vertex_last_notMem_edge {i : ZMod (m + 1 + 3)} (h1 : i ≠ -1) (h2 : i ≠ -1 - 1) :
    P.vertex (-1) ∉ P.edge i := by
  intro hmem
  have hself : P.vertex (-1) ∈ P.edge (-1) := left_mem_segment ℝ _ _
  have hme := P.edges_meet i (-1) h1 (Set.mem_inter hmem hself)
  simp only [Set.mem_insert_iff, Set.mem_singleton_iff] at hme
  rcases hme with he | he
  · exact h1 (P.vertex_inj he).symm
  · exact h2 (by linear_combination -P.vertex_inj he)

/-- **Simplicity survives the deletion.** The only new edge is the merged one, and the point
that has to be kept out of it — the deleted vertex — lies on no other edge at all. -/
theorem dropVertex_edges_meet
    (hcol : P.vertex (-1) ∈ openSegment ℝ (P.vertex (-1 - 1)) (P.vertex 0))
    (j k : ZMod (m + 3)) (hjk : j ≠ k) :
    segment ℝ (P.dropVertex j) (P.dropVertex (j + 1)) ∩
      segment ℝ (P.dropVertex k) (P.dropVertex (k + 1)) ⊆
      {P.dropVertex j, P.dropVertex (j + 1)} := by
  have e1 : (-1 - 1 : ZMod (m + 1 + 3)) + 1 = -1 := by ring
  have e2 : (-1 : ZMod (m + 1 + 3)) + 1 = 0 := by ring
  have hjv : j.val + 1 ≤ m + 3 := ZMod.val_lt j
  have hkv : k.val + 1 ≤ m + 3 := ZMod.val_lt k
  rcases eq_or_lt_of_le hjv with hj | hj
  · -- `j` is the last index, so its edge is the merged one.
    have hdj : P.dropVertex j = P.vertex (-1 - 1) := by rw [dropVertex, emb_eq_last hj]
    have hdj1 : P.dropVertex (j + 1) = P.vertex 0 := by rw [dropVertex, emb_succ_last hj]
    rcases eq_or_lt_of_le hkv with hk | hk
    · exact absurd (ZMod.val_injective _ (by omega : j.val = k.val)) hjk
    obtain ⟨hk1, hk2⟩ := emb_ne_of_lt hk
    have hout := vertex_last_notMem_edge (P := P) hk1 hk2
    rw [dropVertex_edge_last hcol hj, dropVertex_edge_of_lt hk, hdj, hdj1]
    rintro x ⟨hx1 | hx1, hx2⟩
    · have hme := P.edges_meet _ _ (fun h => hk2 h.symm) (Set.mem_inter hx1 hx2)
      rw [e1] at hme
      simp only [Set.mem_insert_iff, Set.mem_singleton_iff] at hme ⊢
      exact hme.imp id fun h => absurd (h ▸ hx2) hout
    · have hme := P.edges_meet _ _ (fun h => hk1 h.symm) (Set.mem_inter hx1 hx2)
      rw [e2] at hme
      simp only [Set.mem_insert_iff, Set.mem_singleton_iff] at hme ⊢
      exact Or.inr (hme.resolve_left fun h => absurd (h ▸ hx2) hout)
  · -- `j` is an ordinary index, so its edge is unchanged.
    obtain ⟨hj1, hj2⟩ := emb_ne_of_lt hj
    have hdj : P.dropVertex j = P.vertex (emb j) := rfl
    have hdj1 : P.dropVertex (j + 1) = P.vertex (emb j + 1) := by
      rw [dropVertex, emb_succ_of_lt hj]
    rw [dropVertex_edge_of_lt hj, hdj, hdj1]
    rcases eq_or_lt_of_le hkv with hk | hk
    · rw [dropVertex_edge_last hcol hk]
      rintro x ⟨hx1, hx2 | hx2⟩
      · exact P.edges_meet _ _ hj2 (Set.mem_inter hx1 hx2)
      · exact P.edges_meet _ _ hj1 (Set.mem_inter hx1 hx2)
    · rw [dropVertex_edge_of_lt hk]
      exact fun x hx => P.edges_meet _ _ (fun h => hjk (emb_injective h)) hx

/-- **The polygon with a redundant vertex deleted.** -/
def deleteLast (P : PrePolygon (m + 1))
    (hcol : P.vertex (-1) ∈ openSegment ℝ (P.vertex (-1 - 1)) (P.vertex 0)) : PrePolygon m where
  vertex := P.dropVertex
  vertex_inj := dropVertex_injective
  edges_meet := dropVertex_edges_meet hcol

/-- **Deleting a redundant vertex does not move the curve.** -/
theorem carrier_deleteLast
    (hcol : P.vertex (-1) ∈ openSegment ℝ (P.vertex (-1 - 1)) (P.vertex 0)) :
    (deleteLast P hcol).carrier = P.carrier := by
  refine Set.Subset.antisymm (Set.iUnion_subset fun j => ?_) (Set.iUnion_subset fun i => ?_)
  · have hjv : j.val + 1 ≤ m + 3 := ZMod.val_lt j
    rcases eq_or_lt_of_le hjv with hj | hj
    · rw [show (deleteLast P hcol).edge j = _ from dropVertex_edge_last hcol hj]
      exact Set.union_subset (edge_subset_carrier _) (edge_subset_carrier _)
    · rw [show (deleteLast P hcol).edge j = _ from dropVertex_edge_of_lt hj]
      exact edge_subset_carrier _
  · by_cases hi : i = -1 ∨ i = -1 - 1
    · -- The two edges at the deleted vertex are both inside the merged one.
      set j : ZMod (m + 3) := ((m + 2 : ℕ) : ZMod (m + 3)) with hjdef
      have hj : j.val + 1 = m + 3 := by rw [hjdef, ZMod.val_cast_of_lt (by omega)]
      have hmerge : (deleteLast P hcol).edge j = P.edge (-1 - 1) ∪ P.edge (-1) :=
        dropVertex_edge_last hcol hj
      refine le_trans ?_ (le_trans (le_of_eq hmerge.symm) (edge_subset_carrier j))
      rcases hi with rfl | rfl
      · exact Set.subset_union_right
      · exact Set.subset_union_left
    · push Not at hi
      obtain ⟨j, hj, hemb⟩ := exists_emb_eq hi.1 hi.2
      have : (deleteLast P hcol).edge j = P.edge i := by
        rw [show (deleteLast P hcol).edge j = _ from dropVertex_edge_of_lt hj, hemb]
      exact le_trans (le_of_eq this.symm) (edge_subset_carrier j)

end Delete

/-! ## Recognising a redundant vertex

The `corner` field is `det ≠ 0` at every vertex. Where it fails the vertex is *interior* to the
segment joining its two neighbours, never an endpoint of it. That is the geometric content of
`edges_meet`: two edges leaving a vertex in the *same* direction would overlap in a
nondegenerate segment, and `edges_meet` would then put a whole segment inside a two-point
set. -/

/-- A nondegenerate segment is not contained in the pair of its own endpoints. -/
theorem exists_mem_segment_ne {a b : Plane} (hab : a ≠ b) :
    ∃ p ∈ segment ℝ a b, p ≠ a ∧ p ≠ b := by
  have hmem : (1 / 2 : ℝ) • a + (1 / 2 : ℝ) • b ∈ openSegment ℝ a b :=
    ⟨1 / 2, 1 / 2, by norm_num, by norm_num, by norm_num, rfl⟩
  refine ⟨_, openSegment_subset_segment ℝ a b hmem, ?_, ?_⟩
  · intro h
    rw [h] at hmem
    exact hab (left_mem_openSegment_iff.1 hmem)
  · intro h
    rw [h] at hmem
    exact hab (right_mem_openSegment_iff.1 hmem)

/-- **Three collinear points meeting only at the shared one are in the order that makes the
middle one interior.** The alternative — the two segments running the same way out of `b` —
makes them overlap in a nondegenerate segment, which the meeting hypothesis forbids. -/
theorem mem_openSegment_of_det_eq_zero' {a b c : Plane} (hab : a ≠ b) (hcb : c ≠ b)
    (hmeet : segment ℝ a b ∩ segment ℝ b c ⊆ {a, b})
    (h : det (a - b) (c - b) = 0) : b ∈ openSegment ℝ a c := by
  have hab' : a - b ≠ 0 := sub_ne_zero.2 hab
  obtain ⟨r, hr⟩ := (det_eq_zero_iff_smul _ _ hab').1 h
  have hr0 : r ≠ 0 := by
    rintro rfl
    rw [zero_smul, sub_eq_zero] at hr
    exact hcb hr
  have hcexp : c = b + r • (a - b) := by linear_combination (norm := module) hr
  have hrneg : r < 0 := by
    rcases lt_trichotomy r 0 with hlt | heq | hgt
    · exact hlt
    · exact absurd heq hr0
    exfalso
    -- A short step out of `b` towards `a` is then also a step towards `c`.
    have hμpos : 0 < min 1 r / 2 := by positivity
    set μ : ℝ := min 1 r / 2 with hμdef
    have hμ1 : μ < 1 := by
      have h1 : min 1 r ≤ 1 := min_le_left _ _
      rw [hμdef]; linarith
    have hμler : μ / r < 1 := by
      rw [div_lt_one hgt]
      have h1 : min 1 r ≤ r := min_le_right _ _
      rw [hμdef]; linarith
    have hμr : μ / r * r = μ := div_mul_cancel₀ _ (ne_of_gt hgt)
    have hz₁ : μ • a + (1 - μ) • b ∈ segment ℝ a b :=
      ⟨μ, 1 - μ, hμpos.le, by linarith, by ring, rfl⟩
    have hz₂ : μ • a + (1 - μ) • b ∈ segment ℝ b c := by
      refine ⟨1 - μ / r, μ / r, by linarith, by positivity, by ring, ?_⟩
      have expand : (1 - μ / r) • b + (μ / r) • (b + r • (a - b))
          = (μ / r * r) • a + (1 - μ / r * r) • b := by module
      rw [hcexp, expand, hμr]
    have hmem := hmeet ⟨hz₁, hz₂⟩
    simp only [Set.mem_insert_iff, Set.mem_singleton_iff] at hmem
    rcases hmem with he | he
    · have hkey : (1 - μ) • (a - b) = 0 := by linear_combination (norm := module) -he
      rcases smul_eq_zero.1 hkey with h' | h'
      · exact (by linarith : (0 : ℝ) < 1 - μ).ne' h'
      · exact hab' h'
    · have hkey : μ • (a - b) = 0 := by linear_combination (norm := module) he
      rcases smul_eq_zero.1 hkey with h' | h'
      · exact hμpos.ne' h'
      · exact hab' h'
  -- Opposite directions: the vertex is a strict convex combination of its neighbours.
  have hden : (0 : ℝ) < 1 - r := by linarith
  refine ⟨-r / (1 - r), 1 / (1 - r), div_pos (by linarith) hden, div_pos one_pos hden,
    by field_simp; ring, ?_⟩
  have expand : (-r / (1 - r)) • a + (1 / (1 - r)) • (b + r • (a - b))
      = (-r / (1 - r) + 1 / (1 - r) * r) • a + (1 / (1 - r) - 1 / (1 - r) * r) • b := by module
  rw [hcexp, expand, show -r / (1 - r) + 1 / (1 - r) * r = 0 by field_simp; ring,
    show (1 : ℝ) / (1 - r) - 1 / (1 - r) * r = 1 by field_simp, zero_smul, one_smul, zero_add]

variable {m : ℕ} {P : PrePolygon m}

/-- **A redundant vertex is interior to the segment joining its neighbours.** -/
theorem mem_openSegment_of_det_eq_zero (i : ZMod (m + 3))
    (h : det (P.vertex (i - 1) - P.vertex i) (P.vertex (i + 1) - P.vertex i) = 0) :
    P.vertex i ∈ openSegment ℝ (P.vertex (i - 1)) (P.vertex (i + 1)) := by
  have hpred : i - 1 + 1 = i := sub_add_cancel i 1
  have hne : i - 1 ≠ i := fun he =>
    ClosedPolygon.succ_ne_self (i - 1) (by rw [hpred]; exact he.symm)
  have hmeet := P.edges_meet (i - 1) i hne
  rw [hpred] at hmeet
  exact mem_openSegment_of_det_eq_zero' (fun he => hne (P.vertex_inj he))
    (fun he => ClosedPolygon.succ_ne_self i (P.vertex_inj he)) hmeet h

/-! ## Normalization

Delete redundant vertices until none is left. Each deletion shortens the list by one, and the
list can never shrink below three vertices: a triangle with a redundant vertex would have one
edge inside another, which `edges_meet` forbids. -/

/-- A three-vertex polygon has no redundant vertex: were the last one interior to the segment
joining the other two, the edge before it would lie inside the edge opposite it. -/
theorem not_collinear_triangle (P : PrePolygon 0) :
    P.vertex (-1) ∉ openSegment ℝ (P.vertex (-1 - 1)) (P.vertex 0) := by
  intro hcol
  have e1 : (-1 - 1 : ZMod (0 + 3)) + 1 = -1 := by decide
  have e2 : (-1 : ZMod (0 + 3)) ≠ -1 - 1 := by decide
  have hsplit : segment ℝ (P.vertex (-1 - 1)) (P.vertex 0)
      = segment ℝ (P.vertex (-1 - 1)) (P.vertex (-1)) ∪ segment ℝ (P.vertex (-1)) (P.vertex 0) :=
    segment_split (openSegment_subset_segment ℝ _ _ hcol)
  -- The edge before the redundant vertex sits inside the edge opposite it.
  have hsub : P.edge (-1 - 1) ⊆ P.edge (-1 - 1 - 1) := by
    have e3 : (-1 - 1 - 1 : ZMod (0 + 3)) = 0 := by decide
    have e4 : (0 : ZMod (0 + 3)) + 1 = -1 - 1 := by decide
    rw [edge, edge, e1, e3, e4, segment_symm ℝ (P.vertex 0) (P.vertex (-1 - 1)), hsplit]
    exact Set.subset_union_left
  obtain ⟨p, hp, hp1, hp2⟩ := exists_mem_segment_ne (P.vertex_ne_succ (-1 - 1))
  rcases P.edges_meet (-1 - 1) (-1 - 1 - 1) (by decide) ⟨hp, hsub hp⟩ with h | h
  exacts [hp1 h, hp2 h]

/-- **Every `PrePolygon` normalizes to a `ClosedPolygon` with the same carrier.** This is the
blueprint's "delete redundant vertices at which two consecutive edges are collinear", run to
completion; the induction is on the number of vertices, which each deletion lowers by one. -/
theorem exists_closedPolygon_of_prePolygon :
    ∀ (m : ℕ) (P : PrePolygon m), ∃ (m' : ℕ) (P' : ClosedPolygon m'), P'.carrier = P.carrier := by
  intro m
  induction m with
  | zero =>
    intro P
    by_cases hc : ∀ i : ZMod (0 + 3),
        det (P.vertex (i - 1) - P.vertex i) (P.vertex (i + 1) - P.vertex i) ≠ 0
    · exact ⟨0, ⟨P.vertex, P.vertex_inj, P.edges_meet, hc⟩, rfl⟩
    · push Not at hc
      obtain ⟨i, hi⟩ := hc
      refine absurd ?_ (not_collinear_triangle (P.rotate (i + 1)))
      have e1 : i + 1 + (-1 : ZMod (0 + 3)) = i := by ring
      have e2 : i + 1 + (-1 - 1 : ZMod (0 + 3)) = i - 1 := by ring
      have e3 : i + 1 + (0 : ZMod (0 + 3)) = i + 1 := by ring
      rw [rotate_vertex, rotate_vertex, rotate_vertex, e1, e2, e3]
      exact mem_openSegment_of_det_eq_zero i hi
  | succ m ih =>
    intro P
    by_cases hc : ∀ i : ZMod (m + 1 + 3),
        det (P.vertex (i - 1) - P.vertex i) (P.vertex (i + 1) - P.vertex i) ≠ 0
    · exact ⟨m + 1, ⟨P.vertex, P.vertex_inj, P.edges_meet, hc⟩, rfl⟩
    · push Not at hc
      obtain ⟨i, hi⟩ := hc
      have hcol : (P.rotate (i + 1)).vertex (-1) ∈
          openSegment ℝ ((P.rotate (i + 1)).vertex (-1 - 1)) ((P.rotate (i + 1)).vertex 0) := by
        have e1 : i + 1 + (-1 : ZMod (m + 1 + 3)) = i := by ring
        have e2 : i + 1 + (-1 - 1 : ZMod (m + 1 + 3)) = i - 1 := by ring
        have e3 : i + 1 + (0 : ZMod (m + 1 + 3)) = i + 1 := by ring
        rw [rotate_vertex, rotate_vertex, rotate_vertex, e1, e2, e3]
        exact mem_openSegment_of_det_eq_zero i hi
      obtain ⟨m', P', hP'⟩ := ih (deleteLast (P.rotate (i + 1)) hcol)
      exact ⟨m', P', by rw [hP', carrier_deleteLast, carrier_rotate]⟩

/-- Assembling a cyclic vertex family into a `PrePolygon`. The index type is `ZMod n` for an
`n` known only to be at least three, which is what `PrePolygon` asks for after `n` is written
`m + 3`. -/
theorem exists_prePolygon {n : ℕ} (hn : 3 ≤ n) (w : ZMod n → Plane) (hinj : Function.Injective w)
    (hmeet : ∀ i j : ZMod n, i ≠ j →
      segment ℝ (w i) (w (i + 1)) ∩ segment ℝ (w j) (w (j + 1)) ⊆ {w i, w (i + 1)}) :
    ∃ (m : ℕ) (P : PrePolygon m), P.carrier = ⋃ i, segment ℝ (w i) (w (i + 1)) := by
  obtain ⟨m, rfl⟩ : ∃ m, n = m + 3 := ⟨n - 3, by omega⟩
  exact ⟨m, ⟨w, hinj, hmeet⟩, rfl⟩

end PrePolygon

/-! ## Clean pieces

The overlay of `Schoenflies/OverlayGraph.lean`, stripped of the graph. All that is wanted from
it is a finite list of segments occupying the curve whose interiors are pairwise disjoint and
none of whose ends is interior to any of them — the geometric content of `lem:polygonal-overlay`
with the combinatorics left out. -/

/-- A finite list of segments presenting a polygonal set as a plane graph would: occupying it,
nondegenerate, with pairwise disjoint interiors, and with no end interior to any piece. -/
structure IsClean (Q : List Piece) (C : Set Plane) : Prop where
  /-- The pieces occupy the set. -/
  cover_eq : cover Q = C
  /-- No piece is a point. -/
  nondeg : ∀ R ∈ Q, R.Nondeg
  /-- No end of any piece is interior to any piece. -/
  ends : ∀ R ∈ Q, ∀ S ∈ Q, ∀ z, (z = R.1 ∨ z = R.2) → z ∉ S.interior
  /-- Distinct pieces have disjoint interiors. -/
  interiors : ∀ R ∈ Q, ∀ S ∈ Q, R ≠ S → ∀ x ∈ R.interior, x ∉ S.interior

/-- **Every polygonal set with two points in it has a clean presentation**, and any finite list
of points of it may be required to be among the ends. Lengthening the cut list is free: both
`EndsAreCut` and `MeetsAreCut` only ask that certain points *occur* in it. -/
theorem exists_isClean {C : Set Plane} (hC : IsPolygonal C) {a b : Plane} (ha : a ∈ C)
    (hb : b ∈ C) (hab : a ≠ b) (extra : List Plane) :
    ∃ Q : List Piece, IsClean Q C ∧ ∀ p ∈ extra, p ∈ C → ∃ R ∈ Q, p = R.1 ∨ p = R.2 := by
  obtain ⟨vs, rfl⟩ := hC
  have hnd : ∀ P ∈ segsOf vs, P.Nondeg := segsOf_nondeg vs
  have hcov : cover (segsOf vs) = poly vs := cover_segsOf_eq ha hb hab
  obtain ⟨pts, hEnds, hMeets⟩ := exists_cut_points (segsOf vs)
  refine ⟨overlayPieces (segsOf vs) (pts ++ extra), ⟨?_, ?_, ?_, ?_⟩, ?_⟩
  · rw [overlayPieces_cover, hcov]
  · exact overlayPieces_nondeg _ hnd
  · intro R hR S hS z hz
    exact overlayPieces_avoids hnd z
      (overlayPieces_ends_cut (fun P hP y hy => List.mem_append_left _ (hEnds P hP y hy)) R hR z hz)
      S hS
  · intro R hR S hS hRS x hx
    refine overlayPieces_disjoint_interiors hnd
      (fun P hP y hy => List.mem_append_left _ (hEnds P hP y hy)) (fun P hP Q hQ hPQ hne => ?_)
      hR hS hRS hx
    obtain ⟨u, v, huv, hu, hv⟩ := hMeets P hP Q hQ hPQ hne
    exact ⟨u, v, huv, List.mem_append_left _ hu, List.mem_append_left _ hv⟩
  · -- A required point lies on some piece and is interior to none, hence is an end of one.
    intro p hp hpC
    have hpts : p ∈ pts ++ extra := List.mem_append_right _ hp
    have hpcov : p ∈ cover (overlayPieces (segsOf vs) (pts ++ extra)) := by
      rw [overlayPieces_cover, hcov]; exact hpC
    obtain ⟨R, hR, hpR⟩ := ClosedPolygon.exists_of_mem_cover hpcov
    refine ⟨R, hR, ?_⟩
    by_contra hcon
    push Not at hcon
    exact overlayPieces_avoids hnd p hpts R hR
      (mem_openSegment_of_ne_left_right (Ne.symm hcon.1) (Ne.symm hcon.2) hpR)

/-- A point of a piece is interior to it or one of its ends. -/
theorem mem_interior_or_end {R : Piece} {x : Plane} (hx : x ∈ R.seg) :
    x ∈ R.interior ∨ x = R.1 ∨ x = R.2 := by
  by_cases hcon : x = R.1 ∨ x = R.2
  · exact Or.inr hcon
  · push Not at hcon
    exact Or.inl (mem_openSegment_of_ne_left_right (Ne.symm hcon.1) (Ne.symm hcon.2) hx)

/-- The open set that isolates one piece from the others: the union of the balls in which the
curve is that piece alone. -/
def nearPiece (C : Set Plane) (R : Piece) : Set Plane :=
  {y | ∃ x ∈ R.interior, ∃ r > 0, y ∈ ball x r ∧ ball x r ∩ C ⊆ R.seg}

theorem isOpen_nearPiece {C : Set Plane} {R : Piece} : IsOpen (nearPiece C R) := by
  rw [isOpen_iff_forall_mem_open]
  rintro y ⟨x, hx, r, hr, hyb, hsub⟩
  exact ⟨ball x r, fun z hz => ⟨x, hx, r, hr, hz, hsub⟩, isOpen_ball, hyb⟩

namespace IsClean

variable {Q : List Piece} {C : Set Plane} {R S : Piece} {x : Plane} (h : IsClean Q C)
include h

/-- **Two distinct clean pieces meet only at ends of the first.** This is `edges_meet`, before
the pieces have been put in cyclic order. -/
theorem seg_inter_subset (hR : R ∈ Q) (hS : S ∈ Q) (hRS : R ≠ S) :
    R.seg ∩ S.seg ⊆ {R.1, R.2} := by
  rintro z ⟨hzR, hzS⟩
  rcases mem_interior_or_end hzR with hz | hz
  · exfalso
    rcases mem_interior_or_end hzS with hz' | hz'
    · exact h.interiors R hR S hS hRS z hz hz'
    · exact h.ends S hS R hR z hz' hz
  · exact hz

theorem seg_subset (hR : R ∈ Q) : R.seg ⊆ C := by
  rw [← h.cover_eq]
  exact fun z hz => mem_cover hR hz

theorem endSet_subset : endSet Q ⊆ C := by
  rintro z ⟨R, hR, hz⟩
  rcases hz with rfl | rfl
  exacts [h.seg_subset hR (left_mem_segment ℝ _ _), h.seg_subset hR (right_mem_segment ℝ _ _)]

theorem mem_cover_of_mem (hz : x ∈ C) : x ∈ cover Q := by rw [h.cover_eq]; exact hz

/-- **The curve minus the ends is the disjoint union of the piece interiors.** -/
theorem diff_endSet_eq : C \ endSet Q = ⋃ R ∈ Q, R.interior := by
  refine Set.Subset.antisymm (fun z hz => ?_) (fun z hz => ?_)
  · obtain ⟨R, hR, hzR⟩ := ClosedPolygon.exists_of_mem_cover (h.mem_cover_of_mem hz.1)
    refine Set.mem_iUnion₂.2 ⟨R, hR, ?_⟩
    rcases mem_interior_or_end hzR with hz' | hz'
    · exact hz'
    · exact absurd (show z ∈ endSet Q from ⟨R, hR, hz'⟩) hz.2
  · obtain ⟨R, hR, hzR⟩ := Set.mem_iUnion₂.1 hz
    exact ⟨h.seg_subset hR (openSegment_subset_segment ℝ _ _ hzR),
      fun ⟨S, hS, hz'⟩ => h.ends S hS R hR z hz' hzR⟩

/-- **Near an interior point the curve is that piece alone.** The other pieces are finitely many
closed sets missing the point: interior points are not shared, and an end of another piece
cannot be interior to this one. -/
theorem exists_ball_subset_seg (hR : R ∈ Q) (hx : x ∈ R.interior) :
    ∃ r > 0, ball x r ∩ C ⊆ R.seg := by
  have hmiss : ∀ S ∈ Q, S ≠ R → x ∉ S.seg := by
    intro S hS hSR hxS
    rcases mem_interior_or_end hxS with hz | hz
    · exact h.interiors S hS R hR hSR x hz hx
    · exact h.ends S hS R hR x hz hx
  obtain ⟨r, hr, hball⟩ := exists_pos_forall_of_finite
    (S := {S : Piece | S ∈ Q ∧ S ≠ R}) (Q.finite_toSet.subset fun _ hS => hS.1)
    (P := fun S ε => ∀ y ∈ ball x ε, y ∉ S.seg)
    (fun _ _ _ _ hδε hP y hy => hP y (ball_subset_ball hδε hy))
    (fun S hS => by
      obtain ⟨ρ, hρ, hsub⟩ := Metric.isOpen_iff.1
        (isCompact_segment S.1 S.2).isClosed.isOpen_compl x (hmiss S hS.1 hS.2)
      exact ⟨ρ, hρ, fun y hy => hsub hy⟩)
  refine ⟨r, hr, ?_⟩
  rintro z ⟨hzb, hzC⟩
  obtain ⟨S, hS, hzS⟩ := ClosedPolygon.exists_of_mem_cover (h.mem_cover_of_mem hzC)
  by_cases hSR : S = R
  · exact hSR ▸ hzS
  · exact absurd hzS (hball S ⟨hS, hSR⟩ z hzb)

theorem interior_subset_nearPiece (hR : R ∈ Q) : R.interior ⊆ nearPiece C R := by
  intro y hy
  obtain ⟨r, hr, hsub⟩ := h.exists_ball_subset_seg hR hy
  exact ⟨y, hy, r, hr, mem_ball_self hr, hsub⟩

omit h in
theorem nearPiece_inter_diff (hR : R ∈ Q) : nearPiece C R ∩ (C \ endSet Q) ⊆ R.interior := by
  rintro z ⟨⟨y, hy, r, hr, hzb, hsub⟩, hzC, hzV⟩
  rcases mem_interior_or_end (hsub ⟨hzb, hzC⟩) with hz | hz
  · exact hz
  · exact absurd (show z ∈ endSet Q from ⟨R, hR, hz⟩) hzV

/-- **A connected piece of the curve away from the ends lies inside a single piece.** The
`nearPiece` sets are honest open sets of the plane that trace out the pieces on the curve, so
`IsPreconnected` can be applied to them directly. -/
theorem preconnected_subset_interior {A : Set Plane} (hA : IsPreconnected A) (hA0 : A.Nonempty)
    (hAsub : A ⊆ C \ endSet Q) : ∃ R ∈ Q, A ⊆ R.interior := by
  obtain ⟨x₀, hx₀⟩ := hA0
  have hAint : A ⊆ ⋃ R ∈ Q, R.interior := by rw [← h.diff_endSet_eq]; exact hAsub
  obtain ⟨R, hR, hx₀R⟩ := Set.mem_iUnion₂.1 (hAint hx₀)
  refine ⟨R, hR, ?_⟩
  set W : Set Plane := ⋃ S ∈ {S : Piece | S ∈ Q ∧ S ≠ R}, nearPiece C S with hW
  have hWopen : IsOpen W := isOpen_biUnion fun _ _ => isOpen_nearPiece
  have hcover : A ⊆ nearPiece C R ∪ W := by
    intro z hz
    obtain ⟨S, hS, hzS⟩ := Set.mem_iUnion₂.1 (hAint hz)
    by_cases hSR : S = R
    · exact Or.inl (h.interior_subset_nearPiece hR (hSR ▸ hzS))
    · exact Or.inr (Set.mem_iUnion₂.2 ⟨S, ⟨hS, hSR⟩, h.interior_subset_nearPiece hS hzS⟩)
  have hempty : ¬ (A ∩ (nearPiece C R ∩ W)).Nonempty := by
    rintro ⟨z, hzA, hzR, hzW⟩
    obtain ⟨S, hS, hzS⟩ := Set.mem_iUnion₂.1 hzW
    exact h.interiors R hR S hS.1 (Ne.symm hS.2) z (nearPiece_inter_diff hR ⟨hzR, hAsub hzA⟩)
      (nearPiece_inter_diff hS.1 ⟨hzS, hAsub hzA⟩)
  have hnotW : ¬ (A ∩ W).Nonempty := fun hv =>
    hempty (hA _ _ isOpen_nearPiece hWopen hcover ⟨x₀, hx₀, h.interior_subset_nearPiece hR hx₀R⟩ hv)
  intro z hz
  refine nearPiece_inter_diff hR ⟨?_, hAsub hz⟩
  exact (hcover hz).resolve_right fun hzW => hnotW ⟨z, hz, hzW⟩

end IsClean

/-! ## The gaps between the parameters

The loop's parameters at which it visits an end of a piece form a finite subset of `[0, 1)`
containing `0`. Listed in increasing order they cut `[0, 1)` into gaps, one per piece; the last
gap runs to `1`, where the loop closes. This section is pure order theory on `ℝ`. -/

section Gaps

variable {n : ℕ} {T : Finset ℝ} (hcard : T.card = n)

/-- The `i`-th parameter, in increasing order. -/
noncomputable def par (T : Finset ℝ) (hcard : T.card = n) (i : Fin n) : ℝ :=
  T.orderEmbOfFin hcard i

/-- The right end of the `i`-th gap: the next parameter, or `1` for the last gap. -/
noncomputable def parNext (T : Finset ℝ) (hcard : T.card = n) (i : Fin n) : ℝ :=
  if h : (i : ℕ) + 1 < n then T.orderEmbOfFin hcard ⟨(i : ℕ) + 1, h⟩ else 1

theorem par_mem (i : Fin n) : par T hcard i ∈ T := T.orderEmbOfFin_mem hcard i

theorem par_lt_par {i j : Fin n} (h : i < j) : par T hcard i < par T hcard j :=
  (T.orderEmbOfFin hcard).strictMono h

theorem par_lt_iff {i j : Fin n} : par T hcard i < par T hcard j ↔ i < j :=
  (T.orderEmbOfFin hcard).lt_iff_lt

theorem par_le_par {i j : Fin n} (h : i ≤ j) : par T hcard i ≤ par T hcard j :=
  (T.orderEmbOfFin hcard).monotone h

theorem exists_par_eq {s : ℝ} (hs : s ∈ T) : ∃ i : Fin n, par T hcard i = s := by
  have := T.range_orderEmbOfFin hcard
  rw [Set.ext_iff] at this
  exact (this s).2 hs

variable (hT : ∀ s ∈ T, s ∈ Ico (0 : ℝ) 1) (h0 : (0 : ℝ) ∈ T)
include hcard hT h0

omit hT in
theorem par_card_pos : 0 < n := by
  rw [← hcard]
  exact Finset.card_pos.2 ⟨0, h0⟩

/-- The first parameter is `0`: the loop is at a vertex when it starts. -/
theorem par_zero : par T hcard ⟨0, par_card_pos hcard h0⟩ = 0 := by
  rw [par, Finset.orderEmbOfFin_zero hcard (par_card_pos hcard h0)]
  exact le_antisymm (Finset.min'_le _ _ h0)
    (Finset.le_min' _ _ _ fun s hs => (hT s hs).1)

omit h0 in
theorem parNext_le_one (i : Fin n) : parNext T hcard i ≤ 1 := by
  rw [parNext]
  split_ifs with hi
  · exact le_of_lt (hT _ (T.orderEmbOfFin_mem hcard _)).2
  · exact le_refl 1

omit h0 in
theorem par_lt_parNext (i : Fin n) : par T hcard i < parNext T hcard i := by
  rw [parNext]
  split_ifs with hi
  · exact par_lt_par hcard (by exact Fin.mk_lt_mk.2 (Nat.lt_succ_self _) : i < ⟨(i : ℕ) + 1, hi⟩)
  · exact (hT _ (par_mem hcard i)).2

omit hT h0 in
/-- No parameter lies strictly inside a gap. -/
theorem notMem_of_mem_gap {i : Fin n} {s : ℝ} (hs : s ∈ Ioo (par T hcard i) (parNext T hcard i)) :
    s ∉ T := by
  intro hsT
  obtain ⟨j, rfl⟩ := exists_par_eq hcard hsT
  have hij : i < j := (par_lt_iff hcard).1 hs.1
  rw [parNext] at hs
  split_ifs at hs with hi
  · exact absurd hs.2 (not_lt.2 (par_le_par hcard (by exact Fin.mk_le_of_le_val hij)))
  · exact absurd j.isLt (by omega)

omit hT h0 in
/-- Distinct gaps are disjoint. -/
theorem gap_disjoint {i j : Fin n} (hij : i ≠ j) :
    Disjoint (Ioo (par T hcard i) (parNext T hcard i))
      (Ioo (par T hcard j) (parNext T hcard j)) := by
  -- One of the two comes first; its right end is at most the other's left end.
  have key : ∀ a b : Fin n, a < b → parNext T hcard a ≤ par T hcard b := by
    intro a b hab
    rw [parNext]
    split_ifs with ha
    · exact par_le_par hcard (Fin.mk_le_of_le_val hab)
    · exact absurd b.isLt (by omega)
  rw [Set.disjoint_left]
  rcases lt_or_gt_of_ne hij with hlt | hlt
  · exact fun x hx hx' => absurd (lt_of_lt_of_le hx.2 (key i j hlt)) (not_lt.2 hx'.1.le)
  · exact fun x hx hx' => absurd (lt_of_lt_of_le hx'.2 (key j i hlt)) (not_lt.2 hx.1.le)

omit h0 in
theorem gap_subset_Ico (i : Fin n) :
    Ioo (par T hcard i) (parNext T hcard i) ⊆ Ico (0 : ℝ) 1 := fun _ hs =>
  ⟨le_of_lt (lt_of_le_of_lt (hT _ (par_mem hcard i)).1 hs.1),
    lt_of_lt_of_le hs.2 (parNext_le_one hcard hT i)⟩

omit h0 in
theorem gapClosure_subset_I (i : Fin n) :
    Icc (par T hcard i) (parNext T hcard i) ⊆ I := by
  intro s hs
  exact ⟨le_trans (hT _ (par_mem hcard i)).1 hs.1, le_trans hs.2 (parNext_le_one hcard hT i)⟩

/-- **The gaps cover `[0, 1)` minus the parameters.** The gap containing `s` starts at the
largest parameter below `s`. -/
theorem exists_mem_gap {s : ℝ} (hs : s ∈ Ico (0 : ℝ) 1) (hsT : s ∉ T) :
    ∃ i : Fin n, s ∈ Ioo (par T hcard i) (parNext T hcard i) := by
  classical
  have hn : 0 < n := par_card_pos hcard h0
  -- The gap containing `s` starts at the largest parameter below it.
  obtain ⟨i₀, hi₀le, hi₀max⟩ : ∃ i₀ : Fin n, par T hcard i₀ ≤ s ∧
      ∀ j : Fin n, par T hcard j ≤ s → j ≤ i₀ := by
    have hSne : (Finset.univ.filter fun i : Fin n => par T hcard i ≤ s).Nonempty :=
      ⟨⟨0, hn⟩, Finset.mem_filter.2 ⟨Finset.mem_univ _,
        by rw [par_zero hcard hT h0]; exact hs.1⟩⟩
    exact ⟨_, (Finset.mem_filter.1 (Finset.max'_mem _ hSne)).2,
      fun j hj => Finset.le_max' _ j (Finset.mem_filter.2 ⟨Finset.mem_univ _, hj⟩)⟩
  refine ⟨i₀, lt_of_le_of_ne hi₀le fun he => hsT (he ▸ par_mem hcard _), ?_⟩
  rw [parNext]
  split_ifs with hi
  · by_contra hcon
    push Not at hcon
    exact absurd (hi₀max ⟨(i₀ : ℕ) + 1, hi⟩ hcon)
      (not_le.2 (Fin.lt_def.2 (Nat.lt_succ_self _)))
  · exact hs.2

end Gaps

/-- A closed interval is its interior together with its two ends. -/
theorem Icc_eq_Ioo_union_ends {a b : ℝ} (hab : a ≤ b) : Icc a b = Ioo a b ∪ {a, b} := by
  ext x
  simp only [mem_Icc, mem_union, mem_Ioo, mem_insert_iff, mem_singleton_iff]
  constructor
  · rintro ⟨h1, h2⟩
    rcases eq_or_lt_of_le h1 with rfl | h1'
    · exact Or.inr (Or.inl rfl)
    · rcases eq_or_lt_of_le h2 with rfl | h2'
      · exact Or.inr (Or.inr rfl)
      · exact Or.inl ⟨h1', h2'⟩
  · rintro (⟨h1, h2⟩ | rfl | rfl)
    · exact ⟨h1.le, h2.le⟩
    · exact ⟨le_refl _, hab⟩
    · exact ⟨hab, le_refl _⟩

/-- Two points of a nondegenerate pair, each known to be one of two given points, exhaust
them. -/
theorem pair_eq_of_mem_pair {a b p q : Plane} (hab : a ≠ b) (ha : a = p ∨ a = q)
    (hb : b = p ∨ b = q) : (a = p ∧ b = q) ∨ (a = q ∧ b = p) := by
  rcases ha with rfl | rfl
  · rcases hb with rfl | rfl
    · exact absurd rfl hab
    · exact Or.inl ⟨rfl, rfl⟩
  · rcases hb with rfl | rfl
    · exact Or.inr ⟨rfl, rfl⟩
    · exact absurd rfl hab

/-- The successor in `ZMod n`, read as a numeral below `n`. -/
theorem zmod_val_succ {n : ℕ} (hn : 1 < n) (j : ZMod n) :
    (j + 1).val = if j.val + 1 < n then j.val + 1 else 0 := by
  haveI : NeZero n := ⟨by omega⟩
  have h1 : (1 : ZMod n).val = 1 := by
    rw [show (1 : ZMod n) = ((1 : ℕ) : ZMod n) by norm_num]
    exact ZMod.val_cast_of_lt hn
  rw [ZMod.val_add, h1]
  split_ifs with h
  · exact Nat.mod_eq_of_lt h
  · have hj : j.val + 1 = n := by have := ZMod.val_lt j; omega
    rw [hj, Nat.mod_self]

/-! ## From a clean presentation to a cyclic vertex list

The loop reaches an end of a piece at finitely many parameters. Between two consecutive ones it
runs through one whole piece interior — the gap image is connected and misses the ends, so it
lies in one interior; and the interior, being connected and covered by the closed gap images,
lies in that one gap. So the ends, listed in the order the loop reaches them, are the cyclic
vertex list of a `PrePolygon` whose edges are the pieces. -/

/-- **A polygonal Jordan curve is the carrier of a cyclic vertex list.** -/
theorem exists_prePolygon_of_isJordanCurve {C : Set Plane} (hJ : IsJordanCurve C)
    (hP : IsPolygonal C) : ∃ (m : ℕ) (P : PrePolygon m), P.carrier = C := by
  classical
  obtain ⟨f, hf, hfC⟩ := hJ
  -- Two distinct points of `C`, so that the clean presentation does not collapse.
  have hmemC : ∀ s ∈ I, f s ∈ C := fun s hs => hfC ▸ ⟨s, hs, rfl⟩
  have h0C : f 0 ∈ C := hmemC 0 zero_mem_I
  have hhC : f (1 / 2) ∈ C := hmemC _ ⟨by norm_num, by norm_num⟩
  have hne : f 0 ≠ f (1 / 2) := fun he =>
    absurd (hf.injOn ⟨le_refl 0, by norm_num⟩ ⟨by norm_num, by norm_num⟩ he) (by norm_num)
  obtain ⟨Q, hQ, hextra⟩ := exists_isClean hP h0C hhC hne [f 0]
  obtain ⟨R₀, hR₀, hR₀end⟩ := hextra (f 0) (List.mem_singleton_self _) h0C
  have hV₀ : f 0 ∈ endSet Q := ⟨R₀, hR₀, hR₀end⟩
  -- Every point of the curve is reached before the loop closes.
  have hsurj : ∀ z ∈ C, ∃ s ∈ Ico (0 : ℝ) 1, f s = z := by
    intro z hz
    rw [← hfC] at hz
    obtain ⟨s, hs, rfl⟩ := hz
    rcases eq_or_lt_of_le hs.2 with rfl | hlt
    · exact ⟨0, ⟨le_refl 0, by norm_num⟩, hf.closes⟩
    · exact ⟨s, ⟨hs.1, hlt⟩, rfl⟩
  -- The parameters at which the loop is at an end of a piece.
  have hTfin : {t : ℝ | t ∈ Ico (0 : ℝ) 1 ∧ f t ∈ endSet Q}.Finite := by
    refine Set.Finite.of_finite_image (f := f) ((finite_endSet Q).subset ?_)
      (hf.injOn.mono fun t ht => ht.1)
    rintro x ⟨t, ht, rfl⟩
    exact ht.2
  obtain ⟨n, hcard⟩ : ∃ n, hTfin.toFinset.card = n := ⟨_, rfl⟩
  set TF : Finset ℝ := hTfin.toFinset with hTFdef
  have hmemTF : ∀ t : ℝ, t ∈ TF ↔ (t ∈ Ico (0 : ℝ) 1 ∧ f t ∈ endSet Q) := by
    intro t; rw [hTFdef, Set.Finite.mem_toFinset]; exact Iff.rfl
  have hTle : ∀ s ∈ TF, s ∈ Ico (0 : ℝ) 1 := fun s hs => ((hmemTF s).1 hs).1
  have h0TF : (0 : ℝ) ∈ TF := (hmemTF 0).2 ⟨⟨le_refl 0, by norm_num⟩, hV₀⟩
  set tp : Fin n → ℝ := par TF hcard with htp
  set nx : Fin n → ℝ := parNext TF hcard with hnx
  -- Both ends of every gap are ends of pieces.
  have htpV : ∀ i : Fin n, f (tp i) ∈ endSet Q := fun i =>
    ((hmemTF _).1 (par_mem hcard i)).2
  have hnxV : ∀ i : Fin n, f (nx i) ∈ endSet Q := by
    intro i
    rw [hnx, parNext]
    split_ifs with hi
    · exact ((hmemTF _).1 (Finset.orderEmbOfFin_mem _ _ _)).2
    · rw [← hf.closes]; exact hV₀
  have hlt : ∀ i : Fin n, tp i < nx i := fun i => par_lt_parNext hcard hTle i
  have hIcc : ∀ i : Fin n, Icc (tp i) (nx i) ⊆ I := fun i => gapClosure_subset_I hcard hTle i
  have hIoo : ∀ i : Fin n, Ioo (tp i) (nx i) ⊆ Ico (0 : ℝ) 1 := fun i =>
    gap_subset_Ico hcard hTle i
  set G : Fin n → Set Plane := fun i => f '' Ioo (tp i) (nx i) with hG
  set Z : Fin n → Set Plane := fun i => f '' Icc (tp i) (nx i) with hZ
  have hGne : ∀ i, (G i).Nonempty := fun i =>
    ((Set.nonempty_Ioo.2 (hlt i)).image f)
  have hGconn : ∀ i, IsPreconnected (G i) := fun i =>
    isPreconnected_Ioo.image f (hf.continuousOn.mono (fun s hs => hIcc i (Ioo_subset_Icc_self hs)))
  have hGdiff : ∀ i, G i ⊆ C \ endSet Q := by
    rintro i z ⟨s, hs, rfl⟩
    refine ⟨hmemC s (hIcc i (Ioo_subset_Icc_self hs)), fun hzV => ?_⟩
    exact notMem_of_mem_gap hcard hs ((hmemTF s).2 ⟨hIoo i hs, hzV⟩)
  have hZcompact : ∀ i, IsCompact (Z i) := fun i =>
    isCompact_image_of_subset_I hf.continuousOn (hIcc i) isClosed_Icc
  have hZeq : ∀ i, Z i = G i ∪ {f (tp i), f (nx i)} := by
    intro i
    simp only [hZ, hG]
    rw [Icc_eq_Ioo_union_ends (hlt i).le, Set.image_union, Set.image_pair]
  have hZdiff : ∀ i, Z i ∩ (C \ endSet Q) = G i := by
    intro i
    refine Set.Subset.antisymm ?_ (fun z hz => ⟨(hZeq i) ▸ Or.inl hz, hGdiff i hz⟩)
    rintro z ⟨hzZ, hzC, hzV⟩
    rcases (hZeq i) ▸ hzZ with hz | hz
    · exact hz
    · rcases hz with rfl | rfl
      exacts [absurd (htpV i) hzV, absurd (hnxV i) hzV]
  have hGdisj : ∀ i j : Fin n, i ≠ j → G i ∩ G j = ∅ := by
    intro i j hij
    refine Set.eq_empty_of_forall_notMem ?_
    rintro z ⟨⟨s, hs, rfl⟩, t, ht, hts⟩
    have := hf.injOn (hIoo j ht) (hIoo i hs) hts
    exact Set.disjoint_left.1 (gap_disjoint hcard hij) hs (this ▸ ht)
  -- The gaps cover the curve away from the ends of the pieces.
  have hcov : (⋃ i, G i) = C \ endSet Q := by
    refine Set.Subset.antisymm (Set.iUnion_subset hGdiff) (fun z hz => ?_)
    obtain ⟨s, hs, rfl⟩ := hsurj z hz.1
    obtain ⟨i, hi⟩ := exists_mem_gap hcard hTle h0TF hs
      (fun hsT => hz.2 ((hmemTF s).1 hsT).2)
    exact Set.mem_iUnion.2 ⟨i, ⟨s, hi, rfl⟩⟩
  -- Each gap image lies in one piece interior.
  have hchoose : ∀ i, ∃ R ∈ Q, G i ⊆ R.interior := fun i =>
    hQ.preconnected_subset_interior (hGconn i) (hGne i) (hGdiff i)
  choose pc hpcQ hpcsub using hchoose
  -- And is the whole of it: the interior is connected and covered by the closed gap images.
  have hpceq : ∀ i, (pc i).interior = G i := by
    intro i
    refine Set.Subset.antisymm ?_ (hpcsub i)
    set W : Set Plane := ⋃ j ∈ ({i}ᶜ : Set (Fin n)), Z j with hW
    have hWclosed : IsClosed W :=
      Set.Finite.isClosed_biUnion (Set.toFinite _) fun j _ => (hZcompact j).isClosed
    have hAdiff : (pc i).interior ⊆ C \ endSet Q := by
      rw [hQ.diff_endSet_eq]
      exact fun z hz => Set.mem_iUnion₂.2 ⟨pc i, hpcQ i, hz⟩
    have hAZ : (pc i).interior ⊆ Z i ∪ W := by
      intro z hz
      obtain ⟨j, hj⟩ := Set.mem_iUnion.1 (hcov.symm ▸ hAdiff hz)
      by_cases hji : j = i
      · exact Or.inl ((hZeq i) ▸ Or.inl (hji ▸ hj))
      · exact Or.inr (Set.mem_iUnion₂.2 ⟨j, hji, (hZeq j) ▸ Or.inl hj⟩)
    have hGW : ∀ z ∈ G i, z ∉ W := by
      intro z hz hzW
      obtain ⟨j, hji, hzj⟩ := Set.mem_iUnion₂.1 hzW
      have : z ∈ G j := (hZdiff j) ▸ ⟨hzj, hGdiff i hz⟩
      exact Set.eq_empty_iff_forall_notMem.1 (hGdisj i j (Ne.symm hji)) z ⟨hz, this⟩
    have hcover2 : (pc i).interior ⊆ Wᶜ ∪ (Z i)ᶜ := by
      intro z hz
      by_cases hzW : z ∈ W
      · refine Or.inr fun hzZ => ?_
        exact hGW z ((hZdiff i) ▸ ⟨hzZ, hAdiff hz⟩) hzW
      · exact Or.inl hzW
    have hnone : ¬ ((pc i).interior ∩ (Wᶜ ∩ (Z i)ᶜ)).Nonempty := by
      rintro ⟨z, hz, hzW, hzZ⟩
      rcases hAZ hz with h | h
      exacts [hzZ h, hzW h]
    have hconv : IsPreconnected ((pc i).interior) :=
      (convex_openSegment _ _).isPreconnected
    obtain ⟨z₀, hz₀⟩ := hGne i
    have hAu : ((pc i).interior ∩ Wᶜ).Nonempty := ⟨z₀, hpcsub i hz₀, hGW z₀ hz₀⟩
    have hnotv : ¬ ((pc i).interior ∩ (Z i)ᶜ).Nonempty := fun hv =>
      hnone (hconv _ _ hWclosed.isOpen_compl (hZcompact i).isClosed.isOpen_compl hcover2 hAu hv)
    intro z hz
    have hzZ : z ∈ Z i := by
      by_contra hzZ
      exact hnotv ⟨z, hz, hzZ⟩
    exact (hZdiff i) ▸ ⟨hzZ, hAdiff hz⟩
  -- The correspondence between gaps and pieces is a bijection.
  have hpcinj : Function.Injective pc := by
    intro i j hij
    by_contra hne'
    obtain ⟨z, hz⟩ := hGne i
    have hzj : z ∈ G j := by rw [← hpceq j, ← hij, hpceq i]; exact hz
    exact Set.eq_empty_iff_forall_notMem.1 (hGdisj i j hne') z ⟨hz, hzj⟩
  have hpcsurj : ∀ R ∈ Q, ∃ i, pc i = R := by
    intro R hR
    have hx : (1 / 2 : ℝ) • R.1 + (1 / 2 : ℝ) • R.2 ∈ R.interior :=
      ⟨1 / 2, 1 / 2, by norm_num, by norm_num, by norm_num, rfl⟩
    have hxd : (1 / 2 : ℝ) • R.1 + (1 / 2 : ℝ) • R.2 ∈ C \ endSet Q := by
      rw [hQ.diff_endSet_eq]; exact Set.mem_iUnion₂.2 ⟨R, hR, hx⟩
    obtain ⟨i, hi⟩ := Set.mem_iUnion.1 (hcov.symm ▸ hxd)
    refine ⟨i, ?_⟩
    by_contra hne'
    exact hQ.interiors (pc i) (hpcQ i) R hR hne' _ (hpceq i ▸ hi) hx
  -- The ends of the piece are the two ends of the gap.
  have hends : ∀ i, ((pc i).1 = f (tp i) ∧ (pc i).2 = f (nx i)) ∨
      ((pc i).1 = f (nx i) ∧ (pc i).2 = f (tp i)) := by
    intro i
    have hnd : (pc i).1 ≠ (pc i).2 := hQ.nondeg _ (hpcQ i)
    have hclosure : (pc i).seg ⊆ Z i := by
      have hcl : closure ((pc i).interior) ⊆ Z i := by
        rw [hpceq i]
        exact closure_minimal (fun z hz => (hZeq i) ▸ Or.inl hz) (hZcompact i).isClosed
      rwa [Piece.interior, closure_openSegment] at hcl
    have hmem : ∀ z, z = (pc i).1 ∨ z = (pc i).2 → z = f (tp i) ∨ z = f (nx i) := by
      intro z hz
      have hzseg : z ∈ (pc i).seg := by
        rcases hz with rfl | rfl
        exacts [left_mem_segment ℝ _ _, right_mem_segment ℝ _ _]
      rcases (hZeq i) ▸ hclosure hzseg with hzG | hzE
      · exfalso
        rw [← hpceq i] at hzG
        rcases hz with rfl | rfl
        exacts [hnd (left_mem_openSegment_iff.1 hzG), hnd (right_mem_openSegment_iff.1 hzG)]
      · simpa only [Set.mem_insert_iff, Set.mem_singleton_iff] using hzE
    exact pair_eq_of_mem_pair hnd (hmem _ (Or.inl rfl)) (hmem _ (Or.inr rfl))
  have hpcseg : ∀ i, (pc i).seg = segment ℝ (f (tp i)) (f (nx i)) := by
    intro i
    rcases hends i with ⟨h1, h2⟩ | ⟨h1, h2⟩
    · rw [Piece.seg, h1, h2]
    · rw [Piece.seg, h1, h2, segment_symm]
  have hfne : ∀ i, f (tp i) ≠ f (nx i) := by
    intro i he
    refine hQ.nondeg _ (hpcQ i) ?_
    rcases hends i with ⟨h1, h2⟩ | ⟨h1, h2⟩
    · rw [h1, h2]; exact he
    · rw [h1, h2]; exact he.symm
  -- There are at least three parameters.
  have hn0 : 0 < n := par_card_pos hcard h0TF
  have htp0 : tp ⟨0, hn0⟩ = 0 := par_zero hcard hTle h0TF
  have hn2 : 2 ≤ n := by
    rcases Nat.lt_or_ge n 2 with hlt2 | hge
    · exfalso
      have hcond : ¬ ((⟨0, hn0⟩ : Fin n) : ℕ) + 1 < n :=
        fun hc => absurd (lt_of_le_of_lt (Nat.le_add_left 1 _) hc) (by omega)
      have hnx0 : nx ⟨0, hn0⟩ = 1 := by rw [hnx, parNext, dif_neg hcond]
      exact hfne ⟨0, hn0⟩ (by rw [htp0, hnx0]; exact hf.closes)
    · exact hge
  haveI : NeZero n := ⟨by omega⟩
  -- The cyclic vertex list: the ends, in the order the loop reaches them.
  set w : ZMod n → Plane := fun j => f (tp ⟨j.val, ZMod.val_lt j⟩) with hw
  have hwsucc : ∀ j : ZMod n, w (j + 1) = f (nx ⟨j.val, ZMod.val_lt j⟩) := by
    intro j
    have hjlt := ZMod.val_lt j
    by_cases hj : j.val + 1 < n
    · have hval : (j + 1).val = j.val + 1 := by rw [zmod_val_succ (by omega) j, if_pos hj]
      have hfin : (⟨(j + 1).val, ZMod.val_lt (j + 1)⟩ : Fin n) = ⟨j.val + 1, hj⟩ :=
        Fin.val_injective hval
      simp only [hw, hfin]
      rw [hnx, parNext, dif_pos (show (⟨j.val, hjlt⟩ : Fin n).val + 1 < n from hj)]
      rfl
    · have hval : (j + 1).val = 0 := by rw [zmod_val_succ (by omega) j, if_neg hj]
      have hfin : (⟨(j + 1).val, ZMod.val_lt (j + 1)⟩ : Fin n) = ⟨0, hn0⟩ :=
        Fin.val_injective hval
      simp only [hw, hfin]
      rw [htp0, hnx, parNext, dif_neg (show ¬ ((⟨j.val, hjlt⟩ : Fin n).val + 1 < n) from hj)]
      exact hf.closes
  have hedgeq : ∀ j : ZMod n,
      segment ℝ (w j) (w (j + 1)) = (pc ⟨j.val, ZMod.val_lt j⟩).seg := by
    intro j
    rw [hwsucc j, hpcseg]
  have hwinj : Function.Injective w := by
    intro j k hjk
    simp only [hw] at hjk
    have h1 := hf.injOn (hTle _ (par_mem hcard ⟨j.val, ZMod.val_lt j⟩))
      (hTle _ (par_mem hcard ⟨k.val, ZMod.val_lt k⟩)) hjk
    exact ZMod.val_injective _ (congrArg Fin.val ((TF.orderEmbOfFin hcard).injective h1))
  have hwmeet : ∀ i j : ZMod n, i ≠ j →
      segment ℝ (w i) (w (i + 1)) ∩ segment ℝ (w j) (w (j + 1)) ⊆ {w i, w (i + 1)} := by
    intro i j hij
    rw [hedgeq i, hedgeq j]
    have hne' : pc ⟨i.val, ZMod.val_lt i⟩ ≠ pc ⟨j.val, ZMod.val_lt j⟩ := fun he =>
      hij (ZMod.val_injective _ (congrArg Fin.val (hpcinj he)))
    refine le_trans (hQ.seg_inter_subset (hpcQ _) (hpcQ _) hne') ?_
    have hwi : w i = f (tp ⟨i.val, ZMod.val_lt i⟩) := rfl
    rcases hends ⟨i.val, ZMod.val_lt i⟩ with ⟨h1, h2⟩ | ⟨h1, h2⟩
    · rw [h1, h2, ← hwi, ← hwsucc i]
    · rw [h1, h2, ← hwi, ← hwsucc i, Set.pair_comm]
  have hn3 : 3 ≤ n := by
    rcases Nat.lt_or_ge n 3 with hlt3 | hge
    · exfalso
      have hn2' : n = 2 := by omega
      have hone : (1 : ZMod n).val = 1 := by
        rw [show (1 : ZMod n) = ((1 : ℕ) : ZMod n) by norm_num]
        exact ZMod.val_cast_of_lt (by omega)
      have h01 : (0 : ZMod n) ≠ 1 := by
        intro he
        have hv : (0 : ZMod n).val = (1 : ZMod n).val := by rw [he]
        rw [ZMod.val_zero, hone] at hv
        omega
      have hsucc1 : (1 : ZMod n) + 1 = 0 := by
        refine ZMod.val_injective _ ?_
        rw [zmod_val_succ (by omega) 1, hone, if_neg (by omega), ZMod.val_zero]
      have hw01 : w 0 ≠ w 1 := fun he => h01 (hwinj he)
      obtain ⟨p, hp, hp1, hp2⟩ := PrePolygon.exists_mem_segment_ne hw01
      have hmem := hwmeet 0 1 h01
        ⟨by rw [zero_add]; exact hp, by rw [hsucc1, segment_symm]; exact hp⟩
      rw [zero_add] at hmem
      rcases hmem with h | h
      exacts [hp1 h, hp2 h]
    · exact hge
  -- Assemble.
  refine (PrePolygon.exists_prePolygon hn3 w hwinj hwmeet).imp fun m hm => hm.imp fun P hP => ?_
  rw [hP, ← hQ.cover_eq]
  refine Set.Subset.antisymm (Set.iUnion_subset fun j => ?_) ?_
  · rw [hedgeq j]
    exact fun z hz => mem_cover (hpcQ _) hz
  · rw [cover]
    refine Set.iUnion₂_subset fun R hR => ?_
    obtain ⟨i, rfl⟩ := hpcsurj R hR
    have hfin : (⟨((i.val : ℕ) : ZMod n).val, ZMod.val_lt _⟩ : Fin n) = i :=
      Fin.val_injective (ZMod.val_cast_of_lt i.isLt)
    refine le_trans (le_of_eq ?_)
      (Set.subset_iUnion (fun j : ZMod n => segment ℝ (w j) (w (j + 1))) ((i.val : ℕ) : ZMod n))
    rw [hedgeq, hfin]

/-! ## The realization theorem -/

/-- **Every simple closed polygonal curve is the carrier of a `ClosedPolygon`.** This is the
blueprint's set-level notion — `IsJordanCurve` together with `IsPolygonal`, no condition on
vertices — matched with the presentation the development works with. -/
theorem exists_closedPolygon {C : Set Plane} (hJ : IsJordanCurve C) (hP : IsPolygonal C) :
    ∃ (m : ℕ) (P : ClosedPolygon m), P.carrier = C := by
  obtain ⟨m, P, hcar⟩ := exists_prePolygon_of_isJordanCurve hJ hP
  obtain ⟨m', P', hcar'⟩ := PrePolygon.exists_closedPolygon_of_prePolygon m P
  exact ⟨m', P', by rw [hcar', hcar]⟩

/-! ## Corners

A realization cannot put a vertex wherever it likes: `corner` forbids a vertex at which the
curve runs straight through. The points that *must* be vertices are exactly the ones at which
it does not, and this is what a consumer needing a named point to be a vertex has to check. -/

/-- `C` runs **straight** through `p` when, near `p`, it lies inside a segment having `p` in its
interior. -/
def IsStraightAt (C : Set Plane) (p : Plane) : Prop :=
  ∃ a b : Plane, p ∈ openSegment ℝ a b ∧ ∃ r > 0, ball p r ∩ C ⊆ segment ℝ a b

/-- A **corner** of `C`: a point of it at which it does not run straight. -/
def IsCornerAt (C : Set Plane) (p : Plane) : Prop := p ∈ C ∧ ¬ IsStraightAt C p

/-- **Every corner is a vertex.** A point interior to an edge lies on no other edge, so a small
ball meets the curve only in that edge — and then the curve runs straight through it. -/
theorem ClosedPolygon.exists_vertex_eq_of_isCornerAt {m : ℕ} (P : ClosedPolygon m) {p : Plane}
    (hp : IsCornerAt P.carrier p) : ∃ i : ZMod (m + 3), P.vertex i = p := by
  obtain ⟨i, hpi⟩ := Set.mem_iUnion.1 hp.1
  by_cases hend : p = P.vertex i ∨ p = P.vertex (i + 1)
  · rcases hend with rfl | rfl
    exacts [⟨i, rfl⟩, ⟨i + 1, rfl⟩]
  · exfalso
    push Not at hend
    have hopen : p ∈ openSegment ℝ (P.vertex i) (P.vertex (i + 1)) :=
      mem_openSegment_of_ne_left_right (Ne.symm hend.1) (Ne.symm hend.2) hpi
    -- The other edges are finitely many closed sets missing `p`.
    obtain ⟨r, hr, hball⟩ := exists_pos_forall_of_finite
      (S := {j : ZMod (m + 3) | j ≠ i}) (Set.toFinite _)
      (P := fun j ε => ∀ y ∈ ball p ε, y ∉ P.edge j)
      (fun _ _ _ _ hδε hQ y hy => hQ y (ball_subset_ball hδε hy))
      (fun j hj => by
        obtain ⟨ρ, hρ, hsub⟩ := Metric.isOpen_iff.1
          (isCompact_segment (P.vertex j) (P.vertex (j + 1))).isClosed.isOpen_compl p
          (ClosedPolygon.notMem_edge_of_mem_openSegment hj hopen)
        exact ⟨ρ, hρ, fun y hy => hsub hy⟩)
    refine hp.2 ⟨P.vertex i, P.vertex (i + 1), hopen, r, hr, ?_⟩
    rintro z ⟨hzb, hzC⟩
    obtain ⟨j, hzj⟩ := Set.mem_iUnion.1 hzC
    by_cases hji : j = i
    · exact hji ▸ hzj
    · exact absurd hzj (hball j hji z hzb)

/-- Two points of a segment differ by a multiple of its direction. -/
theorem sub_eq_smul_of_mem_segment {a b x y : Plane} (hx : x ∈ segment ℝ a b)
    (hy : y ∈ segment ℝ a b) : ∃ c : ℝ, x - y = c • (a - b) := by
  obtain ⟨α, β, -, -, hαβ, rfl⟩ := hx
  obtain ⟨γ, δ, -, -, hγδ, rfl⟩ := hy
  have hb : β = 1 - α := by linarith
  have hd : δ = 1 - γ := by linarith
  subst hb; subst hd
  exact ⟨α - γ, by module⟩

/-- Three points of one segment are collinear. -/
theorem det_eq_zero_of_mem_segment {a b x y z : Plane} (hx : x ∈ segment ℝ a b)
    (hy : y ∈ segment ℝ a b) (hz : z ∈ segment ℝ a b) : det (x - z) (y - z) = 0 := by
  obtain ⟨c, hc⟩ := sub_eq_smul_of_mem_segment hx hz
  obtain ⟨d, hd⟩ := sub_eq_smul_of_mem_segment hy hz
  rw [hc, hd, det_smul_left, det_smul_right, det_self, mul_zero, mul_zero]

/-- **Every vertex is a corner.** With `ClosedPolygon.exists_vertex_eq_of_isCornerAt` this says
that the vertex set of a realization is *exactly* the corner set of the curve — so any two
realizations of one curve have the same vertices, and a point can be required to be a vertex
precisely when it is a corner. -/
theorem ClosedPolygon.isCornerAt_vertex {m : ℕ} (P : ClosedPolygon m) (i : ZMod (m + 3)) :
    IsCornerAt P.carrier (P.vertex i) := by
  refine ⟨P.vertex_mem_carrier, ?_⟩
  rintro ⟨a, b, hvab, r, hr, hsub⟩
  refine P.corner i ?_
  set u : Plane := P.vertex (i + 1) - P.vertex i with hu
  set w : Plane := P.vertex (i - 1) - P.vertex i with hw
  set t : ℝ := min 1 (r / (2 * (‖u‖ + ‖w‖ + 1))) with ht
  have hM : (0 : ℝ) < ‖u‖ + ‖w‖ + 1 := by positivity
  have htpos : 0 < t := lt_min one_pos (by positivity)
  have htle : t ≤ 1 := min_le_left _ _
  -- A short step along either edge stays inside the ball.
  have key : ∀ v : Plane, ‖v‖ ≤ ‖u‖ + ‖w‖ + 1 → t * ‖v‖ < r := by
    intro v hv
    calc t * ‖v‖ ≤ (r / (2 * (‖u‖ + ‖w‖ + 1))) * ‖v‖ :=
          mul_le_mul_of_nonneg_right (min_le_right _ _) (norm_nonneg v)
      _ < r := by
          rw [div_mul_eq_mul_div, div_lt_iff₀ (by positivity)]
          nlinarith [norm_nonneg v]
  have hstep : ∀ v : Plane, ‖v‖ ≤ ‖u‖ + ‖w‖ + 1 →
      P.vertex i + t • v ∈ ball (P.vertex i) r := by
    intro v hv
    rw [mem_ball, dist_eq_norm, add_sub_cancel_left, norm_smul, Real.norm_eq_abs,
      abs_of_pos htpos]
    exact key v hv
  have hxmem : P.vertex i + t • u ∈ segment ℝ a b := by
    refine hsub ⟨hstep u (by linarith [norm_nonneg w]), ?_⟩
    refine ClosedPolygon.edge_subset_carrier (i := i)
      ⟨1 - t, t, by linarith, htpos.le, by ring, ?_⟩
    rw [hu]; module
  have hymem : P.vertex i + t • w ∈ segment ℝ a b := by
    refine hsub ⟨hstep w (by linarith [norm_nonneg u]), ?_⟩
    refine ClosedPolygon.edge_subset_carrier (i := i - 1)
      ⟨t, 1 - t, htpos.le, by linarith, by ring, ?_⟩
    rw [hw, sub_add_cancel]; module
  have hvmem : P.vertex i ∈ segment ℝ a b := openSegment_subset_segment ℝ _ _ hvab
  have hdet := det_eq_zero_of_mem_segment hymem hxmem hvmem
  rw [add_sub_cancel_left, add_sub_cancel_left, det_smul_left, det_smul_right] at hdet
  have hne : t * (t * det w u) = 0 := hdet
  rcases mul_eq_zero.1 hne with h | h
  · exact absurd h htpos.ne'
  · rcases mul_eq_zero.1 h with h' | h'
    · exact absurd h' htpos.ne'
    · exact h'

/-- **The realization theorem, with named corners.** Any finite list of corners of the curve can
be required to be among the vertices — and by `ClosedPolygon.exists_vertex_eq_of_isCornerAt`,
being a corner is exactly what a point must be for that to be possible. -/
theorem exists_closedPolygon_corners {C : Set Plane} (hJ : IsJordanCurve C) (hP : IsPolygonal C)
    (S : List Plane) (hS : ∀ p ∈ S, IsCornerAt C p) :
    ∃ (m : ℕ) (P : ClosedPolygon m), P.carrier = C ∧
      ∀ p ∈ S, ∃ i : ZMod (m + 3), P.vertex i = p := by
  obtain ⟨m, P, hcar⟩ := exists_closedPolygon hJ hP
  exact ⟨m, P, hcar, fun p hp => P.exists_vertex_eq_of_isCornerAt (by rw [hcar]; exact hS p hp)⟩

/-- **The realization theorem, tracking a splitting.** Two distinct corners of the curve become
two vertices `a` and `a + k` of the realization, which is what names the two arcs
`P.arc a k` and `P.arc (a + k) (m + 3 - k)` that they cut it into.

The corner hypothesis is not an artefact: `ClosedPolygon.corner` forbids a vertex where the
curve runs straight through, so a splitting point that is *not* a corner cannot be a vertex of
any realization. -/
theorem exists_closedPolygon_split {C : Set Plane} (hJ : IsJordanCurve C) (hP : IsPolygonal C)
    {p q : Plane} (hp : IsCornerAt C p) (hq : IsCornerAt C q) (hpq : p ≠ q) :
    ∃ (m : ℕ) (P : ClosedPolygon m) (a : ZMod (m + 3)) (k : ℕ), P.carrier = C ∧
      P.vertex a = p ∧ P.vertex (a + (k : ZMod (m + 3))) = q ∧ 1 ≤ k ∧ k ≤ m + 2 := by
  obtain ⟨m, P, hcar, hvert⟩ := exists_closedPolygon_corners hJ hP [p, q]
    (by
      intro z hz
      simp only [List.mem_cons, List.not_mem_nil, or_false] at hz
      rcases hz with rfl | rfl
      exacts [hp, hq])
  obtain ⟨a, ha⟩ := hvert p (by simp)
  obtain ⟨b, hb⟩ := hvert q (by simp)
  have hab : b - a ≠ 0 := fun he => hpq (by rw [← ha, ← hb, show b = a by linear_combination he])
  refine ⟨m, P, a, (b - a).val, hcar, ha, ?_, ?_, ?_⟩
  · rw [ZMod.natCast_rightInverse (b - a), add_sub_cancel]; exact hb
  · rcases Nat.eq_zero_or_pos (b - a).val with h0 | h0
    · exact absurd (by rw [← ZMod.natCast_rightInverse (b - a), h0, Nat.cast_zero]) hab
    · exact h0
  · have := ZMod.val_lt (b - a)
    omega

/-! ## The two arcs of a splitting

`ClosedPolygon.arc a k` and `ClosedPolygon.arc (a + k) (m + 3 - k)` are what a consumer tracking
a decomposition of the curve has to be handed. This section says what they are: two arcs between
the two cut vertices, covering the curve and meeting exactly there. -/

namespace ClosedPolygon

variable {m : ℕ}

/-- The same closed polygon, read from vertex `a` onwards. -/
def rotate (P : ClosedPolygon m) (a : ZMod (m + 3)) : ClosedPolygon m where
  vertex j := P.vertex (a + j)
  vertex_inj i j h := add_left_cancel (P.vertex_inj h)
  edges_meet i j hij := by
    have hi : a + (i + 1) = a + i + 1 := by ring
    have hj : a + (j + 1) = a + j + 1 := by ring
    simp only [hi, hj]
    exact P.edges_meet _ _ fun h => hij (add_left_cancel h)
  corner i := by
    have h1 : a + (i - 1) = a + i - 1 := by ring
    have h2 : a + (i + 1) = a + i + 1 := by ring
    simp only [h1, h2]
    exact P.corner (a + i)

@[simp] theorem rotate_vertex (P : ClosedPolygon m) (a j : ZMod (m + 3)) :
    (P.rotate a).vertex j = P.vertex (a + j) := rfl

theorem rotate_edge (P : ClosedPolygon m) (a j : ZMod (m + 3)) :
    (P.rotate a).edge j = P.edge (a + j) := by
  rw [edge, edge, rotate_vertex, rotate_vertex, show a + (j + 1) = a + j + 1 by ring]

variable {P : ClosedPolygon m} {a : ZMod (m + 3)} {k : ℕ} {z : Plane}

/-- An arc is the union of the `k` edges leaving vertices `a, a + 1, …`. -/
theorem mem_arc_iff : z ∈ P.arc a k ↔ ∃ t < k, z ∈ P.edge (a + (t : ZMod (m + 3))) := by
  constructor
  · intro hz
    obtain ⟨R, hR, hzR⟩ := exists_of_mem_cover hz
    obtain ⟨t, ht, rfl⟩ := List.mem_map.1 hR
    exact ⟨t, List.mem_range.1 ht, hzR⟩
  · rintro ⟨t, ht, hz⟩
    exact mem_cover (List.mem_map.2 ⟨t, List.mem_range.2 ht, rfl⟩) hz

/-- An arc of `P` is a chain of the polygon read from its first vertex. -/
theorem arc_eq_chain (P : ClosedPolygon m) (a : ZMod (m + 3)) (hk : 1 ≤ k) :
    P.arc a k = (P.rotate a).chain (k - 1) := by
  ext z
  rw [mem_arc_iff, mem_chain_iff]
  constructor
  · rintro ⟨t, ht, hz⟩
    exact ⟨t, by omega, by rw [rotate_edge]; exact hz⟩
  · rintro ⟨j, hj, hz⟩
    rw [rotate_edge] at hz
    exact ⟨j, by omega, hz⟩

/-- **An arc of a splitting is an arc between the two cut vertices.** -/
theorem isArcBetween_arc (P : ClosedPolygon m) (a : ZMod (m + 3)) (hk1 : 1 ≤ k)
    (hk2 : k ≤ m + 2) : IsArcBetween (P.arc a k) (P.vertex a) (P.vertex (a + k)) := by
  have h := (P.rotate a).isArcBetween_chain (k - 1) (by omega)
  rw [← arc_eq_chain P a hk1, show ((k - 1 + 1 : ℕ) : ZMod (m + 3)) = (k : ZMod (m + 3)) by
    congr 1; omega] at h
  simpa using h

/-- Distinct index numerals below the modulus name distinct vertices, after any shift. -/
theorem natCast_shift_inj (P : ClosedPolygon m) (a : ZMod (m + 3)) {x y : ℕ} (hx : x < m + 3)
    (hy : y < m + 3) (he : P.vertex (a + (x : ZMod (m + 3))) = P.vertex (a + (y : ZMod (m + 3)))) :
    x = y :=
  natCast_inj hx hy (add_left_cancel (P.vertex_inj he))

/-- **The two arcs of a splitting meet exactly at the two cut vertices.** A point on both lies
on an edge of each; `edges_meet`, read in both directions, puts it at a vertex shared by the two
edges, and the only shared vertices are the two ends of the split. -/
theorem arc_inter (P : ClosedPolygon m) (a : ZMod (m + 3)) (hk1 : 1 ≤ k) (hk2 : k ≤ m + 2) :
    P.arc a k ∩ P.arc (a + k) (m + 3 - k) = {P.vertex a, P.vertex (a + k)} := by
  refine Set.Subset.antisymm ?_ (Set.subset_inter (P.endpoints_subset_arc a hk1)
    (P.endpoints_subset_arc' a hk2))
  rintro z ⟨hz1, hz2⟩
  obtain ⟨s, hs, hzs⟩ := mem_arc_iff.1 hz1
  obtain ⟨t, ht, hzt⟩ := mem_arc_iff.1 hz2
  have hkt : k + t < m + 3 := by omega
  rw [show a + (k : ZMod (m + 3)) + (t : ZMod (m + 3)) = a + ((k + t : ℕ) : ZMod (m + 3)) by
    push_cast; ring] at hzt
  -- The two edges are different, so each traps `z` among its own two ends.
  have hij : a + (s : ZMod (m + 3)) ≠ a + ((k + t : ℕ) : ZMod (m + 3)) := fun he =>
    absurd (natCast_inj (by omega) hkt (add_left_cancel he)) (by omega)
  have hsucc₁ : a + (s : ZMod (m + 3)) + 1 = a + ((s + 1 : ℕ) : ZMod (m + 3)) := by
    push_cast; ring
  have hsucc₂ : a + ((k + t : ℕ) : ZMod (m + 3)) + 1 = a + ((k + t + 1 : ℕ) : ZMod (m + 3)) := by
    push_cast; ring
  have hA := P.edges_meet _ _ hij (Set.mem_inter hzs hzt)
  have hB := P.edges_meet _ _ (Ne.symm hij) (Set.mem_inter hzt hzs)
  rw [hsucc₁] at hA
  rw [hsucc₂] at hB
  simp only [Set.mem_insert_iff, Set.mem_singleton_iff] at hA hB ⊢
  -- The wrap-around: `k + t + 1` is either below the modulus or exactly it.
  have hzero : k + t + 1 = m + 3 → ((k + t + 1 : ℕ) : ZMod (m + 3)) = ((0 : ℕ) : ZMod (m + 3)) := by
    intro he
    rw [he, Nat.cast_zero, ZMod.natCast_self]
  rcases hA with hA | hA <;> rcases hB with hB | hB
  · exact absurd (hA.symm.trans hB) fun he => hij (P.vertex_inj he)
  · -- `s ≡ k + t + 1`: possible only by wrapping round, and then `s = 0`.
    rcases Nat.lt_or_ge (k + t + 1) (m + 3) with hlt | hge
    · exact absurd (P.natCast_shift_inj a (by omega) hlt (hA.symm.trans hB)) (by omega)
    · have he : k + t + 1 = m + 3 := by omega
      have hs0 : s = 0 := P.natCast_shift_inj a (by omega) (by omega)
        ((hA.symm.trans hB).trans (by rw [hzero he]))
      exact Or.inl (by rw [hA, hs0, Nat.cast_zero, add_zero])
  · -- `s + 1 ≡ k + t`: forces `s + 1 = k` and `t = 0`.
    have hst : s + 1 = k + t := P.natCast_shift_inj a (by omega) hkt (hA.symm.trans hB)
    exact Or.inr (by rw [hA, show s + 1 = k by omega])
  · exfalso
    rcases Nat.lt_or_ge (k + t + 1) (m + 3) with hlt | hge
    · exact absurd (P.natCast_shift_inj a (by omega) hlt (hA.symm.trans hB)) (by omega)
    · have he : k + t + 1 = m + 3 := by omega
      have := P.natCast_shift_inj a (show s + 1 < m + 3 by omega) (show 0 < m + 3 by omega)
        ((hA.symm.trans hB).trans (by rw [hzero he]))
      omega

end ClosedPolygon

/-! ## The two-arc decomposition is unique

Two points cut a Jordan curve into two arcs, and *only* into those two: the interior of any arc
of the curve between them is connected and misses both, so it lies on one side of any other such
splitting. Without this a realization could name two arcs and still not be known to name the two
arcs a consumer started from. -/

/-- The interior of an arc — the arc less its two endpoints — is connected and nonempty. The
paired form the uniqueness argument below destructures; both halves are in
`Schoenflies/Subarc.lean`, which is where the shared set identity `A ∖ {p, q} = f '' Ioo 0 1`
lives. -/
theorem IsArcBetween.preconnected_diff {A : Set Plane} {p q : Plane} (h : IsArcBetween A p q) :
    IsPreconnected (A \ {p, q}) ∧ (A \ {p, q}).Nonempty :=
  ⟨h.isPreconnected_diff, h.nonempty_diff⟩

/-- **The two arcs a pair of points cuts a curve into are determined.** -/
theorem two_arcs_unique {C A₁ A₂ D₁ D₂ : Set Plane} {p q : Plane}
    (hA : A₁ ∪ A₂ = C) (hAi : A₁ ∩ A₂ = {p, q})
    (hD : D₁ ∪ D₂ = C) (hDi : D₁ ∩ D₂ = {p, q})
    (hA1 : IsArcBetween A₁ p q) (hA2 : IsArcBetween A₂ p q)
    (hD1 : IsArcBetween D₁ p q) (hD2 : IsArcBetween D₂ p q) :
    (A₁ = D₁ ∧ A₂ = D₂) ∨ (A₁ = D₂ ∧ A₂ = D₁) := by
  have hpA : p ∈ A₁ ∩ A₂ := by rw [hAi]; exact Or.inl rfl
  have hqA : q ∈ A₁ ∩ A₂ := by rw [hAi]; exact Or.inr rfl
  have hpD : p ∈ D₁ ∩ D₂ := by rw [hDi]; exact Or.inl rfl
  have hqD : q ∈ D₁ ∩ D₂ := by rw [hDi]; exact Or.inr rfl
  -- An arc between the two points lies on one side of the other splitting.
  have key : ∀ A : Set Plane, IsArcBetween A p q → A ⊆ C → A ⊆ D₁ ∨ A ⊆ D₂ := by
    intro A hAar hAC
    obtain ⟨hconn, hne⟩ := hAar.preconnected_diff
    have hsub : A \ {p, q} ⊆ D₁ᶜ ∪ D₂ᶜ := by
      intro z hz
      by_cases h1 : z ∈ D₁
      · by_cases h2 : z ∈ D₂
        · exact absurd (show z ∈ ({p, q} : Set Plane) by rw [← hDi]; exact ⟨h1, h2⟩) hz.2
        · exact Or.inr h2
      · exact Or.inl h1
    have hnone : ¬ ((A \ {p, q}) ∩ (D₁ᶜ ∩ D₂ᶜ)).Nonempty := by
      rintro ⟨z, hz, h1, h2⟩
      have hzC : z ∈ C := hAC hz.1
      rw [← hD] at hzC
      exact hzC.elim h1 h2
    -- Whichever side the interior meets, it stays there; the two endpoints are on both.
    have hends : ∀ D : Set Plane, p ∈ D → q ∈ D → A \ {p, q} ⊆ D → A ⊆ D := by
      intro D hpD' hqD' hsub' z hz
      by_cases hzpq : z ∈ ({p, q} : Set Plane)
      · rcases hzpq with rfl | rfl
        exacts [hpD', hqD']
      · exact hsub' ⟨hz, hzpq⟩
    by_cases hcase : ((A \ {p, q}) ∩ D₁ᶜ).Nonempty
    · refine Or.inr (hends D₂ hpD.2 hqD.2 fun z hz => ?_)
      by_contra hzD2
      exact hnone (hconn _ _ (hD1.isArc.isClosed).isOpen_compl (hD2.isArc.isClosed).isOpen_compl
        hsub hcase ⟨z, hz, hzD2⟩)
    · refine Or.inl (hends D₁ hpD.1 hqD.1 fun z hz => ?_)
      by_contra hzD1
      exact hcase ⟨z, hz, hzD1⟩
  -- Both arcs cannot land on the same side: the other side would be just the two points.
  have hthird : ∀ D : Set Plane, IsArcBetween D p q → ¬ D ⊆ ({p, q} : Set Plane) := by
    intro D hDar hsub
    obtain ⟨-, z, hz⟩ := hDar.preconnected_diff
    exact hz.2 (hsub hz.1)
  have hnotboth : ∀ D D' : Set Plane, D ∪ D' = C → D ∩ D' = {p, q} → IsArcBetween D' p q →
      A₁ ⊆ D → A₂ ⊆ D → False := by
    intro D D' hDD hDDi hD'ar h1 h2
    refine hthird D' hD'ar ?_
    rw [← hDDi]
    intro z hz
    have hzC : z ∈ C := by rw [← hDD]; exact Or.inr hz
    rw [← hA] at hzC
    exact hzC.elim (fun h => ⟨h1 h, hz⟩) fun h => ⟨h2 h, hz⟩
  -- On opposite sides, the inclusions are equalities.
  have heq : ∀ X Y X' Y' : Set Plane, X ∪ Y = C → X' ∪ Y' = C → X' ∩ Y' = {p, q} →
      p ∈ X → q ∈ X → X ⊆ X' → Y ⊆ Y' → X = X' := by
    intro X Y X' Y' hXY hX'Y' hX'Y'i hpX hqX hXX hYY
    refine Set.Subset.antisymm hXX fun z hz => ?_
    have hzC : z ∈ C := by rw [← hX'Y']; exact Or.inl hz
    rw [← hXY] at hzC
    rcases hzC with h | h
    · exact h
    · have hzpq : z ∈ ({p, q} : Set Plane) := by rw [← hX'Y'i]; exact ⟨hz, hYY h⟩
      rcases hzpq with rfl | rfl
      exacts [hpX, hqX]
  have hAC₁ : A₁ ⊆ C := by rw [← hA]; exact Set.subset_union_left
  have hAC₂ : A₂ ⊆ C := by rw [← hA]; exact Set.subset_union_right
  rcases key A₁ hA1 hAC₁ with h1 | h1 <;> rcases key A₂ hA2 hAC₂ with h2 | h2
  · exact absurd (hnotboth D₁ D₂ hD hDi hD2 h1 h2) (by simp)
  · exact Or.inl ⟨heq A₁ A₂ D₁ D₂ hA hD hDi hpA.1 hqA.1 h1 h2,
      heq A₂ A₁ D₂ D₁ (by rw [Set.union_comm]; exact hA) (by rw [Set.union_comm]; exact hD)
        (by rw [Set.inter_comm]; exact hDi) hpA.2 hqA.2 h2 h1⟩
  · exact Or.inr ⟨heq A₁ A₂ D₂ D₁ hA (by rw [Set.union_comm]; exact hD)
      (by rw [Set.inter_comm]; exact hDi) hpA.1 hqA.1 h1 h2,
      heq A₂ A₁ D₁ D₂ (by rw [Set.union_comm]; exact hA) hD hDi hpA.2 hqA.2 h2 h1⟩
  · exact absurd (hnotboth D₂ D₁ (by rw [Set.union_comm]; exact hD)
      (by rw [Set.inter_comm]; exact hDi) hD1 h1 h2) (by simp)

/-- **The realization theorem, tracking a splitting.** A polygonal Jordan curve decomposed into
two arcs meeting at two of its corners is the carrier of a `ClosedPolygon` whose two arcs at the
corresponding vertices are those two arcs.

This is the form the plane-graph layer wants — compare `Graph.IsHexRealization`. The corner
hypothesis on the two cut points is not an artefact of the proof:
`ClosedPolygon.isCornerAt_vertex` says every vertex of a realization is a corner, so a cut point
that is *not* one cannot be a vertex of any realization at all. -/
theorem exists_closedPolygon_arcs {C A₁ A₂ : Set Plane} (hJ : IsJordanCurve C)
    (hP : IsPolygonal C) {p q : Plane} (hp : IsCornerAt C p) (hq : IsCornerAt C q) (hpq : p ≠ q)
    (hA1 : IsArcBetween A₁ p q) (hA2 : IsArcBetween A₂ p q) (hunion : A₁ ∪ A₂ = C)
    (hinter : A₁ ∩ A₂ = {p, q}) :
    ∃ (m : ℕ) (P : ClosedPolygon m) (a : ZMod (m + 3)) (k : ℕ), P.carrier = C ∧
      1 ≤ k ∧ k ≤ m + 2 ∧ P.vertex a = p ∧ P.vertex (a + (k : ZMod (m + 3))) = q ∧
      ((P.arc a k = A₁ ∧ P.arc (a + (k : ZMod (m + 3))) (m + 3 - k) = A₂) ∨
        (P.arc a k = A₂ ∧ P.arc (a + (k : ZMod (m + 3))) (m + 3 - k) = A₁)) := by
  obtain ⟨m, P, a, k, hcar, hpa, hqa, hk1, hk2⟩ := exists_closedPolygon_split hJ hP hp hq hpq
  refine ⟨m, P, a, k, hcar, hk1, hk2, hpa, hqa, ?_⟩
  have hD1 : IsArcBetween (P.arc a k) p q := by
    rw [← hpa, ← hqa]; exact P.isArcBetween_arc a hk1 hk2
  have hD2 : IsArcBetween (P.arc (a + (k : ZMod (m + 3))) (m + 3 - k)) p q := by
    have h := P.isArcBetween_arc (a + (k : ZMod (m + 3))) (k := m + 3 - k) (by omega) (by omega)
    rw [zmod_add_sub_cancel (by omega) a] at h
    rw [← hpa, ← hqa]
    exact h.reverse
  have hDunion : P.arc a k ∪ P.arc (a + (k : ZMod (m + 3))) (m + 3 - k) = C := by
    rw [P.arc_union a (by omega), hcar]
  have hDinter : P.arc a k ∩ P.arc (a + (k : ZMod (m + 3))) (m + 3 - k) = {p, q} := by
    rw [P.arc_inter a hk1 hk2, hpa, hqa]
  rcases two_arcs_unique hunion hinter hDunion hDinter hA1 hA2 hD1 hD2 with ⟨e1, e2⟩ | ⟨e1, e2⟩
  · exact Or.inl ⟨e1.symm, e2.symm⟩
  · exact Or.inr ⟨e2.symm, e1.symm⟩

/-- **The realization theorem, with the two arcs in the order they were given.** The same as
`Schoenflies.exists_closedPolygon_arcs` with the disjunction moved off the arcs and onto the two
cut vertices: reading the polygon from the other cut point exchanges the two arcs, so exactly
one of the two starting vertices makes `P.arc a k` the *first* arc. This is the shape
`Graph.IsHexRealization` asks for. -/
theorem exists_closedPolygon_arcs_ordered {C A₁ A₂ : Set Plane} (hJ : IsJordanCurve C)
    (hP : IsPolygonal C) {p q : Plane} (hp : IsCornerAt C p) (hq : IsCornerAt C q) (hpq : p ≠ q)
    (hA1 : IsArcBetween A₁ p q) (hA2 : IsArcBetween A₂ p q) (hunion : A₁ ∪ A₂ = C)
    (hinter : A₁ ∩ A₂ = {p, q}) :
    ∃ (m : ℕ) (P : ClosedPolygon m) (a : ZMod (m + 3)) (k : ℕ), P.carrier = C ∧
      1 ≤ k ∧ k ≤ m + 2 ∧
      P.arc a k = A₁ ∧ P.arc (a + (k : ZMod (m + 3))) (m + 3 - k) = A₂ ∧
      ((P.vertex a = p ∧ P.vertex (a + (k : ZMod (m + 3))) = q) ∨
        (P.vertex a = q ∧ P.vertex (a + (k : ZMod (m + 3))) = p)) := by
  obtain ⟨m, P, a, k, hcar, hk1, hk2, hpa, hqa, hcase⟩ :=
    exists_closedPolygon_arcs hJ hP hp hq hpq hA1 hA2 hunion hinter
  rcases hcase with ⟨e1, e2⟩ | ⟨e1, e2⟩
  · exact ⟨m, P, a, k, hcar, hk1, hk2, e1, e2, Or.inl ⟨hpa, hqa⟩⟩
  · refine ⟨m, P, a + (k : ZMod (m + 3)), m + 3 - k, hcar, by omega, by omega, e2, ?_, ?_⟩
    · rw [zmod_add_sub_cancel (by omega) a, show m + 3 - (m + 3 - k) = k by omega]
      exact e1
    · rw [zmod_add_sub_cancel (by omega) a]
      exact Or.inr ⟨hqa, hpa⟩

end Schoenflies


==> anc/P5-kernel-deficit-lean-v6/vendor/schoenflies-lean/Schoenflies/RealizeSplit.lean <==
/-
Copyright (c) 2026 Álvaro Begué. All rights reserved.
Released under Apache 2.0 license as described in the file LICENSE.
Authors: Álvaro Begué
-/
import Schoenflies.CellulationInvariants
import Schoenflies.JordanClosed
import Schoenflies.Graph.PathGraph

/-!
# Realizing a 2-cell split

`Schoenflies/CellulationInvariants.lean` proves the *step* theorems of the second elementary
operation: given a realization `R'` of `S.splitFace d` standing in the relation
`SplitData.IsCrosscutSplit` to a realization `R` of `S`, the two invariants of
`lem:cellulation-invariants` propagate. Nothing built such an `R'`. This module does.

## Blueprint

* `def:generated-structure`, operation 2 — the 2-cell split whose realization is constructed
  here.
* `lem:cellulation-invariants` (i), (vii) — the invariants that
  `SplitData.IsCrosscutSplit.isCellDecomposition_and_isFaceJordan` derives from the output of
  this module.
* `thm:general-crosscut` (`Schoenflies.crosscut_theorem`) — what turns the constructed ear into
  the two new open 2-cells; it is applied inside `IsCrosscutSplit.isRefinement`, and this module
  supplies its hypotheses.

## What is constructed

* `Schoenflies.CellStructure.SplitData.EarCrosscut` — the geometric input: an assignment of
  points to the ear's vertices and of parametrizations to the ear's edges, drawing the ear as a
  polygonal crosscut of the realized open 2-cell.
* `Schoenflies.CellStructure.SplitData.realize` — the realization of `S.splitFace d` built from
  `R` and such an ear. It is a `def` with lemmas, not an existential: `splitPos`,
  `splitDrawing`, `splitCell` are its three components, each with its own reduction lemmas
  (`splitCell_face₁`, `splitCell_of_mem_cells`, `splitCell_earVertex`, `splitCell_earEdge`, …),
  and `realize_pos` / `realize_drawing` / `realize_cell` connect them to the record.
* `Schoenflies.CellStructure.SplitData.isCrosscutSplit_realize` — the constructed realization
  stands in the relation `IsCrosscutSplit` to `R`. Composed with
  `IsCrosscutSplit.isCellDecomposition_and_isFaceJordan` this is the full induction step.

## What is assumed, and who discharges it

`realize` itself asks only for `EarCrosscut`, whose six fields — `pos_source`, `pos_target`,
`injOn`, `isDrawing`, `subset_face`, `polygonal` — say that the ear is drawn as a simple
polygonal arc from `R.pos d.source` to `R.pos d.target` whose interior lies in the open 2-cell,
plus the seventh, `disjoint_skeleton`, which is a fact about `R` alone and is discharged by
`Realization.disjoint_cell_skeletonSet` from assertion (i). A producer that starts from
`Schoenflies.exists_crosscut_of_polyAccessible` — a polygonal arc inside the face with both
ends on its boundary — and cuts that arc into the ear's edges has all seven in hand.

`isCrosscutSplit_realize` asks in addition only for `R.IsCellDecomposition D` and
`R.IsFaceJordan`.

It used to ask for a third thing — that the two boundary paths of the split 2-cell share nothing
but their two ends — because `SplitData` did not imply it: its field `paths_disjoint` forbade
the two paths a common *edge* but said nothing about a common interior *vertex*, and with a
common interior vertex the two realized paths meet in a third point, so the `IsCutPair` clause
of `IsCrosscutSplit` is false. That gap has since been closed at the source: `SplitData` now
carries `paths_meet` and derives `paths_disjoint` from it. What follows is the record of a
condition that
producer of the `SplitData` chooses them (as the two arcs of one boundary cycle) and so can
supply it. If a later wave prefers it as a field of `SplitData`, that is the right place for it.

## The general lemmas this needed

Three facts about drawings and paths had no home on `main` and are proved here in the root
`Graph` namespace. If a second consumer appears they belong in `Schoenflies/Graph/`:

* `Graph.IsPath.map`, `Graph.walkVertices_map`, `Graph.IsPathGraph.map` — a path pushes forward
  along an injective relabelling of the vertices. `Graph.IsWalk.map` was already on `main` (in
  `Schoenflies/CombinatorialInvariance.lean`); the path version needs the injectivity, because
  the freshness clause is a *non*-membership.
* `Graph.IsDrawing.isArcBetween_walkPointSet` — **the point set of a drawn path is a simple
  arc between its two ends.** This is the workhorse: it is what makes the realized ear an arc
  (so `IsCrosscut` applies) and what makes each realized boundary path an arc (so `IsCutPair`
  applies). The induction is on `Graph.IsPath`, and the freshness clause of a path is exactly
  what rules out the returning point that would break `IsArcBetween.concatenate`.
-/

open Set Schoenflies
open scoped Graph

namespace Graph

/-! ### Pushing a path forward along a relabelling -/

section Map

variable {α α' β : Type*} {G : Graph α β} {f : α → α'} {u v : α} {W : List β}

theorem coveredVertices_map (f : α → α') :
    (G.map f).coveredVertices W = f '' G.coveredVertices W := by
  ext x
  simp only [mem_coveredVertices_iff, map_inc, Set.mem_image]
  constructor
  · rintro ⟨e, he, v, hv, rfl⟩
    exact ⟨v, ⟨e, he, hv⟩, rfl⟩
  · rintro ⟨v, ⟨e, he, hv⟩, rfl⟩
    exact ⟨e, he, v, hv, rfl⟩

theorem walkVertices_map (f : α → α') (u : α) (W : List β) :
    (G.map f).walkVertices (f u) W = f '' G.walkVertices u W := by
  rw [walkVertices, walkVertices, coveredVertices_map, Set.image_insert_eq]

/-- **A path pushes forward along an injective relabelling.** Unlike `Graph.IsWalk.map` this
needs the injectivity: the freshness clause is a non-membership, and only an injective map
reflects it. -/
theorem IsPath.map (hf : InjOn f V(G)) (h : G.IsPath u W v) : (G.map f).IsPath (f u) W (f v) := by
  induction h with
  | nil hx => exact .nil (by simpa using Set.mem_image_of_mem f hx)
  | @cons u w v e W hl hW hfresh ih =>
    refine .cons (hl.map f) ih ?_
    rw [walkVertices_map]
    rintro ⟨z, hz, hzf⟩
    have hzV : z ∈ V(G) := walkVertices_subset_vertexSet hW.isWalk.left_mem hz
    exact hfresh (hf hzV hl.left_mem hzf ▸ hz)

/-- Relabelling commutes with the union. Both sides resolve a shared edge name in favour of
the left-hand graph, and `Graph.map` keeps the edge set, so the two resolutions agree. -/
theorem map_union (G H : Graph α β) (f : α → α') :
    (G.union H).map f = (G.map f).union (H.map f) := by
  refine Graph.ext (by simp [Set.image_union]) fun e x y => ?_
  simp only [map_isLink, union_isLink, Relation.map_apply, edgeSet_map]
  constructor
  · rintro ⟨a, b, hab | ⟨he, hab⟩, rfl, rfl⟩
    · exact Or.inl ⟨a, b, hab, rfl, rfl⟩
    · exact Or.inr ⟨he, a, b, hab, rfl, rfl⟩
  · rintro (⟨a, b, hab, rfl, rfl⟩ | ⟨he, a, b, hab, rfl, rfl⟩)
    · exact ⟨a, b, Or.inl hab, rfl, rfl⟩
    · exact ⟨a, b, Or.inr ⟨he, hab⟩, rfl, rfl⟩

theorem IsPathGraph.map {P : Graph α β} (hf : InjOn f V(P)) (h : P.IsPathGraph u W v) :
    (P.map f).IsPathGraph (f u) W (f v) where
  isPath := h.isPath.map hf
  edgeSet_eq := by rw [edgeSet_map]; exact h.edgeSet_eq
  vertexSet_eq := by rw [vertexSet_map, walkVertices_map, h.vertexSet_eq]

end Map

section Drawing

variable {β : Type*} {H K : Graph Plane β} {drw : β → ℝ → Plane}

/-! ### The point set of a drawn path

`Graph.pointSet` reads the vertex set and the edge set of a graph. Along a walk both are read
off the list instead, and that is the form the induction below runs on. -/

/-- The point set a walk occupies: the vertices it visits together with the arcs of its
edges. For a path graph this is the whole of `Graph.pointSet` (`walkPointSet_eq_pointSet`). -/
def walkPointSet (H : Graph Plane β) (drw : β → ℝ → Plane) (u : Plane) (W : List β) : Set Plane :=
  H.walkVertices u W ∪ ⋃ e ∈ ({e | e ∈ W} : Set β), edgeArc drw e

theorem walkPointSet_eq_pointSet {u v : Plane} {W : List β} (h : H.IsPathGraph u W v) :
    walkPointSet H drw u W = pointSet H drw := by
  rw [walkPointSet, pointSet, h.vertexSet_eq, h.edgeSet_eq]

theorem walkPointSet_nil (u : Plane) : walkPointSet H drw u ([] : List β) = {u} := by
  rw [walkPointSet, walkVertices_nil]
  simp

/-- Peeling the first step off a walk peels its arc off the point set. The vertex the step
departs from is an end of that arc, which is why nothing is left behind. -/
theorem walkPointSet_cons (hD : IsDrawing H drw) {e : β} {u w : Plane} {W : List β}
    (hl : H.IsLink e u w) :
    walkPointSet H drw u (e :: W) = edgeArc drw e ∪ walkPointSet H drw w W := by
  have hu : u ∈ edgeArc drw e := (hD.edge_isArcBetween hl).left_mem
  have hset : ({f | f ∈ e :: W} : Set β) = insert e {f | f ∈ W} := by
    ext f; simp [List.mem_cons]
  rw [walkPointSet, walkPointSet, walkVertices_cons hl, hset, Set.biUnion_insert]
  refine Set.Subset.antisymm ?_ ?_
  · rintro z (hz | hz)
    · rcases hz with rfl | hz
      · exact Or.inl hu
      · exact Or.inr (Or.inl hz)
    · rcases hz with hz | hz
      · exact Or.inl hz
      · exact Or.inr (Or.inr hz)
  · rintro z (hz | hz | hz)
    · exact Or.inr (Or.inl hz)
    · exact Or.inl (Or.inr hz)
    · exact Or.inr (Or.inr hz)

/-- **The point set of a drawn path is a simple arc between its two ends.**

The two pieces glued at each step are the arc of the first edge and the point set of the rest
of the path, and `IsArcBetween.concatenate` asks that they meet only at the vertex between
them. That is precisely the freshness clause of `Graph.IsPath`: the vertex the path departs
from is not among those the rest of it visits, and every point the first arc shares with the
rest of the drawing is a vertex the rest visits — a vertex by `vertex_mem_edgeArc` if it is
one of the rest's vertices, and by `edge_inter` if it lies on one of the rest's arcs. -/
theorem IsDrawing.isArcBetween_walkPointSet (hD : IsDrawing H drw) :
    ∀ {u v : Plane} {W : List β}, H.IsPath u W v → u ≠ v →
      IsArcBetween (walkPointSet H drw u W) u v := by
  intro u v W hp
  induction hp with
  | nil => exact fun h => absurd rfl h
  | @cons u w v e W hl hW hfresh ih =>
    intro _
    rw [walkPointSet_cons hD hl]
    have harc : IsArcBetween (edgeArc drw e) u w := hD.edge_isArcBetween hl
    by_cases hwv : w = v
    · subst hwv
      rw [hW.eq_nil_of_eq, walkPointSet_nil,
        Set.union_eq_self_of_subset_right (Set.singleton_subset_iff.2 harc.right_mem)]
      exact harc
    · refine harc.concatenate (ih hwv) ?_
      intro z hz hz'
      -- every point the first arc shares with the rest is a vertex the rest visits
      have hzw : z ∈ H.walkVertices w W := by
        rcases hz' with hz' | hz'
        · exact hz'
        · obtain ⟨f, hf, hzf⟩ := Set.mem_iUnion₂.1 hz'
          have hfe : e ≠ f := by
            rintro rfl
            exact (List.nodup_cons.1 (IsPath.cons hl hW hfresh).nodup).1 hf
          exact mem_walkVertices_of_mem_covered ⟨f, hf,
            (hD.edge_inter hl.edge_mem (hW.isWalk.edge_mem hf) hfe hz hzf).2.2⟩
      have hzV : z ∈ V(H) := walkVertices_subset_vertexSet hW.isWalk.left_mem hzw
      rcases hD.vertex_mem_edgeArc hl hzV hz with rfl | rfl
      · exact absurd hzw hfresh
      · rfl

theorem IsDrawing.isArcBetween_pointSet (hD : IsDrawing H drw) {u v : Plane} {W : List β}
    (h : H.IsPathGraph u W v) (huv : u ≠ v) : IsArcBetween (pointSet H drw) u v := by
  rw [← walkPointSet_eq_pointSet h]
  exact hD.isArcBetween_walkPointSet h.isPath huv

end Drawing

end Graph

namespace Schoenflies

namespace CellStructure

variable {γ : Type*} {S : CellStructure γ}

/-! ## What a realization does to a walk

Two facts about an existing realization, both of the shape "the realized cells of a piece of
the skeleton occupy the point set that piece of the drawing occupies". They are what let the
crosscut theorem, which speaks of point sets, be fed from the cell structure, which speaks of
cells. -/

namespace Realization

variable (R : S.Realization)

theorem walkVertices_graph (u : γ) (W : List γ) :
    R.graph.walkVertices (R.pos u) W = R.pos '' S.skel.walkVertices u W :=
  Graph.walkVertices_map _ _ _

/-- **The realized cells of a path occupy the point set the drawn path occupies.** The two
differ only in the endpoints an open 1-cell drops, and those are the points of the 0-cells the
walk visits. -/
theorem cellUnion_pathCells {u v : γ} {W : List γ} (h : S.skel.IsWalk u W v) :
    R.cellUnion (S.pathCells u W) = Graph.walkPointSet R.graph R.drawing (R.pos u) W := by
  have hsub : S.skel.walkVertices u W ⊆ V(S.skel) :=
    Graph.walkVertices_subset_vertexSet h.left_mem
  have hV : R.cellUnion (S.skel.walkVertices u W) = R.pos '' S.skel.walkVertices u W := by
    refine Set.Subset.antisymm (cellUnion_subset fun z hz => ?_) ?_
    · rw [R.cell_vertex (hsub hz)]
      exact Set.singleton_subset_iff.2 ⟨z, hz, rfl⟩
    · rintro _ ⟨z, hz, rfl⟩
      exact cell_subset_cellUnion hz (by rw [R.cell_vertex (hsub hz)]; rfl)
  rw [CellStructure.pathCells, cellUnion_union, hV, Graph.walkPointSet, R.walkVertices_graph]
  refine Set.Subset.antisymm ?_ ?_
  · refine Set.union_subset (cellUnion_subset fun f hf => ?_) Set.subset_union_left
    obtain ⟨a, b, hl⟩ := Graph.exists_isLink_of_mem_edgeSet (h.edge_mem hf)
    rw [R.cell_edge hl]
    exact fun x hx => Or.inr (Set.mem_biUnion hf hx.1)
  · refine Set.union_subset Set.subset_union_right (Set.iUnion₂_subset fun f hf x hx => ?_)
    obtain ⟨a, b, hl⟩ := Graph.exists_isLink_of_mem_edgeSet (h.edge_mem hf)
    by_cases hxab : x ∈ ({R.pos a, R.pos b} : Set Plane)
    · simp only [Set.mem_insert_iff, Set.mem_singleton_iff] at hxab
      rcases hxab with rfl | rfl
      · exact Or.inr ⟨a, Graph.mem_walkVertices_of_mem_covered ⟨f, hf, hl.inc_left⟩, rfl⟩
      · exact Or.inr ⟨b, Graph.mem_walkVertices_of_mem_covered ⟨f, hf, hl.inc_right⟩, rfl⟩
    · exact Or.inl (cell_subset_cellUnion hf (by rw [R.cell_edge hl]; exact ⟨hx, hxab⟩))

/-- The drawn skeleton is covered by the open cells of dimension 0 and 1. -/
theorem skeletonSet_subset_cellUnion :
    R.skeletonSet ⊆ R.cellUnion (V(S.skel) ∪ E(S.skel)) := by
  intro x hx
  rcases hx with hx | hx
  · rw [Realization.vertexSet_graph] at hx
    obtain ⟨z, hz, rfl⟩ := hx
    refine cell_subset_cellUnion (Set.mem_union_left _ hz) ?_
    rw [R.cell_vertex hz]
    rfl
  · obtain ⟨f, hf, hxf⟩ := Set.mem_iUnion₂.1 hx
    rw [Realization.edgeSet_graph] at hf
    obtain ⟨a, b, hl⟩ := Graph.exists_isLink_of_mem_edgeSet hf
    by_cases hxab : x ∈ ({R.pos a, R.pos b} : Set Plane)
    · simp only [Set.mem_insert_iff, Set.mem_singleton_iff] at hxab
      rcases hxab with rfl | rfl
      · refine cell_subset_cellUnion (Set.mem_union_left _ hl.left_mem) ?_
        rw [R.cell_vertex hl.left_mem]
        rfl
      · refine cell_subset_cellUnion (Set.mem_union_left _ hl.right_mem) ?_
        rw [R.cell_vertex hl.right_mem]
        rfl
    · refine cell_subset_cellUnion (Set.mem_union_right _ hf) ?_
      rw [R.cell_edge hl]
      exact ⟨hxf, hxab⟩

/-- **An open 2-cell misses the drawn skeleton.** Immediate from the disjointness clause of
assertion (i): the skeleton is covered by cells of lower dimension. -/
theorem disjoint_cell_skeletonSet {D : Set Plane} (hcd : R.IsCellDecomposition D) {F : γ}
    (hF : F ∈ S.faces) : Disjoint (R.cell F) R.skeletonSet := by
  refine Set.disjoint_right.2 fun x hx hxF => ?_
  obtain ⟨σ, hσ, hxσ⟩ := mem_cellUnion_iff.1 (R.skeletonSet_subset_cellUnion hx)
  have hne : F ≠ σ := by
    rintro rfl
    rcases hσ with hσ | hσ
    exacts [Set.disjoint_left.1 S.disjoint_faces_vertexSet hF hσ,
      Set.disjoint_left.1 S.disjoint_faces_edgeSet hF hσ]
  have hσc : σ ∈ S.cells := by
    rcases hσ with hσ | hσ
    exacts [S.mem_cells_of_mem_vertexSet hσ, S.mem_cells_of_mem_edgeSet hσ]
  exact Set.disjoint_left.1 (hcd.disjoint (S.mem_cells_of_mem_faces hF) hσc hne) hxF hxσ

end Realization

/-! ## The ear, drawn

`SplitData` fixes the *abstract* ear: a path graph `d.ear` glued to the skeleton at
`d.source` and `d.target`. Drawing it means choosing a point for each of its vertices and a
parametrization for each of its edges. `EarCrosscut` is the bundle of conditions under which
that drawing is a polygonal crosscut of the realized open 2-cell `R.cell d.face`. -/

namespace SplitData

variable (d : S.SplitData)

theorem source_mem_ear : d.source ∈ V(d.ear) :=
  (d.vertexSet_inter ▸ (Set.mem_insert _ _ : d.source ∈ ({d.source, d.target} : Set γ))).1

theorem target_mem_ear : d.target ∈ V(d.ear) :=
  (d.vertexSet_inter ▸
    (Set.mem_insert_of_mem _ rfl : d.target ∈ ({d.source, d.target} : Set γ))).1

theorem source_mem_cells₂ : d.source ∈ d.cells₂ :=
  Or.inr Graph.mem_walkVertices_self

theorem target_mem_cells₂ : d.target ∈ d.cells₂ :=
  Or.inr d.isPath₂.isWalk.target_mem_walkVertices

/-- **The cells strictly below the split 2-cell are the cells of its two boundary paths.**
This is `SplitData.sub_face` read as a set identity; with assertion (i) it identifies the
frontier of the old open 2-cell with the two realized boundary paths. -/
theorem subcells_face_diff : S.subcells d.face \ {d.face} = d.cells₁ ∪ d.cells₂ := by
  ext σ
  simp only [Set.mem_sdiff, Set.mem_singleton_iff, CellStructure.mem_subcells_iff, Set.mem_union]
  constructor
  · rintro ⟨⟨-, hsub⟩, hne⟩
    rcases d.sub_face.1 hsub with rfl | h
    · exact absurd rfl hne
    · exact h
  · intro h
    refine ⟨⟨?_, d.sub_face.2 (Or.inr h)⟩, ?_⟩
    · rcases h with h | h
      exacts [d.cells₁_subset h, d.cells₂_subset h]
    · rcases h with h | h
      exacts [d.cells₁_ne_face h, d.cells₂_ne_face h]

/-- The drawn ear: the abstract ear pushed into the plane along the chosen positions. -/
def earGraph (d : S.SplitData) (earPos : γ → Plane) : Graph Plane γ := d.ear.map earPos

@[simp] theorem vertexSet_earGraph (earPos : γ → Plane) :
    V(d.earGraph earPos) = earPos '' V(d.ear) := Graph.vertexSet_map _ _

@[simp] theorem edgeSet_earGraph (earPos : γ → Plane) :
    E(d.earGraph earPos) = E(d.ear) := Graph.edgeSet_map _ _

/-- The point set the drawn ear occupies: the crosscut `P` of `thm:general-crosscut`. -/
def earSet (d : S.SplitData) (earPos : γ → Plane) (earDraw : γ → ℝ → Plane) : Set Plane :=
  Graph.pointSet (d.earGraph earPos) earDraw

/-- **The geometric input of one 2-cell split.** A position for each vertex of the abstract
ear and a parametrization for each of its edges, drawing the ear as a polygonal crosscut of
the realized open 2-cell `R.cell d.face`.

Every clause is a statement about the ear's own drawing, and every one of them is what the
finite-transfer module has in hand when it produces a crosscut from
`Schoenflies.exists_crosscut_of_polyAccessible`: it starts from a simple polygonal arc `P`
inside the face with its two ends on the boundary, and cuts `P` into the ear's edges. -/
structure EarCrosscut (d : S.SplitData) (R : S.Realization) (earPos : γ → Plane)
    (earDraw : γ → ℝ → Plane) : Prop where
  /-- The ear starts where the old 0-cell `d.source` sits. -/
  pos_source : earPos d.source = R.pos d.source
  /-- …and ends where `d.target` sits. -/
  pos_target : earPos d.target = R.pos d.target
  /-- Distinct vertices of the ear are drawn at distinct points. -/
  injOn : InjOn earPos V(d.ear)
  /-- The ear is drawn as a plane graph. -/
  isDrawing : Graph.IsDrawing (d.earGraph earPos) earDraw
  /-- Every point of the drawn ear but its two ends is inside the old open 2-cell. -/
  subset_face : d.earSet earPos earDraw \ {R.pos d.source, R.pos d.target} ⊆ R.cell d.face
  /-- The old open 2-cell misses the old drawn skeleton. This is a property of `R` alone, not
  of the ear; it is carried here so that the construction below depends on no ambient domain.
  `Realization.disjoint_cell_skeletonSet` discharges it from assertion (i). -/
  disjoint_skeleton : Disjoint (R.cell d.face) R.skeletonSet
  /-- The drawn ear is polygonal. -/
  polygonal : IsPolygonal (d.earSet earPos earDraw)

namespace EarCrosscut

variable {d} {R : S.Realization} {earPos : γ → Plane} {earDraw : γ → ℝ → Plane}
theorem source_ne_target_pos : R.pos d.source ≠ R.pos d.target := fun h =>
  d.source_ne_target (R.injOn_pos d.source_mem_skel d.target_mem_skel h)

theorem mem_earSet_of_mem_ear {z : γ} (hz : z ∈ V(d.ear)) : earPos z ∈ d.earSet earPos earDraw :=
  Graph.vertexSet_subset_pointSet (by rw [d.vertexSet_earGraph]; exact ⟨z, hz, rfl⟩)

theorem edgeArc_subset_earSet {f : γ} (hf : f ∈ E(d.ear)) :
    Graph.edgeArc earDraw f ⊆ d.earSet earPos earDraw :=
  Graph.edgeArc_subset_pointSet (by rw [d.edgeSet_earGraph]; exact hf)

variable (hE : d.EarCrosscut R earPos earDraw)

include hE

/-- On the two ends — the only vertices the ear shares with the old skeleton — the ear's
positions agree with the old ones. -/
theorem earPos_eq {z : γ} (hz : z ∈ V(d.ear)) (hz' : z ∈ V(S.skel)) : earPos z = R.pos z := by
  have : z ∈ ({d.source, d.target} : Set γ) := d.vertexSet_inter ▸ ⟨hz, hz'⟩
  rcases this with rfl | rfl
  exacts [hE.pos_source, hE.pos_target]

theorem pos_source_mem_earSet : R.pos d.source ∈ d.earSet earPos earDraw :=
  hE.pos_source ▸ mem_earSet_of_mem_ear d.source_mem_ear

theorem pos_target_mem_earSet : R.pos d.target ∈ d.earSet earPos earDraw :=
  hE.pos_target ▸ mem_earSet_of_mem_ear d.target_mem_ear

/-- An interior vertex of the ear is drawn strictly inside the old open 2-cell. -/
theorem earPos_mem_cell_face {z : γ} (hz : z ∈ V(d.ear)) (hs : z ≠ d.source)
    (ht : z ≠ d.target) : earPos z ∈ R.cell d.face := by
  refine hE.subset_face ⟨mem_earSet_of_mem_ear hz, ?_⟩
  simp only [Set.mem_insert_iff, Set.mem_singleton_iff]
  rintro (h | h)
  · exact hs (hE.injOn hz d.source_mem_ear (h.trans hE.pos_source.symm))
  · exact ht (hE.injOn hz d.target_mem_ear (h.trans hE.pos_target.symm))

/-- **The drawn ear meets the old skeleton exactly in its two ends.** The interior of the ear
is inside the open 2-cell, and an open 2-cell misses the drawn skeleton. -/
theorem earSet_inter_skeletonSet :
    d.earSet earPos earDraw ∩ R.skeletonSet ⊆ {R.pos d.source, R.pos d.target} := by
  rintro x ⟨hx, hx'⟩
  by_contra hcon
  exact Set.disjoint_left.1 hE.disjoint_skeleton (hE.subset_face ⟨hx, hcon⟩) hx'

/-- **An ear edge's arc meets the ear's vertices exactly at its own two ends**, so dropping
all of the ear's vertices from it is the same as dropping its own two ends. This is what makes
the definition of the new open 1-cells independent of a choice of orientation. -/
theorem edgeArc_diff {f a b : γ} (hl : d.ear.IsLink f a b) :
    Graph.edgeArc earDraw f \ earPos '' V(d.ear) =
      Graph.edgeArc earDraw f \ {earPos a, earPos b} := by
  have hlm : (d.earGraph earPos).IsLink f (earPos a) (earPos b) := hl.map earPos
  refine Set.Subset.antisymm (Set.sdiff_subset_sdiff_right ?_) (fun x ⟨hx, hx'⟩ => ⟨hx, ?_⟩)
  · rintro _ (rfl | rfl)
    exacts [⟨a, hl.left_mem, rfl⟩, ⟨b, hl.right_mem, rfl⟩]
  · rintro ⟨w, hw, rfl⟩
    have hwV : earPos w ∈ V(d.earGraph earPos) := by
      rw [d.vertexSet_earGraph]; exact ⟨w, hw, rfl⟩
    exact hx' (hE.isDrawing.vertex_mem_edgeArc hlm hwV hx)

end EarCrosscut

/-! ## The realization built from a drawn ear -/

open scoped Classical in
/-- Where the split puts each 0-cell: the ear's vertices go where the ear's drawing puts them,
everything else stays. On the ear's two ends the two prescriptions agree. -/
noncomputable def splitPos (d : S.SplitData) (R : S.Realization) (earPos : γ → Plane) :
    γ → Plane := fun z => if z ∈ V(d.ear) then earPos z else R.pos z

open scoped Classical in
/-- How the split draws each 1-cell. -/
noncomputable def splitDrawing (d : S.SplitData) (R : S.Realization)
    (earDraw : γ → ℝ → Plane) : γ → ℝ → Plane :=
  fun f => if f ∈ E(d.ear) then earDraw f else R.drawing f

open scoped Classical in
/-- The point set of each open cell after the split: the two new 2-cells are the two sides of
the crosscut, the ear's vertices and edges are their points and their open arcs, and every
surviving cell keeps its old point set. -/
noncomputable def splitCell (d : S.SplitData) (R : S.Realization) (earPos : γ → Plane)
    (earDraw : γ → ℝ → Plane) : γ → Set Plane := fun σ =>
  if σ = d.face₁ then inside (R.cellUnion d.cells₁ ∪ d.earSet earPos earDraw)
  else if σ = d.face₂ then inside (R.cellUnion d.cells₂ ∪ d.earSet earPos earDraw)
  else if σ ∈ V(d.ear) ∧ σ ∉ V(S.skel) then {earPos σ}
  else if σ ∈ E(d.ear) then Graph.edgeArc earDraw σ \ earPos '' V(d.ear)
  else R.cell σ

variable {d} {R : S.Realization} {earPos : γ → Plane} {earDraw : γ → ℝ → Plane}

theorem splitPos_of_mem_ear {z : γ} (hz : z ∈ V(d.ear)) : d.splitPos R earPos z = earPos z := by
  classical
  simp only [splitPos, if_pos hz]

theorem splitPos_of_notMem_ear {z : γ} (hz : z ∉ V(d.ear)) : d.splitPos R earPos z = R.pos z := by
  classical
  simp only [splitPos, if_neg hz]

theorem EarCrosscut.splitPos_eq (hE : d.EarCrosscut R earPos earDraw) {z : γ}
    (hz : z ∈ V(S.skel)) : d.splitPos R earPos z = R.pos z := by
  by_cases hz' : z ∈ V(d.ear)
  · rw [splitPos_of_mem_ear hz', hE.earPos_eq hz' hz]
  · rw [splitPos_of_notMem_ear hz']

theorem splitDrawing_of_mem_ear {f : γ} (hf : f ∈ E(d.ear)) :
    d.splitDrawing R earDraw f = earDraw f := by
  classical
  simp only [splitDrawing, if_pos hf]

theorem splitDrawing_of_mem_skel {f : γ} (hf : f ∈ E(S.skel)) :
    d.splitDrawing R earDraw f = R.drawing f := by
  classical
  simp only [splitDrawing, if_neg (Set.disjoint_left.1 d.disjoint_edgeSet hf)]

theorem splitCell_face₁ : d.splitCell R earPos earDraw d.face₁ =
    inside (R.cellUnion d.cells₁ ∪ d.earSet earPos earDraw) := by
  classical
  unfold splitCell
  rw [if_pos rfl]

theorem splitCell_face₂ : d.splitCell R earPos earDraw d.face₂ =
    inside (R.cellUnion d.cells₂ ∪ d.earSet earPos earDraw) := by
  classical
  unfold splitCell
  rw [if_neg (Ne.symm d.face_ne), if_pos rfl]

theorem splitCell_of_mem_cells {σ : γ} (hσ : σ ∈ S.cells) :
    d.splitCell R earPos earDraw σ = R.cell σ := by
  classical
  have h₁ : σ ≠ d.face₁ := by rintro rfl; exact d.face₁_notMem hσ
  have h₂ : σ ≠ d.face₂ := by rintro rfl; exact d.face₂_notMem hσ
  have h₃ : ¬ (σ ∈ V(d.ear) ∧ σ ∉ V(S.skel)) := by
    rintro ⟨hv, hnv⟩
    rcases d.mem_cells_of_mem_ear_vertexSet hv hσ with rfl | rfl
    exacts [hnv d.source_mem_skel, hnv d.target_mem_skel]
  have h₄ : σ ∉ E(d.ear) := fun h => d.edge_fresh h hσ
  unfold splitCell
  rw [if_neg h₁, if_neg h₂, if_neg h₃, if_neg h₄]

theorem EarCrosscut.splitCell_earVertex (hE : d.EarCrosscut R earPos earDraw) {z : γ}
    (hz : z ∈ V(d.ear)) : d.splitCell R earPos earDraw z = {earPos z} := by
  classical
  by_cases hz' : z ∈ V(S.skel)
  · rw [splitCell_of_mem_cells (S.mem_cells_of_mem_vertexSet hz'), R.cell_vertex hz',
      hE.earPos_eq hz hz']
  · have h₁ : z ≠ d.face₁ := by rintro rfl; exact d.face₁_notMem_ear (Or.inl hz)
    have h₂ : z ≠ d.face₂ := by rintro rfl; exact d.face₂_notMem_ear (Or.inl hz)
    unfold splitCell
    rw [if_neg h₁, if_neg h₂, if_pos (show z ∈ V(d.ear) ∧ z ∉ V(S.skel) from ⟨hz, hz'⟩)]

theorem splitCell_earEdge {f : γ} (hf : f ∈ E(d.ear)) :
    d.splitCell R earPos earDraw f = Graph.edgeArc earDraw f \ earPos '' V(d.ear) := by
  classical
  have h₁ : f ≠ d.face₁ := by rintro rfl; exact d.face₁_notMem_ear (Or.inr hf)
  have h₂ : f ≠ d.face₂ := by rintro rfl; exact d.face₂_notMem_ear (Or.inr hf)
  have h₃ : ¬ (f ∈ V(d.ear) ∧ f ∉ V(S.skel)) := fun h =>
    Set.disjoint_left.1 d.ear_disjoint h.1 hf
  unfold splitCell
  rw [if_neg h₁, if_neg h₂, if_neg h₃, if_pos hf]

theorem edgeArc_splitDrawing_of_mem_skel {f : γ} (hf : f ∈ E(S.skel)) :
    Graph.edgeArc (d.splitDrawing R earDraw) f = Graph.edgeArc R.drawing f := by
  rw [Graph.edgeArc, Graph.edgeArc, splitDrawing_of_mem_skel hf]

theorem edgeArc_splitDrawing_of_mem_ear {f : γ} (hf : f ∈ E(d.ear)) :
    Graph.edgeArc (d.splitDrawing R earDraw) f = Graph.edgeArc earDraw f := by
  rw [Graph.edgeArc, Graph.edgeArc, splitDrawing_of_mem_ear hf]

namespace EarCrosscut

variable (hE : d.EarCrosscut R earPos earDraw)

include hE

/-- The skeleton of the split structure, drawn: the old drawn skeleton with the drawn ear
glued on. -/
theorem splitGraph_eq :
    (S.splitFace d).skel.map (d.splitPos R earPos) = R.graph.union (d.earGraph earPos) := by
  change (S.skel.union d.ear).map (d.splitPos R earPos) = _
  rw [Graph.map_union]
  congr 1
  · exact Graph.map_eq_of_eqOn fun z hz => hE.splitPos_eq hz
  · exact Graph.map_eq_of_eqOn fun z hz => splitPos_of_mem_ear hz

/-- **The old drawn skeleton with the drawn ear glued on is a plane graph.** The three clauses
of `Graph.IsDrawing` all reduce, on a mixed pair, to the same fact: the ear meets the old
drawing only at its two ends, because its interior lies in an open 2-cell and an open 2-cell
misses the drawn skeleton. -/
theorem isDrawing_split :
    Graph.IsDrawing (R.graph.union (d.earGraph earPos)) (d.splitDrawing R earDraw) := by
  have hEskel : E(R.graph) = E(S.skel) := Realization.edgeSet_graph R
  have hcompat : R.graph.Compatible (d.earGraph earPos) :=
    Graph.Compatible.of_disjoint_edgeSet (by
      rw [hEskel, d.edgeSet_earGraph]; exact d.disjoint_edgeSet)
  have hle₁ : R.graph ≤ R.graph.union (d.earGraph earPos) := Graph.left_le_union _ _
  have hle₂ : d.earGraph earPos ≤ R.graph.union (d.earGraph earPos) := hcompat.right_le_union
  have hmeet := hE.earSet_inter_skeletonSet
  have hends : ∀ {x : Plane}, x ∈ ({R.pos d.source, R.pos d.target} : Set Plane) →
      x ∈ V(R.graph) ∧ x ∈ V(d.earGraph earPos) := by
    rintro x (rfl | rfl)
    · exact ⟨by rw [Realization.vertexSet_graph]; exact ⟨_, d.source_mem_skel, rfl⟩,
        by rw [d.vertexSet_earGraph]; exact ⟨d.source, d.source_mem_ear, hE.pos_source⟩⟩
    · exact ⟨by rw [Realization.vertexSet_graph]; exact ⟨_, d.target_mem_skel, rfl⟩,
        by rw [d.vertexSet_earGraph]; exact ⟨d.target, d.target_mem_ear, hE.pos_target⟩⟩
  have hcross : ∀ {x : Plane}, x ∈ d.earSet earPos earDraw → x ∈ R.skeletonSet →
      x ∈ V(R.graph) ∧ x ∈ V(d.earGraph earPos) := fun hx hx' => hends (hmeet ⟨hx, hx'⟩)
  have hmix : ∀ {p : Plane} {e g : γ}, e ∈ E(S.skel) → g ∈ E(d.ear) →
      p ∈ Graph.edgeArc R.drawing e → p ∈ Graph.edgeArc earDraw g →
      p ∈ V(R.graph.union (d.earGraph earPos)) ∧
        (R.graph.union (d.earGraph earPos)).Inc e p ∧
        (R.graph.union (d.earGraph earPos)).Inc g p := by
    intro p e g he hg hpe hpg
    have hp1 : p ∈ R.skeletonSet :=
      Graph.edgeArc_subset_pointSet (by rwa [hEskel]) hpe
    have hp2 : p ∈ d.earSet earPos earDraw := edgeArc_subset_earSet hg hpg
    obtain ⟨hpV1, hpV2⟩ := hcross hp2 hp1
    obtain ⟨a, b, hlab⟩ := Graph.exists_isLink_of_mem_edgeSet (show e ∈ E(R.graph) by rwa [hEskel])
    obtain ⟨c, c', hlcc⟩ := Graph.exists_isLink_of_mem_edgeSet
      (show g ∈ E(d.earGraph earPos) by rwa [d.edgeSet_earGraph])
    have hInc1 : R.graph.Inc e p := by
      rcases R.isDrawing.vertex_mem_edgeArc hlab hpV1 hpe with rfl | rfl
      exacts [hlab.inc_left, hlab.inc_right]
    have hInc2 : (d.earGraph earPos).Inc g p := by
      rcases hE.isDrawing.vertex_mem_edgeArc hlcc hpV2 hpg with rfl | rfl
      exacts [hlcc.inc_left, hlcc.inc_right]
    exact ⟨Or.inl hpV1, hInc1.mono hle₁, hInc2.mono hle₂⟩
  refine ⟨?_, ?_, ?_⟩
  · -- each edge is drawn by its own parametrization
    intro e he
    rcases he with he | he
    · rw [hEskel] at he
      obtain ⟨hc, hi, hl⟩ := R.isDrawing.edge_param (by rwa [Graph.edgeSet_map])
      rw [splitDrawing_of_mem_skel he]
      exact ⟨hc, hi, Graph.union_isLink.2 (Or.inl hl)⟩
    · rw [d.edgeSet_earGraph] at he
      obtain ⟨hc, hi, hl⟩ := hE.isDrawing.edge_param (by rwa [d.edgeSet_earGraph])
      rw [splitDrawing_of_mem_ear he]
      exact ⟨hc, hi, Graph.union_isLink.2
        (Or.inr ⟨by rw [hEskel]; exact Set.disjoint_right.1 d.disjoint_edgeSet he, hl⟩)⟩
  · -- an edge's arc meets the vertices only at its own ends
    intro e x y v hl hv hmem
    rcases Graph.union_isLink.1 hl with hl | ⟨-, hl⟩
    · have he : e ∈ E(S.skel) := by rw [← hEskel]; exact hl.edge_mem
      rw [edgeArc_splitDrawing_of_mem_skel he] at hmem
      have hvg : v ∈ V(R.graph) := by
        rcases hv with hv | hv
        · exact hv
        · exact (hcross (Graph.vertexSet_subset_pointSet hv)
            (Graph.edgeArc_subset_pointSet (by rwa [hEskel]) hmem)).1
      exact R.isDrawing.vertex_mem_edgeArc hl hvg hmem
    · have he : e ∈ E(d.ear) := by rw [← d.edgeSet_earGraph]; exact hl.edge_mem
      rw [edgeArc_splitDrawing_of_mem_ear he] at hmem
      have hvg : v ∈ V(d.earGraph earPos) := by
        rcases hv with hv | hv
        · exact (hcross (edgeArc_subset_earSet he hmem)
            (Graph.vertexSet_subset_pointSet hv)).2
        · exact hv
      exact hE.isDrawing.vertex_mem_edgeArc hl hvg hmem
  · -- two distinct edges meet only at shared vertices
    intro e f he hf hef p hpe hpf
    rcases he with he | he <;> rcases hf with hf | hf
    · rw [hEskel] at he hf
      rw [edgeArc_splitDrawing_of_mem_skel he] at hpe
      rw [edgeArc_splitDrawing_of_mem_skel hf] at hpf
      obtain ⟨hpV, hIe, hIf⟩ := R.isDrawing.edge_inter (by rwa [Graph.edgeSet_map])
        (by rwa [Graph.edgeSet_map]) hef hpe hpf
      exact ⟨Or.inl hpV, hIe.mono hle₁, hIf.mono hle₁⟩
    · rw [hEskel] at he
      rw [d.edgeSet_earGraph] at hf
      rw [edgeArc_splitDrawing_of_mem_skel he] at hpe
      rw [edgeArc_splitDrawing_of_mem_ear hf] at hpf
      exact hmix he hf hpe hpf
    · rw [d.edgeSet_earGraph] at he
      rw [hEskel] at hf
      rw [edgeArc_splitDrawing_of_mem_ear he] at hpe
      rw [edgeArc_splitDrawing_of_mem_skel hf] at hpf
      obtain ⟨hv, h1, h2⟩ := hmix hf he hpf hpe
      exact ⟨hv, h2, h1⟩
    · rw [d.edgeSet_earGraph] at he hf
      rw [edgeArc_splitDrawing_of_mem_ear he] at hpe
      rw [edgeArc_splitDrawing_of_mem_ear hf] at hpf
      obtain ⟨hpV, hIe, hIf⟩ := hE.isDrawing.edge_inter (by rwa [d.edgeSet_earGraph])
        (by rwa [d.edgeSet_earGraph]) hef hpe hpf
      exact ⟨Or.inr hpV, hIe.mono hle₂, hIf.mono hle₂⟩

end EarCrosscut

/-- **The frontier of the old open 2-cell is the union of its two realized boundary paths.**
`SplitData.sub_face` says which cells lie below the split 2-cell, and assertion (i) turns the
union of those open cells into the topological frontier. -/
theorem frontier_cell_face {D : Set Plane} (hcd : R.IsCellDecomposition D)
    (hJ : R.IsFaceJordan) :
    frontier (R.cell d.face) = R.cellUnion d.cells₁ ∪ R.cellUnion d.cells₂ := by
  rw [← hJ.faceBoundary_eq hcd d.face_mem, Realization.faceBoundary, d.subcells_face_diff,
    Realization.cellUnion_union]

theorem pos_source_mem_cellUnion_cells₁ : R.pos d.source ∈ R.cellUnion d.cells₁ :=
  Realization.cell_subset_cellUnion d.source_mem_cells₁
    (by rw [R.cell_vertex d.source_mem_skel]; rfl)

theorem pos_source_mem_cellUnion_cells₂ : R.pos d.source ∈ R.cellUnion d.cells₂ :=
  Realization.cell_subset_cellUnion d.source_mem_cells₂
    (by rw [R.cell_vertex d.source_mem_skel]; rfl)

theorem pos_target_mem_cellUnion_cells₁ : R.pos d.target ∈ R.cellUnion d.cells₁ :=
  Realization.cell_subset_cellUnion d.target_mem_cells₁
    (by rw [R.cell_vertex d.target_mem_skel]; rfl)

theorem pos_target_mem_cellUnion_cells₂ : R.pos d.target ∈ R.cellUnion d.cells₂ :=
  Realization.cell_subset_cellUnion d.target_mem_cells₂
    (by rw [R.cell_vertex d.target_mem_skel]; rfl)

/-- **A realized boundary path is a simple arc between the ear's two ends.** -/
theorem isArcBetween_cellUnion_cells₁ :
    IsArcBetween (R.cellUnion d.cells₁) (R.pos d.source) (R.pos d.target) := by
  rw [cells₁, R.cellUnion_pathCells d.isPath₁.isWalk]
  exact R.isDrawing.isArcBetween_walkPointSet (d.isPath₁.map R.injOn_pos)
    (fun h => d.source_ne_target (R.injOn_pos d.source_mem_skel d.target_mem_skel h))

theorem isArcBetween_cellUnion_cells₂ :
    IsArcBetween (R.cellUnion d.cells₂) (R.pos d.source) (R.pos d.target) := by
  rw [cells₂, R.cellUnion_pathCells d.isPath₂.isWalk]
  exact R.isDrawing.isArcBetween_walkPointSet (d.isPath₂.map R.injOn_pos)
    (fun h => d.source_ne_target (R.injOn_pos d.source_mem_skel d.target_mem_skel h))

/-- **The two boundary paths cut the old 2-cell's boundary curve in two.**

This is where `SplitData.paths_meet` is spent, and it is the only place: `paths_disjoint` alone
forbids the two paths a common *edge* but not a common interior *vertex*, and with a common
interior vertex the two realized paths meet in more than the two cut points. See the module
docstring. -/
theorem isCutPair_of_inter {D : Set Plane} (hcd : R.IsCellDecomposition D)
    (hJ : R.IsFaceJordan) :
    IsCutPair (frontier (R.cell d.face)) (R.pos d.source) (R.pos d.target)
      (R.cellUnion d.cells₁) (R.cellUnion d.cells₂) where
  fst := isArcBetween_cellUnion_cells₁
  snd := isArcBetween_cellUnion_cells₂
  union_eq := (frontier_cell_face hcd hJ).symm
  inter_eq := by
    refine Set.Subset.antisymm (fun x ⟨hx₁, hx₂⟩ => ?_) ?_
    · obtain ⟨σ, hσ, hxσ⟩ := Realization.mem_cellUnion_iff.1 hx₁
      obtain ⟨τ, hτ, hxτ⟩ := Realization.mem_cellUnion_iff.1 hx₂
      have hστ : σ = τ := by
        by_contra hne
        exact Set.disjoint_left.1
          (hcd.disjoint (d.cells₁_subset hσ) (d.cells₂_subset hτ) hne) hxσ hxτ
      subst hστ
      have hmem : σ ∈ ({d.source, d.target} : Set γ) := d.paths_meet ▸ ⟨hσ, hτ⟩
      rcases hmem with rfl | rfl
      · rw [R.cell_vertex d.source_mem_skel] at hxσ
        exact Or.inl hxσ
      · rw [R.cell_vertex d.target_mem_skel] at hxσ
        exact Or.inr hxσ
    · rintro x (rfl | rfl)
      exacts [⟨pos_source_mem_cellUnion_cells₁, pos_source_mem_cellUnion_cells₂⟩,
        ⟨pos_target_mem_cellUnion_cells₁, pos_target_mem_cellUnion_cells₂⟩]

namespace EarCrosscut

variable (hE : d.EarCrosscut R earPos earDraw)

include hE

/-- The drawn ear is a path graph in the plane. -/
theorem isPathGraph_earGraph :
    (d.earGraph earPos).IsPathGraph (R.pos d.source) d.earWalk (R.pos d.target) := by
  have := d.isPathGraph.map hE.injOn
  rwa [hE.pos_source, hE.pos_target] at this

/-- **The drawn ear is a simple arc between the two old 0-cells it is glued to.** -/
theorem isArcBetween_earSet :
    IsArcBetween (d.earSet earPos earDraw) (R.pos d.source) (R.pos d.target) :=
  hE.isDrawing.isArcBetween_pointSet hE.isPathGraph_earGraph source_ne_target_pos

/-- **The drawn ear is a crosscut of the old Jordan face.** -/
theorem isCrosscut_earSet {D : Set Plane} (hcd : R.IsCellDecomposition D)
    (hJ : R.IsFaceJordan) :
    IsCrosscut (frontier (R.cell d.face)) (d.earSet earPos earDraw)
      (R.pos d.source) (R.pos d.target) where
  curve := hJ.isJordanCurve d.face_mem
  arc := hE.isArcBetween_earSet
  polygonal := hE.polygonal
  left_mem := (frontier_cell_face hcd hJ) ▸ Or.inl pos_source_mem_cellUnion_cells₁
  right_mem := (frontier_cell_face hcd hJ) ▸ Or.inl pos_target_mem_cellUnion_cells₁
  sdiff_subset := by
    rw [← hJ.cell_eq_inside d.face_mem]
    exact hE.subset_face

/-- The closure of an ear edge's open arc is the closed arc. -/
theorem closure_edgeArc_diff {f a b : γ} (hl : d.ear.IsLink f a b) :
    closure (Graph.edgeArc earDraw f \ {earPos a, earPos b}) = Graph.edgeArc earDraw f := by
  have harc : IsArcBetween (Graph.edgeArc earDraw f) (earPos a) (earPos b) :=
    hE.isDrawing.edge_isArcBetween (hl.map earPos)
  refine Set.Subset.antisymm (closure_minimal Set.sdiff_subset harc.isArc.isCompact.isClosed) ?_
  intro x hx
  by_cases hxab : x ∈ ({earPos a, earPos b} : Set Plane)
  · rcases hxab with rfl | rfl
    exacts [harc.left_mem_closure_diff, harc.right_mem_closure_diff]
  · exact subset_closure ⟨hx, hxab⟩

end EarCrosscut

/-! ## The realization -/

/-- **The realization of a 2-cell split.**

The old realization `R`, a drawing of the ear as a polygonal crosscut of the old open 2-cell,
and assertion (i) at the old stage produce a realization of `S.splitFace d`:

* the ear's interior 0-cells go where the ear's drawing puts them, and its 1-cells to their
  open arcs;
* the two new 2-cells go to the two sides of the crosscut, `inside (Bᵢ ∪ P)`;
* every surviving cell keeps its old point set.

This is the object the whole split step of `lem:cellulation-invariants` was missing:
`SplitData.isCrosscutSplit_realize` puts it in the relation `IsCrosscutSplit` to `R`, and
`IsCrosscutSplit.isCellDecomposition_and_isFaceJordan` then propagates both invariants. -/
noncomputable def realize (R : S.Realization) (d : S.SplitData) (earPos : γ → Plane)
    (earDraw : γ → ℝ → Plane) (hE : d.EarCrosscut R earPos earDraw) :
    (S.splitFace d).Realization where
  pos := d.splitPos R earPos
  drawing := d.splitDrawing R earDraw
  injOn_pos := by
    have hsep : ∀ ⦃x y : γ⦄, x ∈ V(S.skel) → y ∈ V(d.ear) → y ∉ V(S.skel) →
        d.splitPos R earPos x ≠ d.splitPos R earPos y := by
      intro x y hx hy hyn hxy
      rw [hE.splitPos_eq hx, splitPos_of_mem_ear hy] at hxy
      have h1 : R.pos x ∈ R.cell d.face := by
        rw [hxy]
        exact hE.earPos_mem_cell_face hy (fun h => hyn (h ▸ d.source_mem_skel))
          (fun h => hyn (h ▸ d.target_mem_skel))
      have h2 : R.pos x ∈ R.skeletonSet :=
        Graph.vertexSet_subset_pointSet (by rw [Realization.vertexSet_graph]; exact ⟨x, hx, rfl⟩)
      exact Set.disjoint_left.1 hE.disjoint_skeleton h1 h2
    intro x hx y hy hxy
    have hx' : x ∈ V(S.skel) ∪ V(d.ear) := hx
    have hy' : y ∈ V(S.skel) ∪ V(d.ear) := hy
    rcases hx' with hxs | hxe <;> rcases hy' with hys | hye
    · rw [hE.splitPos_eq hxs, hE.splitPos_eq hys] at hxy
      exact R.injOn_pos hxs hys hxy
    · by_cases hyy : y ∈ V(S.skel)
      · rw [hE.splitPos_eq hxs, hE.splitPos_eq hyy] at hxy
        exact R.injOn_pos hxs hyy hxy
      · exact absurd hxy (hsep hxs hye hyy)
    · by_cases hxx : x ∈ V(S.skel)
      · rw [hE.splitPos_eq hxx, hE.splitPos_eq hys] at hxy
        exact R.injOn_pos hxx hys hxy
      · exact absurd hxy.symm (hsep hys hxe hxx)
    · rw [splitPos_of_mem_ear hxe, splitPos_of_mem_ear hye] at hxy
      exact hE.injOn hxe hye hxy
  isDrawing := by
    rw [hE.splitGraph_eq]
    exact hE.isDrawing_split
  cell := d.splitCell R earPos earDraw
  cell_vertex := by
    intro v hv
    have hv' : v ∈ V(S.skel) ∪ V(d.ear) := hv
    rcases hv' with hv' | hv'
    · rw [splitCell_of_mem_cells (S.mem_cells_of_mem_vertexSet hv'), R.cell_vertex hv',
        hE.splitPos_eq hv']
    · rw [hE.splitCell_earVertex hv', splitPos_of_mem_ear hv']
  cell_edge := by
    intro e x y hl
    have hl' : (S.skel.union d.ear).IsLink e x y := hl
    rcases Graph.union_isLink.1 hl' with hk | ⟨-, hk⟩
    · rw [splitCell_of_mem_cells (S.mem_cells_of_mem_edgeSet hk.edge_mem), R.cell_edge hk,
        edgeArc_splitDrawing_of_mem_skel hk.edge_mem, hE.splitPos_eq hk.left_mem,
        hE.splitPos_eq hk.right_mem]
    · rw [splitCell_earEdge hk.edge_mem, hE.edgeArc_diff hk,
        edgeArc_splitDrawing_of_mem_ear hk.edge_mem, splitPos_of_mem_ear hk.left_mem,
        splitPos_of_mem_ear hk.right_mem]

variable (hE : d.EarCrosscut R earPos earDraw)

@[simp] theorem realize_pos : (realize R d earPos earDraw hE).pos = d.splitPos R earPos := rfl

@[simp] theorem realize_drawing :
    (realize R d earPos earDraw hE).drawing = d.splitDrawing R earDraw := rfl

@[simp] theorem realize_cell :
    (realize R d earPos earDraw hE).cell = d.splitCell R earPos earDraw := rfl

include hE

/-- **The realized ear is the drawn ear.** The open cells of the ear together with the two old
0-cells at its ends occupy exactly the crosscut. -/
theorem cellUnion_earCells :
    (realize R d earPos earDraw hE).cellUnion d.earCells = d.earSet earPos earDraw := by
  refine Set.Subset.antisymm (Realization.cellUnion_subset fun σ hσ => ?_) ?_
  · have hσ' : σ ∈ V(d.ear) ∪ E(d.ear) := hσ
    rcases hσ' with hσ' | hσ'
    · rw [realize_cell, hE.splitCell_earVertex hσ']
      exact Set.singleton_subset_iff.2 (EarCrosscut.mem_earSet_of_mem_ear hσ')
    · rw [realize_cell, splitCell_earEdge hσ']
      exact Set.Subset.trans Set.sdiff_subset (EarCrosscut.edgeArc_subset_earSet hσ')
  · intro x hx
    have hx' : x ∈ V(d.earGraph earPos) ∪
        ⋃ e ∈ E(d.earGraph earPos), Graph.edgeArc earDraw e := hx
    by_cases hxv : x ∈ earPos '' V(d.ear)
    · obtain ⟨z, hz, rfl⟩ := hxv
      refine Realization.cell_subset_cellUnion (Set.mem_union_left _ hz) ?_
      rw [realize_cell, hE.splitCell_earVertex hz]
      rfl
    · rcases hx' with hx' | hx'
      · rw [d.vertexSet_earGraph] at hx'
        exact absurd hx' hxv
      · obtain ⟨f, hf, hxf⟩ := Set.mem_iUnion₂.1 hx'
        rw [d.edgeSet_earGraph] at hf
        refine Realization.cell_subset_cellUnion (Set.mem_union_right _ hf) ?_
        rw [realize_cell, splitCell_earEdge hf]
        exact ⟨hxf, hxv⟩

/-- **The open cells the ear creates are the crosscut minus its two endpoints.** -/
theorem cellUnion_earNewCells :
    (realize R d earPos earDraw hE).cellUnion d.earNewCells =
      d.earSet earPos earDraw \ {R.pos d.source, R.pos d.target} := by
  refine Set.Subset.antisymm (Realization.cellUnion_subset fun σ hσ => ?_) ?_
  · have hσ' : σ ∈ (V(d.ear) \ {d.source, d.target}) ∪ E(d.ear) := hσ
    rcases hσ' with ⟨hσV, hσn⟩ | hσE
    · rw [realize_cell, hE.splitCell_earVertex hσV]
      simp only [Set.mem_insert_iff, Set.mem_singleton_iff] at hσn
      push Not at hσn
      refine Set.singleton_subset_iff.2 ⟨EarCrosscut.mem_earSet_of_mem_ear hσV, ?_⟩
      simp only [Set.mem_insert_iff, Set.mem_singleton_iff]
      rintro (h | h)
      · exact hσn.1 (hE.injOn hσV d.source_mem_ear (h.trans hE.pos_source.symm))
      · exact hσn.2 (hE.injOn hσV d.target_mem_ear (h.trans hE.pos_target.symm))
    · rw [realize_cell, splitCell_earEdge hσE]
      rintro x ⟨hxa, hxv⟩
      refine ⟨EarCrosscut.edgeArc_subset_earSet hσE hxa, ?_⟩
      simp only [Set.mem_insert_iff, Set.mem_singleton_iff]
      rintro (rfl | rfl)
      · exact hxv ⟨d.source, d.source_mem_ear, hE.pos_source⟩
      · exact hxv ⟨d.target, d.target_mem_ear, hE.pos_target⟩
  · rintro x ⟨hx, hxn⟩
    simp only [Set.mem_insert_iff, Set.mem_singleton_iff] at hxn
    push Not at hxn
    have hx' : x ∈ V(d.earGraph earPos) ∪
        ⋃ e ∈ E(d.earGraph earPos), Graph.edgeArc earDraw e := hx
    by_cases hxv : x ∈ earPos '' V(d.ear)
    · obtain ⟨z, hz, rfl⟩ := hxv
      have hzs : z ≠ d.source := fun h => hxn.1 (by rw [h, hE.pos_source])
      have hzt : z ≠ d.target := fun h => hxn.2 (by rw [h, hE.pos_target])
      have hzmem : z ∈ V(d.ear) \ ({d.source, d.target} : Set γ) := by
        refine ⟨hz, ?_⟩
        simp only [Set.mem_insert_iff, Set.mem_singleton_iff]
        push Not
        exact ⟨hzs, hzt⟩
      refine Realization.cell_subset_cellUnion (Set.mem_union_left _ hzmem) ?_
      rw [realize_cell, hE.splitCell_earVertex hz]
      rfl
    · rcases hx' with hx' | hx'
      · rw [d.vertexSet_earGraph] at hx'
        exact absurd hx' hxv
      · obtain ⟨f, hf, hxf⟩ := Set.mem_iUnion₂.1 hx'
        rw [d.edgeSet_earGraph] at hf
        refine Realization.cell_subset_cellUnion (Set.mem_union_right _ hf) ?_
        rw [realize_cell, splitCell_earEdge hf]
        exact ⟨hxf, hxv⟩

/-- **The constructed realization is a crosscut split of the old one** — every clause of
`SplitData.IsCrosscutSplit`, discharged.

Composed with `IsCrosscutSplit.isCellDecomposition_and_isFaceJordan` this is the whole
induction step of `lem:cellulation-invariants` over the second elementary operation. -/
theorem isCrosscutSplit_realize {D : Set Plane} (hcd : R.IsCellDecomposition D)
    (hJ : R.IsFaceJordan) :
    d.IsCrosscutSplit R (realize R d earPos earDraw hE) where
  cell_eq := fun _ hσ _ => splitCell_of_mem_cells hσ
  isCrosscut := by
    rw [cellUnion_earCells]
    exact hE.isCrosscut_earSet hcd hJ
  isCutPair := isCutPair_of_inter hcd hJ
  cell_face₁ := by rw [realize_cell, splitCell_face₁, cellUnion_earCells]
  cell_face₂ := by rw [realize_cell, splitCell_face₂, cellUnion_earCells]
  cellUnion_earNewCells := by rw [cellUnion_earNewCells, cellUnion_earCells]
  earNonempty := by
    intro σ hσ
    have hσ' : σ ∈ (V(d.ear) \ {d.source, d.target}) ∪ E(d.ear) := hσ
    rcases hσ' with ⟨hσV, -⟩ | hσE
    · rw [realize_cell, hE.splitCell_earVertex hσV]
      exact ⟨earPos σ, rfl⟩
    · obtain ⟨a, b, hl⟩ := Graph.exists_isLink_of_mem_edgeSet hσE
      rw [realize_cell, splitCell_earEdge hσE, hE.edgeArc_diff hl]
      exact (hE.isDrawing.edge_isArcBetween (hl.map earPos)).nonempty_diff
  earDisjoint := by
    intro σ τ hσ hτ hne
    have hσ' : σ ∈ (V(d.ear) \ {d.source, d.target}) ∪ E(d.ear) := hσ
    have hτ' : τ ∈ (V(d.ear) \ {d.source, d.target}) ∪ E(d.ear) := hτ
    rcases hσ' with ⟨hσV, -⟩ | hσE <;> rcases hτ' with ⟨hτV, -⟩ | hτE
    · rw [realize_cell, hE.splitCell_earVertex hσV, hE.splitCell_earVertex hτV]
      refine Set.disjoint_left.2 ?_
      rintro x rfl hx
      exact hne (hE.injOn hσV hτV (Set.mem_singleton_iff.1 hx))
    · rw [realize_cell, hE.splitCell_earVertex hσV, splitCell_earEdge hτE]
      refine Set.disjoint_left.2 ?_
      rintro x rfl hx
      exact hx.2 ⟨σ, hσV, rfl⟩
    · rw [realize_cell, splitCell_earEdge hσE, hE.splitCell_earVertex hτV]
      refine Set.disjoint_right.2 ?_
      rintro x rfl hx
      exact hx.2 ⟨τ, hτV, rfl⟩
    · rw [realize_cell, splitCell_earEdge hσE, splitCell_earEdge hτE]
      refine Set.disjoint_left.2 fun x hx hx' => hx.2 ?_
      have hmem := hE.isDrawing.edge_inter (by rwa [d.edgeSet_earGraph])
        (by rwa [d.edgeSet_earGraph]) hne hx.1 hx'.1
      rw [d.vertexSet_earGraph] at hmem
      exact hmem.1
  closure_earVertex := by
    intro z hz _ _
    rw [realize_cell, hE.splitCell_earVertex hz]
    exact closure_singleton
  closure_earEdge := by
    intro f a b hl
    have harc := hE.isDrawing.edge_isArcBetween (hl.map earPos)
    rw [realize_cell, splitCell_earEdge hl.edge_mem, hE.edgeArc_diff hl,
      hE.splitCell_earVertex hl.left_mem, hE.splitCell_earVertex hl.right_mem,
      hE.closure_edgeArc_diff hl]
    refine Set.Subset.antisymm (fun x hx => ?_) ?_
    · by_cases hxab : x ∈ ({earPos a, earPos b} : Set Plane)
      · rcases hxab with rfl | rfl
        exacts [Or.inr (Or.inl rfl), Or.inr (Or.inr rfl)]
      · exact Or.inl ⟨hx, hxab⟩
    · rintro x (hx | hx | hx)
      · exact hx.1
      · rw [Set.mem_singleton_iff.1 hx]
        exact harc.left_mem
      · rw [Set.mem_singleton_iff.1 hx]
        exact harc.right_mem

/-- **The induction step of `lem:cellulation-invariants` over the second elementary operation,
end to end.** From a realization of `S` satisfying assertions (i) and (vii) and a drawing of
the ear as a polygonal crosscut, a realization of `S.splitFace d` satisfying (i) and (vii),
refining it along `SplitData.parent`. -/
theorem isCellDecomposition_and_isFaceJordan_realize (hS : S.CombInvariants) {D : Set Plane}
    (hcd : R.IsCellDecomposition D) (hJ : R.IsFaceJordan) :
    (realize R d earPos earDraw hE).IsCellDecomposition D ∧
      (realize R d earPos earDraw hE).IsFaceJordan ∧
      (realize R d earPos earDraw hE).Refines R d.parent :=
  (isCrosscutSplit_realize hE hcd hJ).isCellDecomposition_and_isFaceJordan hS hcd hJ

end SplitData

end CellStructure

end Schoenflies


==> anc/P5-kernel-deficit-lean-v6/vendor/schoenflies-lean/Schoenflies/RealizeSubdiv.lean <==
/-
Copyright (c) 2026 Álvaro Begué. All rights reserved.
Released under Apache 2.0 license as described in the file LICENSE.
Authors: Álvaro Begué
-/
import Schoenflies.CellulationInvariants
import Schoenflies.Subarc

/-!
# Realizing an edge subdivision

`Schoenflies/GeneratedStructure.lean` performs the *abstract* edge subdivision
(`CellStructure.subdivideEdge`) and states what it means for a realization of the subdivided
structure to refine a realization of the old one (`SubdivData.IsRefinement`);
`Schoenflies/CellulationInvariants.lean` propagates assertions (i), (iv) and (vii) across such a
refinement. Nothing built such a realization. This module does.

The construction is the blueprint's own sentence — "the corresponding point is inserted into the
corresponding edge using the edge parametrization" — made into data: pick a parameter
`t ∈ (0,1)`, put the new 0-cell at `R.drawing d.edge t`, and draw the two new 1-cells with the
two halves of the old parametrization, each rescaled to `[0,1]`.

## The orientation of the drawn edge

`IsDrawing.edge_param` is deliberately orientation-free: it says
`G.IsLink e (drawing e 0) (drawing e 1)`, so `drawing d.edge 0` may be *either* `pos d.left` or
`pos d.right`. But `d.newEdge₁` runs from `d.left` to `d.newVertex` by definition of
`subdivideEdge`, so which half of the parametrization draws it is not fixed in advance.

Assuming `drawing d.edge 0 = pos d.left` would be a false hypothesis for half of all inputs, and
the caller cannot repair it (swapping `d.left` with `d.right` in the `SubdivData` also swaps the
two new edge *names*, producing a different abstract structure). So the orientation is read off
instead: `SubdivData.leftParam` is the endpoint parameter, `0` or `1`, at which the drawn edge
sits at `d.left`. Every statement below is orientation-free; only the two lemmas
`SubdivData.drawing_leftParam` and `SubdivData.drawing_rightParam` look inside.

Because of that, the construction is phrased with `Schoenflies.subarc` — the general affine
reparametrization already on `main` — rather than with `firstHalf` / `secondHalf`, which are the
two halves in the standard orientation and are recorded here as the named special case.

## No side conditions

`SubdivData.realize` takes no geometric hypothesis beyond `t ∈ Ioo 0 1`. Everything else it
needs — that `d.edge` is drawn, injectively and continuously, between the positions of `d.left`
and `d.right`, and that an interior point of a drawn edge is not a vertex — is already carried by
`CellStructure.Realization`, and is extracted here rather than assumed.

## The transported skeleton homeomorphism is not here, but it exists

**Closed, in `Schoenflies/RealizeSubdivHomeo.lean`** (`SubdivData.realizeHomeo`), on top of
`Schoenflies/ArcMonotone.lean`, which supplies the missing fact named at the end of this
section. What follows is the record of why it could not be done here.

`SkeletonHomeo.realize` is absent from *this* module. Six of its eight fields are immediate —
`skeletonSet_realize` below says the realized 1-skeleton is *literally the same set* after a
subdivision, so the map, its inverse, both continuity clauses and both inverse clauses transport
verbatim, and
`pos_apply` at the new 0-cell is the statement `g.toFun (R₁.drawing d.edge t₁) =
R₂.drawing d.edge t₂` that a caller choosing corresponding parameters supplies anyway.

What is missing is `edgeArc_image` at the two new edges: that `g` carries the *half* arc from
`R₁.pos d.left` to the new source point onto the half arc from `R₂.pos d.left` to the new target
point. This is true but is not implied by the `SkeletonHomeo` data pointwise: it needs the fact
that a homeomorphism between two arcs matching their endpoints is monotone, hence carries
initial subarcs to initial subarcs. That fact was not on `main` when this module was written,
and assuming the two clauses would have been assuming the conclusion, so nothing was stated
here. `Schoenflies/ArcMonotone.lean`
now proves it — `ArcMatch`, `transferParam`, `image_image_uIcc` — and
`Schoenflies/RealizeSubdivHomeo.lean` builds the transported homeomorphism from it, orientation
of the two realizations handled rather than assumed.

## Blueprint

* `def:generated-structure`, operation 1 (edge subdivision) — the geometric half of the
  operation, whose abstract half is `CellStructure.subdivideEdge`.
* `lem:cellulation-invariants` (i) and (iv), the paragraph "Suppose first that an open edge `e`
  is subdivided at a new vertex `v`": `SubdivData.isRefinement_realize` produces exactly the
  hypotheses that `SubdivData.IsRefinement.isCellDecomposition_and_isFaceJordan` consumes.

Declarations:

* `Schoenflies.uIcc_union_uIcc`, `Schoenflies.uIcc_inter_uIcc` — a parameter interval cut at an
  interior point.
* `Schoenflies.subarc_image_union`, `Schoenflies.subarc_image_inter` — the two subarcs of a cut
  cover the arc and meet exactly at the cut point.
* `Schoenflies.firstHalf`, `Schoenflies.secondHalf` — the two halves of a drawn edge in the
  standard orientation, with their endpoint values, continuity, injectivity, images, meet and
  union.
* `Schoenflies.CellStructure.SubdivData.leftParam` / `rightParam` — the orientation of the drawn
  edge.
* `Schoenflies.CellStructure.SubdivData.realize` — the realization of the subdivided structure.
* `Schoenflies.CellStructure.SubdivData.isRefinement_realize` — it refines the given one.
* `Schoenflies.CellStructure.SubdivData.realize_isCellDecomposition_and_isFaceJordan` — the
  induction step of `lem:cellulation-invariants` over the first constructor, now constructed
  with all necessary data constructed here.
* `Schoenflies.CellStructure.SubdivData.skeletonSet_realize` — a subdivision does not move the
  realized 1-skeleton.
-/

open Set unitInterval
open scoped Graph

namespace Schoenflies

open Graph

/-! ### Cutting a parameter interval at an interior point -/

variable {a b t : ℝ}

/-- The two halves of a parameter interval cut at a point of it cover it. -/
theorem uIcc_union_uIcc (h : t ∈ uIcc a b) : uIcc a t ∪ uIcc t b = uIcc a b := by
  rcases le_total a b with hab | hab
  · rw [uIcc_of_le hab] at h ⊢
    rw [uIcc_of_le h.1, uIcc_of_le h.2, Icc_union_Icc_eq_Icc h.1 h.2]
  · rw [uIcc_of_ge hab] at h ⊢
    rw [uIcc_of_ge h.2, uIcc_of_ge h.1, union_comm, Icc_union_Icc_eq_Icc h.1 h.2]

/-- …and meet exactly at the cut point. -/
theorem uIcc_inter_uIcc (h : t ∈ uIcc a b) : uIcc a t ∩ uIcc t b = {t} := by
  rcases le_total a b with hab | hab
  · rw [uIcc_of_le hab] at h
    rw [uIcc_of_le h.1, uIcc_of_le h.2, Icc_inter_Icc_eq_singleton h.1 h.2]
  · rw [uIcc_of_ge hab] at h
    rw [uIcc_of_ge h.2, uIcc_of_ge h.1, inter_comm, Icc_inter_Icc_eq_singleton h.1 h.2]

/-- The far endpoint is not in the near half. -/
theorem right_notMem_uIcc_left (h : t ∈ uIcc a b) (hb : b ≠ t) : b ∉ uIcc a t := fun hmem =>
  hb (by
    have : b ∈ uIcc a t ∩ uIcc t b := ⟨hmem, right_mem_uIcc⟩
    rwa [uIcc_inter_uIcc h, mem_singleton_iff] at this)

/-- …and symmetrically. -/
theorem left_notMem_uIcc_right (h : t ∈ uIcc a b) (ha : a ≠ t) : a ∉ uIcc t b := fun hmem =>
  ha (by
    have : a ∈ uIcc a t ∩ uIcc t b := ⟨left_mem_uIcc, hmem⟩
    rwa [uIcc_inter_uIcc h, mem_singleton_iff] at this)

theorem uIcc_left_subset (h : t ∈ uIcc a b) : uIcc a t ⊆ uIcc a b :=
  uIcc_subset_uIcc left_mem_uIcc h

theorem uIcc_right_subset (h : t ∈ uIcc a b) : uIcc t b ⊆ uIcc a b :=
  uIcc_subset_uIcc h right_mem_uIcc

/-! ### The two subarcs of a cut -/

variable {f : ℝ → Plane}

/-- **The two subarcs of a cut cover the arc.** -/
theorem subarc_image_union (h : t ∈ uIcc a b) :
    subarc f a t '' I ∪ subarc f t b '' I = f '' uIcc a b := by
  rw [subarc_image, subarc_image, ← image_union, uIcc_union_uIcc h]

/-- **The two subarcs of a cut meet exactly at the cut point.** -/
theorem subarc_image_inter (hi : InjOn f (uIcc a b)) (h : t ∈ uIcc a b) :
    subarc f a t '' I ∩ subarc f t b '' I = {f t} := by
  rw [subarc_image, subarc_image, ← hi.image_inter (uIcc_left_subset h) (uIcc_right_subset h),
    uIcc_inter_uIcc h, image_singleton]

/-- **The closure of an open arc is the closed arc.** General; `Schoenflies/Subarc.lean` has the
two endpoint halves (`IsArcBetween.left_mem_closure_diff` and `…right_mem_closure_diff`) but not
this consequence, and every "closure of a new open edge" computation is this lemma. It belongs
next to those two if a second consumer appears. -/
theorem IsArcBetween.closure_diff_eq {A : Set Plane} {p q : Plane} (h : IsArcBetween A p q) :
    closure (A \ {p, q}) = A := by
  refine subset_antisymm (h.isArc.isClosed.closure_subset_iff.2 sdiff_subset) fun z hz => ?_
  by_cases hzp : z = p
  · exact hzp ▸ h.left_mem_closure_diff
  · by_cases hzq : z = q
    · exact hzq ▸ h.right_mem_closure_diff
    · exact subset_closure ⟨hz, by simp [hzp, hzq]⟩

/-- The three pieces an open arc is cut into put the arc back together. -/
theorem diff_pair_union_union {A : Set Plane} {p q : Plane} (hp : p ∈ A) (hq : q ∈ A) :
    A \ {p, q} ∪ {q} ∪ {p} = A := by
  ext z
  simp only [mem_union, mem_sdiff, mem_insert_iff, mem_singleton_iff, not_or]
  constructor
  · rintro ((⟨h, -, -⟩ | rfl) | rfl)
    exacts [h, hq, hp]
  · intro h
    by_cases h₁ : z = p
    · exact Or.inr h₁
    · by_cases h₂ : z = q
      · exact Or.inl (Or.inr h₂)
      · exact Or.inl (Or.inl ⟨h, h₁, h₂⟩)

/-! ### The two halves of a drawn edge

The special case `a = 0`, `b = 1` of the previous section, in the notation a consumer holding a
`Graph.IsDrawing` writes. -/

variable {β : Type*} {drawing : β → ℝ → Plane} {e : β}

theorem uIcc_zero_one : uIcc (0 : ℝ) 1 = I := uIcc_of_le zero_le_one

/-- The first half of a drawn edge, rescaled to `[0, 1]`. -/
def firstHalf (drawing : β → ℝ → Plane) (e : β) (t : ℝ) : ℝ → Plane := subarc (drawing e) 0 t

/-- The second half of a drawn edge, rescaled to `[0, 1]`. -/
def secondHalf (drawing : β → ℝ → Plane) (e : β) (t : ℝ) : ℝ → Plane := subarc (drawing e) t 1

theorem firstHalf_apply (s : ℝ) : firstHalf drawing e t s = drawing e (t * s) := by
  simp only [firstHalf, subarc, reparam]
  congr 1
  ring

theorem secondHalf_apply (s : ℝ) : secondHalf drawing e t s = drawing e (t + (1 - t) * s) := by
  simp only [secondHalf, subarc, reparam]
  congr 1
  ring

@[simp] theorem firstHalf_zero : firstHalf drawing e t 0 = drawing e 0 := subarc_zero

@[simp] theorem firstHalf_one : firstHalf drawing e t 1 = drawing e t := subarc_one

@[simp] theorem secondHalf_zero : secondHalf drawing e t 0 = drawing e t := subarc_zero

@[simp] theorem secondHalf_one : secondHalf drawing e t 1 = drawing e 1 := subarc_one

theorem continuousOn_firstHalf (hc : ContinuousOn (drawing e) I) (ht : t ∈ I) :
    ContinuousOn (firstHalf drawing e t) I := continuousOn_subarc hc zero_mem_I ht

theorem continuousOn_secondHalf (hc : ContinuousOn (drawing e) I) (ht : t ∈ I) :
    ContinuousOn (secondHalf drawing e t) I := continuousOn_subarc hc ht one_mem_I

theorem injOn_firstHalf (hi : InjOn (drawing e) I) (ht : t ∈ I) (h0 : t ≠ 0) :
    InjOn (firstHalf drawing e t) I :=
  injOn_subarc (hi.mono (uIcc_subset_I zero_mem_I ht)) (Ne.symm h0)

theorem injOn_secondHalf (hi : InjOn (drawing e) I) (ht : t ∈ I) (h1 : t ≠ 1) :
    InjOn (secondHalf drawing e t) I :=
  injOn_subarc (hi.mono (uIcc_subset_I ht one_mem_I)) h1

theorem image_firstHalf (ht : t ∈ I) :
    firstHalf drawing e t '' I = drawing e '' Icc 0 t := by
  rw [firstHalf, subarc_image, uIcc_of_le ht.1]

theorem image_secondHalf (ht : t ∈ I) :
    secondHalf drawing e t '' I = drawing e '' Icc t 1 := by
  rw [secondHalf, subarc_image, uIcc_of_le ht.2]

/-- **The two halves cover the drawn edge.** -/
theorem firstHalf_union_secondHalf (ht : t ∈ I) :
    firstHalf drawing e t '' I ∪ secondHalf drawing e t '' I = edgeArc drawing e := by
  rw [firstHalf, secondHalf, subarc_image_union (by rwa [uIcc_zero_one]), uIcc_zero_one, edgeArc]

/-- **The two halves meet exactly at the cut point.** -/
theorem firstHalf_inter_secondHalf (hi : InjOn (drawing e) I) (ht : t ∈ I) :
    firstHalf drawing e t '' I ∩ secondHalf drawing e t '' I = {drawing e t} := by
  rw [firstHalf, secondHalf,
    subarc_image_inter (by rwa [uIcc_zero_one]) (by rwa [uIcc_zero_one])]

/-- Each half is an arc between the corresponding endpoint and the cut point. -/
theorem isArcBetween_firstHalf (hc : ContinuousOn (drawing e) I) (hi : InjOn (drawing e) I)
    (ht : t ∈ I) (h0 : t ≠ 0) :
    IsArcBetween (firstHalf drawing e t '' I) (drawing e 0) (drawing e t) :=
  ⟨firstHalf drawing e t, continuousOn_firstHalf hc ht, injOn_firstHalf hi ht h0, rfl,
    firstHalf_zero, firstHalf_one⟩

theorem isArcBetween_secondHalf (hc : ContinuousOn (drawing e) I) (hi : InjOn (drawing e) I)
    (ht : t ∈ I) (h1 : t ≠ 1) :
    IsArcBetween (secondHalf drawing e t '' I) (drawing e t) (drawing e 1) :=
  ⟨secondHalf drawing e t, continuousOn_secondHalf hc ht, injOn_secondHalf hi ht h1, rfl,
    secondHalf_zero, secondHalf_one⟩

/-! ### The orientation of the drawn subdivided edge -/

namespace CellStructure

namespace SubdivData

variable {γ : Type*} {S : CellStructure γ} (d : S.SubdivData) (R : S.Realization)

/-- What the realization already knows about the subdivided edge: it is an edge of the drawn
skeleton. -/
theorem edge_mem_edgeSet_graph : d.edge ∈ E(R.graph) := by
  rw [Realization.edgeSet_graph]; exact d.edge_mem_edgeSet

theorem continuousOn_drawing_edge : ContinuousOn (R.drawing d.edge) I :=
  (R.isDrawing.edge_param (d.edge_mem_edgeSet_graph R)).1

theorem injOn_drawing_edge : InjOn (R.drawing d.edge) I :=
  (R.isDrawing.edge_param (d.edge_mem_edgeSet_graph R)).2.1

theorem isLink_drawn_edge : R.graph.IsLink d.edge (R.pos d.left) (R.pos d.right) :=
  d.isLink.map R.pos

open scoped Classical in
/-- **The orientation of the drawn subdivided edge**: the endpoint parameter, `0` or `1`, at
which `R.drawing d.edge` sits at `R.pos d.left`.

`IsDrawing.edge_param` fixes only the unordered pair of endpoint values, so this cannot be read
off the structure; it is decided by a case distinction, once, here. -/
noncomputable def leftParam : ℝ := if R.drawing d.edge 0 = R.pos d.left then 0 else 1

/-- The endpoint parameter at which the drawn subdivided edge sits at `R.pos d.right`. -/
noncomputable def rightParam : ℝ := 1 - d.leftParam R

theorem leftParam_eq_zero_or_one : d.leftParam R = 0 ∨ d.leftParam R = 1 := by
  unfold leftParam
  split_ifs
  exacts [Or.inl rfl, Or.inr rfl]

/-- **The two endpoint parameters land on the two endpoints.** The only lemma that looks inside
`leftParam`; everything downstream is orientation-free. -/
theorem drawing_params :
    R.drawing d.edge (d.leftParam R) = R.pos d.left ∧
      R.drawing d.edge (d.rightParam R) = R.pos d.right := by
  have hd := R.isDrawing.edge_param (d.edge_mem_edgeSet_graph R)
  rcases (d.isLink_drawn_edge R).eq_and_eq_or_eq_and_eq hd.2.2 with ⟨h0, h1⟩ | ⟨h0, h1⟩
  · have hL : d.leftParam R = 0 := if_pos h0.symm
    refine ⟨by rw [hL]; exact h0.symm, ?_⟩
    have hR : d.rightParam R = 1 := by rw [rightParam, hL]; ring
    rw [hR]; exact h1.symm
  · -- Here `R.pos d.left = R.drawing d.edge 1`; the other reading would collapse the two
    -- endpoint values, which injectivity forbids.
    have hne : ¬ (R.drawing d.edge 0 = R.pos d.left) := fun hcon =>
      zero_ne_one (hd.2.1 zero_mem_I one_mem_I (by rw [hcon, h0]))
    have hL : d.leftParam R = 1 := if_neg hne
    refine ⟨by rw [hL]; exact h0.symm, ?_⟩
    have hR : d.rightParam R = 0 := by rw [rightParam, hL]; ring
    rw [hR]; exact h1.symm

theorem drawing_leftParam : R.drawing d.edge (d.leftParam R) = R.pos d.left :=
  (d.drawing_params R).1

theorem drawing_rightParam : R.drawing d.edge (d.rightParam R) = R.pos d.right :=
  (d.drawing_params R).2

theorem leftParam_mem_I : d.leftParam R ∈ I := by
  rcases d.leftParam_eq_zero_or_one R with h | h <;> rw [h]
  exacts [zero_mem_I, one_mem_I]

theorem rightParam_mem_I : d.rightParam R ∈ I := by
  rcases d.leftParam_eq_zero_or_one R with h | h
  · rw [rightParam, h, sub_zero]; exact one_mem_I
  · rw [rightParam, h, sub_self]; exact zero_mem_I

/-- The two endpoint parameters span the whole parameter interval, in whichever order. -/
theorem uIcc_params : uIcc (d.leftParam R) (d.rightParam R) = I := by
  rcases d.leftParam_eq_zero_or_one R with h | h
  · rw [rightParam, h, sub_zero]; exact uIcc_zero_one
  · rw [rightParam, h, sub_self, uIcc_comm]; exact uIcc_zero_one

theorem leftParam_ne (ht : t ∈ Ioo (0 : ℝ) 1) : d.leftParam R ≠ t := by
  rcases d.leftParam_eq_zero_or_one R with h | h <;> rw [h]
  exacts [ht.1.ne, ht.2.ne']

theorem rightParam_ne (ht : t ∈ Ioo (0 : ℝ) 1) : d.rightParam R ≠ t := by
  rcases d.leftParam_eq_zero_or_one R with h | h
  · rw [rightParam, h, sub_zero]; exact ht.2.ne'
  · rw [rightParam, h, sub_self]; exact ht.1.ne

theorem mem_uIcc_params (ht : t ∈ Ioo (0 : ℝ) 1) : t ∈ uIcc (d.leftParam R) (d.rightParam R) := by
  rw [d.uIcc_params R]; exact Ioo_subset_Icc_self ht

/-- **An interior point of a drawn edge is not a vertex.** The one geometric fact the
construction needs that is not simply read off a field, and the reason `SubdivData.realize`
needs no side condition. -/
theorem newPos_notMem_vertexSet (ht : t ∈ Ioo (0 : ℝ) 1) :
    R.drawing d.edge t ∉ V(R.graph) := by
  intro hmem
  have harc : R.drawing d.edge t ∈ edgeArc R.drawing d.edge :=
    ⟨t, Ioo_subset_Icc_self ht, rfl⟩
  have hinj := d.injOn_drawing_edge R
  rcases R.isDrawing.vertex_mem_edgeArc (d.isLink_drawn_edge R) hmem harc with h | h
  · exact d.leftParam_ne R ht
      (hinj (d.leftParam_mem_I R) (Ioo_subset_Icc_self ht) ((d.drawing_leftParam R).trans h.symm))
  · exact d.rightParam_ne R ht
      (hinj (d.rightParam_mem_I R) (Ioo_subset_Icc_self ht)
        ((d.drawing_rightParam R).trans h.symm))

theorem newPos_ne_pos (ht : t ∈ Ioo (0 : ℝ) 1) {v : γ} (hv : v ∈ V(S.skel)) :
    R.drawing d.edge t ≠ R.pos v := fun h =>
  d.newPos_notMem_vertexSet R ht (by rw [h, Realization.vertexSet_graph]; exact ⟨v, hv, rfl⟩)

/-! ### Freshness of the three new names, in the forms used below -/

theorem newVertex_notMem_vertexSet : d.newVertex ∉ V(S.skel) := fun h =>
  d.newVertex_notMem (S.mem_cells_of_mem_vertexSet h)

theorem ne_newVertex_of_mem_cells {z : γ} (hz : z ∈ S.cells) : z ≠ d.newVertex := fun h =>
  d.newVertex_notMem (h ▸ hz)

theorem ne_newEdge₁_of_mem_cells {z : γ} (hz : z ∈ S.cells) : z ≠ d.newEdge₁ := fun h =>
  d.newEdge₁_notMem (h ▸ hz)

theorem ne_newEdge₂_of_mem_cells {z : γ} (hz : z ∈ S.cells) : z ≠ d.newEdge₂ := fun h =>
  d.newEdge₂_notMem (h ▸ hz)

theorem newEdge₁_ne_edge : d.newEdge₁ ≠ d.edge := fun h =>
  d.newEdge₁_notMem (h ▸ d.edge_mem_cells)

theorem newEdge₂_ne_edge : d.newEdge₂ ≠ d.edge := fun h =>
  d.newEdge₂_notMem (h ▸ d.edge_mem_cells)

/-! ### The links of the subdivided skeleton -/

theorem isLink_newEdge₁ : d.skeleton.IsLink d.newEdge₁ d.left d.newVertex :=
  d.skeleton_isLink.2 (Or.inr (Or.inl ⟨rfl, rfl⟩))

theorem isLink_newEdge₂ : d.skeleton.IsLink d.newEdge₂ d.newVertex d.right :=
  d.skeleton_isLink.2 (Or.inr (Or.inr ⟨rfl, rfl⟩))

/-- An old edge other than the subdivided one keeps its ends. -/
theorem skeleton_isLink_of_old {f x y : γ} (hfe : f ≠ d.edge) (h : S.skel.IsLink f x y) :
    d.skeleton.IsLink f x y :=
  d.skeleton_isLink.2 (Or.inl ⟨h, hfe,
    fun hc => d.newEdge₁_notMem_edgeSet (hc ▸ h.edge_mem),
    fun hc => d.newEdge₂_notMem_edgeSet (hc ▸ h.edge_mem)⟩)

/-- …and gains none: for an old edge the two skeleta have the same links. -/
theorem skeleton_isLink_old_iff {f x y : γ} (hf : f ∈ E(S.skel)) (hfe : f ≠ d.edge) :
    d.skeleton.IsLink f x y ↔ S.skel.IsLink f x y := by
  refine ⟨fun h => ?_, d.skeleton_isLink_of_old hfe⟩
  rcases d.skeleton_isLink.1 h with ⟨h, -⟩ | ⟨rfl, -⟩ | ⟨rfl, -⟩
  · exact h
  · exact absurd hf d.newEdge₁_notMem_edgeSet
  · exact absurd hf d.newEdge₂_notMem_edgeSet

/-! ### The realization of the subdivided structure -/

open scoped Classical in
/-- The positions after the subdivision: the new 0-cell goes to the point of the drawn edge at
parameter `t`, and every old 0-cell stays where it was. -/
noncomputable def realizePos (d : S.SubdivData) (R : S.Realization) (t : ℝ) : γ → Plane :=
  fun z => if z = d.newVertex then R.drawing d.edge t else R.pos z

open scoped Classical in
/-- The parametrizations after the subdivision: the two new 1-cells are drawn by the two halves
of the old parametrization, cut at `t` and rescaled to `[0, 1]`; every old 1-cell keeps its own.

`d.newEdge₁` runs from `d.left`, so the half that draws it starts at `d.leftParam R`, which is
`0` or `1` according to the orientation of the old parametrization. -/
noncomputable def realizeDrawing (d : S.SubdivData) (R : S.Realization) (t : ℝ) : γ → ℝ → Plane :=
  fun f =>
    if f = d.newEdge₁ then subarc (R.drawing d.edge) (d.leftParam R) t
    else if f = d.newEdge₂ then subarc (R.drawing d.edge) t (d.rightParam R)
    else R.drawing f

open scoped Classical in
/-- The open cells after the subdivision: the new 0-cell is the new point, each new open 1-cell
is its half arc without its two endpoints, and every surviving cell is unchanged. -/
noncomputable def realizeCell (d : S.SubdivData) (R : S.Realization) (t : ℝ) : γ → Set Plane :=
  fun c =>
    if c = d.newVertex then {R.drawing d.edge t}
    else if c = d.newEdge₁ then
      R.drawing d.edge '' uIcc (d.leftParam R) t \ {R.pos d.left, R.drawing d.edge t}
    else if c = d.newEdge₂ then
      R.drawing d.edge '' uIcc t (d.rightParam R) \ {R.drawing d.edge t, R.pos d.right}
    else R.cell c

/-- The drawn skeleton after the subdivision. -/
noncomputable def realizeGraph (d : S.SubdivData) (R : S.Realization) (t : ℝ) : Graph Plane γ :=
  d.skeleton.map (d.realizePos R t)

variable {d R}

@[simp] theorem realizePos_newVertex : d.realizePos R t d.newVertex = R.drawing d.edge t :=
  if_pos rfl

theorem realizePos_of_ne {z : γ} (h : z ≠ d.newVertex) : d.realizePos R t z = R.pos z := if_neg h

theorem realizePos_of_mem_cells {z : γ} (h : z ∈ S.cells) : d.realizePos R t z = R.pos z :=
  realizePos_of_ne (d.ne_newVertex_of_mem_cells h)

theorem realizePos_of_mem_vertexSet {z : γ} (h : z ∈ V(S.skel)) : d.realizePos R t z = R.pos z :=
  realizePos_of_mem_cells (S.mem_cells_of_mem_vertexSet h)

@[simp] theorem realizeDrawing_newEdge₁ :
    d.realizeDrawing R t d.newEdge₁ = subarc (R.drawing d.edge) (d.leftParam R) t := if_pos rfl

@[simp] theorem realizeDrawing_newEdge₂ :
    d.realizeDrawing R t d.newEdge₂ = subarc (R.drawing d.edge) t (d.rightParam R) := by
  rw [realizeDrawing, if_neg d.newEdge_ne.symm, if_pos rfl]

theorem realizeDrawing_of_ne {f : γ} (h₁ : f ≠ d.newEdge₁) (h₂ : f ≠ d.newEdge₂) :
    d.realizeDrawing R t f = R.drawing f := by rw [realizeDrawing, if_neg h₁, if_neg h₂]

theorem realizeDrawing_of_mem_cells {f : γ} (h : f ∈ S.cells) :
    d.realizeDrawing R t f = R.drawing f :=
  realizeDrawing_of_ne (d.ne_newEdge₁_of_mem_cells h) (d.ne_newEdge₂_of_mem_cells h)

@[simp] theorem realizeCell_newVertex : d.realizeCell R t d.newVertex = {R.drawing d.edge t} :=
  if_pos rfl

@[simp] theorem realizeCell_newEdge₁ : d.realizeCell R t d.newEdge₁ =
    R.drawing d.edge '' uIcc (d.leftParam R) t \ {R.pos d.left, R.drawing d.edge t} := by
  rw [realizeCell, if_neg d.newVertex_ne₁.symm, if_pos rfl]

@[simp] theorem realizeCell_newEdge₂ : d.realizeCell R t d.newEdge₂ =
    R.drawing d.edge '' uIcc t (d.rightParam R) \ {R.drawing d.edge t, R.pos d.right} := by
  rw [realizeCell, if_neg d.newVertex_ne₂.symm, if_neg d.newEdge_ne.symm, if_pos rfl]

theorem realizeCell_of_mem_cells {c : γ} (h : c ∈ S.cells) : d.realizeCell R t c = R.cell c := by
  rw [realizeCell, if_neg (d.ne_newVertex_of_mem_cells h), if_neg (d.ne_newEdge₁_of_mem_cells h),
    if_neg (d.ne_newEdge₂_of_mem_cells h)]

/-! ### The two half arcs -/

theorem edgeArc_newEdge₁ : edgeArc (d.realizeDrawing R t) d.newEdge₁ =
    R.drawing d.edge '' uIcc (d.leftParam R) t := by
  rw [edgeArc, realizeDrawing_newEdge₁, subarc_image]

theorem edgeArc_newEdge₂ : edgeArc (d.realizeDrawing R t) d.newEdge₂ =
    R.drawing d.edge '' uIcc t (d.rightParam R) := by
  rw [edgeArc, realizeDrawing_newEdge₂, subarc_image]

theorem edgeArc_of_ne {f : γ} (h₁ : f ≠ d.newEdge₁) (h₂ : f ≠ d.newEdge₂) :
    edgeArc (d.realizeDrawing R t) f = edgeArc R.drawing f := by
  rw [edgeArc, edgeArc, realizeDrawing_of_ne h₁ h₂]

/-! ### The two cell-shape fields of a realization -/

/-- Every 0-cell of the subdivided structure is realized by its point. -/
theorem cell_vertex_realize ⦃v : γ⦄ (hv : v ∈ V(d.skeleton)) :
    d.realizeCell R t v = {d.realizePos R t v} := by
  rw [d.skeleton_vertexSet, mem_insert_iff] at hv
  rcases hv with rfl | hv
  · rw [realizeCell_newVertex, realizePos_newVertex]
  · rw [realizeCell_of_mem_cells (S.mem_cells_of_mem_vertexSet hv),
      realizePos_of_mem_vertexSet hv, R.cell_vertex hv]

/-- Every 1-cell of the subdivided structure is realized by its open arc. -/
theorem cell_edge_realize ⦃g x y : γ⦄ (hl : d.skeleton.IsLink g x y) :
    d.realizeCell R t g =
      edgeArc (d.realizeDrawing R t) g \ {d.realizePos R t x, d.realizePos R t y} := by
  rcases d.skeleton_isLink.1 hl with ⟨hlS, -, hg₁, hg₂⟩ | ⟨rfl, hs⟩ | ⟨rfl, hs⟩
  · rw [realizeCell_of_mem_cells (S.mem_cells_of_mem_edgeSet hlS.edge_mem),
      edgeArc_of_ne hg₁ hg₂, realizePos_of_mem_vertexSet hlS.left_mem,
      realizePos_of_mem_vertexSet hlS.right_mem, R.cell_edge hlS]
  · rw [realizeCell_newEdge₁, edgeArc_newEdge₁]
    rcases Sym2.eq_iff.1 hs with ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩
    · rw [realizePos_of_mem_vertexSet d.isLink.left_mem, realizePos_newVertex]
    · rw [realizePos_of_mem_vertexSet d.isLink.left_mem, realizePos_newVertex, pair_comm]
  · rw [realizeCell_newEdge₂, edgeArc_newEdge₂]
    rcases Sym2.eq_iff.1 hs with ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩
    · rw [realizePos_of_mem_vertexSet d.isLink.right_mem, realizePos_newVertex]
    · rw [realizePos_of_mem_vertexSet d.isLink.right_mem, realizePos_newVertex, pair_comm]

section

variable (ht : t ∈ Ioo (0 : ℝ) 1)
include ht

/-- Distinct 0-cells of the subdivided structure sit at distinct points: the new one is an
interior point of a drawn edge, so it is none of the old ones. -/
theorem injOn_realizePos : InjOn (d.realizePos R t) V(d.skeleton) := by
  intro p hp q hq hpq
  rw [d.skeleton_vertexSet, mem_insert_iff] at hp hq
  rcases hp with rfl | hp
  · rcases hq with rfl | hq
    · rfl
    · rw [realizePos_newVertex, realizePos_of_mem_vertexSet hq] at hpq
      exact absurd hpq (d.newPos_ne_pos R ht hq)
  · rcases hq with rfl | hq
    · rw [realizePos_of_mem_vertexSet hp, realizePos_newVertex] at hpq
      exact absurd hpq.symm (d.newPos_ne_pos R ht hp)
    · rw [realizePos_of_mem_vertexSet hp, realizePos_of_mem_vertexSet hq] at hpq
      exact R.injOn_pos hp hq hpq

theorem edgeArc_newEdge₁_subset :
    edgeArc (d.realizeDrawing R t) d.newEdge₁ ⊆ edgeArc R.drawing d.edge := by
  rw [edgeArc_newEdge₁, edgeArc]
  exact image_mono ((uIcc_left_subset (d.mem_uIcc_params R ht)).trans (d.uIcc_params R).subset)

theorem edgeArc_newEdge₂_subset :
    edgeArc (d.realizeDrawing R t) d.newEdge₂ ⊆ edgeArc R.drawing d.edge := by
  rw [edgeArc_newEdge₂, edgeArc]
  exact image_mono ((uIcc_right_subset (d.mem_uIcc_params R ht)).trans (d.uIcc_params R).subset)

/-- **The two new arcs cover the old one.** -/
theorem edgeArc_new_union : edgeArc (d.realizeDrawing R t) d.newEdge₁ ∪
    edgeArc (d.realizeDrawing R t) d.newEdge₂ = edgeArc R.drawing d.edge := by
  rw [edgeArc_newEdge₁, edgeArc_newEdge₂, ← image_union,
    uIcc_union_uIcc (d.mem_uIcc_params R ht), d.uIcc_params R, edgeArc]

/-- **The two new arcs meet exactly at the new point.** -/
theorem edgeArc_new_inter : edgeArc (d.realizeDrawing R t) d.newEdge₁ ∩
    edgeArc (d.realizeDrawing R t) d.newEdge₂ = {R.drawing d.edge t} := by
  rw [edgeArc_newEdge₁, edgeArc_newEdge₂,
    ← (d.injOn_drawing_edge R).mono (d.uIcc_params R).subset |>.image_inter
      (uIcc_left_subset (d.mem_uIcc_params R ht)) (uIcc_right_subset (d.mem_uIcc_params R ht)),
    uIcc_inter_uIcc (d.mem_uIcc_params R ht), image_singleton]

omit ht in
theorem posLeft_mem_edgeArc_newEdge₁ :
    R.pos d.left ∈ edgeArc (d.realizeDrawing R t) d.newEdge₁ := by
  rw [edgeArc_newEdge₁, ← d.drawing_leftParam R]
  exact ⟨_, left_mem_uIcc, rfl⟩

omit ht in
theorem posRight_mem_edgeArc_newEdge₂ :
    R.pos d.right ∈ edgeArc (d.realizeDrawing R t) d.newEdge₂ := by
  rw [edgeArc_newEdge₂, ← d.drawing_rightParam R]
  exact ⟨_, right_mem_uIcc, rfl⟩

omit ht in
theorem newPos_mem_edgeArc_newEdge₁ :
    R.drawing d.edge t ∈ edgeArc (d.realizeDrawing R t) d.newEdge₁ := by
  rw [edgeArc_newEdge₁]; exact ⟨t, right_mem_uIcc, rfl⟩

omit ht in
theorem newPos_mem_edgeArc_newEdge₂ :
    R.drawing d.edge t ∈ edgeArc (d.realizeDrawing R t) d.newEdge₂ := by
  rw [edgeArc_newEdge₂]; exact ⟨t, left_mem_uIcc, rfl⟩

/-- The far endpoint of the old edge misses the near half. -/
theorem posRight_notMem_edgeArc_newEdge₁ :
    R.pos d.right ∉ edgeArc (d.realizeDrawing R t) d.newEdge₁ := by
  rw [edgeArc_newEdge₁, ← d.drawing_rightParam R]
  rintro ⟨s, hs, hseq⟩
  have hsI : s ∈ I :=
    ((uIcc_left_subset (d.mem_uIcc_params R ht)).trans (d.uIcc_params R).subset) hs
  have : s = d.rightParam R := d.injOn_drawing_edge R hsI (d.rightParam_mem_I R) hseq
  exact right_notMem_uIcc_left (d.mem_uIcc_params R ht) (d.rightParam_ne R ht) (this ▸ hs)

theorem posLeft_notMem_edgeArc_newEdge₂ :
    R.pos d.left ∉ edgeArc (d.realizeDrawing R t) d.newEdge₂ := by
  rw [edgeArc_newEdge₂, ← d.drawing_leftParam R]
  rintro ⟨s, hs, hseq⟩
  have hsI : s ∈ I :=
    ((uIcc_right_subset (d.mem_uIcc_params R ht)).trans (d.uIcc_params R).subset) hs
  have : s = d.leftParam R := d.injOn_drawing_edge R hsI (d.leftParam_mem_I R) hseq
  exact left_notMem_uIcc_right (d.mem_uIcc_params R ht) (d.leftParam_ne R ht) (this ▸ hs)

/-- The new point lies on no old edge but the subdivided one. -/
theorem newPos_notMem_edgeArc_of_ne {f : γ} (hf : f ∈ E(S.skel)) (hfe : f ≠ d.edge) :
    R.drawing d.edge t ∉ edgeArc R.drawing f := fun hva =>
  d.newPos_notMem_vertexSet R ht
    (R.isDrawing.arcs_meet_at_vertex (d.edge_mem_edgeSet_graph R)
      (by rw [edgeSet_map]; exact hf) (Ne.symm hfe)
      ⟨t, Ioo_subset_Icc_self ht, rfl⟩ hva)

/-! ### The subdivided drawn skeleton -/

omit ht in
theorem realizeGraph_edgeSet : E(d.realizeGraph R t) = E(d.skeleton) := edgeSet_map _ _

omit ht in
theorem realizePos_image_vertexSet : d.realizePos R t '' V(S.skel) = R.pos '' V(S.skel) :=
  image_congr fun _ hv => realizePos_of_mem_vertexSet hv

omit ht in
theorem realizeGraph_vertexSet :
    V(d.realizeGraph R t) = insert (R.drawing d.edge t) V(R.graph) := by
  rw [realizeGraph, vertexSet_map, d.skeleton_vertexSet, image_insert_eq, realizePos_newVertex,
    realizePos_image_vertexSet, Realization.vertexSet_graph]

omit ht in
theorem mem_realizeGraph_vertexSet_of_mem {p : Plane} (hp : p ∈ V(R.graph)) :
    p ∈ V(d.realizeGraph R t) := by
  rw [realizeGraph_vertexSet]; exact mem_insert_of_mem _ hp

omit ht in
/-- An edge of the subdivided drawn skeleton that is neither new is an old edge, and not the
subdivided one. -/
theorem mem_edgeSet_skel_of_ne {f : γ} (hf : f ∈ E(d.realizeGraph R t))
    (h₁ : f ≠ d.newEdge₁) (h₂ : f ≠ d.newEdge₂) : f ∈ E(S.skel) ∧ f ≠ d.edge := by
  rw [realizeGraph_edgeSet, d.skeleton_edgeSet] at hf
  simp only [mem_insert_iff, mem_sdiff, mem_singleton_iff] at hf
  rcases hf with rfl | rfl | h
  exacts [absurd rfl h₁, absurd rfl h₂, h]

omit ht in
/-- For an old edge the two drawn skeleta have the same links. -/
theorem realizeGraph_isLink_old {f : γ} {x y : Plane} (hf : f ∈ E(S.skel)) (hfe : f ≠ d.edge) :
    (d.realizeGraph R t).IsLink f x y ↔ R.graph.IsLink f x y := by
  constructor
  · rintro ⟨p, q, hpq, rfl, rfl⟩
    rw [d.skeleton_isLink_old_iff hf hfe] at hpq
    rw [realizePos_of_mem_vertexSet hpq.left_mem, realizePos_of_mem_vertexSet hpq.right_mem]
    exact hpq.map R.pos
  · rintro ⟨p, q, hpq, rfl, rfl⟩
    exact ⟨p, q, d.skeleton_isLink_of_old hfe hpq,
      realizePos_of_mem_vertexSet hpq.left_mem, realizePos_of_mem_vertexSet hpq.right_mem⟩

omit ht in
theorem realizeGraph_inc_old {f : γ} {p : Plane} (hf : f ∈ E(S.skel)) (hfe : f ≠ d.edge) :
    (d.realizeGraph R t).Inc f p ↔ R.graph.Inc f p :=
  exists_congr fun _ => realizeGraph_isLink_old hf hfe

omit ht in
theorem realizeGraph_isLink_newEdge₁ :
    (d.realizeGraph R t).IsLink d.newEdge₁ (R.pos d.left) (R.drawing d.edge t) := by
  have h := d.isLink_newEdge₁.map (d.realizePos R t)
  rwa [realizePos_of_mem_vertexSet d.isLink.left_mem, realizePos_newVertex] at h

omit ht in
theorem realizeGraph_isLink_newEdge₂ :
    (d.realizeGraph R t).IsLink d.newEdge₂ (R.drawing d.edge t) (R.pos d.right) := by
  have h := d.isLink_newEdge₂.map (d.realizePos R t)
  rwa [realizePos_of_mem_vertexSet d.isLink.right_mem, realizePos_newVertex] at h

/-- A vertex on the first new arc is one of its two ends. -/
theorem mem_edgeArc_newEdge₁_vertex {p : Plane} (hp : p ∈ V(d.realizeGraph R t))
    (hpa : p ∈ edgeArc (d.realizeDrawing R t) d.newEdge₁) :
    p = R.pos d.left ∨ p = R.drawing d.edge t := by
  rw [realizeGraph_vertexSet, mem_insert_iff] at hp
  rcases hp with rfl | hp
  · exact Or.inr rfl
  · rcases R.isDrawing.vertex_mem_edgeArc (d.isLink_drawn_edge R) hp
      (edgeArc_newEdge₁_subset ht hpa) with h | h
    · exact Or.inl h
    · exact absurd (h ▸ hpa) (posRight_notMem_edgeArc_newEdge₁ ht)

/-- A vertex on the second new arc is one of its two ends. -/
theorem mem_edgeArc_newEdge₂_vertex {p : Plane} (hp : p ∈ V(d.realizeGraph R t))
    (hpa : p ∈ edgeArc (d.realizeDrawing R t) d.newEdge₂) :
    p = R.drawing d.edge t ∨ p = R.pos d.right := by
  rw [realizeGraph_vertexSet, mem_insert_iff] at hp
  rcases hp with rfl | hp
  · exact Or.inl rfl
  · rcases R.isDrawing.vertex_mem_edgeArc (d.isLink_drawn_edge R) hp
      (edgeArc_newEdge₂_subset ht hpa) with h | h
    · exact absurd (h ▸ hpa) (posLeft_notMem_edgeArc_newEdge₂ ht)
    · exact Or.inr h

/-! ### Where two edges of the subdivided drawing meet -/

/-- The two new edges meet exactly at the new vertex. -/
theorem edge_inter_new_new {p : Plane}
    (hp₁ : p ∈ edgeArc (d.realizeDrawing R t) d.newEdge₁)
    (hp₂ : p ∈ edgeArc (d.realizeDrawing R t) d.newEdge₂) :
    p ∈ V(d.realizeGraph R t) ∧ (d.realizeGraph R t).Inc d.newEdge₁ p ∧
      (d.realizeGraph R t).Inc d.newEdge₂ p := by
  have hmem : p ∈ ({R.drawing d.edge t} : Set Plane) := by
    rw [← edgeArc_new_inter ht]; exact ⟨hp₁, hp₂⟩
  rw [mem_singleton_iff] at hmem
  subst hmem
  exact ⟨by rw [realizeGraph_vertexSet]; exact mem_insert _ _,
    (realizeGraph_isLink_newEdge₁).inc_right, (realizeGraph_isLink_newEdge₂).inc_left⟩

/-- The first new edge meets an old edge only at the position of `d.left`. -/
theorem edge_inter_newEdge₁_old {g : γ} (hg : g ∈ E(S.skel)) (hge : g ≠ d.edge) {p : Plane}
    (hp₁ : p ∈ edgeArc (d.realizeDrawing R t) d.newEdge₁)
    (hpg : p ∈ edgeArc (d.realizeDrawing R t) g) :
    p ∈ V(d.realizeGraph R t) ∧ (d.realizeGraph R t).Inc d.newEdge₁ p ∧
      (d.realizeGraph R t).Inc g p := by
  have hgc := S.mem_cells_of_mem_edgeSet hg
  rw [edgeArc_of_ne (d.ne_newEdge₁_of_mem_cells hgc) (d.ne_newEdge₂_of_mem_cells hgc)] at hpg
  obtain ⟨hpV, -, hpgInc⟩ := R.isDrawing.edge_inter (d.edge_mem_edgeSet_graph R)
    (by rw [edgeSet_map]; exact hg) (Ne.symm hge)
    (edgeArc_newEdge₁_subset ht hp₁) hpg
  rcases mem_edgeArc_newEdge₁_vertex ht (mem_realizeGraph_vertexSet_of_mem hpV) hp₁ with
    h | h
  · subst h
    exact ⟨mem_realizeGraph_vertexSet_of_mem hpV, (realizeGraph_isLink_newEdge₁).inc_left,
      (realizeGraph_inc_old hg hge).2 hpgInc⟩
  · exact absurd (h ▸ hpV) (d.newPos_notMem_vertexSet R ht)

/-- The second new edge meets an old edge only at the position of `d.right`. -/
theorem edge_inter_newEdge₂_old {g : γ} (hg : g ∈ E(S.skel)) (hge : g ≠ d.edge) {p : Plane}
    (hp₂ : p ∈ edgeArc (d.realizeDrawing R t) d.newEdge₂)
    (hpg : p ∈ edgeArc (d.realizeDrawing R t) g) :
    p ∈ V(d.realizeGraph R t) ∧ (d.realizeGraph R t).Inc d.newEdge₂ p ∧
      (d.realizeGraph R t).Inc g p := by
  have hgc := S.mem_cells_of_mem_edgeSet hg
  rw [edgeArc_of_ne (d.ne_newEdge₁_of_mem_cells hgc) (d.ne_newEdge₂_of_mem_cells hgc)] at hpg
  obtain ⟨hpV, -, hpgInc⟩ := R.isDrawing.edge_inter (d.edge_mem_edgeSet_graph R)
    (by rw [edgeSet_map]; exact hg) (Ne.symm hge)
    (edgeArc_newEdge₂_subset ht hp₂) hpg
  rcases mem_edgeArc_newEdge₂_vertex ht (mem_realizeGraph_vertexSet_of_mem hpV) hp₂ with
    h | h
  · exact absurd (h ▸ hpV) (d.newPos_notMem_vertexSet R ht)
  · subst h
    exact ⟨mem_realizeGraph_vertexSet_of_mem hpV,
      (realizeGraph_isLink_newEdge₂).inc_right, (realizeGraph_inc_old hg hge).2 hpgInc⟩

omit ht in
/-- Two old edges meet where they met before. -/
theorem edge_inter_old_old {f g : γ} (hf : f ∈ E(S.skel)) (hfe : f ≠ d.edge)
    (hg : g ∈ E(S.skel)) (hge : g ≠ d.edge) (hfg : f ≠ g) {p : Plane}
    (hpf : p ∈ edgeArc (d.realizeDrawing R t) f) (hpg : p ∈ edgeArc (d.realizeDrawing R t) g) :
    p ∈ V(d.realizeGraph R t) ∧ (d.realizeGraph R t).Inc f p ∧ (d.realizeGraph R t).Inc g p := by
  have hfc := S.mem_cells_of_mem_edgeSet hf
  have hgc := S.mem_cells_of_mem_edgeSet hg
  rw [edgeArc_of_ne (d.ne_newEdge₁_of_mem_cells hfc) (d.ne_newEdge₂_of_mem_cells hfc)] at hpf
  rw [edgeArc_of_ne (d.ne_newEdge₁_of_mem_cells hgc) (d.ne_newEdge₂_of_mem_cells hgc)] at hpg
  obtain ⟨hpV, h₁, h₂⟩ := R.isDrawing.edge_inter (by rw [edgeSet_map]; exact hf)
    (by rw [edgeSet_map]; exact hg) hfg hpf hpg
  exact ⟨mem_realizeGraph_vertexSet_of_mem hpV, (realizeGraph_inc_old hf hfe).2 h₁,
    (realizeGraph_inc_old hg hge).2 h₂⟩

/-! ### The subdivided drawing -/

/-- **The subdivided data really is a drawing.** -/
theorem isDrawing_realize : IsDrawing (d.realizeGraph R t) (d.realizeDrawing R t) where
  edge_param := by
    intro f hf
    rw [realizeGraph_edgeSet, d.skeleton_edgeSet] at hf
    simp only [mem_insert_iff, mem_sdiff, mem_singleton_iff] at hf
    rcases hf with rfl | rfl | ⟨hfS, hfe⟩
    · rw [realizeDrawing_newEdge₁]
      refine ⟨continuousOn_subarc (d.continuousOn_drawing_edge R) (d.leftParam_mem_I R)
          (Ioo_subset_Icc_self ht),
        injOn_subarc ((d.injOn_drawing_edge R).mono
          (uIcc_subset_I (d.leftParam_mem_I R) (Ioo_subset_Icc_self ht))) (d.leftParam_ne R ht),
        ?_⟩
      rw [subarc_zero, subarc_one, d.drawing_leftParam R]
      exact realizeGraph_isLink_newEdge₁
    · rw [realizeDrawing_newEdge₂]
      refine ⟨continuousOn_subarc (d.continuousOn_drawing_edge R) (Ioo_subset_Icc_self ht)
          (d.rightParam_mem_I R),
        injOn_subarc ((d.injOn_drawing_edge R).mono
          (uIcc_subset_I (Ioo_subset_Icc_self ht) (d.rightParam_mem_I R)))
          (Ne.symm (d.rightParam_ne R ht)), ?_⟩
      rw [subarc_zero, subarc_one, d.drawing_rightParam R]
      exact realizeGraph_isLink_newEdge₂
    · have hfc := S.mem_cells_of_mem_edgeSet hfS
      rw [realizeDrawing_of_mem_cells hfc]
      have hd := R.isDrawing.edge_param
        (show f ∈ E(R.graph) by rw [Realization.edgeSet_graph]; exact hfS)
      exact ⟨hd.1, hd.2.1, (realizeGraph_isLink_old hfS hfe).2 hd.2.2⟩
  vertex_mem_edgeArc := by
    intro f x y v hl hv hva
    by_cases hf₁ : f = d.newEdge₁
    · subst hf₁
      rcases hl.eq_and_eq_or_eq_and_eq (realizeGraph_isLink_newEdge₁) with
        ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩
      · exact mem_edgeArc_newEdge₁_vertex ht hv hva
      · exact (mem_edgeArc_newEdge₁_vertex ht hv hva).symm
    · by_cases hf₂ : f = d.newEdge₂
      · subst hf₂
        rcases hl.eq_and_eq_or_eq_and_eq (realizeGraph_isLink_newEdge₂) with
          ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩
        · exact mem_edgeArc_newEdge₂_vertex ht hv hva
        · exact (mem_edgeArc_newEdge₂_vertex ht hv hva).symm
      · obtain ⟨hfS, hfe⟩ := mem_edgeSet_skel_of_ne hl.edge_mem hf₁ hf₂
        rw [edgeArc_of_ne hf₁ hf₂] at hva
        rw [realizeGraph_isLink_old hfS hfe] at hl
        rw [realizeGraph_vertexSet, mem_insert_iff] at hv
        rcases hv with rfl | hv
        · exact absurd hva (newPos_notMem_edgeArc_of_ne ht hfS hfe)
        · exact R.isDrawing.vertex_mem_edgeArc hl hv hva
  edge_inter := by
    intro f g hf hg hfg p hpf hpg
    by_cases hf₁ : f = d.newEdge₁
    · subst hf₁
      by_cases hg₂ : g = d.newEdge₂
      · subst hg₂
        exact edge_inter_new_new ht hpf hpg
      · obtain ⟨hgS, hge⟩ := mem_edgeSet_skel_of_ne hg (Ne.symm hfg) hg₂
        exact edge_inter_newEdge₁_old ht hgS hge hpf hpg
    · by_cases hf₂ : f = d.newEdge₂
      · subst hf₂
        by_cases hg₁ : g = d.newEdge₁
        · subst hg₁
          obtain ⟨h₁, h₂, h₃⟩ := edge_inter_new_new ht hpg hpf
          exact ⟨h₁, h₃, h₂⟩
        · obtain ⟨hgS, hge⟩ := mem_edgeSet_skel_of_ne hg hg₁ (Ne.symm hfg)
          exact edge_inter_newEdge₂_old ht hgS hge hpf hpg
      · obtain ⟨hfS, hfe⟩ := mem_edgeSet_skel_of_ne hf hf₁ hf₂
        by_cases hg₁ : g = d.newEdge₁
        · subst hg₁
          obtain ⟨h₁, h₂, h₃⟩ := edge_inter_newEdge₁_old ht hfS hfe hpg hpf
          exact ⟨h₁, h₃, h₂⟩
        · by_cases hg₂ : g = d.newEdge₂
          · subst hg₂
            obtain ⟨h₁, h₂, h₃⟩ := edge_inter_newEdge₂_old ht hfS hfe hpg hpf
            exact ⟨h₁, h₃, h₂⟩
          · obtain ⟨hgS, hge⟩ := mem_edgeSet_skel_of_ne hg hg₁ hg₂
            exact edge_inter_old_old hfS hfe hgS hge hfg hpf hpg

/-! ### The two new open edges, as arcs -/

/-- The first new edge is drawn as an arc from the position of `d.left` to the new point. -/
theorem isArcBetween_newEdge₁ : IsArcBetween (edgeArc (d.realizeDrawing R t) d.newEdge₁)
    (R.pos d.left) (R.drawing d.edge t) := by
  rw [edgeArc_newEdge₁, ← d.drawing_leftParam R]
  exact isArcBetween_subarc_of_injOn_I (d.continuousOn_drawing_edge R) (d.injOn_drawing_edge R)
    (d.leftParam_mem_I R) (Ioo_subset_Icc_self ht) (d.leftParam_ne R ht)

/-- The second new edge is drawn as an arc from the new point to the position of `d.right`. -/
theorem isArcBetween_newEdge₂ : IsArcBetween (edgeArc (d.realizeDrawing R t) d.newEdge₂)
    (R.drawing d.edge t) (R.pos d.right) := by
  rw [edgeArc_newEdge₂, ← d.drawing_rightParam R]
  exact isArcBetween_subarc_of_injOn_I (d.continuousOn_drawing_edge R) (d.injOn_drawing_edge R)
    (Ioo_subset_Icc_self ht) (d.rightParam_mem_I R) (Ne.symm (d.rightParam_ne R ht))

end

/-! ### The realization of the subdivided structure -/

/-- **The realization of an edge subdivision.** The new 0-cell goes to the point of the drawn
edge at parameter `t`, the two new 1-cells are drawn by the two halves of that parametrization,
and every surviving cell is exactly where it was.

There is no geometric side condition: everything the construction needs is already carried by
`R`, and is extracted by the lemmas above rather than assumed. -/
noncomputable def realize (d : S.SubdivData) (R : S.Realization) (t : ℝ)
    (ht : t ∈ Ioo (0 : ℝ) 1) : (S.subdivideEdge d).Realization where
  pos := d.realizePos R t
  drawing := d.realizeDrawing R t
  injOn_pos := injOn_realizePos ht
  isDrawing := isDrawing_realize ht
  cell := d.realizeCell R t
  cell_vertex := cell_vertex_realize
  cell_edge := cell_edge_realize

variable (ht : t ∈ Ioo (0 : ℝ) 1)

@[simp] theorem realize_pos : (d.realize R t ht).pos = d.realizePos R t := rfl

@[simp] theorem realize_drawing : (d.realize R t ht).drawing = d.realizeDrawing R t := rfl

@[simp] theorem realize_cell : (d.realize R t ht).cell = d.realizeCell R t := rfl

include ht

/-! ### The realization refines the old one -/

theorem closure_realizeCell_newEdge₁ :
    closure (d.realizeCell R t d.newEdge₁) = edgeArc (d.realizeDrawing R t) d.newEdge₁ := by
  rw [realizeCell_newEdge₁, ← edgeArc_newEdge₁]
  exact (isArcBetween_newEdge₁ ht).closure_diff_eq

theorem closure_realizeCell_newEdge₂ :
    closure (d.realizeCell R t d.newEdge₂) = edgeArc (d.realizeDrawing R t) d.newEdge₂ := by
  rw [realizeCell_newEdge₂, ← edgeArc_newEdge₂]
  exact (isArcBetween_newEdge₂ ht).closure_diff_eq

/-- **The old open edge is cut into the two new open edges and the new 0-cell.** -/
theorem realizeCell_edge_eq : R.cell d.edge = d.realizeCell R t d.newEdge₁ ∪
    d.realizeCell R t d.newVertex ∪ d.realizeCell R t d.newEdge₂ := by
  rw [R.cell_edge d.isLink, realizeCell_newEdge₁, realizeCell_newVertex, realizeCell_newEdge₂,
    ← edgeArc_newEdge₁, ← edgeArc_newEdge₂, ← edgeArc_new_union ht]
  ext p
  simp only [mem_union, mem_sdiff, mem_insert_iff, mem_singleton_iff, not_or]
  constructor
  · rintro ⟨hp | hp, hL, hR⟩
    · by_cases hM : p = R.drawing d.edge t
      · exact Or.inl (Or.inr hM)
      · exact Or.inl (Or.inl ⟨hp, hL, hM⟩)
    · by_cases hM : p = R.drawing d.edge t
      · exact Or.inl (Or.inr hM)
      · exact Or.inr ⟨hp, hM, hR⟩
  · rintro ((⟨hp, hL, hM⟩ | rfl) | ⟨hp, hM, hR⟩)
    · exact ⟨Or.inl hp, hL, fun h => posRight_notMem_edgeArc_newEdge₁ ht (h ▸ hp)⟩
    · exact ⟨Or.inl newPos_mem_edgeArc_newEdge₁, d.newPos_ne_pos R ht d.isLink.left_mem,
        d.newPos_ne_pos R ht d.isLink.right_mem⟩
    · exact ⟨Or.inr hp, fun h => posLeft_notMem_edgeArc_newEdge₂ ht (h ▸ hp), hR⟩

theorem nonempty_realizeCell_newEdge₁ : (d.realizeCell R t d.newEdge₁).Nonempty := by
  rw [realizeCell_newEdge₁, ← edgeArc_newEdge₁]
  exact (isArcBetween_newEdge₁ ht).nonempty_diff

theorem nonempty_realizeCell_newEdge₂ : (d.realizeCell R t d.newEdge₂).Nonempty := by
  rw [realizeCell_newEdge₂, ← edgeArc_newEdge₂]
  exact (isArcBetween_newEdge₂ ht).nonempty_diff

omit ht in
theorem disjoint_newEdge₁_newVertex :
    Disjoint (d.realizeCell R t d.newEdge₁) (d.realizeCell R t d.newVertex) := by
  rw [realizeCell_newEdge₁, realizeCell_newVertex]
  exact disjoint_left.2 fun _ hp hq => hp.2 (Or.inr (mem_singleton_iff.1 hq))

omit ht in
theorem disjoint_newEdge₂_newVertex :
    Disjoint (d.realizeCell R t d.newEdge₂) (d.realizeCell R t d.newVertex) := by
  rw [realizeCell_newEdge₂, realizeCell_newVertex]
  exact disjoint_left.2 fun _ hp hq => hp.2 (Or.inl (mem_singleton_iff.1 hq))

theorem disjoint_newEdge₁_newEdge₂ :
    Disjoint (d.realizeCell R t d.newEdge₁) (d.realizeCell R t d.newEdge₂) := by
  refine disjoint_left.2 fun p hp hq => ?_
  rw [realizeCell_newEdge₁, ← edgeArc_newEdge₁] at hp
  rw [realizeCell_newEdge₂, ← edgeArc_newEdge₂] at hq
  have : p ∈ ({R.drawing d.edge t} : Set Plane) := by
    rw [← edgeArc_new_inter ht]; exact ⟨hp.1, hq.1⟩
  exact hp.2 (Or.inr (mem_singleton_iff.1 this))

/-- **The subdivided realization refines the given one** — every field of
`SubdivData.IsRefinement`. With `IsRefinement.isCellDecomposition_and_isFaceJordan` this hands a
consumer `IsCellDecomposition`, `IsFaceJordan` and `Refines` at the new stage. -/
theorem isRefinement_realize : d.IsRefinement R (d.realize R t ht) where
  cell_eq := fun _ hc _ => realizeCell_of_mem_cells hc
  cell_edge := realizeCell_edge_eq ht
  nonempty := by
    rintro c (rfl | rfl | rfl)
    · rw [realize_cell, realizeCell_newVertex]
      exact ⟨R.drawing d.edge t, rfl⟩
    · exact nonempty_realizeCell_newEdge₁ ht
    · exact nonempty_realizeCell_newEdge₂ ht
  disjoint := by
    rintro c τ (rfl | rfl | rfl) (rfl | rfl | rfl) hne
    · exact absurd rfl hne
    · exact (disjoint_newEdge₁_newVertex (t := t)).symm
    · exact (disjoint_newEdge₂_newVertex (t := t)).symm
    · exact disjoint_newEdge₁_newVertex
    · exact absurd rfl hne
    · exact disjoint_newEdge₁_newEdge₂ ht
    · exact disjoint_newEdge₂_newVertex
    · exact (disjoint_newEdge₁_newEdge₂ ht).symm
    · exact absurd rfl hne
  closure_newVertex := by
    simp only [realize_cell]
    rw [realizeCell_newVertex, closure_singleton]
  closure_newEdge₁ := by
    simp only [realize_cell]
    rw [closure_realizeCell_newEdge₁ ht, realizeCell_newVertex,
      R.cell_vertex d.isLink.left_mem, realizeCell_newEdge₁, ← edgeArc_newEdge₁]
    exact (diff_pair_union_union posLeft_mem_edgeArc_newEdge₁ newPos_mem_edgeArc_newEdge₁).symm
  closure_newEdge₂ := by
    simp only [realize_cell]
    rw [closure_realizeCell_newEdge₂ ht, realizeCell_newVertex,
      R.cell_vertex d.isLink.right_mem, realizeCell_newEdge₂, ← edgeArc_newEdge₂,
      pair_comm (R.drawing d.edge t) (R.pos d.right)]
    exact (diff_pair_union_union posRight_mem_edgeArc_newEdge₂ newPos_mem_edgeArc_newEdge₂).symm

/-- **The whole induction step over the first constructor, constructed.** One edge subdivision of
a realization satisfying (i) and (vii) produces a realization satisfying (i) and (vii) and
refining it, constructing the refined realization in the conclusion. -/
theorem realize_isCellDecomposition_and_isFaceJordan (hS : S.CombInvariants) {D : Set Plane}
    (h : R.IsCellDecomposition D) (hJ : R.IsFaceJordan) :
    (d.realize R t ht).IsCellDecomposition D ∧ (d.realize R t ht).IsFaceJordan ∧
      (d.realize R t ht).Refines R d.parent :=
  (isRefinement_realize ht).isCellDecomposition_and_isFaceJordan hS h hJ

/-! ### The subdivision does not move the skeleton

Cutting an edge in two adds a point that was already on the drawing and replaces one arc by two
whose union is that arc. So the realized 1-skeleton is literally the same set — which is what
lets a skeleton homeomorphism be transported across a subdivision without being rebuilt. -/

theorem pointSet_realize :
    pointSet (d.realizeGraph R t) (d.realizeDrawing R t) = pointSet R.graph R.drawing := by
  have hedge : (⋃ f ∈ E(R.graph), edgeArc R.drawing f) =
      edgeArc R.drawing d.edge ∪ ⋃ f ∈ E(S.skel) \ {d.edge}, edgeArc R.drawing f := by
    rw [← biUnion_insert, insert_sdiff_singleton,
      insert_eq_of_mem (show d.edge ∈ E(S.skel) from d.edge_mem_edgeSet), Realization.edgeSet_graph]
  have hnew : (⋃ f ∈ E(d.realizeGraph R t), edgeArc (d.realizeDrawing R t) f) =
      edgeArc R.drawing d.edge ∪ ⋃ f ∈ E(S.skel) \ {d.edge}, edgeArc R.drawing f := by
    rw [realizeGraph_edgeSet, d.skeleton_edgeSet, biUnion_insert, biUnion_insert,
      iUnion₂_congr (fun f (hf : f ∈ E(S.skel) \ {d.edge}) =>
        edgeArc_of_ne (d := d) (R := R) (t := t)
          (d.ne_newEdge₁_of_mem_cells (S.mem_cells_of_mem_edgeSet hf.1))
          (d.ne_newEdge₂_of_mem_cells (S.mem_cells_of_mem_edgeSet hf.1))),
      ← union_assoc, edgeArc_new_union ht]
  have hM : R.drawing d.edge t ∈ edgeArc R.drawing d.edge := ⟨t, Ioo_subset_Icc_self ht, rfl⟩
  rw [pointSet, pointSet, hnew, hedge, realizeGraph_vertexSet, insert_union,
    insert_eq_of_mem (mem_union_right _ (mem_union_left _ hM))]

/-- **An edge subdivision does not move the realized 1-skeleton.** -/
theorem skeletonSet_realize : (d.realize R t ht).skeletonSet = R.skeletonSet := pointSet_realize ht

end SubdivData

end CellStructure

end Schoenflies


==> anc/P5-kernel-deficit-lean-v6/vendor/schoenflies-lean/Schoenflies/RealizeSubdivHomeo.lean <==
/-
Copyright (c) 2026 Álvaro Begué. All rights reserved.
Released under Apache 2.0 license as described in the file LICENSE.
Authors: Álvaro Begué
-/
import Schoenflies.RealizeSubdiv
import Schoenflies.ArcMonotone

/-!
# Transporting a skeleton homeomorphism across an edge subdivision

`Schoenflies/RealizeSubdiv.lean` builds `SubdivData.realize`, the realization of a subdivided
cell structure, and closes with the observation that it does **not** move the realized
1-skeleton (`SubdivData.skeletonSet_realize`). It also names what was missing: a
`CellStructure.SkeletonHomeo` between two realizations does not, by itself, carry the *half*
arcs of a subdivided edge onto each other. That gap is what `Schoenflies/ArcMonotone.lean`
fills, and this module spends.

`SubdivData.realizeHomeo` is the transported homeomorphism. As a point map it is *unchanged* —
`realizeHomeo_toFun` is `rfl` — which is exactly what `CellStructure.LimitTower.skelHomeo_succ`
in `Schoenflies/LimitMap.lean` asks for ("an edge subdivision leaves the skeleton map unchanged
as a point map"), and through it `Schoenflies.StageSequence`.

## The target parameter, and the two orientations

Subdividing at parameter `t` on the source side means subdividing at the parameter on the
target side where `R₂.drawing d.edge` sits at `g.toFun (R₁.drawing d.edge t)`. That is
`SubdivData.targetParam`, a plain `def` built from `Schoenflies.transferParam`; a caller never
has to guess it, and `SubdivData.drawing_targetParam` is its defining property.

`RealizeSubdiv.lean` warns that `IsDrawing.edge_param` is orientation-free, so `drawing e 0` may
be either end of `e`, and reads the orientation off with `SubdivData.leftParam`. The same issue
arises here on the `R₂` side, **and it is not forced**: the two realizations are independent
data, so nothing prevents `R₁` from drawing `d.edge` from `d.left` and `R₂` from drawing it from
`d.right`. This module does not assume otherwise. It does not need a second case distinction
either, because the transfer map handles it:

  `SubdivData.targetParam_leftParam` : `targetParam (leftParam R₁) = leftParam R₂`

holds whatever the two orientations are — `g` carries `R₁.pos d.left` to `R₂.pos d.left`, and
`leftParam R₂` is by definition the parameter sitting there. Correspondingly the arc identity
imported from `ArcMonotone` is stated over `uIcc`, which is unordered, so the two halves match
up without either orientation ever being named. The one place the orientations do surface is
`SubdivData.targetParam_ends`, which records that the pair `(targetParam 0, targetParam 1)` is
`(0, 1)` or `(1, 0)` — the input `ArcMonotone.param_mem_Ioo_of_ends` needs to know the new
target parameter is interior.

## Blueprint

* `def:matched-pair`, clause 3 — the transported `edgeArc_image` at the two new 1-cells is
  precisely "on each corresponding pair of edges, `g` restricts to a chosen homeomorphism
  between them, matching endpoints", propagated through operation 1.
* `def:generated-structure`, operation 1 (edge subdivision) — "the corresponding point is
  inserted into the corresponding edge"; `SubdivData.targetParam` is "corresponding".

Declarations:

* `Schoenflies.CellStructure.SubdivData.arcMatch_edge` — the drawn subdivided edge, its image,
  and `g` between them, as an `ArcMatch`.
* `Schoenflies.CellStructure.SubdivData.targetParam` — the corresponding parameter on the target
  side, with `drawing_targetParam`, `targetParam_leftParam`, `targetParam_rightParam`,
  `targetParam_ends`, `targetParam_mem_Ioo`.
* `Schoenflies.CellStructure.SubdivData.realizeHomeo` — the transported skeleton homeomorphism,
  with `realizeHomeo_toFun` / `realizeHomeo_invFun` / `realizeHomeo_eqOn`.
-/

open Set unitInterval
open scoped Graph

namespace Schoenflies

open Graph

namespace CellStructure

namespace SubdivData

variable {γ : Type*} {S : CellStructure γ} {R₁ R₂ : S.Realization}
  (d : S.SubdivData) (g : SkeletonHomeo R₁ R₂) {t : ℝ}

/-! ### The drawn subdivided edge, on both sides -/

theorem edgeArc_subset_skeletonSet (R : S.Realization) :
    R.drawing d.edge '' I ⊆ R.skeletonSet :=
  edgeArc_subset_pointSet (d.edge_mem_edgeSet_graph R)

/-- **The subdivided edge is drawn on both sides, and `g` carries one drawing onto the other.**
Everything the arc-monotonicity machinery needs, assembled from fields of `R₁`, `R₂` and `g`;
no new hypothesis. -/
theorem arcMatch_edge : ArcMatch (R₁.drawing d.edge) (R₂.drawing d.edge) g.toFun where
  continuousOn_src := d.continuousOn_drawing_edge R₁
  injOn_src := d.injOn_drawing_edge R₁
  continuousOn_tgt := d.continuousOn_drawing_edge R₂
  injOn_tgt := d.injOn_drawing_edge R₂
  continuousOn_map := g.continuousOn_toFun.mono (d.edgeArc_subset_skeletonSet R₁)
  injOn_map := g.injOn.mono (d.edgeArc_subset_skeletonSet R₁)
  image_eq := g.edgeArc_image d.edge_mem_edgeSet

/-! ### The corresponding parameter on the target side -/

/-- **The parameter at which the target drawing sits at the image of the source point.**

A `def`, not an existential: the subdivided target realization is `d.realize R₂ (d.targetParam g
t) _`, and every lemma below refers to it by name. -/
noncomputable def targetParam (d : S.SubdivData) (g : SkeletonHomeo R₁ R₂) (t : ℝ) : ℝ :=
  transferParam (R₁.drawing d.edge) (R₂.drawing d.edge) g.toFun t

theorem targetParam_mem_I (ht : t ∈ I) : d.targetParam g t ∈ I :=
  (d.arcMatch_edge g).param_mem_I ht

/-- **The defining property of the target parameter.** -/
theorem drawing_targetParam (ht : t ∈ I) :
    R₂.drawing d.edge (d.targetParam g t) = g.toFun (R₁.drawing d.edge t) :=
  (d.arcMatch_edge g).apply_param ht

/-- The endpoint of the subdivided edge at `d.left` corresponds to the endpoint at `d.left`,
whichever way round either realization happens to draw the edge. -/
theorem targetParam_leftParam : d.targetParam g (d.leftParam R₁) = d.leftParam R₂ := by
  refine (d.arcMatch_edge g).param_eq (d.leftParam_mem_I R₂) ?_
  rw [d.drawing_leftParam R₂, d.drawing_leftParam R₁]
  exact (g.pos_apply d.isLink.left_mem).symm

/-- …and likewise at `d.right`. -/
theorem targetParam_rightParam : d.targetParam g (d.rightParam R₁) = d.rightParam R₂ := by
  refine (d.arcMatch_edge g).param_eq (d.rightParam_mem_I R₂) ?_
  rw [d.drawing_rightParam R₂, d.drawing_rightParam R₁]
  exact (g.pos_apply d.isLink.right_mem).symm

/-- **The two endpoint parameters go to the two endpoint parameters**, in one order or the
other. This is the only statement in the file that mentions the orientations at all, and it is
here only because interiority of the new target parameter needs it. -/
theorem targetParam_ends :
    (d.targetParam g 0 = 0 ∧ d.targetParam g 1 = 1) ∨
      (d.targetParam g 0 = 1 ∧ d.targetParam g 1 = 0) := by
  have hL := d.targetParam_leftParam g
  have hR := d.targetParam_rightParam g
  rw [rightParam, rightParam] at hR
  rcases d.leftParam_eq_zero_or_one R₁ with h1 | h1 <;>
      rcases d.leftParam_eq_zero_or_one R₂ with h2 | h2 <;>
      simp only [h1, h2, sub_zero, sub_self] at hL hR
  · exact Or.inl ⟨hL, hR⟩
  · exact Or.inr ⟨hL, hR⟩
  · exact Or.inr ⟨hR, hL⟩
  · exact Or.inl ⟨hR, hL⟩

/-- **An interior source parameter has an interior target parameter** — so the target
realization can be subdivided at it. -/
theorem targetParam_mem_Ioo (ht : t ∈ Ioo (0 : ℝ) 1) : d.targetParam g t ∈ Ioo (0 : ℝ) 1 :=
  (d.arcMatch_edge g).param_mem_Ioo_of_ends (d.targetParam_ends g) ht

/-- **`g` carries a piece of the drawn edge onto the corresponding piece.** The whole content of
`Schoenflies/ArcMonotone.lean`, specialized to the subdivided edge. -/
theorem image_edge_uIcc {s u : ℝ} (hs : s ∈ I) (hu : u ∈ I) :
    g.toFun '' (R₁.drawing d.edge '' uIcc s u) =
      R₂.drawing d.edge '' uIcc (d.targetParam g s) (d.targetParam g u) :=
  (d.arcMatch_edge g).image_image_uIcc hs hu

/-! ### The transported skeleton homeomorphism -/

/-- **The skeleton homeomorphism, transported across an edge subdivision.**

The point map is untouched: a subdivision does not move the realized 1-skeleton
(`skeletonSet_realize`), so six of the eight fields are the old ones read through that equality.
The two that are not — `pos_apply` at the new 0-cell and `edgeArc_image` at the two new 1-cells
— are `drawing_targetParam` and `image_edge_uIcc`. -/
noncomputable def realizeHomeo (d : S.SubdivData) (g : SkeletonHomeo R₁ R₂) {t : ℝ}
    (ht : t ∈ Ioo (0 : ℝ) 1) :
    SkeletonHomeo (d.realize R₁ t ht)
      (d.realize R₂ (d.targetParam g t) (d.targetParam_mem_Ioo g ht)) where
  toFun := g.toFun
  invFun := g.invFun
  continuousOn_toFun := by
    rw [skeletonSet_realize ht]; exact g.continuousOn_toFun
  continuousOn_invFun := by
    rw [skeletonSet_realize (d.targetParam_mem_Ioo g ht)]; exact g.continuousOn_invFun
  leftInvOn := by
    rw [skeletonSet_realize ht]; exact g.leftInvOn
  rightInvOn := by
    rw [skeletonSet_realize (d.targetParam_mem_Ioo g ht)]; exact g.rightInvOn
  pos_apply := by
    intro v hv
    rw [subdivideEdge_skel, d.skeleton_vertexSet, mem_insert_iff] at hv
    simp only [realize_pos]
    rcases hv with rfl | hv
    · rw [realizePos_newVertex, realizePos_newVertex]
      exact (d.drawing_targetParam g (Ioo_subset_Icc_self ht)).symm
    · rw [realizePos_of_mem_vertexSet hv, realizePos_of_mem_vertexSet hv]
      exact g.pos_apply hv
  edgeArc_image := by
    intro e he
    rw [subdivideEdge_skel, d.skeleton_edgeSet] at he
    simp only [mem_insert_iff, mem_sdiff, mem_singleton_iff] at he
    simp only [realize_drawing]
    rcases he with rfl | rfl | ⟨heS, hee⟩
    · -- The first new edge: the half from `d.left` to the new point, on both sides.
      rw [edgeArc_newEdge₁, edgeArc_newEdge₁,
        d.image_edge_uIcc g (d.leftParam_mem_I R₁) (Ioo_subset_Icc_self ht),
        d.targetParam_leftParam g]
    · -- The second new edge: the half from the new point to `d.right`.
      rw [edgeArc_newEdge₂, edgeArc_newEdge₂,
        d.image_edge_uIcc g (Ioo_subset_Icc_self ht) (d.rightParam_mem_I R₁),
        d.targetParam_rightParam g]
    · -- An untouched edge: both drawings are the old ones.
      have hc := S.mem_cells_of_mem_edgeSet heS
      rw [edgeArc_of_ne (d.ne_newEdge₁_of_mem_cells hc) (d.ne_newEdge₂_of_mem_cells hc),
        edgeArc_of_ne (d.ne_newEdge₁_of_mem_cells hc) (d.ne_newEdge₂_of_mem_cells hc)]
      exact g.edgeArc_image heS

@[simp] theorem realizeHomeo_toFun (ht : t ∈ Ioo (0 : ℝ) 1) :
    (d.realizeHomeo g ht).toFun = g.toFun := rfl

@[simp] theorem realizeHomeo_invFun (ht : t ∈ Ioo (0 : ℝ) 1) :
    (d.realizeHomeo g ht).invFun = g.invFun := rfl

/-- **The transported map is the old one as a point map** — the form
`CellStructure.LimitTower.skelHomeo_succ` consumes. -/
theorem realizeHomeo_eqOn (ht : t ∈ Ioo (0 : ℝ) 1) {A : Set Plane} :
    EqOn (d.realizeHomeo g ht).toFun g.toFun A := fun _ _ => rfl

end SubdivData

end CellStructure

end Schoenflies


==> anc/P5-kernel-deficit-lean-v6/vendor/schoenflies-lean/Schoenflies/RefinementStars.lean <==
/-
Copyright (c) 2026 Álvaro Begué. All rights reserved.
Released under Apache 2.0 license as described in the file LICENSE.
Authors: Álvaro Begué
-/
import Schoenflies.GeneratedStructure

/-!
# Carriers, refinement compatibility, and the star lemmas

The interface between the *construction* of the nested cellulations and the *abstraction* the
limit homeomorphism uses. The blueprint says at the head of that section (tex, "The limit
homeomorphism of the interiors") that it "forgets how the decompositions were constructed and
uses only their nesting, matching, and shrinking properties"; everything below is therefore
stated for an abstract refinement relation `Realization.Refines` between two realizations of two
generated structures, and *not* for either elementary constructor. The two constructors enter
only at the very end, as the two theorems that produce a `Refines` from them.

## The carrier is a function

`Realization.carrier` is `car_Γ(x)` of the blueprint, exported as a total function `Plane → γ`
rather than as an existential: `σ_n(x)` is used on every line of the limit argument. Outside the
closed domain it is junk (whence the `[Nonempty γ]`), and every lemma about it carries the
hypothesis `x ∈ D` that makes it meaningful. Its characterising property is
`IsCellDecomposition.carrier_eq`: *any* cell whose open part contains `x` is the carrier.

## What `Refines` is, and why it is the right shape

`R'.Refines R par` says: `par` maps cells of the finer structure to cells of the coarser one and
2-cells to 2-cells, it is compatible with `≼_abs` (assertion (iv) of `lem:cellulation-invariants`),
and each *open* cell of the finer realization sits inside the open cell of its parent. The last
clause is the geometric content of the blueprint's proof of
`lem:refinement-compatibility`(a) — "a point in either new subedge or at the new vertex
had the old open edge as its old carrier" — and it implies the weaker
`closure (R'.cell σ) ⊆ closure (R.cell (par σ))` that part (b) needs.

`Refines` is a relation between two realizations of two *different* abstract structures over the
same name type `γ`, parametrised by the composite parent map. `Refines.trans` composes them, so
"a finite sequence of elementary refinements" needs no separate treatment: a consumer that builds
its stages one operation at a time gets the composite by iterating `trans`.

Part (c) of `lem:refinement-compatibility` — "corresponding cells have corresponding parents" —
is, under the representation of `CombinatorialInvariance.lean`, the statement that *one and the
same* `par : γ → γ` serves both realizations: cells are abstract names, and two `Refines`
instances sharing a `par` is exactly a compatible matched refinement. There is nothing to
transport, and the substance of (c) is its consequence, `Refines.carrier_congr`.

## Blueprint

* `Schoenflies.CellStructure.Realization.carrier` — `car_Γ(x)`, with
  `Schoenflies.CellStructure.Realization.IsCellDecomposition.carrier_eq` its characterisation.
* `Schoenflies.CellStructure.Realization.Refines` — a refinement of one generated matched cell
  structure by another, with `Refines.trans` for a finite sequence of them.
* `lem:refinement-compatibility`:
  * (a) `Schoenflies.CellStructure.Realization.Refines.parent_carrier`;
  * (b) `Schoenflies.CellStructure.Realization.Refines.star_subset` (cells) and
    `Schoenflies.CellStructure.Realization.Refines.star_carrier_subset` (points);
  * (c) `Schoenflies.CellStructure.SkeletonHomeo.carrier_congr` (corresponding *skeleton points*
    have corresponding carriers, via
    `Schoenflies.CellStructure.SkeletonHomeo.image_cell`),
    `Schoenflies.CellStructure.Realization.Refines.carrier_congr` (and then at every earlier
    stage), and the form the limit argument actually cites,
    `Schoenflies.CellStructure.Realization.Refines.target_star_subset` (`T_{n+1}(x) ⊆ T_n(x)`).
* `lem:star-intersection` — `Schoenflies.CellStructure.Realization.star_inter_nonempty_congr`.
* `lem:star-face-mesh` — `Schoenflies.CellStructure.Realization.IsCellDecomposition.star_eq_faces`,
  with (a) `…diam_star_le`, `…diam_star_lt`, `…diam_star_carrier_lt` and (b)
  `Schoenflies.CellStructure.Realization.Refines.diam_cell_le`,
  `Schoenflies.CellStructure.Realization.Refines.diam_cell_le_of_forall`.
* `lem:cell-neighborhood` — `Schoenflies.CellStructure.Realization.cellNbhd` and
  `Schoenflies.CellStructure.Realization.IsCellDecomposition.cell_neighborhood`.
* `rem:inductive-invariants` — honoured: nothing here is proved by a case check on the
  constructors. The inductive content lives in `GeneratedStructure.lean`; the two bridge theorems
  `Schoenflies.CellStructure.SubdivData.IsRefinement.refines` and
  `Schoenflies.CellStructure.SplitData.refines` are the only declarations that mention a
  constructor at all.

`Schoenflies.CellStructure.refines_of_elementary` is the shared bridge: both elementary
operations replace a single cell `c` by a set `N` of fresh cells and send `N` to `c`, so one
lemma serves both.
-/

open Set Metric Bornology
open scoped Graph

namespace Schoenflies

namespace CellStructure

variable {γ : Type*} {S : CellStructure γ}

/-- A cell structure has finitely many cells. -/
theorem finite_cells (S : CellStructure γ) : S.cells.Finite :=
  (S.finite_vertexSet.union S.finite_edgeSet).union S.finite_faces

namespace Realization

variable {R : S.Realization} {D : Set Plane} {σ τ ρ : γ} {x y z : Plane}

/-! ### Elementary facts about the closed star

`Realization.star` is the `St` of the blueprint and is defined in `CombinatorialInvariance.lean`;
these are the membership and containment lemmas its consumers need. -/

theorem mem_star_iff : y ∈ R.star σ ↔ ∃ τ, S.sub σ τ ∧ y ∈ closure (R.cell τ) := by
  simp only [star, Set.mem_iUnion, mem_supercells, exists_prop]

/-- A closed supercell sits inside the star. -/
theorem closure_cell_subset_star (h : S.sub σ τ) : closure (R.cell τ) ⊆ R.star σ := fun _ hz =>
  mem_star_iff.2 ⟨τ, h, hz⟩

/-- The index set of a star is finite: it consists of cells. -/
theorem finite_supercells (hS : S.CombInvariants) (σ : γ) : (S.supercells σ).Finite :=
  S.finite_cells.subset fun _ hτ => hS.sub_mem_right hτ

/-- A star is a finite union of closed sets, hence closed. -/
theorem isClosed_star (hS : S.CombInvariants) : IsClosed (R.star σ) :=
  (finite_supercells hS σ).isClosed_biUnion fun _ _ => isClosed_closure

/-! ### The carrier of a point

`car_Γ(x)`, the unique open cell containing `x`. It is a total function; off the closed domain
its value is junk, and every lemma below supplies `x ∈ D`. -/

open scoped Classical in
/-- **The carrier** `car_Γ(x)` of a point: the unique cell whose *open* cell contains `x`.
Uniqueness, and the fact that there is one at all for `x` in the closed domain, are assertion (i)
of `lem:cellulation-invariants` — see `IsCellDecomposition.carrier_eq` and
`IsCellDecomposition.mem_cell_carrier`. -/
noncomputable def carrier [Nonempty γ] (R : S.Realization) (x : Plane) : γ :=
  if h : ∃ σ, σ ∈ S.cells ∧ x ∈ R.cell σ then h.choose else Classical.arbitrary γ

theorem carrier_spec [Nonempty γ] (R : S.Realization) (x : Plane)
    (h : ∃ σ, σ ∈ S.cells ∧ x ∈ R.cell σ) :
    R.carrier x ∈ S.cells ∧ x ∈ R.cell (R.carrier x) := by
  rw [carrier, dif_pos h]
  exact h.choose_spec

namespace IsCellDecomposition

variable {R : S.Realization} {D : Set Plane} {σ τ ρ : γ} {x y z : Plane}

/-- Every open cell lies in the closed domain. -/
theorem cell_subset_domain (h : R.IsCellDecomposition D) (hσ : σ ∈ S.cells) : R.cell σ ⊆ D := by
  rw [← h.iUnion_eq]
  exact Set.subset_biUnion_of_mem hσ

/-- A point of the closed domain lies in some open cell — the covering half of assertion (i). -/
theorem exists_cell (h : R.IsCellDecomposition D) (hx : x ∈ D) :
    ∃ σ, σ ∈ S.cells ∧ x ∈ R.cell σ := by
  rw [← h.iUnion_eq] at hx
  obtain ⟨σ, hσ, hxσ⟩ := Set.mem_iUnion₂.1 hx
  exact ⟨σ, hσ, hxσ⟩

theorem mem_cells_carrier [Nonempty γ] (h : R.IsCellDecomposition D) (hx : x ∈ D) :
    R.carrier x ∈ S.cells := (R.carrier_spec x (h.exists_cell hx)).1

theorem mem_cell_carrier [Nonempty γ] (h : R.IsCellDecomposition D) (hx : x ∈ D) :
    x ∈ R.cell (R.carrier x) := (R.carrier_spec x (h.exists_cell hx)).2

/-- **The characterising property of the carrier**: any cell whose open part contains `x` *is*
the carrier of `x`. This is the uniqueness half of assertion (i), and it is the lemma every
computation of a carrier goes through. -/
theorem carrier_eq [Nonempty γ] (h : R.IsCellDecomposition D) (hσ : σ ∈ S.cells)
    (hx : x ∈ R.cell σ) : R.carrier x = σ := by
  have hxD : x ∈ D := h.cell_subset_domain hσ hx
  by_contra hne
  exact Set.disjoint_left.1 (h.disjoint (h.mem_cells_carrier hxD) hσ hne)
    (h.mem_cell_carrier hxD) hx

/-- A point lies in the star of its own carrier. -/
theorem mem_star_carrier [Nonempty γ] (h : R.IsCellDecomposition D) (hx : x ∈ D) :
    x ∈ R.star (R.carrier x) :=
  closure_cell_subset_star (h.sub_refl (h.mem_cells_carrier hx))
    (_root_.subset_closure (h.mem_cell_carrier hx))

theorem star_nonempty (h : R.IsCellDecomposition D) (hσ : σ ∈ S.cells) : (R.star σ).Nonempty := by
  obtain ⟨z, hz⟩ := h.nonempty hσ
  exact ⟨z, closure_cell_subset_star (h.sub_refl hσ) (_root_.subset_closure hz)⟩

/-- A star lies in the closure of the domain, so a bounded domain bounds every star. -/
theorem star_subset_closure_domain (h : R.IsCellDecomposition D) (hS : S.CombInvariants) :
    R.star σ ⊆ closure D := by
  intro y hy
  obtain ⟨τ, hτ, hyτ⟩ := mem_star_iff.1 hy
  exact closure_mono (h.cell_subset_domain (hS.sub_mem_right hτ)) hyτ

theorem isBounded_star (h : R.IsCellDecomposition D) (hS : S.CombInvariants)
    (hD : IsBounded D) : IsBounded (R.star σ) :=
  hD.closure.subset (h.star_subset_closure_domain hS)

/-- A star is compact: it is closed, and bounded once the domain is. The limit argument needs
this to intersect a nested sequence of stars. -/
theorem isCompact_star (h : R.IsCellDecomposition D) (hS : S.CombInvariants)
    (hD : IsBounded D) : IsCompact (R.star σ) :=
  Metric.isCompact_of_isClosed_isBounded (isClosed_star hS) (h.isBounded_star hS hD)

/-- Stars are antitone in the subcell relation. The transitivity this needs is not assumed of a
`CellStructure`; it is read off assertion (i) by `IsCellDecomposition.sub_trans`. -/
theorem star_anti_of_sub (h : R.IsCellDecomposition D) (hS : S.CombInvariants)
    (hσ : σ ∈ S.cells) (hρ : ρ ∈ S.cells) (hsub : S.sub σ ρ) : R.star ρ ⊆ R.star σ := by
  intro y hy
  obtain ⟨τ, hτ, hyτ⟩ := mem_star_iff.1 hy
  exact mem_star_iff.2 ⟨τ, h.sub_trans hσ hρ (hS.sub_mem_right hτ) hsub hτ, hyτ⟩

end IsCellDecomposition

/-! ### Refinement

The abstract relation "`R'` refines `R` with parent map `par`". It is deliberately not tied to
either elementary operation: the limit argument uses only these three clauses. -/

/-- **`R'` refines `R` along the parent map `par`.**

`R'` and `R` realize two different abstract structures over the same name type; `par` is the
composite parent map of `lem:cellulation-invariants`(iv). The three combinatorial
clauses say that `par` takes cells to cells, 2-cells to 2-cells, and respects `≼_abs`; the
geometric clause says that each *open* cell of the finer stage lies inside the open cell of its
parent, which is what makes carriers refine (part (a)). -/
structure Refines {S' S : CellStructure γ} (R' : S'.Realization) (R : S.Realization)
    (par : γ → γ) : Prop where
  /-- The parent of a cell is a cell. -/
  parent_mem_cells : ∀ ⦃σ⦄, σ ∈ S'.cells → par σ ∈ S.cells
  /-- The parent of a 2-cell is a 2-cell. -/
  parent_mem_faces : ∀ ⦃F⦄, F ∈ S'.faces → par F ∈ S.faces
  /-- **Assertion (iv)**: the parent map is compatible with the subcell relation. -/
  sub_parent : ∀ ⦃σ τ⦄, S'.sub σ τ → S.sub (par σ) (par τ)
  /-- Each open cell lies inside the open cell of its parent. -/
  cell_subset : ∀ ⦃σ⦄, σ ∈ S'.cells → R'.cell σ ⊆ R.cell (par σ)

namespace Refines

variable {S' S'' : CellStructure γ} {R : S.Realization} {R' : S'.Realization}
  {R'' : S''.Realization} {par par' : γ → γ}

/-- Every realization refines itself along the identity: the empty sequence of elementary
refinements. -/
theorem refl (R : S.Realization) : R.Refines R id where
  parent_mem_cells := fun _ hσ => hσ
  parent_mem_faces := fun _ hF => hF
  sub_parent := fun _ _ h => h
  cell_subset := fun _ _ => subset_rfl

/-- **Refinements compose.** This is what turns `lem:refinement-compatibility` from a statement
about one elementary refinement into a statement about "a finite sequence of elementary
refinements": a consumer that builds its stages one operation at a time iterates this. -/
theorem trans (h' : R''.Refines R' par') (h : R'.Refines R par) : R''.Refines R (par ∘ par') where
  parent_mem_cells := fun _ hσ => h.parent_mem_cells (h'.parent_mem_cells hσ)
  parent_mem_faces := fun _ hF => h.parent_mem_faces (h'.parent_mem_faces hF)
  sub_parent := fun _ _ hst => h.sub_parent (h'.sub_parent hst)
  cell_subset := fun _ hσ => (h'.cell_subset hσ).trans (h.cell_subset (h'.parent_mem_cells hσ))

/-- The closed cells refine along with the open ones. -/
theorem closure_cell_subset (h : R'.Refines R par) {σ : γ} (hσ : σ ∈ S'.cells) :
    closure (R'.cell σ) ⊆ closure (R.cell (par σ)) :=
  closure_mono (h.cell_subset hσ)

/-- **`lem:refinement-compatibility`(a)**: the parent of the carrier of `x` at the finer stage is
its carrier at the coarser stage. -/
theorem parent_carrier [Nonempty γ] (href : R'.Refines R par) (h : R.IsCellDecomposition D)
    (h' : R'.IsCellDecomposition D') {x : Plane} (hx : x ∈ D') :
    par (R'.carrier x) = R.carrier x :=
  (h.carrier_eq (href.parent_mem_cells (h'.mem_cells_carrier hx))
    (href.cell_subset (h'.mem_cells_carrier hx) (h'.mem_cell_carrier hx))).symm

/-- **`lem:refinement-compatibility`(b)**, the cell-star inclusion: once a star is small it stays
small. -/
theorem star_subset (href : R'.Refines R par) (hS' : S'.CombInvariants) {σ : γ} :
    R'.star σ ⊆ R.star (par σ) := by
  intro y hy
  obtain ⟨τ, hτ, hyτ⟩ := mem_star_iff.1 hy
  exact closure_cell_subset_star (href.sub_parent hτ)
    (href.closure_cell_subset (hS'.sub_mem_right hτ) hyτ)

/-- **`lem:refinement-compatibility`(b)**, pointwise: closed stars of a fixed point are monotone
under refinement. -/
theorem star_carrier_subset [Nonempty γ] (href : R'.Refines R par) (hS' : S'.CombInvariants)
    (h : R.IsCellDecomposition D) (h' : R'.IsCellDecomposition D') {x : Plane} (hx : x ∈ D') :
    R'.star (R'.carrier x) ⊆ R.star (R.carrier x) := by
  rw [← href.parent_carrier h h' hx]
  exact href.star_subset hS'

end Refines

/-! ### Matched refinements: part (c)

Two realizations of one abstract structure are matched; a *compatible matched refinement* is a
pair of `Refines` instances sharing one parent map. That sharing **is** the blueprint's
"corresponding cells have corresponding parents": the parent map is a map of abstract names, so
there is only ever one of it. The substance is the consequence recorded here. -/

namespace Refines

variable {S' : CellStructure γ} {R₁ R₂ : S.Realization} {R₁' R₂' : S'.Realization} {par : γ → γ}
  {D₁ D₂ D₁' D₂' : Set Plane}

/-- **`lem:refinement-compatibility`(c)**: if `x` and `y` have corresponding carriers at the
finer stage — corresponding means *equal as abstract cells* — then they have corresponding
carriers at the coarser stage, and hence at every earlier stage by iteration. -/
theorem carrier_congr [Nonempty γ] (h₁ : R₁'.Refines R₁ par) (h₂ : R₂'.Refines R₂ par)
    (hd₁ : R₁.IsCellDecomposition D₁) (hd₁' : R₁'.IsCellDecomposition D₁')
    (hd₂ : R₂.IsCellDecomposition D₂) (hd₂' : R₂'.IsCellDecomposition D₂')
    {x y : Plane} (hx : x ∈ D₁') (hy : y ∈ D₂')
    (hxy : R₁'.carrier x = R₂'.carrier y) : R₁.carrier x = R₂.carrier y := by
  rw [← h₁.parent_carrier hd₁ hd₁' hx, ← h₂.parent_carrier hd₂ hd₂' hy, hxy]

/-- **The nesting the limit map runs on.** With `R₁` the source realization and `R₂` the target
one, `T_n(x) = R₂.star (R₁.carrier x)` is the closed target star of the cell corresponding to
`σ_n(x)`, and this says `T_{n+1}(x) ⊆ T_n(x)`.

Only the *source* decompositions are needed: the parent map is abstract, so the target stage
inherits the inclusion from the source carrier. -/
theorem target_star_subset [Nonempty γ] (h₁ : R₁'.Refines R₁ par) (h₂ : R₂'.Refines R₂ par)
    (hS' : S'.CombInvariants) (hd₁ : R₁.IsCellDecomposition D₁)
    (hd₁' : R₁'.IsCellDecomposition D₁') {x : Plane} (hx : x ∈ D₁') :
    R₂'.star (R₁'.carrier x) ⊆ R₂.star (R₁.carrier x) := by
  rw [← h₁.parent_carrier hd₁ hd₁' hx]
  exact h₂.star_subset hS'

end Refines

/-! ### Intersection of corresponding stars -/

/-- One direction of `lem:star-intersection`. The two realizations are realizations of the *same*
abstract structure, so "the corresponding cells" are literally `σ` and `τ` again. -/
theorem star_inter_nonempty_of_star_inter_nonempty {R₁ R₂ : S.Realization} {D₁ D₂ : Set Plane}
    (h₁ : R₁.IsCellDecomposition D₁) (h₂ : R₂.IsCellDecomposition D₂) (hS : S.CombInvariants)
    {σ τ : γ} (hne : (R₁.star σ ∩ R₁.star τ).Nonempty) : (R₂.star σ ∩ R₂.star τ).Nonempty := by
  obtain ⟨p, hpσ, hpτ⟩ := hne
  obtain ⟨α, hσα, hpα⟩ := mem_star_iff.1 hpσ
  obtain ⟨β, hτβ, hpβ⟩ := mem_star_iff.1 hpτ
  have hα : α ∈ S.cells := hS.sub_mem_right hσα
  have hβ : β ∈ S.cells := hS.sub_mem_right hτβ
  -- the carrier `ρ` of `p` in the first realization is a subcell of both `α` and `β`
  rw [h₁.closure_eq hα] at hpα
  obtain ⟨ρ, ⟨hρ, hρα⟩, hpρ⟩ := Set.mem_iUnion₂.1 hpα
  have hρβ : S.sub ρ β := h₁.sub_of_mem hρ hβ hpρ hpβ
  -- both relations are relations of the common abstract structure, so they hold on the other side
  obtain ⟨w, hw⟩ := h₂.nonempty hρ
  exact ⟨w, closure_cell_subset_star hσα (h₂.subset_closure hρ hα hρα hw),
    closure_cell_subset_star hτβ (h₂.subset_closure hρ hβ hρβ hw)⟩

/-- **`lem:star-intersection`**: corresponding stars meet on one side exactly when they meet on
the other. This is what makes the limit map injective. -/
theorem star_inter_nonempty_congr {R₁ R₂ : S.Realization} {D₁ D₂ : Set Plane}
    (h₁ : R₁.IsCellDecomposition D₁) (h₂ : R₂.IsCellDecomposition D₂) (hS : S.CombInvariants)
    {σ τ : γ} : (R₁.star σ ∩ R₁.star τ).Nonempty ↔ (R₂.star σ ∩ R₂.star τ).Nonempty :=
  ⟨star_inter_nonempty_of_star_inter_nonempty h₁ h₂ hS,
    star_inter_nonempty_of_star_inter_nonempty h₂ h₁ hS⟩

/-! ### Stars and the face mesh -/

namespace IsCellDecomposition

variable {R : S.Realization} {D : Set Plane} {σ : γ} {x y : Plane} {η : ℝ}

/-- **`lem:star-face-mesh`**, the displayed equality: a closed star is the union of the closed
2-cells incident with the cell. Every supercell is a subcell of some 2-cell by assertion (v), and
its closure is then inside that closed 2-cell. -/
theorem star_eq_faces (h : R.IsCellDecomposition D) (hS : S.CombInvariants) (hσ : σ ∈ S.cells) :
    R.star σ = ⋃ F ∈ {F | F ∈ S.faces ∧ S.sub σ F}, closure (R.cell F) := by
  refine Set.Subset.antisymm (fun y hy => ?_) ?_
  · obtain ⟨τ, hτ, hyτ⟩ := mem_star_iff.1 hy
    have hτc : τ ∈ S.cells := hS.sub_mem_right hτ
    obtain ⟨F, hF, hτF⟩ := hS.mem_face hτc
    have hFc : F ∈ S.cells := S.mem_cells_of_mem_faces hF
    refine Set.mem_iUnion₂.2 ⟨F, ⟨hF, h.sub_trans hσ hτc hFc hτ hτF⟩, ?_⟩
    exact closure_minimal (h.subset_closure hτc hFc hτF) isClosed_closure hyτ
  · exact Set.iUnion₂_subset fun _ hF => closure_cell_subset_star hF.2

/-- Every closed 2-cell incident with `σ` contains every point of the open cell `σ`. -/
theorem mem_closure_face (h : R.IsCellDecomposition D) {F : γ} (hσ : σ ∈ S.cells)
    (hF : F ∈ S.faces) (hsub : S.sub σ F) (hx : x ∈ R.cell σ) : x ∈ closure (R.cell F) :=
  h.subset_closure hσ (S.mem_cells_of_mem_faces hF) hsub hx

/-- Every point of the star of `σ` is within `η` of every point of the open cell `σ`, when the
closed 2-cells incident with `σ` all have diameter at most `η`. -/
theorem dist_le_of_mem_star (h : R.IsCellDecomposition D) (hS : S.CombInvariants)
    (hD : IsBounded D) (hσ : σ ∈ S.cells)
    (hdiam : ∀ ⦃F⦄, F ∈ S.faces → S.sub σ F → diam (closure (R.cell F)) ≤ η)
    (hx : x ∈ R.cell σ) (hy : y ∈ R.star σ) : dist x y ≤ η := by
  rw [h.star_eq_faces hS hσ] at hy
  obtain ⟨F, ⟨hF, hsub⟩, hyF⟩ := Set.mem_iUnion₂.1 hy
  have hbdd : IsBounded (closure (R.cell F)) :=
    (hD.subset (h.cell_subset_domain (S.mem_cells_of_mem_faces hF))).closure
  exact le_trans (dist_le_diam_of_mem hbdd (h.mem_closure_face hσ hF hsub hx) hyF) (hdiam hF hsub)

/-- **`lem:star-face-mesh`(a)**, in its non-strict form: a mesh bound on the closed 2-cells
incident with a cell doubles to a bound on the diameter of its star. -/
theorem diam_star_le (h : R.IsCellDecomposition D) (hS : S.CombInvariants) (hD : IsBounded D)
    (hσ : σ ∈ S.cells)
    (hdiam : ∀ ⦃F⦄, F ∈ S.faces → S.sub σ F → diam (closure (R.cell F)) ≤ η) :
    diam (R.star σ) ≤ 2 * η := by
  obtain ⟨x, hx⟩ := h.nonempty hσ
  obtain ⟨F, hF, hσF⟩ := hS.mem_face hσ
  have hη : 0 ≤ η := le_trans diam_nonneg (hdiam hF hσF)
  refine diam_le_of_forall_dist_le (by linarith) fun y hy z hz => ?_
  have hxy : dist x y ≤ η := h.dist_le_of_mem_star hS hD hσ hdiam hx hy
  have hxz : dist x z ≤ η := h.dist_le_of_mem_star hS hD hσ hdiam hx hz
  calc dist y z ≤ dist y x + dist x z := dist_triangle y x z
    _ = dist x y + dist x z := by rw [dist_comm y x]
    _ ≤ 2 * η := by linarith

/-- **`lem:star-face-mesh`(a)**: if every closed 2-cell incident with `σ` has diameter *strictly*
less than `η`, the star has diameter strictly less than `2η`.

Strictness costs the finiteness of the set of incident 2-cells: the bound is realised at the
largest of them, and there are finitely many. -/
theorem diam_star_lt (h : R.IsCellDecomposition D) (hS : S.CombInvariants) (hD : IsBounded D)
    (hσ : σ ∈ S.cells)
    (hdiam : ∀ ⦃F⦄, F ∈ S.faces → S.sub σ F → diam (closure (R.cell F)) < η) :
    diam (R.star σ) < 2 * η := by
  classical
  have hfin : {F | F ∈ S.faces ∧ S.sub σ F}.Finite := S.finite_faces.subset fun _ hF => hF.1
  have hne : {F | F ∈ S.faces ∧ S.sub σ F}.Nonempty := by
    obtain ⟨F, hF, hσF⟩ := hS.mem_face hσ
    exact ⟨F, hF, hσF⟩
  obtain ⟨F₀, hF₀, hmax⟩ := Finset.exists_max_image hfin.toFinset
    (fun F => diam (closure (R.cell F))) (hfin.toFinset_nonempty.2 hne)
  rw [Set.Finite.mem_toFinset] at hF₀
  have hle : diam (R.star σ) ≤ 2 * diam (closure (R.cell F₀)) :=
    h.diam_star_le hS hD hσ fun F hF hsub =>
      hmax F (Set.Finite.mem_toFinset hfin |>.2 ⟨hF, hsub⟩)
  exact lt_of_le_of_lt hle (by have := hdiam hF₀.1 hF₀.2; linarith)

/-- **`lem:star-face-mesh`(a)** at a point: the form the shrinking-stars proposition consumes. -/
theorem diam_star_carrier_lt [Nonempty γ] (h : R.IsCellDecomposition D) (hS : S.CombInvariants)
    (hD : IsBounded D) (hx : x ∈ D)
    (hdiam : ∀ ⦃F⦄, F ∈ S.faces → S.sub (R.carrier x) F → diam (closure (R.cell F)) < η) :
    diam (R.star (R.carrier x)) < 2 * η :=
  h.diam_star_lt hS hD (h.mem_cells_carrier hx) hdiam

end IsCellDecomposition

namespace Refines

variable {S' : CellStructure γ} {R : S.Realization} {R' : S'.Realization} {par : γ → γ}
  {D : Set Plane} {η : ℝ}

/-- **`lem:star-face-mesh`(b)**: a new 2-cell is contained in its parent 2-cell, so refinement
cannot increase the diameter of a 2-cell. -/
theorem diam_cell_le (href : R'.Refines R par) (h : R.IsCellDecomposition D) (hD : IsBounded D)
    {F : γ} (hF : F ∈ S'.cells) :
    diam (closure (R'.cell F)) ≤ diam (closure (R.cell (par F))) :=
  diam_mono (href.closure_cell_subset hF)
    ((hD.subset (h.cell_subset_domain (href.parent_mem_cells hF))).closure)

/-- **`lem:star-face-mesh`(b)**: refinement cannot increase the maximum diameter of the
2-cells. -/
theorem diam_cell_le_of_forall (href : R'.Refines R par) (h : R.IsCellDecomposition D)
    (hD : IsBounded D) (hdiam : ∀ ⦃F⦄, F ∈ S.faces → diam (closure (R.cell F)) ≤ η)
    {F : γ} (hF : F ∈ S'.faces) : diam (closure (R'.cell F)) ≤ η :=
  le_trans (href.diam_cell_le h hD (S'.mem_cells_of_mem_faces hF))
    (hdiam (href.parent_mem_faces hF))

end Refines

/-! ### Finite cell neighborhoods -/

/-- **The finite cell neighbourhood** of `lem:cell-neighborhood`: the complement of the union of
all closed cells that do not contain `x`. It is open, contains `x`, and its points have carriers
above the carrier of `x`. -/
def cellNbhd (R : S.Realization) (x : Plane) : Set Plane :=
  (⋃ τ ∈ {τ | τ ∈ S.cells ∧ x ∉ closure (R.cell τ)}, closure (R.cell τ))ᶜ

theorem isOpen_cellNbhd (R : S.Realization) (x : Plane) : IsOpen (R.cellNbhd x) :=
  ((S.finite_cells.subset fun _ hτ => hτ.1).isClosed_biUnion
    fun _ _ => isClosed_closure).isOpen_compl

theorem mem_cellNbhd_self (R : S.Realization) (x : Plane) : x ∈ R.cellNbhd x := by
  intro hx
  obtain ⟨τ, hτ, hxτ⟩ := Set.mem_iUnion₂.1 hx
  exact hτ.2 hxτ

theorem cellNbhd_mem_nhds (R : S.Realization) (x : Plane) : R.cellNbhd x ∈ nhds x :=
  (isOpen_cellNbhd R x).mem_nhds (mem_cellNbhd_self R x)

/-- Every closed cell that meets the neighbourhood contains `x`. -/
theorem mem_closure_of_mem_cellNbhd {R : S.Realization} {x z : Plane} {τ : γ} (hτ : τ ∈ S.cells)
    (hz : z ∈ R.cellNbhd x) (hzτ : z ∈ closure (R.cell τ)) : x ∈ closure (R.cell τ) := by
  by_contra hx
  exact hz (Set.mem_iUnion₂.2 ⟨τ, ⟨hτ, hx⟩, hzτ⟩)

namespace IsCellDecomposition

variable {R : S.Realization} {D : Set Plane} {x z : Plane}

/-- **`lem:cell-neighborhood`**, the carrier half: for `z` in the neighbourhood, the carrier of
`x` is a subcell of the carrier of `z`. -/
theorem sub_carrier_of_mem_cellNbhd [Nonempty γ] (h : R.IsCellDecomposition D) (hx : x ∈ D)
    (hz : z ∈ R.cellNbhd x) (hzD : z ∈ D) : S.sub (R.carrier x) (R.carrier z) := by
  have hxclos : x ∈ closure (R.cell (R.carrier z)) :=
    mem_closure_of_mem_cellNbhd (h.mem_cells_carrier hzD) hz
      (_root_.subset_closure (h.mem_cell_carrier hzD))
  exact h.sub_of_mem (h.mem_cells_carrier hx) (h.mem_cells_carrier hzD)
    (h.mem_cell_carrier hx) hxclos

/-- **`lem:cell-neighborhood`**: `R.cellNbhd x ∩ D` is a relative neighbourhood of `x` in the
closed domain on which the carrier of `x` is a subcell of every carrier, so that the stars there
are all contained in the star of `x`.

For the *cross-realization* form the limit map needs — `T_n(z) ⊆ T_n(x)`, the target star of the
source carrier — combine `sub_carrier_of_mem_cellNbhd` in the source realization with
`star_anti_of_sub` in the target one: the subcell relation is a relation of the common abstract
structure, so it moves between realizations without transport. -/
theorem cell_neighborhood [Nonempty γ] (h : R.IsCellDecomposition D) (hS : S.CombInvariants)
    (hx : x ∈ D) (hz : z ∈ R.cellNbhd x) (hzD : z ∈ D) :
    S.sub (R.carrier x) (R.carrier z) ∧ R.star (R.carrier z) ⊆ R.star (R.carrier x) := by
  have hsub := h.sub_carrier_of_mem_cellNbhd hx hz hzD
  exact ⟨hsub, h.star_anti_of_sub hS (h.mem_cells_carrier hx) (h.mem_cells_carrier hzD) hsub⟩

end IsCellDecomposition

/-! ### Corresponding skeleton points

The second sentence of `lem:refinement-compatibility`(c). A point of the realized skeleton lies
in an open 0-cell or an open 1-cell, and the skeleton homeomorphism carries each of those onto
the open cell of the *same abstract name*; so corresponding skeleton points have carriers that
correspond, with nothing to transport. -/

/-- The two ends of a drawn edge lie on its arc. Needed to cut the two endpoints out of the arc
on both sides of the skeleton homeomorphism at once. -/
theorem pos_pair_subset_edgeArc (R : S.Realization) {e a b : γ} (hl : S.skel.IsLink e a b) :
    ({R.pos a, R.pos b} : Set Plane) ⊆ Graph.edgeArc R.drawing e := by
  obtain ⟨-, -, hlink⟩ := R.isDrawing.edge_param (by rw [Graph.edgeSet_map]; exact hl.edge_mem)
  have h0 : R.drawing e 0 ∈ Graph.edgeArc R.drawing e := Set.mem_image_of_mem _ zero_mem_I
  have h1 : R.drawing e 1 ∈ Graph.edgeArc R.drawing e := Set.mem_image_of_mem _ one_mem_I
  have hpair : ({R.pos a, R.pos b} : Set Plane) = {R.drawing e 0, R.drawing e 1} := by
    rcases (hl.map R.pos).eq_and_eq_or_eq_and_eq hlink with ⟨ha, hb⟩ | ⟨ha, hb⟩
    · rw [ha, hb]
    · rw [ha, hb]; exact Set.pair_comm _ _
  rw [hpair]
  rintro z (rfl | rfl)
  exacts [h0, h1]

end Realization

namespace SkeletonHomeo

variable {R₁ R₂ : S.Realization} {D₁ D₂ : Set Plane} {σ : γ} {x : Plane}

/-- **The skeleton homeomorphism carries open skeleton cells onto open skeleton cells** of the
same abstract name. For a 0-cell this is `pos_apply`; for a 1-cell it is `edgeArc_image` with the
two endpoints removed from both sides, which is legitimate because `g` is injective on the
skeleton. -/
theorem image_cell (g : SkeletonHomeo R₁ R₂) (hσ : σ ∈ V(S.skel) ∪ E(S.skel)) :
    g.toFun '' R₁.cell σ = R₂.cell σ := by
  rcases hσ with hv | he
  · rw [R₁.cell_vertex hv, R₂.cell_vertex hv, Set.image_singleton, g.pos_apply hv]
  · obtain ⟨a, b, hl⟩ := Graph.exists_isLink_of_mem_edgeSet he
    have harc : Graph.edgeArc R₁.drawing σ ⊆ R₁.skeletonSet :=
      Graph.edgeArc_subset_pointSet (by rw [Realization.edgeSet_graph]; exact he)
    rw [R₁.cell_edge hl, R₂.cell_edge hl,
      (g.injOn.mono harc).image_sdiff_subset (R₁.pos_pair_subset_edgeArc hl),
      g.edgeArc_image he, Set.image_pair, g.pos_apply hl.left_mem, g.pos_apply hl.right_mem]

/-- **`lem:refinement-compatibility`(c)**, the skeleton clause: corresponding skeleton points
have corresponding carriers — the same abstract cell on both sides. -/
theorem carrier_congr [Nonempty γ] (g : SkeletonHomeo R₁ R₂) (h₁ : R₁.IsCellDecomposition D₁)
    (h₂ : R₂.IsCellDecomposition D₂) (hσ : σ ∈ V(S.skel) ∪ E(S.skel)) (hx : x ∈ R₁.cell σ) :
    R₂.carrier (g.toFun x) = R₁.carrier x := by
  have hcells : σ ∈ S.cells := by
    rcases hσ with hv | he
    exacts [S.mem_cells_of_mem_vertexSet hv, S.mem_cells_of_mem_edgeSet he]
  have hgx : g.toFun x ∈ R₂.cell σ := by
    rw [← g.image_cell hσ]; exact Set.mem_image_of_mem _ hx
  rw [h₁.carrier_eq hcells hx, h₂.carrier_eq hcells hgx]

end SkeletonHomeo

/-! ### The two elementary operations produce refinements

Both operations have the same shape: a single cell `c` is replaced by a set `N` of fresh cells,
and the parent map sends `N` to `c` and fixes everything else. `refines_of_elementary` proves the
geometric clause of `Refines` from that shape alone — the fresh cells must land inside `c`,
because any other cell of the old stage survives and is unmoved, and open cells of one stage are
disjoint. -/

variable {S' : CellStructure γ} {R : S.Realization} {R' : S'.Realization} {par : γ → γ}
  {c : γ} {N : Set γ} {D : Set Plane}

/-- **The shape shared by the two elementary operations.** Given that the refined cells are the
old ones minus `c` together with the fresh set `N`, that `par` collapses `N` to `c` and fixes old
cells, and that both stages decompose the *same* closed domain with the surviving cells unmoved,
the refined realization refines the old one. -/
theorem refines_of_elementary (hc : c ∈ S.cells) (hcells : S'.cells = (S.cells \ {c}) ∪ N)
    (hfresh : ∀ ⦃σ⦄, σ ∈ N → σ ∉ S.cells) (hpar_new : ∀ ⦃σ⦄, σ ∈ N → par σ = c)
    (hpar_old : ∀ ⦃σ⦄, σ ∈ S.cells → par σ = σ)
    (hfaces : ∀ ⦃F⦄, F ∈ S'.faces → par F ∈ S.faces)
    (hsub : ∀ ⦃σ τ⦄, S'.sub σ τ → S.sub (par σ) (par τ))
    (hcell_eq : ∀ ⦃σ⦄, σ ∈ S.cells → σ ≠ c → R'.cell σ = R.cell σ)
    (h : R.IsCellDecomposition D) (h' : R'.IsCellDecomposition D) : R'.Refines R par where
  parent_mem_cells := by
    intro σ hσ
    rw [hcells] at hσ
    rcases hσ with ⟨hσc, -⟩ | hσN
    · rw [hpar_old hσc]; exact hσc
    · rw [hpar_new hσN]; exact hc
  parent_mem_faces := hfaces
  sub_parent := hsub
  cell_subset := by
    intro σ hσ
    have hσ' := hσ
    rw [hcells] at hσ'
    rcases hσ' with ⟨hσc, hσne⟩ | hσN
    · rw [hpar_old hσc, hcell_eq hσc hσne]
    · rw [hpar_new hσN]
      intro w hw
      -- `w` lies in the old open cell of some old cell `ρ`; every old cell but `c` survives
      -- unmoved, and open cells of the refined stage are disjoint, so `ρ = c`.
      obtain ⟨ρ, hρ, hwρ⟩ := h.exists_cell (h'.cell_subset_domain hσ hw)
      by_cases hρc : ρ = c
      · exact hρc ▸ hwρ
      · have hρ' : ρ ∈ S'.cells := by rw [hcells]; exact Or.inl ⟨hρ, hρc⟩
        have hne : σ ≠ ρ := by rintro rfl; exact hfresh hσN hρ
        have hwρ' : w ∈ R'.cell ρ := by rw [hcell_eq hρ hρc]; exact hwρ
        exact absurd hwρ' (Set.disjoint_left.1 (h'.disjoint hσ hρ' hne) hw)

namespace SubdivData

variable {d : S.SubdivData}

/-- **An edge subdivision is a refinement.** `SubdivData.IsRefinement` already carries everything
the geometric clause needs, so no cell decomposition is required here. -/
theorem IsRefinement.refines (hS : S.CombInvariants) {R : S.Realization}
    {R' : (S.subdivideEdge d).Realization} (href : d.IsRefinement R R') :
    R'.Refines R d.parent where
  parent_mem_cells := by
    intro σ hσ
    rw [subdivideEdge_cells] at hσ
    rcases hσ with ⟨hσc, -⟩ | hσN
    · rw [d.parent_of_mem_cells hσc]; exact hσc
    · rw [d.parent_of_mem_newCells hσN]; exact d.edge_mem_cells
  parent_mem_faces := by
    intro F hF
    rw [subdivideEdge_faces] at hF
    rw [d.parent_of_mem_cells (S.mem_cells_of_mem_faces hF)]
    exact hF
  sub_parent := fun _ _ h => d.sub_parent hS h
  cell_subset := by
    intro σ hσ
    rw [subdivideEdge_cells] at hσ
    rcases hσ with ⟨hσc, hσe⟩ | hσN
    · rw [d.parent_of_mem_cells hσc, href.cell_eq hσc hσe]
    · rw [d.parent_of_mem_newCells hσN]; exact href.cell_subset_edge hσN

end SubdivData

namespace SplitData

variable {d : S.SplitData}

/-- **A 2-cell split is a refinement.** The geometric input is assertion (i) at the refined stage
together with "the split leaves the other cells where they were"; both are supplied by the
consumer, since the split analogue of `SubdivData.IsRefinement` is not yet on `main`. -/
theorem refines (hS : S.CombInvariants) {R : S.Realization}
    {R' : (S.splitFace d).Realization} {D : Set Plane} (h : R.IsCellDecomposition D)
    (h' : R'.IsCellDecomposition D)
    (hcell_eq : ∀ ⦃σ⦄, σ ∈ S.cells → σ ≠ d.face → R'.cell σ = R.cell σ) :
    R'.Refines R d.parent := by
  refine refines_of_elementary d.face_mem_cells (splitFace_cells d)
    (fun _ hσ => notMem_cells_of_mem_newCells hσ) (fun _ hσ => d.parent_of_mem_newCells hσ)
    (fun _ hσ => d.parent_of_mem_cells hσ) ?_ (fun _ _ h => d.sub_parent hS h) hcell_eq h h'
  intro F hF
  rw [splitFace_faces] at hF
  rcases hF with rfl | rfl | ⟨hFc, -⟩
  · rw [d.parent_of_mem_newCells d.face₁_mem_newCells]; exact d.face_mem
  · rw [d.parent_of_mem_newCells d.face₂_mem_newCells]; exact d.face_mem
  · rw [d.parent_of_mem_cells (S.mem_cells_of_mem_faces hFc)]; exact hFc

end SplitData

/-! ### The interface, exercised

The limit homeomorphism opens with: "the sets `T_n(x)` are nonempty and compact … the cell-star
inclusion gives `T_{n+1}(x) ⊆ T_n(x)` … their diameters tend to zero … by
`lem:nested-compact` their intersection is one point". This anonymous example is a machine-checked
statement that the four facts that sentence needs come out of this module for an *abstract*
nested sequence: nothing below mentions how the stages were built, and the mesh hypothesis is
read in the target realization while the carrier is read in the source one. -/
example {γ : Type*} [Nonempty γ] (St : ℕ → CellStructure γ)
    (R : ∀ n, (St n).Realization) (R' : ∀ n, (St n).Realization)
    (par : ℕ → γ → γ) (D D' : Set Plane) (hD' : IsBounded D')
    (hd : ∀ n, (R n).IsCellDecomposition D) (hd' : ∀ n, (R' n).IsCellDecomposition D')
    (hcomb : ∀ n, (St n).CombInvariants)
    (href : ∀ n, (R (n + 1)).Refines (R n) (par n))
    (href' : ∀ n, (R' (n + 1)).Refines (R' n) (par n))
    (η : ℕ → ℝ) (x : Plane) (hx : x ∈ D)
    (hmesh : ∀ n, ∀ ⦃F : γ⦄, F ∈ (St n).faces → (St n).sub ((R n).carrier x) F →
      diam (closure ((R' n).cell F)) < η n) :
    (∀ n, (R' (n + 1)).star ((R (n + 1)).carrier x) ⊆ (R' n).star ((R n).carrier x)) ∧
      (∀ n, ((R' n).star ((R n).carrier x)).Nonempty) ∧
      (∀ n, IsCompact ((R' n).star ((R n).carrier x))) ∧
      (∀ n, diam ((R' n).star ((R n).carrier x)) < 2 * η n) :=
  ⟨fun n => (href n).target_star_subset (href' n) (hcomb (n + 1)) (hd n) (hd (n + 1)) hx,
    fun n => (hd' n).star_nonempty ((hd n).mem_cells_carrier hx),
    fun n => (hd' n).isCompact_star (hcomb n) hD',
    fun n => (hd' n).diam_star_lt (hcomb n) hD' ((hd n).mem_cells_carrier hx) (hmesh n)⟩

end CellStructure

end Schoenflies


==> anc/P5-kernel-deficit-lean-v6/vendor/schoenflies-lean/Schoenflies/SegmentCut.lean <==
/-
Copyright (c) 2026 Álvaro Begué. All rights reserved.
Released under Apache 2.0 license as described in the file LICENSE.
Authors: Álvaro Begué
-/
import Schoenflies.Plane

/-!
# Cutting a segment

Mathlib has no lemma splitting a segment at an interior point, and the polygonal subdivision
of Layer 6 is built entirely out of one: cutting loses nothing (`segment_split`) and cutting
is permanent (`openSegment_left_subset`, `openSegment_right_subset` — each half's interior
stays inside the whole's, so nothing later can put a removed point back into an interior).

Everything here is an identity between convex combinations. The `⊇` half of the split is
convexity; the `⊆` half rescales the parameter, and the only case analysis is on whether the
far coefficient vanishes.

## Blueprint

* `segment_split` — cutting at a point of the segment loses nothing; underneath
  `subdivide_covers`.
* `openSegment_left_subset`, `openSegment_right_subset` — a cut is permanent; underneath
  `subdivide_inside`.
-/

open Set

namespace Schoenflies

variable {a b p : Plane}

/-- Cutting a segment at one of its points loses nothing: the two halves cover it. -/
theorem segment_split (hp : p ∈ segment ℝ a b) :
    segment ℝ a b = segment ℝ a p ∪ segment ℝ p b := by
  refine subset_antisymm ?_ (union_subset
    ((convex_segment a b).segment_subset (left_mem_segment ℝ a b) hp)
    ((convex_segment a b).segment_subset hp (right_mem_segment ℝ a b)))
  obtain ⟨α, β, hα, hβ, hαβ, rfl⟩ := hp
  rintro x ⟨u, v, hu, hv, huv, rfl⟩
  rcases le_or_gt v β with hvβ | hvβ
  · -- `x` lies on the near half. Rescale `v` by `β`, unless `β = 0`, when the cut is at `a`.
    left
    rcases eq_or_lt_of_le hβ with rfl | hβpos
    · have hv0 : v = 0 := le_antisymm hvβ hv
      have hu1 : u = 1 := by linarith
      subst hv0; subst hu1
      simp only [zero_smul, add_zero, one_smul]
      exact left_mem_segment ℝ a _
    · refine ⟨1 - v / β, v / β, by
        rw [sub_nonneg]
        exact div_le_one_of_le₀ hvβ hβpos.le, by positivity, by ring, ?_⟩
      have hβne : β ≠ 0 := ne_of_gt hβpos
      have hvβ' : v / β * β = v := div_mul_cancel₀ v hβne
      have hcoef : (1 - v / β) + (v / β) * α = u := by
        have hα' : α = 1 - β := by linarith
        calc (1 - v / β) + (v / β) * α
            = (1 - v / β) + (v / β) * (1 - β) := by rw [hα']
          _ = 1 - v / β * β := by ring
          _ = 1 - v := by rw [hvβ']
          _ = u := by linarith
      rw [smul_add, smul_smul, smul_smul, ← add_assoc, ← add_smul, hcoef, hvβ']
  · -- `x` lies on the far half. Rescale `u` by `α`, which is positive because `v > β`.
    right
    have hαpos : 0 < α := by linarith
    have hαne : α ≠ 0 := ne_of_gt hαpos
    have huα : u ≤ α := by linarith
    refine ⟨u / α, 1 - u / α, by positivity, by
      rw [sub_nonneg]
      exact div_le_one_of_le₀ huα hαpos.le, by ring, ?_⟩
    have huα' : u / α * α = u := div_mul_cancel₀ u hαne
    have hcoef : (u / α) * β + (1 - u / α) = v := by
      have hβ' : β = 1 - α := by linarith
      calc (u / α) * β + (1 - u / α)
          = (u / α) * (1 - α) + (1 - u / α) := by rw [hβ']
        _ = 1 - u / α * α := by ring
        _ = 1 - u := by rw [huα']
        _ = v := by linarith
    rw [smul_add, smul_smul, smul_smul, add_assoc, ← add_smul, hcoef, huα']

/-- Cutting is permanent, near half: the interior of the near piece stays inside the
interior of the whole. -/
theorem openSegment_left_subset (hp : p ∈ openSegment ℝ a b) :
    openSegment ℝ a p ⊆ openSegment ℝ a b := by
  obtain ⟨α, β, hα, hβ, hαβ, rfl⟩ := hp
  rintro x ⟨s, t, hs, ht, hst, rfl⟩
  refine ⟨s + t * α, t * β, by positivity, by positivity, by nlinarith, ?_⟩
  rw [smul_add, smul_smul, smul_smul, ← add_assoc, ← add_smul]

/-- Cutting is permanent, far half. -/
theorem openSegment_right_subset (hp : p ∈ openSegment ℝ a b) :
    openSegment ℝ p b ⊆ openSegment ℝ a b := by
  obtain ⟨α, β, hα, hβ, hαβ, rfl⟩ := hp
  rintro x ⟨s, t, hs, ht, hst, rfl⟩
  refine ⟨s * α, s * β + t, by positivity, by positivity, by nlinarith, ?_⟩
  rw [smul_add, smul_smul, smul_smul, add_assoc, ← add_smul]

end Schoenflies


==> anc/P5-kernel-deficit-lean-v6/vendor/schoenflies-lean/Schoenflies/SegmentMeet.lean <==
/-
Copyright (c) 2026 Álvaro Begué. All rights reserved.
Released under Apache 2.0 license as described in the file LICENSE.
Authors: Álvaro Begué
-/
import Schoenflies.PolyPath

/-!
# How two segments meet

Two segments meet in nothing, or in a segment. The blueprint says "the empty set, one
point, or one closed interval" (Lemma 3.7, polygonal overlay); a point *is* a segment with
equal endpoints, so the statement folds to a dichotomy, and that is the form the overlay
wants — it subdivides at the endpoints of whatever the meet turns out to be, and a
degenerate meet contributes one subdivision point.

No case analysis on whether the segments are parallel, and no determinant. The meet is
compact and convex, so its preimage under the parametrization `lineMap a b` is a compact
convex subset of `ℝ`, hence a closed interval; pushing that interval forward is a segment.

## Blueprint

* `segment_inter_segment` — the meet dichotomy used by Lemma 3.7.
-/

open Metric Set

namespace Schoenflies

/-- Two segments meet in nothing, or in a segment. -/
theorem segment_inter_segment (a b c d : Plane)
    (hne : (segment ℝ a b ∩ segment ℝ c d).Nonempty) :
    ∃ p q : Plane, segment ℝ a b ∩ segment ℝ c d = segment ℝ p q := by
  set S : Set Plane := segment ℝ a b ∩ segment ℝ c d with hSdef
  have hScompact : IsCompact S := (isCompact_segment a b).inter (isCompact_segment c d)
  have hSconvex : Convex ℝ S := (convex_segment a b).inter (convex_segment c d)
  -- Pull the meet back along the parametrization of the first segment.
  set f : ℝ →ᵃ[ℝ] Plane := AffineMap.lineMap a b with hfdef
  set T : Set ℝ := Icc 0 1 ∩ f ⁻¹' S with hTdef
  -- `T` carries `S` forward. Note this needs no injectivity of `f`, so the degenerate case
  -- `a = b` is not a separate case.
  have himage : f '' T = S := by
    refine subset_antisymm (fun x hx => ?_) (fun x hx => ?_)
    · obtain ⟨t, ht, rfl⟩ := hx
      exact ht.2
    · have : x ∈ segment ℝ a b := hx.1
      rw [segment_eq_image_lineMap] at this
      obtain ⟨t, ht, rfl⟩ := this
      exact ⟨t, ⟨ht, hx⟩, rfl⟩
  have hTne : T.Nonempty := by
    obtain ⟨x, hx⟩ := hne
    have : x ∈ f '' T := by rw [himage]; exact hx
    obtain ⟨t, ht, -⟩ := this
    exact ⟨t, ht⟩
  have hTcompact : IsCompact T :=
    isCompact_Icc.of_isClosed_subset
      (isClosed_Icc.inter (hScompact.isClosed.preimage AffineMap.lineMap_continuous))
      inter_subset_left
  have hTconvex : Convex ℝ T := (convex_Icc 0 1).inter (hSconvex.affine_preimage f)
  -- A nonempty compact convex subset of `ℝ` is a closed interval.
  obtain ⟨t₀, t₁, hTIcc⟩ : ∃ t₀ t₁, T = Icc t₀ t₁ :=
    ⟨_, _, eq_Icc_of_connected_compact ⟨hTne, hTconvex.isPreconnected⟩ hTcompact⟩
  have hle : t₀ ≤ t₁ := by
    rw [hTIcc] at hTne
    exact nonempty_Icc.1 hTne
  exact ⟨f t₀, f t₁, by rw [← himage, hTIcc, ← segment_eq_Icc hle, image_segment]⟩

end Schoenflies


==> anc/P5-kernel-deficit-lean-v6/vendor/schoenflies-lean/Schoenflies/SegmentOrder.lean <==
/-
Copyright (c) 2026 Álvaro Begué. All rights reserved.
Released under Apache 2.0 license as described in the file LICENSE.
Authors: Álvaro Begué
-/
import Mathlib.Analysis.Normed.Affine.AddTorsor
import Schoenflies.SegmentCut

/-!
# Along one segment: the distance from an end as a coordinate

Everything the polygonal overlay has to say about several collinear segments — which piece
lies inside which, where a piece may end, when two pieces have to coincide — is
one-dimensional: it happens along a single straight segment. This module supplies the
coordinate that makes it ordinary arithmetic. Along a nondegenerate `segment ℝ a b` the
distance from `a` determines the point, and it reads betweenness off as a pair of
inequalities, so a claim about four collinear points becomes a claim about four reals.

No new geometry is needed. `dist_left_lineMap` already says the distance from `a` *is* the
parameter of `AffineMap.lineMap a b`, scaled by the segment's length, and `image_segment`
already says that parametrization carries segments of `ℝ` to segments of the plane. What is
added here is the translation, stated once so that the arithmetic does not have to be redone
at every use.

The two results the module exists for come last, and they are what makes cutting at every
meet enough:

* a piece that meets an overlap and keeps the overlap's ends out of its interior lies inside
  the overlap (`segment_inside_of_ends_outside`);
* two pieces whose interiors meet, each keeping the other's ends out of its interior, are the
  same pair of points (`same_ends_of_meeting_interiors`).

Both are stated **inside one ambient segment**. Collinearity is not optional: a piece crossing
the overlap transversally would meet it and avoid both its ends without lying inside it, so
every point named is a point of one ambient `segment ℝ a b`.

Both are also stated with no orientation asked of the caller. The `_oriented` forms they wrap
are near-end-first, which is what the arithmetic wants; the unoriented forms decide the
orientation themselves, and they are what the overlay uses.

## A note on degenerate pieces

Mathlib's `openSegment ℝ u u` is `{u}`, not `∅`. A degenerate piece therefore has a nonempty
interior, and the strict translation `dist_lt_of_mem_openSegment` genuinely needs `u ≠ v`.
The two headline theorems do *not* ask for it: in each of them a degenerate piece is either
excluded by the hypotheses or settled outright, and that case split lives inside the proof.

## Blueprint

* `segment_inside_of_ends_outside`, `same_ends_of_meeting_interiors` — the separation behind
  the deduplication clause of the polygonal overlay (`lem:polygonal-overlay`, "represent every
  duplicate geometric subsegment only once") and of the subdivision in
  `lem:polygonal-connected` ("delete duplicate subsegments"): once every piece's ends are cut
  points, and so interior to nothing, two pieces that share an interior point coincide instead
  of merely overlapping.
-/

open Set

namespace Schoenflies

variable {a b : Plane}

/-! ### The parametrization of a segment

`AffineMap.lineMap a b` walks from `a` to `b`. It carries a segment of `ℝ` onto the
corresponding piece of `[a, b]`, and it turns the distance from `a` into multiplication by
the segment's length. Those two facts are the whole content of the module; the rest is
arithmetic. -/

/-- The distance from the left endpoint to the point at parameter `t` is `t` times the
segment's length. This is `dist_left_lineMap` with the absolute value discharged. -/
theorem dist_left_lineMap_of_nonneg (a b : Plane) {t : ℝ} (ht : 0 ≤ t) :
    dist a (AffineMap.lineMap a b t) = t * dist a b := by
  rw [dist_left_lineMap, Real.norm_eq_abs, abs_of_nonneg ht]

/-- The piece of `[a, b]` spanned by two parameters is the image of the segment they span. -/
theorem segment_lineMap_image (a b : Plane) (p q : ℝ) :
    segment ℝ (AffineMap.lineMap a b p) (AffineMap.lineMap a b q)
      = (AffineMap.lineMap a b : ℝ →ᵃ[ℝ] Plane) '' segment ℝ p q := by
  simp

/-- The same for interiors. -/
theorem openSegment_lineMap_image (a b : Plane) (p q : ℝ) :
    openSegment ℝ (AffineMap.lineMap a b p) (AffineMap.lineMap a b q)
      = (AffineMap.lineMap a b : ℝ →ᵃ[ℝ] Plane) '' openSegment ℝ p q := by
  simp

/-- Every point of `[a, b]` carries a parameter: a number `t ∈ [0, 1]` placing it on the
segment, whose distance from `a` is `t` times the segment's length. This is the only way the
rest of the module looks at a point of the segment. -/
theorem exists_param_of_mem_segment {x : Plane} (hx : x ∈ segment ℝ a b) :
    ∃ t : ℝ, 0 ≤ t ∧ t ≤ 1 ∧ AffineMap.lineMap a b t = x ∧ dist a x = t * dist a b := by
  rw [segment_eq_image_lineMap] at hx
  obtain ⟨t, ⟨ht0, ht1⟩, rfl⟩ := hx
  exact ⟨t, ht0, ht1, rfl, dist_left_lineMap_of_nonneg a b ht0⟩

/-! ### The coordinate -/

/-- Along a nondegenerate segment, the distance from the left endpoint **orders the
parameters**: a nonzero length cancels from `s * ‖b - a‖ ≤ t * ‖b - a‖`. -/
theorem parameter_le_of_distance (hab : a ≠ b) {s t : ℝ} (hs : 0 ≤ s) (ht : 0 ≤ t)
    (h : dist a (AffineMap.lineMap a b s) ≤ dist a (AffineMap.lineMap a b t)) : s ≤ t := by
  have hd : 0 < dist a b := dist_pos.2 hab
  rw [dist_left_lineMap_of_nonneg a b hs, dist_left_lineMap_of_nonneg a b ht] at h
  exact le_of_mul_le_mul_right (by linarith) hd

/-- The distance from `a` determines the point: two points of a nondegenerate `[a, b]` at
equal distance from `a` are equal. -/
theorem eq_of_dist_left_eq (hab : a ≠ b) {x y : Plane} (hx : x ∈ segment ℝ a b)
    (hy : y ∈ segment ℝ a b) (h : dist a x = dist a y) : x = y := by
  have hd : 0 < dist a b := dist_pos.2 hab
  obtain ⟨s, -, -, rfl, hsd⟩ := exists_param_of_mem_segment hx
  obtain ⟨t, -, -, rfl, htd⟩ := exists_param_of_mem_segment hy
  rw [hsd, htd] at h
  rw [mul_right_cancel₀ (ne_of_gt hd) h]

/-! ### Betweenness as a pair of inequalities -/

/-- A point between two points of the segment is between them in distance from `a` as well:
measured from `a`, the nearer end comes first. -/
theorem dist_le_of_mem_segment (hab : a ≠ b) {u v x : Plane} (hu : u ∈ segment ℝ a b)
    (hv : v ∈ segment ℝ a b) (huv : dist a u ≤ dist a v) (hx : x ∈ segment ℝ u v) :
    dist a u ≤ dist a x ∧ dist a x ≤ dist a v := by
  have hd : (0 : ℝ) ≤ dist a b := dist_nonneg
  obtain ⟨p, hp0, -, rfl, hpd⟩ := exists_param_of_mem_segment hu
  obtain ⟨q, hq0, -, rfl, hqd⟩ := exists_param_of_mem_segment hv
  have hpq : p ≤ q := parameter_le_of_distance hab hp0 hq0 huv
  -- The parametrization carries `[p, q]` onto the piece, so `x` has a parameter in `[p, q]`.
  rw [segment_lineMap_image, segment_eq_Icc hpq] at hx
  obtain ⟨t, ⟨hpt, htq⟩, rfl⟩ := hx
  rw [hpd, hqd, dist_left_lineMap_of_nonneg a b (hp0.trans hpt)]
  exact ⟨by nlinarith, by nlinarith⟩

/-- The converse: a point of the segment whose distance from `a` lies between the two ends'
distances lies between the ends. -/
theorem mem_segment_of_dist_le (hab : a ≠ b) {u v x : Plane} (hu : u ∈ segment ℝ a b)
    (hv : v ∈ segment ℝ a b) (hx : x ∈ segment ℝ a b) (h₁ : dist a u ≤ dist a x)
    (h₂ : dist a x ≤ dist a v) : x ∈ segment ℝ u v := by
  obtain ⟨p, hp0, -, rfl, -⟩ := exists_param_of_mem_segment hu
  obtain ⟨q, hq0, -, rfl, -⟩ := exists_param_of_mem_segment hv
  obtain ⟨t, ht0, -, rfl, -⟩ := exists_param_of_mem_segment hx
  have hpt : p ≤ t := parameter_le_of_distance hab hp0 ht0 h₁
  have htq : t ≤ q := parameter_le_of_distance hab ht0 hq0 h₂
  rw [segment_lineMap_image, segment_eq_Icc (hpt.trans htq)]
  exact ⟨t, ⟨hpt, htq⟩, rfl⟩

/-! ### The same translation for interiors

`openSegment ℝ u u = {u}` in Mathlib, so the strict form asks for a nondegenerate piece; its
converse does not, since strict inequalities force nondegeneracy on their own. -/

/-- A point interior to a nondegenerate piece of the segment is strictly between its ends in
distance from `a`. -/
theorem dist_lt_of_mem_openSegment (hab : a ≠ b) {u v x : Plane} (hu : u ∈ segment ℝ a b)
    (hv : v ∈ segment ℝ a b) (huv : u ≠ v) (hor : dist a u ≤ dist a v)
    (hx : x ∈ openSegment ℝ u v) : dist a u < dist a x ∧ dist a x < dist a v := by
  have hd : 0 < dist a b := dist_pos.2 hab
  obtain ⟨p, hp0, -, rfl, hpd⟩ := exists_param_of_mem_segment hu
  obtain ⟨q, hq0, -, rfl, hqd⟩ := exists_param_of_mem_segment hv
  have hpq : p < q :=
    lt_of_le_of_ne (parameter_le_of_distance hab hp0 hq0 hor) fun h => huv (by rw [h])
  rw [openSegment_lineMap_image, openSegment_eq_Ioo hpq] at hx
  obtain ⟨t, ⟨hpt, htq⟩, rfl⟩ := hx
  rw [hpd, hqd, dist_left_lineMap_of_nonneg a b (hp0.trans hpt.le)]
  exact ⟨by nlinarith, by nlinarith⟩

/-- The converse: a point of the segment strictly between the ends in distance from `a` is
interior to the piece they span. -/
theorem mem_openSegment_of_dist_lt (hab : a ≠ b) {u v x : Plane} (hu : u ∈ segment ℝ a b)
    (hv : v ∈ segment ℝ a b) (hx : x ∈ segment ℝ a b) (h₁ : dist a u < dist a x)
    (h₂ : dist a x < dist a v) : x ∈ openSegment ℝ u v := by
  have hd : 0 < dist a b := dist_pos.2 hab
  obtain ⟨p, -, -, rfl, hpd⟩ := exists_param_of_mem_segment hu
  obtain ⟨q, -, -, rfl, hqd⟩ := exists_param_of_mem_segment hv
  obtain ⟨t, -, -, rfl, htd⟩ := exists_param_of_mem_segment hx
  rw [hpd, htd] at h₁
  rw [htd, hqd] at h₂
  have hpt : p < t := lt_of_mul_lt_mul_right h₁ hd.le
  have htq : t < q := lt_of_mul_lt_mul_right h₂ hd.le
  rw [openSegment_lineMap_image, openSegment_eq_Ioo (hpt.trans htq)]
  exact ⟨t, ⟨hpt, htq⟩, rfl⟩

/-! ### Where a point that is not interior to a piece must sit

These two carry the whole one-dimensional argument. A point of the ambient segment kept out
of a piece's interior has to be outside on one side or the other, and knowing which side it
is not settles it. -/

/-- A point of the ambient segment kept out of `[u, v]`'s interior and lying before `v` lies
at or before `u`. -/
theorem dist_le_left_of_notMem_openSegment (hab : a ≠ b) {u v y : Plane}
    (hu : u ∈ segment ℝ a b) (hv : v ∈ segment ℝ a b) (hy : y ∈ segment ℝ a b)
    (hout : y ∉ openSegment ℝ u v) (hlt : dist a y < dist a v) : dist a y ≤ dist a u := by
  by_contra hcon
  exact hout (mem_openSegment_of_dist_lt hab hu hv hy (lt_of_not_ge hcon) hlt)

/-- The mirror: a point of the ambient segment kept out of `[u, v]`'s interior and lying
after `u` lies at or after `v`. -/
theorem le_dist_right_of_notMem_openSegment (hab : a ≠ b) {u v y : Plane}
    (hu : u ∈ segment ℝ a b) (hv : v ∈ segment ℝ a b) (hy : y ∈ segment ℝ a b)
    (hout : y ∉ openSegment ℝ u v) (hlt : dist a u < dist a y) : dist a v ≤ dist a y := by
  by_contra hcon
  exact hout (mem_openSegment_of_dist_lt hab hu hv hy hlt (lt_of_not_ge hcon))

/-! ### What the overlay is after -/

/-- A piece that meets an overlap and keeps the overlap's two ends out of its interior lies
inside the overlap — near-end-first form. -/
theorem segment_inside_of_ends_outside_oriented (hab : a ≠ b) {u v s t x : Plane}
    (hu : u ∈ segment ℝ a b) (hv : v ∈ segment ℝ a b) (hpiece : dist a u ≤ dist a v)
    (hs : s ∈ segment ℝ a b) (ht : t ∈ segment ℝ a b) (hover : dist a s ≤ dist a t)
    (hxp : x ∈ openSegment ℝ u v) (hxo : x ∈ openSegment ℝ s t)
    (hsout : s ∉ openSegment ℝ u v) (htout : t ∉ openSegment ℝ u v) :
    segment ℝ u v ⊆ segment ℝ s t := by
  -- A degenerate overlap is impossible: its only interior point is `s`, which by hypothesis
  -- is not interior to the piece, whereas `x` is.
  rcases eq_or_ne s t with rfl | hst
  · rw [openSegment_same, mem_singleton_iff] at hxo
    rw [← hxo] at hsout
    exact absurd hxp hsout
  -- A degenerate piece is the single point `x`, which already lies in the overlap.
  rcases eq_or_ne u v with rfl | huv
  · rw [openSegment_same, mem_singleton_iff] at hxp
    rw [segment_same, singleton_subset_iff, ← hxp]
    exact openSegment_subset_segment ℝ s t hxo
  obtain ⟨hux, hxv⟩ := dist_lt_of_mem_openSegment hab hu hv huv hpiece hxp
  obtain ⟨hsx, hxt⟩ := dist_lt_of_mem_openSegment hab hs ht hst hover hxo
  -- The overlap starts at or before the piece and ends at or after it.
  have hsu : dist a s ≤ dist a u :=
    dist_le_left_of_notMem_openSegment hab hu hv hs hsout (hsx.trans hxv)
  have hvt : dist a v ≤ dist a t :=
    le_dist_right_of_notMem_openSegment hab hu hv ht htout (hux.trans hxt)
  intro y hy
  have hyab : y ∈ segment ℝ a b := (convex_segment a b).segment_subset hu hv hy
  obtain ⟨huy, hyv⟩ := dist_le_of_mem_segment hab hu hv hpiece hy
  exact mem_segment_of_dist_le hab hs ht hyab (hsu.trans huy) (hyv.trans hvt)

/-- Two pieces of one ambient segment whose interiors meet, each keeping the other's ends out
of its interior, have the same ends — near-end-first form. -/
theorem same_ends_of_meeting_interiors_oriented (hab : a ≠ b) {u v s t x : Plane}
    (hu : u ∈ segment ℝ a b) (hv : v ∈ segment ℝ a b) (hfirst : dist a u ≤ dist a v)
    (hs : s ∈ segment ℝ a b) (ht : t ∈ segment ℝ a b) (hsecond : dist a s ≤ dist a t)
    (hxu : x ∈ openSegment ℝ u v) (hxs : x ∈ openSegment ℝ s t)
    (hsout : s ∉ openSegment ℝ u v) (htout : t ∉ openSegment ℝ u v)
    (huout : u ∉ openSegment ℝ s t) (hvout : v ∉ openSegment ℝ s t) :
    u = s ∧ v = t := by
  -- Neither piece can be degenerate: its only interior point would then be one of its own
  -- ends, which the other piece is required to keep out of its interior.
  rcases eq_or_ne u v with rfl | huv
  · rw [openSegment_same, mem_singleton_iff] at hxu
    rw [← hxu] at huout
    exact absurd hxs huout
  rcases eq_or_ne s t with rfl | hst
  · rw [openSegment_same, mem_singleton_iff] at hxs
    rw [← hxs] at hsout
    exact absurd hxu hsout
  obtain ⟨hux, hxv⟩ := dist_lt_of_mem_openSegment hab hu hv huv hfirst hxu
  obtain ⟨hsx, hxt⟩ := dist_lt_of_mem_openSegment hab hs ht hst hsecond hxs
  -- Each piece's near end lies at or before the other's, so they agree.
  have hsu : dist a s ≤ dist a u :=
    dist_le_left_of_notMem_openSegment hab hu hv hs hsout (hsx.trans hxv)
  have hus : dist a u ≤ dist a s :=
    dist_le_left_of_notMem_openSegment hab hs ht hu huout (hux.trans hxt)
  -- And the same on the far side.
  have hvt : dist a v ≤ dist a t :=
    le_dist_right_of_notMem_openSegment hab hu hv ht htout (hux.trans hxt)
  have htv : dist a t ≤ dist a v :=
    le_dist_right_of_notMem_openSegment hab hs ht hv hvout (hsx.trans hxv)
  exact ⟨eq_of_dist_left_eq hab hu hs (le_antisymm hus hsu),
    eq_of_dist_left_eq hab hv ht (le_antisymm hvt htv)⟩

/-! ### The same two, asking the caller nothing about orientation

A piece is a pair of ends, and which of them is nearer `a` is none of the caller's business —
`segment` and `openSegment` do not care. The oriented forms above are near-end-first because
that is what the arithmetic wants; these decide the orientation themselves. Every hypothesis
is restated in both spellings first, so each of the four cases is just "which way round, then
cite". -/

/-- A piece that meets an overlap and keeps the overlap's two ends out of its interior lies
inside the overlap.

Collinearity is not optional: every point named is a point of one ambient `segment ℝ a b`. A
piece crossing the overlap transversally would meet it and avoid both its ends without lying
inside it. -/
theorem segment_inside_of_ends_outside (hab : a ≠ b) {u v s t x : Plane}
    (hu : u ∈ segment ℝ a b) (hv : v ∈ segment ℝ a b)
    (hs : s ∈ segment ℝ a b) (ht : t ∈ segment ℝ a b)
    (hxp : x ∈ openSegment ℝ u v) (hxo : x ∈ openSegment ℝ s t)
    (hsout : s ∉ openSegment ℝ u v) (htout : t ∉ openSegment ℝ u v) :
    segment ℝ u v ⊆ segment ℝ s t := by
  have hxp' : x ∈ openSegment ℝ v u := by rwa [openSegment_symm ℝ v u]
  have hsout' : s ∉ openSegment ℝ v u := by rwa [openSegment_symm ℝ v u]
  have htout' : t ∉ openSegment ℝ v u := by rwa [openSegment_symm ℝ v u]
  have hxo' : x ∈ openSegment ℝ t s := by rwa [openSegment_symm ℝ t s]
  have hrevPiece : segment ℝ v u = segment ℝ u v := segment_symm ℝ v u
  have hrevOverlap : segment ℝ t s = segment ℝ s t := segment_symm ℝ t s
  rcases le_total (dist a u) (dist a v) with hp | hp <;>
    rcases le_total (dist a s) (dist a t) with ho | ho
  · exact segment_inside_of_ends_outside_oriented hab hu hv hp hs ht ho hxp hxo hsout htout
  · rw [← hrevOverlap]
    exact segment_inside_of_ends_outside_oriented hab hu hv hp ht hs ho hxp hxo' htout hsout
  · rw [← hrevPiece]
    exact segment_inside_of_ends_outside_oriented hab hv hu hp hs ht ho hxp' hxo hsout' htout'
  · rw [← hrevPiece, ← hrevOverlap]
    exact segment_inside_of_ends_outside_oriented hab hv hu hp ht hs ho hxp' hxo' htout' hsout'

/-- Two pieces of one ambient segment whose interiors meet, each keeping the other's ends out
of its interior, are the same pair of points — in one order or the other.

This is the separation the deduplication clause is for: overlapping collinear pieces cannot
be pulled apart by cutting, and after enough cuts they coincide instead. -/
theorem same_ends_of_meeting_interiors (hab : a ≠ b) {u v s t x : Plane}
    (hu : u ∈ segment ℝ a b) (hv : v ∈ segment ℝ a b)
    (hs : s ∈ segment ℝ a b) (ht : t ∈ segment ℝ a b)
    (hxu : x ∈ openSegment ℝ u v) (hxs : x ∈ openSegment ℝ s t)
    (hsout : s ∉ openSegment ℝ u v) (htout : t ∉ openSegment ℝ u v)
    (huout : u ∉ openSegment ℝ s t) (hvout : v ∉ openSegment ℝ s t) :
    (u = s ∧ v = t) ∨ (u = t ∧ v = s) := by
  have hxu' : x ∈ openSegment ℝ v u := by rwa [openSegment_symm ℝ v u]
  have hxs' : x ∈ openSegment ℝ t s := by rwa [openSegment_symm ℝ t s]
  have hsout' : s ∉ openSegment ℝ v u := by rwa [openSegment_symm ℝ v u]
  have htout' : t ∉ openSegment ℝ v u := by rwa [openSegment_symm ℝ v u]
  have huout' : u ∉ openSegment ℝ t s := by rwa [openSegment_symm ℝ t s]
  have hvout' : v ∉ openSegment ℝ t s := by rwa [openSegment_symm ℝ t s]
  rcases le_total (dist a u) (dist a v) with hp | hp <;>
    rcases le_total (dist a s) (dist a t) with ho | ho
  · exact Or.inl (same_ends_of_meeting_interiors_oriented hab hu hv hp hs ht ho hxu hxs
      hsout htout huout hvout)
  · exact Or.inr (same_ends_of_meeting_interiors_oriented hab hu hv hp ht hs ho hxu hxs'
      htout hsout huout' hvout')
  · obtain ⟨h₁, h₂⟩ := same_ends_of_meeting_interiors_oriented hab hv hu hp hs ht ho hxu' hxs
      hsout' htout' hvout huout
    exact Or.inr ⟨h₂, h₁⟩
  · obtain ⟨h₁, h₂⟩ := same_ends_of_meeting_interiors_oriented hab hv hu hp ht hs ho hxu' hxs'
      htout' hsout' hvout' huout'
    exact Or.inl ⟨h₂, h₁⟩

end Schoenflies


==> anc/P5-kernel-deficit-lean-v6/vendor/schoenflies-lean/Schoenflies/SimpleArc.lean <==
/-
Copyright (c) 2026 Álvaro Begué. All rights reserved.
Released under Apache 2.0 license as described in the file LICENSE.
Authors: Álvaro Begué
-/
import Schoenflies.OverlayGraph
import Schoenflies.Graph.CycleJordan

/-!
# Simple polygonal arcs

`Schoenflies/PolyPath.lean` joins two points of a region by a polygonal *path* — a vertex list
whose carrier stays inside the region. A path may cross itself, so it is not an arc. This
module supplies the missing half of Lemma 1.1 and, with it, Lemma 1.2, by running the
blueprint's recipe: *subdivide at all intersections, delete duplicate subsegments, and take a
simple path in the resulting finite graph.*

The three steps are already available.

* Subdividing and deduplicating is `Schoenflies.overlayGraph`: a finite list of nondegenerate
  segments becomes a finite plane graph whose point set is exactly their union
  (`Schoenflies.overlayGraph_pointSet`).
* A simple path in that graph is `Graph.IsPath`, produced by `Graph.Reaches.exists_isPath`.
* Its realisation is an arc between its ends, by `Graph.IsDrawing.path_isArcBetween`.

## What actually has to be proved here

Two things, and neither is in the list above.

**The graph is connected when the union is.** The overlay is built from geometry, so nothing
so far says that two points joined *in the plane* are joined *along edges*. The argument is a
clopen one: for a vertex `a`, the points carried by the edges the walk relation can reach from
`a` form a compact set, the points carried by the other edges form another, the two are
disjoint — a common point would be a vertex incident with edges from both classes, by the
drawing condition — and together they are the whole union. Preconnectedness then forces the
second class to carry nothing.

**The realisation of a path is `poly` of a vertex list.** `Graph.IsDrawing.path_isArcBetween`
delivers `Graph.edgesCover`, a union of edge arcs with no order in it, while `IsPolygonal` and
every polygonal consumer downstream want a vertex list. `Schoenflies.exists_poly_eq_edgesCover`
recovers one by induction along the walk. Its statement returns the list, not the bare
existence of *some* polygonal set, so a consumer that needs the vertices — the redrawing
argument does — still has them.

Both endpoints have to be vertices of the overlay, which is arranged by putting them on the
list of cut points: `EndsAreCut` and `MeetsAreCut` only ask that certain points *occur* in
that list, so lengthening it is free.

## Blueprint

* `Schoenflies.segsOf`, `Schoenflies.cover_segsOf` — a vertex list read as a list of
  nondegenerate segments, the input format the overlay wants.
* `Schoenflies.overlayGraph_reaches` — the overlay graph of a connected union is connected.
* `Schoenflies.exists_simple_poly_of_cover` — Lemma 1.2 (finite polygonal unions), for a union
  given as a finite list of nondegenerate segments.
* `Schoenflies.exists_simple_poly_of_poly`, `Schoenflies.exists_simple_poly_of_isPolygonal` —
  Lemma 1.2 for a set presented as a polygonal carrier.
* `Schoenflies.exists_simple_poly_of_biUnion`, `Schoenflies.exists_simple_poly_of_union` —
  Lemma 1.2 as the blueprint states it, for a finite union of polygonal sets.
* `Schoenflies.exists_simple_poly_of_isPreconnected`,
  `Schoenflies.exists_simple_arc_of_isPreconnected` — Lemma 1.1 (polygonal connectedness), in
  full: any two points of a region are joined in it by a *simple* polygonal arc.

## Two lemmas that belong elsewhere

`Schoenflies.cover_flatMap_list` generalises `Schoenflies.cover_flatMap` to an arbitrary index
list and belongs beside it in `Schoenflies/Subdivide.lean`; `Schoenflies.subset_of_finite_diff`
is a general fact about preconnected sets. Both are here only because their homes are on
`main`.
-/

open Metric Set
open scoped Graph

namespace Schoenflies

variable {pieces : List Piece} {points : List Plane} {Ω : Set Plane} {a b x y : Plane}

/-! ### One more shape of `poly`

`poly_cons_cons` peels a segment off a list of length at least two. The overlay's induction
peels one off a list known only to be nonempty, so it needs the head as a term rather than as
a pattern. -/

/-- Prepending a vertex to a nonempty list adds the segment to its head. -/
theorem poly_cons_of_ne_nil {vs : List Plane} (h : vs ≠ []) (u : Plane) :
    poly (u :: vs) = segment ℝ u (vs.head h) ∪ poly vs := by
  match vs, h with
  | _ :: _, _ => rfl

/-! ### The segments of a vertex list

`poly` is a *chain*: consecutive vertices, with repetitions allowed. The overlay takes a list
of pieces and insists that each be nondegenerate, so a repetition has to be dropped rather
than passed on. Dropping one is harmless — a degenerate segment is a single point, and that
point is an end of the neighbouring segment — except when the whole chain degenerates to a
point, which is the second disjunct of `cover_segsOf`. -/

open scoped Classical in
/-- The nondegenerate segments of a polygonal chain, in order. A repeated vertex contributes
nothing. -/
noncomputable def segsOf : List Plane → List Piece
  | [] => []
  | [_] => []
  | u :: v :: rest => if u = v then segsOf (v :: rest) else (u, v) :: segsOf (v :: rest)

@[simp] theorem segsOf_nil : segsOf [] = [] := rfl

@[simp] theorem segsOf_singleton (v : Plane) : segsOf [v] = [] := rfl

open scoped Classical in
theorem segsOf_cons_cons (u v : Plane) (rest : List Plane) :
    segsOf (u :: v :: rest) =
      if u = v then segsOf (v :: rest) else (u, v) :: segsOf (v :: rest) := rfl

/-- Every segment produced is nondegenerate — which is the whole point of the definition. -/
theorem segsOf_nondeg (vs : List Plane) : ∀ P ∈ segsOf vs, P.Nondeg := by
  classical
  induction vs with
  | nil => simp
  | cons u tl ih =>
    match tl, ih with
    | [], _ => simp
    | v :: rest, ih =>
      rw [segsOf_cons_cons]
      split_ifs with huv
      · exact ih
      · intro P hP
        rcases List.mem_cons.1 hP with rfl | hP
        · exact huv
        · exact ih P hP

/-- The segments of a chain occupy the chain — unless the chain has collapsed to a point (or
to nothing), in which case there are no segments at all. -/
theorem cover_segsOf (vs : List Plane) :
    cover (segsOf vs) = poly vs ∨ (segsOf vs = [] ∧ (poly vs).Subsingleton) := by
  classical
  induction vs with
  | nil => exact Or.inr ⟨rfl, by simp⟩
  | cons u tl ih =>
    match tl, ih with
    | [], _ => exact Or.inr ⟨rfl, by simp [Set.Subsingleton]⟩
    | v :: rest, ih =>
      rw [segsOf_cons_cons, poly_cons_cons]
      by_cases huv : u = v
      · -- A repeated vertex contributes the point `u`, which the rest of the chain already
        -- holds.
        subst huv
        rw [if_pos rfl, segment_same]
        have hmem : u ∈ poly (u :: rest) := mem_poly_of_mem (List.mem_cons_self ..)
        rcases ih with h | ⟨h1, h2⟩
        · exact Or.inl (by rw [h, union_eq_self_of_subset_left (singleton_subset_iff.2 hmem)])
        · refine Or.inr ⟨h1, ?_⟩
          rw [union_eq_self_of_subset_left (singleton_subset_iff.2 hmem)]
          exact h2
      · rw [if_neg huv, cover_cons]
        refine Or.inl ?_
        rcases ih with h | ⟨h1, h2⟩
        · rw [h]; rfl
        · -- The rest of the chain is the single point `v`, already an end of the new segment.
          rw [h1, cover_nil, union_empty,
            h2.eq_singleton_of_mem (mem_poly_of_mem (List.mem_cons_self ..)),
            union_eq_self_of_subset_right (singleton_subset_iff.2 (right_mem_segment ℝ u v))]
          rfl

/-- When a chain carries two distinct points it has not collapsed, so its segments occupy
exactly it. -/
theorem cover_segsOf_eq {vs : List Plane} (ha : a ∈ poly vs) (hb : b ∈ poly vs)
    (hab : a ≠ b) : cover (segsOf vs) = poly vs := by
  rcases cover_segsOf vs with h | ⟨-, h⟩
  · exact h
  · exact absurd (h ha hb) hab

/-! ### The realisation of a walk is a polygonal chain

`Graph.edgesCover` is a union with no order in it. The walk supplies the order, and the
induction reads the vertex list off it. -/

/-- **The realisation of a nonempty walk of the overlay graph is the carrier of a vertex
list**, running from the walk's source to its target.

The list is returned rather than an unnamed polygonal set: the consumers of Lemma 1.1 that
overlay the arc with something else need its vertices. -/
theorem exists_poly_eq_edgesCover {u v : Plane} {W : List Piece}
    (hW : (overlayGraph pieces points).IsWalk u W v) (hne : W ≠ []) :
    ∃ vs : List Plane, ∃ h : vs ≠ [], vs.head h = u ∧ vs.getLast h = v ∧
      poly vs = Graph.edgesCover segmentDrawing W := by
  induction hW with
  | nil => exact absurd rfl hne
  | @cons u w v e W hl hW ih =>
    -- The edge's arc is the segment from the source to the waypoint, in whichever order the
    -- edge names its ends.
    have hedge : Graph.edgeArc segmentDrawing e = segment ℝ u w := by
      rw [edgeArc_segmentDrawing]
      rcases (overlayGraph_isLink.1 hl).2 with ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩
      · rfl
      · exact segment_symm ℝ _ _
    rcases eq_or_ne W [] with rfl | hWne
    · have hwv : w = v := hW.eq_of_nil
      subst hwv
      refine ⟨[u, w], by simp, rfl, by simp, ?_⟩
      rw [poly_pair, Graph.edgesCover_cons, Graph.edgesCover_nil, union_empty, hedge]
    · obtain ⟨vs, hvs, hhead, hlast, hpoly⟩ := ih hWne
      refine ⟨u :: vs, by simp, rfl, ?_, ?_⟩
      · rw [List.getLast_cons hvs]; exact hlast
      · rw [poly_cons_of_ne_nil hvs, hhead, hpoly, Graph.edgesCover_cons, hedge]

/-! ### The overlay graph of a connected union is connected

Nothing built so far relates the plane topology of the union to the walk relation of the
graph. This is where they meet. -/

/-- Both ends of an edge reach the same vertices. -/
theorem overlayGraph_reaches_end {P : Piece} (hP : P ∈ overlayPieces pieces points)
    (hz : x = P.1 ∨ x = P.2) :
    (overlayGraph pieces points).Reaches a P.1 ↔ (overlayGraph pieces points).Reaches a x := by
  have hlink : (overlayGraph pieces points).IsLink P P.1 P.2 :=
    overlayGraph_isLink.2 ⟨hP, Or.inl ⟨rfl, rfl⟩⟩
  rcases hz with rfl | rfl
  · exact Iff.rfl
  · exact ⟨fun h => h.trans (Graph.Reaches.of_isLink hlink),
      fun h => h.trans (Graph.Reaches.of_isLink hlink).symm⟩

/-- A cut point on the union is a vertex: it lies on some edge, and a cut point is interior to
no edge, so it is one of that edge's two ends. -/
theorem overlayGraph_mem_vertexSet_of_mem_cover (hnd : ∀ P ∈ pieces, P.Nondeg)
    (hxp : x ∈ points) (hx : x ∈ cover pieces) : x ∈ V(overlayGraph pieces points) := by
  rw [← overlayPieces_cover pieces points] at hx
  simp only [cover, mem_iUnion, exists_prop] at hx
  obtain ⟨P, hP, hxP⟩ := hx
  have hint : x ∉ P.interior := overlayPieces_avoids hnd x hxp P hP
  refine ⟨P, hP, ?_⟩
  by_contra hcon
  push Not at hcon
  exact hint (mem_openSegment_of_ne_left_right (Ne.symm hcon.1) (Ne.symm hcon.2) hxP)

/-- **The overlay graph of a connected union is connected**, in the form the construction
needs: any vertex reaches any other.

The proof is a clopen argument in the plane. Split the edges into those whose ends the walk
relation reaches from `a` and those it does not; each class carries a compact set, the two
carried sets cover the union, and they are disjoint — a common point would, by the drawing
condition, be a vertex incident with an edge of each class, and incidence is reachability.
Preconnectedness then leaves the second class carrying nothing. -/
theorem overlayGraph_reaches (hnd : ∀ P ∈ pieces, P.Nondeg)
    (hconn : IsPreconnected (cover pieces))
    (hEnds : EndsAreCut pieces points) (hMeets : MeetsAreCut pieces points)
    (hap : a ∈ points) (hbp : b ∈ points) (ha : a ∈ cover pieces) (hb : b ∈ cover pieces) :
    (overlayGraph pieces points).Reaches a b := by
  classical
  have hdraw : Graph.IsDrawing (overlayGraph pieces points) segmentDrawing :=
    overlayGraph_isDrawing pieces points hnd hEnds hMeets
  have haV : a ∈ V(overlayGraph pieces points) :=
    overlayGraph_mem_vertexSet_of_mem_cover hnd hap ha
  have hbV : b ∈ V(overlayGraph pieces points) :=
    overlayGraph_mem_vertexSet_of_mem_cover hnd hbp hb
  -- Every edge carries a link between its two ends; this is the only fact about the graph
  -- used below beyond the drawing condition.
  have hlink : ∀ P ∈ overlayPieces pieces points,
      (overlayGraph pieces points).IsLink P P.1 P.2 := fun P hP =>
    overlayGraph_isLink.2 ⟨hP, Or.inl ⟨rfl, rfl⟩⟩
  -- The two classes of edges, and the point sets they carry.
  set S : Set Plane :=
    ⋃ P ∈ {P | P ∈ overlayPieces pieces points ∧
      (overlayGraph pieces points).Reaches a P.1}, P.seg with hS
  set T : Set Plane :=
    ⋃ P ∈ {P | P ∈ overlayPieces pieces points ∧
      ¬ (overlayGraph pieces points).Reaches a P.1}, P.seg with hT
  have hSclosed : IsClosed S :=
    ((Set.Finite.subset (overlayPieces pieces points).finite_toSet
      fun _ hP => hP.1).isCompact_biUnion fun P _ => isCompact_segment P.1 P.2).isClosed
  have hTclosed : IsClosed T :=
    ((Set.Finite.subset (overlayPieces pieces points).finite_toSet
      fun _ hP => hP.1).isCompact_biUnion fun P _ => isCompact_segment P.1 P.2).isClosed
  -- The two classes carry the whole union between them.
  have hunion : ∀ z ∈ cover pieces, z ∈ S ∨ z ∈ T := by
    intro z hz
    rw [← overlayPieces_cover pieces points] at hz
    simp only [cover, mem_iUnion, exists_prop] at hz
    obtain ⟨P, hP, hzP⟩ := hz
    by_cases hr : (overlayGraph pieces points).Reaches a P.1
    · exact Or.inl (mem_biUnion (show P ∈ _ from ⟨hP, hr⟩) hzP)
    · exact Or.inr (mem_biUnion (show P ∈ _ from ⟨hP, hr⟩) hzP)
  -- And they carry disjoint sets: a common point is a vertex incident with an edge of each.
  have hdisj : ∀ z, z ∈ S → z ∈ T → False := by
    intro z hzS hzT
    simp only [hS, hT, mem_iUnion, mem_setOf_eq, exists_prop] at hzS hzT
    obtain ⟨P, ⟨hP, hPr⟩, hzP⟩ := hzS
    obtain ⟨Q, ⟨hQ, hQr⟩, hzQ⟩ := hzT
    have hPQ : P ≠ Q := by rintro rfl; exact hQr hPr
    obtain ⟨-, hincP, hincQ⟩ := hdraw.edge_inter (overlayGraph_mem_edgeSet.2 hP)
      (overlayGraph_mem_edgeSet.2 hQ) hPQ
      (by rwa [edgeArc_segmentDrawing]) (by rwa [edgeArc_segmentDrawing])
    have hzendP : z = P.1 ∨ z = P.2 := hincP.eq_or_eq_of_isLink (hlink P hP)
    have hzendQ : z = Q.1 ∨ z = Q.2 := hincQ.eq_or_eq_of_isLink (hlink Q hQ)
    exact hQr ((overlayGraph_reaches_end hQ hzendQ).2
      ((overlayGraph_reaches_end hP hzendP).1 hPr))
  -- `a` is carried by the reachable class, so that class is nonempty.
  have haS : a ∈ S := by
    obtain ⟨P, hP, hend⟩ := id haV
    refine mem_biUnion (show P ∈ _ from
      ⟨hP, (overlayGraph_reaches_end hP hend).2 (Graph.Reaches.refl haV)⟩) ?_
    rcases hend with rfl | rfl
    exacts [left_mem_segment ℝ _ _, right_mem_segment ℝ _ _]
  -- Preconnectedness: the far class carries nothing that the union contains.
  have hbS : b ∈ S := by
    by_contra hbnot
    have hbT : b ∈ T := (hunion b hb).resolve_left hbnot
    have hsub : cover pieces ⊆ Tᶜ ∪ Sᶜ := by
      intro w hw
      rcases hunion w hw with h | h
      · exact Or.inl fun h' => hdisj w h h'
      · exact Or.inr fun h' => hdisj w h' h
    obtain ⟨z, hzc, hzT, hzS⟩ := hconn Tᶜ Sᶜ hTclosed.isOpen_compl hSclosed.isOpen_compl
      hsub ⟨a, ha, fun h => hdisj a haS h⟩ ⟨b, hb, fun h => hdisj b h hbT⟩
    exact (hunion z hzc).elim hzS hzT
  -- `b` is a vertex on an edge of the reachable class, hence an end of it.
  simp only [hS, mem_iUnion, mem_setOf_eq, exists_prop] at hbS
  obtain ⟨P, ⟨hP, hPr⟩, hbP⟩ := hbS
  have hbend : b = P.1 ∨ b = P.2 :=
    hdraw.vertex_mem_edgeArc (hlink P hP) hbV (by rwa [edgeArc_segmentDrawing])
  exact (overlayGraph_reaches_end hP hbend).1 hPr

/-! ### Lemma 1.2, and then Lemma 1.1 -/

/-- **Lemma 1.2 (finite polygonal unions).** If a finite union of nondegenerate segments is
connected, any two distinct points of it are joined inside it by a *simple* polygonal arc.

The arc is returned as a vertex list, not merely as a set: the consumers that overlay it with
another polygonal object need its vertices, and an existential over sets would not give them
back. -/
theorem exists_simple_poly_of_cover (hnd : ∀ P ∈ pieces, P.Nondeg)
    (hconn : IsPreconnected (cover pieces)) (hab : a ≠ b)
    (ha : a ∈ cover pieces) (hb : b ∈ cover pieces) :
    ∃ vs : List Plane, ∃ h : vs ≠ [], vs.head h = a ∧ vs.getLast h = b ∧
      poly vs ⊆ cover pieces ∧ IsArcBetween (poly vs) a b := by
  classical
  -- Put the two endpoints on the cut list, so that they become vertices of the overlay. The
  -- two cut conditions ask only that certain points occur in the list, so this is free.
  obtain ⟨pts₀, hEnds₀, hMeets₀⟩ := exists_cut_points pieces
  set pts : List Plane := a :: b :: pts₀ with hpts
  have hEnds : EndsAreCut pieces pts := fun P hP z hz => by
    simp [hpts, hEnds₀ P hP z hz]
  have hMeets : MeetsAreCut pieces pts := by
    intro P hP Q hQ hPQ hne
    obtain ⟨u, v, huv, hu, hv⟩ := hMeets₀ P hP Q hQ hPQ hne
    exact ⟨u, v, huv, by simp [hpts, hu], by simp [hpts, hv]⟩
  have hdraw : Graph.IsDrawing (overlayGraph pieces pts) segmentDrawing :=
    overlayGraph_isDrawing pieces pts hnd hEnds hMeets
  -- A walk from `a` to `b`, thinned to a path.
  have hreach : (overlayGraph pieces pts).Reaches a b :=
    overlayGraph_reaches hnd hconn hEnds hMeets (by simp [hpts]) (by simp [hpts]) ha hb
  obtain ⟨W, hpath⟩ := hreach.exists_isPath
  have hWne : W ≠ [] := by
    rintro rfl
    exact hab hpath.isWalk.eq_of_nil
  -- Its realisation is an arc, and it is the carrier of a vertex list.
  have harc : IsArcBetween (Graph.edgesCover segmentDrawing W) a b :=
    hdraw.path_isArcBetween hpath hWne
  obtain ⟨vs, hvs, hhead, hlast, hpoly⟩ := exists_poly_eq_edgesCover hpath.isWalk hWne
  refine ⟨vs, hvs, hhead, hlast, ?_, ?_⟩
  · rw [hpoly, ← overlayGraph_pointSet pieces pts]
    exact Graph.edgesCover_subset_pointSet fun e he => hpath.edge_mem he
  · rw [hpoly]; exact harc

/-- **Lemma 1.2**, for a set presented as a polygonal chain. -/
theorem exists_simple_poly_of_poly {vs : List Plane} (hconn : IsPreconnected (poly vs))
    (hab : a ≠ b) (ha : a ∈ poly vs) (hb : b ∈ poly vs) :
    ∃ ws : List Plane, ∃ h : ws ≠ [], ws.head h = a ∧ ws.getLast h = b ∧
      poly ws ⊆ poly vs ∧ IsArcBetween (poly ws) a b := by
  have hcov : cover (segsOf vs) = poly vs := cover_segsOf_eq ha hb hab
  have := exists_simple_poly_of_cover (segsOf_nondeg vs) (hcov ▸ hconn) hab
    (hcov ▸ ha) (hcov ▸ hb)
  rwa [hcov] at this

/-- **Lemma 1.2**, for a set given only as polygonal. -/
theorem exists_simple_poly_of_isPolygonal {A : Set Plane} (hA : IsPolygonal A)
    (hconn : IsPreconnected A) (hab : a ≠ b) (ha : a ∈ A) (hb : b ∈ A) :
    ∃ ws : List Plane, ∃ h : ws ≠ [], ws.head h = a ∧ ws.getLast h = b ∧
      poly ws ⊆ A ∧ IsArcBetween (poly ws) a b := by
  obtain ⟨vs, rfl⟩ := hA
  exact exists_simple_poly_of_poly hconn hab ha hb

/-! ### A finite union of polygonal arcs

The blueprint states Lemma 1.2 for a finite union, which `Schoenflies.cover` already is. The
only thing standing between the two readings is that a member of the union may have collapsed
to a single point, contributing no segment at all. A collapsed member is harmless: were its
point missing from the segments, it would be clopen in the union, which a connected set with
more than one point does not tolerate. -/

/-- Peeling the head off a union indexed by a list. -/
theorem biUnion_list_cons {α : Type*} (f : α → Set Plane) (x : α) (l : List α) :
    (⋃ y ∈ x :: l, f y) = f x ∪ ⋃ y ∈ l, f y := by
  ext z
  simp only [mem_iUnion, exists_prop, List.mem_cons, mem_union]
  constructor
  · rintro ⟨y, rfl | hy, hz⟩
    · exact Or.inl hz
    · exact Or.inr ⟨y, hy, hz⟩
  · rintro (hz | ⟨y, hy, hz⟩)
    · exact ⟨x, Or.inl rfl, hz⟩
    · exact ⟨y, Or.inr hy, hz⟩

/-- `Schoenflies.cover_flatMap`, over an arbitrary index list rather than a list of pieces.
Belongs beside it in `Schoenflies/Subdivide.lean`; it is here because that module is on
`main`. -/
theorem cover_flatMap_list {α : Type*} (f : α → List Piece) (l : List α) :
    cover (l.flatMap f) = ⋃ x ∈ l, cover (f x) := by
  induction l with
  | nil => simp
  | cons x l ih => rw [List.flatMap_cons, cover_append, ih, biUnion_list_cons]

/-- A preconnected set with two distinct points absorbs finitely many stray points: it cannot
be a closed set together with finitely many extra points, since each extra point would be
clopen in it. -/
theorem subset_of_finite_diff {U C : Set Plane} (hU : IsPreconnected U) (hC : IsClosed C)
    (hfin : (U \ C).Finite) (ha : a ∈ U) (hb : b ∈ U) (hab : a ≠ b) : U ⊆ C := by
  intro z hz
  by_contra hzC
  -- `D` meets `U` in exactly `U \ {z}`, and it is closed.
  set D : Set Plane := C ∪ ((U \ C) \ {z}) with hD
  have hDclosed : IsClosed D := hC.union ((hfin.subset Set.sdiff_subset).isClosed)
  have hzD : z ∉ D := fun h => h.elim hzC fun h' => h'.2 rfl
  have hmemD : ∀ w ∈ U, w ≠ z → w ∈ D := fun w hw hwz =>
    (em (w ∈ C)).elim Or.inl fun h => Or.inr ⟨⟨hw, h⟩, hwz⟩
  -- `{z}` is clopen in `U`, so `U = {z}` — which two distinct points forbid.
  obtain ⟨w, hwU, hwD, hwz⟩ := hU Dᶜ ({z} : Set Plane)ᶜ hDclosed.isOpen_compl
    isClosed_singleton.isOpen_compl
    (fun w hw => (em (w = z)).elim (fun h => Or.inl (h ▸ hzD)) fun h => Or.inr h)
    ⟨z, hz, hzD⟩
    ((em (a = z)).elim (fun h => ⟨b, hb, fun hbz => hab (h.trans (mem_singleton_iff.1 hbz).symm)⟩)
      fun h => ⟨a, ha, h⟩)
  exact hwD (hmemD w hwU hwz)

/-- **Lemma 1.2 (finite polygonal unions).** A connected finite union of polygonal chains joins
any two of its distinct points by a simple polygonal arc inside it. -/
theorem exists_simple_poly_of_biUnion {L : List (List Plane)}
    (hconn : IsPreconnected (⋃ vs ∈ L, poly vs)) (hab : a ≠ b)
    (ha : a ∈ ⋃ vs ∈ L, poly vs) (hb : b ∈ ⋃ vs ∈ L, poly vs) :
    ∃ ws : List Plane, ∃ h : ws ≠ [], ws.head h = a ∧ ws.getLast h = b ∧
      poly ws ⊆ (⋃ vs ∈ L, poly vs) ∧ IsArcBetween (poly ws) a b := by
  classical
  have hnd : ∀ P ∈ L.flatMap segsOf, P.Nondeg := by
    intro P hP
    obtain ⟨vs, -, hPvs⟩ := List.mem_flatMap.1 hP
    exact segsOf_nondeg vs P hPvs
  have hcovsub : ∀ vs : List Plane, cover (segsOf vs) ⊆ poly vs := by
    intro vs
    rcases cover_segsOf vs with h | ⟨h, -⟩
    · exact h.subset
    · rw [h, cover_nil]; exact empty_subset _
  have hflat : cover (L.flatMap segsOf) = ⋃ vs ∈ L, cover (segsOf vs) :=
    cover_flatMap_list segsOf L
  have hsub : cover (L.flatMap segsOf) ⊆ ⋃ vs ∈ L, poly vs := by
    rw [hflat]
    exact iUnion₂_mono fun vs _ => hcovsub vs
  -- What the segments miss is finitely many collapsed members.
  have hdiff : ((⋃ vs ∈ L, poly vs) \ cover (L.flatMap segsOf)).Finite := by
    have hsmall : ∀ vs : List Plane, (poly vs \ cover (segsOf vs)).Subsingleton := by
      intro vs
      rcases cover_segsOf vs with h | ⟨-, h⟩
      · rw [h]; simp
      · exact h.anti Set.sdiff_subset
    refine (Set.Finite.biUnion L.finite_toSet
      fun vs _ => (hsmall vs).finite).subset ?_
    rintro z ⟨hzU, hzC⟩
    simp only [mem_iUnion, exists_prop] at hzU
    obtain ⟨vs, hvs, hz⟩ := hzU
    refine mem_biUnion hvs ⟨hz, fun hmem => hzC ?_⟩
    rw [hflat]
    exact mem_biUnion hvs hmem
  have hclosed : IsClosed (cover (L.flatMap segsOf)) :=
    Set.Finite.isClosed_biUnion (L.flatMap segsOf).finite_toSet fun P _ =>
      (isCompact_segment P.1 P.2).isClosed
  have heq : cover (L.flatMap segsOf) = ⋃ vs ∈ L, poly vs :=
    subset_antisymm hsub (subset_of_finite_diff hconn hclosed hdiff ha hb hab)
  have := exists_simple_poly_of_cover hnd (heq ▸ hconn) hab (heq ▸ ha) (heq ▸ hb)
  rwa [heq] at this

/-- A list of polygonal sets is a list of polygonal chains. -/
theorem exists_lists_of_isPolygonal : ∀ {L : List (Set Plane)}, (∀ A ∈ L, IsPolygonal A) →
    ∃ M : List (List Plane), (⋃ vs ∈ M, poly vs) = ⋃ A ∈ L, A
  | [], _ => ⟨[], by simp⟩
  | A :: L, h => by
    obtain ⟨vs, rfl⟩ := h A (List.mem_cons_self ..)
    obtain ⟨M, hM⟩ := exists_lists_of_isPolygonal fun B hB => h B (List.mem_cons_of_mem _ hB)
    refine ⟨vs :: M, ?_⟩
    rw [biUnion_list_cons (fun ws : List Plane => poly ws),
      biUnion_list_cons (fun B : Set Plane => B), hM]

/-- **Lemma 1.2 (finite polygonal unions)**, at the level of sets: if a connected set is the
union of finitely many polygonal sets, any two of its distinct points are joined in it by a
simple polygonal arc. -/
theorem exists_simple_poly_of_union {L : List (Set Plane)} (hL : ∀ A ∈ L, IsPolygonal A)
    (hconn : IsPreconnected (⋃ A ∈ L, A)) (hab : a ≠ b)
    (ha : a ∈ ⋃ A ∈ L, A) (hb : b ∈ ⋃ A ∈ L, A) :
    ∃ ws : List Plane, ∃ h : ws ≠ [], ws.head h = a ∧ ws.getLast h = b ∧
      poly ws ⊆ (⋃ A ∈ L, A) ∧ IsArcBetween (poly ws) a b := by
  obtain ⟨M, hM⟩ := exists_lists_of_isPolygonal hL
  have := exists_simple_poly_of_biUnion (L := M) (hM ▸ hconn) hab (hM ▸ ha) (hM ▸ hb)
  rwa [hM] at this

/-- **Lemma 1.1 (polygonal connectedness), in full.** Any two distinct points of a region are
joined in it by a *simple* polygonal arc.

`Schoenflies.exists_poly_of_isPreconnected` supplies a polygonal path; Lemma 1.2 extracts a
simple arc from its carrier. -/
theorem exists_simple_poly_of_isPreconnected (hΩ : IsOpen Ω) (hconn : IsPreconnected Ω)
    (hx : x ∈ Ω) (hy : y ∈ Ω) (hxy : x ≠ y) :
    ∃ vs : List Plane, ∃ h : vs ≠ [], vs.head h = x ∧ vs.getLast h = y ∧
      poly vs ⊆ Ω ∧ IsArcBetween (poly vs) x y := by
  obtain ⟨us, hus, hsub, hhead, hlast⟩ := exists_poly_of_isPreconnected hΩ hconn hx hy
  have hxu : x ∈ poly us := hhead ▸ head_mem_poly hus
  have hyu : y ∈ poly us := hlast ▸ getLast_mem_poly hus
  obtain ⟨vs, hvs, h1, h2, h3, h4⟩ :=
    exists_simple_poly_of_poly (isConnected_poly hus).2 hxy hxu hyu
  exact ⟨vs, hvs, h1, h2, h3.trans hsub, h4⟩

/-- **Lemma 1.1**, in set form: a simple polygonal arc inside the region between any two of
its points. -/
theorem exists_simple_arc_of_isPreconnected (hΩ : IsOpen Ω) (hconn : IsPreconnected Ω)
    (hx : x ∈ Ω) (hy : y ∈ Ω) (hxy : x ≠ y) :
    ∃ A ⊆ Ω, IsPolygonal A ∧ IsArcBetween A x y := by
  obtain ⟨vs, -, -, -, hsub, harc⟩ := exists_simple_poly_of_isPreconnected hΩ hconn hx hy hxy
  exact ⟨poly vs, hsub, ⟨vs, rfl⟩, harc⟩

end Schoenflies


==> anc/P5-kernel-deficit-lean-v6/vendor/schoenflies-lean/Schoenflies/SkeletonAccess.lean <==
/-
Copyright (c) 2026 Álvaro Begué. All rights reserved.
Released under Apache 2.0 license as described in the file LICENSE.
Authors: Álvaro Begué
-/
import Schoenflies.SkeletonSectors
import Schoenflies.AccessibleJoin
import Schoenflies.Square

/-!
# The sector decomposition at every point, and polygonal-side accessibility

Two things are done here. First, the last clause of Lemma "Local structure of a polygonal
skeleton" (`lem:local-skeleton-structure`) is closed: `Schoenflies/SkeletonSectors.lean` proves
it only at a point with **at least two** local branches, and the blueprint states it for every
point. Second, its consumer, Lemma "Polygonal-side accessibility"
(`lem:polygonal-side-accessibility`), is proved.

## 1. The two degenerate points

`Schoenflies.IsLocalRadius.ball_diff_eq_iUnion_cone` writes the punctured local disk as the
union of the sectors `Plane.cone x (Plane.arcCCW d w) r` between *consecutive* local directions
`d, w`. With fewer than two local directions there is no consecutive pair, and the two missing
configurations are genuinely different sets:

* **one** local direction `d` — the disk slit along the radius in direction `d`, a sector of
  full turn (`Schoenflies.IsLocalRadius.ball_diff_eq_slit`);
* **no** local direction — the punctured disk, `x` being an isolated point of the skeleton
  (`Schoenflies.IsLocalRadius.ball_diff_eq_punctured`).

Both are connected (`Schoenflies.isConnected_ball_diff_radial`,
`Schoenflies.isConnected_ball_diff_singleton`), which is everything the decomposition claims
about a sector, so the blueprint's clause holds at every point with a single sector. Both proofs
cut the set into convex pieces cut out by the sign of `Plane.det` and glue them along explicit
overlaps: no angle, no arctangent, no cyclic order.

The sectors are then named, for every point at once, as what
`Schoenflies.IsLocalRadius.connectedComponentIn_eq_cone` already proves them to be — the
connected components of the punctured disk:

  `Schoenflies.localSectors S x r : Set (Set Plane)`

with `Schoenflies.localSectors_finite`, `Schoenflies.sUnion_localSectors`,
`Schoenflies.localSectors_pairwiseDisjoint`, `Schoenflies.isOpen_of_mem_localSectors` and
`Schoenflies.isConnected_of_mem_localSectors`. In the generic case the members are exactly the
cones (`Schoenflies.cone_mem_localSectors`); in the degenerate cases there is exactly one
member (`Schoenflies.localSectors_eq_of_subsingleton`). A set of sets rather than an indexed
family, because the natural index — a consecutive pair of local directions — does not exist at
the two degenerate points.

## 2. Polygonal-side accessibility

`Graph.exists_access_segment` is the theorem, and it exports the *construction*: a point `y` of
the 2-cell `F`, as close to `x` as prescribed, whose straight segment from `x` lies in `F` apart
from `x` itself. `Graph.polygonal_side_accessibility` packages it as
`Schoenflies.PolyAccessible F x`. The length bound is not in the blueprint statement; the
shrinking-star arguments downstream need it, and it is free.

The blueprint's proof is followed step by step. Shrink the disk at `x` below the distance to the
compact wild curve `C` (`lem:compact-separation`(c)), so that inside it the whole skeleton
`K = |G| ∪ C` is just `|G|`; the punctured disk is then the union of the sectors; the sector
containing `y` is connected and misses `K`, so it lies in a single 2-cell, and that cell is `F`
because the sector meets `F` at `y` (`Graph.localSector_subset_cell` — this is the clause the
audit found missing from `Graph.exists_access_sector`); the straight segment from `x` to `y`
lies in that sector
(`Schoenflies.IsLocalRadius.openSegment_subset_connectedComponentIn`).

The case `x ∉ |G|` — not excluded by the statement, since `x` need only lie on the boundary of
`F` — is the degenerate configuration of part 1: the disk misses the skeleton entirely, is
itself the only sector, and `x` turns out to lie in `F`.

The sector is taken throughout as the connected component of `y` in the punctured disk, so the
*number* of local branches at `x` never enters the accessibility proof. Part 1 is what makes
that component a sector in the blueprint's sense — at a point with one branch or none there is
no consecutive pair of local directions to name it by, and the component is the whole punctured
disk.

## The one hypothesis

`Schoenflies.CellsAbsorb K cells` is `lem:cellulation-invariants`(i), *a connected set disjoint
from the skeleton lies in a single open 2-cell*, in the "meets, hence contained" reading. It is
the only thing assumed; two dischargers are supplied
(`Schoenflies.cellsAbsorb_of_isComponent`, `Schoenflies.cellsAbsorb_of_isComponent_in`), the
second of which covers the target side, where the 2-cells only fill an ambient region `Q` whose
frontier belongs to the skeleton.

## The target side

`Graph.polygonal_side_accessibility_target` and `Graph.polygonal_side_accessibility_square`.
The blueprint keeps a sector from leaking out of the square by applying `thm:polygonal-jordan`
to the square boundary; that is not needed here. The corresponding step is
`Schoenflies.subset_of_isPreconnected_of_frontier_disjoint` — a connected set missing the
frontier of an open set and meeting it lies inside it — together with
`Schoenflies.frontier_openSquare_subset`. Both are elementary, so the target side rests on
nothing beyond the shared hypothesis.

## Blueprint

* `Schoenflies.isConnected_ball_diff_radial`, `Schoenflies.isConnected_ball_diff_singleton`,
  `Schoenflies.IsLocalRadius.ball_diff_eq_slit`,
  `Schoenflies.IsLocalRadius.ball_diff_eq_punctured`,
  `Schoenflies.IsLocalRadius.isConnected_ball_diff_of_subsingleton` — "consequently
  `B(x,r) \ |G|` is a finite union of open circular sectors" of `lem:local-skeleton-structure`,
  at the two points where `Schoenflies/SkeletonSectors.lean` leaves it open.
* `Schoenflies.localSectors` and its API, `Graph.IsDrawing.localSectors_finite`,
  `Graph.IsDrawing.isOpen_of_mem_localSectors` — the same clause for a finite
  plane graph with polygonal edges.
* `Schoenflies.localDirs_union_of_disjoint`, `Schoenflies.IsLocalRadius.union_of_disjoint`,
  `Graph.IsDrawing.exists_isLocalRadius_union` — "shrink the disk at `x` until it also misses
  the compact set `C`; the disk then meets the whole skeleton in the finitely many radial
  segments" of `lem:polygonal-side-accessibility`.
* `Schoenflies.CellsAbsorb`, `Schoenflies.cellsAbsorb_of_isComponent`,
  `Schoenflies.cellsAbsorb_of_isComponent_in` — `lem:cellulation-invariants`(i), assumed, and
  the two ways a cellulation discharges it.
* `Graph.localSector_subset_face`, `Graph.localSector_subset_cell`,
  `Schoenflies.IsLocalRadius.openSegment_subset_connectedComponentIn` — "each sector is
  connected and disjoint from the skeleton, so … lies in a single open 2-cell; and at least one
  sector lies in `F` … a short straight segment from `x` into that sector is a polygonal access
  arc" of `lem:polygonal-side-accessibility`.
* `Graph.exists_access_segment`, `Graph.polygonal_side_accessibility` —
  `lem:polygonal-side-accessibility`, source side.
* `Graph.polygonal_side_accessibility_target`, `Graph.polygonal_side_accessibility_square`,
  `Schoenflies.subset_of_isPreconnected_of_frontier_disjoint`,
  `Schoenflies.frontier_openSquare_subset` — "the analogous assertion holds at every boundary
  point of a target face" of the same lemma.
-/

open Metric Set
open scoped Graph

namespace Schoenflies

variable {S F Q K N : Set Plane} {x y z d : Plane} {r ε : ℝ}

/-! ### Bilinearity conveniences -/

private theorem det_sub_right (a b c : Plane) :
    Plane.det a (b - c) = Plane.det a b - Plane.det a c := by
  rw [show b - c = b + (-1 : ℝ) • c by module, Plane.det_add_right, Plane.det_smul_right]; ring

private theorem det_neg_right (a b : Plane) : Plane.det a (-b) = -Plane.det a b := by
  rw [show (-b : Plane) = (-1 : ℝ) • b by module, Plane.det_smul_right]; ring

private theorem det_zero_right (a : Plane) : Plane.det a 0 = 0 := by
  rw [show (0 : Plane) = (0 : ℝ) • (0 : Plane) by module, Plane.det_smul_right, zero_mul]

/-! ### Two ways to miss a radius

A point of the disk fails to lie on the radius at `x` in direction `d` for one of two reasons:
it is off the line of `d` altogether, or it is on that line but on the far side. Both are sign
conditions on `Plane.det`, and both are used three times below. -/

/-- A point off the line of `d` through `x` is not on the radius at `x` in direction `d`. -/
theorem notMem_radial_of_det_ne_zero (hd : Plane.IsDirection d) (hr : 0 < r)
    (h : Plane.det d (z - x) ≠ 0) : z ∉ segment ℝ x (x + r • d) := by
  intro hseg
  rcases ((mem_radial_iff hd hr).1 hseg).2 with hzx | hdir
  · exact h (by rw [hzx, sub_self, det_zero_right])
  · have hne : z - x ≠ 0 := fun h0 => h (by rw [h0, det_zero_right])
    have hrep : ‖z - x‖ • d = z - x := by rw [← hdir]; exact smul_norm_dir hne
    exact h (by rw [← hrep, Plane.det_smul_right, Plane.det_self, mul_zero])

/-- A point on the *far* side of `x` along the line of `d` is not on the radius at `x` in
direction `d`. The hypothesis `0 < det (perp d) (z - x)` is `⟪d, z - x⟫ < 0` written without an
inner product (`Plane.det_perp_left`). -/
theorem notMem_radial_of_det_perp_pos (hd : Plane.IsDirection d) (hr : 0 < r)
    (h : 0 < Plane.det (Plane.perp d) (z - x)) : z ∉ segment ℝ x (x + r • d) := by
  have hpd : Plane.det (Plane.perp d) d = -1 := by
    rw [Plane.det_comm, Plane.det_perp_self, hd.norm, one_pow]
  intro hseg
  rcases ((mem_radial_iff hd hr).1 hseg).2 with hzx | hdir
  · rw [hzx, sub_self, det_zero_right] at h; exact lt_irrefl 0 h
  · have hne : z - x ≠ 0 := by
      intro h0
      rw [h0, det_zero_right] at h
      exact lt_irrefl 0 h
    have hrep : ‖z - x‖ • d = z - x := by rw [← hdir]; exact smul_norm_dir hne
    rw [← hrep, Plane.det_smul_right, hpd] at h
    nlinarith [norm_nonneg (z - x)]

/-! ### The disk minus one radius, and the punctured disk

`Schoenflies/SkeletonSectors.lean` decomposes the punctured local disk into the open sectors
between *consecutive* local directions, and that decomposition says nothing when there are fewer
than two directions to be consecutive. The two missing configurations are settled here: with one
local direction the punctured disk is the disk slit along a single radius, and with none it is
the punctured disk itself. Both are connected, which is everything the decomposition claims
about a sector, so the blueprint's clause holds at every point with the number of sectors equal
to one. -/

/-- A cone over a *convex* set of directions is connected as soon as it is nonempty: it is the
translate of an intersection of two convex sets. -/
theorem isConnected_cone_of_convex {A : Set Plane} (hA : Convex ℝ A)
    (hne : (Plane.cone x A r).Nonempty) : IsConnected (Plane.cone x A r) := by
  rw [Plane.cone_eq_image] at hne ⊢
  exact ⟨hne, ((hA.inter (convex_ball (0 : Plane) r)).isPreconnected).image _
    ((continuous_const.add continuous_id).continuousOn)⟩

/-- A witness inside a cone: a quarter of the radius along any vector of length at most `2`. -/
private theorem mem_cone_quarter {A : Set Plane} (hr : 0 < r) (v : Plane) (hv : ‖v‖ ≤ 2)
    (hvA : (r / 4) • v ∈ A) : x + (r / 4) • v ∈ Plane.cone x A r := by
  refine Plane.mem_cone_iff.2 ⟨?_, ?_⟩
  · rw [show x + (r / 4) • v - x = (r / 4) • v by module]; exact hvA
  · rw [dist_eq_norm, show x + (r / 4) • v - x = (r / 4) • v by module, norm_smul,
      Real.norm_eq_abs, abs_of_pos (by positivity : (0 : ℝ) < r / 4)]
    nlinarith [norm_nonneg v]

/-- **The disk slit along one radius is connected.** When `d` is the only local direction at
`x`, this single set is the "sector of full turn" that `lem:local-skeleton-structure` claims;
it is *not* of the form `arcCCW d w` for two local directions, which is why
`Schoenflies.IsLocalRadius.ball_diff_eq_iUnion_cone` has to assume two branches.

The proof cuts the slit disk into three convex half-disks — the two open sides of the line of
`d`, and the open half-disk pointing away from `d` — and glues them along their two overlaps.
No angle and no cyclic order enters. -/
theorem isConnected_ball_diff_radial (hd : Plane.IsDirection d) (hr : 0 < r) :
    IsConnected (ball x r \ segment ℝ x (x + r • d)) := by
  have hd0 : d ≠ 0 := hd.ne_zero
  have hdp : Plane.det d (Plane.perp d) = 1 := by rw [Plane.det_perp_self, hd.norm, one_pow]
  have hpd : Plane.det (Plane.perp d) d = -1 := by rw [Plane.det_comm, hdp]
  have hnd : ‖d‖ = 1 := hd.norm
  have hnp : ‖Plane.perp d‖ = 1 := by rw [Plane.norm_perp, hnd]
  -- The three convex half-disks.
  set A : Set Plane := Plane.cone x {u | 0 < Plane.det d u} r with hAdef
  set B : Set Plane := Plane.cone x {u | Plane.det d u < 0} r with hBdef
  set E : Set Plane := Plane.cone x {u | 0 < Plane.det (Plane.perp d) u} r with hEdef
  -- Witnesses in each piece and in each overlap.
  have hAne : x + (r / 4) • Plane.perp d ∈ A :=
    mem_cone_quarter hr _ (by rw [hnp]; norm_num)
      (by change 0 < Plane.det d _; rw [Plane.det_smul_right, hdp]; positivity)
  have hEne : x + (r / 4) • (-d) ∈ E :=
    mem_cone_quarter hr _ (by rw [norm_neg, hnd]; norm_num)
      (by
        change 0 < Plane.det (Plane.perp d) _
        rw [Plane.det_smul_right, det_neg_right, hpd]
        norm_num
        positivity)
  have hBne : x + (r / 4) • (-Plane.perp d) ∈ B :=
    mem_cone_quarter hr _ (by rw [norm_neg, hnp]; norm_num)
      (by
        change Plane.det d _ < 0
        rw [Plane.det_smul_right, det_neg_right, hdp]
        nlinarith)
  have hAE : x + (r / 4) • (Plane.perp d - d) ∈ A ∩ E := by
    have hvn : ‖Plane.perp d - d‖ ≤ 2 := by
      refine le_trans (norm_sub_le _ _) ?_
      rw [hnp, hnd]; norm_num
    refine ⟨mem_cone_quarter hr _ hvn ?_, mem_cone_quarter hr _ hvn ?_⟩
    · change 0 < Plane.det d _
      rw [Plane.det_smul_right, det_sub_right, hdp, Plane.det_self]
      norm_num
      positivity
    · change 0 < Plane.det (Plane.perp d) _
      rw [Plane.det_smul_right, det_sub_right, Plane.det_self, hpd]
      norm_num
      positivity
  have hBE : x + (r / 4) • (-Plane.perp d - d) ∈ B ∩ E := by
    have hvn : ‖-Plane.perp d - d‖ ≤ 2 := by
      refine le_trans (norm_sub_le _ _) ?_
      rw [norm_neg, hnp, hnd]; norm_num
    refine ⟨mem_cone_quarter hr _ hvn ?_, mem_cone_quarter hr _ hvn ?_⟩
    · change Plane.det d _ < 0
      rw [Plane.det_smul_right, det_sub_right, det_neg_right, hdp, Plane.det_self]
      nlinarith
    · change 0 < Plane.det (Plane.perp d) _
      rw [Plane.det_smul_right, det_sub_right, det_neg_right, Plane.det_self, hpd]
      norm_num
      positivity
  -- The three pieces are exactly the slit disk.
  have hsplit : ball x r \ segment ℝ x (x + r • d) = (A ∪ E) ∪ (B ∪ E) := by
    ext w
    constructor
    · rintro ⟨hzb, hzs⟩
      have hdist : dist w x < r := mem_ball.1 hzb
      have hz : w ≠ x ∧ Plane.dir (w - x) ≠ d := by
        by_contra hcon
        push Not at hcon
        exact hzs ((mem_radial_iff hd hr).2 ⟨hdist.le,
          by rcases eq_or_ne w x with h | h; exacts [Or.inl h, Or.inr (hcon h)]⟩)
      rcases lt_trichotomy (Plane.det d (w - x)) 0 with hlt | heq | hgt
      · exact Or.inr (Or.inl (Plane.mem_cone_iff.2 ⟨hlt, hdist⟩))
      · -- On the line of `d`: the point must be on the far side, since it is not on the radius.
        obtain ⟨c, hc⟩ := (Plane.det_eq_zero_iff_smul d (w - x) hd0).1 heq
        have hcne : c ≠ 0 := by
          rintro rfl
          refine hz.1 (sub_eq_zero.1 ?_)
          rw [hc]; module
        have hcneg : c < 0 := by
          rcases lt_or_gt_of_ne hcne with h | h
          · exact h
          · exact absurd (by rw [hc, dir_smul_of_isDirection hd h]) hz.2
        refine Or.inl (Or.inr (Plane.mem_cone_iff.2 ⟨?_, hdist⟩))
        change 0 < Plane.det (Plane.perp d) (w - x)
        rw [hc, Plane.det_smul_right, hpd]
        nlinarith
      · exact Or.inl (Or.inl (Plane.mem_cone_iff.2 ⟨hgt, hdist⟩))
    · rintro ((hz | hz) | (hz | hz))
      · exact ⟨Plane.cone_subset_ball hz,
          notMem_radial_of_det_ne_zero hd hr (ne_of_gt (Plane.mem_cone_iff.1 hz).1)⟩
      · exact ⟨Plane.cone_subset_ball hz,
          notMem_radial_of_det_perp_pos hd hr (Plane.mem_cone_iff.1 hz).1⟩
      · exact ⟨Plane.cone_subset_ball hz,
          notMem_radial_of_det_ne_zero hd hr (ne_of_lt (Plane.mem_cone_iff.1 hz).1)⟩
      · exact ⟨Plane.cone_subset_ball hz,
          notMem_radial_of_det_perp_pos hd hr (Plane.mem_cone_iff.1 hz).1⟩
  rw [hsplit]
  have hAc : IsConnected A :=
    isConnected_cone_of_convex (Plane.convex_det_right_pos d) ⟨_, hAne⟩
  have hBc : IsConnected B :=
    isConnected_cone_of_convex (Plane.convex_det_right_neg d) ⟨_, hBne⟩
  have hEc : IsConnected E :=
    isConnected_cone_of_convex (Plane.convex_det_right_pos (Plane.perp d)) ⟨_, hEne⟩
  exact IsConnected.union ⟨_, Or.inr hEne, Or.inr hEne⟩
    (IsConnected.union ⟨_, hAE.1, hAE.2⟩ hAc hEc) (IsConnected.union ⟨_, hBE.1, hBE.2⟩ hBc hEc)

/-- The horizontal unit vector, used only to have *some* direction to slit along. -/
theorem isDirection_mk_one_zero : Plane.IsDirection (Plane.mk 1 0) := by
  rw [Plane.IsDirection, EuclideanSpace.norm_eq]
  simp [Fin.sum_univ_two]

/-- **The punctured disk is connected.** Two disks slit along opposite radii cover it and
overlap off the line of the slit. This is the "sector" at a point of the skeleton with *no*
local direction — an isolated vertex. -/
theorem isConnected_ball_diff_singleton (hr : 0 < r) : IsConnected (ball x r \ {x}) := by
  set d : Plane := Plane.mk 1 0 with hddef
  have hd : Plane.IsDirection d := isDirection_mk_one_zero
  have hnd : Plane.IsDirection (-d) := by rw [Plane.IsDirection, norm_neg]; exact hd.norm
  have hne : d ≠ -d := by
    intro h
    refine hd.ne_zero ?_
    have h2 : (2 : ℝ) • d = 0 := by
      rw [two_smul]
      nth_rewrite 2 [h]
      module
    rcases smul_eq_zero.1 h2 with h' | h'
    · norm_num at h'
    · exact h'
  have hsplit : ball x r \ {x} =
      (ball x r \ segment ℝ x (x + r • d)) ∪ (ball x r \ segment ℝ x (x + r • (-d))) := by
    ext w
    constructor
    · rintro ⟨hzb, hzx⟩
      by_cases h : w ∈ segment ℝ x (x + r • d)
      · exact Or.inr ⟨hzb, fun h' => hzx (radial_inter_radial hd hnd hne hr ⟨h, h'⟩)⟩
      · exact Or.inl ⟨hzb, h⟩
    · have key : ∀ (e : Plane) (w : Plane), w ∉ segment ℝ x (x + r • e) → w ∉ ({x} : Set Plane) :=
        fun e w h hw => h (by rw [mem_singleton_iff] at hw; rw [hw]; exact left_mem_segment ℝ _ _)
      rintro (⟨hzb, h⟩ | ⟨hzb, h⟩)
      · exact ⟨hzb, key d w h⟩
      · exact ⟨hzb, key (-d) w h⟩
  rw [hsplit]
  refine IsConnected.union ?_ (isConnected_ball_diff_radial hd hr)
    (isConnected_ball_diff_radial hnd hr)
  -- Off the line of the slit the two slit disks agree; `perp d` points there.
  have hnp : ‖Plane.perp d‖ = 1 := by rw [Plane.norm_perp, hd.norm]
  have hdp : Plane.det d (Plane.perp d) = 1 := by rw [Plane.det_perp_self, hd.norm, one_pow]
  have hmem : x + (r / 2) • Plane.perp d ∈ ball x r := by
    rw [mem_ball, dist_eq_norm, show x + (r / 2) • Plane.perp d - x = (r / 2) • Plane.perp d by
      module, norm_smul, Real.norm_eq_abs, abs_of_pos (by positivity : (0 : ℝ) < r / 2), hnp]
    linarith
  have hsub : x + (r / 2) • Plane.perp d - x = (r / 2) • Plane.perp d := by module
  have hdet : Plane.det d (x + (r / 2) • Plane.perp d - x) = r / 2 := by
    rw [hsub, Plane.det_smul_right, hdp, mul_one]
  refine ⟨x + (r / 2) • Plane.perp d, ⟨hmem, ?_⟩, hmem, ?_⟩
  · exact notMem_radial_of_det_ne_zero hd hr (by rw [hdet]; positivity)
  · refine notMem_radial_of_det_ne_zero hnd hr ?_
    rw [show Plane.det (-d) (x + (r / 2) • Plane.perp d - x)
        = -Plane.det d (x + (r / 2) • Plane.perp d - x) by
      rw [show (-d : Plane) = (-1 : ℝ) • d by module, Plane.det_smul_left]; ring, hdet]
    have : (0 : ℝ) < r / 2 := by positivity
    linarith

/-! ### The degenerate local disks

With `Schoenflies.isConnected_ball_diff_radial` and
`Schoenflies.isConnected_ball_diff_singleton` in hand, the two configurations that
`Schoenflies/SkeletonSectors.lean` had to exclude are read off the membership criterion. -/

/-- A local radius is a radius *at a point of the set*: take `z = x` in the criterion. -/
theorem IsLocalRadius.center_mem (h : IsLocalRadius S x r) : x ∈ S :=
  (h.2 x (by rw [dist_self]; exact h.pos.le)).2 (Or.inl rfl)

/-- **No local branch**: inside the disk the set is the single point `x`. -/
theorem IsLocalRadius.ball_diff_eq_punctured (h : IsLocalRadius S x r)
    (hzero : localDirs S x = ∅) : ball x r \ S = ball x r \ {x} := by
  ext z
  simp only [mem_sdiff, mem_ball, mem_singleton_iff]
  refine and_congr_right fun hz => not_congr ?_
  rw [h.2 z hz.le, hzero]
  simp

/-- **One local branch**: inside the disk the set is the single radius in that direction. -/
theorem IsLocalRadius.ball_diff_eq_slit (h : IsLocalRadius S x r)
    (hone : localDirs S x = {d}) : ball x r \ S = ball x r \ segment ℝ x (x + r • d) := by
  have hdmem : d ∈ localDirs S x := by rw [hone]; rfl
  have hd : Plane.IsDirection d := isDirection_of_mem_localDirs hdmem
  ext z
  simp only [mem_sdiff, mem_ball]
  refine and_congr_right fun hz => not_congr ?_
  rw [h.2 z hz.le, hone, mem_radial_iff hd h.pos]
  simp [hz.le]

/-- **The punctured local disk is connected when `x` has fewer than two branches.** This closes
the two configurations `Schoenflies.IsLocalRadius.ball_diff_eq_iUnion_cone` excludes: there is
one sector, and it is the whole punctured disk. -/
theorem IsLocalRadius.isConnected_ball_diff_of_subsingleton (h : IsLocalRadius S x r)
    (hsub : (localDirs S x).Subsingleton) : IsConnected (ball x r \ S) := by
  rcases hsub.eq_empty_or_singleton with hzero | ⟨e, hone⟩
  · rw [h.ball_diff_eq_punctured hzero]
    exact isConnected_ball_diff_singleton h.pos
  · rw [h.ball_diff_eq_slit hone]
    exact isConnected_ball_diff_radial
      (isDirection_of_mem_localDirs (show e ∈ localDirs S x by rw [hone]; rfl)) h.pos

/-- The punctured local disk is open. `IsLocalRadius` does not say that `S` is closed, and does
not have to: inside the disk, `S` is a point together with finitely many closed segments. -/
theorem IsLocalRadius.isOpen_ball_diff (h : IsLocalRadius S x r)
    (hfin : (localDirs S x).Finite) : IsOpen (ball x r \ S) := by
  have hclosed : IsClosed (closedBall x r ∩ S) := by
    rw [h.closedBall_inter h.center_mem, insert_eq]
    exact isClosed_singleton.union
      (hfin.isClosed_biUnion fun e _ => (isCompact_segment _ _).isClosed)
  have heq : ball x r \ S = ball x r ∩ (closedBall x r ∩ S)ᶜ := by
    ext z
    simp only [mem_sdiff, mem_inter_iff, mem_compl_iff, mem_ball, mem_closedBall, not_and]
    exact and_congr_right fun hz => ⟨fun hnS _ => hnS, fun hf hS => hf hz.le hS⟩
  rw [heq]
  exact isOpen_ball.inter hclosed.isOpen_compl

/-! ### Adding a set the disk misses

The blueprint's "shrink the disk at `x` until it also misses the compact set `C`; the disk then
meets the *whole* skeleton in the finitely many radial segments". Once the disk is clear of `C`,
neither the membership criterion nor the set of local directions can tell `S` from `S ∪ C`. -/

/-- A set the closed disk misses contributes no local direction. -/
theorem localDirs_union_of_disjoint {C : Set Plane} (hr : 0 < r)
    (hC : Disjoint (closedBall x r) C) : localDirs (S ∪ C) x = localDirs S x := by
  refine subset_antisymm ?_ (localDirs_mono subset_union_left)
  rintro e ⟨he, t, ht, hsub⟩
  refine ⟨he, min t r, lt_min ht hr, fun w hw => ?_⟩
  -- Shorten the germ to fit inside the disk; there it cannot meet `C`.
  rw [← radial_inter_closedBall he (lt_min ht hr) (min_le_left t r)] at hw
  rcases hsub hw.1 with hwS | hwC
  · exact hwS
  · exact absurd hwC (Set.disjoint_left.1 hC
      (Metric.closedBall_subset_closedBall (min_le_right t r) hw.2))

/-- **A local radius survives adjoining a set the closed disk misses.** This is the step that
turns a local radius for the polygonal part of a skeleton into one for the whole skeleton. -/
theorem IsLocalRadius.union_of_disjoint {C : Set Plane} (h : IsLocalRadius S x r)
    (hC : Disjoint (closedBall x r) C) : IsLocalRadius (S ∪ C) x r := by
  refine ⟨h.pos, fun w hw => ?_⟩
  rw [localDirs_union_of_disjoint h.pos hC]
  refine ⟨?_, fun hcase => Or.inl ((h.2 w hw).2 hcase)⟩
  rintro (hwS | hwC)
  · exact (h.2 w hw).1 hwS
  · exact absurd hwC (Set.disjoint_left.1 hC (mem_closedBall.2 hw))

/-! ### The sectors of a local disk, at every point

The blueprint's "`B(x,r) \ |G|` is a finite union of open circular sectors" is delivered here
without the two-branch hypothesis, by naming the sectors as what they are proved to be in
`Schoenflies.IsLocalRadius.connectedComponentIn_eq_cone`: the connected components of the
punctured disk. With at least two branches each component *is* one of the cones
(`Schoenflies.cone_mem_localSectors`); with fewer there is exactly one component, the whole
punctured disk (`Schoenflies.localSectors_eq_of_subsingleton`). -/

/-- **The sectors of the punctured local disk at `x`**: its connected components.

Defined as a set of sets rather than as an indexed family, because the two degenerate
configurations have no natural index — the index in the generic case is a consecutive pair of
local directions, and there is no such pair when there are fewer than two of them. -/
def localSectors (S : Set Plane) (x : Plane) (r : ℝ) : Set (Set Plane) :=
  (fun z => connectedComponentIn (ball x r \ S) z) '' (ball x r \ S)

theorem mem_localSectors (hz : z ∈ ball x r \ S) :
    connectedComponentIn (ball x r \ S) z ∈ localSectors S x r := ⟨z, hz, rfl⟩

theorem subset_ball_diff_of_mem_localSectors (hN : N ∈ localSectors S x r) :
    N ⊆ ball x r \ S := by
  obtain ⟨z, -, rfl⟩ := hN
  exact connectedComponentIn_subset _ _

/-- Each sector is connected — in particular nonempty. -/
theorem isConnected_of_mem_localSectors (hN : N ∈ localSectors S x r) : IsConnected N := by
  obtain ⟨z, hz, rfl⟩ := hN
  exact ⟨⟨z, mem_connectedComponentIn hz⟩, isPreconnected_connectedComponentIn⟩

/-- Each sector is open. -/
theorem isOpen_of_mem_localSectors (h : IsLocalRadius S x r) (hfin : (localDirs S x).Finite)
    (hN : N ∈ localSectors S x r) : IsOpen N := by
  obtain ⟨z, -, rfl⟩ := hN
  exact Plane.isOpen_connectedComponentIn (h.isOpen_ball_diff hfin)

/-- **The sectors cover the punctured disk.** No hypothesis: this is true of components. -/
theorem sUnion_localSectors : ⋃₀ localSectors S x r = ball x r \ S := by
  refine subset_antisymm ?_ fun w hw => ⟨_, mem_localSectors hw, mem_connectedComponentIn hw⟩
  rintro w ⟨N, hN, hw⟩
  exact subset_ball_diff_of_mem_localSectors hN hw

/-- **The sectors are pairwise disjoint**, so the cover is a partition. -/
theorem localSectors_pairwiseDisjoint : (localSectors S x r).PairwiseDisjoint id := by
  rintro _ ⟨z₁, -, rfl⟩ _ ⟨z₂, -, rfl⟩ hne
  simp only [Function.onFun, id]
  rw [Set.disjoint_left]
  intro w hw₁ hw₂
  exact hne ((connectedComponentIn_eq hw₁).trans (connectedComponentIn_eq hw₂).symm)

/-- **There are finitely many sectors.** With at least two branches each is a cone between a
consecutive pair of local directions, and there are finitely many such pairs; with fewer there
is exactly one sector. -/
theorem localSectors_finite (h : IsLocalRadius S x r) (hfin : (localDirs S x).Finite) :
    (localSectors S x r).Finite := by
  by_cases hsub : (localDirs S x).Subsingleton
  · refine Set.Finite.subset (Set.finite_singleton (ball x r \ S)) ?_
    rintro _ ⟨z, hz, rfl⟩
    exact mem_singleton_iff.2 (subset_antisymm (connectedComponentIn_subset _ _)
      ((h.isConnected_ball_diff_of_subsingleton hsub).isPreconnected.subset_connectedComponentIn
        hz (subset_refl _)))
  · obtain ⟨a, ha, b, hb, hab⟩ := Set.not_subsingleton_iff.1 hsub
    have h2 : ∃ a ∈ localDirs S x, ∃ b ∈ localDirs S x, a ≠ b := ⟨a, ha, b, hb, hab⟩
    refine Set.Finite.subset (Set.Finite.image
      (fun p : Plane × Plane => Plane.cone x (Plane.arcCCW p.1 p.2) r)
      (Plane.sectorPairs_finite hfin)) ?_
    rintro _ ⟨z, hz, rfl⟩
    obtain ⟨p, hp, hzp⟩ := Set.mem_iUnion₂.1 ((h.ball_diff_eq_iUnion_cone hfin h2) ▸ hz)
    exact ⟨p, hp, (h.connectedComponentIn_eq_cone hfin h2 (Plane.mem_sectorPairs_iff.1 hp)
      hzp).symm⟩

/-- With at least two branches, every cone between consecutive local directions is a sector. -/
theorem cone_mem_localSectors (h : IsLocalRadius S x r) (hfin : (localDirs S x).Finite)
    (h2 : ∃ a ∈ localDirs S x, ∃ b ∈ localDirs S x, a ≠ b) {e w : Plane}
    (hp : Plane.IsSectorPair (localDirs S x) e w) :
    Plane.cone x (Plane.arcCCW e w) r ∈ localSectors S x r := by
  obtain ⟨z, hz⟩ := (h.isConnected_cone hp).nonempty
  exact ⟨z, h.cone_subset_ball_diff hp hz, h.connectedComponentIn_eq_cone hfin h2 hp hz⟩

/-- With fewer than two branches there is exactly one sector: the whole punctured disk. -/
theorem localSectors_eq_of_subsingleton (h : IsLocalRadius S x r)
    (hfin : (localDirs S x).Finite) (hsub : (localDirs S x).Subsingleton) :
    localSectors S x r = {ball x r \ S} := by
  obtain ⟨w, hwb, hwS⟩ := h.exists_mem_ball_diff hfin
  refine subset_antisymm ?_ ?_
  · rintro _ ⟨z, hz, rfl⟩
    exact mem_singleton_iff.2 (subset_antisymm (connectedComponentIn_subset _ _)
      ((h.isConnected_ball_diff_of_subsingleton hsub).isPreconnected.subset_connectedComponentIn
        hz (subset_refl _)))
  · rintro _ rfl
    refine ⟨w, ⟨hwb, hwS⟩, subset_antisymm (connectedComponentIn_subset _ _) ?_⟩
    exact (h.isConnected_ball_diff_of_subsingleton hsub).isPreconnected.subset_connectedComponentIn
      ⟨hwb, hwS⟩ (subset_refl _)

/-- **The access sector, with no hypothesis on the number of branches.** The straight segment
from `x` to a point `y` of the punctured disk lies in `y`'s own sector, so the sector is reached
from `x` without leaving it.

The sector is named — it is `connectedComponentIn (ball x r \ S) y`, a member of
`Schoenflies.localSectors` by `Schoenflies.mem_localSectors` — rather than packaged in an `∃`,
so a consumer can speak about it before producing it. -/
theorem IsLocalRadius.openSegment_subset_connectedComponentIn (h : IsLocalRadius S x r)
    (hy : y ∈ ball x r) (hyS : y ∉ S) :
    openSegment ℝ x y ⊆ connectedComponentIn (ball x r \ S) y := by
  -- The half-open segment `(x, y]` is connected, contains `y`, and misses `S`.
  have hTsub : AffineMap.lineMap x y '' Ioc (0 : ℝ) 1 ⊆ ball x r \ S := by
    rintro w ⟨θ, ⟨hθ0, hθ1⟩, rfl⟩
    rcases eq_or_lt_of_le hθ1 with rfl | hlt
    · rw [AffineMap.lineMap_apply_one]; exact ⟨hy, hyS⟩
    · exact h.openSegment_subset_ball_diff hy hyS
        (by rw [openSegment_eq_image_lineMap]; exact ⟨θ, ⟨hθ0, hlt⟩, rfl⟩)
  have hconn : IsPreconnected (AffineMap.lineMap x y '' Ioc (0 : ℝ) 1) :=
    ((convex_Ioc (0 : ℝ) 1).affine_image (AffineMap.lineMap x y)).isPreconnected
  have hyT : y ∈ AffineMap.lineMap x y '' Ioc (0 : ℝ) 1 :=
    ⟨1, ⟨zero_lt_one, le_refl 1⟩, AffineMap.lineMap_apply_one x y⟩
  refine subset_trans ?_ (hconn.subset_connectedComponentIn hyT hTsub)
  rw [openSegment_eq_image_lineMap]
  exact Set.image_mono Ioo_subset_Ioc_self

/-! ### `lem:cellulation-invariants`(i), as a hypothesis

The only thing assumed in this module. It is *not* a restatement of the goal: it speaks about
the cells of a cellulation, an object that has no Lean definition yet, and it is exactly the
invariant that another module is proving by induction over the two elementary operations. -/

/-- **`lem:cellulation-invariants`(i)** for a family `cells` of open 2-cells whose skeleton is
`K`: *a connected set disjoint from the skeleton lies in a single open 2-cell.*

Stated in the "meets, hence contained" reading, which is the form the proof of
`lem:polygonal-side-accessibility` uses and which packages the word *single* — with the usual
`∃`-reading one still has to know that distinct 2-cells are disjoint before concluding that the
cell found is the prescribed one. It is discharged by
`Schoenflies.cellsAbsorb_of_isComponent` (each 2-cell is a connected component of the
complement of the skeleton, which is what invariant (i) asserts) or, when the cells live inside
an ambient region whose frontier belongs to the skeleton, by
`Schoenflies.cellsAbsorb_of_isComponent_in`. -/
def CellsAbsorb (K : Set Plane) (cells : Set (Set Plane)) : Prop :=
  ∀ N : Set Plane, IsPreconnected N → Disjoint N K → ∀ R ∈ cells, (N ∩ R).Nonempty → N ⊆ R

/-- A connected set that misses the frontier of an open set and meets it lies inside it. -/
theorem subset_of_isPreconnected_of_frontier_disjoint (hQ : IsOpen Q) (hN : IsPreconnected N)
    (hfr : Disjoint N (frontier Q)) (hmeet : (N ∩ Q).Nonempty) : N ⊆ Q := by
  have hcover : N ⊆ Q ∪ (closure Q)ᶜ := by
    intro w hw
    by_cases hwQ : w ∈ Q
    · exact Or.inl hwQ
    · refine Or.inr fun hcl => Set.disjoint_left.1 hfr hw ?_
      rw [hQ.frontier_eq]
      exact ⟨hcl, hwQ⟩
  have hempty : ¬ (N ∩ (closure Q)ᶜ).Nonempty := by
    intro hne
    obtain ⟨w, -, hwQ, hwc⟩ :=
      hN Q (closure Q)ᶜ hQ isClosed_closure.isOpen_compl hcover hmeet hne
    exact hwc (subset_closure hwQ)
  intro w hw
  rcases hcover hw with hq | hc
  · exact hq
  · exact absurd ⟨w, hw, hc⟩ hempty

/-- **The discharger for `Schoenflies.CellsAbsorb`**: the 2-cells are the connected components
of the complement of the skeleton. That is the content of `lem:cellulation-invariants`(i). -/
theorem cellsAbsorb_of_isComponent {cells : Set (Set Plane)}
    (h : ∀ R ∈ cells, ∃ z, R = connectedComponentIn Kᶜ z) : CellsAbsorb K cells := by
  rintro N hN hdisj R hR ⟨w, hwN, hwR⟩
  obtain ⟨z, rfl⟩ := h R hR
  have hNK : N ⊆ Kᶜ := fun v hv => Set.disjoint_left.1 hdisj hv
  rw [connectedComponentIn_eq hwR]
  exact hN.subset_connectedComponentIn hwN hNK

/-- **The discharger on the target side**: the 2-cells are the connected components of what is
left of an ambient open region `Q` after the skeleton is removed, and the frontier of `Q`
belongs to the skeleton. The second clause is what stops a sector from leaking out of `Q`; in
the blueprint it is `thm:polygonal-jordan` applied to the square boundary, and here it is
`Schoenflies.subset_of_isPreconnected_of_frontier_disjoint`. -/
theorem cellsAbsorb_of_isComponent_in (hQ : IsOpen Q) (hQK : frontier Q ⊆ K)
    {cells : Set (Set Plane)}
    (h : ∀ R ∈ cells, R ⊆ Q ∧ ∃ z, R = connectedComponentIn (Q \ K) z) : CellsAbsorb K cells := by
  rintro N hN hdisj R hR ⟨w, hwN, hwR⟩
  obtain ⟨hRQ, z, rfl⟩ := h R hR
  have hNQ : N ⊆ Q := subset_of_isPreconnected_of_frontier_disjoint hQ hN
    (hdisj.mono_right hQK) ⟨w, hwN, hRQ hwR⟩
  rw [connectedComponentIn_eq hwR]
  exact hN.subset_connectedComponentIn hwN
    fun v hv => ⟨hNQ hv, Set.disjoint_left.1 hdisj hv⟩

/-- The frontier of an open axis-parallel square lies in the square's boundary. This is how the
hypothesis "the boundary of `Q` is part of the skeleton" is checked on the target side. -/
theorem frontier_openSquare_subset (c : Plane) (s : ℝ) :
    frontier (Plane.openSquare c s) ⊆ Plane.closedSquare c s \ Plane.openSquare c s := by
  have hsub : Plane.openSquare c s ⊆ Plane.closedSquare c s := by
    intro w hw
    simp only [Plane.openSquare, mem_setOf_eq] at hw
    simp only [Plane.closedSquare, mem_setOf_eq]
    exact hw.le
  rw [(Plane.isOpen_openSquare c s).frontier_eq]
  exact Set.sdiff_subset_sdiff_left
    ((Plane.isClosed_closedSquare c s).closure_subset_iff.2 hsub)

end Schoenflies

/-! ## `lem:polygonal-side-accessibility` -/

namespace Graph

open Schoenflies

variable {β : Type*} {G : Graph Plane β} {drawing : β → ℝ → Plane}
variable {C F K Q : Set Plane} {cells : Set (Set Plane)} {x y : Plane} {r ε : ℝ}

/-! ### The sector decomposition for a finite polygonal plane graph

`lem:local-skeleton-structure`'s last clause, "consequently `B(x,r) \ |G|` is a finite union of
open circular sectors", now holds at *every* point of `|G|`: at a point with at least two local
branches the sectors are the cones of `Schoenflies.IsLocalRadius.ball_diff_eq_iUnion_cone`, and
at the two degenerate points there is a single one. -/

/-- **The disk meets the whole skeleton in the finitely many radial segments.** The blueprint's
first step in `lem:polygonal-side-accessibility`: at a point of the polygonal graph off the
compact wild set `C`, a small enough disk is a local disk for `|G| ∪ C`, not merely for `|G|`.

Not used below — the accessibility proof works with `|G|` inside the disk and disposes of `C`
by disjointness — but it is the blueprint sentence, and a consumer wanting the sectors of the
*whole* skeleton wants this. -/
theorem IsDrawing.exists_isLocalRadius_union [G.Finite] (h : IsDrawing G drawing)
    (hpoly : ∀ e ∈ E(G), IsPolygonal (edgeArc drawing e)) (hC : IsCompact C)
    (hx : x ∈ pointSet G drawing) (hxC : x ∉ C) :
    ∃ r, IsLocalRadius (pointSet G drawing ∪ C) x r := by
  obtain ⟨r₀, hr₀⟩ := h.exists_isLocalRadius hpoly hx
  obtain ⟨ρ, hρ, hballC⟩ :=
    Schoenflies.Plane.exists_ball_subset_diff isOpen_univ hC ⟨mem_univ x, hxC⟩
  refine ⟨min r₀ (ρ / 2),
    (hr₀.mono (lt_min hr₀.pos (by linarith)) (min_le_left _ _)).union_of_disjoint ?_⟩
  refine Set.disjoint_left.2 fun w hw => ?_
  refine (hballC (mem_ball.2 ?_)).2
  have h1 := mem_closedBall.1 hw
  have h2 : min r₀ (ρ / 2) ≤ ρ / 2 := min_le_right _ _
  linarith

/-- **There are finitely many sectors at every point of `|G|`.** -/
theorem IsDrawing.localSectors_finite [G.Finite] (h : IsDrawing G drawing)
    (hpoly : ∀ e ∈ E(G), IsPolygonal (edgeArc drawing e))
    (hr : IsLocalRadius (pointSet G drawing) x r) :
    (localSectors (pointSet G drawing) x r).Finite :=
  Schoenflies.localSectors_finite hr (h.finite_localDirs hpoly x)

/-- **Every sector at a point of `|G|` is open.** -/
theorem IsDrawing.isOpen_of_mem_localSectors [G.Finite] (h : IsDrawing G drawing)
    (hpoly : ∀ e ∈ E(G), IsPolygonal (edgeArc drawing e))
    (hr : IsLocalRadius (pointSet G drawing) x r) {N : Set Plane}
    (hN : N ∈ localSectors (pointSet G drawing) x r) : IsOpen N :=
  Schoenflies.isOpen_of_mem_localSectors hr (h.finite_localDirs hpoly x) hN

/-- **Each sector lies in a single face**, namely the face of any of its points. This is the
clause `Graph.exists_access_sector` proves under the two-branch hypothesis, here with none — and
in fact with no hypothesis on the radius either, since a component of the punctured disk is a
connected subset of the exterior whatever the radius. -/
theorem localSector_subset_face (hy : y ∈ ball x r) (hyE : y ∈ exterior G drawing) :
    connectedComponentIn (ball x r \ pointSet G drawing) y ⊆ face G drawing y :=
  isPreconnected_connectedComponentIn.subset_connectedComponentIn
    (mem_connectedComponentIn ⟨hy, hyE⟩)
    fun _ hw => (connectedComponentIn_subset _ _ hw).2

/-- **At least one sector lies in `F`.** The clause of `lem:polygonal-side-accessibility` that
`Graph.exists_access_sector` was credited with and does not prove: the sector containing a point
`y` of the 2-cell `F` lies wholly inside `F`.

The reasoning is the blueprint's, once the disk has been shrunk below the distance to the wild
set `C`: the sector is connected and misses the whole skeleton `K = |G| ∪ C`, so by
`lem:cellulation-invariants`(i) it lies in a single 2-cell, and that cell is `F` because the
sector meets `F` at `y`. -/
theorem localSector_subset_cell (hK : K = pointSet G drawing ∪ C)
    (hcells : CellsAbsorb K cells) (hF : F ∈ cells)
    (hballC : Disjoint (ball x r) C) (hy : y ∈ ball x r) (hyF : y ∈ F)
    (hyS : y ∉ pointSet G drawing) :
    connectedComponentIn (ball x r \ pointSet G drawing) y ⊆ F := by
  refine hcells _ isPreconnected_connectedComponentIn ?_ F hF
    ⟨y, mem_connectedComponentIn ⟨hy, hyS⟩, hyF⟩
  rw [Set.disjoint_left]
  intro w hw hwK
  have hwd := connectedComponentIn_subset _ _ hw
  rcases hK ▸ hwK with hwP | hwC
  · exact hwd.2 hwP
  · exact Set.disjoint_left.1 hballC hwd.1 hwC

/-- **The access segment of `lem:polygonal-side-accessibility`, with a prescribed length
bound.** Let `G` be a finite plane graph with polygonal edges, `C` a compact set — the wild
outer curve — and `K = |G| ∪ C` the whole skeleton. Let `F` be an open 2-cell, and `x` a point
at which `F` accumulates, lying off `C`. Then arbitrarily near `x` there is a point `y` of `F`
whose straight segment from `x` lies, apart from `x` itself, inside `F`.

The straight segment is exported rather than the accessibility predicate, because the later
shrinking-star arguments need the access arc to be short; `PolyAccessible` follows in
`Graph.polygonal_side_accessibility`.

The proof is the blueprint's. Shrink the disk at `x` below the distance to `C`, so that inside
it the whole skeleton is `|G|`; then the punctured disk is the union of the sectors of
`Schoenflies.localSectors`, each of them connected and disjoint from the skeleton, and the one
containing `y` lies in a single 2-cell by the assumed `lem:cellulation-invariants`(i). That cell
is `F`, because the sector meets `F` at `y`. When `x` is not on `|G|` at all — which the
statement does not exclude, since `x` need only be a limit of points of `F` — the disk misses
the skeleton entirely and is itself the access region.

The sector is named as the connected component of `y` in the punctured disk, so no hypothesis
on the number of local branches at `x` is needed anywhere. -/
theorem exists_access_segment [G.Finite] (h : IsDrawing G drawing)
    (hpoly : ∀ e ∈ E(G), IsPolygonal (edgeArc drawing e))
    (hC : IsCompact C) (hK : K = pointSet G drawing ∪ C)
    (hcells : CellsAbsorb K cells) (hF : F ∈ cells) (hFK : Disjoint F K)
    (hx : x ∈ closure F) (hxC : x ∉ C) (hε : 0 < ε) :
    ∃ y, y ∈ F ∧ y ≠ x ∧ dist y x < ε ∧ openSegment ℝ x y ⊆ F := by
  -- A disk about `x` missing the wild curve (`lem:compact-separation`(c)).
  obtain ⟨ρ, hρ, hballC⟩ :=
    Schoenflies.Plane.exists_ball_subset_diff isOpen_univ hC ⟨mem_univ x, hxC⟩
  by_cases hxP : x ∈ pointSet G drawing
  · -- `x` is on the polygonal skeleton: shrink to a local radius as well.
    obtain ⟨r₀, hr₀⟩ := h.exists_isLocalRadius hpoly hxP
    have hrpos : 0 < min (min r₀ ρ) ε := lt_min (lt_min hr₀.pos hρ) hε
    have hr : IsLocalRadius (pointSet G drawing) x (min (min r₀ ρ) ε) :=
      hr₀.mono hrpos ((min_le_left _ _).trans (min_le_left _ _))
    -- `x` lies on the skeleton, so it is not in the 2-cell.
    have hxF : x ∉ F := fun hmem =>
      Set.disjoint_left.1 hFK hmem (by rw [hK]; exact Or.inl hxP)
    obtain ⟨y, hyF, hdist⟩ := Metric.mem_closure_iff.1 hx _ hrpos
    have hyx : y ≠ x := fun hh => hxF (hh ▸ hyF)
    have hyball : y ∈ ball x (min (min r₀ ρ) ε) := by rw [mem_ball, dist_comm]; exact hdist
    have hyS : y ∉ pointSet G drawing := fun hmem =>
      Set.disjoint_left.1 hFK hyF (by rw [hK]; exact Or.inl hmem)
    -- The sector of `y`: its component in the punctured disk.
    have hdisjC : Disjoint (ball x (min (min r₀ ρ) ε)) C :=
      Set.disjoint_left.2 fun w hw =>
        (hballC (Metric.ball_subset_ball ((min_le_left _ _).trans (min_le_right _ _)) hw)).2
    have hNF : connectedComponentIn (ball x (min (min r₀ ρ) ε) \ pointSet G drawing) y ⊆ F :=
      localSector_subset_cell hK hcells hF hdisjC hyball hyF hyS
    exact ⟨y, hyF, hyx,
      lt_of_lt_of_le (by rw [dist_comm]; exact hdist) (min_le_right _ _),
      (hr.openSegment_subset_connectedComponentIn hyball hyS).trans hNF⟩
  · -- `x` is off the polygonal skeleton: a whole disk about it misses the skeleton.
    obtain ⟨ρ', hρ', hballP⟩ := Schoenflies.Plane.exists_ball_subset_diff isOpen_univ
      h.isCompact_pointSet ⟨mem_univ x, hxP⟩
    have hrpos : 0 < min (min ρ ρ') ε := lt_min (lt_min hρ hρ') hε
    have hbK : Disjoint (ball x (min (min ρ ρ') ε)) K := by
      rw [Set.disjoint_left]
      intro w hw hwK
      rcases hK ▸ hwK with hwP | hwC
      · exact (hballP (Metric.ball_subset_ball
          ((min_le_left _ _).trans (min_le_right _ _)) hw)).2 hwP
      · exact (hballC (Metric.ball_subset_ball
          ((min_le_left _ _).trans (min_le_left _ _)) hw)).2 hwC
    obtain ⟨w, hwF, hwdist⟩ := Metric.mem_closure_iff.1 hx _ hrpos
    have hsub : ball x (min (min ρ ρ') ε) ⊆ F :=
      hcells _ (convex_ball x _).isPreconnected hbK F hF
        ⟨w, by rw [mem_ball, dist_comm]; exact hwdist, hwF⟩
    -- Any short segment out of `x` will do.
    set d : Plane := Plane.mk 1 0 with hddef
    have hd : Plane.IsDirection d := isDirection_mk_one_zero
    have hsm : x + (min (min ρ ρ') ε / 2) • d - x = (min (min ρ ρ') ε / 2) • d := by module
    have hdd : dist (x + (min (min ρ ρ') ε / 2) • d) x = min (min ρ ρ') ε / 2 := by
      rw [dist_eq_norm, hsm, norm_smul, Real.norm_eq_abs,
        abs_of_pos (by positivity : (0 : ℝ) < min (min ρ ρ') ε / 2), hd.norm, mul_one]
    have hyball : x + (min (min ρ ρ') ε / 2) • d ∈ ball x (min (min ρ ρ') ε) := by
      rw [mem_ball, hdd]; linarith
    have hshort : dist (x + (min (min ρ ρ') ε / 2) • d) x < ε := by
      have h1 : min (min ρ ρ') ε ≤ ε := min_le_right _ _
      rw [hdd]; linarith
    refine ⟨x + (min (min ρ ρ') ε / 2) • d, hsub hyball, ?_, hshort, ?_⟩
    · intro hh
      have h0 : (min (min ρ ρ') ε / 2) • d = 0 := by rw [← hsm, hh, sub_self]
      rcases smul_eq_zero.1 h0 with h' | h'
      · exact absurd h' (by positivity)
      · exact hd.ne_zero h'
    · exact ((openSegment_subset_segment ℝ _ _).trans
        ((convex_ball x _).segment_subset (mem_ball_self hrpos) hyball)).trans hsub

/-- **`lem:polygonal-side-accessibility`, source side.** A boundary point of a 2-cell `F` of a
finite cellulation, lying off the wild outer curve `C`, is polygonally accessible from `F`.

`x ∈ closure F` is assumed rather than `x ∈ frontier F`: the proof never uses `x ∉ F`, and the
weaker hypothesis is what a consumer holding a limit of points of `F` actually has. -/
theorem polygonal_side_accessibility [G.Finite] (h : IsDrawing G drawing)
    (hpoly : ∀ e ∈ E(G), IsPolygonal (edgeArc drawing e))
    (hC : IsCompact C) (hK : K = pointSet G drawing ∪ C)
    (hcells : CellsAbsorb K cells) (hF : F ∈ cells) (hFK : Disjoint F K)
    (hx : x ∈ closure F) (hxC : x ∉ C) :
    PolyAccessible F x := by
  obtain ⟨y, hyF, -, -, hseg⟩ :=
    exists_access_segment h hpoly hC hK hcells hF hFK hx hxC one_pos
  exact PolyAccessible.of_openSegment hyF hseg

/-- **`lem:polygonal-side-accessibility`, target side.** On the target every edge is polygonal,
including every outer edge, so there is no wild set to avoid; but the 2-cells only fill an
ambient region `Q` whose frontier belongs to the skeleton, and a sector at a boundary point of
`Q` may lie outside `Q` and belong to no cell. That is exactly what
`Schoenflies.cellsAbsorb_of_isComponent_in` handles. -/
theorem polygonal_side_accessibility_target [G.Finite] (h : IsDrawing G drawing)
    (hpoly : ∀ e ∈ E(G), IsPolygonal (edgeArc drawing e))
    (hQ : IsOpen Q) (hQK : frontier Q ⊆ pointSet G drawing)
    (hcell : ∀ R ∈ cells, R ⊆ Q ∧
      ∃ z, R = connectedComponentIn (Q \ pointSet G drawing) z)
    (hF : F ∈ cells) (hx : x ∈ closure F) :
    PolyAccessible F x := by
  have hFK : Disjoint F (pointSet G drawing) := by
    obtain ⟨-, z, hz⟩ := hcell F hF
    exact Set.disjoint_left.2 fun w hw => (connectedComponentIn_subset _ _ (hz ▸ hw)).2
  exact polygonal_side_accessibility h hpoly isCompact_empty (union_empty _).symm
    (cellsAbsorb_of_isComponent_in hQ hQK hcell) hF hFK hx (notMem_empty x)

/-- `Graph.polygonal_side_accessibility_target` with the ambient region the open square. The
blueprint gets "a sector meeting `F` lies in `Q°`" from `thm:polygonal-jordan` applied to the
square boundary; here it comes from `Schoenflies.frontier_openSquare_subset` and the clopen
argument in `Schoenflies.subset_of_isPreconnected_of_frontier_disjoint`, so the polygonal Jordan
theorem is not needed. -/
theorem polygonal_side_accessibility_square [G.Finite] (h : IsDrawing G drawing)
    (hpoly : ∀ e ∈ E(G), IsPolygonal (edgeArc drawing e)) (c : Plane) (s : ℝ)
    (hS : Plane.closedSquare c s \ Plane.openSquare c s ⊆ pointSet G drawing)
    (hcell : ∀ R ∈ cells, R ⊆ Plane.openSquare c s ∧
      ∃ z, R = connectedComponentIn (Plane.openSquare c s \ pointSet G drawing) z)
    (hF : F ∈ cells) (hx : x ∈ closure F) :
    PolyAccessible F x :=
  polygonal_side_accessibility_target h hpoly (Plane.isOpen_openSquare c s)
    ((frontier_openSquare_subset c s).trans hS) hcell hF hx

end Graph


==> anc/P5-kernel-deficit-lean-v6/vendor/schoenflies-lean/Schoenflies/SkeletonLocal.lean <==
/-
Copyright (c) 2026 Álvaro Begué. All rights reserved.
Released under Apache 2.0 license as described in the file LICENSE.
Authors: Álvaro Begué
-/
import Schoenflies.Strip
import Schoenflies.SimpleArc
import Schoenflies.UniformBound
import Schoenflies.Graph.Drawing

/-!
# Local structure of a polygonal skeleton

Close enough to any of its points, a finite union of segments and points looks like a *star*:
the point itself together with finitely many radial segments leaving it, one per local branch.
This module proves that, and hands the accessibility argument the form it needs.

## What is exported, and why in this shape

The data is `Schoenflies.localDirs S x`, the set of unit vectors `d` such that some initial
segment `[x, x + ε • d]` lies in `S`. It is defined for an arbitrary set, with no choices in
it: nothing about a segment decomposition of `S` enters the definition, so no consumer has to
carry one. "Pairwise distinct directions" is then not a clause to be proved but the meaning of
the word *set*, and the blueprint's real content becomes `localDirs_finite`.

The radius is the one genuinely existential ingredient — there is no canonical `r₀` — so it is
named by a predicate rather than returned inside an `∃`-packaged bundle of properties:

  `Schoenflies.IsLocalRadius S x r` : `0 < r`, and every point within `r` of `x` lies in `S`
  exactly when it is `x` itself or leaves `x` in a local direction.

That single membership criterion is equivalent to the blueprint's picture and implies all of
its parts, each proved here as a lemma about `IsLocalRadius` and hence available at every
radius below the one produced: the closed-disk formula
(`IsLocalRadius.closedBall_inter`), the open disk minus `S` as a *cone* over the complement of
the local rays (`IsLocalRadius.ball_diff_eq_cone`), and the star-shapedness that the
accessibility lemma actually cites (`IsLocalRadius.openSegment_subset_ball_diff`).

## What the consumer (`lem:polygonal-side-accessibility`) needs

That lemma takes `y` in a face `F` inside the disk, and wants a polygonal arc from `x` into
`F`. `IsLocalRadius.openSegment_subset_ball_diff` gives `(x, y) ⊆ B(x, r) \ S` directly, and
`openSegment ℝ x y ∪ {y}` is connected and disjoint from the skeleton — which is everything
the blueprint's "pick the sector containing `y`, then a short segment from `x` into it" is used
for. The decomposition of the punctured disk into its *individual* sectors, one per pair of
cyclically adjacent local directions, is therefore **not** proved here: it needs a cyclic
order on directions, and no consumer needs it. `IsLocalRadius.ball_diff_eq_cone` records the
sectors in aggregate — as one `Plane.cone` over all free directions at once.

## Blueprint

* `Schoenflies.localDirs`, `Schoenflies.localDirs_finite` — the finitely many local branch
  directions at `x` of Lemma "Local structure of a polygonal skeleton"
  (`lem:local-skeleton-structure`).
* `Schoenflies.IsLocalRadius`, `Schoenflies.exists_isLocalRadius`,
  `Schoenflies.IsLocalRadius.closedBall_inter` — the radius `r₀`, and "for every `0 < r ≤ r₀`
  the closed disk meets `|G|` exactly in finitely many straight segments from `x` with
  pairwise distinct directions" (same lemma).
* `Schoenflies.IsLocalRadius.ball_diff_eq_cone` — "consequently `B(x,r) \ |G|` is a finite
  union of open circular sectors" (same lemma), in aggregate form.
* `Schoenflies.IsLocalRadius.openSegment_subset_ball_diff` — the form
  `lem:polygonal-side-accessibility` cites: a short straight segment from `x` towards any
  point of the punctured disk misses the skeleton.
* `Graph.IsDrawing.exists_cover`, `Graph.IsDrawing.exists_isLocalRadius`,
  `Graph.IsDrawing.finite_localDirs` — the same statements for a finite plane graph all of
  whose edges are polygonal.
* `Graph.IsDrawing.openSegment_subset_face` — the access arc of
  `lem:polygonal-side-accessibility`, assembled: a straight segment from `x` to a point of the
  exterior inside a local disk lies, minus `x`, in that point's face.
-/

open Metric Set
open scoped Graph

namespace Schoenflies

variable {S T F : Set Plane} {ps : List Piece} {x y z c d : Plane} {r R ε t : ℝ}

/-! ### Radial segments

`segment ℝ x (x + r • d)` with `d` a unit vector is the closed radius of length `r` leaving
`x` in the direction `d`. Two facts run the whole module: a point lies on it exactly when it
is near enough and points the right way (`mem_radial_iff`), and cutting a longer radius by a
smaller ball leaves the shorter radius (`radial_inter_closedBall`). -/

/-- The unit vector along a positive multiple of a unit vector is that vector. -/
theorem dir_smul_of_isDirection (hd : Plane.IsDirection d) (ht : 0 < t) :
    Plane.dir (t • d) = d := by
  have hn : ‖t • d‖ = t := by
    rw [norm_smul, Real.norm_eq_abs, abs_of_pos ht, hd.norm, mul_one]
  rw [Plane.dir, hn, smul_smul, inv_mul_cancel₀ ht.ne', one_smul]

/-- A nonzero vector is its own length times its own direction. -/
theorem smul_norm_dir (h : d ≠ 0) : ‖d‖ • Plane.dir d = d := by
  rw [Plane.dir, smul_smul, mul_inv_cancel₀ (norm_ne_zero_iff.2 h), one_smul]

/-- Positive scaling does not move a direction. -/
theorem dir_smul_pos (ht : 0 < t) (u : Plane) : Plane.dir (t • u) = Plane.dir u := by
  have hn : ‖t • u‖ = t * ‖u‖ := by rw [norm_smul, Real.norm_eq_abs, abs_of_pos ht]
  rw [Plane.dir, Plane.dir, hn, smul_smul, mul_inv, mul_comm t⁻¹, mul_assoc,
    inv_mul_cancel₀ ht.ne', mul_one]

/-- Membership in a radius: near enough, and pointing the right way. -/
theorem mem_radial_iff (hd : Plane.IsDirection d) (hr : 0 < r) :
    z ∈ segment ℝ x (x + r • d) ↔ dist z x ≤ r ∧ (z = x ∨ Plane.dir (z - x) = d) := by
  constructor
  · intro hz
    rw [segment_eq_image'] at hz
    obtain ⟨θ, ⟨hθ0, hθ1⟩, rfl⟩ := hz
    have hsub : x + θ • (x + r • d - x) - x = (θ * r) • d := by module
    have hnorm : dist (x + θ • (x + r • d - x)) x = θ * r := by
      rw [dist_eq_norm, hsub, norm_smul, Real.norm_eq_abs,
        abs_of_nonneg (by positivity), hd.norm, mul_one]
    refine ⟨by rw [hnorm]; nlinarith, ?_⟩
    rcases eq_or_lt_of_le hθ0 with rfl | hθpos
    · left; simp
    · exact Or.inr (by rw [hsub, dir_smul_of_isDirection hd (by positivity)])
  · rintro ⟨hdist, hz⟩
    rcases eq_or_ne z x with rfl | hzx
    · exact left_mem_segment ℝ _ _
    have hdir : Plane.dir (z - x) = d := hz.resolve_left hzx
    have hne : z - x ≠ 0 := sub_ne_zero.2 hzx
    have hL : ‖z - x‖ • d = z - x := by rw [← hdir]; exact smul_norm_dir hne
    have hdn : ‖z - x‖ ≤ r := by rwa [dist_eq_norm] at hdist
    -- The parameter is the fraction of the radius already travelled.
    refine ⟨1 - ‖z - x‖ / r, ‖z - x‖ / r, by
      have := (div_le_one hr).2 hdn; linarith, by positivity, by ring, ?_⟩
    have hθ : ‖z - x‖ / r * r = ‖z - x‖ := div_mul_cancel₀ _ hr.ne'
    calc (1 - ‖z - x‖ / r) • x + (‖z - x‖ / r) • (x + r • d)
        = x + (‖z - x‖ / r * r) • d := by module
      _ = x + ‖z - x‖ • d := by rw [hθ]
      _ = z := by rw [hL]; module

/-- A radius of length `r` lies in the closed disk of radius `r`. -/
theorem radial_subset_closedBall (hd : Plane.IsDirection d) (hr : 0 < r) :
    segment ℝ x (x + r • d) ⊆ closedBall x r := fun _ hz =>
  mem_closedBall.2 ((mem_radial_iff hd hr).1 hz).1

/-- Cutting a radius by a smaller concentric disk leaves the shorter radius. -/
theorem radial_inter_closedBall (hd : Plane.IsDirection d) (hr : 0 < r) (hrR : r ≤ R) :
    segment ℝ x (x + R • d) ∩ closedBall x r = segment ℝ x (x + r • d) := by
  ext z
  simp only [mem_inter_iff, mem_closedBall, mem_radial_iff hd (lt_of_lt_of_le hr hrR),
    mem_radial_iff hd hr]
  exact ⟨fun h => ⟨h.2, h.1.2⟩, fun h => ⟨⟨h.1.trans hrR, h.2⟩, h.1⟩⟩

/-- A segment out of `x` is the radius of its own length in its own direction. -/
theorem segment_eq_radial (h : c ≠ x) :
    segment ℝ x c = segment ℝ x (x + dist x c • Plane.dir (c - x)) := by
  have hne : c - x ≠ 0 := sub_ne_zero.2 h
  have : x + dist x c • Plane.dir (c - x) = c := by
    rw [dist_eq_norm', smul_norm_dir hne]
    module
  rw [this]

/-- **Inside a disk too small to reach `c`, the segment `[x, c]` is exactly a radius.** This is
the one geometric step behind the whole module: it turns each straight piece through `x` into
one or two radial segments. -/
theorem segment_inter_closedBall (hcx : c ≠ x) (hr : 0 < r) (hrc : r ≤ dist x c) :
    segment ℝ x c ∩ closedBall x r = segment ℝ x (x + r • Plane.dir (c - x)) := by
  rw [segment_eq_radial hcx]
  exact radial_inter_closedBall (Plane.isDirection_dir (sub_ne_zero.2 hcx)) hr hrc

/-! ### The local directions of a set -/

/-- The *local directions* of `S` at `x`: the unit vectors along which `S` contains an initial
segment issuing from `x`.

Choice-free and stated for an arbitrary set, so that a consumer never has to name a segment
decomposition of `S`. Being a *set* of unit vectors, its members are automatically pairwise
distinct — the blueprint's "with pairwise distinct directions". -/
def localDirs (S : Set Plane) (x : Plane) : Set Plane :=
  {d | Plane.IsDirection d ∧ ∃ ε : ℝ, 0 < ε ∧ segment ℝ x (x + ε • d) ⊆ S}

theorem isDirection_of_mem_localDirs (h : d ∈ localDirs S x) : Plane.IsDirection d := h.1

theorem mem_localDirs (hd : Plane.IsDirection d) (hε : 0 < ε)
    (h : segment ℝ x (x + ε • d) ⊆ S) : d ∈ localDirs S x := ⟨hd, ε, hε, h⟩

theorem localDirs_mono (h : S ⊆ T) : localDirs S x ⊆ localDirs T x := by
  rintro d ⟨hd, ε, hε, hsub⟩
  exact ⟨hd, ε, hε, hsub.trans h⟩

/-- A local direction witnesses that `x` itself belongs to `S`. -/
theorem mem_of_mem_localDirs (h : d ∈ localDirs S x) : x ∈ S :=
  h.2.choose_spec.2 (left_mem_segment ℝ _ _)

/-! ### The pieces through a point

Everything is now bookkeeping over a finite list of segments and a finite set of stray points.
`GoodRadius x P r` collects what a radius must avoid on account of one piece: pieces missing
`x` must stay outside the disk, and pieces through `x` must not end inside it. -/

/-- The radius conditions imposed at `x` by one piece: a piece missing `x` stays clear of the
closed disk, and an endpoint of a piece through `x` is never inside it. -/
def GoodRadius (x : Plane) (P : Piece) (r : ℝ) : Prop :=
  (x ∉ P.seg → ∀ z ∈ P.seg, r < dist x z) ∧
    (P.1 ≠ x → r ≤ dist x P.1) ∧ (P.2 ≠ x → r ≤ dist x P.2)

theorem GoodRadius.mono {P : Piece} (h : GoodRadius x P r) (hle : ε ≤ r) :
    GoodRadius x P ε :=
  ⟨fun hx z hz => lt_of_le_of_lt hle (h.1 hx z hz), fun h1 => hle.trans (h.2.1 h1),
    fun h2 => hle.trans (h.2.2 h2)⟩

theorem exists_goodRadius (x : Plane) (P : Piece) : ∃ r > 0, GoodRadius x P r := by
  by_cases hx : x ∈ P.seg
  · -- Only the endpoints matter; a coincident endpoint imposes nothing.
    refine ⟨min (if P.1 = x then 1 else dist x P.1) (if P.2 = x then 1 else dist x P.2), ?_,
      fun h => absurd hx h, ?_, ?_⟩
    · refine lt_min ?_ ?_ <;> split_ifs with h
      · exact one_pos
      · exact dist_pos.2 (Ne.symm h)
      · exact one_pos
      · exact dist_pos.2 (Ne.symm h)
    · intro h1
      exact le_trans (min_le_left _ _) (le_of_eq (if_neg h1))
    · intro h2
      exact le_trans (min_le_right _ _) (le_of_eq (if_neg h2))
  · -- A piece missing `x` is a compact set at positive distance from `x`.
    obtain ⟨ρ, hρ, hd⟩ := Plane.exists_dist_pos isCompact_singleton (isCompact_segment P.1 P.2)
      (Set.disjoint_singleton_left.2 hx)
    have hall : ∀ z ∈ P.seg, ρ ≤ dist x z := fun z hz => hd x rfl z hz
    refine ⟨ρ / 2, by positivity, fun _ z hz => ?_, fun _ => ?_, fun _ => ?_⟩
    · exact lt_of_lt_of_le (by linarith) (hall z hz)
    · exact le_trans (by linarith) (hall P.1 (left_mem_segment ℝ _ _))
    · exact le_trans (by linarith) (hall P.2 (right_mem_segment ℝ _ _))

/-- Auxiliary: the directions in which the pieces of `ps` leave `x`. Unlike `localDirs` this
depends on the chosen segment decomposition; the two are proved equal at any good radius. -/
def pieceDirs (ps : List Piece) (x : Plane) : Set Plane :=
  {d | ∃ P ∈ ps, x ∈ P.seg ∧
    ((P.1 ≠ x ∧ d = Plane.dir (P.1 - x)) ∨ (P.2 ≠ x ∧ d = Plane.dir (P.2 - x)))}

theorem isDirection_of_mem_pieceDirs (h : d ∈ pieceDirs ps x) : Plane.IsDirection d := by
  obtain ⟨P, -, -, (⟨h1, rfl⟩ | ⟨h2, rfl⟩)⟩ := h
  · exact Plane.isDirection_dir (sub_ne_zero.2 h1)
  · exact Plane.isDirection_dir (sub_ne_zero.2 h2)

theorem pieceDirs_finite (ps : List Piece) (x : Plane) : (pieceDirs ps x).Finite := by
  refine Set.Finite.subset (Set.Finite.image (fun c => Plane.dir (c - x))
    (((List.finite_toSet ps).image Prod.fst).union ((List.finite_toSet ps).image Prod.snd))) ?_
  rintro d ⟨P, hP, -, (⟨-, rfl⟩ | ⟨-, rfl⟩)⟩
  · exact ⟨P.1, Or.inl ⟨P, hP, rfl⟩, rfl⟩
  · exact ⟨P.2, Or.inr ⟨P, hP, rfl⟩, rfl⟩

/-- A radius in a piece direction, at a good radius, stays inside the pieces. -/
theorem radial_subset_cover (hgood : ∀ P ∈ ps, GoodRadius x P r) (hr : 0 < r)
    (hd : d ∈ pieceDirs ps x) : segment ℝ x (x + r • d) ⊆ cover ps := by
  obtain ⟨P, hP, hxP, hcase⟩ := hd
  -- Both cases are the same computation with the two endpoints exchanged.
  have key : ∀ c ∈ P.seg, c ≠ x → r ≤ dist x c →
      segment ℝ x (x + r • Plane.dir (c - x)) ⊆ cover ps := by
    intro c hc hcx hrc
    have h1 : segment ℝ x (x + r • Plane.dir (c - x)) ⊆ segment ℝ x c := by
      rw [← segment_inter_closedBall hcx hr hrc]
      exact inter_subset_left
    have h2 : segment ℝ x c ⊆ P.seg := (convex_segment P.1 P.2).segment_subset hxP hc
    exact h1.trans (h2.trans (Set.subset_biUnion_of_mem (u := fun P : Piece => P.seg) hP))
  rcases hcase with ⟨h1, rfl⟩ | ⟨h2, rfl⟩
  · exact key P.1 (left_mem_segment ℝ _ _) h1 ((hgood P hP).2.1 h1)
  · exact key P.2 (right_mem_segment ℝ _ _) h2 ((hgood P hP).2.2 h2)

/-- At a good radius, the pieces meet the closed disk only in `x` and the radii. -/
theorem cover_inter_closedBall_subset (hgood : ∀ P ∈ ps, GoodRadius x P r) (hr : 0 < r) :
    cover ps ∩ closedBall x r ⊆ insert x (⋃ d ∈ pieceDirs ps x, segment ℝ x (x + r • d)) := by
  rintro z ⟨hzc, hzb⟩
  obtain ⟨P, hP, hzP⟩ : ∃ P ∈ ps, z ∈ P.seg := by
    simpa only [cover, mem_iUnion, exists_prop] using hzc
  have hdist : dist x z ≤ r := by rw [dist_comm]; exact mem_closedBall.1 hzb
  -- A piece meeting the disk at all must pass through `x`.
  have hxP : x ∈ P.seg := by
    by_contra hx
    exact absurd hdist (not_le.2 ((hgood P hP).1 hx z hzP))
  -- Split the piece at `x`; each half is a radius, unless it has collapsed onto `x`.
  rw [Piece.seg, segment_split hxP] at hzP
  rcases hzP with hz | hz
  · rw [segment_symm] at hz
    rcases eq_or_ne P.1 x with h1 | h1
    · rw [h1, segment_same] at hz
      exact Or.inl hz
    · have hmem : Plane.dir (P.1 - x) ∈ pieceDirs ps x := ⟨P, hP, hxP, Or.inl ⟨h1, rfl⟩⟩
      refine Or.inr (mem_biUnion hmem ?_)
      rw [← segment_inter_closedBall h1 hr ((hgood P hP).2.1 h1)]
      exact ⟨hz, hzb⟩
  · rcases eq_or_ne P.2 x with h2 | h2
    · rw [h2, segment_same] at hz
      exact Or.inl hz
    · have hmem : Plane.dir (P.2 - x) ∈ pieceDirs ps x := ⟨P, hP, hxP, Or.inr ⟨h2, rfl⟩⟩
      refine Or.inr (mem_biUnion hmem ?_)
      rw [← segment_inter_closedBall h2 hr ((hgood P hP).2.2 h2)]
      exact ⟨hz, hzb⟩

/-! ### The membership criterion -/

/-- **`r` is a local radius for `S` at `x`**: within distance `r` of `x`, the set `S` consists
of `x` together with the rays leaving `x` in the local directions.

This one criterion is the whole local picture; the disk formula, the sector description and
the star-shapedness are all derived from it below, and each therefore holds at every positive
radius below a local radius (`IsLocalRadius.mono`). -/
def IsLocalRadius (S : Set Plane) (x : Plane) (r : ℝ) : Prop :=
  0 < r ∧ ∀ z, dist z x ≤ r → (z ∈ S ↔ z = x ∨ Plane.dir (z - x) ∈ localDirs S x)

theorem IsLocalRadius.pos (h : IsLocalRadius S x r) : 0 < r := h.1

theorem IsLocalRadius.mono (h : IsLocalRadius S x r) (hε : 0 < ε) (hle : ε ≤ r) :
    IsLocalRadius S x ε :=
  ⟨hε, fun z hz => h.2 z (hz.trans hle)⟩

/-! ### A local radius exists

The construction: choose a radius good for every piece and strictly below the distance to
every stray point other than `x`. -/

theorem exists_pos_goodRadius (hF : F.Finite) (ps : List Piece) (x : Plane) :
    ∃ r > 0, (∀ P ∈ ps, GoodRadius x P r) ∧ ∀ p ∈ F, p ≠ x → r < dist x p := by
  obtain ⟨r₁, hr₁, h₁⟩ :=
    exists_pos_forall_of_finite (List.finite_toSet ps) (P := fun P r => GoodRadius x P r)
      (fun _ _ _ _ hle h => h.mono hle) (fun P _ => exists_goodRadius x P)
  have hex : ∀ p ∈ F, ∃ ε > 0, (p ≠ x → ε < dist x p) := by
    intro p _
    rcases eq_or_ne p x with rfl | hne
    · exact ⟨1, one_pos, fun h => absurd rfl h⟩
    · have hpos : 0 < dist x p := dist_pos.2 (Ne.symm hne)
      exact ⟨dist x p / 2, half_pos hpos, fun _ => by linarith⟩
  obtain ⟨r₂, hr₂, h₂⟩ :=
    exists_pos_forall_of_finite hF (P := fun p r => p ≠ x → r < dist x p)
      (fun _ _ _ _ hle h hne => lt_of_le_of_lt hle (h hne)) hex
  exact ⟨min r₁ r₂, lt_min hr₁ hr₂,
    fun P hP => (h₁ P hP).mono (min_le_left _ _),
    fun p hp hne => lt_of_le_of_lt (min_le_right _ _) (h₂ p hp hne)⟩

/-- Every piece direction is a local direction: at a good radius the whole radius fits in the
pieces. -/
theorem pieceDirs_subset_localDirs (hS : S = F ∪ cover ps) (hr : 0 < r)
    (hgood : ∀ P ∈ ps, GoodRadius x P r) : pieceDirs ps x ⊆ localDirs S x := fun _ hd =>
  ⟨isDirection_of_mem_pieceDirs hd, r, hr,
    (radial_subset_cover hgood hr hd).trans (hS ▸ subset_union_right)⟩

/-- The membership criterion, phrased with the auxiliary `pieceDirs`. -/
theorem mem_iff_of_goodRadius (hS : S = F ∪ cover ps) (hr : 0 < r) (hx : x ∈ S)
    (hgood : ∀ P ∈ ps, GoodRadius x P r) (hFgood : ∀ p ∈ F, p ≠ x → r < dist x p)
    (hz : dist z x ≤ r) : z ∈ S ↔ z = x ∨ Plane.dir (z - x) ∈ pieceDirs ps x := by
  constructor
  · intro hzS
    rcases eq_or_ne z x with rfl | hzx
    · exact Or.inl rfl
    rw [hS] at hzS
    rcases hzS with hzF | hzc
    · -- A stray point inside the disk can only be `x` itself.
      exact absurd (hFgood z hzF hzx) (not_lt.2 (by rw [dist_comm]; exact hz))
    · rcases cover_inter_closedBall_subset hgood hr ⟨hzc, mem_closedBall.2 hz⟩ with h | h
      · exact absurd h hzx
      · obtain ⟨d, hd, hzd⟩ := mem_iUnion₂.1 h
        have := (mem_radial_iff (isDirection_of_mem_pieceDirs hd) hr).1 hzd
        exact Or.inr (((this.2.resolve_left hzx)) ▸ hd)
  · rintro (rfl | hd)
    · exact hx
    rcases eq_or_ne z x with rfl | hzx
    · exact hx
    have hmem : z ∈ segment ℝ x (x + r • Plane.dir (z - x)) :=
      (mem_radial_iff (isDirection_of_mem_pieceDirs hd) hr).2 ⟨hz, Or.inr rfl⟩
    exact hS ▸ Or.inr (radial_subset_cover hgood hr hd hmem)

/-- Conversely, at a good radius every local direction comes from a piece. This is where the
germ hypothesis in `localDirs` is cashed in: a short segment in `S` leaving `x` lands in a
piece, and that piece must pass through `x`. -/
theorem localDirs_subset_pieceDirs (hS : S = F ∪ cover ps) (hr : 0 < r)
    (hgood : ∀ P ∈ ps, GoodRadius x P r) (hFgood : ∀ p ∈ F, p ≠ x → r < dist x p) :
    localDirs S x ⊆ pieceDirs ps x := by
  rintro d hd
  obtain ⟨hdir, ε, hε, hsub⟩ := hd
  have hx : x ∈ S := hsub (left_mem_segment ℝ _ _)
  set t := min ε r with ht
  have htpos : 0 < t := lt_min hε hr
  -- Walk a distance `t` along the germ; the point reached is in `S` and inside the disk.
  have hmem : x + t • d ∈ segment ℝ x (x + ε • d) :=
    (mem_radial_iff hdir hε).2 ⟨by
        rw [dist_eq_norm, show x + t • d - x = t • d by module, norm_smul, Real.norm_eq_abs,
          abs_of_pos htpos, hdir.norm, mul_one]
        exact min_le_left _ _,
      Or.inr (by rw [show x + t • d - x = t • d by module, dir_smul_of_isDirection hdir htpos])⟩
  have hdist : dist (x + t • d) x ≤ r := by
    rw [dist_eq_norm, show x + t • d - x = t • d by module, norm_smul, Real.norm_eq_abs,
      abs_of_pos htpos, hdir.norm, mul_one]
    exact min_le_right _ _
  have hne : x + t • d ≠ x := by
    intro h
    have : t • d = 0 := by
      have := sub_eq_zero.2 h
      rw [show x + t • d - x = t • d by module] at this
      exact this
    rcases smul_eq_zero.1 this with h' | h'
    · exact absurd h' htpos.ne'
    · exact hdir.ne_zero h'
  have := (mem_iff_of_goodRadius hS hr hx hgood hFgood hdist).1 (hsub hmem)
  rcases this with h | h
  · exact absurd h hne
  · rwa [show x + t • d - x = t • d by module, dir_smul_of_isDirection hdir htpos] at h

/-- **The local directions of a finite union of segments and points are finitely many.** This
is the blueprint's "finitely many straight segments from `x` with pairwise distinct
directions": distinctness is automatic for a set, finiteness is the content. -/
theorem localDirs_finite (hF : F.Finite) (hS : S = F ∪ cover ps) (x : Plane) :
    (localDirs S x).Finite := by
  obtain ⟨r, hr, hgood, hFgood⟩ := exists_pos_goodRadius hF ps x
  exact (pieceDirs_finite ps x).subset (localDirs_subset_pieceDirs hS hr hgood hFgood)

/-- **A local radius exists.** Lemma "Local structure of a polygonal skeleton", for a set
presented as finitely many points together with finitely many segments. -/
theorem exists_isLocalRadius (hF : F.Finite) (hS : S = F ∪ cover ps) (hx : x ∈ S) :
    ∃ r, IsLocalRadius S x r := by
  obtain ⟨r, hr, hgood, hFgood⟩ := exists_pos_goodRadius hF ps x
  refine ⟨r, hr, fun z hz => ?_⟩
  rw [mem_iff_of_goodRadius hS hr hx hgood hFgood hz]
  constructor
  · rintro (h | h)
    · exact Or.inl h
    · exact Or.inr (pieceDirs_subset_localDirs hS hr hgood h)
  · rintro (h | h)
    · exact Or.inl h
    · exact Or.inr (localDirs_subset_pieceDirs hS hr hgood hFgood h)

/-! ### What a local radius gives -/

/-- **The closed disk meets `S` exactly in the radial segments.** The blueprint's "the closed
disk `B(x,r)` meets `|G|` exactly in finitely many straight segments from `x` with pairwise
distinct directions". -/
theorem IsLocalRadius.closedBall_inter (h : IsLocalRadius S x r) (hx : x ∈ S) :
    closedBall x r ∩ S = insert x (⋃ d ∈ localDirs S x, segment ℝ x (x + r • d)) := by
  ext z
  constructor
  · rintro ⟨hzb, hzS⟩
    rcases (h.2 z (mem_closedBall.1 hzb)).1 hzS with hzx | hd
    · exact Or.inl hzx
    · refine Or.inr (mem_biUnion hd ?_)
      exact (mem_radial_iff (isDirection_of_mem_localDirs hd) h.pos).2
        ⟨mem_closedBall.1 hzb, Or.inr rfl⟩
  · rintro (rfl | hz)
    · exact ⟨mem_closedBall_self h.pos.le, hx⟩
    · obtain ⟨d, hd, hzd⟩ := mem_iUnion₂.1 hz
      obtain ⟨hdist, hcase⟩ := (mem_radial_iff (isDirection_of_mem_localDirs hd) h.pos).1 hzd
      refine ⟨mem_closedBall.2 hdist, (h.2 z hdist).2 ?_⟩
      rcases hcase with hzx | hdir
      · exact Or.inl hzx
      · exact Or.inr (hdir ▸ hd)

/-- **The punctured disk is a union of open sectors**, in aggregate: `B(x,r) \ S` is the open
cone over the directions that are not local directions.

The individual sectors — one per cyclically adjacent pair of local directions — are not
separated out; see the module docstring. -/
theorem IsLocalRadius.ball_diff_eq_cone (h : IsLocalRadius S x r) :
    ball x r \ S = Plane.cone x {u | u ≠ 0 ∧ Plane.dir u ∉ localDirs S x} r := by
  ext z
  simp only [Set.mem_sdiff, mem_ball, Plane.mem_cone_iff, mem_setOf_eq, sub_ne_zero]
  constructor
  · rintro ⟨hzb, hzS⟩
    have hiff := h.2 z hzb.le
    refine ⟨⟨fun hzx => hzS (hiff.2 (Or.inl hzx)), fun hd => hzS (hiff.2 (Or.inr hd))⟩, hzb⟩
  · rintro ⟨⟨hzx, hd⟩, hzb⟩
    exact ⟨hzb, fun hzS => (h.2 z hzb.le).1 hzS |>.elim hzx hd⟩

/-- **The punctured disk is star-shaped about `x`.** This is the form
`lem:polygonal-side-accessibility` cites: a straight segment from `x` towards any point of the
disk that misses `S` misses `S` all the way.

Together with connectedness of `openSegment ℝ x y ∪ {y}` it replaces the blueprint's "pick the
sector containing `y`, then a short segment from `x` into it". -/
theorem IsLocalRadius.openSegment_subset_ball_diff (h : IsLocalRadius S x r) (hy : y ∈ ball x r)
    (hyS : y ∉ S) : openSegment ℝ x y ⊆ ball x r \ S := by
  have hyx : y ≠ x := fun hxy => hyS ((h.2 y (by rw [hxy, dist_self]; exact h.pos.le)).2
    (Or.inl hxy))
  have hdy : Plane.dir (y - x) ∉ localDirs S x := fun hd =>
    hyS ((h.2 y (mem_ball.1 hy).le).2 (Or.inr hd))
  intro w hw
  rw [openSegment_eq_image'] at hw
  obtain ⟨θ, ⟨hθ0, hθ1⟩, rfl⟩ := hw
  have hsub : x + θ • (y - x) - x = θ • (y - x) := by module
  have hne : y - x ≠ 0 := sub_ne_zero.2 hyx
  have hdist : dist (x + θ • (y - x)) x = θ * dist y x := by
    rw [dist_eq_norm, hsub, norm_smul, Real.norm_eq_abs, abs_of_pos hθ0, dist_eq_norm]
  have hlt : dist (x + θ • (y - x)) x < r := by
    rw [hdist]
    calc θ * dist y x ≤ 1 * dist y x := by
          have : 0 ≤ dist y x := dist_nonneg
          nlinarith
      _ = dist y x := one_mul _
      _ < r := mem_ball.1 hy
  refine ⟨mem_ball.2 hlt, fun hmem => ?_⟩
  -- The point points in the same direction as `y`, which is not a local direction.
  have hdir : Plane.dir (x + θ • (y - x) - x) = Plane.dir (y - x) := by
    rw [hsub, dir_smul_pos hθ0]
  rcases (h.2 _ hlt.le).1 hmem with hzx | hd
  · -- The point is `x`, so `θ • (y - x) = 0`, impossible.
    have : θ • (y - x) = 0 := by
      have := sub_eq_zero.2 hzx
      rwa [hsub] at this
    rcases smul_eq_zero.1 this with h' | h'
    · exact absurd h' hθ0.ne'
    · exact hne h'
  · exact hdy (hdir ▸ hd)

/-- Some direction at `x` is free, so the punctured disk is nonempty. -/
theorem IsLocalRadius.exists_mem_ball_diff (h : IsLocalRadius S x r)
    (hfin : (localDirs S x).Finite) : ∃ y ∈ ball x r, y ∉ S := by
  obtain ⟨u, hu, hdet⟩ := Plane.exists_isDirection_det_ne_zero hfin
  have hhalf : 0 < r / 2 := half_pos h.pos
  have hnorm : dist (x + (r / 2) • u) x = r / 2 := by
    rw [dist_eq_norm, show x + (r / 2) • u - x = (r / 2) • u by module, norm_smul,
      Real.norm_eq_abs, abs_of_pos hhalf, hu.norm, mul_one]
  refine ⟨x + (r / 2) • u, mem_ball.2 (by rw [hnorm]; linarith [h.pos]), fun hmem => ?_⟩
  rcases (h.2 _ (by rw [hnorm]; linarith [h.pos])).1 hmem with hzx | hd
  · have hz : (r / 2) • u = 0 := by
      have := sub_eq_zero.2 hzx
      rwa [show x + (r / 2) • u - x = (r / 2) • u by module] at this
    rcases smul_eq_zero.1 hz with h' | h'
    · exact absurd h' hhalf.ne'
    · exact hu.ne_zero h'
  · rw [show x + (r / 2) • u - x = (r / 2) • u by module,
      dir_smul_of_isDirection hu hhalf] at hd
    exact hdet u hd hu.ne_zero (by rw [Plane.det_self])

end Schoenflies

/-! ### Finite polygonal plane graphs -/

namespace Graph

open Schoenflies

variable {β : Type*} {G : Graph Plane β} {drawing : β → ℝ → Plane} {x : Plane}

/-- **The point set of a finite plane graph with polygonal edges is its vertex set together
with finitely many straight segments.** The blueprint's "write every edge as a finite union of
straight segments". -/
theorem IsDrawing.exists_cover [G.Finite] (h : IsDrawing G drawing)
    (hpoly : ∀ e ∈ E(G), IsPolygonal (edgeArc drawing e)) :
    ∃ ps : List Piece, pointSet G drawing = V(G) ∪ cover ps := by
  classical
  -- One vertex list per edge, then all their segments concatenated.
  choose! vs hvs using hpoly
  refine ⟨(Graph.edgeFinset G).toList.flatMap fun e => segsOf (vs e), ?_⟩
  rw [pointSet]
  congr 1
  rw [cover_flatMap_list]
  ext z
  simp only [mem_iUnion, exists_prop, Finset.mem_toList, mem_edgeFinset]
  refine exists_congr fun e => and_congr_right fun he => ?_
  -- An edge arc carries two distinct points, so its chain has not collapsed.
  have h01 : drawing e 0 ≠ drawing e 1 := by
    intro hcontra
    have := (h.edge_param he).2.1 zero_mem_I one_mem_I hcontra
    norm_num at this
  have hm0 : drawing e 0 ∈ edgeArc drawing e := ⟨0, zero_mem_I, rfl⟩
  have hm1 : drawing e 1 ∈ edgeArc drawing e := ⟨1, one_mem_I, rfl⟩
  rw [hvs e he] at hm0 hm1
  rw [cover_segsOf_eq hm0 hm1 h01, ← hvs e he]

/-- A finite polygonal plane graph without isolated vertices is carried exactly by finitely
many nondegenerate straight segments.  The incidence hypothesis removes the isolated-vertex
term from `IsDrawing.exists_cover`: every vertex already belongs to the segment cover. -/
theorem IsDrawing.exists_segmentCover [G.Finite] (h : IsDrawing G drawing)
    (hpoly : ∀ e ∈ E(G), IsPolygonal (edgeArc drawing e))
    (hincident : ∀ z ∈ V(G), ∃ e, G.Inc e z) :
    ∃ ps : List Piece, (∀ P ∈ ps, P.Nondeg) ∧ cover ps = pointSet G drawing ∧
      ∀ P ∈ ps, ∃ e ∈ E(G), P.seg ⊆ edgeArc drawing e := by
  classical
  choose! vs hvs using hpoly
  let ps := (Graph.edgeFinset G).toList.flatMap fun e => segsOf (vs e)
  have hnd : ∀ P ∈ ps, P.Nondeg := by
    intro P hP
    obtain ⟨e, -, hPe⟩ := List.mem_flatMap.1 hP
    exact segsOf_nondeg _ P hPe
  have hcover : cover ps = ⋃ e ∈ E(G), edgeArc drawing e := by
    dsimp only [ps]
    rw [cover_flatMap_list]
    ext z
    simp only [mem_iUnion, exists_prop, Finset.mem_toList, mem_edgeFinset]
    refine exists_congr fun e => and_congr_right fun he => ?_
    have h01 : drawing e 0 ≠ drawing e 1 := by
      intro hcontra
      have := (h.edge_param he).2.1 zero_mem_I one_mem_I hcontra
      norm_num at this
    have hm0 : drawing e 0 ∈ edgeArc drawing e := ⟨0, zero_mem_I, rfl⟩
    have hm1 : drawing e 1 ∈ edgeArc drawing e := ⟨1, one_mem_I, rfl⟩
    rw [hvs e he] at hm0 hm1
    rw [cover_segsOf_eq hm0 hm1 h01, ← hvs e he]
  have hvertices : V(G) ⊆ ⋃ e ∈ E(G), edgeArc drawing e := by
    intro z hz
    obtain ⟨e, hinc⟩ := hincident z hz
    obtain ⟨w, hlink⟩ := hinc
    exact Set.mem_iUnion₂_of_mem hlink.edge_mem
      (h.edge_isArcBetween hlink).left_mem
  refine ⟨ps, hnd, ?_, ?_⟩
  · rw [hcover, pointSet]
    exact (Set.union_eq_right.mpr hvertices).symm
  · intro P hP
    obtain ⟨e, heList, hPe⟩ := List.mem_flatMap.1 hP
    have he : e ∈ E(G) := by
      rwa [Finset.mem_toList, mem_edgeFinset] at heList
    have h01 : drawing e 0 ≠ drawing e 1 := by
      intro hcontra
      have := (h.edge_param he).2.1 zero_mem_I one_mem_I hcontra
      norm_num at this
    have hm0 : drawing e 0 ∈ edgeArc drawing e := ⟨0, zero_mem_I, rfl⟩
    have hm1 : drawing e 1 ∈ edgeArc drawing e := ⟨1, one_mem_I, rfl⟩
    rw [hvs e he] at hm0 hm1
    refine ⟨e, he, fun z hz => ?_⟩
    rw [hvs e he, ← cover_segsOf_eq hm0 hm1 h01]
    exact Set.mem_iUnion₂_of_mem hPe hz

/-- **Local structure of a polygonal skeleton** (`lem:local-skeleton-structure`): a point of a
finite polygonal plane graph has a local radius, hence a disk in which the graph is exactly
finitely many radial segments. -/
theorem IsDrawing.exists_isLocalRadius [G.Finite] (h : IsDrawing G drawing)
    (hpoly : ∀ e ∈ E(G), IsPolygonal (edgeArc drawing e)) (hx : x ∈ pointSet G drawing) :
    ∃ r, IsLocalRadius (pointSet G drawing) x r := by
  obtain ⟨ps, hps⟩ := h.exists_cover hpoly
  exact Schoenflies.exists_isLocalRadius (Graph.finite_vertexSet G) hps hx

/-- The local branches of a finite polygonal plane graph at a point are finitely many. -/
theorem IsDrawing.finite_localDirs [G.Finite] (h : IsDrawing G drawing)
    (hpoly : ∀ e ∈ E(G), IsPolygonal (edgeArc drawing e)) (x : Plane) :
    (localDirs (pointSet G drawing) x).Finite := by
  obtain ⟨ps, hps⟩ := h.exists_cover hpoly
  exact Schoenflies.localDirs_finite (Graph.finite_vertexSet G) hps x

/-- **The access arc.** A point of the exterior inside a local disk about `x` is joined to `x`
by a straight segment lying, except for `x` itself, in that point's own face.

This is `lem:polygonal-side-accessibility` with everything but the choice of `y` discharged:
the consumer picks `y` in the face it cares about (possible because the face accumulates at
`x`), shrinks the radius with `IsLocalRadius.mono` until the disk also misses whatever else it
must avoid, and reads off a polygonal access arc. No sector has to be named: the half-open
segment does the work the blueprint's sector does. -/
theorem IsDrawing.openSegment_subset_face {r : ℝ} {y : Plane}
    (hr : IsLocalRadius (pointSet G drawing) x r) (hy : y ∈ ball x r)
    (hyE : y ∈ exterior G drawing) : openSegment ℝ x y ⊆ face G drawing y := by
  -- The half-open segment `(x, y]` is convex, hence connected, and misses the point set.
  have hyS : y ∉ pointSet G drawing := hyE
  have hTsub : AffineMap.lineMap x y '' Ioc (0 : ℝ) 1 ⊆ exterior G drawing := by
    rintro w ⟨θ, ⟨hθ0, hθ1⟩, rfl⟩
    rcases eq_or_lt_of_le hθ1 with rfl | hlt
    · rwa [AffineMap.lineMap_apply_one]
    · have hmem : AffineMap.lineMap x y θ ∈ openSegment ℝ x y := by
        rw [openSegment_eq_image_lineMap]
        exact ⟨θ, ⟨hθ0, hlt⟩, rfl⟩
      exact (hr.openSegment_subset_ball_diff hy hyS hmem).2
  have hconn : IsPreconnected (AffineMap.lineMap x y '' Ioc (0 : ℝ) 1) :=
    ((convex_Ioc (0 : ℝ) 1).affine_image (AffineMap.lineMap x y)).isPreconnected
  have hyT : y ∈ AffineMap.lineMap x y '' Ioc (0 : ℝ) 1 :=
    ⟨1, ⟨zero_lt_one, le_refl 1⟩, AffineMap.lineMap_apply_one x y⟩
  refine subset_trans ?_ (hconn.subset_connectedComponentIn hyT hTsub)
  rw [openSegment_eq_image_lineMap]
  exact Set.image_mono Ioo_subset_Ioc_self

end Graph


==> anc/P5-kernel-deficit-lean-v6/vendor/schoenflies-lean/Schoenflies/SkeletonSectors.lean <==
/-
Copyright (c) 2026 Álvaro Begué. All rights reserved.
Released under Apache 2.0 license as described in the file LICENSE.
Authors: Álvaro Begué
-/
import Schoenflies.SkeletonLocal

/-!
# The sector decomposition of a local disk, and the branches that cut it

`Schoenflies/SkeletonLocal.lean` proves the *radial* half of Lemma "Local structure of a
polygonal skeleton" (`lem:local-skeleton-structure`): a point `x` of a finite polygonal plane
graph has a radius `r` at which the closed disk meets the point set exactly in `x` together with
the radii in the *local directions* `Schoenflies.localDirs`. Two things the blueprint proves are
missing there, and this module supplies them.

## 1. The sectors

"Consequently `B(x,r) \ |G|` is a finite union of open circular sectors" is proved here, in the
form the blueprint states it: the punctured disk is the union, over the **consecutive pairs** of
local directions, of the open sectors between them
(`Schoenflies.IsLocalRadius.ball_diff_eq_iUnion_cone`), each of which is open, connected,
nonempty and disjoint from the graph. The sector is `Plane.cone x (Plane.arcCCW d w) r`, the
object `Schoenflies/Strip.lean` already builds; nothing new is defined for it. The union is
disjoint (`Schoenflies.cone_disjoint_of_isSectorPair`), so each sector is exactly a connected
component of the punctured disk
(`Schoenflies.IsLocalRadius.connectedComponentIn_eq_cone`).

"Consecutive" is `Plane.IsSectorPair D d w`: both are in `D`, they are distinct, and no member
of `D` lies strictly inside `arcCCW d w`. **No angle and no sorting is visible in that
definition**, and none is used at a call site. The existence proof does sort, and this is the
piece with no analogue on `main`: read as a *ternary cyclic order*, `Plane.arcCCW` obeys
rotation (`Plane.mem_arcCCW_rotate`), asymmetry (`Plane.notMem_arcCCW_swap`,
`Plane.notMem_arcCCW_asymm`), two transitivity laws (`Plane.arcCCW_trans`,
`Plane.arcCCW_trans'`) and — for genuine directions — totality (`Plane.mem_arcCCW_total`). All
of them are pure sign-of-`det` facts, and the two transitivity laws are one instance each of the
Grassmann identity `Plane.det_mul_det_add`; none of them needs a nondegeneracy hypothesis. Cut
at any direction outside `D` and the cyclic order becomes a linear order; the greatest and the
least element of `D` in it bound the sector containing the cut (`Plane.exists_isSectorPair`).

## 2. The branches

On `main` nothing links `localDirs` to the edges of the graph, so "with pairwise distinct
directions" holds only because a *set* has distinct members. The blueprint derives it, and that
derivation is the mathematical content of the lemma. It is here:

* `Graph.IsDrawing.exists_edge_radial` and `Graph.IsDrawing.edge_radial_unique` — each radial
  segment lies inside exactly one edge arc. The relative interior of the segment is connected
  and contains no vertex, so `Graph.IsDrawing.unique_edge_at` makes "the edge through this
  point" locally constant on it, and the edge arcs being closed and finitely many makes it
  constant.
* `Graph.IsDrawing.not_three_localDirs_on_edge` — one edge carries at most two of them. The
  parametrization of an edge is a continuous injection of a compact interval, hence a closed
  map, so each radial segment pulls back to an *interval* of parameters; three such intervals
  all contain the parameter of `x`, all reach beyond it, and meet pairwise nowhere else, which
  is impossible on a line.
* `Graph.IsDrawing.localDirs_ncard_le` — the two together, counted: there are at most twice as
  many local directions as edges. This is what makes `localDirs` a count of *branches*.

Both steps need a radius at which the disk contains no vertex other than `x`, which
`Schoenflies.IsLocalRadius` does not record and does not imply — a local radius may perfectly
well contain other vertices, sitting out along the radial segments. `Graph.IsLocalDisk` adds
that clause and `Graph.IsDrawing.exists_isLocalDisk` produces it.

## What the consumer gets

`lem:polygonal-side-accessibility` wants, at once: the finitely many sectors, that each is
connected and misses the skeleton, one that meets the prescribed face, and a short straight
segment from `x` into it. `Graph.exists_access_sector` hands over all four about one named
sector, so nothing has to be composed at the call site. The straight segment needs no
shortening: a sector is star-shaped about its apex
(`Schoenflies.openSegment_subset_cone_arcCCW`), so `(x, y)` lies in the very sector `y` is in.

## The two-branch hypothesis

The sector decomposition and `Graph.exists_access_sector` assume that `x` has **at least two**
local directions. That is not cosmetic: with one local direction the complement of the ray in
the disk is a genuine sector of full turn, and `arcCCW d d` is empty, so it is not of the form
`arcCCW d w` for `d, w ∈ localDirs`; with none it is the punctured disk. The
consumer form is `Graph.IsDrawing.exists_access_region`, which returns the connected component
of `y` in the punctured disk — a set with every property of a sector that the accessibility
argument uses, but with no claim that it is bounded by two local directions. Whether the two
degenerate punctured disks are connected is not settled here; it is not needed, because the
component is connected by construction.

## Blueprint

* `Schoenflies.IsLocalRadius.ball_diff_eq_iUnion_cone`,
  `Schoenflies.IsLocalRadius.cone_subset_ball_diff`,
  `Schoenflies.IsLocalRadius.isConnected_cone`, `Schoenflies.isOpen_cone_arcCCW`,
  `Schoenflies.cone_disjoint_of_isSectorPair`,
  `Schoenflies.IsLocalRadius.connectedComponentIn_eq_cone` — "consequently `B(x,r) \ |G|` is a
  finite union of open circular sectors" of `lem:local-skeleton-structure`.
* `Graph.IsDrawing.exists_edge_radial`, `Graph.IsDrawing.edge_radial_unique`,
  `Graph.IsDrawing.not_three_localDirs_on_edge`, `Graph.IsDrawing.localDirs_ncard_le` — "two of
  these radial segments with a common direction would have overlapping relative interiors,
  which is impossible", the distinct-directions step of the same lemma.
* `Graph.IsLocalDisk`, `Graph.IsDrawing.exists_isLocalDisk` — the radius `r₀` of the same lemma,
  with the vertex clause the drawing axioms need.
* `Graph.exists_access_sector`, `Graph.IsDrawing.exists_access_region` — "each sector is
  connected and disjoint from the skeleton … at least one sector lies in `F` … a short straight
  segment from `x` into that sector is a polygonal access arc" of
  `lem:polygonal-side-accessibility`.
* `Plane.mem_arcCCW_rotate`, `Plane.notMem_arcCCW_swap`, `Plane.arcCCW_trans`,
  `Plane.arcCCW_trans'`, `Plane.mem_arcCCW_total`, `Plane.exists_isSectorPair`,
  `Plane.IsSectorPair.unique` — the cyclic order of finitely many directions.
  `app:background`, item 1 lists the two arcs bounded by two directions but not their cyclic
  order; this is the part of "pairwise distinct directions" that the background package does
  not cover.
-/

open Metric Set unitInterval
open scoped Graph

namespace Schoenflies

/-! ### An extreme element of a finite set

The counterclockwise order of directions is a bare relation, not an order instance, so the
sorting step is stated for a relation that is total and transitive *on the set in question*. -/

/-- A finite nonempty set on which a relation is total and transitive has a greatest element. -/
theorem exists_greatest_of_finite {α : Type*} {R : α → α → Prop} {D : Set α}
    (hfin : D.Finite) (hne : D.Nonempty)
    (htot : ∀ a ∈ D, ∀ b ∈ D, a ≠ b → R a b ∨ R b a)
    (htr : ∀ a ∈ D, ∀ b ∈ D, ∀ c ∈ D, R a b → R b c → R a c) :
    ∃ m ∈ D, ∀ a ∈ D, a ≠ m → R a m := by
  classical
  -- Induct over finite subsets of `D`, so that the two hypotheses stay attached to `D`.
  suffices H : ∀ T : Finset α, ↑T ⊆ D → T.Nonempty → ∃ m ∈ T, ∀ a ∈ T, a ≠ m → R a m by
    obtain ⟨m, hm, hmax⟩ := H hfin.toFinset (by simp) (by simpa using hne)
    exact ⟨m, by simpa using hm, fun a ha hane => hmax a (by simpa using ha) hane⟩
  intro T
  induction T using Finset.induction_on with
  | empty => intro _ h; simp at h
  | @insert a T ha ih =>
    intro hsub _
    have haD : a ∈ D := hsub (by simp)
    rcases T.eq_empty_or_nonempty with rfl | hTne
    · exact ⟨a, by simp, by intro b hb hbne; simp only [Finset.mem_insert,
        Finset.notMem_empty, or_false] at hb; exact absurd hb hbne⟩
    obtain ⟨m, hm, hmax⟩ := ih (fun x hx => hsub (by simp [hx])) hTne
    have hmD : m ∈ D := hsub (by simp [hm])
    have ham : a ≠ m := fun h => ha (h ▸ hm)
    rcases htot a haD m hmD ham with h | h
    · refine ⟨m, Finset.mem_insert_of_mem hm, fun b hb hbm => ?_⟩
      rcases Finset.mem_insert.1 hb with rfl | hb
      · exact h
      · exact hmax b hb hbm
    · refine ⟨a, Finset.mem_insert_self _ _, fun b hb hba => ?_⟩
      rcases Finset.mem_insert.1 hb with rfl | hb
      · exact absurd rfl hba
      · rcases eq_or_ne b m with rfl | hbm
        · exact h
        · exact htr b (hsub (by simp [hb])) m hmD a haD (hmax b hb hbm) h

namespace Plane

variable {u v w d z : Plane} {ρ : ℝ}

/-! ### The cyclic order of directions

`Plane.arcCCW u w` is, by definition, the set of `d` for which at least two of the three
consecutive orientation forms of the triple `(u, d, w)` are positive — Sedgewick's `ccw`
predicate on that triple. Reading it as a *ternary cyclic order* rather than as an arc is what
makes a finite set of directions sortable without an angle: the three lemmas below are exactly
the axioms of a cyclic order (rotation, asymmetry, transitivity), and they hold with no
nondegeneracy hypothesis at all. -/

/-- The Grassmann identity for four vectors of the plane: any three of them are linearly
dependent, and expanding that dependence against the fourth gives this relation among the six
orientation forms. Every transitivity below is one instance of it. -/
theorem det_mul_det_add (a b c e : Plane) :
    det a b * det c e - det a c * det b e + det a e * det b c = 0 := by
  simp only [det]; ring

/-- **Rotation.** The cyclic order is invariant under rotating its triple: `d` lies on the arc
counterclockwise from `u` to `w` exactly when `w` lies on the arc counterclockwise from `d` to
`u`. -/
theorem mem_arcCCW_rotate : d ∈ arcCCW u w ↔ w ∈ arcCCW d u := by
  simp only [arcCCW, mem_setOf_eq]
  tauto

/-- A bounding ray is not on its own arc. -/
theorem left_notMem_arcCCW (u w : Plane) : u ∉ arcCCW u w := by
  have h : det w u = -det u w := det_comm w u
  simp only [arcCCW, mem_setOf_eq, det_self, h]
  rintro (⟨h1, _⟩ | ⟨h1, h2⟩ | ⟨_, h2⟩) <;> linarith

/-- The other bounding ray is not on the arc either. -/
theorem right_notMem_arcCCW (u w : Plane) : w ∉ arcCCW u w := by
  have h : det w u = -det u w := det_comm w u
  simp only [arcCCW, mem_setOf_eq, det_self, h]
  rintro (⟨_, h2⟩ | ⟨h1, _⟩ | ⟨_, h2⟩) <;> linarith

/-- **Asymmetry.** Transposing the first two entries of the triple negates the cyclic order:
if `v` is counterclockwise of `u` before `w`, then `u` is not counterclockwise of `v` before
`w`. Two of the three orientation forms would have to be positive and two negative. -/
theorem notMem_arcCCW_swap (h : v ∈ arcCCW u w) : u ∉ arcCCW v w := by
  have e1 : det v u = -det u v := det_comm v u
  have e2 : det u w = -det w u := det_comm u w
  have e3 : det w v = -det v w := det_comm w v
  simp only [arcCCW, mem_setOf_eq] at h ⊢
  rw [e1, e3]
  rcases h with ⟨h1, h2⟩ | ⟨h1, h2⟩ | ⟨h1, h2⟩ <;>
    rintro (⟨g1, g2⟩ | ⟨g1, g2⟩ | ⟨g1, g2⟩) <;> linarith

/-! #### The two transitivity laws

Both are the same real-arithmetic fact, extracted so that the `det` bookkeeping happens once.
Write `p₁ = det u w`, `p₂ = det w v`, `p₃ = det v u` for the triple `(u, w, v)`, and
`q₂ = det v d`, `q₃ = det d u` for the missing entries of `(u, v, d)`; note `det u v = -p₃`.
The Grassmann identity turns into `p₃ * s₂ = q₃ * p₂ - p₁ * q₂` with `s₂ = det w d`. -/

private theorem trans_aux₁ {p₁ p₂ p₃ q₂ q₃ s₂ : ℝ}
    (hid : p₃ * s₂ = q₃ * p₂ - p₁ * q₂)
    (h1 : (0 < p₁ ∧ 0 < p₂) ∨ (0 < p₂ ∧ 0 < p₃) ∨ (0 < p₃ ∧ 0 < p₁))
    (h2 : (0 < -p₃ ∧ 0 < q₂) ∨ (0 < q₂ ∧ 0 < q₃) ∨ (0 < q₃ ∧ 0 < -p₃)) :
    (0 < p₁ ∧ 0 < s₂) ∨ (0 < s₂ ∧ 0 < q₃) ∨ (0 < q₃ ∧ 0 < p₁) := by
  rcases le_or_gt p₃ 0 with hp₃ | hp₃
  · -- `p₃ ≤ 0` forces the first pair of `h1`, so `p₁` and `p₂` are both positive.
    have hp₁ : 0 < p₁ := by rcases h1 with ⟨h, _⟩ | ⟨_, h⟩ | ⟨h, _⟩ <;> linarith
    have hp₂ : 0 < p₂ := by rcases h1 with ⟨_, h⟩ | ⟨h, _⟩ | ⟨_, h⟩ <;> linarith
    rcases lt_or_ge 0 q₃ with hq₃ | hq₃
    · exact Or.inr (Or.inr ⟨hq₃, hp₁⟩)
    · -- `q₃ ≤ 0` forces the first pair of `h2`, and then the identity signs `s₂`.
      have hq₂ : 0 < q₂ := by rcases h2 with ⟨_, h⟩ | ⟨h, _⟩ | ⟨_, h⟩ <;> linarith
      have hp₃' : p₃ < 0 := by rcases h2 with ⟨h, _⟩ | ⟨_, h⟩ | ⟨_, h⟩ <;> linarith
      have : 0 < s₂ := by nlinarith
      exact Or.inl ⟨hp₁, this⟩
  · -- `0 < p₃` forces the middle pair of `h2`.
    have hq₂ : 0 < q₂ := by rcases h2 with ⟨h, _⟩ | ⟨h, _⟩ | ⟨_, h⟩ <;> linarith
    have hq₃ : 0 < q₃ := by rcases h2 with ⟨_, h⟩ | ⟨_, h⟩ | ⟨h, _⟩ <;> linarith
    rcases lt_or_ge 0 p₁ with hp₁ | hp₁
    · exact Or.inr (Or.inr ⟨hq₃, hp₁⟩)
    · have hp₂ : 0 < p₂ := by rcases h1 with ⟨h, _⟩ | ⟨h, _⟩ | ⟨_, h⟩ <;> linarith
      have : 0 < s₂ := by nlinarith
      exact Or.inr (Or.inl ⟨this, hq₃⟩)

private theorem trans_aux₂ {p₁ p₂ p₃ q₂ q₃ s₂ : ℝ}
    (hid : p₃ * s₂ = q₃ * p₂ - p₁ * q₂)
    (h1 : (0 < p₁ ∧ 0 < p₂) ∨ (0 < p₂ ∧ 0 < p₃) ∨ (0 < p₃ ∧ 0 < p₁))
    (h2 : (0 < -p₃ ∧ 0 < q₂) ∨ (0 < q₂ ∧ 0 < q₃) ∨ (0 < q₃ ∧ 0 < -p₃)) :
    (0 < p₂ ∧ 0 < q₂) ∨ (0 < q₂ ∧ 0 < -s₂) ∨ (0 < -s₂ ∧ 0 < p₂) := by
  rcases le_or_gt p₃ 0 with hp₃ | hp₃
  · have hp₁ : 0 < p₁ := by rcases h1 with ⟨h, _⟩ | ⟨_, h⟩ | ⟨h, _⟩ <;> linarith
    have hp₂ : 0 < p₂ := by rcases h1 with ⟨_, h⟩ | ⟨h, _⟩ | ⟨_, h⟩ <;> linarith
    rcases lt_or_ge 0 q₂ with hq₂ | hq₂
    · exact Or.inl ⟨hp₂, hq₂⟩
    · have hq₃ : 0 < q₃ := by rcases h2 with ⟨_, h⟩ | ⟨_, h⟩ | ⟨h, _⟩ <;> linarith
      have hp₃' : p₃ < 0 := by rcases h2 with ⟨h, _⟩ | ⟨_, h⟩ | ⟨_, h⟩ <;> linarith
      have : s₂ < 0 := by nlinarith
      exact Or.inr (Or.inr ⟨by linarith, hp₂⟩)
  · have hq₂ : 0 < q₂ := by rcases h2 with ⟨h, _⟩ | ⟨h, _⟩ | ⟨_, h⟩ <;> linarith
    have hq₃ : 0 < q₃ := by rcases h2 with ⟨_, h⟩ | ⟨_, h⟩ | ⟨h, _⟩ <;> linarith
    rcases lt_or_ge 0 p₂ with hp₂ | hp₂
    · exact Or.inl ⟨hp₂, hq₂⟩
    · have hp₁ : 0 < p₁ := by rcases h1 with ⟨h, _⟩ | ⟨_, h⟩ | ⟨_, h⟩ <;> linarith
      have : s₂ < 0 := by nlinarith
      exact Or.inr (Or.inl ⟨hq₂, by linarith⟩)

/-- The instance of `Plane.det_mul_det_add` that both transitivity laws run on. -/
private theorem grassmann (u w v d : Plane) :
    det v u * det w d = det d u * det w v - det u w * det v d := by
  simp only [det]; ring

/-- **Transitivity, first form.** Counterclockwise order seen from a fixed ray `u` is
transitive: if `w` comes before `v` and `v` before `d`, then `w` comes before `d`. This is what
makes a finite set of directions linearly ordered once a ray to cut at has been chosen. -/
theorem arcCCW_trans (h₁ : w ∈ arcCCW u v) (h₂ : v ∈ arcCCW u d) : w ∈ arcCCW u d := by
  simp only [arcCCW, mem_setOf_eq] at h₁ h₂ ⊢
  have hv : det u v = -det v u := det_comm u v
  rw [hv] at h₂
  exact trans_aux₁ (grassmann u w v d) h₁ h₂

/-- **Transitivity, second form.** The same three rays, read from `w` instead of from `u`: if
`w` comes before `v` and `v` before `d` as seen from `u`, then `v` lies on the arc
counterclockwise from `w` to `d`. This is the step that turns "nothing of the finite set lies
between `u` and the extreme rays" into "nothing lies inside the sector". -/
theorem arcCCW_trans' (h₁ : w ∈ arcCCW u v) (h₂ : v ∈ arcCCW u d) : v ∈ arcCCW w d := by
  simp only [arcCCW, mem_setOf_eq] at h₁ h₂ ⊢
  have hv : det u v = -det v u := det_comm u v
  have hd : det d w = -det w d := det_comm d w
  rw [hv] at h₂
  rw [hd]
  exact trans_aux₂ (grassmann u w v d) h₁ h₂

/-! #### Totality

Totality is the only one of the four order axioms that needs a hypothesis: the two rays being
compared must be genuine directions, distinct from each other and from the ray cut at. -/

/-- A unit vector parallel to `u` is one of the two unit vectors along the line of `u`. -/
theorem eq_dir_or_eq_neg_dir (hu : u ≠ 0) (hv : IsDirection v) (h : det u v = 0) :
    v = dir u ∨ v = -dir u := by
  obtain ⟨c, rfl⟩ := (det_eq_zero_iff_smul u v hu).1 h
  have hn : |c| * ‖u‖ = 1 := by
    have := hv.norm
    rwa [norm_smul, Real.norm_eq_abs] at this
  have hupos : 0 < ‖u‖ := norm_pos_iff.2 hu
  have hc : c = ‖u‖⁻¹ ∨ c = -‖u‖⁻¹ := by
    rcases abs_cases c with ⟨he, _⟩ | ⟨he, _⟩
    · left; rw [he] at hn; field_simp; linarith
    · right; rw [he] at hn; field_simp; linarith
  rcases hc with rfl | rfl
  · exact Or.inl rfl
  · exact Or.inr (by rw [dir]; module)

private theorem total_aux {A B C : ℝ} (hA : A = 0 → 0 < B * C) (hB : B = 0 → 0 < A * C)
    (hC : C = 0 → 0 < A * B) :
    ((0 < A ∧ 0 < B) ∨ (0 < B ∧ 0 < C) ∨ (0 < C ∧ 0 < A)) ∨
      ((0 < -C ∧ 0 < -B) ∨ (0 < -B ∧ 0 < -A) ∨ (0 < -A ∧ 0 < -C)) := by
  rcases eq_or_ne A 0 with rfl | hA0
  · have h := hA rfl
    rcases lt_trichotomy B 0 with hb | rfl | hb
    · exact Or.inr (Or.inl ⟨by nlinarith, by linarith⟩)
    · simp at h
    · exact Or.inl (Or.inr (Or.inl ⟨hb, by nlinarith⟩))
  rcases eq_or_ne B 0 with rfl | hB0
  · have h := hB rfl
    rcases lt_trichotomy A 0 with ha | rfl | ha
    · exact Or.inr (Or.inr (Or.inr ⟨by linarith, by nlinarith⟩))
    · exact absurd rfl hA0
    · exact Or.inl (Or.inr (Or.inr ⟨by nlinarith, ha⟩))
  rcases eq_or_ne C 0 with rfl | hC0
  · have h := hC rfl
    rcases lt_trichotomy A 0 with ha | rfl | ha
    · exact Or.inr (Or.inr (Or.inl ⟨by nlinarith, by linarith⟩))
    · exact absurd rfl hA0
    · exact Or.inl (Or.inl ⟨ha, by nlinarith⟩)
  -- All three nonzero: whatever the signs, one of the two triples has two positives.
  rcases lt_or_gt_of_ne hA0 with ha | ha <;> rcases lt_or_gt_of_ne hB0 with hb | hb <;>
    rcases lt_or_gt_of_ne hC0 with hc | hc
  all_goals first
    | exact Or.inl (Or.inl ⟨by linarith, by linarith⟩)
    | exact Or.inl (Or.inr (Or.inl ⟨by linarith, by linarith⟩))
    | exact Or.inl (Or.inr (Or.inr ⟨by linarith, by linarith⟩))
    | exact Or.inr (Or.inl ⟨by linarith, by linarith⟩)
    | exact Or.inr (Or.inr (Or.inl ⟨by linarith, by linarith⟩))
    | exact Or.inr (Or.inr (Or.inr ⟨by linarith, by linarith⟩))

/-- **Totality.** Two distinct directions, neither of them the direction of `u`, are comparable
in the counterclockwise order seen from `u`. The three degenerate configurations — one of them
opposite to `u`, or the two opposite to each other — are exactly the three hypotheses of
`total_aux`. -/
theorem mem_arcCCW_total (hu : u ≠ 0) (hv : IsDirection v) (hw : IsDirection w) (hvw : v ≠ w)
    (hvu : v ≠ dir u) (hwu : w ≠ dir u) : v ∈ arcCCW u w ∨ w ∈ arcCCW u v := by
  have hupos : (0 : ℝ) < ‖u‖ := norm_pos_iff.2 hu
  have hdu : dir u = ‖u‖⁻¹ • u := rfl
  -- `A = det u v`, `B = det v w`, `C = det w u`.
  have hAB : det v u = -det u v := det_comm v u
  have hCB : det u w = -det w u := det_comm u w
  have hWV : det w v = -det v w := det_comm w v
  have key : ((0 < det u v ∧ 0 < det v w) ∨ (0 < det v w ∧ 0 < det w u) ∨
      (0 < det w u ∧ 0 < det u v)) ∨
      ((0 < -det w u ∧ 0 < -det v w) ∨ (0 < -det v w ∧ 0 < -det u v) ∨
        (0 < -det u v ∧ 0 < -det w u)) := by
    refine total_aux ?_ ?_ ?_
    · -- `det u v = 0`: then `v = -dir u`, so `det v w` and `det w u` agree up to `‖u‖ > 0`.
      intro h
      have hv' : v = -dir u := (eq_dir_or_eq_neg_dir hu hv h).resolve_left hvu
      have hne : det w u ≠ 0 := by
        intro h0
        have : det u w = 0 := by linarith [det_comm u w]
        rcases eq_dir_or_eq_neg_dir hu hw this with h1 | h1
        · exact hwu h1
        · exact hvw (by rw [hv', h1])
      have hsm : (-(‖u‖⁻¹ • u) : Plane) = (-‖u‖⁻¹) • u := by module
      have he : det v w = ‖u‖⁻¹ * det w u := by
        rw [hv', hdu, hsm, det_smul_left, det_comm u w]
        ring
      rw [he, mul_assoc]
      exact mul_pos (inv_pos.2 hupos) (mul_self_pos.2 hne)
    · -- `det v w = 0`: then `w = -v`, so `det w u = det u v`.
      intro h
      have hw' : w = -v := by
        have hvne : v ≠ 0 := hv.ne_zero
        rcases eq_dir_or_eq_neg_dir hvne hw h with h1 | h1
        · rw [dir, hv.norm] at h1; simp at h1; exact absurd h1.symm hvw
        · rw [dir, hv.norm] at h1; simpa using h1
      have hne : det u v ≠ 0 := by
        intro h0
        have hv' : v = -dir u := (eq_dir_or_eq_neg_dir hu hv h0).resolve_left hvu
        exact hwu (by rw [hw', hv']; module)
      have hsm : (-v : Plane) = (-1 : ℝ) • v := by module
      have he : det w u = det u v := by
        rw [hw', hsm, det_smul_left, det_comm v u]; ring
      rw [he]
      exact mul_self_pos.2 hne
    · -- `det w u = 0`: then `w = -dir u`, so `det v w` and `det u v` agree up to `‖u‖ > 0`.
      intro h
      have h' : det u w = 0 := by linarith [det_comm u w]
      have hw' : w = -dir u := (eq_dir_or_eq_neg_dir hu hw h').resolve_left hwu
      have hne : det u v ≠ 0 := by
        intro h0
        have hv' : v = -dir u := (eq_dir_or_eq_neg_dir hu hv h0).resolve_left hvu
        exact hvw (by rw [hv', hw'])
      have hsm : (-(‖u‖⁻¹ • u) : Plane) = (-‖u‖⁻¹) • u := by module
      have he : det v w = ‖u‖⁻¹ * det u v := by
        rw [hw', hdu, hsm, det_smul_right, det_comm v u]
        ring
      rw [he, mul_comm, mul_assoc]
      exact mul_pos (inv_pos.2 hupos) (mul_self_pos.2 hne)
  simp only [arcCCW, mem_setOf_eq]
  rw [hAB, hCB, hWV]
  rcases key with h | h
  · exact Or.inl h
  · refine Or.inr ?_
    rcases h with ⟨h1, h2⟩ | ⟨h1, h2⟩ | ⟨h1, h2⟩
    · exact Or.inl ⟨by linarith, by linarith⟩
    · exact Or.inr (Or.inl ⟨by linarith, by linarith⟩)
    · exact Or.inr (Or.inr ⟨by linarith, by linarith⟩)

/-! ### Consecutive directions, and the sector they bound

A finite set `D` of directions cuts the circle of directions into arcs. A pair `(d, w)` of
members of `D` is *consecutive* when nothing of `D` lies strictly between them: that is the
whole of `Plane.IsSectorPair`, and it is stated with no reference to a sorting of `D`.

The existence proof does sort, but only relative to a *free* direction `u` — one that is not in
`D`. Seen from `u` the cyclic order becomes the linear order `v ≺ w ↔ v ∈ arcCCW u w`, whose
greatest and least elements are the two rays bounding the sector `u` lies in. -/

/-- **Asymmetry, transposing the last two entries.** -/
theorem notMem_arcCCW_asymm (h : v ∈ arcCCW u w) : w ∉ arcCCW u v := by
  rw [mem_arcCCW_rotate] at h
  rw [mem_arcCCW_rotate]
  exact notMem_arcCCW_swap h

/-- A unit vector is its own direction. -/
theorem dir_self (hu : IsDirection u) : dir u = u := by
  rw [dir, hu.norm, inv_one, one_smul]

/-- Two distinct directions killed by the orientation form are opposite. -/
theorem eq_neg_of_det_eq_zero (hu : IsDirection u) (hw : IsDirection w) (hne : u ≠ w)
    (h : det u w = 0) : w = -u := by
  rcases eq_dir_or_eq_neg_dir hu.ne_zero hw h with h1 | h1
  · rw [dir_self hu] at h1; exact absurd h1.symm hne
  · rwa [dir_self hu] at h1

/-- The arc counterclockwise from a ray to its opposite is the open half-plane on its left.
This is the sector of a point with exactly two local branches, in a straight line. -/
theorem arcCCW_neg (u : Plane) : arcCCW u (-u) = {v | 0 < det u v} := by
  have hsm : (-u : Plane) = (-1 : ℝ) • u := by module
  have e1 : ∀ v : Plane, det v (-u) = det u v := by
    intro v; rw [hsm, det_smul_right, det_comm v u]; ring
  have e2 : det (-u) u = 0 := by rw [hsm, det_smul_left, det_self, mul_zero]
  ext v
  simp only [arcCCW, mem_setOf_eq, e1, e2]
  constructor
  · rintro (⟨h, _⟩ | ⟨_, h⟩ | ⟨h, _⟩) <;> linarith
  · exact fun h => Or.inl ⟨h, h⟩

/-- **The sector between two distinct directions is connected**, whether or not they are
opposite. `Plane.isConnected_arcCCW_ball` assumes `det u w ≠ 0`, which excludes the straight
case; there the arc is a half-plane, and convex. -/
theorem isConnected_arcCCW_ball_of_ne (hu : IsDirection u) (hw : IsDirection w) (hne : u ≠ w)
    (hρ : 0 < ρ) : IsConnected (arcCCW u w ∩ ball (0 : Plane) ρ) := by
  rcases eq_or_ne (det u w) 0 with h | h
  · rw [eq_neg_of_det_eq_zero hu hw hne h, arcCCW_neg]
    have hhalf : (0 : ℝ) < ρ / 2 := by linarith
    refine ⟨⟨(ρ / 2) • perp u, ?_, ?_⟩,
      ((convex_det_right_pos u).inter (convex_ball _ _)).isPreconnected⟩
    · simp only [mem_setOf_eq, det_smul_right, det_perp_self, hu.norm, one_pow, mul_one]
      exact hhalf
    · rw [mem_ball, dist_zero_right, norm_smul, Real.norm_eq_abs, norm_perp, hu.norm, mul_one,
        abs_of_pos hhalf]
      linarith
  · exact isConnected_arcCCW_ball h hρ

/-- The sector of radius `ρ` at `x` between two distinct directions is connected. -/
theorem isConnected_cone_arcCCW_of_ne (x : Plane) (hu : IsDirection u) (hw : IsDirection w)
    (hne : u ≠ w) (hρ : 0 < ρ) : IsConnected (cone x (arcCCW u w) ρ) := by
  rw [cone_eq_image]
  exact (isConnected_arcCCW_ball_of_ne hu hw hne hρ).image _
    ((continuous_const.add continuous_id).continuousOn)

/-- **`d` and `w` are consecutive in `D`**: both belong to `D`, they are distinct, and no member
of `D` lies strictly inside the arc counterclockwise from `d` to `w`. That arc is then a sector
of the complement of `D`. -/
def IsSectorPair (D : Set Plane) (d w : Plane) : Prop :=
  d ∈ D ∧ w ∈ D ∧ d ≠ w ∧ ∀ v ∈ D, v ∉ arcCCW d w

/-- The consecutive pairs of a finite set of directions, as a set. Indexing the sectors by this
set rather than by a chosen cyclic successor keeps the construction choice-free. -/
def sectorPairs (D : Set Plane) : Set (Plane × Plane) := {p | IsSectorPair D p.1 p.2}

theorem mem_sectorPairs_iff {D : Set Plane} {p : Plane × Plane} :
    p ∈ sectorPairs D ↔ IsSectorPair D p.1 p.2 := Iff.rfl

theorem sectorPairs_finite {D : Set Plane} (hfin : D.Finite) : (sectorPairs D).Finite :=
  (hfin.prod hfin).subset fun _ hp => ⟨hp.1, hp.2.1⟩

/-- **Every free direction lies in a sector.** Given a finite set `D` of at least two
directions and a direction not in `D`, there is a consecutive pair of `D` whose arc contains
it. The two bounding rays are the greatest and the least element of `D` in the counterclockwise
order seen from the free direction. -/
theorem exists_isSectorPair {D : Set Plane} (hfin : D.Finite) (hdir : ∀ v ∈ D, IsDirection v)
    (h2 : ∃ a ∈ D, ∃ b ∈ D, a ≠ b) (hu : u ≠ 0) (hud : dir u ∉ D) :
    ∃ d w, IsSectorPair D d w ∧ u ∈ arcCCW d w := by
  obtain ⟨a₀, ha₀, b₀, hb₀, hab⟩ := h2
  have hne : D.Nonempty := ⟨a₀, ha₀⟩
  have hnotdir : ∀ v ∈ D, v ≠ dir u := fun v hv h => hud (h ▸ hv)
  -- Totality and transitivity of `v ≺ w ↔ v ∈ arcCCW u w` on `D`.
  have htot : ∀ a ∈ D, ∀ b ∈ D, a ≠ b → a ∈ arcCCW u b ∨ b ∈ arcCCW u a := fun a ha b hb hab =>
    mem_arcCCW_total hu (hdir a ha) (hdir b hb) hab (hnotdir a ha) (hnotdir b hb)
  obtain ⟨m, hm, hmax⟩ := exists_greatest_of_finite (R := fun a b => a ∈ arcCCW u b) hfin hne
    htot (fun _ _ _ _ _ _ h₁ h₂ => arcCCW_trans h₁ h₂)
  obtain ⟨n, hn, hmin⟩ := exists_greatest_of_finite (R := fun a b => b ∈ arcCCW u a) hfin hne
    (fun a ha b hb hab => (htot a ha b hb hab).symm)
    (fun _ _ _ _ _ _ h₁ h₂ => arcCCW_trans h₂ h₁)
  -- With two distinct members, the greatest and the least are distinct.
  have hmn : m ≠ n := by
    rintro rfl
    rcases eq_or_ne a₀ m with rfl | h
    · exact notMem_arcCCW_asymm (hmax b₀ hb₀ (Ne.symm hab)) (hmin b₀ hb₀ (Ne.symm hab))
    · exact notMem_arcCCW_asymm (hmax a₀ ha₀ h) (hmin a₀ ha₀ h)
  refine ⟨m, n, ⟨hm, hn, hmn, fun v hv => ?_⟩, ?_⟩
  · rcases eq_or_ne v m with rfl | hvm
    · exact left_notMem_arcCCW _ _
    rcases eq_or_ne v n with rfl | hvn
    · exact right_notMem_arcCCW _ _
    -- `v` is between the least and the greatest, hence outside the sector.
    rw [mem_arcCCW_rotate]
    exact notMem_arcCCW_swap (arcCCW_trans' (hmin v hv hvn) (hmax v hv hvm))
  · -- The least is inside the arc from the greatest back to it, so the free ray is too.
    have h := hmin m hm hmn
    rw [mem_arcCCW_rotate, mem_arcCCW_rotate] at h
    exact h


/-! #### The sector a direction lies in is unique

Distinct consecutive pairs bound disjoint arcs, so the sectors are a *partition* of the free
directions and not merely a cover. The proof is the same cyclic-order calculation as the
existence proof, run backwards: a free direction inside `arcCCW d w` forces `d` to be the
greatest and `w` the least element of `D` in the order seen from it. -/

/-- A positive multiple of a direction which is itself a direction is that direction. -/
private theorem eq_of_smul {c : ℝ} (hc : 0 < c) (hd : IsDirection d) (hz : IsDirection z)
    (h : z = c • d) : z = d := by
  have hc1 : c = 1 := by
    have hn := hz.norm
    rwa [h, norm_smul, Real.norm_eq_abs, abs_of_pos hc, hd.norm, mul_one] at hn
  rw [h, hc1, one_smul]

/-- A direction that is neither bounding ray of an arc and is not on it lies on the
complementary arc. Both the generic case and the straight case `w = -d` are covered. -/
theorem mem_arcCCW_rev_of_notMem {d w z : Plane} (hd : IsDirection d) (hw : IsDirection w)
    (hdw : d ≠ w) (hz : IsDirection z) (hzd : z ≠ d) (hzw : z ≠ w) (h : z ∉ arcCCW d w) :
    z ∈ arcCCW w d := by
  rcases eq_or_ne (det d w) 0 with hdet | hdet
  · -- Straight: the two arcs are the two open half-planes bounded by the line of `d`.
    have hwd : w = -d := eq_neg_of_det_eq_zero hd hw hdw hdet
    have harc : arcCCW d w = {v | 0 < det d v} := by rw [hwd]; exact arcCCW_neg d
    have harc' : arcCCW w d = {v | 0 < det w v} := by
      have hne := arcCCW_neg w
      rw [hwd, neg_neg] at hne
      rw [hwd]
      exact hne
    rw [harc, mem_setOf_eq, not_lt] at h
    rw [harc', mem_setOf_eq, hwd]
    have hdz : det d z ≠ 0 := by
      intro hzero
      rcases eq_dir_or_eq_neg_dir hd.ne_zero hz hzero with h1 | h1
      · exact hzd (by rwa [dir_self hd] at h1)
      · exact hzw (by rw [hwd]; rwa [dir_self hd] at h1)
    have hsm : (-d : Plane) = (-1 : ℝ) • d := by module
    rw [hsm, det_smul_left]
    have : det d z < 0 := lt_of_le_of_ne h hdz
    linarith
  · rcases mem_ray_or_mem_arcCCW' hdet hz.ne_zero with ⟨c, hc, hcz⟩ | ⟨c, hc, hcz⟩ | harc | harc
    · exact absurd (eq_of_smul hc hd hz hcz) hzd
    · exact absurd (eq_of_smul hc hw hz hcz) hzw
    · exact absurd harc h
    · exact harc

/-- **`d` is the greatest element of `D` seen from a direction of its sector.** -/
theorem IsSectorPair.mem_arcCCW_left {D : Set Plane} {d w v z : Plane} (hp : IsSectorPair D d w)
    (hdir : ∀ y ∈ D, IsDirection y) (hv : v ∈ arcCCW d w) (hz : z ∈ D) (hzd : z ≠ d) :
    z ∈ arcCCW v d := by
  have hrot : w ∈ arcCCW v d := mem_arcCCW_rotate.1 hv
  rcases eq_or_ne z w with rfl | hzw
  · exact hrot
  have hzarc : z ∈ arcCCW w d := mem_arcCCW_rev_of_notMem (hdir d hp.1) (hdir w hp.2.1)
    hp.2.2.1 (hdir z hz) hzd hzw (hp.2.2.2 z hz)
  rw [mem_arcCCW_rotate]
  exact arcCCW_trans' hzarc (mem_arcCCW_rotate.1 hrot)

/-- **`w` is the least element of `D` seen from a direction of its sector.** -/
theorem IsSectorPair.mem_arcCCW_right {D : Set Plane} {d w v z : Plane} (hp : IsSectorPair D d w)
    (hdir : ∀ y ∈ D, IsDirection y) (hv : v ∈ arcCCW d w) (hz : z ∈ D) (hzw : z ≠ w) :
    w ∈ arcCCW v z := by
  rcases eq_or_ne z d with rfl | hzd
  · exact mem_arcCCW_rotate.1 hv
  have hzarc : z ∈ arcCCW w d := mem_arcCCW_rev_of_notMem (hdir d hp.1) (hdir w hp.2.1)
    hp.2.2.1 (hdir z hz) hzd hzw (hp.2.2.2 z hz)
  exact arcCCW_trans' hv (mem_arcCCW_rotate.1 (mem_arcCCW_rotate.1 hzarc))

/-- **The sector containing a free direction is unique.** -/
theorem IsSectorPair.unique {D : Set Plane} {d w d' w' v : Plane} (hdir : ∀ y ∈ D, IsDirection y)
    (hp : IsSectorPair D d w) (hp' : IsSectorPair D d' w') (hv : v ∈ arcCCW d w)
    (hv' : v ∈ arcCCW d' w') : d = d' ∧ w = w' := by
  refine ⟨?_, ?_⟩
  · by_contra hne
    exact notMem_arcCCW_asymm (hp.mem_arcCCW_left hdir hv hp'.1 (Ne.symm hne))
      (hp'.mem_arcCCW_left hdir hv' hp.1 hne)
  · by_contra hne
    exact notMem_arcCCW_asymm (hp.mem_arcCCW_right hdir hv hp'.2.1 (Ne.symm hne))
      (hp'.mem_arcCCW_right hdir hv' hp.2.1 hne)

/-- **Distinct consecutive pairs bound disjoint arcs.** -/
theorem arcCCW_disjoint_of_isSectorPair {D : Set Plane} {d w d' w' : Plane}
    (hdir : ∀ y ∈ D, IsDirection y) (hp : IsSectorPair D d w) (hp' : IsSectorPair D d' w')
    (hne : d ≠ d' ∨ w ≠ w') : Disjoint (arcCCW d w) (arcCCW d' w') := by
  rw [Set.disjoint_left]
  intro v hv hv'
  obtain ⟨h1, h2⟩ := IsSectorPair.unique hdir hp hp' hv hv'
  exact hne.elim (fun h => h h1) fun h => h h2


end Plane

/-! ### The punctured local disk is a finite union of open sectors

This is the last clause of `lem:local-skeleton-structure`, "consequently `B(x,r) \ |G|` is a
finite union of open circular sectors". The sectors are indexed by the consecutive pairs of
local directions, and there are finitely many of them because there are finitely many local
directions. -/

variable {S : Set Plane} {x y z : Plane} {r : ℝ}

/-- A sector between two consecutive local directions misses `S` entirely: no point of it is
`x`, because the origin lies on no arc, and no point of it points along a local direction. -/
theorem IsLocalRadius.cone_subset_ball_diff (h : IsLocalRadius S x r) {d w : Plane}
    (hp : Plane.IsSectorPair (localDirs S x) d w) :
    Plane.cone x (Plane.arcCCW d w) r ⊆ ball x r \ S := by
  intro z hz
  obtain ⟨harc, hball⟩ := Plane.mem_cone_iff.1 hz
  -- The origin lies on no arc, so a point of a sector is never the apex.
  have h0 : (0 : Plane) ∉ Plane.arcCCW d w := by
    have := (Plane.notMem_arcCCW_smul d w (le_refl (0 : ℝ))).1
    rwa [zero_smul] at this
  have hne : z - x ≠ 0 := fun hzero => h0 (hzero ▸ harc)
  refine ⟨mem_ball.2 hball, fun hzS => ?_⟩
  rcases (h.2 z hball.le).1 hzS with hzx | hd
  · exact hne (by rw [hzx, sub_self])
  · exact hp.2.2.2 _ hd ((Plane.dir_mem_arcCCW_iff hne).2 harc)

/-- Each sector is connected — and in particular nonempty. -/
theorem IsLocalRadius.isConnected_cone (h : IsLocalRadius S x r) {d w : Plane}
    (hp : Plane.IsSectorPair (localDirs S x) d w) :
    IsConnected (Plane.cone x (Plane.arcCCW d w) r) :=
  Plane.isConnected_cone_arcCCW_of_ne x (isDirection_of_mem_localDirs hp.1)
    (isDirection_of_mem_localDirs hp.2.1) hp.2.2.1 h.pos

/-- Each sector is open. -/
theorem isOpen_cone_arcCCW (x d w : Plane) (r : ℝ) :
    IsOpen (Plane.cone x (Plane.arcCCW d w) r) :=
  Plane.isOpen_cone (Plane.isOpen_arcCCW d w)

/-- **A sector is star-shaped about the apex.** A straight segment from `x` towards a point of
a sector stays in that sector: this is the blueprint's "a short straight segment from `x` into
that sector is a polygonal access arc", with no shortening needed. -/
theorem openSegment_subset_cone_arcCCW {d w : Plane}
    (hz : z ∈ Plane.cone x (Plane.arcCCW d w) r) :
    openSegment ℝ x z ⊆ Plane.cone x (Plane.arcCCW d w) r := by
  obtain ⟨harc, hball⟩ := Plane.mem_cone_iff.1 hz
  intro v hv
  rw [openSegment_eq_image'] at hv
  obtain ⟨θ, ⟨hθ0, hθ1⟩, rfl⟩ := hv
  have hsub : x + θ • (z - x) - x = θ • (z - x) := by module
  refine Plane.mem_cone_iff.2 ⟨?_, ?_⟩
  · rw [hsub]
    exact (Plane.smul_mem_arcCCW hθ0).2 harc
  · rw [dist_eq_norm, hsub, norm_smul, Real.norm_eq_abs, abs_of_pos hθ0, ← dist_eq_norm]
    nlinarith [dist_nonneg (x := z) (y := x)]

/-- **The punctured local disk is the union of the sectors between consecutive local
directions.** The last clause of `lem:local-skeleton-structure`. The hypothesis is that `x` has
at least two local branches; with fewer, `B(x,r) \ S` is connected and is not an arc sector
(see the module note). -/
theorem IsLocalRadius.ball_diff_eq_iUnion_cone (h : IsLocalRadius S x r)
    (hfin : (localDirs S x).Finite)
    (h2 : ∃ a ∈ localDirs S x, ∃ b ∈ localDirs S x, a ≠ b) :
    ball x r \ S =
      ⋃ p ∈ Plane.sectorPairs (localDirs S x), Plane.cone x (Plane.arcCCW p.1 p.2) r := by
  ext z
  constructor
  · rintro ⟨hzb, hzS⟩
    have hzx : z ≠ x := fun hh =>
      hzS ((h.2 z (by rw [hh, dist_self]; exact h.pos.le)).2 (Or.inl hh))
    have hne : z - x ≠ 0 := sub_ne_zero.2 hzx
    have hd : Plane.dir (z - x) ∉ localDirs S x := fun hd =>
      hzS ((h.2 z (mem_ball.1 hzb).le).2 (Or.inr hd))
    obtain ⟨d, w, hp, hmem⟩ := Plane.exists_isSectorPair hfin
      (fun _ hv => isDirection_of_mem_localDirs hv) h2 hne hd
    exact Set.mem_biUnion (show (d, w) ∈ Plane.sectorPairs _ from hp)
      (Plane.mem_cone_iff.2 ⟨hmem, mem_ball.1 hzb⟩)
  · intro hz
    obtain ⟨p, hp, hzp⟩ := Set.mem_iUnion₂.1 hz
    exact h.cone_subset_ball_diff hp hzp


/-- **The sectors are pairwise disjoint**, so the decomposition of the punctured disk is a
partition and not merely a cover. -/
theorem cone_disjoint_of_isSectorPair {d w d' w' : Plane}
    (hp : Plane.IsSectorPair (localDirs S x) d w)
    (hp' : Plane.IsSectorPair (localDirs S x) d' w') (hne : d ≠ d' ∨ w ≠ w') :
    Disjoint (Plane.cone x (Plane.arcCCW d w) r) (Plane.cone x (Plane.arcCCW d' w') r) := by
  rw [Set.disjoint_left]
  intro z hz hz'
  exact Set.disjoint_left.1 (Plane.arcCCW_disjoint_of_isSectorPair
    (fun _ hv => isDirection_of_mem_localDirs hv) hp hp' hne)
    (Plane.mem_cone_iff.1 hz).1 (Plane.mem_cone_iff.1 hz').1


/-- **Each sector is a connected component of the punctured disk.** The sectors are open,
connected, pairwise disjoint and cover, so each is exactly the component of any of its points.
This is what makes "the sector `y` lies in" and "the component of `y`" the same set, and hence
`Graph.exists_access_region` and `Graph.exists_access_sector` two readings of one theorem. -/
theorem IsLocalRadius.connectedComponentIn_eq_cone (h : IsLocalRadius S x r)
    (hfin : (localDirs S x).Finite)
    (h2 : ∃ a ∈ localDirs S x, ∃ b ∈ localDirs S x, a ≠ b) {d w : Plane}
    (hp : Plane.IsSectorPair (localDirs S x) d w) (hz : z ∈ Plane.cone x (Plane.arcCCW d w) r) :
    connectedComponentIn (ball x r \ S) z = Plane.cone x (Plane.arcCCW d w) r := by
  classical
  set U := Plane.cone x (Plane.arcCCW d w) r with hU
  -- The union of all the *other* sectors.
  set V := ⋃ p ∈ Plane.sectorPairs (localDirs S x) \ {(d, w)},
    Plane.cone x (Plane.arcCCW p.1 p.2) r with hV
  have hVopen : IsOpen V := isOpen_biUnion fun p _ => isOpen_cone_arcCCW _ _ _ _
  have hdisj : Disjoint U V := by
    rw [Set.disjoint_left]
    intro y hyU hyV
    obtain ⟨p, hp', hyp⟩ := Set.mem_iUnion₂.1 hyV
    have hne : d ≠ p.1 ∨ w ≠ p.2 := by
      by_contra hcon
      push Not at hcon
      exact hp'.2 (by simpa [Prod.ext_iff] using ⟨hcon.1.symm, hcon.2.symm⟩)
    exact Set.disjoint_left.1 (cone_disjoint_of_isSectorPair hp hp'.1 hne) hyU hyp
  have hcover : ball x r \ S ⊆ U ∪ V := by
    intro y hy
    obtain ⟨p, hp', hyp⟩ := Set.mem_iUnion₂.1 ((h.ball_diff_eq_iUnion_cone hfin h2) ▸ hy)
    rcases eq_or_ne p (d, w) with rfl | hpne
    · exact Or.inl hyp
    · exact Or.inr (Set.mem_biUnion ⟨hp', hpne⟩ hyp)
  refine subset_antisymm ?_ ?_
  · rcases (isPreconnected_connectedComponentIn (F := ball x r \ S) (x := z)).subset_or_subset
      (isOpen_cone_arcCCW _ _ _ _) hVopen hdisj
      ((connectedComponentIn_subset _ _).trans hcover) with hsub | hsub
    · exact hsub
    · exact absurd (hsub (mem_connectedComponentIn (h.cone_subset_ball_diff hp hz))) 
        (Set.disjoint_left.1 hdisj hz)
  · exact (h.isConnected_cone hp).isPreconnected.subset_connectedComponentIn hz
      (h.cone_subset_ball_diff hp)


/-! ### Radial segments, two at a time

Two radial segments with distinct directions meet only at the centre, and the relative interior
of a radial segment stays strictly inside the disk and off the centre. These are the two facts
that turn the drawing axioms into the distinct-directions clause of
`lem:local-skeleton-structure`. -/

/-- A radius in a local direction lies in the set. -/
theorem IsLocalRadius.radial_subset (h : IsLocalRadius S x r) {d : Plane}
    (hd : d ∈ localDirs S x) : segment ℝ x (x + r • d) ⊆ S := by
  intro z hz
  obtain ⟨hdist, hcase⟩ := (mem_radial_iff (isDirection_of_mem_localDirs hd) h.pos).1 hz
  refine (h.2 z hdist).2 ?_
  rcases hcase with hzx | hdir
  · exact Or.inl hzx
  · exact Or.inr (hdir ▸ hd)

/-- **Two radial segments with distinct directions meet only at the centre.** -/
theorem radial_inter_radial {d₁ d₂ : Plane} (hd₁ : Plane.IsDirection d₁)
    (hd₂ : Plane.IsDirection d₂) (hne : d₁ ≠ d₂) (hr : 0 < r) :
    segment ℝ x (x + r • d₁) ∩ segment ℝ x (x + r • d₂) ⊆ {x} := by
  rintro z ⟨h₁, h₂⟩
  obtain ⟨-, hc₁⟩ := (mem_radial_iff hd₁ hr).1 h₁
  obtain ⟨-, hc₂⟩ := (mem_radial_iff hd₂ hr).1 h₂
  rcases hc₁ with hzx | hdir₁
  · exact hzx
  rcases hc₂ with hzx | hdir₂
  · exact hzx
  exact absurd (hdir₁ ▸ hdir₂) hne

/-- The relative interior of a radius avoids the centre and stays strictly inside the disk. -/
theorem mem_openSegment_radial {d : Plane} (hd : Plane.IsDirection d) (hr : 0 < r)
    (hz : z ∈ openSegment ℝ x (x + r • d)) : z ≠ x ∧ dist z x < r := by
  rw [openSegment_eq_image'] at hz
  obtain ⟨θ, ⟨hθ0, hθ1⟩, rfl⟩ := hz
  have hsub : x + θ • (x + r • d - x) - x = (θ * r) • d := by module
  have hdist : dist (x + θ • (x + r • d - x)) x = θ * r := by
    rw [dist_eq_norm, hsub, norm_smul, Real.norm_eq_abs, abs_of_nonneg (by positivity), hd.norm,
      mul_one]
  refine ⟨fun hh => ?_, by rw [hdist]; nlinarith⟩
  rw [← sub_eq_zero, hsub] at hh
  rcases smul_eq_zero.1 hh with h' | h'
  · nlinarith
  · exact hd.ne_zero h'


end Schoenflies

/-! ## Finite polygonal plane graphs

`Schoenflies/SkeletonLocal.lean` produces a local radius from the *point set* of the graph, and
never looks at the edges. The blueprint's proof does: it derives the pairwise distinctness of
the branch directions from the drawing axioms. That derivation is what follows, and it needs
one more thing from the radius than `IsLocalRadius` records — that the disk contains no vertex
other than `x` — because the drawing axioms only control edges away from the vertices. -/

namespace Graph

open Schoenflies

variable {β : Type*} {G : Graph Plane β} {drawing : β → ℝ → Plane} {x d : Plane} {r : ℝ}

/-- **A local disk of a plane graph at `x`**: a local radius for the point set whose closed disk
contains no vertex but possibly `x` itself.

The second clause is not a consequence of the first — a local radius may well contain other
vertices, sitting on the radial segments — and it is exactly what makes the relative interior of
each radial segment a set of *non-vertex* points, where `IsDrawing.unique_edge_at` applies. -/
structure IsLocalDisk (G : Graph Plane β) (drawing : β → ℝ → Plane) (x : Plane) (r : ℝ) :
    Prop where
  /-- The disk meets the point set exactly in the radial segments. -/
  isLocalRadius : IsLocalRadius (pointSet G drawing) x r
  /-- No vertex other than `x` is within `r` of `x`. -/
  vertex_eq : ∀ v ∈ V(G), dist v x ≤ r → v = x

theorem IsLocalDisk.pos (h : IsLocalDisk G drawing x r) : 0 < r := h.isLocalRadius.pos

theorem IsLocalDisk.mono (h : IsLocalDisk G drawing x r) {ε : ℝ} (hε : 0 < ε) (hle : ε ≤ r) :
    IsLocalDisk G drawing x ε :=
  ⟨h.isLocalRadius.mono hε hle, fun v hv hd => h.vertex_eq v hv (hd.trans hle)⟩

/-- **A local disk exists**, by shrinking a local radius below the distance to the other
vertices. -/
theorem IsDrawing.exists_isLocalDisk [G.Finite] (h : IsDrawing G drawing)
    (hpoly : ∀ e ∈ E(G), IsPolygonal (edgeArc drawing e)) (hx : x ∈ pointSet G drawing) :
    ∃ r, IsLocalDisk G drawing x r := by
  obtain ⟨r₀, hr₀⟩ := h.exists_isLocalRadius hpoly hx
  have hfinV : (V(G) \ {x}).Finite := (Graph.finite_vertexSet G).sdiff
  have hdisj : Disjoint ({x} : Set Plane) (V(G) \ {x}) :=
    Set.disjoint_singleton_left.2 (fun hmem => hmem.2 rfl)
  obtain ⟨ρ, hρ, hsep⟩ :=
    Schoenflies.Plane.exists_dist_pos isCompact_singleton hfinV.isCompact hdisj
  refine ⟨min r₀ (ρ / 2), hr₀.mono (lt_min hr₀.pos (by linarith)) (min_le_left _ _),
    fun v hv hdv => ?_⟩
  by_contra hne
  have hmem : v ∈ V(G) \ {x} := ⟨hv, by simpa using hne⟩
  have := hsep x rfl v hmem
  rw [dist_comm] at this
  have h2 : dist v x ≤ ρ / 2 := hdv.trans (min_le_right _ _)
  linarith

/-! ### Each radial segment lies on exactly one edge

The relative interior of a radial segment is connected and meets no vertex, so
`IsDrawing.unique_edge_at` makes "the edge through this point" a locally constant function on
it; the edge arcs being closed and finitely many turns local constancy into global constancy. -/

/-- **Existence.** At a local disk radius, a radial segment lies inside a single edge arc. -/
theorem IsDrawing.exists_edge_radial [G.Finite] (h : IsDrawing G drawing)
    (hr : IsLocalDisk G drawing x r) (hd : d ∈ localDirs (pointSet G drawing) x) :
    ∃ e ∈ E(G), segment ℝ x (x + r • d) ⊆ edgeArc drawing e := by
  classical
  have hdir : Plane.IsDirection d := isDirection_of_mem_localDirs hd
  have hpos : 0 < r := hr.pos
  set O := openSegment ℝ x (x + r • d) with hO
  -- The relative interior of the radius lies in the point set and misses every vertex.
  have hOS : O ⊆ pointSet G drawing :=
    (openSegment_subset_segment ℝ _ _).trans (hr.isLocalRadius.radial_subset hd)
  have hOV : ∀ z ∈ O, z ∉ V(G) := by
    intro z hz hzV
    obtain ⟨hzx, hzr⟩ := mem_openSegment_radial hdir hpos hz
    exact hzx (hr.vertex_eq z hzV hzr.le)
  have hOedge : ∀ z ∈ O, ∃ e ∈ E(G), z ∈ edgeArc drawing e := by
    intro z hz
    rcases hOS hz with hzV | hzE
    · exact absurd hzV (hOV z hz)
    · simpa only [mem_iUnion, exists_prop] using hzE
  -- A point to start from, and the edge through it.
  have hmid : x + (1 / 2 : ℝ) • (x + r • d - x) ∈ O := by
    rw [hO, openSegment_eq_image']
    exact ⟨1 / 2, ⟨by norm_num, by norm_num⟩, rfl⟩
  obtain ⟨e₀, he₀, hp₀⟩ := hOedge _ hmid
  refine ⟨e₀, he₀, ?_⟩
  -- The interior is covered by the arc of `e₀` and by the union of all the other arcs, two
  -- closed sets that cannot both meet it.
  have hrest : IsClosed (⋃ e ∈ E(G) \ {e₀}, edgeArc drawing e) :=
    ((Graph.finite_edgeSet G).sdiff (t := {e₀})).isClosed_biUnion
      fun e he => (h.isCompact_edgeArc he.1).isClosed
  have hcover : O ⊆ edgeArc drawing e₀ ∪ ⋃ e ∈ E(G) \ {e₀}, edgeArc drawing e := by
    intro z hz
    obtain ⟨e, he, hze⟩ := hOedge z hz
    rcases eq_or_ne e e₀ with rfl | hee
    · exact Or.inl hze
    · exact Or.inr (mem_biUnion ⟨he, by simpa using hee⟩ hze)
  have hOsub : O ⊆ edgeArc drawing e₀ := by
    by_contra hcon
    obtain ⟨z, hz, hzn⟩ := Set.not_subset.1 hcon
    have hz2 : z ∈ ⋃ e ∈ E(G) \ {e₀}, edgeArc drawing e := (hcover hz).resolve_left hzn
    obtain ⟨p, hpO, hp1, hp2⟩ :=
      isPreconnected_closed_iff.1 (convex_openSegment (𝕜 := ℝ) x (x + r • d)).isPreconnected
        (edgeArc drawing e₀) (⋃ e ∈ E(G) \ {e₀}, edgeArc drawing e)
        (h.isCompact_edgeArc he₀).isClosed hrest hcover ⟨_, hmid, hp₀⟩ ⟨z, hz, hz2⟩
    obtain ⟨e, he, hpe⟩ := mem_iUnion₂.1 hp2
    exact hOV p hpO (h.arcs_meet_at_vertex he₀ he.1 (Ne.symm (by simpa using he.2)) hp1 hpe)
  -- The arc is closed, so it also carries the two endpoints.
  exact (segment_subset_closure_openSegment).trans
    (closure_minimal hOsub (h.isCompact_edgeArc he₀).isClosed)

/-- **Uniqueness.** Two edges carrying the same radial segment are the same edge: the relative
interior of the segment is off the vertex set, and there a point lies on only one edge. -/
theorem IsDrawing.edge_radial_unique [G.Finite] (h : IsDrawing G drawing)
    (hr : IsLocalDisk G drawing x r) (hdir : Plane.IsDirection d) {e f : β}
    (he : e ∈ E(G)) (hf : f ∈ E(G)) (hse : segment ℝ x (x + r • d) ⊆ edgeArc drawing e)
    (hsf : segment ℝ x (x + r • d) ⊆ edgeArc drawing f) : e = f := by
  set p := x + (1 / 2 : ℝ) • (x + r • d - x) with hp
  have hmid : p ∈ openSegment ℝ x (x + r • d) := by
    rw [hp, openSegment_eq_image']
    exact ⟨1 / 2, ⟨by norm_num, by norm_num⟩, rfl⟩
  obtain ⟨hpx, hpr⟩ := mem_openSegment_radial hdir hr.pos hmid
  have hpV : p ∉ V(G) := fun hV => hpx (hr.vertex_eq p hV hpr.le)
  exact h.unique_edge_at he hf hpV (hse (openSegment_subset_segment ℝ _ _ hmid))
    (hsf (openSegment_subset_segment ℝ _ _ hmid))

/-! ### An edge carries at most two local branches

The parametrization of an edge is a continuous injection of a compact interval, hence a closed
map, so the preimage of a connected subset of its arc is connected
(`IsPreconnected.preimage_of_isClosedMap`). Three radial segments inside one edge arc therefore
pull back to three intervals of parameters, each containing the parameter of `x` and a point
other than it, and meeting pairwise in nothing else. Two of the three lie on the same side of
the parameter of `x`, and then the smaller of the two extra points belongs to both intervals. -/

/-- Two intervals through `t₀` reaching out on the same side must overlap beyond `t₀`. -/
private theorem two_same_side {J J' : Set ℝ} {t₀ a b : ℝ} (hc : IsPreconnected J)
    (hc' : IsPreconnected J') (h₀ : t₀ ∈ J) (h₀' : t₀ ∈ J') (ha : a ∈ J) (hb : b ∈ J')
    (hane : a ≠ t₀) (hbne : b ≠ t₀) (hi : J ∩ J' ⊆ {t₀})
    (hside : (t₀ < a ∧ t₀ < b) ∨ (a < t₀ ∧ b < t₀)) : False := by
  rcases hside with ⟨hA, hB⟩ | ⟨hA, hB⟩
  · rcases le_total a b with hab | hab
    · exact hane (hi ⟨ha, hc'.Icc_subset h₀' hb ⟨hA.le, hab⟩⟩)
    · exact hbne (hi ⟨hc.Icc_subset h₀ ha ⟨hB.le, hab⟩, hb⟩)
  · rcases le_total a b with hab | hab
    · exact hbne (hi ⟨hc.Icc_subset ha h₀ ⟨hab, hB.le⟩, hb⟩)
    · exact hane (hi ⟨ha, hc'.Icc_subset hb h₀' ⟨hab, hA.le⟩⟩)

/-- Three such intervals are impossible: two of them reach out on the same side. -/
private theorem three_intervals {J₁ J₂ J₃ : Set ℝ} {t₀ t₁ t₂ t₃ : ℝ}
    (hc₁ : IsPreconnected J₁) (hc₂ : IsPreconnected J₂) (hc₃ : IsPreconnected J₃)
    (h₀₁ : t₀ ∈ J₁) (h₀₂ : t₀ ∈ J₂) (h₀₃ : t₀ ∈ J₃)
    (h₁ : t₁ ∈ J₁) (h₂ : t₂ ∈ J₂) (h₃ : t₃ ∈ J₃)
    (n₁ : t₁ ≠ t₀) (n₂ : t₂ ≠ t₀) (n₃ : t₃ ≠ t₀)
    (i₁₂ : J₁ ∩ J₂ ⊆ {t₀}) (i₁₃ : J₁ ∩ J₃ ⊆ {t₀}) (i₂₃ : J₂ ∩ J₃ ⊆ {t₀}) : False := by
  rcases lt_or_gt_of_ne n₁ with s₁ | s₁ <;> rcases lt_or_gt_of_ne n₂ with s₂ | s₂ <;>
    rcases lt_or_gt_of_ne n₃ with s₃ | s₃ <;>
  first
    | exact two_same_side hc₁ hc₂ h₀₁ h₀₂ h₁ h₂ n₁ n₂ i₁₂ (by tauto)
    | exact two_same_side hc₁ hc₃ h₀₁ h₀₃ h₁ h₃ n₁ n₃ i₁₃ (by tauto)
    | exact two_same_side hc₂ hc₃ h₀₂ h₀₃ h₂ h₃ n₂ n₃ i₂₃ (by tauto)

/-- **An edge carries at most two local branches at `x`** — the blueprint's "two of these radial
segments with a common direction would have overlapping relative interiors, which is
impossible", in the shape it is actually used: three distinct directions cannot all be carried
by one edge. Together with `IsDrawing.exists_edge_radial` and `IsDrawing.edge_radial_unique`
this says that the local directions at `x` are in bijection with the local branches, so the
radial segments of `lem:local-skeleton-structure` really do have pairwise distinct
directions. -/
theorem IsDrawing.not_three_localDirs_on_edge [G.Finite] (h : IsDrawing G drawing)
    (hr : IsLocalDisk G drawing x r) {e : β} (he : e ∈ E(G)) {d₁ d₂ d₃ : Plane}
    (hd₁ : Plane.IsDirection d₁) (hd₂ : Plane.IsDirection d₂) (hd₃ : Plane.IsDirection d₃)
    (h₁₂ : d₁ ≠ d₂) (h₁₃ : d₁ ≠ d₃) (h₂₃ : d₂ ≠ d₃)
    (hs₁ : segment ℝ x (x + r • d₁) ⊆ edgeArc drawing e)
    (hs₂ : segment ℝ x (x + r • d₂) ⊆ edgeArc drawing e)
    (hs₃ : segment ℝ x (x + r • d₃) ⊆ edgeArc drawing e) : False := by
  obtain ⟨hcont, hinj, -⟩ := h.edge_param he
  haveI : CompactSpace ↥(I : Set ℝ) := isCompact_iff_compactSpace.1 isCompact_I
  set φ : ↥(I : Set ℝ) → Plane := Set.restrict I (drawing e) with hφdef
  have hφi : Function.Injective φ := Set.injOn_iff_injective.1 hinj
  have hcm : IsClosedMap φ := (hcont.restrict).isClosedMap
  have hrange : Set.range φ = edgeArc drawing e := Set.range_restrict _ _
  -- The preimage of a radial segment is a connected set of parameters.
  have hpre : ∀ dd : Plane, segment ℝ x (x + r • dd) ⊆ edgeArc drawing e →
      IsPreconnected (Subtype.val '' (φ ⁻¹' segment ℝ x (x + r • dd))) := by
    intro dd hsub
    refine IsPreconnected.image ?_ _ continuous_subtype_val.continuousOn
    exact ((convex_segment x (x + r • dd)).isPreconnected).preimage_of_isClosedMap hφi hcm
      (by rw [hrange]; exact hsub)
  -- The parameter of `x`, and one parameter on each of the three branches.
  have hxr : x ∈ Set.range φ := by rw [hrange]; exact hs₁ (left_mem_segment ℝ _ _)
  obtain ⟨τ₀, hτ₀⟩ := hxr
  have hend : ∀ dd : Plane, Plane.IsDirection dd →
      segment ℝ x (x + r • dd) ⊆ edgeArc drawing e →
      ∃ τ : ↥(I : Set ℝ), φ τ = x + r • dd ∧ (τ : ℝ) ≠ (τ₀ : ℝ) := by
    intro dd hdd hsub
    have hmem : x + r • dd ∈ Set.range φ := by rw [hrange]; exact hsub (right_mem_segment ℝ _ _)
    obtain ⟨τ, hτ⟩ := hmem
    refine ⟨τ, hτ, fun hval => ?_⟩
    have : τ = τ₀ := Subtype.ext hval
    rw [this, hτ₀] at hτ
    have hz : r • dd = 0 := by
      have := sub_eq_zero.2 hτ.symm
      rwa [show x + r • dd - x = r • dd by module] at this
    rcases smul_eq_zero.1 hz with h' | h'
    · exact absurd h' hr.pos.ne'
    · exact hdd.ne_zero h'
  obtain ⟨τ₁, hτ₁, n₁⟩ := hend d₁ hd₁ hs₁
  obtain ⟨τ₂, hτ₂, n₂⟩ := hend d₂ hd₂ hs₂
  obtain ⟨τ₃, hτ₃, n₃⟩ := hend d₃ hd₃ hs₃
  -- Two branches share only the parameter of `x`.
  have hinter : ∀ dd dd' : Plane, Plane.IsDirection dd → Plane.IsDirection dd' → dd ≠ dd' →
      (Subtype.val '' (φ ⁻¹' segment ℝ x (x + r • dd))) ∩
        (Subtype.val '' (φ ⁻¹' segment ℝ x (x + r • dd'))) ⊆ {(τ₀ : ℝ)} := by
    rintro dd dd' hdd hdd' hne s ⟨⟨τ, hτ, rfl⟩, ⟨τ', hτ', hval⟩⟩
    have hττ : τ' = τ := Subtype.ext hval
    subst hττ
    have hx : φ τ' = x :=
      Set.mem_singleton_iff.1 (radial_inter_radial hdd hdd' hne hr.pos ⟨hτ, hτ'⟩)
    have hτ₀' : τ' = τ₀ := hφi (by rw [hx, hτ₀])
    exact Set.mem_singleton_iff.2 (by rw [hτ₀'])
  refine three_intervals (hpre d₁ hs₁) (hpre d₂ hs₂) (hpre d₃ hs₃)
    ⟨τ₀, by simpa [hτ₀] using left_mem_segment ℝ x (x + r • d₁), rfl⟩
    ⟨τ₀, by simpa [hτ₀] using left_mem_segment ℝ x (x + r • d₂), rfl⟩
    ⟨τ₀, by simpa [hτ₀] using left_mem_segment ℝ x (x + r • d₃), rfl⟩
    ⟨τ₁, by simpa [hτ₁] using right_mem_segment ℝ x (x + r • d₁), rfl⟩
    ⟨τ₂, by simpa [hτ₂] using right_mem_segment ℝ x (x + r • d₂), rfl⟩
    ⟨τ₃, by simpa [hτ₃] using right_mem_segment ℝ x (x + r • d₃), rfl⟩
    n₁ n₂ n₃ (hinter d₁ d₂ hd₁ hd₂ h₁₂) (hinter d₁ d₃ hd₁ hd₃ h₁₃) (hinter d₂ d₃ hd₂ hd₃ h₂₃)

/-- **The local directions are the local branches, counted.** Each local direction is carried by
exactly one edge and each edge carries at most two of them, so there are at most twice as many
local directions as edges. This is the quantitative packaging of the blueprint's
"finitely many straight segments from `x` with pairwise distinct directions": the count is a
count of *branches*, not of an unrelated set of rays. -/
theorem IsDrawing.localDirs_ncard_le [G.Finite] (h : IsDrawing G drawing)
    (hr : IsLocalDisk G drawing x r) (hfin : (localDirs (pointSet G drawing) x).Finite) :
    (localDirs (pointSet G drawing) x).ncard ≤ 2 * E(G).ncard := by
  classical
  rcases isEmpty_or_nonempty β with hβ | hβ
  · -- With no edges at all there is no local direction either.
    have hempty : localDirs (pointSet G drawing) x = ∅ := by
      ext d
      simp only [Set.mem_empty_iff_false, iff_false]
      intro hd
      obtain ⟨e, -, -⟩ := h.exists_edge_radial hr hd
      exact hβ.false e
    simp [hempty]
  have hex : ∀ d : Plane, ∃ e, d ∈ localDirs (pointSet G drawing) x →
      e ∈ E(G) ∧ segment ℝ x (x + r • d) ⊆ edgeArc drawing e := by
    intro d
    by_cases hd : d ∈ localDirs (pointSet G drawing) x
    · obtain ⟨e, he, hs⟩ := h.exists_edge_radial hr hd
      exact ⟨e, fun _ => ⟨he, hs⟩⟩
    · exact ⟨Classical.arbitrary β, fun hc => absurd hc hd⟩
  choose f hf using hex
  have hmaps : ∀ d ∈ hfin.toFinset, f d ∈ G.edgeFinset := fun d hd =>
    Graph.mem_edgeFinset.2 (hf d (hfin.mem_toFinset.1 hd)).1
  have hfib : ∀ e ∈ G.edgeFinset,
      (Finset.filter (fun d => f d = e) hfin.toFinset).card ≤ 2 := by
    intro e he
    by_contra hcon
    push Not at hcon
    obtain ⟨a, b, c, ha, hb, hc, hab, hac, hbc⟩ := Finset.two_lt_card_iff.1 hcon
    simp only [Finset.mem_filter, Set.Finite.mem_toFinset] at ha hb hc
    exact h.not_three_localDirs_on_edge hr (Graph.mem_edgeFinset.1 he)
      (isDirection_of_mem_localDirs ha.1) (isDirection_of_mem_localDirs hb.1)
      (isDirection_of_mem_localDirs hc.1) hab hac hbc
      (ha.2 ▸ (hf a ha.1).2) (hb.2 ▸ (hf b hb.1).2) (hc.2 ▸ (hf c hc.1).2)
  have hcard := Finset.card_le_mul_card_image_of_maps_to hmaps 2 hfib
  have hE : E(G).ncard = (G.edgeFinset).card :=
    Set.ncard_eq_toFinset_card _ (Graph.finite_edgeSet G)
  have hD : (localDirs (pointSet G drawing) x).ncard = (hfin.toFinset).card :=
    Set.ncard_eq_toFinset_card _ hfin
  rw [hD, hE]
  exact hcard

/-! ### The access sector

`lem:polygonal-side-accessibility` needs four things at once: the finitely many sectors, that
each is connected and misses the skeleton, one that meets the prescribed face, and a short
straight segment from `x` into it. `IsDrawing.exists_access_sector` delivers all four about a
single named sector, so that the consumer never has to compose three lemmas. -/

/-- **The access sector** (`lem:polygonal-side-accessibility`, the local step). A point `y` of
the exterior inside a local disk about `x` lies in one of the sectors between consecutive local
directions, and that sector is open, connected, nonempty, disjoint from the graph, contained in
`y`'s own face, and reached from `x` by the straight segment `(x, y)`. -/
theorem exists_access_sector {y : Plane}
    (hr : IsLocalRadius (pointSet G drawing) x r)
    (hfin : (localDirs (pointSet G drawing) x).Finite)
    (h2 : ∃ a ∈ localDirs (pointSet G drawing) x,
      ∃ b ∈ localDirs (pointSet G drawing) x, a ≠ b)
    (hy : y ∈ ball x r) (hyE : y ∈ exterior G drawing) :
    ∃ d w, Plane.IsSectorPair (localDirs (pointSet G drawing) x) d w ∧
      y ∈ Plane.cone x (Plane.arcCCW d w) r ∧
      IsOpen (Plane.cone x (Plane.arcCCW d w) r) ∧
      IsConnected (Plane.cone x (Plane.arcCCW d w) r) ∧
      Plane.cone x (Plane.arcCCW d w) r ⊆ ball x r \ pointSet G drawing ∧
      Plane.cone x (Plane.arcCCW d w) r ⊆ face G drawing y ∧
      openSegment ℝ x y ⊆ Plane.cone x (Plane.arcCCW d w) r := by
  have hyS : y ∉ pointSet G drawing := hyE
  have hyx : y ≠ x := fun hh =>
    hyS ((hr.2 y (by rw [hh, dist_self]; exact hr.pos.le)).2 (Or.inl hh))
  have hne : y - x ≠ 0 := sub_ne_zero.2 hyx
  have hdy : Plane.dir (y - x) ∉ localDirs (pointSet G drawing) x := fun hd =>
    hyS ((hr.2 y (mem_ball.1 hy).le).2 (Or.inr hd))
  obtain ⟨d, w, hp, hmem⟩ := Plane.exists_isSectorPair hfin
    (fun _ hv => isDirection_of_mem_localDirs hv) h2 hne hdy
  have hycone : y ∈ Plane.cone x (Plane.arcCCW d w) r :=
    Plane.mem_cone_iff.2 ⟨hmem, mem_ball.1 hy⟩
  have hsub : Plane.cone x (Plane.arcCCW d w) r ⊆ ball x r \ pointSet G drawing :=
    hr.cone_subset_ball_diff hp
  refine ⟨d, w, hp, hycone, isOpen_cone_arcCCW _ _ _ _, hr.isConnected_cone hp, hsub, ?_,
    openSegment_subset_cone_arcCCW hycone⟩
  -- A connected subset of the exterior through `y` lies in `y`'s face.
  exact (hr.isConnected_cone hp).isPreconnected.subset_connectedComponentIn hycone
    (fun z hz => (hsub hz).2)

/-- **The access region, with no hypothesis on the number of branches.** The connected component
of `y` in the punctured disk has every property `lem:polygonal-side-accessibility` asks of the
sector: it is open, connected, misses the graph, lies in `y`'s face, and contains the straight
segment from `x` to `y`. When `x` has at least two local branches it *is* a sector, by
`Graph.exists_access_sector`; with fewer it is the whole punctured disk, which is not an arc
sector, and this is the form to use. -/
theorem IsDrawing.exists_access_region [G.Finite] (h : IsDrawing G drawing) {y : Plane}
    (hr : IsLocalRadius (pointSet G drawing) x r) (hy : y ∈ ball x r)
    (hyE : y ∈ exterior G drawing) :
    ∃ N : Set Plane, y ∈ N ∧ IsOpen N ∧ IsConnected N ∧
      N ⊆ ball x r \ pointSet G drawing ∧ N ⊆ face G drawing y ∧ openSegment ℝ x y ⊆ N := by
  have hyS : y ∉ pointSet G drawing := hyE
  have hyd : y ∈ ball x r \ pointSet G drawing := ⟨hy, hyS⟩
  have hopen : IsOpen (ball x r \ pointSet G drawing) := isOpen_ball.sdiff h.isClosed_pointSet
  refine ⟨connectedComponentIn (ball x r \ pointSet G drawing) y, mem_connectedComponentIn hyd,
    Schoenflies.Plane.isOpen_connectedComponentIn hopen,
    ⟨⟨y, mem_connectedComponentIn hyd⟩, isPreconnected_connectedComponentIn⟩,
    connectedComponentIn_subset _ _, ?_, ?_⟩
  · exact isPreconnected_connectedComponentIn.subset_connectedComponentIn
      (mem_connectedComponentIn hyd) fun z hz => (connectedComponentIn_subset _ _ hz).2
  · -- The half-open segment `(x, y]` is connected, misses the graph and contains `y`.
    have hTsub : AffineMap.lineMap x y '' Ioc (0 : ℝ) 1 ⊆ ball x r \ pointSet G drawing := by
      rintro w ⟨θ, ⟨hθ0, hθ1⟩, rfl⟩
      rcases eq_or_lt_of_le hθ1 with rfl | hlt
      · rwa [AffineMap.lineMap_apply_one]
      · exact hr.openSegment_subset_ball_diff hy hyS
          (by rw [openSegment_eq_image_lineMap]; exact ⟨θ, ⟨hθ0, hlt⟩, rfl⟩)
    have hconn : IsPreconnected (AffineMap.lineMap x y '' Ioc (0 : ℝ) 1) :=
      ((convex_Ioc (0 : ℝ) 1).affine_image (AffineMap.lineMap x y)).isPreconnected
    have hyT : y ∈ AffineMap.lineMap x y '' Ioc (0 : ℝ) 1 :=
      ⟨1, ⟨zero_lt_one, le_refl 1⟩, AffineMap.lineMap_apply_one x y⟩
    refine subset_trans ?_ (hconn.subset_connectedComponentIn hyT hTsub)
    rw [openSegment_eq_image_lineMap]
    exact Set.image_mono Ioo_subset_Ioc_self

end Graph


==> anc/P5-kernel-deficit-lean-v6/vendor/schoenflies-lean/Schoenflies/SourceAttachment.lean <==
/-
Copyright (c) 2026 Álvaro Begué. All rights reserved.
Released under Apache 2.0 license as described in the file LICENSE.
Authors: Álvaro Begué
-/
import Schoenflies.SourceOverlay

/-!
# Auxiliary-crosscut source overlays

A local window can miss the current skeleton, so the raw source/grid overlay need not have the
two common vertices required for 2-connectivity.  The degenerate cases of
`prop:local-grid-attachment` add one polygonal crosscut of the containing face.  This module
builds the corresponding finite straight-line inner overlay while keeping the original wild
outer curve separate.

## Blueprint

* `Schoenflies.SourceNonboundarySegmentCover.crosscutOverlay` — the old compact nonboundary
  carrier, one auxiliary crosscut, and the local grid in a single exact segment overlay.
* `crosscutOverlay_pointSet` — its exact carrier.
* `crosscutOverlay_isDrawing`, `crosscutOverlay_pointSet_subset`, and
  `crosscutOverlay_edge_dichotomy` — the local plane and domain geometry needed by finite
  transfer.
-/

open Set
open scoped Graph

namespace Schoenflies

open Graph

variable {γ : Type*} {S₀ : CellStructure γ}
  {srcOuter srcDom tgtOuter tgtDom : Set Plane}
  {P : GeneratedPair S₀ srcOuter srcDom tgtOuter tgtDom}

/-- Every source face of a generated pair lies in the prescribed open source domain. -/
theorem GeneratedPair.src_face_subset_interior {F : γ} (hF : F ∈ P.str.faces) :
    P.src.cell F ⊆ srcDom \ srcOuter := by
  intro x hx
  refine ⟨P.src_isCellDecomposition.cell_subset_domain
    (P.str.mem_cells_of_mem_faces hF) hx, ?_⟩
  intro hxOuter
  have hxSkel : x ∈ P.src.skeletonSet := by
    rw [← P.src_isWeaklyAdmissible.outerSet_eq] at hxOuter
    exact P.src.outerSet_subset_skeletonSet hxOuter
  exact Set.disjoint_left.1
    (P.src.disjoint_cell_skeletonSet P.src_isCellDecomposition hF) hx hxSkel

/-- The geometric output of cutting a bounded source face along the line carrying a selected
grid edge.  The closed crosscut swallows that edge; its open part lies in the face and both ends
lie on the old source skeleton. -/
structure SourceFaceCrosscutData (P : GeneratedPair S₀ srcOuter srcDom tgtOuter tgtDom)
    (F : γ) (A : Piece) where
  face_mem : F ∈ P.str.faces
  crosscut : Piece
  nondeg : crosscut.Nondeg
  left_mem_frontier : crosscut.1 ∈ frontier (P.src.cell F)
  right_mem_frontier : crosscut.2 ∈ frontier (P.src.cell F)
  left_mem_skeleton : crosscut.1 ∈ P.src.skeletonSet
  right_mem_skeleton : crosscut.2 ∈ P.src.skeletonSet
  interior_subset_face : crosscut.interior ⊆ P.src.cell F
  grid_subset : A.seg ⊆ crosscut.seg

namespace SourceFaceCrosscutData

variable {F : γ} {A : Piece}

/-- If the selected face has no wild-boundary points on its frontier, the entire closed
crosscut lies in the open source domain. -/
theorem seg_subset_interior (d : SourceFaceCrosscutData P F A)
    (hfrontier : frontier (P.src.cell F) ⊆ srcDom \ srcOuter) :
    d.crosscut.seg ⊆ srcDom \ srcOuter := by
  intro x hx
  by_cases hxLeft : x = d.crosscut.1
  · exact hfrontier (hxLeft ▸ d.left_mem_frontier)
  by_cases hxRight : x = d.crosscut.2
  · exact hfrontier (hxRight ▸ d.right_mem_frontier)
  exact P.src_face_subset_interior d.face_mem (d.interior_subset_face
      (mem_openSegment_of_ne_left_right (Ne.symm hxLeft) (Ne.symm hxRight) hx))

end SourceFaceCrosscutData

/-- A line through the relative interior of a selected grid edge in a bounded source face
produces the exact auxiliary-crosscut data used by the mixed source overlay. -/
theorem GeneratedPair.exists_sourceFaceCrosscutData {F : γ} {A : Piece}
    (hF : F ∈ P.str.faces) (hFbdd : Bornology.IsBounded (P.src.cell F))
    {a b y : Plane} (hab : a ≠ b)
    (hAline : A.interior ⊆ Plane.line a b ∩ P.src.cell F)
    (hy : y ∈ A.interior) :
    Nonempty (SourceFaceCrosscutData P F A) := by
  obtain ⟨q₀, q₁, hne, hq₀, hq₁, hinterior, -, hswallow⟩ :=
    exists_crosscut hab (P.src_isFaceJordan.isOpen hF) hFbdd (hAline hy)
  have hfrontier :=
    P.src_isCellDecomposition.frontier_cell_subset_skeletonSet P.src_isFaceJordan hF
  exact ⟨{
    face_mem := hF
    crosscut := (q₀, q₁)
    nondeg := hne
    left_mem_frontier := hq₀
    right_mem_frontier := hq₁
    left_mem_skeleton := hfrontier hq₀
    right_mem_skeleton := hfrontier hq₁
    interior_subset_face := hinterior
    grid_subset := seg_subset_crosscut hswallow hAline hy
  }⟩

/-- The exact geometry needed to adjoin a straight crosscut to a source drawing.  Its interior
is disjoint from the wild boundary; an endpoint is allowed on that boundary precisely when it
is already a source vertex (as happens after subdividing the endpoint into the old skeleton). -/
structure SourceCrosscutGeometry
    (P : GeneratedPair S₀ srcOuter srcDom tgtOuter tgtDom) (J : Piece) : Prop where
  seg_subset_domain : J.seg ⊆ srcDom
  interior_subset : J.interior ⊆ srcDom \ srcOuter
  left_vertex_of_mem_outer : J.1 ∈ srcOuter → J.1 ∈ V(P.src.graph)
  right_vertex_of_mem_outer : J.2 ∈ srcOuter → J.2 ∈ V(P.src.graph)

namespace SourceCrosscutGeometry

/-- A crosscut whose complete closed segment lies in the open domain automatically satisfies
the boundary-endpoint condition. -/
theorem of_seg_subset_interior {J : Piece} (hJopen : J.seg ⊆ srcDom \ srcOuter) :
    SourceCrosscutGeometry P J where
  seg_subset_domain := hJopen.trans sdiff_subset
  interior_subset := (openSegment_subset_segment ℝ _ _).trans hJopen
  left_vertex_of_mem_outer h :=
    ((hJopen (left_mem_segment ℝ _ _)).2 h).elim
  right_vertex_of_mem_outer h :=
    ((hJopen (right_mem_segment ℝ _ _)).2 h).elim

end SourceCrosscutGeometry

/-- A source vertex lying on the realized outer set is already a vertex of the mapped outer
graph. -/
theorem GeneratedPair.sourceVertex_mem_outerGraph {x : Plane}
    (hxV : x ∈ V(P.src.graph)) (hxOuter : x ∈ srcOuter) :
    x ∈ V(P.str.outerGraph.map P.src.pos) := by
  rw [← P.src_isWeaklyAdmissible.outerSet_eq] at hxOuter
  rcases hxOuter with hxOuterV | hxOuterE
  · exact hxOuterV
  · obtain ⟨e, he, hxe⟩ := Set.mem_iUnion₂.1 hxOuterE
    obtain ⟨a, b, hab⟩ :=
      (P.str.outerGraph.map P.src.pos).exists_isLink_of_mem_edgeSet he
    have habSrc := (P.str.outerGraph_le.map P.src.pos).isLink_mono hab
    rcases P.src.isDrawing.vertex_mem_edgeArc habSrc hxV hxe with rfl | rfl
    · exact hab.left_mem
    · exact hab.right_mem

/-- A face crosscut together with the preliminary matched subdivision that makes both of its
endpoints old source vertices.  This is the representation needed when either endpoint lands
in the interior of a wild outer edge. -/
structure RefinedSourceFaceCrosscutData
    (P : GeneratedPair S₀ srcOuter srcDom tgtOuter tgtDom) (F : γ) (A : Piece) where
  crosscutData : SourceFaceCrosscutData P F A
  subdivision : GeneratedPair.SubdivideSetData P
    ({crosscutData.crosscut.1, crosscutData.crosscut.2} : Set Plane)
  geometry : SourceCrosscutGeometry subdivision.pair crosscutData.crosscut

/-- Every source-face crosscut admits a matched preliminary subdivision at its two endpoints.
The construction is harmless when an endpoint was already a vertex and essential when it lies
inside a wild outer edge. -/
theorem SourceFaceCrosscutData.exists_refinement [Infinite γ]
    {F : γ} {A : Piece} (d : SourceFaceCrosscutData P F A) :
    Nonempty (RefinedSourceFaceCrosscutData P F A) := by
  have hendsFinite : ({d.crosscut.1, d.crosscut.2} : Set Plane).Finite :=
    Set.toFinite _
  have hendsSource : ({d.crosscut.1, d.crosscut.2} : Set Plane) ⊆
      P.src.skeletonSet := by
    intro x hx
    rcases hx with rfl | hx
    · exact d.left_mem_skeleton
    · simpa only [Set.mem_singleton_iff] using hx ▸ d.right_mem_skeleton
  obtain ⟨r⟩ := P.exists_subdivideSetData hendsFinite hendsSource
  have hgeom : SourceCrosscutGeometry r.pair d.crosscut := by
    refine {
      seg_subset_domain := ?_
      interior_subset := ?_
      left_vertex_of_mem_outer := fun _ => r.vertexSet_subset
        (Set.mem_insert d.crosscut.1 {d.crosscut.2})
      right_vertex_of_mem_outer := fun _ => r.vertexSet_subset
        (Set.mem_insert_of_mem d.crosscut.1 (Set.mem_singleton d.crosscut.2))
    }
    · intro x hx
      by_cases hxLeft : x = d.crosscut.1
      · exact P.src_isWeaklyAdmissible.skeletonSet_subset
          (hxLeft ▸ d.left_mem_skeleton)
      by_cases hxRight : x = d.crosscut.2
      · exact P.src_isWeaklyAdmissible.skeletonSet_subset
          (hxRight ▸ d.right_mem_skeleton)
      exact (P.src_face_subset_interior d.face_mem
        (d.interior_subset_face
          (mem_openSegment_of_ne_left_right (Ne.symm hxLeft) (Ne.symm hxRight) hx))).1
    · exact d.interior_subset_face |>.trans (P.src_face_subset_interior d.face_mem)
  exact ⟨{
    crosscutData := d
    subdivision := r
    geometry := hgeom
  }⟩

namespace SourceNonboundarySegmentCover

variable (Q : SourceNonboundarySegmentCover P)

/-- The source pieces after adjoining one auxiliary crosscut and one local grid. -/
noncomputable def crosscutPieces (J : Piece) (p : Plane) (s epsilon : ℝ) : List Piece :=
  (Q.pieces ++ [J]) ++ localGridEdges p s (localGridCount s epsilon)

/-- The finite straight-line overlay of the old compact source core, an auxiliary crosscut,
and the local grid.  Old nonboundary vertices and prescribed points are retained. -/
noncomputable def crosscutOverlay (J : Piece) (p : Plane) (s epsilon : ℝ)
    (extra : List Plane) : Graph Plane Piece :=
  attachGraph (Q.crosscutPieces J p s epsilon)
    (extra ++ P.sourceNonboundaryGraph.vertexFinset.toList)

instance crosscutOverlay_finite (J : Piece) (p : Plane) (s epsilon : ℝ)
    (extra : List Plane) : (Q.crosscutOverlay J p s epsilon extra).Finite :=
  attachGraph_finite _ _

/-- Every source piece in the crosscut overlay is nondegenerate. -/
theorem crosscutPieces_nondeg {J : Piece} {p : Plane} {s epsilon : ℝ}
    (hs : 0 < s) (hJ : J.Nondeg) :
    ∀ R ∈ Q.crosscutPieces J p s epsilon, R.Nondeg := by
  intro R hR
  rcases List.mem_append.1 hR with hR | hR
  · rcases List.mem_append.1 hR with hR | hR
    · exact Q.nondeg R hR
    · rw [List.mem_singleton] at hR
      subst R
      exact hJ
  · exact localGridEdges_nondeg hs (one_le_localGridCount s epsilon) R hR

/-- The auxiliary-crosscut overlay is a finite straight-line plane graph. -/
theorem crosscutOverlay_isDrawing {J : Piece} {p : Plane} {s epsilon : ℝ}
    (hs : 0 < s) (hJ : J.Nondeg) (extra : List Plane) :
    Graph.IsDrawing (Q.crosscutOverlay J p s epsilon extra) segmentDrawing :=
  attachGraph_isDrawing (Q.crosscutPieces_nondeg hs hJ) _

/-- The crosscut overlay occupies exactly the old compact source carrier, the auxiliary
segment, and the local grid. -/
theorem crosscutOverlay_pointSet (J : Piece) (p : Plane) (s epsilon : ℝ)
    (extra : List Plane) :
    Graph.pointSet (Q.crosscutOverlay J p s epsilon extra) segmentDrawing =
      (Graph.pointSet P.sourceNonboundaryGraph P.src.drawing ∪ J.seg) ∪
        cover (localGridEdges p s (localGridCount s epsilon)) := by
  rw [crosscutOverlay, attachGraph_pointSet, crosscutPieces, cover_append,
    cover_append, Q.cover_eq]
  simp only [cover_cons, cover_nil, Set.union_empty]

/-- The old compact source core survives in the auxiliary-crosscut overlay. -/
theorem sourceCore_subset_crosscutOverlay (J : Piece) (p : Plane) (s epsilon : ℝ)
    (extra : List Plane) :
    Graph.pointSet P.sourceNonboundaryGraph P.src.drawing ⊆
      Graph.pointSet (Q.crosscutOverlay J p s epsilon extra) segmentDrawing := by
  rw [Q.crosscutOverlay_pointSet]
  exact subset_union_left.trans subset_union_left

/-- The entire auxiliary segment survives in the overlay. -/
theorem crosscut_subset_crosscutOverlay (J : Piece) (p : Plane) (s epsilon : ℝ)
    (extra : List Plane) :
    J.seg ⊆ Graph.pointSet (Q.crosscutOverlay J p s epsilon extra) segmentDrawing := by
  rw [Q.crosscutOverlay_pointSet]
  exact subset_union_right.trans subset_union_left

/-- The entire local grid survives in the auxiliary-crosscut overlay. -/
theorem localGrid_subset_crosscutOverlay (J : Piece) (p : Plane) (s epsilon : ℝ)
    (extra : List Plane) :
    cover (localGridEdges p s (localGridCount s epsilon)) ⊆
      Graph.pointSet (Q.crosscutOverlay J p s epsilon extra) segmentDrawing := by
  rw [Q.crosscutOverlay_pointSet]
  exact subset_union_right

/-- Every old compact-core vertex is retained by the auxiliary-crosscut overlay. -/
theorem sourceCoreVertices_subset_crosscutOverlay {J : Piece} {p : Plane}
    {s epsilon : ℝ} (hs : 0 < s) (hJ : J.Nondeg) (extra : List Plane) :
    V(P.sourceNonboundaryGraph) ⊆ V(Q.crosscutOverlay J p s epsilon extra) := by
  intro x hx
  change x ∈ V(overlayGraph (Q.crosscutPieces J p s epsilon)
    (attachPoints (Q.crosscutPieces J p s epsilon)
      (extra ++ P.sourceNonboundaryGraph.vertexFinset.toList)))
  apply overlayGraph_mem_vertexSet_of_mem_cover (Q.crosscutPieces_nondeg hs hJ)
  · apply mem_attachPoints_of_mem
    exact List.mem_append_right extra (by
      rw [Finset.mem_toList, Graph.mem_vertexFinset]
      exact hx)
  · rw [crosscutPieces, cover_append, cover_append, Q.cover_eq]
    exact Or.inl (Or.inl (Graph.vertexSet_subset_pointSet hx))

/-- Both endpoints of the auxiliary crosscut are overlay vertices. -/
theorem crosscutEnds_subset_crosscutOverlay {J : Piece} {p : Plane}
    {s epsilon : ℝ} (hs : 0 < s) (hJ : J.Nondeg) (extra : List Plane) :
    ({J.1, J.2} : Set Plane) ⊆ V(Q.crosscutOverlay J p s epsilon extra) := by
  intro x hx
  simp only [Set.mem_insert_iff, Set.mem_singleton_iff] at hx
  change x ∈ V(overlayGraph (Q.crosscutPieces J p s epsilon)
    (attachPoints (Q.crosscutPieces J p s epsilon)
      (extra ++ P.sourceNonboundaryGraph.vertexFinset.toList)))
  apply overlayGraph_mem_vertexSet_of_mem_cover (Q.crosscutPieces_nondeg hs hJ)
  · exact attachPoints_endsAreCut _ _ J
      (List.mem_append_left _ (List.mem_append_right Q.pieces (List.mem_singleton_self J)))
      x hx
  · exact mem_cover_iff.2 ⟨J,
      List.mem_append_left _ (List.mem_append_right Q.pieces (List.mem_singleton_self J)), by
        rcases hx with rfl | rfl
        · exact left_mem_segment ℝ _ _
        · exact right_mem_segment ℝ _ _⟩

/-- Every raw local-grid vertex is retained by the auxiliary-crosscut overlay. -/
theorem localGridVertices_subset_crosscutOverlay {J : Piece} {p : Plane}
    {s epsilon : ℝ} (hs : 0 < s) (hJ : J.Nondeg) (extra : List Plane) :
    V(localGrid p s (localGridCount s epsilon)) ⊆
      V(Q.crosscutOverlay J p s epsilon extra) := by
  intro x hx
  rw [localGrid_eq, pieceListGraph_vertexSet] at hx
  simp only [endSet, Set.mem_setOf_eq] at hx
  obtain ⟨R, hR, hxR⟩ := hx
  change x ∈ V(overlayGraph (Q.crosscutPieces J p s epsilon)
    (attachPoints (Q.crosscutPieces J p s epsilon)
      (extra ++ P.sourceNonboundaryGraph.vertexFinset.toList)))
  apply overlayGraph_mem_vertexSet_of_mem_cover (Q.crosscutPieces_nondeg hs hJ)
  · exact attachPoints_endsAreCut _ _ R
      (List.mem_append_right (Q.pieces ++ [J]) hR) x hxR
  · exact mem_cover_iff.2 ⟨R, List.mem_append_right (Q.pieces ++ [J]) hR, by
      rcases hxR with rfl | rfl
      · exact left_mem_segment ℝ _ _
      · exact right_mem_segment ℝ _ _⟩

/-- Every overlay edge is cut from the old compact cover, the auxiliary crosscut, or the local
grid. -/
theorem crosscutOverlay_edge_source {J : Piece} {p : Plane} {s epsilon : ℝ}
    {extra : List Plane} {R : Piece} (hR : R ∈ E(Q.crosscutOverlay J p s epsilon extra)) :
    (∃ A ∈ Q.pieces, R.seg ⊆ A.seg) ∨
      R.seg ⊆ J.seg ∨
        ∃ A ∈ localGridEdges p s (localGridCount s epsilon), R.seg ⊆ A.seg := by
  change R ∈ overlayPieces (Q.crosscutPieces J p s epsilon)
    (attachPoints (Q.crosscutPieces J p s epsilon)
      (extra ++ P.sourceNonboundaryGraph.vertexFinset.toList)) at hR
  obtain ⟨R₀, hR₀, rfl⟩ := mem_overlayPieces.1 hR
  obtain ⟨A, hA, hsub, -⟩ := subdivide_subset _ _ R₀ hR₀
  rw [orientPiece_seg]
  rcases List.mem_append.1 hA with hA | hGrid
  · rcases List.mem_append.1 hA with hOld | hCrosscut
    · exact Or.inl ⟨A, hOld, hsub⟩
    · rw [List.mem_singleton] at hCrosscut
      exact Or.inr (Or.inl (hCrosscut ▸ hsub))
  · exact Or.inr (Or.inr ⟨A, hGrid, hsub⟩)

/-- If both the crosscut and the window lie in the open source domain, the entire auxiliary
overlay lies in the closed source domain. -/
theorem crosscutOverlay_pointSet_subset {J : Piece} {p : Plane} {s epsilon : ℝ}
    (hs : 0 < s) (hJdom : J.seg ⊆ srcDom)
    (hwindow : Plane.closedSquare p s ⊆ srcDom \ srcOuter) (extra : List Plane) :
    Graph.pointSet (Q.crosscutOverlay J p s epsilon extra) segmentDrawing ⊆ srcDom := by
  rw [Q.crosscutOverlay_pointSet]
  apply Set.union_subset
  · apply Set.union_subset
    · exact (Graph.pointSet_mono P.sourceNonboundaryGraph_le).trans
        P.src_isWeaklyAdmissible.skeletonSet_subset
    · exact hJdom
  · exact (cover_localGridEdges_subset_closedSquare hs
      (one_le_localGridCount s epsilon)).trans (hwindow.trans sdiff_subset)

/-- Every auxiliary-overlay edge is polygonal and has all nonvertex points in the open source
domain. -/
theorem crosscutOverlay_edge_dichotomy {J : Piece} {p : Plane} {s epsilon : ℝ}
    (hs : 0 < s) (hJ : J.Nondeg) (hJgeom : SourceCrosscutGeometry P J)
    (hwindow : Plane.closedSquare p s ⊆ srcDom \ srcOuter) (extra : List Plane) :
    ∀ {R : Piece}, R ∈ E(Q.crosscutOverlay J p s epsilon extra) →
      IsPolygonal (_root_.Graph.edgeArc segmentDrawing R) ∧
        _root_.Graph.edgeArc segmentDrawing R \ V(Q.crosscutOverlay J p s epsilon extra) ⊆
          srcDom \ srcOuter := by
  intro R hR
  refine ⟨by rw [edgeArc_segmentDrawing]; exact isPolygonal_segment _ _, ?_⟩
  intro x hx
  have hxSeg : x ∈ R.seg := by
    rw [← edgeArc_segmentDrawing]
    exact hx.1
  rcases Q.crosscutOverlay_edge_source hR with hOld | hCrosscut | hGrid
  · obtain ⟨A, hA, hRA⟩ := hOld
    obtain ⟨e, he, heNotOuter, hAe⟩ := Q.source A hA
    obtain ⟨a, b, hab⟩ := P.str.skel.exists_isLink_of_mem_edgeSet he
    have hxe : x ∈ _root_.Graph.edgeArc P.src.drawing e := hAe (hRA hxSeg)
    have hxCell : x ∈ P.src.cell e := by
      rw [P.src.cell_edge hab]
      refine ⟨hxe, ?_⟩
      intro hxEnds
      have habSrc := hab.map P.src.pos
      rcases hxEnds with hxa | hxb
      · apply hx.2
        rw [hxa]
        apply Q.sourceCoreVertices_subset_crosscutOverlay hs hJ extra
        exact ⟨e, by rwa [P.src.edgeSet_graph], heNotOuter, habSrc.inc_left⟩
      · apply hx.2
        rw [hxb]
        apply Q.sourceCoreVertices_subset_crosscutOverlay hs hJ extra
        exact ⟨e, by rwa [P.src.edgeSet_graph], heNotOuter, habSrc.inc_right⟩
    exact P.src_isWeaklyAdmissible.cell_subset he heNotOuter hxCell
  · have hxLeft : x ≠ J.1 := by
      intro h
      apply hx.2
      rw [h]
      exact Q.crosscutEnds_subset_crosscutOverlay hs hJ extra
        (Set.mem_insert J.1 {J.2})
    have hxRight : x ≠ J.2 := by
      intro h
      apply hx.2
      rw [h]
      exact Q.crosscutEnds_subset_crosscutOverlay hs hJ extra
        (Set.mem_insert_of_mem J.1 (Set.mem_singleton J.2))
    exact hJgeom.interior_subset
      (mem_openSegment_of_ne_left_right (Ne.symm hxLeft) (Ne.symm hxRight)
        (hCrosscut hxSeg))
  · obtain ⟨A, hA, hRA⟩ := hGrid
    exact hwindow (cover_localGridEdges_subset_closedSquare hs
      (one_le_localGridCount s epsilon)
      (mem_cover_iff.2 ⟨A, hA, hRA hxSeg⟩))

/-- Away from overlay vertices, an auxiliary-overlay edge meeting an old open nonboundary edge
is one of that edge's subdivision pieces. -/
theorem crosscutOverlay_edge_subset {J : Piece} {p : Plane} {s epsilon : ℝ}
    (hs : 0 < s) (hJ : J.Nondeg) (extra : List Plane) :
    ∀ {e : γ}, e ∈ E(P.str.skel) → e ∉ E(P.str.outerGraph) → ∀ {R : Piece},
      R ∈ E(Q.crosscutOverlay J p s epsilon extra) →
      (_root_.Graph.edgeArc segmentDrawing R ∩
        (P.src.cell e \ V(Q.crosscutOverlay J p s epsilon extra))).Nonempty →
      _root_.Graph.edgeArc segmentDrawing R ⊆
        _root_.Graph.edgeArc P.src.drawing e := by
  intro e he heOuter R hR hmeet
  obtain ⟨z, hzR, hzCell, hznotOverlay⟩ := hmeet
  obtain ⟨a, b, hab⟩ := P.str.skel.exists_isLink_of_mem_edgeSet he
  have hzOldArc : z ∈ _root_.Graph.edgeArc P.src.drawing e := by
    rw [P.src.cell_edge hab] at hzCell
    exact hzCell.1
  have hzCore : z ∈ Graph.pointSet P.sourceNonboundaryGraph P.src.drawing :=
    Graph.edgeArc_subset_pointSet
      (sourceNonboundaryGraph_edge_mem (P := P) he heOuter) hzOldArc
  have hzCover : z ∈ cover Q.pieces := by rwa [Q.cover_eq]
  obtain ⟨A, hA, hzA⟩ := ClosedPolygon.exists_of_mem_cover hzCover
  obtain ⟨g, hg, -, hAg⟩ := Q.source A hA
  have hzg : z ∈ _root_.Graph.edgeArc P.src.drawing g := hAg hzA
  have hznotOldVertex : z ∉ V(P.src.graph) := by
    intro hzV
    rcases P.src.isDrawing.vertex_mem_edgeArc (hab.map P.src.pos) hzV hzOldArc with
      hza | hzb
    · rw [P.src.cell_edge hab] at hzCell
      exact hzCell.2 (by simp [hza])
    · rw [P.src.cell_edge hab] at hzCell
      exact hzCell.2 (by simp [hzb])
  have heg : e = g := P.src.isDrawing.unique_edge_at
    (by change e ∈ E(P.str.skel); exact he)
    (by change g ∈ E(P.str.skel); exact hg)
    hznotOldVertex hzOldArc hzg
  have hAold : A.seg ⊆ _root_.Graph.edgeArc P.src.drawing e := by rwa [heg]
  obtain ⟨R', hR', hzR', hR'A⟩ :=
    exists_overlayPiece_mem_subset
      (points := attachPoints (Q.crosscutPieces J p s epsilon)
        (extra ++ P.sourceNonboundaryGraph.vertexFinset.toList))
      (P₀ := A)
      (List.mem_append_left _ (List.mem_append_left [J] hA)) hzA
  have hzR'Arc : z ∈ _root_.Graph.edgeArc segmentDrawing R' := by
    rwa [edgeArc_segmentDrawing]
  have hRR' : R = R' :=
    (Q.crosscutOverlay_isDrawing hs hJ extra).unique_edge_at
      hR hR' hznotOverlay hzR hzR'Arc
  rw [hRR', edgeArc_segmentDrawing]
  exact hR'A.trans hAold

/-- Away from overlay vertices, an auxiliary-overlay edge meeting a raw local-grid edge is one
of that edge's subdivision pieces. -/
theorem crosscutOverlay_grid_edge_subset {J : Piece} {p : Plane} {s epsilon : ℝ}
    (hs : 0 < s) (hJ : J.Nondeg) (extra : List Plane) :
    ∀ {A : Piece}, A ∈ E(localGrid p s (localGridCount s epsilon)) → ∀ {R : Piece},
      R ∈ E(Q.crosscutOverlay J p s epsilon extra) →
      (_root_.Graph.edgeArc segmentDrawing R ∩
        (_root_.Graph.edgeArc segmentDrawing A \
          V(Q.crosscutOverlay J p s epsilon extra))).Nonempty →
      _root_.Graph.edgeArc segmentDrawing R ⊆
        _root_.Graph.edgeArc segmentDrawing A := by
  intro A hA R hR hmeet
  have hAList : A ∈ localGridEdges p s (localGridCount s epsilon) := by
    simpa only [localGrid_eq, pieceListGraph_mem_edgeSet] using hA
  obtain ⟨z, hzR, hzA, hznotOverlay⟩ := hmeet
  obtain ⟨R', hR', hzR', hR'A⟩ :=
    exists_overlayPiece_mem_subset
      (points := attachPoints (Q.crosscutPieces J p s epsilon)
        (extra ++ P.sourceNonboundaryGraph.vertexFinset.toList))
      (P₀ := A) (List.mem_append_right (Q.pieces ++ [J]) hAList)
      (by rwa [edgeArc_segmentDrawing] at hzA)
  have hzR'Arc : z ∈ _root_.Graph.edgeArc segmentDrawing R' := by
    rwa [edgeArc_segmentDrawing]
  have hRR' : R = R' :=
    (Q.crosscutOverlay_isDrawing hs hJ extra).unique_edge_at
      hR hR' hznotOverlay hzR hzR'Arc
  rw [hRR', edgeArc_segmentDrawing, edgeArc_segmentDrawing]
  exact hR'A

/-- Away from overlay vertices, an edge meeting the auxiliary crosscut is one of the
crosscut's subdivision pieces. -/
theorem crosscutOverlay_crosscut_edge_subset {J : Piece} {p : Plane} {s epsilon : ℝ}
    (hs : 0 < s) (hJ : J.Nondeg) (extra : List Plane) :
    ∀ {R : Piece}, R ∈ E(Q.crosscutOverlay J p s epsilon extra) →
      (_root_.Graph.edgeArc segmentDrawing R ∩
        (_root_.Graph.edgeArc segmentDrawing J \
          V(Q.crosscutOverlay J p s epsilon extra))).Nonempty →
      _root_.Graph.edgeArc segmentDrawing R ⊆
        _root_.Graph.edgeArc segmentDrawing J := by
  intro R hR hmeet
  obtain ⟨z, hzR, hzJ, hznotOverlay⟩ := hmeet
  obtain ⟨R', hR', hzR', hR'J⟩ :=
    exists_overlayPiece_mem_subset
      (points := attachPoints (Q.crosscutPieces J p s epsilon)
        (extra ++ P.sourceNonboundaryGraph.vertexFinset.toList))
      (P₀ := J)
      (List.mem_append_left _
        (List.mem_append_right Q.pieces (List.mem_singleton_self J)))
      (by rwa [edgeArc_segmentDrawing] at hzJ)
  have hzR'Arc : z ∈ _root_.Graph.edgeArc segmentDrawing R' := by
    rwa [edgeArc_segmentDrawing]
  have hRR' : R = R' :=
    (Q.crosscutOverlay_isDrawing hs hJ extra).unique_edge_at
      hR hR' hznotOverlay hzR hzR'Arc
  rw [hRR', edgeArc_segmentDrawing, edgeArc_segmentDrawing]
  exact hR'J

/-- The auxiliary straight-line overlay contains a plane subdivision of the raw local grid. -/
theorem crosscutOverlay_localGrid_isPlaneSubdivisionExtension
    {J : Piece} {p : Plane} {s epsilon : ℝ} (hs : 0 < s) (hJ : J.Nondeg)
    (extra : List Plane) :
    IsPlaneSubdivisionExtension
      (localGrid p s (localGridCount s epsilon)) segmentDrawing
      (Q.crosscutOverlay J p s epsilon extra) segmentDrawing where
  finite := inferInstance
  oldIsDrawing := localGrid_isDrawing hs (one_le_localGridCount s epsilon)
  isDrawing := Q.crosscutOverlay_isDrawing hs hJ extra
  vertexSet_subset := Q.localGridVertices_subset_crosscutOverlay hs hJ extra
  pointSet_subset := by
    rw [localGrid_eq, pieceListGraph_pointSet]
    exact Q.localGrid_subset_crosscutOverlay J p s epsilon extra
  edge_subset := by
    intro A hA R hR hmeet
    exact Q.crosscutOverlay_grid_edge_subset hs hJ extra hA hR hmeet

/-- A single nondegenerate straight segment, with its two ends as vertices, is a plane
drawing. -/
theorem pieceListGraph_single_isDrawing {J : Piece} (hJ : J.Nondeg) :
    _root_.Graph.IsDrawing (pieceListGraph [J]) segmentDrawing where
  edge_param := by
    intro R hR
    rw [pieceListGraph_mem_edgeSet, List.mem_singleton] at hR
    subst R
    refine ⟨AffineMap.lineMap_continuous.continuousOn, injOn_lineMap hJ, ?_⟩
    simp [segmentDrawing]
  vertex_mem_edgeArc := by
    intro R x y v hR hv _
    rw [pieceListGraph_isLink] at hR
    obtain ⟨hRJ, hxy⟩ := hR
    rw [List.mem_singleton] at hRJ
    subst R
    rw [pieceListGraph_vertexSet] at hv
    obtain ⟨A, hAJ, hvA⟩ := hv
    rw [List.mem_singleton] at hAJ
    subst A
    rcases hxy with ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩
    · exact hvA
    · exact hvA.symm
  edge_inter := by
    intro R A hR hA hne
    rw [pieceListGraph_mem_edgeSet, List.mem_singleton] at hR hA
    exact (hne (hR.trans hA.symm)).elim

/-! ### Fresh relabelling and the wild outer graph -/

/-- Fresh abstract edge names for an auxiliary-crosscut inner overlay. -/
structure CrosscutOverlayRelabeling (J : Piece) (p : Plane) (s epsilon : ℝ)
    (extra : List Plane) where
  name : Piece → γ
  name_inj : InjOn name E(Q.crosscutOverlay J p s epsilon extra)
  name_fresh : ∀ R ∈ E(Q.crosscutOverlay J p s epsilon extra), name R ∉ P.str.cells

/-- An infinite cell-name type supplies fresh names for the auxiliary-crosscut overlay. -/
theorem exists_crosscutOverlayRelabeling [Infinite γ]
    (J : Piece) (p : Plane) (s epsilon : ℝ) (extra : List Plane) :
    Nonempty (Q.CrosscutOverlayRelabeling J p s epsilon extra) := by
  obtain ⟨name, hname, hfresh⟩ := exists_finiteGraph_edgeRelabeling_avoiding γ
    (Q.crosscutOverlay J p s epsilon extra) P.str.cells P.str.finite_cells
  exact ⟨⟨name, hname, hfresh⟩⟩

namespace CrosscutOverlayRelabeling

variable {Q : SourceNonboundarySegmentCover P} {J : Piece} {p : Plane}
  {s epsilon : ℝ} {extra : List Plane}
  (w : Q.CrosscutOverlayRelabeling J p s epsilon extra)

/-- The old outer graph, still drawn on the wild source curve. -/
abbrev outerGraph (_w : Q.CrosscutOverlayRelabeling J p s epsilon extra) :
    _root_.Graph Plane γ := P.str.outerGraph.map P.src.pos

/-- The freshly relabelled auxiliary-crosscut inner overlay. -/
noncomputable abbrev innerGraph : _root_.Graph Plane γ :=
  (Q.crosscutOverlay J p s epsilon extra).relabelEdges w.name w.name_inj

/-- The mixed crosscut source graph. -/
noncomputable def graph : _root_.Graph Plane γ := w.outerGraph.union w.innerGraph

/-- The mixed drawing keeps the wild outer parametrizations and uses straight segments on all
fresh inner edges. -/
noncomputable def drawing : γ → ℝ → Plane := by
  classical
  exact fun e =>
    if e ∈ E(P.str.outerGraph) then P.src.drawing e
    else (Q.crosscutOverlay J p s epsilon extra).relabelDrawing
      w.name segmentDrawing e

/-- Old outer names and freshly allocated inner names are disjoint. -/
theorem compatible : w.outerGraph.Compatible w.innerGraph := by
  apply _root_.Graph.Compatible.of_disjoint_edgeSet
  rw [Set.disjoint_left, _root_.Graph.edgeSet_map, _root_.Graph.edgeSet_relabelEdges]
  intro e heOuter heInner
  obtain ⟨R, hR, hname⟩ := heInner
  rw [← hname] at heOuter
  exact w.name_fresh R hR
    (P.str.mem_cells_of_mem_edgeSet (P.str.outerGraph_le.edgeSet_mono heOuter))

/-- On an old outer edge the mixed drawing is the old source drawing. -/
theorem drawing_of_outer {e : γ} (he : e ∈ E(P.str.outerGraph)) :
    w.drawing e = P.src.drawing e := by simp [drawing, he]

/-- On a fresh inner edge the mixed drawing is its relabelled segment drawing. -/
theorem drawing_of_inner {e : γ} (he : e ∈ E(w.innerGraph)) :
    w.drawing e =
      (Q.crosscutOverlay J p s epsilon extra).relabelDrawing
        w.name segmentDrawing e := by
  rw [drawing, if_neg]
  obtain ⟨R, hR, rfl⟩ := he
  exact fun heOuter => w.name_fresh R hR
    (P.str.mem_cells_of_mem_edgeSet (P.str.outerGraph_le.edgeSet_mono heOuter))

/-- The mixed drawing restricts to a drawing of the old wild outer graph. -/
theorem outer_isDrawing : w.outerGraph.IsDrawing w.drawing := by
  apply Schoenflies.Graph.isDrawing_congr_of_eqOn
    (P.src.isDrawing.mono (P.str.outerGraph_le.map P.src.pos))
  intro e he
  apply w.drawing_of_outer
  rwa [_root_.Graph.edgeSet_map] at he

/-- The mixed drawing restricts to the relabelled auxiliary-crosscut inner overlay. -/
theorem inner_isDrawing (hs : 0 < s) (hJ : J.Nondeg) :
    w.innerGraph.IsDrawing w.drawing := by
  apply Schoenflies.Graph.isDrawing_congr_of_eqOn
    ((Q.crosscutOverlay_isDrawing hs hJ extra).relabelEdges w.name_inj)
  intro e he
  exact w.drawing_of_inner he

/-- The outer part occupies exactly the wild source curve. -/
theorem outer_pointSet :
    _root_.Graph.pointSet w.outerGraph w.drawing = srcOuter := by
  calc
    _root_.Graph.pointSet w.outerGraph w.drawing =
        _root_.Graph.pointSet w.outerGraph P.src.drawing := by
      apply _root_.Graph.pointSet_congr
      intro e he
      simpa only [_root_.Graph.edgeArc] using congrArg
        (fun f : ℝ → Plane => f '' unitInterval)
        (w.drawing_of_outer (by rwa [_root_.Graph.edgeSet_map] at he))
    _ = P.src.outerSet := rfl
    _ = srcOuter := P.src_isWeaklyAdmissible.outerSet_eq

/-- The inner part occupies exactly the straight-line auxiliary-crosscut overlay. -/
theorem inner_pointSet :
    _root_.Graph.pointSet w.innerGraph w.drawing =
      _root_.Graph.pointSet (Q.crosscutOverlay J p s epsilon extra)
        segmentDrawing := by
  calc
    _root_.Graph.pointSet w.innerGraph w.drawing =
        _root_.Graph.pointSet w.innerGraph
          ((Q.crosscutOverlay J p s epsilon extra).relabelDrawing
            w.name segmentDrawing) := by
      apply _root_.Graph.pointSet_congr
      intro e he
      simpa only [_root_.Graph.edgeArc] using congrArg
        (fun f : ℝ → Plane => f '' unitInterval) (w.drawing_of_inner he)
    _ = _root_.Graph.pointSet (Q.crosscutOverlay J p s epsilon extra)
        segmentDrawing :=
      _root_.Graph.pointSet_relabelEdges w.name_inj

/-- The wild outer graph and the auxiliary-crosscut inner overlay form a plane drawing. -/
theorem graph_isDrawing (hs : 0 < s) (hJ : J.Nondeg)
    (hJgeom : SourceCrosscutGeometry P J)
    (hwindow : Plane.closedSquare p s ⊆ srcDom \ srcOuter) :
    w.graph.IsDrawing w.drawing := by
  apply Schoenflies.Graph.isDrawing_union_of_common_vertices
    w.outer_isDrawing (w.inner_isDrawing hs hJ) w.compatible
  intro x hxOuter hxInner
  rw [w.outer_pointSet] at hxOuter
  rw [w.inner_pointSet, Q.crosscutOverlay_pointSet] at hxInner
  rcases hxInner with (hxCore | hxCrosscut) | hxGrid
  · obtain ⟨hxCoreV, hxOuterV⟩ :=
      sourceCore_inter_outer_vertices (P := P) hxCore hxOuter
    refine ⟨hxOuterV, ?_⟩
    rw [_root_.Graph.vertexSet_relabelEdges]
    exact Q.sourceCoreVertices_subset_crosscutOverlay hs hJ extra hxCoreV
  · by_cases hxLeft : x = J.1
    · subst x
      refine ⟨P.sourceVertex_mem_outerGraph
          (hJgeom.left_vertex_of_mem_outer hxOuter) hxOuter, ?_⟩
      rw [_root_.Graph.vertexSet_relabelEdges]
      exact Q.crosscutEnds_subset_crosscutOverlay hs hJ extra
        (Set.mem_insert J.1 {J.2})
    by_cases hxRight : x = J.2
    · subst x
      refine ⟨P.sourceVertex_mem_outerGraph
          (hJgeom.right_vertex_of_mem_outer hxOuter) hxOuter, ?_⟩
      rw [_root_.Graph.vertexSet_relabelEdges]
      exact Q.crosscutEnds_subset_crosscutOverlay hs hJ extra
        (Set.mem_insert_of_mem J.1 (Set.mem_singleton J.2))
    exact ((hJgeom.interior_subset
      (mem_openSegment_of_ne_left_right (Ne.symm hxLeft) (Ne.symm hxRight) hxCrosscut)).2
        hxOuter).elim
  · have hxWindow := cover_localGridEdges_subset_closedSquare hs
      (one_le_localGridCount s epsilon) hxGrid
    exact ((hwindow hxWindow).2 hxOuter).elim

/-- The mixed crosscut source graph is finite. -/
theorem graph_finite : w.graph.Finite where
  finite_vertexSet := by
    rw [graph, _root_.Graph.vertexSet_union, outerGraph, _root_.Graph.vertexSet_map,
      _root_.Graph.vertexSet_relabelEdges]
    exact ((P.str.finite_vertexSet.subset P.str.outerGraph_le.vertexSet_mono).image
      P.src.pos).union
      (_root_.Graph.finite_vertexSet (Q.crosscutOverlay J p s epsilon extra))
  finite_edgeSet := by
    rw [graph, _root_.Graph.edgeSet_union, outerGraph, _root_.Graph.edgeSet_map,
      _root_.Graph.edgeSet_relabelEdges]
    exact (P.str.finite_edgeSet.subset P.str.outerGraph_le.edgeSet_mono).union
      ((_root_.Graph.finite_edgeSet
        (Q.crosscutOverlay J p s epsilon extra)).image w.name)

/-- The mixed graph occupies the wild outer curve, old compact core, auxiliary crosscut, and
local grid. -/
theorem graph_pointSet :
    _root_.Graph.pointSet w.graph w.drawing =
      srcOuter ∪ ((
        _root_.Graph.pointSet P.sourceNonboundaryGraph P.src.drawing ∪ J.seg) ∪
          cover (localGridEdges p s (localGridCount s epsilon))) := by
  rw [graph, _root_.Graph.pointSet_union, w.outer_pointSet, w.inner_pointSet,
    Q.crosscutOverlay_pointSet]

/-- The complete old source skeleton is retained by the mixed crosscut graph. -/
theorem sourceSkeleton_subset_graph :
    P.src.skeletonSet ⊆ _root_.Graph.pointSet w.graph w.drawing := by
  rw [P.skeletonSet_eq_sourceNonboundaryGraph_union, w.graph_pointSet]
  intro x hx
  rcases hx with hxCore | hxOuter
  · exact Or.inr (Or.inl (Or.inl hxCore))
  · exact Or.inl hxOuter

/-- Every old source vertex is retained by the mixed crosscut graph. -/
theorem sourceVertices_subset_graph (hs : 0 < s) (hJ : J.Nondeg) :
    V(P.src.graph) ⊆ V(w.graph) := by
  intro x hx
  obtain ⟨z, hz, hzx, -⟩ :=
    P.src_isWeaklyAdmissible.isTwoConnected.hasThreeVertices.exists_ne_ne x x
  obtain ⟨D, hD⟩ :=
    P.src_isWeaklyAdmissible.isTwoConnected.connected.exists_isPath hx hz
  obtain ⟨e, heD, hinc⟩ :=
    hD.isWalk.exists_inc_source (hD.ne_nil (Ne.symm hzx))
  have heSrc : e ∈ E(P.src.graph) := hD.edge_mem heD
  by_cases heOuter : e ∈ E(P.str.outerGraph)
  · rw [graph, _root_.Graph.vertexSet_union]
    exact Or.inl
      (((P.str.outerGraph_le.map P.src.pos).inc_congr
        (by rwa [_root_.Graph.edgeSet_map])).2 hinc).vertex_mem
  · have hxCore : x ∈ V(P.sourceNonboundaryGraph) := by
      change x ∈ P.sourceNonboundaryVertices
      exact ⟨e, heSrc, heOuter, hinc⟩
    rw [graph, _root_.Graph.vertexSet_union]
    exact Or.inr (by
      rw [_root_.Graph.vertexSet_relabelEdges]
      exact Q.sourceCoreVertices_subset_crosscutOverlay hs hJ extra hxCore)

/-- Both ends of the auxiliary crosscut are vertices of the mixed graph. -/
theorem crosscutEnds_subset_graph (hs : 0 < s) (hJ : J.Nondeg) :
    ({J.1, J.2} : Set Plane) ⊆ V(w.graph) := by
  intro x hx
  rw [graph, _root_.Graph.vertexSet_union]
  exact Or.inr (by
    rw [_root_.Graph.vertexSet_relabelEdges]
    exact Q.crosscutEnds_subset_crosscutOverlay hs hJ extra hx)

/-- The mixed crosscut graph stays in the closed source domain. -/
theorem graph_pointSet_subset (hs : 0 < s)
    (hJgeom : SourceCrosscutGeometry P J)
    (hwindow : Plane.closedSquare p s ⊆ srcDom \ srcOuter) :
    _root_.Graph.pointSet w.graph w.drawing ⊆ srcDom := by
  rw [graph, _root_.Graph.pointSet_union]
  apply Set.union_subset
  · rw [w.outer_pointSet, ← P.src_isWeaklyAdmissible.outerSet_eq]
    exact (_root_.Graph.pointSet_mono (P.str.outerGraph_le.map P.src.pos)).trans
      P.src_isWeaklyAdmissible.skeletonSet_subset
  · rw [w.inner_pointSet]
    exact Q.crosscutOverlay_pointSet_subset hs hJgeom.seg_subset_domain hwindow extra

/-- Every mixed edge is either on the wild outer curve or is a polygonal inner edge whose
nonvertex points lie in the open source domain. -/
theorem graph_edge_dichotomy (hs : 0 < s) (hJ : J.Nondeg)
    (hJgeom : SourceCrosscutGeometry P J)
    (hwindow : Plane.closedSquare p s ⊆ srcDom \ srcOuter) :
    ∀ {e : γ}, e ∈ E(w.graph) → _root_.Graph.edgeArc w.drawing e ⊆ srcOuter ∨
      (IsPolygonal (_root_.Graph.edgeArc w.drawing e) ∧
        _root_.Graph.edgeArc w.drawing e \ V(w.graph) ⊆ srcDom \ srcOuter) := by
  intro e he
  rcases he with heOuter | heInner
  · exact Or.inl (by
      intro x hx
      rw [← w.outer_pointSet]
      exact _root_.Graph.edgeArc_subset_pointSet heOuter hx)
  · obtain ⟨R, hR, rfl⟩ := heInner
    have hname : w.name R ∈ E(w.innerGraph) := ⟨R, hR, rfl⟩
    have hdrawing := w.drawing_of_inner hname
    have harc : _root_.Graph.edgeArc w.drawing (w.name R) =
        _root_.Graph.edgeArc segmentDrawing R := by
      calc
        _root_.Graph.edgeArc w.drawing (w.name R) =
            _root_.Graph.edgeArc
              ((Q.crosscutOverlay J p s epsilon extra).relabelDrawing
                w.name segmentDrawing) (w.name R) := by
          simpa only [_root_.Graph.edgeArc] using congrArg
            (fun f : ℝ → Plane => f '' unitInterval) hdrawing
        _ = _root_.Graph.edgeArc segmentDrawing R :=
          _root_.Graph.edgeArc_relabelDrawing w.name_inj hR
    rw [harc]
    obtain ⟨hpoly, hinterior⟩ :=
      Q.crosscutOverlay_edge_dichotomy hs hJ hJgeom hwindow extra hR
    refine Or.inr ⟨hpoly, ?_⟩
    intro x hx
    apply hinterior
    refine ⟨hx.1, ?_⟩
    intro hxVertex
    apply hx.2
    rw [graph, _root_.Graph.vertexSet_union]
    exact Or.inr (by rwa [_root_.Graph.vertexSet_relabelEdges])

/-- An edge of the mixed crosscut graph meeting an old open source edge away from mixed
vertices is one of that edge's subdivision pieces. -/
theorem graph_edge_subset (hs : 0 < s) (hJ : J.Nondeg)
    (hJgeom : SourceCrosscutGeometry P J)
    (hwindow : Plane.closedSquare p s ⊆ srcDom \ srcOuter) :
    ∀ {e : γ}, e ∈ E(P.str.skel) → ∀ {f : γ}, f ∈ E(w.graph) →
      (_root_.Graph.edgeArc w.drawing f ∩ (P.src.cell e \ V(w.graph))).Nonempty →
      _root_.Graph.edgeArc w.drawing f ⊆ _root_.Graph.edgeArc P.src.drawing e := by
  intro e he f hf hmeet
  obtain ⟨z, hzf, hzCell, hznotGraph⟩ := hmeet
  obtain ⟨a, b, hab⟩ := P.str.skel.exists_isLink_of_mem_edgeSet he
  have hze : z ∈ _root_.Graph.edgeArc P.src.drawing e := by
    rw [P.src.cell_edge hab] at hzCell
    exact hzCell.1
  rcases hf with hfOuter | hfInner
  · have hfAbstract : f ∈ E(P.str.outerGraph) := by
      rwa [_root_.Graph.edgeSet_map] at hfOuter
    have hzfSrc : z ∈ _root_.Graph.edgeArc P.src.drawing f := by
      have hdraw := w.drawing_of_outer hfAbstract
      simpa only [_root_.Graph.edgeArc] using
        (congrArg (fun g : ℝ → Plane => g '' unitInterval) hdraw ▸ hzf)
    have hznotOld : z ∉ V(P.src.graph) := fun hzOld =>
      hznotGraph (w.sourceVertices_subset_graph hs hJ hzOld)
    have hef : e = f := P.src.isDrawing.unique_edge_at
      (by rw [_root_.Graph.edgeSet_map]; exact he)
      (by
        rw [_root_.Graph.edgeSet_map]
        exact P.str.outerGraph_le.edgeSet_mono hfAbstract)
      hznotOld hze hzfSrc
    subst f
    have hdraw := w.drawing_of_outer hfAbstract
    rw [_root_.Graph.edgeArc, hdraw]
    intro y hy
    exact hy
  · obtain ⟨R, hR, rfl⟩ := hfInner
    have hname : w.name R ∈ E(w.innerGraph) := ⟨R, hR, rfl⟩
    have hdrawing := w.drawing_of_inner hname
    have harc : _root_.Graph.edgeArc w.drawing (w.name R) =
        _root_.Graph.edgeArc segmentDrawing R := by
      calc
        _root_.Graph.edgeArc w.drawing (w.name R) =
            _root_.Graph.edgeArc
              ((Q.crosscutOverlay J p s epsilon extra).relabelDrawing
                w.name segmentDrawing) (w.name R) := by
          simpa only [_root_.Graph.edgeArc] using congrArg
            (fun g : ℝ → Plane => g '' unitInterval) hdrawing
        _ = _root_.Graph.edgeArc segmentDrawing R :=
          _root_.Graph.edgeArc_relabelDrawing w.name_inj hR
    by_cases heOuter : e ∈ E(P.str.outerGraph)
    · exfalso
      have heMixed : e ∈ E(w.graph) := Or.inl (by
        rw [_root_.Graph.edgeSet_map]
        exact heOuter)
      have hne : e ≠ w.name R := fun heq =>
        w.name_fresh R hR (heq ▸ P.str.mem_cells_of_mem_edgeSet he)
      have hzeMixed : z ∈ _root_.Graph.edgeArc w.drawing e := by
        have hdraw := w.drawing_of_outer heOuter
        simpa only [_root_.Graph.edgeArc] using
          (congrArg (fun g : ℝ → Plane => g '' unitInterval) hdraw ▸ hze)
      have hzVertex :=
        (w.graph_isDrawing hs hJ hJgeom hwindow).edge_inter
          heMixed (Or.inr hname) hne hzeMixed hzf |>.1
      exact hznotGraph hzVertex
    · rw [harc]
      apply Q.crosscutOverlay_edge_subset hs hJ extra he heOuter hR
      refine ⟨z, harc ▸ hzf, hzCell, ?_⟩
      intro hzLocal
      apply hznotGraph
      rw [graph, _root_.Graph.vertexSet_union]
      exact Or.inr (by rwa [_root_.Graph.vertexSet_relabelEdges])

/-- The mixed crosscut graph contains a plane subdivision of the complete old source drawing. -/
theorem source_isPlaneSubdivisionExtension (hs : 0 < s) (hJ : J.Nondeg)
    (hJgeom : SourceCrosscutGeometry P J)
    (hwindow : Plane.closedSquare p s ⊆ srcDom \ srcOuter) :
    IsPlaneSubdivisionExtension P.src.graph P.src.drawing w.graph w.drawing where
  finite := w.graph_finite
  oldIsDrawing := P.src.isDrawing
  isDrawing := w.graph_isDrawing hs hJ hJgeom hwindow
  vertexSet_subset := w.sourceVertices_subset_graph hs hJ
  pointSet_subset := w.sourceSkeleton_subset_graph
  edge_subset := by
    intro e he f hf hmeet
    have heAbstract : e ∈ E(P.str.skel) := by
      simpa only [P.src.edgeSet_graph] using he
    obtain ⟨z, hzf, hze, hznot⟩ := hmeet
    obtain ⟨a, b, hab⟩ := P.str.skel.exists_isLink_of_mem_edgeSet heAbstract
    apply w.graph_edge_subset hs hJ hJgeom hwindow heAbstract hf
    refine ⟨z, hzf, ?_, hznot⟩
    rw [P.src.cell_edge hab]
    refine ⟨hze, ?_⟩
    rintro (rfl | rfl)
    · exact hznot (w.sourceVertices_subset_graph hs hJ (hab.map P.src.pos).left_mem)
    · exact hznot (w.sourceVertices_subset_graph hs hJ (hab.map P.src.pos).right_mem)

/-- The old-source trace inside the mixed crosscut graph remains 2-connected. -/
theorem sourceTrace_isTwoConnected (hs : 0 < s) (hJ : J.Nondeg)
    (hJgeom : SourceCrosscutGeometry P J)
    (hwindow : Plane.closedSquare p s ⊆ srcDom \ srcOuter) :
    (_root_.Graph.traceGraph w.graph w.drawing P.src.skeletonSet).IsTwoConnected :=
  (w.source_isPlaneSubdivisionExtension hs hJ hJgeom hwindow).trace_isTwoConnected
    P.src_isWeaklyAdmissible.isTwoConnected

/-- Every raw local-grid vertex is retained by the mixed crosscut graph. -/
theorem localGridVertices_subset_graph (hs : 0 < s) (hJ : J.Nondeg) :
    V(localGrid p s (localGridCount s epsilon)) ⊆ V(w.graph) := by
  intro x hx
  rw [graph, _root_.Graph.vertexSet_union]
  exact Or.inr (by
    rw [_root_.Graph.vertexSet_relabelEdges]
    exact Q.localGridVertices_subset_crosscutOverlay hs hJ extra hx)

/-- The complete raw local-grid carrier is retained by the mixed crosscut graph. -/
theorem localGrid_subset_graph :
    _root_.Graph.pointSet (localGrid p s (localGridCount s epsilon)) segmentDrawing ⊆
      _root_.Graph.pointSet w.graph w.drawing := by
  rw [localGrid_eq, pieceListGraph_pointSet, w.graph_pointSet]
  intro x hx
  exact Or.inr (Or.inr hx)

/-- A mixed edge meeting a raw grid edge away from mixed vertices is a subdivision piece of
that grid edge. -/
theorem graph_grid_edge_subset (hs : 0 < s) (hJ : J.Nondeg)
    (hwindow : Plane.closedSquare p s ⊆ srcDom \ srcOuter) :
    ∀ {A : Piece}, A ∈ E(localGrid p s (localGridCount s epsilon)) → ∀ {f : γ},
      f ∈ E(w.graph) →
      (_root_.Graph.edgeArc w.drawing f ∩
        (_root_.Graph.edgeArc segmentDrawing A \ V(w.graph))).Nonempty →
      _root_.Graph.edgeArc w.drawing f ⊆
        _root_.Graph.edgeArc segmentDrawing A := by
  intro A hA f hf hmeet
  obtain ⟨z, hzf, hzA, hznotGraph⟩ := hmeet
  have hAList : A ∈ localGridEdges p s (localGridCount s epsilon) := by
    simpa only [localGrid_eq, pieceListGraph_mem_edgeSet] using hA
  have hzWindow : z ∈ Plane.closedSquare p s :=
    cover_localGridEdges_subset_closedSquare hs
      (one_le_localGridCount s epsilon)
      (mem_cover_iff.2 ⟨A, hAList, by rwa [edgeArc_segmentDrawing] at hzA⟩)
  rcases hf with hfOuter | hfInner
  · exfalso
    have hzOuter : z ∈ srcOuter := by
      rw [← w.outer_pointSet]
      exact _root_.Graph.edgeArc_subset_pointSet hfOuter hzf
    exact (hwindow hzWindow).2 hzOuter
  · obtain ⟨R, hR, rfl⟩ := hfInner
    have hname : w.name R ∈ E(w.innerGraph) := ⟨R, hR, rfl⟩
    have hdrawing := w.drawing_of_inner hname
    have harc : _root_.Graph.edgeArc w.drawing (w.name R) =
        _root_.Graph.edgeArc segmentDrawing R := by
      calc
        _root_.Graph.edgeArc w.drawing (w.name R) =
            _root_.Graph.edgeArc
              ((Q.crosscutOverlay J p s epsilon extra).relabelDrawing
                w.name segmentDrawing) (w.name R) := by
          simpa only [_root_.Graph.edgeArc] using congrArg
            (fun g : ℝ → Plane => g '' unitInterval) hdrawing
        _ = _root_.Graph.edgeArc segmentDrawing R :=
          _root_.Graph.edgeArc_relabelDrawing w.name_inj hR
    rw [harc]
    apply Q.crosscutOverlay_grid_edge_subset hs hJ extra hA hR
    refine ⟨z, harc ▸ hzf, hzA, ?_⟩
    intro hzLocal
    apply hznotGraph
    rw [graph, _root_.Graph.vertexSet_union]
    exact Or.inr (by rwa [_root_.Graph.vertexSet_relabelEdges])

/-- A mixed edge meeting the auxiliary crosscut away from mixed vertices is one of the
crosscut's subdivision pieces. -/
theorem graph_crosscut_edge_subset (hs : 0 < s) (hJ : J.Nondeg)
    (hJgeom : SourceCrosscutGeometry P J) :
    ∀ {f : γ}, f ∈ E(w.graph) →
      (_root_.Graph.edgeArc w.drawing f ∩
        (_root_.Graph.edgeArc segmentDrawing J \ V(w.graph))).Nonempty →
      _root_.Graph.edgeArc w.drawing f ⊆
        _root_.Graph.edgeArc segmentDrawing J := by
  intro f hf hmeet
  obtain ⟨z, hzf, hzJ, hznotGraph⟩ := hmeet
  rcases hf with hfOuter | hfInner
  · exfalso
    have hzOuter : z ∈ srcOuter := by
      rw [← w.outer_pointSet]
      exact _root_.Graph.edgeArc_subset_pointSet hfOuter hzf
    have hzSeg : z ∈ J.seg := by rwa [edgeArc_segmentDrawing] at hzJ
    have hzLeft : z ≠ J.1 := by
      intro h
      apply hznotGraph
      rw [h]
      exact w.crosscutEnds_subset_graph hs hJ (Set.mem_insert J.1 {J.2})
    have hzRight : z ≠ J.2 := by
      intro h
      apply hznotGraph
      rw [h]
      exact w.crosscutEnds_subset_graph hs hJ
        (Set.mem_insert_of_mem J.1 (Set.mem_singleton J.2))
    exact ((hJgeom.interior_subset
      (mem_openSegment_of_ne_left_right (Ne.symm hzLeft) (Ne.symm hzRight) hzSeg)).2
        hzOuter).elim
  · obtain ⟨R, hR, rfl⟩ := hfInner
    have hname : w.name R ∈ E(w.innerGraph) := ⟨R, hR, rfl⟩
    have hdrawing := w.drawing_of_inner hname
    have harc : _root_.Graph.edgeArc w.drawing (w.name R) =
        _root_.Graph.edgeArc segmentDrawing R := by
      calc
        _root_.Graph.edgeArc w.drawing (w.name R) =
            _root_.Graph.edgeArc
              ((Q.crosscutOverlay J p s epsilon extra).relabelDrawing
                w.name segmentDrawing) (w.name R) := by
          simpa only [_root_.Graph.edgeArc] using congrArg
            (fun g : ℝ → Plane => g '' unitInterval) hdrawing
        _ = _root_.Graph.edgeArc segmentDrawing R :=
          _root_.Graph.edgeArc_relabelDrawing w.name_inj hR
    rw [harc]
    apply Q.crosscutOverlay_crosscut_edge_subset hs hJ extra hR
    refine ⟨z, harc ▸ hzf, hzJ, ?_⟩
    intro hzLocal
    apply hznotGraph
    rw [graph, _root_.Graph.vertexSet_union]
    exact Or.inr (by rwa [_root_.Graph.vertexSet_relabelEdges])

/-- The mixed graph contains a plane subdivision of the one-edge auxiliary crosscut. -/
theorem crosscut_isPlaneSubdivisionExtension (hs : 0 < s) (hJ : J.Nondeg)
    (hJgeom : SourceCrosscutGeometry P J)
    (hwindow : Plane.closedSquare p s ⊆ srcDom \ srcOuter) :
    IsPlaneSubdivisionExtension (pieceListGraph [J]) segmentDrawing
      w.graph w.drawing where
  finite := w.graph_finite
  oldIsDrawing := pieceListGraph_single_isDrawing hJ
  isDrawing := w.graph_isDrawing hs hJ hJgeom hwindow
  vertexSet_subset := by
    intro x hx
    rw [pieceListGraph_vertexSet] at hx
    simp only [endSet, Set.mem_setOf_eq] at hx
    obtain ⟨R, hR, hxR⟩ := hx
    simp only [List.mem_singleton] at hR
    subst R
    exact w.crosscutEnds_subset_graph hs hJ hxR
  pointSet_subset := by
    rw [pieceListGraph_pointSet]
    intro x hx
    rw [w.graph_pointSet]
    exact Or.inr (Or.inl (Or.inr (by simpa using hx)))
  edge_subset := by
    intro R hR f hf hmeet
    simp only [pieceListGraph_mem_edgeSet, List.mem_singleton] at hR
    subst R
    exact w.graph_crosscut_edge_subset hs hJ hJgeom hf hmeet

/-- The mixed crosscut graph contains a plane subdivision of the raw local grid. -/
theorem localGrid_isPlaneSubdivisionExtension (hs : 0 < s) (hJ : J.Nondeg)
    (hJgeom : SourceCrosscutGeometry P J)
    (hwindow : Plane.closedSquare p s ⊆ srcDom \ srcOuter) :
    IsPlaneSubdivisionExtension
      (localGrid p s (localGridCount s epsilon)) segmentDrawing
      w.graph w.drawing where
  finite := w.graph_finite
  oldIsDrawing := localGrid_isDrawing hs (one_le_localGridCount s epsilon)
  isDrawing := w.graph_isDrawing hs hJ hJgeom hwindow
  vertexSet_subset := w.localGridVertices_subset_graph hs hJ
  pointSet_subset := w.localGrid_subset_graph
  edge_subset := by
    intro A hA f hf hmeet
    exact w.graph_grid_edge_subset hs hJ hwindow hA hf hmeet

/-- The local-grid trace inside the mixed crosscut graph remains 2-connected. -/
theorem localGridTrace_isTwoConnected (hs : 0 < s) (hJ : J.Nondeg)
    (hJgeom : SourceCrosscutGeometry P J)
    (hwindow : Plane.closedSquare p s ⊆ srcDom \ srcOuter) :
    (_root_.Graph.traceGraph w.graph w.drawing
      (_root_.Graph.pointSet (localGrid p s (localGridCount s epsilon))
        segmentDrawing)).IsTwoConnected :=
  (w.localGrid_isPlaneSubdivisionExtension hs hJ hJgeom hwindow).trace_isTwoConnected
    (localGrid_isTwoConnected hs (one_le_localGridCount s epsilon))

/-- The subdivided auxiliary segment is the exact carrier of a path in the mixed graph. -/
theorem exists_crosscut_trace (hs : 0 < s) (hJ : J.Nondeg)
    (hJgeom : SourceCrosscutGeometry P J)
    (hwindow : Plane.closedSquare p s ⊆ srcDom \ srcOuter) :
    ∃ D : List γ, w.graph.IsPath J.1 D J.2 ∧
      _root_.Graph.edgesCover w.drawing D = J.seg := by
  obtain ⟨D, hD, hcover⟩ :=
    (w.crosscut_isPlaneSubdivisionExtension hs hJ hJgeom hwindow).exists_edge_trace
      (pieceListGraph_isLink_self (List.mem_singleton_self J))
  exact ⟨D, hD, by simpa only [edgeArc_segmentDrawing] using hcover⟩

/-- If a nondegenerate raw grid edge lies on the auxiliary segment and both crosscut ends lie
on the old source skeleton, the old trace, crosscut ear, and grid trace span a 2-connected
subgraph.  Consequently the complete mixed graph is 2-connected. -/
theorem graph_isTwoConnected_of_crosscut_grid_edge (hs : 0 < s) (hJ : J.Nondeg)
    (hJgeom : SourceCrosscutGeometry P J)
    (hwindow : Plane.closedSquare p s ⊆ srcDom \ srcOuter)
    (hJsource : J.1 ∈ P.src.skeletonSet ∧ J.2 ∈ P.src.skeletonSet)
    {A : Piece} (hA : A ∈ E(localGrid p s (localGridCount s epsilon)))
    (hAJ : A.seg ⊆ J.seg) :
    w.graph.IsTwoConnected := by
  obtain ⟨D, hD, hcover⟩ := w.exists_crosscut_trace hs hJ hJgeom hwindow
  let T := _root_.Graph.traceGraph w.graph w.drawing P.src.skeletonSet
  let C := w.graph.pathGraphOf J.1 D
  let K := _root_.Graph.traceGraph w.graph w.drawing
    (_root_.Graph.pointSet (localGrid p s (localGridCount s epsilon)) segmentDrawing)
  have hT2 : T.IsTwoConnected :=
    w.sourceTrace_isTwoConnected hs hJ hJgeom hwindow
  have hJ1Graph : J.1 ∈ V(w.graph) :=
    w.crosscutEnds_subset_graph hs hJ (Set.mem_insert J.1 {J.2})
  have hJ2Graph : J.2 ∈ V(w.graph) :=
    w.crosscutEnds_subset_graph hs hJ (Set.mem_insert_of_mem J.1 (Set.mem_singleton J.2))
  have hJ1T : J.1 ∈ V(T) := by
    rw [_root_.Graph.traceGraph_vertexSet]
    exact ⟨hJ1Graph, hJsource.1⟩
  have hJ2T : J.2 ∈ V(T) := by
    rw [_root_.Graph.traceGraph_vertexSet]
    exact ⟨hJ2Graph, hJsource.2⟩
  have hTC : T.Compatible C :=
    _root_.Graph.Compatible.of_le_le (_root_.Graph.traceGraph_le _)
      (_root_.Graph.pathGraphOf_le hD.isWalk)
  have hU2 : (T.union C).IsTwoConnected :=
    hT2.ear hTC hD.isPathGraph_pathGraphOf hJ hJ1T hJ2T
  have hK2 : K.IsTwoConnected :=
    w.localGridTrace_isTwoConnected hs hJ hJgeom hwindow
  have hAList : A ∈ localGridEdges p s (localGridCount s epsilon) := by
    simpa only [localGrid_eq, pieceListGraph_mem_edgeSet] using hA
  have hAlink :
      (localGrid p s (localGridCount s epsilon)).IsLink A A.1 A.2 := by
    rw [localGrid_eq]
    exact pieceListGraph_isLink_self hAList
  have hA1Graph : A.1 ∈ V(w.graph) :=
    w.localGridVertices_subset_graph hs hJ hAlink.left_mem
  have hA2Graph : A.2 ∈ V(w.graph) :=
    w.localGridVertices_subset_graph hs hJ hAlink.right_mem
  have hA1J : A.1 ∈ J.seg := hAJ (left_mem_segment ℝ _ _)
  have hA2J : A.2 ∈ J.seg := hAJ (right_mem_segment ℝ _ _)
  have hA1C : A.1 ∈ V(C) := by
    rw [_root_.Graph.pathGraphOf_vertexSet]
    apply (w.graph_isDrawing hs hJ hJgeom hwindow).mem_walkVertices_of_mem_edgesCover_walk
      hD.isWalk hA1Graph
    rw [hcover]
    exact hA1J
  have hA2C : A.2 ∈ V(C) := by
    rw [_root_.Graph.pathGraphOf_vertexSet]
    apply (w.graph_isDrawing hs hJ hJgeom hwindow).mem_walkVertices_of_mem_edgesCover_walk
      hD.isWalk hA2Graph
    rw [hcover]
    exact hA2J
  have hA1U : A.1 ∈ V(T.union C) := by
    rw [_root_.Graph.vertexSet_union]
    exact Or.inr hA1C
  have hA2U : A.2 ∈ V(T.union C) := by
    rw [_root_.Graph.vertexSet_union]
    exact Or.inr hA2C
  have hA1K : A.1 ∈ V(K) := by
    rw [_root_.Graph.traceGraph_vertexSet]
    exact ⟨hA1Graph,
      (_root_.Graph.edgeArc_subset_pointSet hA) (by
        rw [edgeArc_segmentDrawing]
        exact left_mem_segment ℝ _ _)⟩
  have hA2K : A.2 ∈ V(K) := by
    rw [_root_.Graph.traceGraph_vertexSet]
    exact ⟨hA2Graph,
      (_root_.Graph.edgeArc_subset_pointSet hA) (by
        rw [edgeArc_segmentDrawing]
        exact right_mem_segment ℝ _ _)⟩
  have hUKcompat : (T.union C).Compatible K :=
    _root_.Graph.Compatible.of_le_le
      (_root_.Graph.union_le (_root_.Graph.traceGraph_le _)
        (_root_.Graph.pathGraphOf_le hD.isWalk))
      (_root_.Graph.traceGraph_le _)
  have hAne : A.1 ≠ A.2 :=
    localGridEdges_nondeg hs (one_le_localGridCount s epsilon) A hAList
  have hAll2 : ((T.union C).union K).IsTwoConnected :=
    hU2.union hUKcompat hK2 hAne hA1U hA1K hA2U hA2K
  apply hAll2.of_le_of_vertexSet_subset
    (_root_.Graph.union_le
      (_root_.Graph.union_le (_root_.Graph.traceGraph_le _)
        (_root_.Graph.pathGraphOf_le hD.isWalk))
      (_root_.Graph.traceGraph_le _))
  intro x hx
  rw [_root_.Graph.vertexSet_union]
  have hxPoint : x ∈ _root_.Graph.pointSet w.graph w.drawing :=
    _root_.Graph.vertexSet_subset_pointSet hx
  rw [w.graph_pointSet] at hxPoint
  rcases hxPoint with hxOuter | hxRest
  · exact Or.inl (Or.inl (by
      rw [_root_.Graph.traceGraph_vertexSet]
      exact ⟨hx, by
        rw [P.skeletonSet_eq_sourceNonboundaryGraph_union]
        exact Or.inr hxOuter⟩))
  · rcases hxRest with hxCoreJ | hxGrid
    · rcases hxCoreJ with hxCore | hxJ
      · exact Or.inl (Or.inl (by
          rw [_root_.Graph.traceGraph_vertexSet]
          exact ⟨hx, by
            rw [P.skeletonSet_eq_sourceNonboundaryGraph_union]
            exact Or.inl hxCore⟩))
      · exact Or.inl (Or.inr (by
          rw [_root_.Graph.pathGraphOf_vertexSet]
          apply
            (w.graph_isDrawing hs hJ hJgeom hwindow).mem_walkVertices_of_mem_edgesCover_walk
              hD.isWalk hx
          rw [hcover]
          exact hxJ))
    · exact Or.inr (by
        rw [_root_.Graph.traceGraph_vertexSet]
        exact ⟨hx, by rwa [localGrid_eq, pieceListGraph_pointSet]⟩)

/-- If the old nonouter source carrier is connected, adjoining a crosscut whose first endpoint
lies on it and a grid edge carried by that crosscut preserves connectedness after removing the
wild outer curve. -/
theorem graph_isConnected_diff_of_crosscut_grid_edge (hs : 0 < s)
    (hJopen : J.seg ⊆ srcDom \ srcOuter)
    (hwindow : Plane.closedSquare p s ⊆ srcDom \ srcOuter)
    (hsource : IsConnected (P.src.skeletonSet \ srcOuter))
    (hJsource : J.1 ∈ P.src.skeletonSet)
    {A : Piece} (hA : A ∈ E(localGrid p s (localGridCount s epsilon)))
    (hAJ : A.seg ⊆ J.seg) :
    IsConnected (_root_.Graph.pointSet w.graph w.drawing \ srcOuter) := by
  let Kset := _root_.Graph.pointSet
    (localGrid p s (localGridCount s epsilon)) segmentDrawing
  have hJconn : IsConnected J.seg :=
    (convex_segment J.1 J.2).isConnected ⟨J.1, left_mem_segment ℝ _ _⟩
  have hKconn : IsConnected Kset :=
    Schoenflies.Graph.IsDrawing.isConnected_pointSet
      (localGrid_isDrawing hs (one_le_localGridCount s epsilon))
      (localGrid_isTwoConnected hs (one_le_localGridCount s epsilon)).connected
  have hJmiss : J.seg ⊆ srcOuterᶜ := fun x hxJ hxOuter => (hJopen hxJ).2 hxOuter
  have hKmiss : Kset ⊆ srcOuterᶜ := by
    intro x hxK hxOuter
    have hxCover : x ∈ cover (localGridEdges p s (localGridCount s epsilon)) := by
      simpa only [Kset, localGrid_eq, pieceListGraph_pointSet] using hxK
    have hxWindow := cover_localGridEdges_subset_closedSquare hs
      (one_le_localGridCount s epsilon) hxCover
    exact (hwindow hxWindow).2 hxOuter
  have hcarrier : _root_.Graph.pointSet w.graph w.drawing \ srcOuter =
      ((P.src.skeletonSet \ srcOuter) ∪ J.seg) ∪ Kset := by
    ext x
    rw [Set.mem_sdiff, Set.mem_union, Set.mem_union, Set.mem_sdiff]
    constructor
    · rintro ⟨hxGraph, hxNotOuter⟩
      rw [w.graph_pointSet] at hxGraph
      rcases hxGraph with hxOuter | hxRest
      · exact (hxNotOuter hxOuter).elim
      · rcases hxRest with hxCoreJ | hxGrid
        · rcases hxCoreJ with hxCore | hxJ
          · exact Or.inl (Or.inl ⟨by
              rw [P.skeletonSet_eq_sourceNonboundaryGraph_union]
              exact Or.inl hxCore, hxNotOuter⟩)
          · exact Or.inl (Or.inr hxJ)
        · exact Or.inr (by
            simpa only [Kset, localGrid_eq, pieceListGraph_pointSet] using hxGrid)
    · rintro (⟨⟨hxSource, hxNotOuter⟩ | hxJ⟩ | hxK)
      · refine ⟨?_, hxNotOuter⟩
        rw [P.skeletonSet_eq_sourceNonboundaryGraph_union] at hxSource
        rw [w.graph_pointSet]
        rcases hxSource with hxCore | hxOuter
        · exact Or.inr (Or.inl (Or.inl hxCore))
        · exact Or.inl hxOuter
      · exact ⟨by
          rw [w.graph_pointSet]
          exact Or.inr (Or.inl (Or.inr hxJ)), hJmiss hxJ⟩
      · exact ⟨by
          rw [w.graph_pointSet]
          exact Or.inr (Or.inr (by
            simpa only [Kset, localGrid_eq, pieceListGraph_pointSet] using hxK)), hKmiss hxK⟩
  have hsourceJmeet : ((P.src.skeletonSet \ srcOuter) ∩ J.seg).Nonempty :=
    ⟨J.1, ⟨hJsource, (hJopen (left_mem_segment ℝ _ _)).2⟩,
      left_mem_segment ℝ _ _⟩
  have hsourceJconn : IsConnected ((P.src.skeletonSet \ srcOuter) ∪ J.seg) :=
    IsConnected.union hsourceJmeet hsource hJconn
  have hA1J : A.1 ∈ J.seg := hAJ (left_mem_segment ℝ _ _)
  have hA1K : A.1 ∈ Kset := by
    apply _root_.Graph.edgeArc_subset_pointSet hA
    rw [edgeArc_segmentDrawing]
    exact left_mem_segment ℝ _ _
  rw [hcarrier]
  exact IsConnected.union ⟨A.1, Or.inr hA1J, hA1K⟩ hsourceJconn hKconn

/-- The boundary-tolerant connectedness argument.  The crosscut with its wild-boundary
endpoints removed is still connected because it lies between its connected open segment and
that segment's closure.  Hence one surviving source endpoint joins it to the old nonboundary
carrier, while the swallowed grid edge joins it to the grid. -/
theorem graph_isConnected_diff_of_crosscut_grid_edge_of_end_not_outer (hs : 0 < s)
    (hJgeom : SourceCrosscutGeometry P J)
    (hwindow : Plane.closedSquare p s ⊆ srcDom \ srcOuter)
    (hsource : IsConnected (P.src.skeletonSet \ srcOuter))
    (hJsource : J.1 ∈ P.src.skeletonSet ∧ J.2 ∈ P.src.skeletonSet)
    (hJattach : J.1 ∉ srcOuter ∨ J.2 ∉ srcOuter)
    {A : Piece} (hA : A ∈ E(localGrid p s (localGridCount s epsilon)))
    (hAJ : A.seg ⊆ J.seg) :
    IsConnected (_root_.Graph.pointSet w.graph w.drawing \ srcOuter) := by
  let Jset := J.seg \ srcOuter
  let Kset := _root_.Graph.pointSet
    (localGrid p s (localGridCount s epsilon)) segmentDrawing
  have hJinteriorConn : IsConnected J.interior :=
    (convex_openSegment J.1 J.2).isConnected
      ⟨midpoint ℝ J.1 J.2, midpoint_mem_openSegment J.1 J.2⟩
  have hJconn : IsConnected Jset := by
    apply hJinteriorConn.subset_closure
    · intro x hx
      exact ⟨openSegment_subset_segment ℝ _ _ hx, (hJgeom.interior_subset hx).2⟩
    · change J.seg \ srcOuter ⊆ closure (openSegment ℝ J.1 J.2)
      rw [closure_openSegment]
      exact sdiff_subset
  have hKconn : IsConnected Kset :=
    Schoenflies.Graph.IsDrawing.isConnected_pointSet
      (localGrid_isDrawing hs (one_le_localGridCount s epsilon))
      (localGrid_isTwoConnected hs (one_le_localGridCount s epsilon)).connected
  have hKmiss : Kset ⊆ srcOuterᶜ := by
    intro x hxK hxOuter
    have hxCover : x ∈ cover (localGridEdges p s (localGridCount s epsilon)) := by
      simpa only [Kset, localGrid_eq, pieceListGraph_pointSet] using hxK
    have hxWindow := cover_localGridEdges_subset_closedSquare hs
      (one_le_localGridCount s epsilon) hxCover
    exact (hwindow hxWindow).2 hxOuter
  have hcarrier : _root_.Graph.pointSet w.graph w.drawing \ srcOuter =
      ((P.src.skeletonSet \ srcOuter) ∪ Jset) ∪ Kset := by
    ext x
    rw [Set.mem_sdiff, Set.mem_union, Set.mem_union, Set.mem_sdiff, Set.mem_sdiff]
    constructor
    · rintro ⟨hxGraph, hxNotOuter⟩
      rw [w.graph_pointSet] at hxGraph
      rcases hxGraph with hxOuter | hxRest
      · exact (hxNotOuter hxOuter).elim
      · rcases hxRest with hxCoreJ | hxGrid
        · rcases hxCoreJ with hxCore | hxJ
          · exact Or.inl (Or.inl ⟨by
              rw [P.skeletonSet_eq_sourceNonboundaryGraph_union]
              exact Or.inl hxCore, hxNotOuter⟩)
          · exact Or.inl (Or.inr ⟨hxJ, hxNotOuter⟩)
        · exact Or.inr (by
            simpa only [Kset, localGrid_eq, pieceListGraph_pointSet] using hxGrid)
    · rintro (⟨⟨hxSource, hxNotOuter⟩ | ⟨hxJ, hxNotOuter⟩⟩ | hxK)
      · refine ⟨?_, hxNotOuter⟩
        rw [P.skeletonSet_eq_sourceNonboundaryGraph_union] at hxSource
        rw [w.graph_pointSet]
        rcases hxSource with hxCore | hxOuter
        · exact Or.inr (Or.inl (Or.inl hxCore))
        · exact Or.inl hxOuter
      · exact ⟨by
          rw [w.graph_pointSet]
          exact Or.inr (Or.inl (Or.inr hxJ)), hxNotOuter⟩
      · exact ⟨by
          rw [w.graph_pointSet]
          exact Or.inr (Or.inr (by
            simpa only [Kset, localGrid_eq, pieceListGraph_pointSet] using hxK)), hKmiss hxK⟩
  have hsourceJmeet : ((P.src.skeletonSet \ srcOuter) ∩ Jset).Nonempty := by
    rcases hJattach with hleft | hright
    · exact ⟨J.1, ⟨hJsource.1, hleft⟩, ⟨left_mem_segment ℝ _ _, hleft⟩⟩
    · exact ⟨J.2, ⟨hJsource.2, hright⟩, ⟨right_mem_segment ℝ _ _, hright⟩⟩
  have hsourceJconn : IsConnected ((P.src.skeletonSet \ srcOuter) ∪ Jset) :=
    IsConnected.union hsourceJmeet hsource hJconn
  have hA1J : A.1 ∈ J.seg := hAJ (left_mem_segment ℝ _ _)
  have hA1K : A.1 ∈ Kset := by
    apply _root_.Graph.edgeArc_subset_pointSet hA
    rw [edgeArc_segmentDrawing]
    exact left_mem_segment ℝ _ _
  have hA1NotOuter : A.1 ∉ srcOuter := hKmiss hA1K
  rw [hcarrier]
  exact IsConnected.union
    ⟨A.1, Or.inr ⟨hA1J, hA1NotOuter⟩, hA1K⟩ hsourceJconn hKconn

/-- Once its two global attachment properties are known, the mixed crosscut graph is a complete
source extension. -/
theorem isSourceExtension (hs : 0 < s) (hJ : J.Nondeg)
    (hJgeom : SourceCrosscutGeometry P J)
    (hwindow : Plane.closedSquare p s ⊆ srcDom \ srcOuter)
    (htwo : w.graph.IsTwoConnected)
    (hconnected : IsConnected
      (_root_.Graph.pointSet w.graph w.drawing \ srcOuter)) :
    IsSourceExtension P.src srcOuter srcDom w.graph w.drawing where
  finite := w.graph_finite
  isDrawing := w.graph_isDrawing hs hJ hJgeom hwindow
  isTwoConnected := htwo
  vertexSet_subset := w.sourceVertices_subset_graph hs hJ
  skeletonSet_subset := w.sourceSkeleton_subset_graph
  edge_subset := by
    intro e he f hf hmeet
    exact w.graph_edge_subset hs hJ hJgeom hwindow he hf hmeet
  pointSet_subset := w.graph_pointSet_subset hs hJgeom hwindow
  edge_dichotomy := by
    intro f hf
    exact w.graph_edge_dichotomy hs hJ hJgeom hwindow hf
  isConnected := hconnected

/-- The crosscut construction is a source extension once its concrete geometric attachment
data are supplied; no separate graph-theoretic 2-connectivity or carrier-connectedness
hypotheses remain. -/
theorem isSourceExtension_of_crosscut_grid_edge (hs : 0 < s) (hJ : J.Nondeg)
    (hJopen : J.seg ⊆ srcDom \ srcOuter)
    (hwindow : Plane.closedSquare p s ⊆ srcDom \ srcOuter)
    (hsource : IsConnected (P.src.skeletonSet \ srcOuter))
    (hJsource : J.1 ∈ P.src.skeletonSet ∧ J.2 ∈ P.src.skeletonSet)
    {A : Piece} (hA : A ∈ E(localGrid p s (localGridCount s epsilon)))
    (hAJ : A.seg ⊆ J.seg) :
    IsSourceExtension P.src srcOuter srcDom w.graph w.drawing := by
  let hJgeom : SourceCrosscutGeometry P J :=
    SourceCrosscutGeometry.of_seg_subset_interior hJopen
  exact w.isSourceExtension hs hJ hJgeom hwindow
    (w.graph_isTwoConnected_of_crosscut_grid_edge hs hJ hJgeom hwindow
      hJsource hA hAJ)
    (w.graph_isConnected_diff_of_crosscut_grid_edge hs hJopen hwindow
      hsource hJsource.1 hA hAJ)

/-- Boundary-tolerant packaging: once one crosscut endpoint survives deletion of the wild outer
curve, the generalized crosscut geometry gives the complete source extension. -/
theorem isSourceExtension_of_crosscut_grid_edge_of_end_not_outer
    (hs : 0 < s) (hJ : J.Nondeg)
    (hJgeom : SourceCrosscutGeometry P J)
    (hwindow : Plane.closedSquare p s ⊆ srcDom \ srcOuter)
    (hsource : IsConnected (P.src.skeletonSet \ srcOuter))
    (hJsource : J.1 ∈ P.src.skeletonSet ∧ J.2 ∈ P.src.skeletonSet)
    (hJattach : J.1 ∉ srcOuter ∨ J.2 ∉ srcOuter)
    {A : Piece} (hA : A ∈ E(localGrid p s (localGridCount s epsilon)))
    (hAJ : A.seg ⊆ J.seg) :
    IsSourceExtension P.src srcOuter srcDom w.graph w.drawing :=
  w.isSourceExtension hs hJ hJgeom hwindow
    (w.graph_isTwoConnected_of_crosscut_grid_edge hs hJ hJgeom hwindow
      hJsource hA hAJ)
    (w.graph_isConnected_diff_of_crosscut_grid_edge_of_end_not_outer hs hJgeom hwindow
      hsource hJsource hJattach hA hAJ)

end CrosscutOverlayRelabeling

end SourceNonboundarySegmentCover

/-- The concrete output required from a local-grid source attachment: a finite source extension
whose carrier contains the complete raw local grid. -/
structure LocalGridSourceExtensionData
    (P : GeneratedPair S₀ srcOuter srcDom tgtOuter tgtDom)
    (p : Plane) (s epsilon : ℝ) where
  graph : _root_.Graph Plane γ
  drawing : γ → ℝ → Plane
  isSourceExtension : IsSourceExtension P.src srcOuter srcDom graph drawing
  localGrid_subset :
    _root_.Graph.pointSet (localGrid p s (localGridCount s epsilon)) segmentDrawing ⊆
      _root_.Graph.pointSet graph drawing

/-- The boundary-touching crosscut construction after its two endpoint subdivisions.  This
packages every global graph property except connectedness after deleting the wild outer curve;
that last property is exactly what the blueprint's finite component-joining loop supplies. -/
structure RefinedCrosscutOverlayData
    {F : γ} {A : Piece} (r : RefinedSourceFaceCrosscutData P F A)
    (p : Plane) (s epsilon : ℝ) where
  cover : SourceNonboundarySegmentCover r.subdivision.pair
  relabeling : cover.CrosscutOverlayRelabeling r.crosscutData.crosscut p s epsilon []
  isDrawing : relabeling.graph.IsDrawing relabeling.drawing
  isTwoConnected : relabeling.graph.IsTwoConnected
  sourceSkeleton_subset :
    r.subdivision.pair.src.skeletonSet ⊆
      _root_.Graph.pointSet relabeling.graph relabeling.drawing
  pointSet_subset :
    _root_.Graph.pointSet relabeling.graph relabeling.drawing ⊆ srcDom
  localGrid_subset :
    _root_.Graph.pointSet (localGrid p s (localGridCount s epsilon)) segmentDrawing ⊆
      _root_.Graph.pointSet relabeling.graph relabeling.drawing

namespace RefinedCrosscutOverlayData

/-- A refined crosscut overlay is already a complete local-grid source extension whenever at
least one crosscut endpoint is not on the wild outer curve. -/
noncomputable def toLocalGridSourceExtensionData
    {F : γ} {A : Piece} {p : Plane} {s epsilon : ℝ}
    {r : RefinedSourceFaceCrosscutData P F A}
    (o : RefinedCrosscutOverlayData r p s epsilon)
    (hs : 0 < s) (hwindow : Plane.closedSquare p s ⊆ srcDom \ srcOuter)
    (hsource : IsConnected r.subdivision.pair.src.nonboundary)
    (hattach : r.crosscutData.crosscut.1 ∉ srcOuter ∨
      r.crosscutData.crosscut.2 ∉ srcOuter)
    (hA : A ∈ E(localGrid p s (localGridCount s epsilon))) :
    LocalGridSourceExtensionData r.subdivision.pair p s epsilon := by
  have hsource' : IsConnected
      (r.subdivision.pair.src.skeletonSet \ srcOuter) := by
    rwa [r.subdivision.pair.src_nonboundary_eq] at hsource
  have hJsource :
      r.crosscutData.crosscut.1 ∈ r.subdivision.pair.src.skeletonSet ∧
        r.crosscutData.crosscut.2 ∈ r.subdivision.pair.src.skeletonSet := by
    rw [r.subdivision.skeletonSet_eq]
    exact ⟨r.crosscutData.left_mem_skeleton, r.crosscutData.right_mem_skeleton⟩
  exact {
    graph := o.relabeling.graph
    drawing := o.relabeling.drawing
    isSourceExtension :=
      o.relabeling.isSourceExtension_of_crosscut_grid_edge_of_end_not_outer
        hs r.crosscutData.nondeg r.geometry hwindow hsource' hJsource hattach
        hA r.crosscutData.grid_subset
    localGrid_subset := o.localGrid_subset
  }

end RefinedCrosscutOverlayData

/-- The boundary-touching branch now constructs a plane, 2-connected, domain-contained mixed
overlay after a matched subdivision at the two crosscut endpoints.  The construction also
retains the entire refined source skeleton and the raw local grid. -/
theorem GeneratedPair.exists_refinedCrosscutOverlayData
    [Infinite γ] {F : γ} {A : Piece} {p : Plane} {s epsilon : ℝ}
    (hF : F ∈ P.str.faces) (hFbdd : Bornology.IsBounded (P.src.cell F))
    {a b y : Plane} (hab : a ≠ b)
    (hAline : A.interior ⊆ Plane.line a b ∩ P.src.cell F)
    (hy : y ∈ A.interior)
    (hs : 0 < s) (hwindow : Plane.closedSquare p s ⊆ srcDom \ srcOuter)
    (hA : A ∈ E(localGrid p s (localGridCount s epsilon))) :
    Nonempty (Σ r : RefinedSourceFaceCrosscutData P F A,
      RefinedCrosscutOverlayData r p s epsilon) := by
  obtain ⟨d⟩ := P.exists_sourceFaceCrosscutData hF hFbdd hab hAline hy
  obtain ⟨r⟩ := d.exists_refinement
  obtain ⟨Q⟩ := r.subdivision.pair.exists_sourceNonboundarySegmentCover
  obtain ⟨w⟩ := Q.exists_crosscutOverlayRelabeling
    r.crosscutData.crosscut p s epsilon []
  have hJsource :
      r.crosscutData.crosscut.1 ∈ r.subdivision.pair.src.skeletonSet ∧
        r.crosscutData.crosscut.2 ∈ r.subdivision.pair.src.skeletonSet := by
    rw [r.subdivision.skeletonSet_eq]
    exact ⟨r.crosscutData.left_mem_skeleton, r.crosscutData.right_mem_skeleton⟩
  exact ⟨⟨r, {
    cover := Q
    relabeling := w
    isDrawing := w.graph_isDrawing hs r.crosscutData.nondeg r.geometry hwindow
    isTwoConnected := w.graph_isTwoConnected_of_crosscut_grid_edge
      hs r.crosscutData.nondeg r.geometry hwindow hJsource hA r.crosscutData.grid_subset
    sourceSkeleton_subset := w.sourceSkeleton_subset_graph
    pointSet_subset := w.graph_pointSet_subset hs r.geometry hwindow
    localGrid_subset := w.localGrid_subset_graph
  }⟩⟩

/-- Complete local-grid source attachment for the crosscut case in which the selected source
face has no wild-boundary points on its frontier.  The face crosscut swallows the chosen raw
grid edge, its traced subdivision is attached as an ear, and the grid trace is then glued along
the two distinct ends of that edge. -/
theorem GeneratedPair.exists_localGridSourceExtension_of_face_frontier
    [Infinite γ] {F : γ} {A : Piece} {p : Plane} {s epsilon : ℝ}
    (hF : F ∈ P.str.faces) (hFbdd : Bornology.IsBounded (P.src.cell F))
    {a b y : Plane} (hab : a ≠ b)
    (hAline : A.interior ⊆ Plane.line a b ∩ P.src.cell F)
    (hy : y ∈ A.interior)
    (hfrontier : frontier (P.src.cell F) ⊆ srcDom \ srcOuter)
    (hs : 0 < s) (hwindow : Plane.closedSquare p s ⊆ srcDom \ srcOuter)
    (hsource : IsConnected P.src.nonboundary)
    (hA : A ∈ E(localGrid p s (localGridCount s epsilon))) :
    Nonempty (LocalGridSourceExtensionData P p s epsilon) := by
  obtain ⟨d⟩ := P.exists_sourceFaceCrosscutData hF hFbdd hab hAline hy
  obtain ⟨Q⟩ := P.exists_sourceNonboundarySegmentCover
  obtain ⟨w⟩ := Q.exists_crosscutOverlayRelabeling d.crosscut p s epsilon []
  have hsource' : IsConnected (P.src.skeletonSet \ srcOuter) := by
    rwa [P.src_nonboundary_eq] at hsource
  exact ⟨{
    graph := w.graph
    drawing := w.drawing
    isSourceExtension :=
      w.isSourceExtension_of_crosscut_grid_edge hs d.nondeg
        (d.seg_subset_interior hfrontier) hwindow hsource'
        ⟨d.left_mem_skeleton, d.right_mem_skeleton⟩ hA d.grid_subset
    localGrid_subset := w.localGrid_subset_graph
  }⟩

end Schoenflies


==> anc/P5-kernel-deficit-lean-v6/vendor/schoenflies-lean/Schoenflies/SourceJoining.lean <==
/-
Copyright (c) 2026 Álvaro Begué. All rights reserved.
Released under Apache 2.0 license as described in the file LICENSE.
Authors: Álvaro Begué
-/
import Schoenflies.OverlayExtension
import Schoenflies.StageTransition

/-!
# Polygonal joining ears for boundary-touching source crosscuts

When both ends of the auxiliary face crosscut lie on the wild outer curve, deleting that curve
separates the crosscut/grid carrier from the old nonboundary source carrier.  The last step of
`prop:local-grid-attachment` joins those two carriers by a simple polygonal arc in the open
source domain.

This module begins with the finite inner construction: re-overlay the already-subdivided source
core, crosscut, and grid together with the joining segments, retaining every old inner vertex.
`OverlayExtension` then supplies the plane-subdivision certificate automatically.
-/

open Set
open scoped Graph

namespace Schoenflies

open Graph

variable {γ : Type*} {S₀ : CellStructure γ}
  {srcOuter srcDom tgtOuter tgtDom : Set Plane}
  {P : GeneratedPair S₀ srcOuter srcDom tgtOuter tgtDom}

namespace Graph

variable {β : Type*} {G A B : _root_.Graph Plane β} {drawing : β → ℝ → Plane}

/-- Two edge-disjoint subgraphs of one plane drawing can meet only at vertices common to both.
This is the converse interface used when an already-plane union is re-subdivided on one side. -/
theorem IsDrawing.common_vertices_of_disjoint_subgraphs (h : G.IsDrawing drawing)
    (hA : A ≤ G) (hB : B ≤ G) (hdisj : Disjoint E(A) E(B))
    {x : Plane} (hxA : x ∈ _root_.Graph.pointSet A drawing)
    (hxB : x ∈ _root_.Graph.pointSet B drawing) :
    x ∈ V(A) ∩ V(B) := by
  rcases hxA with hxAV | hxAE
  · refine ⟨hxAV, ?_⟩
    rcases hxB with hxBV | hxBE
    · exact hxBV
    · obtain ⟨e, heB, hxe⟩ := Set.mem_iUnion₂.1 hxBE
      obtain ⟨u, v, huv⟩ := B.exists_isLink_of_mem_edgeSet heB
      rcases h.vertex_mem_edgeArc (hB.isLink_mono huv) (hA.vertexSet_mono hxAV) hxe with
        rfl | rfl
      · exact huv.left_mem
      · exact huv.right_mem
  · rcases hxB with hxBV | hxBE
    · refine ⟨?_, hxBV⟩
      obtain ⟨e, heA, hxe⟩ := Set.mem_iUnion₂.1 hxAE
      obtain ⟨u, v, huv⟩ := A.exists_isLink_of_mem_edgeSet heA
      rcases h.vertex_mem_edgeArc (hA.isLink_mono huv) (hB.vertexSet_mono hxBV) hxe with
        rfl | rfl
      · exact huv.left_mem
      · exact huv.right_mem
    · obtain ⟨e, heA, hxe⟩ := Set.mem_iUnion₂.1 hxAE
      obtain ⟨f, hfB, hxf⟩ := Set.mem_iUnion₂.1 hxBE
      have hef : e ≠ f := fun hef => Set.disjoint_left.1 hdisj heA (hef ▸ hfB)
      have hinter := h.edge_inter
        (hA.edgeSet_mono heA) (hB.edgeSet_mono hfB) hef hxe hxf
      obtain ⟨a, b, hab⟩ := A.exists_isLink_of_mem_edgeSet heA
      obtain ⟨c, d, hcd⟩ := B.exists_isLink_of_mem_edgeSet hfB
      have hxAV : x ∈ V(A) := by
        rcases h.vertex_mem_edgeArc (hA.isLink_mono hab) hinter.1 hxe with rfl | rfl
        · exact hab.left_mem
        · exact hab.right_mem
      have hxBV : x ∈ V(B) := by
        rcases h.vertex_mem_edgeArc (hB.isLink_mono hcd) hinter.1 hxf with rfl | rfl
        · exact hcd.left_mem
        · exact hcd.right_mem
      exact ⟨hxAV, hxBV⟩

end Graph

/-- The distinct head and last vertices of a polygonal chain are endpoints of segments retained
by `segsOf`, even when the input list contains repeated consecutive vertices. -/
theorem head_getLast_mem_endSet_segsOf {vs : List Plane} (hvs : vs ≠ [])
    (hne : vs.head hvs ≠ vs.getLast hvs) :
    vs.head hvs ∈ endSet (segsOf vs) ∧ vs.getLast hvs ∈ endSet (segsOf vs) := by
  classical
  induction vs with
  | nil => exact (hvs rfl).elim
  | cons u tl ih =>
      match tl with
      | [] => exact (hne rfl).elim
      | v :: rest =>
          rw [segsOf_cons_cons]
          by_cases huv : u = v
          · rw [if_pos huv]
            subst u
            exact ih (List.cons_ne_nil v rest) hne
          · rw [if_neg huv]
            constructor
            · exact ⟨(u, v), List.mem_cons_self, Or.inl rfl⟩
            · by_cases hvlast : v = (v :: rest).getLast (List.cons_ne_nil v rest)
              · exact ⟨(u, v), List.mem_cons_self, Or.inr (by
                  rw [List.getLast_cons (a := u) (List.cons_ne_nil v rest)]
                  exact hvlast.symm)⟩
              · obtain ⟨-, hlast⟩ := ih (List.cons_ne_nil v rest) hvlast
                obtain ⟨A, hA, hxA⟩ := hlast
                exact ⟨A, List.mem_cons_of_mem _ hA, by
                  rw [List.getLast_cons (a := u) (List.cons_ne_nil v rest)]
                  exact hxA⟩

namespace SourceNonboundarySegmentCover

variable {Q : SourceNonboundarySegmentCover P} {J : Piece} {p : Plane}
  {s epsilon : ℝ} {extra : List Plane}

/-- Re-overlay the complete auxiliary-crosscut inner graph together with a list of polygonal
joining segments. -/
noncomputable def joinedCrosscutOverlay
    (Q : SourceNonboundarySegmentCover P) (J : Piece) (p : Plane) (s epsilon : ℝ)
    (extra : List Plane) (joins : List Piece) : Graph Plane Piece :=
  extendOverlay (Q.crosscutPieces J p s epsilon)
    (extra ++ P.sourceNonboundaryGraph.vertexFinset.toList) joins

instance joinedCrosscutOverlay_finite
    (Q : SourceNonboundarySegmentCover P) (J : Piece) (p : Plane) (s epsilon : ℝ)
    (extra : List Plane) (joins : List Piece) :
    (Q.joinedCrosscutOverlay J p s epsilon extra joins).Finite :=
  extendOverlay_finite _ _ _

/-- The joined inner overlay occupies exactly the old core/crosscut/grid carrier together with
the polygonal joining carrier. -/
theorem joinedCrosscutOverlay_pointSet (Q : SourceNonboundarySegmentCover P)
    (J : Piece) (p : Plane) (s epsilon : ℝ) (extra : List Plane) (joins : List Piece) :
    Graph.pointSet (Q.joinedCrosscutOverlay J p s epsilon extra joins) segmentDrawing =
      Graph.pointSet (Q.crosscutOverlay J p s epsilon extra) segmentDrawing ∪ cover joins := by
  exact extendOverlay_pointSet _ _ _

/-- The joined inner overlay is a finite straight-line plane graph. -/
theorem joinedCrosscutOverlay_isDrawing
    (hs : 0 < s) (hJ : J.Nondeg) {joins : List Piece}
    (hjoins : ∀ R ∈ joins, R.Nondeg) :
    Graph.IsDrawing (Q.joinedCrosscutOverlay J p s epsilon extra joins) segmentDrawing :=
  extendOverlay_isDrawing (Q.crosscutPieces_nondeg hs hJ) hjoins

/-- Every vertex of the core/crosscut/grid overlay survives the joining re-overlay. -/
theorem crosscutOverlayVertices_subset_joinedCrosscutOverlay
    (hs : 0 < s) (hJ : J.Nondeg) {joins : List Piece}
    (hjoins : ∀ R ∈ joins, R.Nondeg) :
    V(Q.crosscutOverlay J p s epsilon extra) ⊆
      V(Q.joinedCrosscutOverlay J p s epsilon extra joins) :=
  attachGraphVertices_subset_extendOverlay (Q.crosscutPieces_nondeg hs hJ) hjoins

/-- The joined inner overlay is a plane subdivision extension of the complete old inner
crosscut overlay. -/
theorem crosscutOverlay_isPlaneSubdivisionExtension_joined
    (hs : 0 < s) (hJ : J.Nondeg) {joins : List Piece}
    (hjoins : ∀ R ∈ joins, R.Nondeg) :
    IsPlaneSubdivisionExtension
      (Q.crosscutOverlay J p s epsilon extra) segmentDrawing
      (Q.joinedCrosscutOverlay J p s epsilon extra joins) segmentDrawing :=
  attachGraph_isPlaneSubdivisionExtension_extendOverlay
    (Q.crosscutPieces_nondeg hs hJ) hjoins

/-- Every old inner edge is absorbed by its subdivision in the joined overlay. -/
theorem joinedCrosscutOverlay_old_edge_subset
    (hs : 0 < s) (hJ : J.Nondeg) {joins : List Piece}
    (hjoins : ∀ R ∈ joins, R.Nondeg) :
    ∀ {A : Piece}, A ∈ E(Q.crosscutOverlay J p s epsilon extra) → ∀ {R : Piece},
      R ∈ E(Q.joinedCrosscutOverlay J p s epsilon extra joins) →
      (Graph.edgeArc segmentDrawing R ∩
        (Graph.edgeArc segmentDrawing A \
          V(Q.joinedCrosscutOverlay J p s epsilon extra joins))).Nonempty →
      Graph.edgeArc segmentDrawing R ⊆ Graph.edgeArc segmentDrawing A := by
  intro A hA R hR hmeet
  exact extendOverlay_edge_subset (Q.crosscutPieces_nondeg hs hJ) hjoins hA hR hmeet

/-- A joined-overlay edge meeting the joining carrier away from overlay vertices is absorbed by
that carrier. -/
theorem joinedCrosscutOverlay_join_subset
    (hs : 0 < s) (hJ : J.Nondeg) {joins : List Piece}
    (hjoins : ∀ R ∈ joins, R.Nondeg) :
    ∀ {R : Piece}, R ∈ E(Q.joinedCrosscutOverlay J p s epsilon extra joins) →
      (Graph.edgeArc segmentDrawing R ∩
        (cover joins \ V(Q.joinedCrosscutOverlay J p s epsilon extra joins))).Nonempty →
      Graph.edgeArc segmentDrawing R ⊆ cover joins := by
  intro R hR hmeet
  obtain ⟨z, hzR, hzJoin, hznot⟩ := hmeet
  obtain ⟨A, hA, hzA⟩ := mem_cover_iff.1 hzJoin
  obtain ⟨R', hR', hzR', hR'A⟩ :=
    exists_overlayPiece_mem_subset
      (points := attachPoints
        (extendedOverlayPieces (Q.crosscutPieces J p s epsilon)
          (extra ++ P.sourceNonboundaryGraph.vertexFinset.toList) joins)
        (Q.crosscutOverlay J p s epsilon extra).vertexFinset.toList)
      (P₀ := A)
      (List.mem_append_right
        (currentOverlayPieces (Q.crosscutPieces J p s epsilon)
          (extra ++ P.sourceNonboundaryGraph.vertexFinset.toList)) hA)
      hzA
  have hzR'Arc : z ∈ Graph.edgeArc segmentDrawing R' := by
    rwa [edgeArc_segmentDrawing]
  have hRR' : R = R' :=
    (Q.joinedCrosscutOverlay_isDrawing hs hJ hjoins).unique_edge_at
      hR hR' hznot hzR hzR'Arc
  rw [hRR', edgeArc_segmentDrawing]
  exact fun x hx => mem_cover_iff.2 ⟨A, hA, hR'A hx⟩

/-- Every endpoint of a joining segment is a vertex of the joined inner overlay. -/
theorem joinEnds_subset_joinedCrosscutOverlay
    (hs : 0 < s) (hJ : J.Nondeg) {joins : List Piece}
    (hjoins : ∀ R ∈ joins, R.Nondeg) :
    endSet joins ⊆ V(Q.joinedCrosscutOverlay J p s epsilon extra joins) := by
  intro x hx
  obtain ⟨A, hA, hxA⟩ := hx
  change x ∈ V(overlayGraph
    (extendedOverlayPieces (Q.crosscutPieces J p s epsilon)
      (extra ++ P.sourceNonboundaryGraph.vertexFinset.toList) joins)
    (attachPoints
      (extendedOverlayPieces (Q.crosscutPieces J p s epsilon)
        (extra ++ P.sourceNonboundaryGraph.vertexFinset.toList) joins)
      (Q.crosscutOverlay J p s epsilon extra).vertexFinset.toList))
  apply overlayGraph_mem_vertexSet_of_mem_cover
  · intro R hR
    rcases List.mem_append.1 hR with hR | hR
    · exact currentOverlayPieces_nondeg (Q.crosscutPieces_nondeg hs hJ) R hR
    · exact hjoins R hR
  · exact attachPoints_endsAreCut _ _ A
      (List.mem_append_right _ hA) x hxA
  · exact mem_cover_iff.2 ⟨A, List.mem_append_right _ hA, by
      rcases hxA with rfl | rfl
      · exact left_mem_segment ℝ _ _
      · exact right_mem_segment ℝ _ _⟩

/-! ### Fresh relabelling and the wild outer graph -/

/-- Fresh abstract edge names for the joined inner overlay. -/
structure JoinedCrosscutOverlayRelabeling
    (w : Q.CrosscutOverlayRelabeling J p s epsilon extra) (joins : List Piece) where
  name : Piece → γ
  name_inj : InjOn name E(Q.joinedCrosscutOverlay J p s epsilon extra joins)
  name_fresh : ∀ R ∈ E(Q.joinedCrosscutOverlay J p s epsilon extra joins),
    name R ∉ P.str.cells

/-- An infinite cell-name type supplies fresh names for the joined overlay. -/
theorem CrosscutOverlayRelabeling.exists_joinedRelabeling [Infinite γ]
    (w : Q.CrosscutOverlayRelabeling J p s epsilon extra) (joins : List Piece) :
    Nonempty (JoinedCrosscutOverlayRelabeling w joins) := by
  obtain ⟨name, hname, hfresh⟩ := exists_finiteGraph_edgeRelabeling_avoiding γ
    (Q.joinedCrosscutOverlay J p s epsilon extra joins) P.str.cells P.str.finite_cells
  exact ⟨⟨name, hname, hfresh⟩⟩

namespace JoinedCrosscutOverlayRelabeling

variable {joins : List Piece}
  {w : Q.CrosscutOverlayRelabeling J p s epsilon extra}
  (u : JoinedCrosscutOverlayRelabeling w joins)

/-- The unchanged mapped wild outer graph. -/
abbrev outerGraph (_u : JoinedCrosscutOverlayRelabeling w joins) :
    _root_.Graph Plane γ := P.str.outerGraph.map P.src.pos

/-- The freshly relabelled joined inner overlay. -/
noncomputable abbrev innerGraph : _root_.Graph Plane γ :=
  (Q.joinedCrosscutOverlay J p s epsilon extra joins).relabelEdges u.name u.name_inj

/-- The mixed graph after adjoining the polygonal join. -/
noncomputable def graph : _root_.Graph Plane γ := u.outerGraph.union u.innerGraph

/-- The joined drawing keeps the wild outer parametrizations and draws every inner edge as a
straight segment. -/
noncomputable def drawing : γ → ℝ → Plane := by
  classical
  exact fun e =>
    if e ∈ E(P.str.outerGraph) then P.src.drawing e
    else (Q.joinedCrosscutOverlay J p s epsilon extra joins).relabelDrawing
      u.name segmentDrawing e

theorem compatible : u.outerGraph.Compatible u.innerGraph := by
  apply _root_.Graph.Compatible.of_disjoint_edgeSet
  rw [Set.disjoint_left, _root_.Graph.edgeSet_map, _root_.Graph.edgeSet_relabelEdges]
  intro e heOuter heInner
  obtain ⟨R, hR, hname⟩ := heInner
  rw [← hname] at heOuter
  exact u.name_fresh R hR
    (P.str.mem_cells_of_mem_edgeSet (P.str.outerGraph_le.edgeSet_mono heOuter))

theorem disjoint_edgeSet : Disjoint E(u.outerGraph) E(u.innerGraph) := by
  rw [Set.disjoint_left, _root_.Graph.edgeSet_map, _root_.Graph.edgeSet_relabelEdges]
  intro e heOuter heInner
  obtain ⟨R, hR, hname⟩ := heInner
  rw [← hname] at heOuter
  exact u.name_fresh R hR
    (P.str.mem_cells_of_mem_edgeSet (P.str.outerGraph_le.edgeSet_mono heOuter))

theorem drawing_of_outer {e : γ} (he : e ∈ E(P.str.outerGraph)) :
    u.drawing e = P.src.drawing e := by simp [drawing, he]

theorem drawing_of_inner {e : γ} (he : e ∈ E(u.innerGraph)) :
    u.drawing e =
      (Q.joinedCrosscutOverlay J p s epsilon extra joins).relabelDrawing
        u.name segmentDrawing e := by
  rw [drawing, if_neg]
  obtain ⟨R, hR, rfl⟩ := he
  exact fun heOuter => u.name_fresh R hR
    (P.str.mem_cells_of_mem_edgeSet (P.str.outerGraph_le.edgeSet_mono heOuter))

theorem outer_isDrawing : u.outerGraph.IsDrawing u.drawing := by
  apply Schoenflies.Graph.isDrawing_congr_of_eqOn
    (P.src.isDrawing.mono (P.str.outerGraph_le.map P.src.pos))
  intro e he
  apply u.drawing_of_outer
  rwa [_root_.Graph.edgeSet_map] at he

theorem inner_isDrawing (hs : 0 < s) (hJ : J.Nondeg)
    (hjoins : ∀ R ∈ joins, R.Nondeg) :
    u.innerGraph.IsDrawing u.drawing := by
  apply Schoenflies.Graph.isDrawing_congr_of_eqOn
    ((Q.joinedCrosscutOverlay_isDrawing hs hJ hjoins).relabelEdges u.name_inj)
  intro e he
  exact u.drawing_of_inner he

theorem outer_pointSet :
    _root_.Graph.pointSet u.outerGraph u.drawing = srcOuter := by
  calc
    _root_.Graph.pointSet u.outerGraph u.drawing =
        _root_.Graph.pointSet u.outerGraph P.src.drawing := by
      apply _root_.Graph.pointSet_congr
      intro e he
      simpa only [_root_.Graph.edgeArc] using congrArg
        (fun f : ℝ → Plane => f '' unitInterval)
        (u.drawing_of_outer (by rwa [_root_.Graph.edgeSet_map] at he))
    _ = P.src.outerSet := rfl
    _ = srcOuter := P.src_isWeaklyAdmissible.outerSet_eq

theorem inner_pointSet :
    _root_.Graph.pointSet u.innerGraph u.drawing =
      _root_.Graph.pointSet (Q.joinedCrosscutOverlay J p s epsilon extra joins)
        segmentDrawing := by
  calc
    _root_.Graph.pointSet u.innerGraph u.drawing =
        _root_.Graph.pointSet u.innerGraph
          ((Q.joinedCrosscutOverlay J p s epsilon extra joins).relabelDrawing
            u.name segmentDrawing) := by
      apply _root_.Graph.pointSet_congr
      intro e he
      simpa only [_root_.Graph.edgeArc] using congrArg
        (fun f : ℝ → Plane => f '' unitInterval) (u.drawing_of_inner he)
    _ = _root_.Graph.pointSet (Q.joinedCrosscutOverlay J p s epsilon extra joins)
        segmentDrawing := _root_.Graph.pointSet_relabelEdges u.name_inj

/-- The joined inner overlay remains plane when every joining segment lies in the open source
domain. -/
theorem graph_isDrawing (hs : 0 < s) (hJ : J.Nondeg)
    (hJgeom : SourceCrosscutGeometry P J)
    (hwindow : Plane.closedSquare p s ⊆ srcDom \ srcOuter)
    (hjoins : ∀ R ∈ joins, R.Nondeg)
    (hjoinsOpen : cover joins ⊆ srcDom \ srcOuter) :
    u.graph.IsDrawing u.drawing := by
  apply Schoenflies.Graph.isDrawing_union_of_common_vertices
    u.outer_isDrawing (u.inner_isDrawing hs hJ hjoins) u.compatible
  intro x hxOuter hxInner
  rw [u.outer_pointSet] at hxOuter
  rw [u.inner_pointSet, Q.joinedCrosscutOverlay_pointSet] at hxInner
  rcases hxInner with hxOldInner | hxJoin
  · have hxOldOuter : x ∈ _root_.Graph.pointSet w.outerGraph w.drawing := by
      rwa [w.outer_pointSet]
    have hxOldInner' : x ∈ _root_.Graph.pointSet w.innerGraph w.drawing := by
      rwa [w.inner_pointSet]
    have hOldDisjoint : Disjoint E(w.outerGraph) E(w.innerGraph) := by
      rw [Set.disjoint_left, _root_.Graph.edgeSet_map,
        _root_.Graph.edgeSet_relabelEdges]
      intro e heOuter heInner
      obtain ⟨R, hR, hname⟩ := heInner
      rw [← hname] at heOuter
      exact w.name_fresh R hR
        (P.str.mem_cells_of_mem_edgeSet (P.str.outerGraph_le.edgeSet_mono heOuter))
    have hxOldVertices :=
      Schoenflies.Graph.IsDrawing.common_vertices_of_disjoint_subgraphs
        (w.graph_isDrawing hs hJ hJgeom hwindow)
        (_root_.Graph.left_le_union _ _) w.compatible.right_le_union hOldDisjoint
        hxOldOuter hxOldInner'
    refine ⟨hxOldVertices.1, ?_⟩
    rw [_root_.Graph.vertexSet_relabelEdges] at hxOldVertices ⊢
    exact Q.crosscutOverlayVertices_subset_joinedCrosscutOverlay
      hs hJ hjoins hxOldVertices.2
  · exact ((hjoinsOpen hxJoin).2 hxOuter).elim

/-- The joined mixed graph is finite. -/
theorem graph_finite : u.graph.Finite where
  finite_vertexSet := by
    rw [graph, _root_.Graph.vertexSet_union, outerGraph, _root_.Graph.vertexSet_map,
      _root_.Graph.vertexSet_relabelEdges]
    exact ((P.str.finite_vertexSet.subset P.str.outerGraph_le.vertexSet_mono).image
      P.src.pos).union
      (_root_.Graph.finite_vertexSet
        (Q.joinedCrosscutOverlay J p s epsilon extra joins))
  finite_edgeSet := by
    rw [graph, _root_.Graph.edgeSet_union, outerGraph, _root_.Graph.edgeSet_map,
      _root_.Graph.edgeSet_relabelEdges]
    exact (P.str.finite_edgeSet.subset P.str.outerGraph_le.edgeSet_mono).union
      ((_root_.Graph.finite_edgeSet
        (Q.joinedCrosscutOverlay J p s epsilon extra joins)).image u.name)

/-- Exact carrier of the joined mixed graph. -/
theorem graph_pointSet :
    _root_.Graph.pointSet u.graph u.drawing =
      _root_.Graph.pointSet w.graph w.drawing ∪ cover joins := by
  rw [graph, _root_.Graph.pointSet_union, u.outer_pointSet, u.inner_pointSet,
    Q.joinedCrosscutOverlay_pointSet]
  calc
    srcOuter ∪
        (_root_.Graph.pointSet (Q.crosscutOverlay J p s epsilon extra)
          segmentDrawing ∪ cover joins) =
        (srcOuter ∪
          _root_.Graph.pointSet (Q.crosscutOverlay J p s epsilon extra) segmentDrawing) ∪
            cover joins := by ac_rfl
    _ = _root_.Graph.pointSet w.graph w.drawing ∪ cover joins := by
      rw [CrosscutOverlayRelabeling.graph, _root_.Graph.pointSet_union,
        w.outer_pointSet, w.inner_pointSet]

/-- Every vertex of the old mixed crosscut graph survives the joining re-overlay. -/
theorem oldVertices_subset_graph (hs : 0 < s) (hJ : J.Nondeg)
    (hjoins : ∀ R ∈ joins, R.Nondeg) :
    V(w.graph) ⊆ V(u.graph) := by
  intro x hx
  rw [CrosscutOverlayRelabeling.graph, _root_.Graph.vertexSet_union] at hx
  rw [graph, _root_.Graph.vertexSet_union]
  rcases hx with hxOuter | hxInner
  · exact Or.inl hxOuter
  · exact Or.inr (by
      rw [_root_.Graph.vertexSet_relabelEdges] at hxInner ⊢
      exact Q.crosscutOverlayVertices_subset_joinedCrosscutOverlay
        hs hJ hjoins hxInner)

/-- A new mixed edge meeting an old mixed edge away from new vertices is one of that old edge's
subdivision pieces. -/
theorem old_edge_subset (hs : 0 < s) (hJ : J.Nondeg)
    (hJgeom : SourceCrosscutGeometry P J)
    (hwindow : Plane.closedSquare p s ⊆ srcDom \ srcOuter)
    (hjoins : ∀ R ∈ joins, R.Nondeg)
    (hjoinsOpen : cover joins ⊆ srcDom \ srcOuter) :
    ∀ {e : γ}, e ∈ E(w.graph) → ∀ {f : γ}, f ∈ E(u.graph) →
      (_root_.Graph.edgeArc u.drawing f ∩
        (_root_.Graph.edgeArc w.drawing e \ V(u.graph))).Nonempty →
      _root_.Graph.edgeArc u.drawing f ⊆ _root_.Graph.edgeArc w.drawing e := by
  intro e he f hf hmeet
  obtain ⟨z, hzf, hze, hznot⟩ := hmeet
  rcases he with heOuter | heInner
  · have heAbstract : e ∈ E(P.str.outerGraph) := by
      rwa [_root_.Graph.edgeSet_map] at heOuter
    have heNew : e ∈ E(u.graph) := Or.inl heOuter
    have hzeNew : z ∈ _root_.Graph.edgeArc u.drawing e := by
      have hu := u.drawing_of_outer heAbstract
      have hw := w.drawing_of_outer heAbstract
      rw [_root_.Graph.edgeArc, hu]
      rw [_root_.Graph.edgeArc, hw] at hze
      exact hze
    have hef : e = f :=
      (u.graph_isDrawing hs hJ hJgeom hwindow hjoins hjoinsOpen).unique_edge_at
        heNew hf hznot hzeNew hzf
    subst f
    have hu := u.drawing_of_outer heAbstract
    have hw := w.drawing_of_outer heAbstract
    intro y hy
    rw [_root_.Graph.edgeArc, hu] at hy
    rw [_root_.Graph.edgeArc, hw]
    exact hy
  · obtain ⟨A, hA, rfl⟩ := heInner
    have hAOld : w.name A ∈ E(w.innerGraph) := ⟨A, hA, rfl⟩
    have hOldArc : _root_.Graph.edgeArc w.drawing (w.name A) =
        _root_.Graph.edgeArc segmentDrawing A := by
      calc
        _root_.Graph.edgeArc w.drawing (w.name A) =
            _root_.Graph.edgeArc
              ((Q.crosscutOverlay J p s epsilon extra).relabelDrawing
                w.name segmentDrawing) (w.name A) := by
          simpa only [_root_.Graph.edgeArc] using congrArg
            (fun g : ℝ → Plane => g '' unitInterval) (w.drawing_of_inner hAOld)
        _ = _root_.Graph.edgeArc segmentDrawing A :=
          _root_.Graph.edgeArc_relabelDrawing w.name_inj hA
    rcases hf with hfOuter | hfInner
    · exfalso
      have hzOldOuter : z ∈ _root_.Graph.pointSet w.outerGraph w.drawing := by
        rw [w.outer_pointSet, ← u.outer_pointSet]
        exact _root_.Graph.edgeArc_subset_pointSet hfOuter hzf
      have hzOldInner : z ∈ _root_.Graph.pointSet w.innerGraph w.drawing :=
        _root_.Graph.edgeArc_subset_pointSet hAOld (hOldArc ▸ hze)
      have hOldDisjoint : Disjoint E(w.outerGraph) E(w.innerGraph) := by
        rw [Set.disjoint_left, _root_.Graph.edgeSet_map,
          _root_.Graph.edgeSet_relabelEdges]
        intro g hgOuter hgInner
        obtain ⟨R, hR, hname⟩ := hgInner
        rw [← hname] at hgOuter
        exact w.name_fresh R hR
          (P.str.mem_cells_of_mem_edgeSet
            (P.str.outerGraph_le.edgeSet_mono hgOuter))
      have hzOldVertex :=
        Schoenflies.Graph.IsDrawing.common_vertices_of_disjoint_subgraphs
          (w.graph_isDrawing hs hJ hJgeom hwindow)
          (_root_.Graph.left_le_union _ _) w.compatible.right_le_union hOldDisjoint
          hzOldOuter hzOldInner |>.2
      apply hznot
      rw [graph, _root_.Graph.vertexSet_union]
      exact Or.inr (by
        rw [_root_.Graph.vertexSet_relabelEdges] at hzOldVertex ⊢
        exact Q.crosscutOverlayVertices_subset_joinedCrosscutOverlay
          hs hJ hjoins hzOldVertex)
    · obtain ⟨R, hR, rfl⟩ := hfInner
      have hRNew : u.name R ∈ E(u.innerGraph) := ⟨R, hR, rfl⟩
      have hNewArc : _root_.Graph.edgeArc u.drawing (u.name R) =
          _root_.Graph.edgeArc segmentDrawing R := by
        calc
          _root_.Graph.edgeArc u.drawing (u.name R) =
              _root_.Graph.edgeArc
                ((Q.joinedCrosscutOverlay J p s epsilon extra joins).relabelDrawing
                  u.name segmentDrawing) (u.name R) := by
            simpa only [_root_.Graph.edgeArc] using congrArg
              (fun g : ℝ → Plane => g '' unitInterval) (u.drawing_of_inner hRNew)
          _ = _root_.Graph.edgeArc segmentDrawing R :=
            _root_.Graph.edgeArc_relabelDrawing u.name_inj hR
      rw [hNewArc, hOldArc]
      apply Q.joinedCrosscutOverlay_old_edge_subset hs hJ hjoins hA hR
      refine ⟨z, hNewArc ▸ hzf, hOldArc ▸ hze, ?_⟩
      intro hzLocal
      apply hznot
      rw [graph, _root_.Graph.vertexSet_union]
      exact Or.inr (by rwa [_root_.Graph.vertexSet_relabelEdges])

/-- The joined mixed graph is a plane subdivision extension of the complete old mixed graph. -/
theorem oldGraph_isPlaneSubdivisionExtension (hs : 0 < s) (hJ : J.Nondeg)
    (hJgeom : SourceCrosscutGeometry P J)
    (hwindow : Plane.closedSquare p s ⊆ srcDom \ srcOuter)
    (hjoins : ∀ R ∈ joins, R.Nondeg)
    (hjoinsOpen : cover joins ⊆ srcDom \ srcOuter) :
    IsPlaneSubdivisionExtension w.graph w.drawing u.graph u.drawing where
  finite := u.graph_finite
  oldIsDrawing := w.graph_isDrawing hs hJ hJgeom hwindow
  isDrawing := u.graph_isDrawing hs hJ hJgeom hwindow hjoins hjoinsOpen
  vertexSet_subset := u.oldVertices_subset_graph hs hJ hjoins
  pointSet_subset := by
    rw [u.graph_pointSet]
    exact subset_union_left
  edge_subset := by
    intro e he f hf hmeet
    exact u.old_edge_subset hs hJ hJgeom hwindow hjoins hjoinsOpen he hf hmeet

/-- The exact trace of the old mixed carrier remains 2-connected in the joined graph. -/
theorem oldTrace_isTwoConnected (hs : 0 < s) (hJ : J.Nondeg)
    (hJgeom : SourceCrosscutGeometry P J)
    (hwindow : Plane.closedSquare p s ⊆ srcDom \ srcOuter)
    (hjoins : ∀ R ∈ joins, R.Nondeg)
    (hjoinsOpen : cover joins ⊆ srcDom \ srcOuter)
    (htwo : w.graph.IsTwoConnected) :
    (_root_.Graph.traceGraph u.graph u.drawing
      (_root_.Graph.pointSet w.graph w.drawing)).IsTwoConnected :=
  (u.oldGraph_isPlaneSubdivisionExtension hs hJ hJgeom hwindow hjoins hjoinsOpen)
    |>.trace_isTwoConnected htwo

/-- Every endpoint of a joining segment is a vertex of the joined mixed graph. -/
theorem joinEnds_subset_graph (hs : 0 < s) (hJ : J.Nondeg)
    (hjoins : ∀ R ∈ joins, R.Nondeg) :
    endSet joins ⊆ V(u.graph) := by
  intro x hx
  rw [graph, _root_.Graph.vertexSet_union]
  exact Or.inr (by
    rw [_root_.Graph.vertexSet_relabelEdges]
    exact Q.joinEnds_subset_joinedCrosscutOverlay hs hJ hjoins hx)

/-- The complete polygonal joining carrier lies in the joined mixed graph. -/
theorem joins_subset_graph :
    cover joins ⊆ _root_.Graph.pointSet u.graph u.drawing := by
  rw [u.graph_pointSet]
  exact subset_union_right

/-- A joined mixed edge meeting the polygonal joining carrier away from mixed vertices is
absorbed by that carrier. -/
theorem graph_join_subset (hs : 0 < s) (hJ : J.Nondeg)
    (hjoins : ∀ R ∈ joins, R.Nondeg)
    (hjoinsOpen : cover joins ⊆ srcDom \ srcOuter) :
    ∀ {f : γ}, f ∈ E(u.graph) →
      (_root_.Graph.edgeArc u.drawing f ∩ (cover joins \ V(u.graph))).Nonempty →
      _root_.Graph.edgeArc u.drawing f ⊆ cover joins := by
  intro f hf hmeet
  obtain ⟨z, hzf, hzJoin, hznot⟩ := hmeet
  rcases hf with hfOuter | hfInner
  · exfalso
    have hzOuter : z ∈ srcOuter := by
      rw [← u.outer_pointSet]
      exact _root_.Graph.edgeArc_subset_pointSet hfOuter hzf
    exact (hjoinsOpen hzJoin).2 hzOuter
  · obtain ⟨R, hR, rfl⟩ := hfInner
    have hRInner : u.name R ∈ E(u.innerGraph) := ⟨R, hR, rfl⟩
    have hArc : _root_.Graph.edgeArc u.drawing (u.name R) =
        _root_.Graph.edgeArc segmentDrawing R := by
      calc
        _root_.Graph.edgeArc u.drawing (u.name R) =
            _root_.Graph.edgeArc
              ((Q.joinedCrosscutOverlay J p s epsilon extra joins).relabelDrawing
                u.name segmentDrawing) (u.name R) := by
          simpa only [_root_.Graph.edgeArc] using congrArg
            (fun g : ℝ → Plane => g '' unitInterval) (u.drawing_of_inner hRInner)
        _ = _root_.Graph.edgeArc segmentDrawing R :=
          _root_.Graph.edgeArc_relabelDrawing u.name_inj hR
    rw [hArc]
    apply Q.joinedCrosscutOverlay_join_subset hs hJ hjoins hR
    refine ⟨z, hArc ▸ hzf, hzJoin, ?_⟩
    intro hzLocal
    apply hznot
    rw [graph, _root_.Graph.vertexSet_union]
    exact Or.inr (by rwa [_root_.Graph.vertexSet_relabelEdges])

/-- The trace supported on the polygonal joining carrier occupies that carrier exactly. -/
theorem joinTrace_pointSet (hs : 0 < s) (hJ : J.Nondeg)
    (hJgeom : SourceCrosscutGeometry P J)
    (hwindow : Plane.closedSquare p s ⊆ srcDom \ srcOuter)
    (hjoins : ∀ R ∈ joins, R.Nondeg)
    (hjoinsOpen : cover joins ⊆ srcDom \ srcOuter) :
    _root_.Graph.pointSet
      (_root_.Graph.traceGraph u.graph u.drawing (cover joins)) u.drawing = cover joins :=
  _root_.Graph.pointSet_traceGraph_eq
    (u.graph_isDrawing hs hJ hJgeom hwindow hjoins hjoinsOpen)
    _ u.joins_subset_graph (by
      intro f hf hmeet
      exact u.graph_join_subset hs hJ hjoins hjoinsOpen hf hmeet)

/-- An arc presented by the joining pieces is the exact carrier of a path in the joined mixed
graph. -/
theorem exists_join_trace (hs : 0 < s) (hJ : J.Nondeg)
    (hJgeom : SourceCrosscutGeometry P J)
    (hwindow : Plane.closedSquare p s ⊆ srcDom \ srcOuter)
    (hjoins : ∀ R ∈ joins, R.Nondeg)
    (hjoinsOpen : cover joins ⊆ srcDom \ srcOuter)
    {x y : Plane} (hxy : x ≠ y) (hxEnd : x ∈ endSet joins)
    (hyEnd : y ∈ endSet joins) (hArc : IsArcBetween (cover joins) x y) :
    ∃ D : List γ, u.graph.IsPath x D y ∧
      _root_.Graph.edgesCover u.drawing D = cover joins := by
  let T := _root_.Graph.traceGraph u.graph u.drawing (cover joins)
  have hTle : T ≤ u.graph := _root_.Graph.traceGraph_le _
  letI : u.graph.Finite := u.graph_finite
  letI : T.Finite := _root_.Graph.Finite.of_le hTle
  have hpoint : _root_.Graph.pointSet T u.drawing = cover joins :=
    u.joinTrace_pointSet hs hJ hJgeom hwindow hjoins hjoinsOpen
  have hxGraph : x ∈ V(u.graph) := u.joinEnds_subset_graph hs hJ hjoins hxEnd
  have hyGraph : y ∈ V(u.graph) := u.joinEnds_subset_graph hs hJ hjoins hyEnd
  have hxT : x ∈ V(T) := by
    rw [_root_.Graph.traceGraph_vertexSet]
    exact ⟨hxGraph, hArc.left_mem⟩
  have hyT : y ∈ V(T) := by
    rw [_root_.Graph.traceGraph_vertexSet]
    exact ⟨hyGraph, hArc.right_mem⟩
  have hTconn : T.Connected := _root_.Graph.connected_of_isPreconnected_pointSet
    ((u.graph_isDrawing hs hJ hJgeom hwindow hjoins hjoinsOpen).mono hTle)
    (hpoint.symm ▸ hArc.isArc.isConnected.isPreconnected) ⟨x, hxT⟩
  obtain ⟨D, hD⟩ := (hTconn.reaches hxT hyT).exists_isPath
  have hDGraph : u.graph.IsPath x D y := hD.mono hTle
  have hPathArc : IsArcBetween (_root_.Graph.edgesCover u.drawing D) x y :=
    (u.graph_isDrawing hs hJ hJgeom hwindow hjoins hjoinsOpen).path_isArcBetween
      hDGraph (hDGraph.ne_nil hxy)
  have hcoverSub : _root_.Graph.edgesCover u.drawing D ⊆ cover joins := by
    rw [← hpoint]
    exact _root_.Graph.edgesCover_subset_pointSet fun g hg => hD.edge_mem hg
  exact ⟨D, hDGraph,
    hPathArc.eq_of_subset_arc hArc hArc hcoverSub Set.Subset.rfl⟩

/-- Attaching a polygonal joining arc between two old-carrier points makes the entire joined
mixed graph 2-connected. -/
theorem graph_isTwoConnected_of_join (hs : 0 < s) (hJ : J.Nondeg)
    (hJgeom : SourceCrosscutGeometry P J)
    (hwindow : Plane.closedSquare p s ⊆ srcDom \ srcOuter)
    (hjoins : ∀ R ∈ joins, R.Nondeg)
    (hjoinsOpen : cover joins ⊆ srcDom \ srcOuter)
    (hOldTwo : w.graph.IsTwoConnected)
    {x y : Plane} (hxy : x ≠ y) (hxEnd : x ∈ endSet joins)
    (hyEnd : y ∈ endSet joins) (hxOld : x ∈ _root_.Graph.pointSet w.graph w.drawing)
    (hyOld : y ∈ _root_.Graph.pointSet w.graph w.drawing)
    (hArc : IsArcBetween (cover joins) x y) :
    u.graph.IsTwoConnected := by
  obtain ⟨D, hD, hcover⟩ :=
    u.exists_join_trace hs hJ hJgeom hwindow hjoins hjoinsOpen
      hxy hxEnd hyEnd hArc
  let T := _root_.Graph.traceGraph u.graph u.drawing
    (_root_.Graph.pointSet w.graph w.drawing)
  let C := u.graph.pathGraphOf x D
  have hT2 : T.IsTwoConnected :=
    u.oldTrace_isTwoConnected hs hJ hJgeom hwindow hjoins hjoinsOpen hOldTwo
  have hxGraph : x ∈ V(u.graph) := u.joinEnds_subset_graph hs hJ hjoins hxEnd
  have hyGraph : y ∈ V(u.graph) := u.joinEnds_subset_graph hs hJ hjoins hyEnd
  have hxT : x ∈ V(T) := by
    rw [_root_.Graph.traceGraph_vertexSet]
    exact ⟨hxGraph, hxOld⟩
  have hyT : y ∈ V(T) := by
    rw [_root_.Graph.traceGraph_vertexSet]
    exact ⟨hyGraph, hyOld⟩
  have hTC : T.Compatible C :=
    _root_.Graph.Compatible.of_le_le (_root_.Graph.traceGraph_le _)
      (_root_.Graph.pathGraphOf_le hD.isWalk)
  have hUnion2 : (T.union C).IsTwoConnected :=
    hT2.ear hTC hD.isPathGraph_pathGraphOf hxy hxT hyT
  apply hUnion2.of_le_of_vertexSet_subset
    (_root_.Graph.union_le (_root_.Graph.traceGraph_le _)
      (_root_.Graph.pathGraphOf_le hD.isWalk))
  intro z hz
  rw [_root_.Graph.vertexSet_union]
  have hzPoint : z ∈ _root_.Graph.pointSet u.graph u.drawing :=
    _root_.Graph.vertexSet_subset_pointSet hz
  rw [u.graph_pointSet] at hzPoint
  rcases hzPoint with hzOld | hzJoin
  · exact Or.inl (by
      rw [_root_.Graph.traceGraph_vertexSet]
      exact ⟨hz, hzOld⟩)
  · exact Or.inr (by
      rw [_root_.Graph.pathGraphOf_vertexSet]
      apply (u.graph_isDrawing hs hJ hJgeom hwindow hjoins hjoinsOpen)
        |>.mem_walkVertices_of_mem_edgesCover_walk hD.isWalk hz
      rw [hcover]
      exact hzJoin)

/-- The joined graph remains a plane subdivision extension of the complete old source drawing. -/
theorem source_isPlaneSubdivisionExtension (hs : 0 < s) (hJ : J.Nondeg)
    (hJgeom : SourceCrosscutGeometry P J)
    (hwindow : Plane.closedSquare p s ⊆ srcDom \ srcOuter)
    (hjoins : ∀ R ∈ joins, R.Nondeg)
    (hjoinsOpen : cover joins ⊆ srcDom \ srcOuter) :
    IsPlaneSubdivisionExtension P.src.graph P.src.drawing u.graph u.drawing :=
  (w.source_isPlaneSubdivisionExtension hs hJ hJgeom hwindow).trans
    (u.oldGraph_isPlaneSubdivisionExtension hs hJ hJgeom hwindow hjoins hjoinsOpen)

/-- The joined graph stays in the closed source domain. -/
theorem graph_pointSet_subset (hs : 0 < s)
    (hJgeom : SourceCrosscutGeometry P J)
    (hwindow : Plane.closedSquare p s ⊆ srcDom \ srcOuter)
    (hjoinsOpen : cover joins ⊆ srcDom \ srcOuter) :
    _root_.Graph.pointSet u.graph u.drawing ⊆ srcDom := by
  rw [u.graph_pointSet]
  exact Set.union_subset (w.graph_pointSet_subset hs hJgeom hwindow)
    (hjoinsOpen.trans sdiff_subset)

/-- Every joined inner edge is cut either from an old core/crosscut/grid edge or from one of
the polygonal joining segments. -/
theorem joinedInner_edge_source {R : Piece}
    (hR : R ∈ E(Q.joinedCrosscutOverlay J p s epsilon extra joins)) :
    (∃ A ∈ E(Q.crosscutOverlay J p s epsilon extra), R.seg ⊆ A.seg) ∨
      ∃ A ∈ joins, R.seg ⊆ A.seg := by
  exact extendOverlay_edge_source hR

/-- Every joined mixed edge either lies on the wild outer curve or is polygonal with all
nonvertex points in the open source domain. -/
theorem graph_edge_dichotomy (hs : 0 < s) (hJ : J.Nondeg)
    (hJgeom : SourceCrosscutGeometry P J)
    (hwindow : Plane.closedSquare p s ⊆ srcDom \ srcOuter)
    (hjoins : ∀ R ∈ joins, R.Nondeg)
    (hjoinsOpen : cover joins ⊆ srcDom \ srcOuter) :
    ∀ {e : γ}, e ∈ E(u.graph) → _root_.Graph.edgeArc u.drawing e ⊆ srcOuter ∨
      (IsPolygonal (_root_.Graph.edgeArc u.drawing e) ∧
        _root_.Graph.edgeArc u.drawing e \ V(u.graph) ⊆ srcDom \ srcOuter) := by
  intro e he
  rcases he with heOuter | heInner
  · exact Or.inl (by
      intro x hx
      rw [← u.outer_pointSet]
      exact _root_.Graph.edgeArc_subset_pointSet heOuter hx)
  · obtain ⟨R, hR, rfl⟩ := heInner
    have hRInner : u.name R ∈ E(u.innerGraph) := ⟨R, hR, rfl⟩
    have hArc : _root_.Graph.edgeArc u.drawing (u.name R) =
        _root_.Graph.edgeArc segmentDrawing R := by
      calc
        _root_.Graph.edgeArc u.drawing (u.name R) =
            _root_.Graph.edgeArc
              ((Q.joinedCrosscutOverlay J p s epsilon extra joins).relabelDrawing
                u.name segmentDrawing) (u.name R) := by
          simpa only [_root_.Graph.edgeArc] using congrArg
            (fun g : ℝ → Plane => g '' unitInterval) (u.drawing_of_inner hRInner)
        _ = _root_.Graph.edgeArc segmentDrawing R :=
          _root_.Graph.edgeArc_relabelDrawing u.name_inj hR
    rw [hArc]
    refine Or.inr ⟨by rw [edgeArc_segmentDrawing]; exact isPolygonal_segment _ _, ?_⟩
    intro x hx
    have hxSeg : x ∈ R.seg := by
      rw [← edgeArc_segmentDrawing]
      exact hx.1
    rcases joinedInner_edge_source (Q := Q) hR with hOld | hJoin
    · obtain ⟨A, hA, hRA⟩ := hOld
      obtain ⟨-, hAopen⟩ :=
        Q.crosscutOverlay_edge_dichotomy hs hJ hJgeom hwindow extra hA
      apply hAopen
      refine ⟨by
        rw [edgeArc_segmentDrawing]
        exact hRA hxSeg, ?_⟩
      intro hxOldVertex
      apply hx.2
      rw [graph, _root_.Graph.vertexSet_union]
      exact Or.inr (by
        rw [_root_.Graph.vertexSet_relabelEdges]
        exact Q.crosscutOverlayVertices_subset_joinedCrosscutOverlay
          hs hJ hjoins hxOldVertex)
    · obtain ⟨A, hA, hRA⟩ := hJoin
      exact hjoinsOpen (mem_cover_iff.2 ⟨A, hA, hRA hxSeg⟩)

/-- A joined edge meeting an old source cell away from joined vertices is absorbed by that old
source edge. -/
theorem graph_edge_subset (hs : 0 < s) (hJ : J.Nondeg)
    (hJgeom : SourceCrosscutGeometry P J)
    (hwindow : Plane.closedSquare p s ⊆ srcDom \ srcOuter)
    (hjoins : ∀ R ∈ joins, R.Nondeg)
    (hjoinsOpen : cover joins ⊆ srcDom \ srcOuter) :
    ∀ {e : γ}, e ∈ E(P.str.skel) → ∀ {f : γ}, f ∈ E(u.graph) →
      (_root_.Graph.edgeArc u.drawing f ∩ (P.src.cell e \ V(u.graph))).Nonempty →
      _root_.Graph.edgeArc u.drawing f ⊆ _root_.Graph.edgeArc P.src.drawing e := by
  intro e he f hf hmeet
  obtain ⟨z, hzf, hzCell, hznot⟩ := hmeet
  obtain ⟨a, b, hab⟩ := P.str.skel.exists_isLink_of_mem_edgeSet he
  have heSrc : e ∈ E(P.src.graph) := by rwa [P.src.edgeSet_graph]
  apply (u.source_isPlaneSubdivisionExtension hs hJ hJgeom hwindow hjoins hjoinsOpen).edge_subset
    heSrc hf
  refine ⟨z, hzf, ?_, hznot⟩
  rw [P.src.cell_edge hab] at hzCell
  exact hzCell.1

/-- A join running from the open crosscut to the old nonboundary source carrier makes the
joined carrier connected after deletion of the wild outer curve. -/
theorem graph_isConnected_diff_of_join (hs : 0 < s)
    (hJgeom : SourceCrosscutGeometry P J)
    (hwindow : Plane.closedSquare p s ⊆ srcDom \ srcOuter)
    (hsource : IsConnected (P.src.skeletonSet \ srcOuter))
    (hjoinsOpen : cover joins ⊆ srcDom \ srcOuter)
    {A : Piece} (hA : A ∈ E(localGrid p s (localGridCount s epsilon)))
    (hAJ : A.seg ⊆ J.seg)
    {x y : Plane} (hxJ : x ∈ J.interior)
    (hySource : y ∈ P.src.skeletonSet \ srcOuter)
    (hArc : IsArcBetween (cover joins) x y) :
    IsConnected (_root_.Graph.pointSet u.graph u.drawing \ srcOuter) := by
  let Sset := P.src.skeletonSet \ srcOuter
  let Jset := J.seg \ srcOuter
  let Kset := _root_.Graph.pointSet
    (localGrid p s (localGridCount s epsilon)) segmentDrawing
  have hJinteriorConn : IsConnected J.interior :=
    (convex_openSegment J.1 J.2).isConnected
      ⟨midpoint ℝ J.1 J.2, midpoint_mem_openSegment J.1 J.2⟩
  have hJconn : IsConnected Jset := by
    apply hJinteriorConn.subset_closure
    · intro z hz
      exact ⟨openSegment_subset_segment ℝ _ _ hz, (hJgeom.interior_subset hz).2⟩
    · change J.seg \ srcOuter ⊆ closure (openSegment ℝ J.1 J.2)
      rw [closure_openSegment]
      exact sdiff_subset
  have hKconn : IsConnected Kset :=
    Schoenflies.Graph.IsDrawing.isConnected_pointSet
      (localGrid_isDrawing hs (one_le_localGridCount s epsilon))
      (localGrid_isTwoConnected hs (one_le_localGridCount s epsilon)).connected
  have hKmiss : Kset ⊆ srcOuterᶜ := by
    intro z hzK hzOuter
    have hzCover : z ∈ cover (localGridEdges p s (localGridCount s epsilon)) := by
      simpa only [Kset, localGrid_eq, pieceListGraph_pointSet] using hzK
    have hzWindow := cover_localGridEdges_subset_closedSquare hs
      (one_le_localGridCount s epsilon) hzCover
    exact (hwindow hzWindow).2 hzOuter
  have hcarrier : _root_.Graph.pointSet u.graph u.drawing \ srcOuter =
      ((Sset ∪ Jset) ∪ Kset) ∪ cover joins := by
    ext z
    rw [Set.mem_sdiff, Set.mem_union, Set.mem_union, Set.mem_union,
      Set.mem_sdiff, Set.mem_sdiff]
    constructor
    · rintro ⟨hzGraph, hzNotOuter⟩
      rw [u.graph_pointSet, w.graph_pointSet] at hzGraph
      rcases hzGraph with hzOld | hzJoin
      · rcases hzOld with hzOuter | hzRest
        · exact (hzNotOuter hzOuter).elim
        · rcases hzRest with hzCoreJ | hzGrid
          · rcases hzCoreJ with hzCore | hzJ
            · exact Or.inl (Or.inl (Or.inl ⟨by
                rw [P.skeletonSet_eq_sourceNonboundaryGraph_union]
                exact Or.inl hzCore, hzNotOuter⟩))
            · exact Or.inl (Or.inl (Or.inr ⟨hzJ, hzNotOuter⟩))
          · exact Or.inl (Or.inr (by
              simpa only [Kset, localGrid_eq, pieceListGraph_pointSet] using hzGrid))
      · exact Or.inr hzJoin
    · rintro (⟨⟨⟨hzSource, hzNotOuter⟩ | ⟨hzJ, hzNotOuter⟩⟩ | hzK⟩ | hzJoin)
      · refine ⟨?_, hzNotOuter⟩
        rw [P.skeletonSet_eq_sourceNonboundaryGraph_union] at hzSource
        rw [u.graph_pointSet, w.graph_pointSet]
        rcases hzSource with hzCore | hzOuter
        · exact Or.inl (Or.inr (Or.inl (Or.inl hzCore)))
        · exact Or.inl (Or.inl hzOuter)
      · exact ⟨by
          rw [u.graph_pointSet, w.graph_pointSet]
          exact Or.inl (Or.inr (Or.inl (Or.inr hzJ))), hzNotOuter⟩
      · exact ⟨by
          rw [u.graph_pointSet, w.graph_pointSet]
          exact Or.inl (Or.inr (Or.inr (by
            simpa only [Kset, localGrid_eq, pieceListGraph_pointSet] using hzK))), hKmiss hzK⟩
      · exact ⟨by rw [u.graph_pointSet]; exact Or.inr hzJoin,
          (hjoinsOpen hzJoin).2⟩
  have hA1K : A.1 ∈ Kset := by
    apply _root_.Graph.edgeArc_subset_pointSet hA
    rw [edgeArc_segmentDrawing]
    exact left_mem_segment ℝ _ _
  have hA1J : A.1 ∈ Jset :=
    ⟨hAJ (left_mem_segment ℝ _ _), hKmiss hA1K⟩
  have hJK : IsConnected (Jset ∪ Kset) :=
    IsConnected.union ⟨A.1, hA1J, hA1K⟩ hJconn hKconn
  have hJoinConn : IsConnected (cover joins) := hArc.isArc.isConnected
  have hSourceJoin : IsConnected (Sset ∪ cover joins) :=
    IsConnected.union ⟨y, hySource, hArc.right_mem⟩ hsource hJoinConn
  have hxJset : x ∈ Jset :=
    ⟨openSegment_subset_segment ℝ _ _ hxJ, (hJgeom.interior_subset hxJ).2⟩
  have hAll : IsConnected ((Sset ∪ cover joins) ∪ (Jset ∪ Kset)) :=
    IsConnected.union ⟨x, Or.inr hArc.left_mem, Or.inl hxJset⟩ hSourceJoin hJK
  rw [hcarrier]
  convert hAll using 1
  ac_rfl

/-- The joined construction is a complete source extension. -/
theorem isSourceExtension (hs : 0 < s) (hJ : J.Nondeg)
    (hJgeom : SourceCrosscutGeometry P J)
    (hwindow : Plane.closedSquare p s ⊆ srcDom \ srcOuter)
    (hjoins : ∀ R ∈ joins, R.Nondeg)
    (hjoinsOpen : cover joins ⊆ srcDom \ srcOuter)
    (hOldTwo : w.graph.IsTwoConnected)
    {x y : Plane} (hxy : x ≠ y) (hxEnd : x ∈ endSet joins)
    (hyEnd : y ∈ endSet joins) (hxOld : x ∈ _root_.Graph.pointSet w.graph w.drawing)
    (hyOld : y ∈ _root_.Graph.pointSet w.graph w.drawing)
    (hArc : IsArcBetween (cover joins) x y)
    (hconnected : IsConnected
      (_root_.Graph.pointSet u.graph u.drawing \ srcOuter)) :
    IsSourceExtension P.src srcOuter srcDom u.graph u.drawing where
  finite := u.graph_finite
  isDrawing := u.graph_isDrawing hs hJ hJgeom hwindow hjoins hjoinsOpen
  isTwoConnected := u.graph_isTwoConnected_of_join hs hJ hJgeom hwindow
    hjoins hjoinsOpen hOldTwo hxy hxEnd hyEnd hxOld hyOld hArc
  vertexSet_subset :=
    (u.source_isPlaneSubdivisionExtension hs hJ hJgeom hwindow hjoins hjoinsOpen)
      |>.vertexSet_subset
  skeletonSet_subset :=
    (u.source_isPlaneSubdivisionExtension hs hJ hJgeom hwindow hjoins hjoinsOpen)
      |>.pointSet_subset
  edge_subset := by
    intro e he f hf hmeet
    exact u.graph_edge_subset hs hJ hJgeom hwindow hjoins hjoinsOpen he hf hmeet
  pointSet_subset := u.graph_pointSet_subset hs hJgeom hwindow hjoinsOpen
  edge_dichotomy := by
    intro e he
    exact u.graph_edge_dichotomy hs hJ hJgeom hwindow hjoins hjoinsOpen he
  isConnected := hconnected

end JoinedCrosscutOverlayRelabeling

end SourceNonboundarySegmentCover

/-- The complete output of the boundary-crosscut joining construction. -/
structure JoinedLocalGridSourceExtensionData
    {F : γ} {A : Piece} (r : RefinedSourceFaceCrosscutData P F A)
    (p : Plane) (s epsilon : ℝ) where
  oldOverlay : RefinedCrosscutOverlayData r p s epsilon
  joins : List Piece
  joinedRelabeling :
    SourceNonboundarySegmentCover.JoinedCrosscutOverlayRelabeling
      oldOverlay.relabeling joins
  isSourceExtension :
    IsSourceExtension r.subdivision.pair.src srcOuter srcDom
      joinedRelabeling.graph joinedRelabeling.drawing
  localGrid_subset :
    _root_.Graph.pointSet (localGrid p s (localGridCount s epsilon)) segmentDrawing ⊆
      _root_.Graph.pointSet joinedRelabeling.graph joinedRelabeling.drawing

/-- Construct the manuscript's final polygonal component-joining ear.  A midpoint of the open
crosscut and a point of the connected old nonboundary carrier lie in the same open connected
source domain, so polygonal connectedness supplies a simple joining arc.  Re-overlaying its
segments and attaching its exact trace gives a complete local-grid source extension even when
both crosscut endpoints lie on the wild outer curve. -/
theorem RefinedCrosscutOverlayData.exists_joinedLocalGridSourceExtensionData
    [Infinite γ] {F : γ} {A : Piece} {p : Plane} {s epsilon : ℝ}
    {r : RefinedSourceFaceCrosscutData P F A}
    (o : RefinedCrosscutOverlayData r p s epsilon)
    (hs : 0 < s) (hwindow : Plane.closedSquare p s ⊆ srcDom \ srcOuter)
    (hopen : IsOpen (srcDom \ srcOuter))
    (hconn : IsPreconnected (srcDom \ srcOuter))
    (hsource : IsConnected r.subdivision.pair.src.nonboundary)
    (hA : A ∈ E(localGrid p s (localGridCount s epsilon))) :
    Nonempty (JoinedLocalGridSourceExtensionData r p s epsilon) := by
  let d := r.crosscutData
  let x : Plane := midpoint ℝ d.crosscut.1 d.crosscut.2
  have hxJ : x ∈ d.crosscut.interior := midpoint_mem_openSegment _ _
  have hxOpen : x ∈ srcDom \ srcOuter := r.geometry.interior_subset hxJ
  obtain ⟨y, hyNonboundary⟩ := hsource.nonempty
  have hySource : y ∈ r.subdivision.pair.src.skeletonSet \ srcOuter := by
    rwa [r.subdivision.pair.src_nonboundary_eq] at hyNonboundary
  have hyOpen : y ∈ srcDom \ srcOuter :=
    ⟨r.subdivision.pair.src_isWeaklyAdmissible.skeletonSet_subset hySource.1,
      hySource.2⟩
  have hxy : x ≠ y := by
    intro hxy
    have hxFace : x ∈ P.src.cell F := r.crosscutData.interior_subset_face hxJ
    have hyOldSource : y ∈ P.src.skeletonSet := by
      rw [← r.subdivision.skeletonSet_eq]
      exact hySource.1
    exact Set.disjoint_left.1
      (P.src.disjoint_cell_skeletonSet P.src_isCellDecomposition
        r.crosscutData.face_mem) hxFace (hxy ▸ hyOldSource)
  obtain ⟨vs, hvs, hhead, hlast, hpolyOpen, hpolyArc⟩ :=
    exists_simple_poly_of_isPreconnected hopen hconn hxOpen hyOpen hxy
  let joins := segsOf vs
  have hxPoly : x ∈ poly vs := hpolyArc.left_mem
  have hyPoly : y ∈ poly vs := hpolyArc.right_mem
  have hcover : Schoenflies.cover joins = poly vs :=
    cover_segsOf_eq hxPoly hyPoly hxy
  have hjoins : ∀ R ∈ joins, R.Nondeg := segsOf_nondeg vs
  have hjoinsOpen : Schoenflies.cover joins ⊆ srcDom \ srcOuter := by
    rw [hcover]
    exact hpolyOpen
  have hjoinArc : IsArcBetween (Schoenflies.cover joins) x y := by
    rw [hcover]
    exact hpolyArc
  have hHeadLastNe : vs.head hvs ≠ vs.getLast hvs := by
    rw [hhead, hlast]
    exact hxy
  obtain ⟨hheadEnd, hlastEnd⟩ :=
    head_getLast_mem_endSet_segsOf hvs hHeadLastNe
  have hxEnd : x ∈ endSet joins := by
    rw [← hhead]
    exact hheadEnd
  have hyEnd : y ∈ endSet joins := by
    rw [← hlast]
    exact hlastEnd
  obtain ⟨u⟩ := o.relabeling.exists_joinedRelabeling joins
  have hxOld : x ∈ _root_.Graph.pointSet o.relabeling.graph o.relabeling.drawing := by
    rw [o.relabeling.graph_pointSet]
    exact Or.inr (Or.inl (Or.inr
      (openSegment_subset_segment ℝ _ _ hxJ)))
  have hyOld : y ∈ _root_.Graph.pointSet o.relabeling.graph o.relabeling.drawing :=
    o.relabeling.sourceSkeleton_subset_graph hySource.1
  have hsource' : IsConnected
      (r.subdivision.pair.src.skeletonSet \ srcOuter) := by
    rwa [r.subdivision.pair.src_nonboundary_eq] at hsource
  have hconnected : IsConnected
      (_root_.Graph.pointSet u.graph u.drawing \ srcOuter) :=
    u.graph_isConnected_diff_of_join hs r.geometry hwindow hsource'
      hjoinsOpen hA r.crosscutData.grid_subset hxJ hySource hjoinArc
  exact ⟨{
    oldOverlay := o
    joins := joins
    joinedRelabeling := u
    isSourceExtension :=
      u.isSourceExtension hs r.crosscutData.nondeg r.geometry hwindow
        hjoins hjoinsOpen o.isTwoConnected hxy hxEnd hyEnd hxOld hyOld
        hjoinArc hconnected
    localGrid_subset := o.localGrid_subset.trans (by
      rw [u.graph_pointSet]
      exact subset_union_left)
  }⟩

/-- Complete the boundary-touching local-grid attachment starting only from a bounded source
face and a grid edge whose relative interior lies on a line through that face.  The preliminary
matched subdivision preserves the old source carrier, so connectedness of the original
nonboundary source graph is exactly the connectedness needed by the polygonal joining step. -/
theorem GeneratedPair.exists_joinedLocalGridSourceExtensionData
    [Infinite γ] {F : γ} {A : Piece} {p : Plane} {s epsilon : ℝ}
    (hF : F ∈ P.str.faces) (hFbdd : Bornology.IsBounded (P.src.cell F))
    {a b y : Plane} (hab : a ≠ b)
    (hAline : A.interior ⊆ Plane.line a b ∩ P.src.cell F)
    (hy : y ∈ A.interior)
    (hs : 0 < s) (hwindow : Plane.closedSquare p s ⊆ srcDom \ srcOuter)
    (hopen : IsOpen (srcDom \ srcOuter))
    (hconn : IsPreconnected (srcDom \ srcOuter))
    (hsource : IsConnected P.src.nonboundary)
    (hA : A ∈ E(localGrid p s (localGridCount s epsilon))) :
    Nonempty (Σ r : RefinedSourceFaceCrosscutData P F A,
      JoinedLocalGridSourceExtensionData r p s epsilon) := by
  obtain ⟨⟨r, o⟩⟩ := P.exists_refinedCrosscutOverlayData
    hF hFbdd hab hAline hy hs hwindow hA
  have hrsource : IsConnected r.subdivision.pair.src.nonboundary := by
    rw [r.subdivision.pair.src_nonboundary_eq, r.subdivision.skeletonSet_eq,
      ← P.src_nonboundary_eq]
    exact hsource
  obtain ⟨j⟩ := o.exists_joinedLocalGridSourceExtensionData
    hs hwindow hopen hconn hrsource hA
  exact ⟨⟨r, j⟩⟩

/-- In the actual Schönflies source domain, the hypotheses needed to draw the final joining
arc are automatic consequences of Jordan separation: the closed domain minus its boundary is
the connected open inside region. -/
theorem GeneratedPair.exists_joinedLocalGridSourceExtensionData_inside
    [Infinite γ] {C : Set Plane}
    {P : GeneratedPair S₀ C (C ∪ inside C) tgtOuter tgtDom}
    {F : γ} {A : Piece} {p : Plane} {s epsilon : ℝ}
    (hC : IsSeparating C)
    (hF : F ∈ P.str.faces) (hFbdd : Bornology.IsBounded (P.src.cell F))
    {a b y : Plane} (hab : a ≠ b)
    (hAline : A.interior ⊆ Plane.line a b ∩ P.src.cell F)
    (hy : y ∈ A.interior)
    (hs : 0 < s) (hwindow : Plane.closedSquare p s ⊆ (C ∪ inside C) \ C)
    (hsource : IsConnected P.src.nonboundary)
    (hA : A ∈ E(localGrid p s (localGridCount s epsilon))) :
    Nonempty (Σ r : RefinedSourceFaceCrosscutData P F A,
      JoinedLocalGridSourceExtensionData r p s epsilon) := by
  apply P.exists_joinedLocalGridSourceExtensionData hF hFbdd hab hAline hy
    hs hwindow
  · rw [union_inside_sdiff]
    exact hC.isOpen_inside
  · rw [union_inside_sdiff]
    exact hC.isConnected_inside.isPreconnected
  · exact hsource
  · exact hA

/-- Every point in the relative interior of a horizontal grid edge has the row's fixed second
coordinate. -/
theorem gridHEdge_interior_snd {xc yc : ℕ → ℝ} {i j : ℕ} {z : Plane}
    (hz : z ∈ (gridHEdge xc yc i j).interior) : z 1 = yc j := by
  change z ∈ openSegment ℝ (gridPt xc yc i j) (gridPt xc yc (i + 1) j) at hz
  rw [openSegment_eq_image_lineMap] at hz
  obtain ⟨t, -, rfl⟩ := hz
  simp [AffineMap.lineMap_apply, gridPt]

/-- The relative interiors of a local grid's bottom and top leftmost edges are disjoint. -/
theorem localGrid_horizontal_extremes_interior_disjoint
    {p : Plane} {s : ℝ} {k : ℕ} (hs : 0 < s) (hk : 1 ≤ k) :
    Disjoint
      (gridHEdge (localGridX p s k) (localGridY p s k) 0 0).interior
      (gridHEdge (localGridX p s k) (localGridY p s k) 0 k).interior := by
  rw [Set.disjoint_left]
  intro z hzBottom hzTop
  have hzBottomCoord := gridHEdge_interior_snd hzBottom
  have hzTopCoord := gridHEdge_interior_snd hzTop
  have hrows : localGridY p s k 0 ≠ localGridY p s k k :=
    ne_of_lt ((localGridY_strictMono hs hk) (by omega))
  exact hrows (hzBottomCoord.symm.trans hzTopCoord)

/-- If the complete source/grid intersection has at most one point, at least one of two
opposite horizontal grid edges has relative interior disjoint from the source skeleton. -/
theorem GeneratedPair.exists_localGridEdge_interior_disjoint_of_common_subsingleton
    {p : Plane} {s epsilon : ℝ} (hs : 0 < s)
    (hcommon :
      (P.src.skeletonSet ∩
        _root_.Graph.pointSet (localGrid p s (localGridCount s epsilon))
          segmentDrawing).Subsingleton) :
    ∃ A ∈ E(localGrid p s (localGridCount s epsilon)),
      Disjoint A.interior P.src.skeletonSet := by
  classical
  let k := localGridCount s epsilon
  let A₀ := gridHEdge (localGridX p s k) (localGridY p s k) 0 0
  let A₁ := gridHEdge (localGridX p s k) (localGridY p s k) 0 k
  have hk : 1 ≤ k := one_le_localGridCount s epsilon
  have hA₀List : A₀ ∈ localGridEdges p s k := by
    change A₀ ∈ gridEdges (localGridX p s k) (localGridY p s k) k k
    exact gridHEdge_mem_gridEdges (by omega) (Nat.zero_le k) hk
  have hA₁List : A₁ ∈ localGridEdges p s k := by
    change A₁ ∈ gridEdges (localGridX p s k) (localGridY p s k) k k
    exact gridHEdge_mem_gridEdges (by omega) (le_refl k) hk
  have hA₀ : A₀ ∈ E(localGrid p s k) := by
    simpa only [localGrid_eq, pieceListGraph_mem_edgeSet] using hA₀List
  have hA₁ : A₁ ∈ E(localGrid p s k) := by
    simpa only [localGrid_eq, pieceListGraph_mem_edgeSet] using hA₁List
  by_cases hdisj₀ : Disjoint A₀.interior P.src.skeletonSet
  · exact ⟨A₀, hA₀, hdisj₀⟩
  · have hdisj₁ : Disjoint A₁.interior P.src.skeletonSet := by
      by_contra hnot
      rw [Set.disjoint_left] at hdisj₀ hnot
      push Not at hdisj₀ hnot
      obtain ⟨z₀, hz₀Int, hz₀Source⟩ := hdisj₀
      obtain ⟨z₁, hz₁Int, hz₁Source⟩ := hnot
      have hz₀Grid : z₀ ∈ _root_.Graph.pointSet (localGrid p s k) segmentDrawing := by
        rw [localGrid_eq, pieceListGraph_pointSet]
        exact mem_cover_iff.2 ⟨A₀, hA₀List,
          openSegment_subset_segment ℝ _ _ hz₀Int⟩
      have hz₁Grid : z₁ ∈ _root_.Graph.pointSet (localGrid p s k) segmentDrawing := by
        rw [localGrid_eq, pieceListGraph_pointSet]
        exact mem_cover_iff.2 ⟨A₁, hA₁List,
          openSegment_subset_segment ℝ _ _ hz₁Int⟩
      have hzEq : z₀ = z₁ :=
        hcommon ⟨hz₀Source, hz₀Grid⟩ ⟨hz₁Source, hz₁Grid⟩
      exact Set.disjoint_left.1
        (localGrid_horizontal_extremes_interior_disjoint hs hk)
        hz₀Int (hzEq ▸ hz₁Int)
    exact ⟨A₁, hA₁, hdisj₁⟩

/-- In the two-common-point branch, retaining those points explicitly in the raw source/grid
overlay gives the complete local-grid source extension directly. -/
theorem GeneratedPair.exists_localGridSourceExtensionData_of_common_not_subsingleton
    [Infinite γ] {p : Plane} {s epsilon : ℝ}
    (hs : 0 < s) (hwindow : Plane.closedSquare p s ⊆ srcDom \ srcOuter)
    (hsource : IsConnected P.src.nonboundary)
    (hcommon : ¬(P.src.skeletonSet ∩
      _root_.Graph.pointSet (localGrid p s (localGridCount s epsilon))
        segmentDrawing).Subsingleton) :
    Nonempty (LocalGridSourceExtensionData P p s epsilon) := by
  classical
  obtain ⟨a, ha, b, hb, hab⟩ := Set.not_subsingleton_iff.mp hcommon
  obtain ⟨Q⟩ := P.exists_sourceNonboundarySegmentCover
  obtain ⟨w⟩ := Q.exists_localOverlayRelabeling p s epsilon [a, b]
  have commonVertex : ∀ {x : Plane}, x ∈ [a, b] →
      x ∈ P.src.skeletonSet →
      x ∈ _root_.Graph.pointSet
        (localGrid p s (localGridCount s epsilon)) segmentDrawing →
      x ∈ V(w.graph) := by
    intro x hxList hxSource hxGrid
    have hxCover : x ∈ cover (localGridEdges p s (localGridCount s epsilon)) := by
      simpa only [localGrid_eq, pieceListGraph_pointSet] using hxGrid
    have hxWindow : x ∈ Plane.closedSquare p s :=
      SourceNonboundarySegmentCover.cover_localGridEdges_subset_closedSquare hs
        (one_le_localGridCount s epsilon) hxCover
    have hxNotOuter : x ∉ srcOuter := (hwindow hxWindow).2
    have hxCore : x ∈
        _root_.Graph.pointSet P.sourceNonboundaryGraph P.src.drawing := by
      rw [P.skeletonSet_eq_sourceNonboundaryGraph_union] at hxSource
      exact hxSource.resolve_right hxNotOuter
    change x ∈ V(w.outerGraph.union w.innerGraph)
    rw [_root_.Graph.vertexSet_union]
    refine Or.inr ?_
    rw [_root_.Graph.vertexSet_relabelEdges]
    change x ∈ V(overlayGraph (Q.localPieces p s epsilon)
      (attachPoints (Q.localPieces p s epsilon)
        ([a, b] ++ P.sourceNonboundaryGraph.vertexFinset.toList)))
    apply overlayGraph_mem_vertexSet_of_mem_cover (Q.localPieces_nondeg hs)
    · exact mem_attachPoints_of_mem (List.mem_append_left _ hxList)
    · change x ∈ cover (Q.pieces ++
        localGridEdges p s (localGridCount s epsilon))
      rw [cover_append, Q.cover_eq]
      exact Or.inl hxCore
  have haV : a ∈ V(w.graph) := commonVertex (by simp) ha.1 ha.2
  have hbV : b ∈ V(w.graph) := commonVertex (by simp) hb.1 hb.2
  exact ⟨{
    graph := w.graph
    drawing := w.drawing
    isSourceExtension :=
      w.isSourceExtension_of_source_connected_two_common hs hwindow hsource
        hab haV hbV ha.1 hb.1 ha.2 hb.2
    localGrid_subset := w.localGrid_subset_graph
  }⟩

/-- A raw grid edge whose open segment misses the current source skeleton lies in one bounded
source face.  Thus it supplies all of the face-selection data required by the auxiliary
crosscut and joining construction. -/
theorem GeneratedPair.exists_joinedLocalGridSourceExtensionData_of_disjoint_edge
    [Infinite γ] {C : Set Plane}
    {P : GeneratedPair S₀ C (C ∪ inside C) tgtOuter tgtDom}
    {A : Piece} {p : Plane} {s epsilon : ℝ}
    (hC : IsSeparating C)
    (hs : 0 < s) (hwindow : Plane.closedSquare p s ⊆ (C ∪ inside C) \ C)
    (hsource : IsConnected P.src.nonboundary)
    (hA : A ∈ E(localGrid p s (localGridCount s epsilon)))
    (hdisj : Disjoint A.interior P.src.skeletonSet) :
    Nonempty (Σ F : γ, Σ r : RefinedSourceFaceCrosscutData P F A,
      JoinedLocalGridSourceExtensionData r p s epsilon) := by
  have hAList : A ∈ localGridEdges p s (localGridCount s epsilon) := by
    simpa only [localGrid_eq, pieceListGraph_mem_edgeSet] using hA
  have hAne : A.Nondeg :=
    localGridEdges_nondeg hs (one_le_localGridCount s epsilon) A hAList
  have hADom : A.interior ⊆ C ∪ inside C := by
    intro z hz
    exact (hwindow (SourceNonboundarySegmentCover.cover_localGridEdges_subset_closedSquare hs
      (one_le_localGridCount s epsilon)
      (mem_cover_iff.2 ⟨A, hAList, openSegment_subset_segment ℝ _ _ hz⟩))).1
  obtain ⟨F, hF, hAF, -⟩ :=
    P.src_isCellDecomposition.exists_unique_face_subset_cell
      (P.src_isCellDecomposition.cellsAbsorb P.src_isFaceJordan)
      (convex_openSegment A.1 A.2).isPreconnected
      ⟨midpoint ℝ A.1 A.2, midpoint_mem_openSegment A.1 A.2⟩
      hADom hdisj
  have hAline : A.interior ⊆ Plane.line A.1 A.2 ∩ P.src.cell F := by
    intro z hz
    refine ⟨?_, hAF hz⟩
    change z ∈ openSegment ℝ A.1 A.2 at hz
    rw [openSegment_eq_image_lineMap] at hz
    obtain ⟨t, -, rfl⟩ := hz
    exact Plane.lineMap_mem_line A.1 A.2 t
  obtain ⟨⟨r, j⟩⟩ := P.exists_joinedLocalGridSourceExtensionData_inside
    hC hF (P.src_isFaceJordan.isBounded hF) hAne hAline
      (midpoint_mem_openSegment A.1 A.2) hs hwindow hsource hA
  exact ⟨⟨F, r, j⟩⟩

/-- The at-most-one-common-point branch automatically supplies a skeleton-disjoint grid edge,
so the completed face-crosscut and joining construction applies without further choices. -/
theorem GeneratedPair.exists_joinedLocalGridSourceExtensionData_of_common_subsingleton
    [Infinite γ] {C : Set Plane}
    {P : GeneratedPair S₀ C (C ∪ inside C) tgtOuter tgtDom}
    {p : Plane} {s epsilon : ℝ}
    (hC : IsSeparating C)
    (hs : 0 < s) (hwindow : Plane.closedSquare p s ⊆ (C ∪ inside C) \ C)
    (hsource : IsConnected P.src.nonboundary)
    (hcommon :
      (P.src.skeletonSet ∩
        _root_.Graph.pointSet (localGrid p s (localGridCount s epsilon))
          segmentDrawing).Subsingleton) :
    Nonempty (Σ F : γ, Σ A : Piece,
      Σ r : RefinedSourceFaceCrosscutData P F A,
        JoinedLocalGridSourceExtensionData r p s epsilon) := by
  obtain ⟨A, hA, hdisj⟩ :=
    P.exists_localGridEdge_interior_disjoint_of_common_subsingleton hs hcommon
  obtain ⟨⟨F, r, j⟩⟩ :=
    P.exists_joinedLocalGridSourceExtensionData_of_disjoint_edge
      hC hs hwindow hsource hA hdisj
  exact ⟨⟨F, A, r, j⟩⟩

/-- Exhaustive local-grid attachment.  With two distinct source/grid intersection points the
raw overlay extends the current pair directly.  Otherwise a raw grid edge misses the skeleton
in its relative interior, and a matched endpoint subdivision followed by the crosscut and
polygonal joining ears produces the extension. -/
theorem GeneratedPair.exists_localGridSourceExtensionData_cases
    [Infinite γ] {C : Set Plane}
    {P : GeneratedPair S₀ C (C ∪ inside C) tgtOuter tgtDom}
    {p : Plane} {s epsilon : ℝ}
    (hC : IsSeparating C)
    (hs : 0 < s) (hwindow : Plane.closedSquare p s ⊆ (C ∪ inside C) \ C)
    (hsource : IsConnected P.src.nonboundary) :
    Nonempty (LocalGridSourceExtensionData P p s epsilon) ∨
      Nonempty (Σ F : γ, Σ A : Piece,
        Σ r : RefinedSourceFaceCrosscutData P F A,
          JoinedLocalGridSourceExtensionData r p s epsilon) := by
  classical
  by_cases hcommon :
      (P.src.skeletonSet ∩
        _root_.Graph.pointSet (localGrid p s (localGridCount s epsilon))
          segmentDrawing).Subsingleton
  · exact Or.inr
      (P.exists_joinedLocalGridSourceExtensionData_of_common_subsingleton
        hC hs hwindow hsource hcommon)
  · exact Or.inl
      (P.exists_localGridSourceExtensionData_of_common_not_subsingleton
        hs hwindow hsource hcommon)

namespace GeneratedPair.SubdivideSetData

/-- A matched finite source-skeleton subdivision is already a stage transition. -/
theorem stageTransition {s : Set Plane} (r : GeneratedPair.SubdivideSetData P s) :
    StageTransition r.pair P r.parent where
  refines_src := r.refines_src
  refines_tgt := r.refines_tgt
  sourceSkeletonSet_subset := by
    rw [r.skeletonSet_eq]
  homeo_eqOn := r.homeo_eqOn

end GeneratedPair.SubdivideSetData

/-- The uniform stage-level output of local-grid attachment, after running forward finite
transfer.  Both geometric branches now return one generated refinement of the original pair,
with admissibility restored and the complete raw local grid in its source skeleton. -/
structure LocalGridForwardStageData {C : Set Plane}
    (P : GeneratedPair S₀ C (C ∪ inside C) tgtOuter tgtDom)
    (p : Plane) (s epsilon : ℝ) where
  pair : GeneratedPair S₀ C (C ∪ inside C) tgtOuter tgtDom
  parent : γ → γ
  transition : StageTransition pair P parent
  src_isAdmissible : pair.src.IsAdmissible C (C ∪ inside C)
  tgt_isAdmissible : pair.tgt.IsAdmissible tgtOuter tgtDom
  localGrid_subset :
    _root_.Graph.pointSet (localGrid p s (localGridCount s epsilon)) segmentDrawing ⊆
      pair.src.skeletonSet

/-- **Local-grid forward successor.** The source/grid intersection dichotomy,
the auxiliary face crosscut, endpoint subdivisions, polygonal joining ear, and forward finite
transfer are all internal. -/
theorem GeneratedPair.exists_localGridForwardStageData
    [Infinite γ] {C : Set Plane}
    {P : GeneratedPair S₀ C (C ∪ inside C) tgtOuter tgtDom}
    {p : Plane} {s epsilon : ℝ}
    (hC : IsSeparating C)
    (hs : 0 < s) (hwindow : Plane.closedSquare p s ⊆ (C ∪ inside C) \ C)
    (hsource : IsConnected P.src.nonboundary) :
    Nonempty (LocalGridForwardStageData P p s epsilon) := by
  rcases P.exists_localGridSourceExtensionData_cases hC hs hwindow hsource with
    hdirect | hrefined
  · obtain ⟨d⟩ := hdirect
    obtain ⟨T, par, hT⟩ :=
      finite_transfer_toward_square d.isSourceExtension
    exact ⟨{
      pair := T
      parent := par
      transition := hT.stageTransition
      src_isAdmissible := hT.src_isAdmissible
      tgt_isAdmissible := hT.tgt_isAdmissible
      localGrid_subset := by
        rw [hT.skeletonSet_eq]
        exact d.localGrid_subset
    }⟩
  · obtain ⟨⟨F, A, r, j⟩⟩ := hrefined
    obtain ⟨T, par, hT⟩ :=
      finite_transfer_toward_square j.isSourceExtension
    exact ⟨{
      pair := T
      parent := r.subdivision.parent ∘ par
      transition := hT.stageTransition.trans r.subdivision.stageTransition
      src_isAdmissible := hT.src_isAdmissible
      tgt_isAdmissible := hT.tgt_isAdmissible
      localGrid_subset := by
        rw [hT.skeletonSet_eq]
        exact j.localGrid_subset
    }⟩

end Schoenflies


==> anc/P5-kernel-deficit-lean-v6/vendor/schoenflies-lean/Schoenflies/SourceOverlay.lean <==
/-
Copyright (c) 2026 Álvaro Begué. All rights reserved.
Released under Apache 2.0 license as described in the file LICENSE.
Authors: Álvaro Begué
-/
import Schoenflies.QuantitativeStages
import Schoenflies.GridAttach

/-!
# Finite segment overlays on the source side

The outer source curve is deliberately not polygonal, but every nonouter source edge of a
generated pair is polygonal.  This module extracts an exact finite straight-segment cover of
that compact nonboundary carrier and overlays it with the local window grid.  It is the finite
geometric core of the forward half of the quantitative-refinement recursion.

## Blueprint

* `Schoenflies.SourceNonboundarySegmentCover` — an exact finite segment presentation of the
  current source nonboundary skeleton.
* `Schoenflies.GeneratedPair.exists_sourceNonboundarySegmentCover` — every generated pair has
  such a presentation.
* `Schoenflies.SourceNonboundarySegmentCover.localOverlay` — the old compact source core
  overlaid with one fine local grid.
* `Schoenflies.SourceNonboundarySegmentCover.LocalOverlayRelabeling.graph` — the finite inner
  overlay, freshly relabelled and adjoined to the old wild outer graph.
* `Schoenflies.SourceNonboundarySegmentCover.LocalOverlayRelabeling.isSourceExtension` — all
  local source-extension fields, leaving only the two global attachment properties explicit.
* `Schoenflies.SourceNonboundarySegmentCover.LocalOverlayRelabeling.
  isSourceExtension_of_source_connected_two_common` — the global properties follow from the
  carried source-connectedness invariant and two distinct common source/grid vertices.
-/

open Set
open scoped Graph

namespace Schoenflies

open Graph

namespace Graph

variable {β : Type*} {G H : Graph Plane β} {drawing drawing' : β → ℝ → Plane}

/-- Replacing a drawing by a pointwise equal parametrization on the graph's own edges preserves
all drawing axioms. -/
theorem isDrawing_congr_of_eqOn (h : G.IsDrawing drawing)
    (heq : ∀ {e : β}, e ∈ E(G) → drawing' e = drawing e) :
    G.IsDrawing drawing' where
  edge_param := by
    intro e he
    rw [heq he]
    exact h.edge_param he
  vertex_mem_edgeArc := by
    intro e x y v hxy hv hve
    rw [edgeArc, heq hxy.edge_mem] at hve
    exact h.vertex_mem_edgeArc hxy hv hve
  edge_inter := by
    intro e f he hf hef p hpe hpf
    rw [edgeArc, heq he] at hpe
    rw [edgeArc, heq hf] at hpf
    exact h.edge_inter he hf hef hpe hpf

/-- Compatible plane drawings whose carriers meet only at common vertices form a plane drawing
on their union. -/
theorem isDrawing_union_of_common_vertices (hG : G.IsDrawing drawing)
    (hH : H.IsDrawing drawing) (hcompat : G.Compatible H)
    (hcross : ∀ {p : Plane}, p ∈ pointSet G drawing → p ∈ pointSet H drawing →
      p ∈ V(G) ∧ p ∈ V(H)) :
    (G.union H).IsDrawing drawing := by
  have hGle : G ≤ G.union H := Graph.left_le_union _ _
  have hHle : H ≤ G.union H := hcompat.right_le_union
  have inc_of_mem (K : Graph Plane β) (hK : K.IsDrawing drawing)
      {e : β} (he : e ∈ E(K)) {p : Plane} (hpV : p ∈ V(K))
      (hpe : p ∈ edgeArc drawing e) : K.Inc e p := by
    obtain ⟨x, y, hxy⟩ := K.exists_isLink_of_mem_edgeSet he
    rcases hK.vertex_mem_edgeArc hxy hpV hpe with rfl | rfl
    · exact hxy.inc_left
    · exact hxy.inc_right
  refine ⟨?_, ?_, ?_⟩
  · intro e he
    rcases he with he | he
    · obtain ⟨hc, hi, hlink⟩ := hG.edge_param he
      exact ⟨hc, hi, hGle.isLink_mono hlink⟩
    · obtain ⟨hc, hi, hlink⟩ := hH.edge_param he
      exact ⟨hc, hi, hHle.isLink_mono hlink⟩
  · intro e x y v hxy hv hve
    rcases (hcompat.union_isLink).1 hxy with hxyG | hxyH
    · have hvG : v ∈ V(G) := by
        rcases hv with hvG | hvH
        · exact hvG
        · exact (hcross (Graph.edgeArc_subset_pointSet hxyG.edge_mem hve)
            (Graph.vertexSet_subset_pointSet hvH)).1
      exact hG.vertex_mem_edgeArc hxyG hvG hve
    · have hvH : v ∈ V(H) := by
        rcases hv with hvG | hvH
        · exact (hcross (Graph.vertexSet_subset_pointSet hvG)
            (Graph.edgeArc_subset_pointSet hxyH.edge_mem hve)).2
        · exact hvH
      exact hH.vertex_mem_edgeArc hxyH hvH hve
  · intro e f he hf hef p hpe hpf
    rcases he with heG | heH <;> rcases hf with hfG | hfH
    · obtain ⟨hpV, hpeInc, hpfInc⟩ := hG.edge_inter heG hfG hef hpe hpf
      exact ⟨Or.inl hpV, hpeInc.mono hGle, hpfInc.mono hGle⟩
    · obtain ⟨hpVG, hpVH⟩ := hcross
        (Graph.edgeArc_subset_pointSet heG hpe)
        (Graph.edgeArc_subset_pointSet hfH hpf)
      exact ⟨Or.inl hpVG, (inc_of_mem G hG heG hpVG hpe).mono hGle,
        (inc_of_mem H hH hfH hpVH hpf).mono hHle⟩
    · obtain ⟨hpVG, hpVH⟩ := hcross
        (Graph.edgeArc_subset_pointSet hfG hpf)
        (Graph.edgeArc_subset_pointSet heH hpe)
      exact ⟨Or.inl hpVG, (inc_of_mem H hH heH hpVH hpe).mono hHle,
        (inc_of_mem G hG hfG hpVG hpf).mono hGle⟩
    · obtain ⟨hpV, hpeInc, hpfInc⟩ := hH.edge_inter heH hfH hef hpe hpf
      exact ⟨Or.inr hpV, hpeInc.mono hHle, hpfInc.mono hHle⟩

/-- A nonempty walk in a plane drawing has connected geometric carrier. -/
theorem IsDrawing.isConnected_edgesCover_of_isWalk (h : G.IsDrawing drawing)
    {u v : Plane} {W : List β} (hW : G.IsWalk u W v) (hne : W ≠ []) :
    IsConnected (Graph.edgesCover drawing W) := by
  induction hW with
  | nil => exact (hne rfl).elim
  | @cons u w v e W hlink htail ih =>
      rw [Graph.edgesCover_cons]
      by_cases hWnil : W = []
      · subst W
        rw [Graph.edgesCover_nil, Set.union_empty]
        exact (h.edge_isArcBetween hlink).isArc.isConnected
      · apply IsConnected.union
          (Hs := (h.edge_isArcBetween hlink).isArc.isConnected)
          (Ht := ih hWnil)
        refine ⟨w, h.inc_mem_edgeArc hlink.inc_right, ?_⟩
        rw [← h.pointSet_pathGraphOf htail hWnil]
        apply Graph.vertexSet_subset_pointSet
        rw [Graph.pathGraphOf_vertexSet]
        exact Graph.mem_walkVertices_self

/-- The point set of a connected plane drawing is connected. -/
theorem IsDrawing.isConnected_pointSet (h : G.IsDrawing drawing) (hG : G.Connected) :
    IsConnected (Graph.pointSet G drawing) := by
  obtain ⟨c, hc⟩ := hG.nonempty
  have bridge : ∀ {u : Plane}, u ∈ V(G) →
      ∃ A : Set Plane, A ⊆ Graph.pointSet G drawing ∧ c ∈ A ∧ u ∈ A ∧ IsConnected A := by
    intro u hu
    by_cases hcu : c = u
    · subst u
      exact ⟨{c}, fun z hz => by
        rw [Set.mem_singleton_iff] at hz
        exact hz ▸ Graph.vertexSet_subset_pointSet hc,
        Set.mem_singleton c, Set.mem_singleton c, isConnected_singleton⟩
    · obtain ⟨W, hW⟩ := hG.reaches hc hu
      have hWne : W ≠ [] := by
        intro hnil
        subst W
        exact hcu hW.eq_of_nil
      have hsubset : Graph.edgesCover drawing W ⊆ Graph.pointSet G drawing := by
        intro z hz
        obtain ⟨e, heW, hze⟩ := Graph.mem_edgesCover_iff.1 hz
        exact Graph.edgeArc_subset_pointSet (hW.edge_mem heW) hze
      have hcW : c ∈ Graph.edgesCover drawing W := by
        rw [← h.pointSet_pathGraphOf hW hWne]
        apply Graph.vertexSet_subset_pointSet
        rw [Graph.pathGraphOf_vertexSet]
        exact Graph.mem_walkVertices_self
      have huW : u ∈ Graph.edgesCover drawing W := by
        rw [← h.pointSet_pathGraphOf hW hWne]
        apply Graph.vertexSet_subset_pointSet
        rw [Graph.pathGraphOf_vertexSet]
        exact hW.target_mem_walkVertices
      exact ⟨Graph.edgesCover drawing W, hsubset, hcW, huW,
        Schoenflies.Graph.IsDrawing.isConnected_edgesCover_of_isWalk h hW hWne⟩
  refine ⟨⟨c, Graph.vertexSet_subset_pointSet hc⟩, isPreconnected_of_forall c ?_⟩
  intro y hy
  rcases hy with hyV | hyE
  · obtain ⟨A, hA, hcA, hyA, hAconn⟩ := bridge hyV
    exact ⟨A, hA, hcA, hyA, hAconn.isPreconnected⟩
  · obtain ⟨e, he, hye⟩ := Set.mem_iUnion₂.1 hyE
    obtain ⟨u, v, huv⟩ := G.exists_isLink_of_mem_edgeSet he
    obtain ⟨A, hA, hcA, huA, hAconn⟩ := bridge huv.left_mem
    let B := Graph.edgeArc drawing e
    have hBconn : IsConnected B := (h.edge_isArcBetween huv).isArc.isConnected
    have huB : u ∈ B := h.inc_mem_edgeArc huv.inc_left
    refine ⟨A ∪ B, Set.union_subset hA (Graph.edgeArc_subset_pointSet he),
      Or.inl hcA, Or.inr hye, ?_⟩
    exact (IsConnected.union ⟨u, huA, huB⟩ hAconn hBconn).isPreconnected

end Graph

variable {γ : Type*} {S₀ : CellStructure γ}
  {srcOuter srcDom tgtOuter tgtDom : Set Plane}
  {P : GeneratedPair S₀ srcOuter srcDom tgtOuter tgtDom}

/-- A finite exact straight-segment presentation of the compact nonboundary source skeleton. -/
structure SourceNonboundarySegmentCover
    (P : GeneratedPair S₀ srcOuter srcDom tgtOuter tgtDom) where
  /-- The straight segments covering the nonboundary carrier. -/
  pieces : List Piece
  /-- No listed segment is degenerate. -/
  nondeg : ∀ Q ∈ pieces, Q.Nondeg
  /-- The listed segments occupy exactly the compact nonboundary source graph. -/
  cover_eq : cover pieces =
    Graph.pointSet P.sourceNonboundaryGraph P.src.drawing
  /-- Every listed segment came from one old nonouter source edge. -/
  source : ∀ Q ∈ pieces, ∃ e ∈ E(P.str.skel),
    e ∉ E(P.str.outerGraph) ∧ Q.seg ⊆ edgeArc P.src.drawing e

namespace GeneratedPair

/-- Every generated pair has a finite exact segment presentation of its compact polygonal
nonboundary source skeleton. -/
theorem exists_sourceNonboundarySegmentCover
    (P : GeneratedPair S₀ srcOuter srcDom tgtOuter tgtDom) :
    Nonempty (SourceNonboundarySegmentCover P) := by
  let G := P.sourceNonboundaryGraph
  have hdraw : G.IsDrawing P.src.drawing :=
    P.src.isDrawing.mono P.sourceNonboundaryGraph_le
  have hincident : ∀ z ∈ V(G), ∃ e, G.Inc e z := by
    intro z hz
    change z ∈ P.sourceNonboundaryVertices at hz
    obtain ⟨e, he, heOuter, hinc⟩ := hz
    obtain ⟨w, hlink⟩ := hinc
    have hz' : z ∈ P.sourceNonboundaryVertices :=
      ⟨e, he, heOuter, ⟨w, hlink⟩⟩
    have hw : w ∈ P.sourceNonboundaryVertices :=
      ⟨e, he, heOuter, hlink.inc_right⟩
    have hdeleted :
        (P.src.graph.deleteEdges E(P.str.outerGraph)).IsLink e z w := by
      rw [← Graph.restrict_edgeSet_sdiff_eq_deleteEdges, Graph.restrict_isLink]
      exact ⟨⟨he, heOuter⟩, hlink⟩
    exact ⟨e, w, hdeleted, hz', hw⟩
  have hpoly : ∀ e ∈ E(G), IsPolygonal (edgeArc P.src.drawing e) := by
    intro e he
    obtain ⟨x, y, hxy⟩ := G.exists_isLink_of_mem_edgeSet he
    have heDeleted : e ∈ E(P.src.graph.deleteEdges E(P.str.outerGraph)) :=
      hxy.1.edge_mem
    obtain ⟨heSrc, heOuter⟩ := Graph.mem_edgeSet_deleteEdges_iff.1 heDeleted
    have heAbstract : e ∈ E(P.str.skel) := by
      rwa [P.src.edgeSet_graph] at heSrc
    exact P.src_isWeaklyAdmissible.isPolygonal heAbstract heOuter
  obtain ⟨pieces, hnd, hcover, hsource⟩ :=
    hdraw.exists_segmentCover hpoly hincident
  refine ⟨⟨pieces, hnd, hcover, ?_⟩⟩
  intro Q hQ
  obtain ⟨e, heG, hsub⟩ := hsource Q hQ
  obtain ⟨x, y, hxy⟩ := G.exists_isLink_of_mem_edgeSet heG
  have heDeleted : e ∈ E(P.src.graph.deleteEdges E(P.str.outerGraph)) :=
    hxy.1.edge_mem
  obtain ⟨heSrc, heOuter⟩ := Graph.mem_edgeSet_deleteEdges_iff.1 heDeleted
  exact ⟨e, by rwa [P.src.edgeSet_graph] at heSrc, heOuter, hsub⟩

end GeneratedPair

namespace SourceNonboundarySegmentCover

variable (Q : SourceNonboundarySegmentCover P)

/-- The two finite segment families in the source local-grid overlay. -/
noncomputable def localPieces (p : Plane) (s epsilon : ℝ) : List Piece :=
  Q.pieces ++ localGridEdges p s (localGridCount s epsilon)

/-- The compact old source core overlaid with a fine local grid.  Old nonboundary vertices and
any prescribed attachment points are retained as overlay vertices. -/
noncomputable def localOverlay (p : Plane) (s epsilon : ℝ)
    (extra : List Plane) : Graph Plane Piece :=
  attachGraph (Q.localPieces p s epsilon)
    (extra ++ P.sourceNonboundaryGraph.vertexFinset.toList)

instance localOverlay_finite (p : Plane) (s epsilon : ℝ) (extra : List Plane) :
    (Q.localOverlay p s epsilon extra).Finite := attachGraph_finite _ _

/-- Every source segment of the local overlay is nondegenerate. -/
theorem localPieces_nondeg {p : Plane} {s epsilon : ℝ} (hs : 0 < s) :
    ∀ R ∈ Q.localPieces p s epsilon, R.Nondeg := by
  intro R hR
  rcases List.mem_append.1 hR with hR | hR
  · exact Q.nondeg R hR
  · exact localGridEdges_nondeg hs (one_le_localGridCount s epsilon) R hR

/-- The source local overlay is a finite straight-line plane graph. -/
theorem localOverlay_isDrawing {p : Plane} {s epsilon : ℝ} (hs : 0 < s)
    (extra : List Plane) :
    Graph.IsDrawing (Q.localOverlay p s epsilon extra) segmentDrawing :=
  attachGraph_isDrawing (Q.localPieces_nondeg hs) _

/-- The local overlay occupies exactly the old compact source core together with the grid. -/
theorem localOverlay_pointSet (p : Plane) (s epsilon : ℝ) (extra : List Plane) :
    Graph.pointSet (Q.localOverlay p s epsilon extra) segmentDrawing =
      Graph.pointSet P.sourceNonboundaryGraph P.src.drawing ∪
        cover (localGridEdges p s (localGridCount s epsilon)) := by
  rw [localOverlay, attachGraph_pointSet, localPieces, cover_append, Q.cover_eq]

/-- The whole old compact source core is retained by the local overlay. -/
theorem sourceCore_subset_localOverlay (p : Plane) (s epsilon : ℝ)
    (extra : List Plane) :
    Graph.pointSet P.sourceNonboundaryGraph P.src.drawing ⊆
      Graph.pointSet (Q.localOverlay p s epsilon extra) segmentDrawing := by
  rw [Q.localOverlay_pointSet]
  exact subset_union_left

/-- The whole fine local grid is retained by the source overlay. -/
theorem localGrid_subset_localOverlay (p : Plane) (s epsilon : ℝ)
    (extra : List Plane) :
    cover (localGridEdges p s (localGridCount s epsilon)) ⊆
      Graph.pointSet (Q.localOverlay p s epsilon extra) segmentDrawing := by
  rw [Q.localOverlay_pointSet]
  exact subset_union_right

/-- Every vertex of the raw local grid is retained as a vertex of the combined straight-line
overlay. -/
theorem localGridVertices_subset_localOverlay {p : Plane} {s epsilon : ℝ}
    (hs : 0 < s) (extra : List Plane) :
    V(localGrid p s (localGridCount s epsilon)) ⊆
      V(Q.localOverlay p s epsilon extra) := by
  intro x hx
  rw [localGrid_eq, pieceListGraph_vertexSet] at hx
  simp only [endSet, Set.mem_setOf_eq] at hx
  obtain ⟨R, hR, hxR⟩ := hx
  change x ∈ V(overlayGraph (Q.localPieces p s epsilon)
    (attachPoints (Q.localPieces p s epsilon)
      (extra ++ P.sourceNonboundaryGraph.vertexFinset.toList)))
  apply overlayGraph_mem_vertexSet_of_mem_cover (Q.localPieces_nondeg hs)
  · exact attachPoints_endsAreCut _ _ R
      (List.mem_append_right Q.pieces hR) x hxR
  · exact mem_cover_iff.2 ⟨R, List.mem_append_right Q.pieces hR, by
      rcases hxR with rfl | rfl
      · exact left_mem_segment ℝ _ _
      · exact right_mem_segment ℝ _ _⟩

/-- Away from overlay vertices, an overlay edge meeting a raw local-grid edge is one of its
subdivision pieces. -/
theorem localOverlay_grid_edge_subset {p : Plane} {s epsilon : ℝ} (hs : 0 < s)
    (extra : List Plane) :
    ∀ {A : Piece}, A ∈ E(localGrid p s (localGridCount s epsilon)) → ∀ {R : Piece},
      R ∈ E(Q.localOverlay p s epsilon extra) →
      (edgeArc segmentDrawing R ∩
        (edgeArc segmentDrawing A \ V(Q.localOverlay p s epsilon extra))).Nonempty →
      edgeArc segmentDrawing R ⊆ edgeArc segmentDrawing A := by
  intro A hA R hR hmeet
  have hAList : A ∈ localGridEdges p s (localGridCount s epsilon) := by
    simpa only [localGrid_eq, pieceListGraph_mem_edgeSet] using hA
  obtain ⟨z, hzR, hzA, hznotOverlay⟩ := hmeet
  obtain ⟨R', hR', hzR', hR'A⟩ :=
    exists_overlayPiece_mem_subset
      (points := attachPoints (Q.localPieces p s epsilon)
        (extra ++ P.sourceNonboundaryGraph.vertexFinset.toList))
      (P₀ := A) (List.mem_append_right Q.pieces hAList)
      (by rwa [edgeArc_segmentDrawing] at hzA)
  have hzR'Arc : z ∈ edgeArc segmentDrawing R' := by
    rwa [edgeArc_segmentDrawing]
  have hRR' : R = R' :=
    (Q.localOverlay_isDrawing hs extra).unique_edge_at
      hR hR' hznotOverlay hzR hzR'Arc
  rw [hRR', edgeArc_segmentDrawing, edgeArc_segmentDrawing]
  exact hR'A

/-- The straight-line local overlay contains a plane subdivision of the raw local grid. -/
theorem localGrid_isPlaneSubdivisionExtension {p : Plane} {s epsilon : ℝ}
    (hs : 0 < s) (extra : List Plane) :
    IsPlaneSubdivisionExtension
      (localGrid p s (localGridCount s epsilon)) segmentDrawing
      (Q.localOverlay p s epsilon extra) segmentDrawing where
  finite := inferInstance
  oldIsDrawing := localGrid_isDrawing hs (one_le_localGridCount s epsilon)
  isDrawing := Q.localOverlay_isDrawing hs extra
  vertexSet_subset := Q.localGridVertices_subset_localOverlay hs extra
  pointSet_subset := by
    rw [localGrid_eq, pieceListGraph_pointSet]
    exact Q.localGrid_subset_localOverlay p s epsilon extra
  edge_subset := by
    intro A hA R hR hmeet
    exact Q.localOverlay_grid_edge_subset hs extra hA hR hmeet

/-- Every edge of the source local overlay is a subsegment either of the old nonboundary
source cover or of the local grid. -/
theorem localOverlay_edge_source {p : Plane} {s epsilon : ℝ} {extra : List Plane}
    {R : Piece} (hR : R ∈ E(Q.localOverlay p s epsilon extra)) :
    (∃ A ∈ Q.pieces, R.seg ⊆ A.seg) ∨
      ∃ A ∈ localGridEdges p s (localGridCount s epsilon), R.seg ⊆ A.seg := by
  change R ∈ overlayPieces (Q.localPieces p s epsilon)
    (attachPoints (Q.localPieces p s epsilon)
      (extra ++ P.sourceNonboundaryGraph.vertexFinset.toList)) at hR
  obtain ⟨R₀, hR₀, rfl⟩ := mem_overlayPieces.1 hR
  obtain ⟨A, hA, hsub, -⟩ := subdivide_subset _ _ R₀ hR₀
  rw [orientPiece_seg]
  rcases List.mem_append.1 hA with hA | hA
  · exact Or.inl ⟨A, hA, hsub⟩
  · exact Or.inr ⟨A, hA, hsub⟩

/-- Every vertex of the compact old source core is explicitly retained as a vertex of the
local overlay. -/
theorem sourceCoreVertices_subset_localOverlay {p : Plane} {s epsilon : ℝ}
    (hs : 0 < s) (extra : List Plane) :
    V(P.sourceNonboundaryGraph) ⊆ V(Q.localOverlay p s epsilon extra) := by
  intro x hx
  change x ∈ V(overlayGraph (Q.localPieces p s epsilon)
    (attachPoints (Q.localPieces p s epsilon)
      (extra ++ P.sourceNonboundaryGraph.vertexFinset.toList)))
  apply overlayGraph_mem_vertexSet_of_mem_cover (Q.localPieces_nondeg hs)
  · apply mem_attachPoints_of_mem
    exact List.mem_append_right extra (by
      rw [Finset.mem_toList, mem_vertexFinset]
      exact hx)
  · rw [localPieces, cover_append, Q.cover_eq]
    exact Or.inl (Graph.vertexSet_subset_pointSet hx)

/-- Every old nonouter edge belongs to the compact source-core graph. -/
theorem sourceNonboundaryGraph_edge_mem {e : γ} (he : e ∈ E(P.str.skel))
    (heOuter : e ∉ E(P.str.outerGraph)) :
    e ∈ E(P.sourceNonboundaryGraph) := by
  obtain ⟨a, b, hab⟩ := P.str.skel.exists_isLink_of_mem_edgeSet he
  have habSrc := hab.map P.src.pos
  have heSrc : e ∈ E(P.src.graph) := by rwa [P.src.edgeSet_graph]
  have hdeleted : (P.src.graph.deleteEdges E(P.str.outerGraph)).IsLink
      e (P.src.pos a) (P.src.pos b) := by
    rw [← Graph.restrict_edgeSet_sdiff_eq_deleteEdges, Graph.restrict_isLink]
    exact ⟨⟨heSrc, heOuter⟩, habSrc⟩
  have ha : P.src.pos a ∈ P.sourceNonboundaryVertices :=
    ⟨e, heSrc, heOuter, habSrc.inc_left⟩
  have hb : P.src.pos b ∈ P.sourceNonboundaryVertices :=
    ⟨e, heSrc, heOuter, habSrc.inc_right⟩
  exact ⟨P.src.pos a, P.src.pos b, hdeleted, ha, hb⟩

/-- Away from overlay vertices, an inner-overlay edge meeting an old open nonboundary edge is
one of that edge's subdivision pieces. -/
theorem localOverlay_edge_subset {p : Plane} {s epsilon : ℝ} (hs : 0 < s)
    (extra : List Plane) :
    ∀ {e : γ}, e ∈ E(P.str.skel) → e ∉ E(P.str.outerGraph) → ∀ {R : Piece},
      R ∈ E(Q.localOverlay p s epsilon extra) →
      (edgeArc segmentDrawing R ∩
        (P.src.cell e \ V(Q.localOverlay p s epsilon extra))).Nonempty →
      edgeArc segmentDrawing R ⊆ edgeArc P.src.drawing e := by
  intro e he heOuter R hR hmeet
  obtain ⟨z, hzR, hzCell, hznotOverlay⟩ := hmeet
  obtain ⟨a, b, hab⟩ := P.str.skel.exists_isLink_of_mem_edgeSet he
  have hzOldArc : z ∈ edgeArc P.src.drawing e := by
    rw [P.src.cell_edge hab] at hzCell
    exact hzCell.1
  have hzCore : z ∈ Graph.pointSet P.sourceNonboundaryGraph P.src.drawing :=
    Graph.edgeArc_subset_pointSet
      (sourceNonboundaryGraph_edge_mem (P := P) he heOuter) hzOldArc
  have hzCover : z ∈ cover Q.pieces := by rwa [Q.cover_eq]
  obtain ⟨A, hA, hzA⟩ := ClosedPolygon.exists_of_mem_cover hzCover
  obtain ⟨g, hg, hgOuter, hAg⟩ := Q.source A hA
  have hzg : z ∈ edgeArc P.src.drawing g := hAg hzA
  have hznotOldVertex : z ∉ V(P.src.graph) := by
    intro hzV
    rcases P.src.isDrawing.vertex_mem_edgeArc (hab.map P.src.pos) hzV hzOldArc with
      hza | hzb
    · rw [P.src.cell_edge hab] at hzCell
      exact hzCell.2 (by simp [hza])
    · rw [P.src.cell_edge hab] at hzCell
      exact hzCell.2 (by simp [hzb])
  have heg : e = g := P.src.isDrawing.unique_edge_at
    (by change e ∈ E(P.str.skel); exact he)
    (by change g ∈ E(P.str.skel); exact hg)
    hznotOldVertex hzOldArc hzg
  have hAold : A.seg ⊆ edgeArc P.src.drawing e := by rwa [heg]
  obtain ⟨R', hR', hzR', hR'A⟩ :=
    exists_overlayPiece_mem_subset
      (points := attachPoints (Q.localPieces p s epsilon)
        (extra ++ P.sourceNonboundaryGraph.vertexFinset.toList))
      (P₀ := A) (List.mem_append_left _ hA) hzA
  have hzR'Arc : z ∈ edgeArc segmentDrawing R' := by
    rwa [edgeArc_segmentDrawing]
  have hRR' : R = R' :=
    (Q.localOverlay_isDrawing hs extra).unique_edge_at
      hR hR' hznotOverlay hzR hzR'Arc
  rw [hRR', edgeArc_segmentDrawing]
  exact hR'A.trans hAold

/-! ### Containment in the source domain -/

/-- Every grid point with indices in range lies in the local grid's closed square. -/
theorem localGridPoint_mem_closedSquare {p : Plane} {s : ℝ} {k i j : ℕ}
    (hs : 0 < s) (hk : 1 ≤ k) (hi : i ≤ k) (hj : j ≤ k) :
    gridPt (localGridX p s k) (localGridY p s k) i j ∈ Plane.closedSquare p s := by
  have hxmono := (localGridX_strictMono (p := p) hs hk).monotone
  have hymono := (localGridY_strictMono (p := p) hs hk).monotone
  rw [Plane.closedSquare_eq_inter]
  simp only [Set.mem_inter_iff, Set.mem_setOf_eq, gridPt]
  constructor
  · constructor
    · calc
        p 0 - s = localGridX p s k 0 := (localGridX_zero p s k).symm
        _ ≤ localGridX p s k i := hxmono (Nat.zero_le i)
    · calc
        localGridX p s k i ≤ localGridX p s k k := hxmono hi
        _ = p 0 + s := localGridX_last hk
  · constructor
    · calc
        p 1 - s = localGridY p s k 0 := (localGridY_zero p s k).symm
        _ ≤ localGridY p s k j := hymono (Nat.zero_le j)
    · calc
        localGridY p s k j ≤ localGridY p s k k := hymono hj
        _ = p 1 + s := localGridY_last hk

/-- The complete local grid carrier lies in its closed square window. -/
theorem cover_localGridEdges_subset_closedSquare {p : Plane} {s : ℝ} {k : ℕ}
    (hs : 0 < s) (hk : 1 ≤ k) :
    cover (localGridEdges p s k) ⊆ Plane.closedSquare p s := by
  intro z hz
  obtain ⟨R, hR, hzR⟩ := mem_cover_iff.1 hz
  rcases (mem_gridEdges_iff hk hk).1 hR with
      ⟨i, hi, j, hj, rfl⟩ | ⟨i, hi, j, hj, rfl⟩
  · exact (Plane.convex_closedSquare p s).segment_subset
      (localGridPoint_mem_closedSquare hs hk (by omega) hj)
      (localGridPoint_mem_closedSquare hs hk (by omega) hj) hzR
  · exact (Plane.convex_closedSquare p s).segment_subset
      (localGridPoint_mem_closedSquare hs hk hi (by omega))
      (localGridPoint_mem_closedSquare hs hk hi (by omega)) hzR

/-- If the closed local window lies in the source domain, then so does the complete finite
inner overlay of the old nonboundary source skeleton with that grid. -/
theorem localOverlay_pointSet_subset {p : Plane} {s epsilon : ℝ} (hs : 0 < s)
    (hwindow : Plane.closedSquare p s ⊆ srcDom) (extra : List Plane) :
    Graph.pointSet (Q.localOverlay p s epsilon extra) segmentDrawing ⊆ srcDom := by
  rw [Q.localOverlay_pointSet]
  apply Set.union_subset
  · exact (Graph.pointSet_mono P.sourceNonboundaryGraph_le).trans
      P.src_isWeaklyAdmissible.skeletonSet_subset
  · exact (cover_localGridEdges_subset_closedSquare hs
      (one_le_localGridCount s epsilon)).trans hwindow

/-- Every edge of the finite inner overlay is polygonal and its nonvertex points lie in the
open source domain.  For an old nonouter edge, weak admissibility puts its open 1-cell in the
interior; if the old arc touches the wild boundary, the touching point is an old core vertex
and hence an overlay vertex.  Grid-sourced edges lie in the chosen interior window. -/
theorem localOverlay_edge_dichotomy {p : Plane} {s epsilon : ℝ} (hs : 0 < s)
    (hwindow : Plane.closedSquare p s ⊆ srcDom \ srcOuter) (extra : List Plane) :
    ∀ {R : Piece}, R ∈ E(Q.localOverlay p s epsilon extra) →
      IsPolygonal (edgeArc segmentDrawing R) ∧
        edgeArc segmentDrawing R \ V(Q.localOverlay p s epsilon extra) ⊆
          srcDom \ srcOuter := by
  intro R hR
  refine ⟨by rw [edgeArc_segmentDrawing]; exact isPolygonal_segment _ _, ?_⟩
  intro x hx
  have hxSeg : x ∈ R.seg := by
    rw [← edgeArc_segmentDrawing]
    exact hx.1
  rcases Q.localOverlay_edge_source hR with hOld | hGrid
  · obtain ⟨A, hA, hRA⟩ := hOld
    obtain ⟨e, he, heNotOuter, hAe⟩ := Q.source A hA
    obtain ⟨a, b, hab⟩ := P.str.skel.exists_isLink_of_mem_edgeSet he
    have hxe : x ∈ edgeArc P.src.drawing e := hAe (hRA hxSeg)
    have hxCell : x ∈ P.src.cell e := by
      rw [P.src.cell_edge hab]
      refine ⟨hxe, ?_⟩
      intro hxEnds
      have habSrc := hab.map P.src.pos
      rcases hxEnds with hxa | hxb
      · apply hx.2
        rw [hxa]
        apply Q.sourceCoreVertices_subset_localOverlay hs extra
        exact ⟨e, by rwa [P.src.edgeSet_graph], heNotOuter, habSrc.inc_left⟩
      · apply hx.2
        rw [hxb]
        apply Q.sourceCoreVertices_subset_localOverlay hs extra
        exact ⟨e, by rwa [P.src.edgeSet_graph], heNotOuter, habSrc.inc_right⟩
    exact P.src_isWeaklyAdmissible.cell_subset he heNotOuter hxCell
  · obtain ⟨A, hA, hRA⟩ := hGrid
    exact hwindow (cover_localGridEdges_subset_closedSquare hs
      (one_le_localGridCount s epsilon) (mem_cover_iff.2 ⟨A, hA, hRA hxSeg⟩))

/-- The compact nonboundary source carrier meets the wild outer curve only at vertices common
to the nonboundary and outer source graphs. -/
theorem sourceCore_inter_outer_vertices {x : Plane}
    (hxCore : x ∈ Graph.pointSet P.sourceNonboundaryGraph P.src.drawing)
    (hxOuter : x ∈ srcOuter) :
    x ∈ V(P.sourceNonboundaryGraph) ∧
      x ∈ V(P.str.outerGraph.map P.src.pos) := by
  have hxOuterSet : x ∈ P.src.outerSet := by
    rw [P.src_isWeaklyAdmissible.outerSet_eq]
    exact hxOuter
  change x ∈ Graph.pointSet (P.str.outerGraph.map P.src.pos) P.src.drawing at hxOuterSet
  have hxCoreV : x ∈ V(P.sourceNonboundaryGraph) := by
    rcases hxCore with hxV | hxE
    · exact hxV
    · obtain ⟨e, heCore, hxe⟩ := Set.mem_iUnion₂.1 hxE
      obtain ⟨a, b, habCore⟩ :=
        P.sourceNonboundaryGraph.exists_isLink_of_mem_edgeSet heCore
      have habSrc := P.sourceNonboundaryGraph_le.isLink_mono habCore
      have heDeleted : e ∈ E(P.src.graph.deleteEdges E(P.str.outerGraph)) :=
        habCore.1.edge_mem
      obtain ⟨heSrc, heNotOuter⟩ := Graph.mem_edgeSet_deleteEdges_iff.1 heDeleted
      have hxSrcV : x ∈ V(P.src.graph) := by
        rcases hxOuterSet with hxOuterV | hxOuterE
        · exact (P.str.outerGraph_le.map P.src.pos).vertexSet_mono hxOuterV
        · obtain ⟨f, hfOuterGraph, hxf⟩ := Set.mem_iUnion₂.1 hxOuterE
          have hfOuter : f ∈ E(P.str.outerGraph) := by
            rwa [Graph.edgeSet_map] at hfOuterGraph
          have hfSrc : f ∈ E(P.src.graph) := by
            rw [P.src.edgeSet_graph]
            exact P.str.outerGraph_le.edgeSet_mono hfOuter
          have hef : e ≠ f := fun hef => heNotOuter (hef ▸ hfOuter)
          exact (P.src.isDrawing.edge_inter heSrc hfSrc hef hxe hxf).1
      rcases P.src.isDrawing.vertex_mem_edgeArc habSrc hxSrcV hxe with hxa | hxb
      · exact hxa.symm ▸ habCore.left_mem
      · exact hxb.symm ▸ habCore.right_mem
  refine ⟨hxCoreV, ?_⟩
  rcases hxOuterSet with hxOuterV | hxOuterE
  · exact hxOuterV
  · obtain ⟨f, hfOuter, hxf⟩ := Set.mem_iUnion₂.1 hxOuterE
    obtain ⟨a, b, habOuter⟩ :=
      (P.str.outerGraph.map P.src.pos).exists_isLink_of_mem_edgeSet hfOuter
    have habSrc := (P.str.outerGraph_le.map P.src.pos).isLink_mono habOuter
    have hxSrcV := P.sourceNonboundaryGraph_le.vertexSet_mono hxCoreV
    rcases P.src.isDrawing.vertex_mem_edgeArc habSrc hxSrcV hxf with hxa | hxb
    · exact hxa.symm ▸ habOuter.left_mem
    · exact hxb.symm ▸ habOuter.right_mem

/-! ### Relabelling and adjoining the wild outer graph -/

/-- Fresh abstract edge names for the finite straight-line inner overlay. -/
structure LocalOverlayRelabeling (p : Plane) (s epsilon : ℝ) (extra : List Plane) where
  name : Piece → γ
  name_inj : InjOn name E(Q.localOverlay p s epsilon extra)
  name_fresh : ∀ R ∈ E(Q.localOverlay p s epsilon extra), name R ∉ P.str.cells

/-- An infinite cell-name type supplies a relabelling of the inner overlay disjoint from every
name already used by the current generated structure. -/
theorem exists_localOverlayRelabeling [Infinite γ]
    (p : Plane) (s epsilon : ℝ) (extra : List Plane) :
    Nonempty (Q.LocalOverlayRelabeling p s epsilon extra) := by
  obtain ⟨name, hname, hfresh⟩ := exists_finiteGraph_edgeRelabeling_avoiding γ
    (Q.localOverlay p s epsilon extra) P.str.cells P.str.finite_cells
  exact ⟨⟨name, hname, hfresh⟩⟩

namespace LocalOverlayRelabeling

variable {Q : SourceNonboundarySegmentCover P} {p : Plane} {s epsilon : ℝ}
  {extra : List Plane} (w : Q.LocalOverlayRelabeling p s epsilon extra)

/-- The old outer graph realized on the wild source curve. -/
abbrev outerGraph (_w : Q.LocalOverlayRelabeling p s epsilon extra) : Graph Plane γ :=
  P.str.outerGraph.map P.src.pos

/-- The finite inner overlay after allocation of fresh abstract edge names. -/
noncomputable abbrev innerGraph : Graph Plane γ :=
  (Q.localOverlay p s epsilon extra).relabelEdges w.name w.name_inj

/-- The mixed source extension graph. -/
noncomputable def graph : Graph Plane γ := w.outerGraph.union w.innerGraph

/-- The mixed drawing uses the original parametrizations on the wild outer edges and straight
segments on every freshly named inner edge. -/
noncomputable def drawing : γ → ℝ → Plane := by
  classical
  exact fun e =>
    if e ∈ E(P.str.outerGraph) then P.src.drawing e
    else (Q.localOverlay p s epsilon extra).relabelDrawing w.name segmentDrawing e

/-- The two edge families are disjoint and therefore compatible. -/
theorem compatible : w.outerGraph.Compatible w.innerGraph := by
  apply Graph.Compatible.of_disjoint_edgeSet
  rw [Set.disjoint_left, Graph.edgeSet_map, Graph.edgeSet_relabelEdges]
  intro e heOuter heInner
  obtain ⟨R, hR, hname⟩ := heInner
  rw [← hname] at heOuter
  exact w.name_fresh R hR
    (P.str.mem_cells_of_mem_edgeSet (P.str.outerGraph_le.edgeSet_mono heOuter))

/-- On an old outer edge the mixed drawing is the old source drawing. -/
theorem drawing_of_outer {e : γ} (he : e ∈ E(P.str.outerGraph)) :
    w.drawing e = P.src.drawing e := by simp [drawing, he]

/-- On an inner edge the mixed drawing is the relabelled straight-line drawing. -/
theorem drawing_of_inner {e : γ} (he : e ∈ E(w.innerGraph)) :
    w.drawing e =
      (Q.localOverlay p s epsilon extra).relabelDrawing w.name segmentDrawing e := by
  rw [drawing, if_neg]
  obtain ⟨R, hR, rfl⟩ := he
  exact fun heOuter => w.name_fresh R hR
    (P.str.mem_cells_of_mem_edgeSet (P.str.outerGraph_le.edgeSet_mono heOuter))

/-- The mixed drawing restricts to a plane drawing on the old wild outer graph. -/
theorem outer_isDrawing : w.outerGraph.IsDrawing w.drawing := by
  apply Schoenflies.Graph.isDrawing_congr_of_eqOn
    (P.src.isDrawing.mono (P.str.outerGraph_le.map P.src.pos))
  intro e he
  apply w.drawing_of_outer
  rwa [Graph.edgeSet_map] at he

/-- The mixed drawing restricts to a plane drawing on the straight-line inner overlay. -/
theorem inner_isDrawing (hs : 0 < s) : w.innerGraph.IsDrawing w.drawing := by
  apply Schoenflies.Graph.isDrawing_congr_of_eqOn
    ((Q.localOverlay_isDrawing hs extra).relabelEdges w.name_inj)
  intro e he
  exact w.drawing_of_inner he

/-- The old outer part of the mixed graph occupies exactly the wild source curve. -/
theorem outer_pointSet : Graph.pointSet w.outerGraph w.drawing = srcOuter := by
  calc
    Graph.pointSet w.outerGraph w.drawing =
        Graph.pointSet w.outerGraph P.src.drawing := by
      apply Graph.pointSet_congr
      intro e he
      simpa only [Graph.edgeArc] using congrArg (fun f : ℝ → Plane => f '' unitInterval)
        (w.drawing_of_outer (by rwa [Graph.edgeSet_map] at he))
    _ = P.src.outerSet := rfl
    _ = srcOuter := P.src_isWeaklyAdmissible.outerSet_eq

/-- The inner part occupies exactly the finite straight-line local overlay. -/
theorem inner_pointSet :
    Graph.pointSet w.innerGraph w.drawing =
      Graph.pointSet (Q.localOverlay p s epsilon extra) segmentDrawing := by
  calc
    Graph.pointSet w.innerGraph w.drawing =
        Graph.pointSet w.innerGraph
          ((Q.localOverlay p s epsilon extra).relabelDrawing w.name segmentDrawing) := by
      apply Graph.pointSet_congr
      intro e he
      simpa only [Graph.edgeArc] using congrArg (fun f : ℝ → Plane => f '' unitInterval)
        (w.drawing_of_inner he)
    _ = Graph.pointSet (Q.localOverlay p s epsilon extra) segmentDrawing :=
      Graph.pointSet_relabelEdges w.name_inj

/-- The mixed outer/inner source graph is a plane drawing whenever the local window lies in
the open source domain. -/
theorem graph_isDrawing (hs : 0 < s)
    (hwindow : Plane.closedSquare p s ⊆ srcDom \ srcOuter) :
    w.graph.IsDrawing w.drawing := by
  apply Schoenflies.Graph.isDrawing_union_of_common_vertices
    w.outer_isDrawing (w.inner_isDrawing hs) w.compatible
  intro x hxOuter hxInner
  rw [w.outer_pointSet] at hxOuter
  rw [w.inner_pointSet, Q.localOverlay_pointSet] at hxInner
  rcases hxInner with hxCore | hxGrid
  · obtain ⟨hxCoreV, hxOuterV⟩ :=
      sourceCore_inter_outer_vertices (P := P) hxCore hxOuter
    refine ⟨hxOuterV, ?_⟩
    rw [Graph.vertexSet_relabelEdges]
    exact Q.sourceCoreVertices_subset_localOverlay hs extra hxCoreV
  · have hxWindow := cover_localGridEdges_subset_closedSquare hs
      (one_le_localGridCount s epsilon) hxGrid
    exact ((hwindow hxWindow).2 hxOuter).elim

/-- The mixed source graph is finite. -/
theorem graph_finite : w.graph.Finite where
  finite_vertexSet := by
    rw [graph, Graph.vertexSet_union, outerGraph, Graph.vertexSet_map,
      Graph.vertexSet_relabelEdges]
    exact ((P.str.finite_vertexSet.subset P.str.outerGraph_le.vertexSet_mono).image
      P.src.pos).union (Graph.finite_vertexSet (Q.localOverlay p s epsilon extra))
  finite_edgeSet := by
    rw [graph, Graph.edgeSet_union, outerGraph, Graph.edgeSet_map,
      Graph.edgeSet_relabelEdges]
    exact (P.str.finite_edgeSet.subset P.str.outerGraph_le.edgeSet_mono).union
      ((Graph.finite_edgeSet (Q.localOverlay p s epsilon extra)).image w.name)

/-- The mixed source graph occupies the wild outer curve, the old compact nonboundary
carrier, and the complete local grid. -/
theorem graph_pointSet :
    Graph.pointSet w.graph w.drawing =
      srcOuter ∪ (Graph.pointSet P.sourceNonboundaryGraph P.src.drawing ∪
        cover (localGridEdges p s (localGridCount s epsilon))) := by
  rw [graph, Graph.pointSet_union, w.outer_pointSet, w.inner_pointSet,
    Q.localOverlay_pointSet]

/-- The complete old source skeleton is retained by the mixed graph. -/
theorem sourceSkeleton_subset_graph :
    P.src.skeletonSet ⊆ Graph.pointSet w.graph w.drawing := by
  rw [P.skeletonSet_eq_sourceNonboundaryGraph_union, w.graph_pointSet]
  intro x hx
  rcases hx with hxCore | hxOuter
  · exact Or.inr (Or.inl hxCore)
  · exact Or.inl hxOuter

/-- Every old source vertex is explicitly retained as a mixed-graph vertex. -/
theorem sourceVertices_subset_graph (hs : 0 < s) :
    V(P.src.graph) ⊆ V(w.graph) := by
  intro x hx
  obtain ⟨z, hz, hzx, -⟩ :=
    P.src_isWeaklyAdmissible.isTwoConnected.hasThreeVertices.exists_ne_ne x x
  obtain ⟨D, hD⟩ :=
    P.src_isWeaklyAdmissible.isTwoConnected.connected.exists_isPath hx hz
  obtain ⟨e, heD, hinc⟩ :=
    hD.isWalk.exists_inc_source (hD.ne_nil (Ne.symm hzx))
  have heSrc : e ∈ E(P.src.graph) := hD.edge_mem heD
  by_cases heOuter : e ∈ E(P.str.outerGraph)
  · rw [graph, Graph.vertexSet_union]
    exact Or.inl
      (((P.str.outerGraph_le.map P.src.pos).inc_congr
        (by rwa [Graph.edgeSet_map])).2 hinc).vertex_mem
  · have hxCore : x ∈ V(P.sourceNonboundaryGraph) := by
      change x ∈ P.sourceNonboundaryVertices
      exact ⟨e, heSrc, heOuter, hinc⟩
    rw [graph, Graph.vertexSet_union]
    exact Or.inr (by
      rw [Graph.vertexSet_relabelEdges]
      exact Q.sourceCoreVertices_subset_localOverlay hs extra hxCore)

/-- The mixed source graph stays in the closed source domain. -/
theorem graph_pointSet_subset (hs : 0 < s)
    (hwindow : Plane.closedSquare p s ⊆ srcDom \ srcOuter) :
    Graph.pointSet w.graph w.drawing ⊆ srcDom := by
  rw [graph, Graph.pointSet_union]
  apply Set.union_subset
  · rw [w.outer_pointSet, ← P.src_isWeaklyAdmissible.outerSet_eq]
    exact (Graph.pointSet_mono (P.str.outerGraph_le.map P.src.pos)).trans
      P.src_isWeaklyAdmissible.skeletonSet_subset
  · rw [w.inner_pointSet]
    exact Q.localOverlay_pointSet_subset hs (hwindow.trans sdiff_subset) extra

/-- Every mixed edge is either an old outer edge on the wild curve or a polygonal inner edge
whose nonvertex points lie in the open source domain. -/
theorem graph_edge_dichotomy (hs : 0 < s)
    (hwindow : Plane.closedSquare p s ⊆ srcDom \ srcOuter) :
    ∀ {e : γ}, e ∈ E(w.graph) → edgeArc w.drawing e ⊆ srcOuter ∨
      (IsPolygonal (edgeArc w.drawing e) ∧
        edgeArc w.drawing e \ V(w.graph) ⊆ srcDom \ srcOuter) := by
  intro e he
  rcases he with heOuter | heInner
  · exact Or.inl (by
      intro x hx
      rw [← w.outer_pointSet]
      exact Graph.edgeArc_subset_pointSet heOuter hx)
  · obtain ⟨R, hR, rfl⟩ := heInner
    have hname : w.name R ∈ E(w.innerGraph) := ⟨R, hR, rfl⟩
    have hdrawing := w.drawing_of_inner hname
    have harc : edgeArc w.drawing (w.name R) = edgeArc segmentDrawing R := by
      calc
        edgeArc w.drawing (w.name R) =
            edgeArc ((Q.localOverlay p s epsilon extra).relabelDrawing
              w.name segmentDrawing) (w.name R) := by
          simpa only [Graph.edgeArc] using congrArg
            (fun f : ℝ → Plane => f '' unitInterval) hdrawing
        _ = edgeArc segmentDrawing R :=
          Graph.edgeArc_relabelDrawing w.name_inj hR
    rw [harc]
    obtain ⟨hpoly, hinterior⟩ := Q.localOverlay_edge_dichotomy hs hwindow extra hR
    refine Or.inr ⟨hpoly, ?_⟩
    intro x hx
    apply hinterior
    refine ⟨hx.1, ?_⟩
    intro hxVertex
    apply hx.2
    rw [graph, Graph.vertexSet_union]
    exact Or.inr (by rwa [Graph.vertexSet_relabelEdges])

/-- An edge of the mixed graph meeting an old open source edge away from mixed vertices is one
of that edge's subdivision pieces. -/
theorem graph_edge_subset (hs : 0 < s)
    (hwindow : Plane.closedSquare p s ⊆ srcDom \ srcOuter) :
    ∀ {e : γ}, e ∈ E(P.str.skel) → ∀ {f : γ}, f ∈ E(w.graph) →
      (edgeArc w.drawing f ∩ (P.src.cell e \ V(w.graph))).Nonempty →
      edgeArc w.drawing f ⊆ edgeArc P.src.drawing e := by
  intro e he f hf hmeet
  obtain ⟨z, hzf, hzCell, hznotGraph⟩ := hmeet
  obtain ⟨a, b, hab⟩ := P.str.skel.exists_isLink_of_mem_edgeSet he
  have hze : z ∈ edgeArc P.src.drawing e := by
    rw [P.src.cell_edge hab] at hzCell
    exact hzCell.1
  rcases hf with hfOuter | hfInner
  · have hfAbstract : f ∈ E(P.str.outerGraph) := by
      rwa [Graph.edgeSet_map] at hfOuter
    have hzfSrc : z ∈ edgeArc P.src.drawing f := by
      have hdraw := w.drawing_of_outer hfAbstract
      simpa only [Graph.edgeArc] using
        (congrArg (fun g : ℝ → Plane => g '' unitInterval) hdraw ▸ hzf)
    have hznotOld : z ∉ V(P.src.graph) := fun hzOld =>
      hznotGraph (w.sourceVertices_subset_graph hs hzOld)
    have hef : e = f := P.src.isDrawing.unique_edge_at
      (by rw [Graph.edgeSet_map]; exact he)
      (by rw [Graph.edgeSet_map]; exact P.str.outerGraph_le.edgeSet_mono hfAbstract)
      hznotOld hze hzfSrc
    subst f
    have hdraw := w.drawing_of_outer hfAbstract
    rw [Graph.edgeArc, hdraw]
    intro y hy
    exact hy
  · obtain ⟨R, hR, rfl⟩ := hfInner
    have hname : w.name R ∈ E(w.innerGraph) := ⟨R, hR, rfl⟩
    have hdrawing := w.drawing_of_inner hname
    have harc : edgeArc w.drawing (w.name R) = edgeArc segmentDrawing R := by
      calc
        edgeArc w.drawing (w.name R) =
            edgeArc ((Q.localOverlay p s epsilon extra).relabelDrawing
              w.name segmentDrawing) (w.name R) := by
          simpa only [Graph.edgeArc] using congrArg
            (fun g : ℝ → Plane => g '' unitInterval) hdrawing
        _ = edgeArc segmentDrawing R :=
          Graph.edgeArc_relabelDrawing w.name_inj hR
    by_cases heOuter : e ∈ E(P.str.outerGraph)
    · exfalso
      have heMixed : e ∈ E(w.graph) := Or.inl (by
        rw [Graph.edgeSet_map]
        exact heOuter)
      have hne : e ≠ w.name R := fun heq =>
        w.name_fresh R hR (heq ▸ P.str.mem_cells_of_mem_edgeSet he)
      have hzeMixed : z ∈ edgeArc w.drawing e := by
        have hdraw := w.drawing_of_outer heOuter
        simpa only [Graph.edgeArc] using
          (congrArg (fun g : ℝ → Plane => g '' unitInterval) hdraw ▸ hze)
      have hzVertex :=
        (w.graph_isDrawing hs hwindow).edge_inter heMixed (Or.inr hname) hne
          hzeMixed hzf |>.1
      exact hznotGraph hzVertex
    · rw [harc]
      apply Q.localOverlay_edge_subset hs extra he heOuter hR
      refine ⟨z, harc ▸ hzf, hzCell, ?_⟩
      intro hzLocal
      apply hznotGraph
      rw [graph, Graph.vertexSet_union]
      exact Or.inr (by rwa [Graph.vertexSet_relabelEdges])

/-- The mixed graph contains a plane subdivision of the complete old source drawing. -/
theorem source_isPlaneSubdivisionExtension (hs : 0 < s)
    (hwindow : Plane.closedSquare p s ⊆ srcDom \ srcOuter) :
    IsPlaneSubdivisionExtension P.src.graph P.src.drawing w.graph w.drawing where
  finite := w.graph_finite
  oldIsDrawing := P.src.isDrawing
  isDrawing := w.graph_isDrawing hs hwindow
  vertexSet_subset := w.sourceVertices_subset_graph hs
  pointSet_subset := w.sourceSkeleton_subset_graph
  edge_subset := by
    intro e he f hf hmeet
    have heAbstract : e ∈ E(P.str.skel) := by
      simpa only [P.src.edgeSet_graph] using he
    obtain ⟨z, hzf, hze, hznot⟩ := hmeet
    obtain ⟨a, b, hab⟩ := P.str.skel.exists_isLink_of_mem_edgeSet heAbstract
    apply w.graph_edge_subset hs hwindow heAbstract hf
    refine ⟨z, hzf, ?_, hznot⟩
    rw [P.src.cell_edge hab]
    refine ⟨hze, ?_⟩
    rintro (rfl | rfl)
    · exact hznot (w.sourceVertices_subset_graph hs (hab.map P.src.pos).left_mem)
    · exact hznot (w.sourceVertices_subset_graph hs (hab.map P.src.pos).right_mem)

/-- The trace of the old source skeleton in the mixed graph remains 2-connected. -/
theorem sourceTrace_isTwoConnected (hs : 0 < s)
    (hwindow : Plane.closedSquare p s ⊆ srcDom \ srcOuter) :
    (Graph.traceGraph w.graph w.drawing P.src.skeletonSet).IsTwoConnected :=
  (w.source_isPlaneSubdivisionExtension hs hwindow).trace_isTwoConnected
    P.src_isWeaklyAdmissible.isTwoConnected

/-- Every raw local-grid vertex is retained in the mixed graph. -/
theorem localGridVertices_subset_graph (hs : 0 < s) :
    V(localGrid p s (localGridCount s epsilon)) ⊆ V(w.graph) := by
  intro x hx
  rw [graph, Graph.vertexSet_union]
  exact Or.inr (by
    rw [Graph.vertexSet_relabelEdges]
    exact Q.localGridVertices_subset_localOverlay hs extra hx)

/-- The entire raw local-grid carrier is retained in the mixed graph. -/
theorem localGrid_subset_graph :
    Graph.pointSet (localGrid p s (localGridCount s epsilon)) segmentDrawing ⊆
      Graph.pointSet w.graph w.drawing := by
  rw [localGrid_eq, pieceListGraph_pointSet, w.graph_pointSet]
  intro x hx
  exact Or.inr (Or.inr hx)

/-- An edge of the mixed graph meeting a raw local-grid edge away from mixed vertices is a
subdivision piece of that grid edge.  An old outer edge cannot meet the grid at all because
the grid window is strictly inside the source domain. -/
theorem graph_grid_edge_subset (hs : 0 < s)
    (hwindow : Plane.closedSquare p s ⊆ srcDom \ srcOuter) :
    ∀ {A : Piece}, A ∈ E(localGrid p s (localGridCount s epsilon)) → ∀ {f : γ},
      f ∈ E(w.graph) →
      (edgeArc w.drawing f ∩
        (edgeArc segmentDrawing A \ V(w.graph))).Nonempty →
      edgeArc w.drawing f ⊆ edgeArc segmentDrawing A := by
  intro A hA f hf hmeet
  obtain ⟨z, hzf, hzA, hznotGraph⟩ := hmeet
  have hAList : A ∈ localGridEdges p s (localGridCount s epsilon) := by
    simpa only [localGrid_eq, pieceListGraph_mem_edgeSet] using hA
  have hzWindow : z ∈ Plane.closedSquare p s :=
    cover_localGridEdges_subset_closedSquare hs
      (one_le_localGridCount s epsilon)
      (mem_cover_iff.2 ⟨A, hAList, by rwa [edgeArc_segmentDrawing] at hzA⟩)
  rcases hf with hfOuter | hfInner
  · exfalso
    have hzOuter : z ∈ srcOuter := by
      rw [← w.outer_pointSet]
      exact Graph.edgeArc_subset_pointSet hfOuter hzf
    exact (hwindow hzWindow).2 hzOuter
  · obtain ⟨R, hR, rfl⟩ := hfInner
    have hname : w.name R ∈ E(w.innerGraph) := ⟨R, hR, rfl⟩
    have hdrawing := w.drawing_of_inner hname
    have harc : edgeArc w.drawing (w.name R) = edgeArc segmentDrawing R := by
      calc
        edgeArc w.drawing (w.name R) =
            edgeArc ((Q.localOverlay p s epsilon extra).relabelDrawing
              w.name segmentDrawing) (w.name R) := by
          simpa only [Graph.edgeArc] using congrArg
            (fun g : ℝ → Plane => g '' unitInterval) hdrawing
        _ = edgeArc segmentDrawing R :=
          Graph.edgeArc_relabelDrawing w.name_inj hR
    rw [harc]
    apply Q.localOverlay_grid_edge_subset hs extra hA hR
    refine ⟨z, harc ▸ hzf, hzA, ?_⟩
    intro hzLocal
    apply hznotGraph
    rw [graph, Graph.vertexSet_union]
    exact Or.inr (by rwa [Graph.vertexSet_relabelEdges])

/-- The mixed graph also contains a plane subdivision of the raw local grid. -/
theorem localGrid_isPlaneSubdivisionExtension (hs : 0 < s)
    (hwindow : Plane.closedSquare p s ⊆ srcDom \ srcOuter) :
    IsPlaneSubdivisionExtension
      (localGrid p s (localGridCount s epsilon)) segmentDrawing
      w.graph w.drawing where
  finite := w.graph_finite
  oldIsDrawing := localGrid_isDrawing hs (one_le_localGridCount s epsilon)
  isDrawing := w.graph_isDrawing hs hwindow
  vertexSet_subset := w.localGridVertices_subset_graph hs
  pointSet_subset := w.localGrid_subset_graph
  edge_subset := by
    intro A hA f hf hmeet
    exact w.graph_grid_edge_subset hs hwindow hA hf hmeet

/-- The local-grid trace inside the mixed graph remains 2-connected. -/
theorem localGridTrace_isTwoConnected (hs : 0 < s)
    (hwindow : Plane.closedSquare p s ⊆ srcDom \ srcOuter) :
    (Graph.traceGraph w.graph w.drawing
      (Graph.pointSet (localGrid p s (localGridCount s epsilon))
        segmentDrawing)).IsTwoConnected :=
  (w.localGrid_isPlaneSubdivisionExtension hs hwindow).trace_isTwoConnected
    (localGrid_isTwoConnected hs (one_le_localGridCount s epsilon))

/-- Two distinct mixed vertices lying on both the old source skeleton and the local grid make
the whole mixed graph 2-connected.  The two plane-subdivision traces are 2-connected and
together contain every mixed vertex. -/
theorem graph_isTwoConnected_of_two_common (hs : 0 < s)
    (hwindow : Plane.closedSquare p s ⊆ srcDom \ srcOuter)
    {a b : Plane} (hab : a ≠ b) (haV : a ∈ V(w.graph)) (hbV : b ∈ V(w.graph))
    (haSource : a ∈ P.src.skeletonSet) (hbSource : b ∈ P.src.skeletonSet)
    (haGrid : a ∈ Graph.pointSet (localGrid p s (localGridCount s epsilon)) segmentDrawing)
    (hbGrid : b ∈ Graph.pointSet (localGrid p s (localGridCount s epsilon)) segmentDrawing) :
    w.graph.IsTwoConnected := by
  let T := Graph.traceGraph w.graph w.drawing P.src.skeletonSet
  let K := Graph.traceGraph w.graph w.drawing
    (Graph.pointSet (localGrid p s (localGridCount s epsilon)) segmentDrawing)
  have hT2 : T.IsTwoConnected := w.sourceTrace_isTwoConnected hs hwindow
  have hK2 : K.IsTwoConnected := w.localGridTrace_isTwoConnected hs hwindow
  have haT : a ∈ V(T) := by
    rw [Graph.traceGraph_vertexSet]
    exact ⟨haV, haSource⟩
  have hbT : b ∈ V(T) := by
    rw [Graph.traceGraph_vertexSet]
    exact ⟨hbV, hbSource⟩
  have haK : a ∈ V(K) := by
    rw [Graph.traceGraph_vertexSet]
    exact ⟨haV, haGrid⟩
  have hbK : b ∈ V(K) := by
    rw [Graph.traceGraph_vertexSet]
    exact ⟨hbV, hbGrid⟩
  have hcompat : T.Compatible K :=
    Graph.Compatible.of_le_le (Graph.traceGraph_le _) (Graph.traceGraph_le _)
  have hU2 : (T.union K).IsTwoConnected :=
    hT2.union hcompat hK2 hab haT haK hbT hbK
  apply hU2.of_le_of_vertexSet_subset
    (Graph.union_le (Graph.traceGraph_le _) (Graph.traceGraph_le _))
  intro x hx
  rw [Graph.vertexSet_union]
  have hxPoint : x ∈ Graph.pointSet w.graph w.drawing :=
    Graph.vertexSet_subset_pointSet hx
  rw [w.graph_pointSet] at hxPoint
  rcases hxPoint with hxOuter | hxCore | hxGrid
  · exact Or.inl (by
      rw [Graph.traceGraph_vertexSet]
      exact ⟨hx, by
        rw [P.skeletonSet_eq_sourceNonboundaryGraph_union]
        exact Or.inr hxOuter⟩)
  · exact Or.inl (by
      rw [Graph.traceGraph_vertexSet]
      exact ⟨hx, by
        rw [P.skeletonSet_eq_sourceNonboundaryGraph_union]
        exact Or.inl hxCore⟩)
  · exact Or.inr (by
      rw [Graph.traceGraph_vertexSet, localGrid_eq, pieceListGraph_pointSet]
      exact ⟨hx, hxGrid⟩)

/-- If the old open source skeleton is connected and meets the local grid, then the mixed
carrier remains connected after the wild outer curve is removed. -/
theorem graph_isConnected_diff_of_source_connected (hs : 0 < s)
    (hwindow : Plane.closedSquare p s ⊆ srcDom \ srcOuter)
    (hsource : IsConnected (P.src.skeletonSet \ srcOuter))
    (hmeet : ((P.src.skeletonSet \ srcOuter) ∩
      Graph.pointSet (localGrid p s (localGridCount s epsilon)) segmentDrawing).Nonempty) :
    IsConnected (Graph.pointSet w.graph w.drawing \ srcOuter) := by
  let Kset := Graph.pointSet (localGrid p s (localGridCount s epsilon)) segmentDrawing
  have hKconn : IsConnected Kset :=
    Schoenflies.Graph.IsDrawing.isConnected_pointSet
      (localGrid_isDrawing hs (one_le_localGridCount s epsilon))
      (localGrid_isTwoConnected hs (one_le_localGridCount s epsilon)).connected
  have hKmiss : Kset ⊆ srcOuterᶜ := by
    intro x hxK hxOuter
    have hxCover : x ∈ cover (localGridEdges p s (localGridCount s epsilon)) := by
      simpa only [Kset, localGrid_eq, pieceListGraph_pointSet] using hxK
    have hxWindow := cover_localGridEdges_subset_closedSquare hs
      (one_le_localGridCount s epsilon) hxCover
    exact (hwindow hxWindow).2 hxOuter
  have hcarrier : Graph.pointSet w.graph w.drawing \ srcOuter =
      (P.src.skeletonSet \ srcOuter) ∪ Kset := by
    ext x
    rw [Set.mem_sdiff, Set.mem_union, Set.mem_sdiff]
    constructor
    · rintro ⟨hxGraph, hxNotOuter⟩
      rw [w.graph_pointSet] at hxGraph
      rcases hxGraph with hxOuter | hxCore | hxGrid
      · exact (hxNotOuter hxOuter).elim
      · exact Or.inl ⟨by
          rw [P.skeletonSet_eq_sourceNonboundaryGraph_union]
          exact Or.inl hxCore, hxNotOuter⟩
      · exact Or.inr (by
          simpa only [Kset, localGrid_eq, pieceListGraph_pointSet] using hxGrid)
    · rintro (⟨hxSource, hxNotOuter⟩ | hxK)
      · refine ⟨?_, hxNotOuter⟩
        rw [P.skeletonSet_eq_sourceNonboundaryGraph_union] at hxSource
        rw [w.graph_pointSet]
        rcases hxSource with hxCore | hxOuter
        · exact Or.inr (Or.inl hxCore)
        · exact Or.inl hxOuter
      · refine ⟨?_, hKmiss hxK⟩
        rw [w.graph_pointSet]
        exact Or.inr (Or.inr (by
          simpa only [Kset, localGrid_eq, pieceListGraph_pointSet] using hxK))
  rw [hcarrier]
  exact IsConnected.union hmeet hsource hKconn

/-- The mixed graph is a complete source extension once its two global attachment properties
are supplied.  All finiteness, drawing, subdivision, containment, and edge-geometry fields are
automatic from the exact source cover and the interior-window hypothesis. -/
theorem isSourceExtension (hs : 0 < s)
    (hwindow : Plane.closedSquare p s ⊆ srcDom \ srcOuter)
    (htwo : w.graph.IsTwoConnected)
    (hconnected : IsConnected (Graph.pointSet w.graph w.drawing \ srcOuter)) :
    IsSourceExtension P.src srcOuter srcDom w.graph w.drawing where
  finite := w.graph_finite
  isDrawing := w.graph_isDrawing hs hwindow
  isTwoConnected := htwo
  vertexSet_subset := w.sourceVertices_subset_graph hs
  skeletonSet_subset := w.sourceSkeleton_subset_graph
  edge_subset := by
    intro e he f hf hmeet
    exact w.graph_edge_subset hs hwindow he hf hmeet
  pointSet_subset := w.graph_pointSet_subset hs hwindow
  edge_dichotomy := by
    intro f hf
    exact w.graph_edge_dichotomy hs hwindow hf
  isConnected := hconnected

/-- With two common source/grid vertices, only connectedness off the wild outer curve remains
to obtain the complete source extension. -/
theorem isSourceExtension_of_two_common (hs : 0 < s)
    (hwindow : Plane.closedSquare p s ⊆ srcDom \ srcOuter)
    {a b : Plane} (hab : a ≠ b) (haV : a ∈ V(w.graph)) (hbV : b ∈ V(w.graph))
    (haSource : a ∈ P.src.skeletonSet) (hbSource : b ∈ P.src.skeletonSet)
    (haGrid : a ∈ Graph.pointSet (localGrid p s (localGridCount s epsilon)) segmentDrawing)
    (hbGrid : b ∈ Graph.pointSet (localGrid p s (localGridCount s epsilon)) segmentDrawing)
    (hconnected : IsConnected (Graph.pointSet w.graph w.drawing \ srcOuter)) :
    IsSourceExtension P.src srcOuter srcDom w.graph w.drawing :=
  w.isSourceExtension hs hwindow
    (w.graph_isTwoConnected_of_two_common hs hwindow hab haV hbV
      haSource hbSource haGrid hbGrid)
    hconnected

/-- At an admissible stage, two distinct common source/grid vertices give the complete source
extension.  One common point joins the two connected carriers off the boundary; both common
vertices make their 2-connected subdivision traces glue. -/
theorem isSourceExtension_of_source_connected_two_common (hs : 0 < s)
    (hwindow : Plane.closedSquare p s ⊆ srcDom \ srcOuter)
    (hsource : IsConnected P.src.nonboundary)
    {a b : Plane} (hab : a ≠ b) (haV : a ∈ V(w.graph)) (hbV : b ∈ V(w.graph))
    (haSource : a ∈ P.src.skeletonSet) (hbSource : b ∈ P.src.skeletonSet)
    (haGrid : a ∈ Graph.pointSet (localGrid p s (localGridCount s epsilon)) segmentDrawing)
    (hbGrid : b ∈ Graph.pointSet (localGrid p s (localGridCount s epsilon)) segmentDrawing) :
    IsSourceExtension P.src srcOuter srcDom w.graph w.drawing := by
  have hsource' : IsConnected (P.src.skeletonSet \ srcOuter) := by
    rwa [P.src_nonboundary_eq] at hsource
  have haNotOuter : a ∉ srcOuter := by
    intro haOuter
    have haCover : a ∈ cover (localGridEdges p s (localGridCount s epsilon)) := by
      simpa only [localGrid_eq, pieceListGraph_pointSet] using haGrid
    have haWindow := cover_localGridEdges_subset_closedSquare hs
      (one_le_localGridCount s epsilon) haCover
    exact (hwindow haWindow).2 haOuter
  apply w.isSourceExtension_of_two_common hs hwindow hab haV hbV
    haSource hbSource haGrid hbGrid
  apply w.graph_isConnected_diff_of_source_connected hs hwindow hsource'
  exact ⟨a, ⟨haSource, haNotOuter⟩, haGrid⟩

end LocalOverlayRelabeling

end SourceNonboundarySegmentCover

end Schoenflies


==> anc/P5-kernel-deficit-lean-v6/vendor/schoenflies-lean/Schoenflies/Square.lean <==
/-
Copyright (c) 2026 Álvaro Begué. All rights reserved.
Released under Apache 2.0 license as described in the file LICENSE.
Authors: Álvaro Begué
-/
import Schoenflies.Plane

/-!
# The sup metric and axis-parallel squares

The blueprint takes the Euclidean norm as primary and uses the sup norm for the
axis-parallel objects the polygonal work is built on: grids of small squares, the vertex
squares of the redrawing argument, and the large square a bounded set is caught inside.
Appendix C item 1 asks for the comparison `‖x‖∞ ≤ ‖x‖ ≤ √2 ‖x‖∞`, which is `supNorm_le_norm`
and `norm_le_sqrt_two_mul_supNorm` here.

The one theorem of substance is `isConnected_beyondSquare`: the plane outside a closed
square is connected. It is a *square* and not a disk on purpose — the outside of a square is
exactly a union of four half-planes, each convex, with consecutive ones sharing a point,
whereas the outside of a disk would need the polar decomposition this development withholds.

## Blueprint

* `supNorm`, `supDist` — Appendix C, item 1 (the sup metric).
* `supNorm_le_norm`, `norm_le_sqrt_two_mul_supNorm` — the comparison, used without comment.
* `closedSquare`, `openSquare` — the axis-parallel square about a point.
* `isConnected_beyondSquare` — the outside of a square is connected; what makes exactly one
  face of a plane graph unbounded.
-/

open Metric Set

namespace Schoenflies

namespace Plane

/-! ### Coordinates -/

theorem sub_apply (x y : Plane) (i : Fin 2) : (x - y) i = x i - y i := rfl

theorem smul_add_apply (a b : ℝ) (x y : Plane) (i : Fin 2) :
    (a • x + b • y) i = a * x i + b * y i := by simp

theorem continuous_coord (i : Fin 2) : Continuous fun x : Plane => x i :=
  PiLp.continuous_apply _ _ i

/-! ### The sup norm -/

/-- The sup norm `‖x‖∞ = max |x₁| |x₂|`. -/
noncomputable def supNorm (x : Plane) : ℝ := max |x 0| |x 1|

/-- The sup distance. -/
noncomputable def supDist (x y : Plane) : ℝ := supNorm (x - y)

theorem supNorm_nonneg (x : Plane) : 0 ≤ supNorm x :=
  le_trans (abs_nonneg _) (le_max_left _ _)

theorem supDist_nonneg (x y : Plane) : 0 ≤ supDist x y := supNorm_nonneg _

@[simp] theorem supDist_self (x : Plane) : supDist x x = 0 := by
  simp [supDist, supNorm]

theorem supDist_comm (x y : Plane) : supDist x y = supDist y x := by
  simp only [supDist, supNorm, sub_apply]
  rw [abs_sub_comm (x 0) (y 0), abs_sub_comm (x 1) (y 1)]

theorem abs_sub_zero_le_supDist (x y : Plane) : |x 0 - y 0| ≤ supDist x y :=
  le_max_left _ _

theorem abs_sub_one_le_supDist (x y : Plane) : |x 1 - y 1| ≤ supDist x y :=
  le_max_right _ _

theorem abs_zero_le_supNorm (x : Plane) : |x 0| ≤ supNorm x := le_max_left _ _

theorem abs_one_le_supNorm (x : Plane) : |x 1| ≤ supNorm x := le_max_right _ _

/-- The sup distance satisfies the triangle inequality, one coordinate at a time. -/
theorem supDist_triangle (x y z : Plane) : supDist x z ≤ supDist x y + supDist y z := by
  simp only [supDist, supNorm, sub_apply]
  refine max_le ?_ ?_
  · calc |x 0 - z 0| ≤ |x 0 - y 0| + |y 0 - z 0| := abs_sub_le _ _ _
      _ ≤ supDist x y + supDist y z :=
          add_le_add (abs_sub_zero_le_supDist x y) (abs_sub_zero_le_supDist y z)
  · calc |x 1 - z 1| ≤ |x 1 - y 1| + |y 1 - z 1| := abs_sub_le _ _ _
      _ ≤ supDist x y + supDist y z :=
          add_le_add (abs_sub_one_le_supDist x y) (abs_sub_one_le_supDist y z)

theorem norm_sq_eq (x : Plane) : ‖x‖ ^ 2 = x 0 ^ 2 + x 1 ^ 2 := by
  rw [EuclideanSpace.real_norm_sq_eq]; simp [Fin.sum_univ_two]

/-- Half of Appendix C item 1's comparison: the sup norm is at most the Euclidean norm. -/
theorem supNorm_le_norm (x : Plane) : supNorm x ≤ ‖x‖ := by
  have h0 : |x 0| ≤ ‖x‖ := by
    have : |x 0| ^ 2 ≤ ‖x‖ ^ 2 := by rw [sq_abs, norm_sq_eq]; nlinarith [sq_nonneg (x 1)]
    nlinarith [abs_nonneg (x 0), norm_nonneg x]
  have h1 : |x 1| ≤ ‖x‖ := by
    have : |x 1| ^ 2 ≤ ‖x‖ ^ 2 := by rw [sq_abs, norm_sq_eq]; nlinarith [sq_nonneg (x 0)]
    nlinarith [abs_nonneg (x 1), norm_nonneg x]
  exact max_le h0 h1

/-- The other half: the Euclidean norm is at most `√2` times the sup norm. -/
theorem norm_le_sqrt_two_mul_supNorm (x : Plane) : ‖x‖ ≤ Real.sqrt 2 * supNorm x := by
  have h0 : x 0 ^ 2 ≤ supNorm x ^ 2 := by
    rw [← sq_abs]; nlinarith [abs_zero_le_supNorm x, abs_nonneg (x 0)]
  have h1 : x 1 ^ 2 ≤ supNorm x ^ 2 := by
    rw [← sq_abs]; nlinarith [abs_one_le_supNorm x, abs_nonneg (x 1)]
  have hbound : ‖x‖ ^ 2 ≤ (Real.sqrt 2 * supNorm x) ^ 2 := by
    rw [mul_pow, Real.sq_sqrt (by norm_num : (0 : ℝ) ≤ 2), norm_sq_eq]
    linarith
  nlinarith [norm_nonneg x, mul_nonneg (Real.sqrt_nonneg 2) (supNorm_nonneg x)]

/-! ### Coordinate half-planes

One convexity proof per direction serves all four sides of a square, and the outside of a
square is four of them. -/

theorem convex_coord_le (i : Fin 2) (r : ℝ) : Convex ℝ {x : Plane | x i ≤ r} := by
  intro x hx y hy a b ha hb hab
  simp only [mem_setOf_eq] at *
  rw [smul_add_apply]
  have hr : a * r + b * r = r := by rw [← add_mul, hab, one_mul]
  nlinarith [mul_le_mul_of_nonneg_left hx ha, mul_le_mul_of_nonneg_left hy hb]

theorem convex_coord_ge (i : Fin 2) (r : ℝ) : Convex ℝ {x : Plane | r ≤ x i} := by
  intro x hx y hy a b ha hb hab
  simp only [mem_setOf_eq] at *
  rw [smul_add_apply]
  have hr : a * r + b * r = r := by rw [← add_mul, hab, one_mul]
  nlinarith [mul_le_mul_of_nonneg_left hx ha, mul_le_mul_of_nonneg_left hy hb]

theorem convex_coord_lt (i : Fin 2) (r : ℝ) : Convex ℝ {x : Plane | x i < r} := by
  intro x hx y hy a b ha hb hab
  simp only [mem_setOf_eq] at *
  rw [smul_add_apply]
  have hr : a * r + b * r = r := by rw [← add_mul, hab, one_mul]
  rcases eq_or_lt_of_le ha with rfl | ha'
  · have hb1 : b = 1 := by linarith
    subst hb1; nlinarith
  · nlinarith [mul_lt_mul_of_pos_left hx ha', mul_le_mul_of_nonneg_left hy.le hb]

theorem convex_coord_gt (i : Fin 2) (r : ℝ) : Convex ℝ {x : Plane | r < x i} := by
  intro x hx y hy a b ha hb hab
  simp only [mem_setOf_eq] at *
  rw [smul_add_apply]
  have hr : a * r + b * r = r := by rw [← add_mul, hab, one_mul]
  rcases eq_or_lt_of_le ha with rfl | ha'
  · have hb1 : b = 1 := by linarith
    subst hb1; nlinarith
  · nlinarith [mul_lt_mul_of_pos_left hx ha', mul_le_mul_of_nonneg_left hy.le hb]

theorem isOpen_coord_lt (i : Fin 2) (r : ℝ) : IsOpen {x : Plane | x i < r} :=
  isOpen_lt (continuous_coord i) continuous_const

theorem isOpen_coord_gt (i : Fin 2) (r : ℝ) : IsOpen {x : Plane | r < x i} :=
  isOpen_lt continuous_const (continuous_coord i)

/-! ### Axis-parallel squares -/

/-- The closed axis-parallel square of radius `r` about `c`. -/
def closedSquare (c : Plane) (r : ℝ) : Set Plane := {x | supDist x c ≤ r}

/-- The open axis-parallel square of radius `r` about `c`. -/
def openSquare (c : Plane) (r : ℝ) : Set Plane := {x | supDist x c < r}

theorem closedSquare_eq_inter (c : Plane) (r : ℝ) :
    closedSquare c r =
      ({x : Plane | c 0 - r ≤ x 0} ∩ {x : Plane | x 0 ≤ c 0 + r}) ∩
      ({x : Plane | c 1 - r ≤ x 1} ∩ {x : Plane | x 1 ≤ c 1 + r}) := by
  ext x
  simp only [closedSquare, supDist, supNorm, sub_apply, mem_setOf_eq, mem_inter_iff,
    max_le_iff, abs_le]
  constructor
  · rintro ⟨⟨h1, h2⟩, h3, h4⟩; exact ⟨⟨by linarith, by linarith⟩, by linarith, by linarith⟩
  · rintro ⟨⟨h1, h2⟩, h3, h4⟩; exact ⟨⟨by linarith, by linarith⟩, by linarith, by linarith⟩

theorem openSquare_eq_inter (c : Plane) (r : ℝ) :
    openSquare c r =
      ({x : Plane | c 0 - r < x 0} ∩ {x : Plane | x 0 < c 0 + r}) ∩
      ({x : Plane | c 1 - r < x 1} ∩ {x : Plane | x 1 < c 1 + r}) := by
  ext x
  simp only [openSquare, supDist, supNorm, sub_apply, mem_setOf_eq, mem_inter_iff,
    max_lt_iff, abs_lt]
  constructor
  · rintro ⟨⟨h1, h2⟩, h3, h4⟩; exact ⟨⟨by linarith, by linarith⟩, by linarith, by linarith⟩
  · rintro ⟨⟨h1, h2⟩, h3, h4⟩; exact ⟨⟨by linarith, by linarith⟩, by linarith, by linarith⟩

theorem convex_closedSquare (c : Plane) (r : ℝ) : Convex ℝ (closedSquare c r) := by
  rw [closedSquare_eq_inter]
  exact ((convex_coord_ge 0 _).inter (convex_coord_le 0 _)).inter
    ((convex_coord_ge 1 _).inter (convex_coord_le 1 _))

theorem convex_openSquare (c : Plane) (r : ℝ) : Convex ℝ (openSquare c r) := by
  rw [openSquare_eq_inter]
  exact ((convex_coord_gt 0 _).inter (convex_coord_lt 0 _)).inter
    ((convex_coord_gt 1 _).inter (convex_coord_lt 1 _))

theorem isOpen_openSquare (c : Plane) (r : ℝ) : IsOpen (openSquare c r) := by
  rw [openSquare_eq_inter]
  exact ((isOpen_coord_gt 0 _).inter (isOpen_coord_lt 0 _)).inter
    ((isOpen_coord_gt 1 _).inter (isOpen_coord_lt 1 _))

theorem isClosed_closedSquare (c : Plane) (r : ℝ) : IsClosed (closedSquare c r) := by
  rw [closedSquare_eq_inter]
  exact ((isClosed_le continuous_const (continuous_coord 0)).inter
      (isClosed_le (continuous_coord 0) continuous_const)).inter
    ((isClosed_le continuous_const (continuous_coord 1)).inter
      (isClosed_le (continuous_coord 1) continuous_const))

/-! ### The outside of a square -/

/-- The plane outside the closed square of radius `r` about the origin. -/
def beyondSquare (r : ℝ) : Set Plane := {x | r < |x 0| ∨ r < |x 1|}

/-- The outside of a square is connected.

Four half-planes, each convex and hence connected, with consecutive ones sharing a corner.
No polar decomposition, and no arbitrary union of connected sets. The radius needs no sign
condition: for `r < 0` the four half-planes already cover the plane. -/
theorem isConnected_beyondSquare (r : ℝ) : IsConnected (beyondSquare r) := by
  set R : Set Plane := {x : Plane | r < x 0} with hR
  set L : Set Plane := {x : Plane | x 0 < -r} with hL
  set T : Set Plane := {x : Plane | r < x 1} with hT
  set B : Set Plane := {x : Plane | x 1 < -r} with hB
  have hcover : beyondSquare r = R ∪ T ∪ L ∪ B := by
    ext x
    simp only [beyondSquare, hR, hL, hT, hB, mem_setOf_eq, mem_union, lt_abs]
    constructor
    · rintro (h | h) <;> rcases h with h | h
      · exact Or.inl (Or.inl (Or.inl h))
      · exact Or.inl (Or.inr (by linarith))
      · exact Or.inl (Or.inl (Or.inr h))
      · exact Or.inr (by linarith)
    · rintro (((h | h) | h) | h)
      · exact Or.inl (Or.inl h)
      · exact Or.inr (Or.inl h)
      · exact Or.inl (Or.inr (by linarith))
      · exact Or.inr (Or.inr (by linarith))
  -- Consecutive sides share a corner. Membership unfolds definitionally, so `show` states
  -- the inequality the corner satisfies and `linarith` closes it.
  have hRT : mk (r + 1) (r + 1) ∈ R ∩ T :=
    ⟨show r < r + 1 by linarith, show r < r + 1 by linarith⟩
  have hTL : mk (-r - 1) (r + 1) ∈ T ∩ L :=
    ⟨show r < r + 1 by linarith, show -r - 1 < -r by linarith⟩
  have hLB : mk (-r - 1) (-r - 1) ∈ L ∩ B :=
    ⟨show -r - 1 < -r by linarith, show -r - 1 < -r by linarith⟩
  have cR : IsConnected R :=
    (convex_coord_gt 0 r).isConnected ⟨mk (r + 1) 0, show r < r + 1 by linarith⟩
  have cL : IsConnected L :=
    (convex_coord_lt 0 (-r)).isConnected ⟨mk (-r - 1) 0, show -r - 1 < -r by linarith⟩
  have cT : IsConnected T :=
    (convex_coord_gt 1 r).isConnected ⟨mk 0 (r + 1), show r < r + 1 by linarith⟩
  have cB : IsConnected B :=
    (convex_coord_lt 1 (-r)).isConnected ⟨mk 0 (-r - 1), show -r - 1 < -r by linarith⟩
  have c1 : IsConnected (R ∪ T) := cR.union ⟨mk (r + 1) (r + 1), hRT.1, hRT.2⟩ cT
  have c2 : IsConnected (R ∪ T ∪ L) :=
    c1.union ⟨mk (-r - 1) (r + 1), Or.inr hTL.1, hTL.2⟩ cL
  have c3 : IsConnected (R ∪ T ∪ L ∪ B) :=
    c2.union ⟨mk (-r - 1) (-r - 1), Or.inr hLB.1, hLB.2⟩ cB
  rw [hcover]
  exact c3

end Plane

end Schoenflies


==> anc/P5-kernel-deficit-lean-v6/vendor/schoenflies-lean/Schoenflies/SquareCycle.lean <==
/-
Copyright (c) 2026 Álvaro Begué. All rights reserved.
Released under Apache 2.0 license as described in the file LICENSE.
Authors: Álvaro Begué
-/
import Schoenflies.ArcComplement
import Schoenflies.FaceCycles

/-!
# The subdivided boundary of a square is a cycle

`Schoenflies.SquaresTwoConnected`, the last hypothesis between this library and
`thm:jordan`, discharged.

## What has to be built

`Schoenflies.squareGraph pieces points c r` is the part of a polygonal overlay lying on the
boundary of the axis-parallel square of `ℓ^∞`-radius `r` about `c`, when the four sides of that
square are among the overlay's source segments.  It is the subdivided boundary of the square,
so it is a cycle, and `Graph.IsLongCycle.isTwoConnected` finishes.  What is missing on `main`
is the **cyclic order** of the cut points: the graph is presented as a set of edges, with
nothing saying which edge follows which.

## The route

One real-valued coordinate does the whole of it.  `Schoenflies.sqCoord c r` is the *perimeter
coordinate*: the distance travelled from the north-east corner going counterclockwise round the
boundary, a number in `[0, 8r)`.  It is affine on each side, and it is the ordering tool of
`Schoenflies/SegmentOrder.lean` — distance from the side's first corner — with an offset.

* `Graph.IsIncWalk` is a walk along which a chosen real function strictly increases.  Such a
  walk is automatically a **path** (`Graph.IsIncWalk.isPath`): the freshness clause of
  `Graph.IsPath` says the vertex a step departs from is not visited later, and a vertex visited
  later has a strictly larger value.  This is the only place where "the cut points are in
  order" is turned into a combinatorial statement, and it replaces every argument about
  distinctness of vertices.
* `Schoenflies.exists_incWalk_of_chain` is the one-dimensional heart: a finite family of
  nondegenerate segments inside one ambient segment `[a, b]`, with pairwise disjoint interiors,
  with every end of every one of them interior to none of them, and covering `[a, b]`, is a
  **chain** from `a` to `b` — an `IsIncWalk` for the coordinate `dist a ·` whose edge list is
  exactly the family.  The induction is on the number of segments, and the step is
  `Schoenflies.exists_next_piece`: the piece leaving the current point is the one covering a
  point just beyond it, "just" being measured by the least end-coordinate strictly ahead.
* The four sides are chained separately and concatenated.  The concatenation is a closed walk
  at the north-east corner, so its last edge is split off (`Graph.IsIncWalk.split_last`) and
  becomes the distinguished edge of `Graph.IsCycleThrough`.

## Blueprint

* `Schoenflies.squaresTwoConnected` — the hypothesis `Schoenflies.SquaresTwoConnected` of
  `thm:arc-complement`, discharged.  In the blueprint this is the unstated step of
  "it follows inductively from `lem:union-two-connected` that `Γ_i` is 2-connected": the
  induction starts from one subdivided square boundary, and that it is a cycle is taken for
  granted there.
* `Schoenflies.exists_isLongCycle_squareGraph` — the cycle itself, with the clause that makes
  it usable: the cycle graph **is** `squareGraph`, not merely a subgraph of it.  A consumer
  wanting the boundary cycle of a square as an object, rather than 2-connectedness, takes it
  from here.
* `Schoenflies.exists_incWalk_insideEdges` — the subdivision of one source segment of a
  polygonal overlay, as a **path**.  `Schoenflies/SquareMeshConnected.lean` names exactly this
  as the theorem missing from `main` that blocks `prop:anchored-square-mesh` from being carried
  over to `Schoenflies.squareMesh`.  Its own ground is `Schoenflies.exists_incWalk_of_chain`,
  which knows nothing about overlays either.
* `Graph.IsIncWalk` — no blueprint statement; it is the device that makes
  `lem:polygonal-overlay`'s cut points into an ordered cycle.
-/

open Metric Set
open scoped Graph

/-! ## Part 1: a walk along which a real function increases -/

namespace Graph

variable {α β : Type*} {G H : Graph α β} {f g : α → ℝ} {u v w x : α} {e : β}
  {W W₁ W₂ : List β}

/-- **A walk along which `f` strictly increases.**  The point of the definition is
`Graph.IsIncWalk.isPath`: a walk that cannot come back is a path, and no argument about the
distinctness of the vertices has to be made anywhere else. -/
inductive IsIncWalk (G : Graph α β) (f : α → ℝ) : α → List β → α → Prop
  /-- The empty walk, at a vertex of the graph. -/
  | nil {x : α} (hx : x ∈ V(G)) : G.IsIncWalk f x [] x
  /-- A step to a vertex of strictly larger value, followed by an increasing walk. -/
  | cons {u w v : α} {e : β} {W : List β} (hl : G.IsLink e u w) (hf : f u < f w)
      (hW : G.IsIncWalk f w W v) : G.IsIncWalk f u (e :: W) v

namespace IsIncWalk

theorem isWalk (h : G.IsIncWalk f u W v) : G.IsWalk u W v := by
  induction h with
  | nil hx => exact .nil hx
  | cons hl _ _ ih => exact .cons hl ih

/-- Every vertex the walk visits has value at least the source's. -/
theorem source_le (h : G.IsIncWalk f u W v) : ∀ x ∈ G.walkVertices u W, f u ≤ f x := by
  induction h with
  | nil hy =>
    intro x hx
    rw [walkVertices_nil, mem_singleton_iff] at hx
    exact le_of_eq (by rw [hx])
  | @cons u w v e W hl hf _ ih =>
    intro x hx
    rcases mem_walkVertices_cons hl hx with rfl | hx'
    · exact le_rfl
    · exact hf.le.trans (ih x hx')

/-- And at most the target's. -/
theorem le_target (h : G.IsIncWalk f u W v) : ∀ x ∈ G.walkVertices u W, f x ≤ f v := by
  induction h with
  | nil hy =>
    intro x hx
    rw [walkVertices_nil, mem_singleton_iff] at hx
    exact le_of_eq (by rw [hx])
  | @cons u w v e W hl hf hW ih =>
    intro x hx
    rcases mem_walkVertices_cons hl hx with rfl | hx'
    · exact hf.le.trans (ih w mem_walkVertices_self)
    · exact ih x hx'

/-- **An increasing walk is a path.**  The vertex a step departs from has a strictly smaller
value than everything the rest of the walk visits, so it is not among them. -/
theorem isPath (h : G.IsIncWalk f u W v) : G.IsPath u W v := by
  induction h with
  | nil hx => exact .nil hx
  | @cons u w v e W hl hf hW ih =>
    refine .cons hl ih fun hmem => ?_
    exact absurd (hW.source_le u hmem) (not_le.2 hf)

theorem mono (hHG : H ≤ G) (h : H.IsIncWalk f u W v) : G.IsIncWalk f u W v := by
  induction h with
  | nil hx => exact .nil (hHG.vertexSet_mono hx)
  | cons hl hf _ ih => exact .cons (hl.mono hHG) hf ih

theorem append (h₁ : G.IsIncWalk f u W₁ w) (h₂ : G.IsIncWalk f w W₂ v) :
    G.IsIncWalk f u (W₁ ++ W₂) v := by
  induction h₁ with
  | nil => simpa using h₂
  | cons hl hf _ ih => exact .cons hl hf (ih h₂)

/-- The function may be replaced by any function agreeing with it on the visited vertices. -/
theorem congr_walkVertices (h : G.IsIncWalk f u W v)
    (hfg : ∀ x ∈ G.walkVertices u W, f x = g x) : G.IsIncWalk g u W v := by
  induction h with
  | nil hx => exact .nil hx
  | @cons u w v e W hl hf hW ih =>
    refine .cons hl ?_ (ih fun x hx => hfg x (mem_walkVertices_cons_of_mem hl hx))
    rw [← hfg u mem_walkVertices_self,
      ← hfg w (mem_walkVertices_cons_of_mem hl mem_walkVertices_self)]
    exact hf

/-- Shifting the function by a constant changes nothing.  Each side of the square carries the
distance from its own first corner; the shifts are what glue the four into one coordinate. -/
theorem const_add (h : G.IsIncWalk f u W v) (t : ℝ) :
    G.IsIncWalk (fun x => t + f x) u W v := by
  induction h with
  | nil hx => exact .nil hx
  | cons hl hf _ ih => exact .cons hl (by linarith) ih

/-- An increasing walk from a vertex to itself is empty. -/
theorem eq_nil_of_eq (h : G.IsIncWalk f u W u) : W = [] := h.isPath.eq_nil_of_eq

/-- **Splitting off the last step.**  An increasing walk between distinct vertices has a last
edge, and what precedes it is again an increasing walk.  This is what turns the closed walk
round the square into the edge plus detour that `Graph.IsCycleThrough` asks for. -/
theorem split_last (h : G.IsIncWalk f u W v) (huv : u ≠ v) :
    ∃ (W' : List β) (e : β) (z : α), W = W' ++ [e] ∧ G.IsIncWalk f u W' z ∧
      G.IsLink e z v ∧ f z < f v := by
  induction h with
  | nil hx => exact absurd rfl huv
  | @cons u w v e W hl hf hW ih =>
    by_cases hwv : w = v
    · subst hwv
      obtain rfl : W = [] := hW.eq_nil_of_eq
      exact ⟨[], e, u, by simp, .nil hl.left_mem, hl, hf⟩
    · obtain ⟨W', e', z, rfl, h₁, h₂, h₃⟩ := ih hwv
      exact ⟨e :: W', e', z, by simp, .cons hl hf h₁, h₂, h₃⟩

end IsIncWalk

end Graph

/-! ## Part 2: a tiling of one segment is a chain

Everything here happens along a single ambient segment `[a, b]`, and the coordinate is the one
`Schoenflies/SegmentOrder.lean` supplies: the distance from `a`.  A finite family of
nondegenerate pieces inside `[a, b]`, with disjoint interiors, no end interior to any of them,
and covering the part of `[a, b]` ahead of the current point, is walked through from the current
point to `b`, one piece at a time, in increasing distance from `a`. -/

namespace Schoenflies

open Plane

variable {a b p : Plane} {E : Set Piece}

/-- Every point of `[a, b]` at a prescribed distance from `a` — the surjectivity of the
coordinate, which is what lets an argument name a point "just ahead" of another. -/
theorem exists_mem_segment_dist (hab : a ≠ b) {t : ℝ} (ht0 : 0 ≤ t) (ht1 : t ≤ dist a b) :
    ∃ x ∈ segment ℝ a b, dist a x = t := by
  have hd : 0 < dist a b := dist_pos.2 hab
  refine ⟨AffineMap.lineMap a b (t / dist a b), ?_, ?_⟩
  · rw [segment_eq_image_lineMap]
    exact ⟨t / dist a b, ⟨by positivity, by rw [div_le_one hd]; exact ht1⟩, rfl⟩
  · rw [dist_left_lineMap_of_nonneg a b (by positivity)]
    field_simp

/-- The coordinate of a point of `[a, b]` lies between `0` and the segment's length. -/
theorem dist_le_dist_of_mem_segment {x : Plane} (hab : a ≠ b) (hx : x ∈ segment ℝ a b) :
    dist a x ≤ dist a b :=
  (dist_le_of_mem_segment hab (left_mem_segment ℝ a b) (right_mem_segment ℝ a b)
    (by rw [dist_self]; exact dist_nonneg) hx).2

/-- **The two ends of a piece, near end first.**  Every one-dimensional citation wants them in
that order, and which of the two names is the near one is none of the caller's business. -/
theorem exists_ordered_ends (a : Plane) (Q : Piece) :
    ∃ u v : Plane, ((u = Q.1 ∧ v = Q.2) ∨ (u = Q.2 ∧ v = Q.1)) ∧ dist a u ≤ dist a v ∧
      segment ℝ u v = Q.seg ∧ openSegment ℝ u v = Q.interior := by
  rcases le_total (dist a Q.1) (dist a Q.2) with h | h
  · exact ⟨Q.1, Q.2, Or.inl ⟨rfl, rfl⟩, h, rfl, rfl⟩
  · exact ⟨Q.2, Q.1, Or.inr ⟨rfl, rfl⟩, h, segment_symm ℝ _ _, openSegment_symm ℝ _ _⟩

/-- Ordered ends of a nondegenerate piece are distinct. -/
theorem ne_of_ordered_ends {Q : Piece} {u v : Plane} (hQ : Q.Nondeg)
    (h : (u = Q.1 ∧ v = Q.2) ∨ (u = Q.2 ∧ v = Q.1)) : u ≠ v := by
  rcases h with ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩
  exacts [hQ, fun e => hQ e.symm]

/-- **The data of the induction**: a finite family of pieces filling the part of `[a, b]` from
`p` onwards.

`cover` asks nothing at `b` itself, and cannot: at `p = b` the family is empty, and an empty
family covers nothing. -/
structure IsPieceChain (a b p : Plane) (E : Set Piece) : Prop where
  /-- Finitely many pieces. -/
  finite : E.Finite
  /-- None of them a point. -/
  nondeg : ∀ Q ∈ E, Q.Nondeg
  /-- All of them ahead of `p`. -/
  sub : ∀ Q ∈ E, Q.seg ⊆ segment ℝ p b
  /-- The current point is on the ambient segment. -/
  memP : p ∈ segment ℝ a b
  /-- Every end of every piece is interior to none of them — the cut-point condition. -/
  ends : ∀ Q ∈ E, ∀ z, (z = Q.1 ∨ z = Q.2) → ∀ Q' ∈ E, z ∉ Q'.interior
  /-- Distinct pieces have disjoint interiors. -/
  disj : ∀ Q ∈ E, ∀ Q' ∈ E, Q ≠ Q' → ∀ x, x ∈ Q.interior → x ∉ Q'.interior
  /-- Every point ahead of `p`, short of `b`, is on a piece. -/
  cover : ∀ x ∈ segment ℝ p b, x ≠ b → ∃ Q ∈ E, x ∈ Q.seg

namespace IsPieceChain

variable (hC : IsPieceChain a b p E)
include hC

theorem segment_subset : segment ℝ p b ⊆ segment ℝ a b :=
  (convex_segment a b).segment_subset hC.memP (right_mem_segment ℝ a b)

theorem sub_ab : ∀ Q ∈ E, Q.seg ⊆ segment ℝ a b :=
  fun Q hQ => (hC.sub Q hQ).trans hC.segment_subset

/-- The current point is not interior to any piece: every piece lies ahead of it, so its near
end is already at or beyond `p`. -/
theorem notMem_interior (hab : a ≠ b) : ∀ Q ∈ E, p ∉ Q.interior := by
  intro Q hQ hmem
  obtain ⟨u, v, hends, huv, -, hint⟩ := exists_ordered_ends a Q
  have hu : u ∈ segment ℝ a b := by
    refine hC.sub_ab Q hQ ?_
    rcases hends with ⟨rfl, -⟩ | ⟨rfl, -⟩
    exacts [left_mem_segment ℝ _ _, right_mem_segment ℝ _ _]
  have hv : v ∈ segment ℝ a b := by
    refine hC.sub_ab Q hQ ?_
    rcases hends with ⟨-, rfl⟩ | ⟨-, rfl⟩
    exacts [right_mem_segment ℝ _ _, left_mem_segment ℝ _ _]
  -- the near end is ahead of `p`, so `p` cannot be strictly beyond it
  have hup : dist a p ≤ dist a u := by
    refine (dist_le_of_mem_segment hab hC.memP (right_mem_segment ℝ a b)
      (dist_le_dist_of_mem_segment hab hC.memP) ?_).1
    refine hC.sub Q hQ ?_
    rcases hends with ⟨rfl, -⟩ | ⟨rfl, -⟩
    exacts [left_mem_segment ℝ _ _, right_mem_segment ℝ _ _]
  have := dist_lt_of_mem_openSegment hab hu hv (ne_of_ordered_ends (hC.nondeg Q hQ) hends) huv
    (hint ▸ hmem)
  linarith [this.1]

end IsPieceChain

/-- **The piece leaving the current point.**

Let `m` be the least coordinate of an end of a piece strictly ahead of `p` (the far end `b`
being counted, so that there is one).  A point `x` strictly between `p` and `m` is covered by
some piece; that piece's near end is at or before `p`, because it is at most `x`'s coordinate,
which is short of `m`; and it is at or after `p`, because `p` is interior to no piece and the
far end is beyond `p`.  So the near end **is** `p`.

Stated with explicit hypotheses rather than with `Schoenflies.IsPieceChain`, because it is
applied once at the current point and once at the point one step ahead, and at the latter
the family is no longer confined to what lies beyond. -/
theorem exists_next_piece (hab : a ≠ b) (hfin : E.Finite)
    (hsub : ∀ Q ∈ E, Q.seg ⊆ segment ℝ a b) (hp : p ∈ segment ℝ a b)
    (hpnot : ∀ Q ∈ E, p ∉ Q.interior)
    (hcover : ∀ x ∈ segment ℝ p b, x ≠ b → ∃ Q ∈ E, x ∈ Q.seg) (hpb : p ≠ b) :
    ∃ Q ∈ E, ∃ w, ((p = Q.1 ∧ w = Q.2) ∨ (p = Q.2 ∧ w = Q.1)) ∧ dist a p < dist a w := by
  have hbseg : b ∈ segment ℝ a b := right_mem_segment ℝ a b
  have hpb' : dist a p < dist a b :=
    lt_of_le_of_ne (dist_le_dist_of_mem_segment hab hp)
      fun h => hpb (eq_of_dist_left_eq hab hp hbseg h)
  -- the ends of the pieces, as a finite set of coordinates, together with the far end `b`
  have hendsfin : {z : Plane | ∃ Q ∈ E, z = Q.1 ∨ z = Q.2}.Finite := by
    refine Set.Finite.subset ((hfin.image (fun Q : Piece => Q.1)).union
      (hfin.image (fun Q : Piece => Q.2))) ?_
    rintro z ⟨Q, hQ, rfl | rfl⟩
    exacts [Or.inl ⟨Q, hQ, rfl⟩, Or.inr ⟨Q, hQ, rfl⟩]
  set D : Set ℝ := (fun z => dist a z) '' {z : Plane | ∃ Q ∈ E, z = Q.1 ∨ z = Q.2} ∪
    {dist a b} with hD
  have hDfin : D.Finite := (hendsfin.image _).union (Set.finite_singleton _)
  set D' : Set ℝ := {t ∈ D | dist a p < t} with hD'
  obtain ⟨m, hmD', hmmin⟩ := Set.exists_min_image D' id (hDfin.subset fun _ ht => ht.1)
    ⟨dist a b, Or.inr rfl, hpb'⟩
  have hmlt : dist a p < m := hmD'.2
  have hmle : m ≤ dist a b := hmmin _ ⟨Or.inr rfl, hpb'⟩
  -- a point strictly between `p` and the first end ahead of it
  obtain ⟨x, hxseg, hxd⟩ := exists_mem_segment_dist hab
    (t := (dist a p + m) / 2) (by linarith [dist_nonneg (x := a) (y := p)]) (by linarith)
  have hxlt : dist a x < m := by rw [hxd]; linarith
  have hxgt : dist a p < dist a x := by rw [hxd]; linarith
  have hxpb : x ∈ segment ℝ p b :=
    mem_segment_of_dist_le hab hp hbseg hxseg hxgt.le (by linarith)
  have hxb : x ≠ b := fun h => by rw [h] at hxlt; linarith
  obtain ⟨Q, hQE, hxQ⟩ := hcover x hxpb hxb
  obtain ⟨u, v, hends, huv, hseg, hint⟩ := exists_ordered_ends a Q
  have humem : u = Q.1 ∨ u = Q.2 := by
    rcases hends with ⟨rfl, -⟩ | ⟨rfl, -⟩
    exacts [.inl rfl, .inr rfl]
  have hvmem : v = Q.1 ∨ v = Q.2 := by
    rcases hends with ⟨-, rfl⟩ | ⟨-, rfl⟩
    exacts [.inr rfl, .inl rfl]
  have hu : u ∈ segment ℝ a b := by
    refine hsub Q hQE ?_
    rcases humem with rfl | rfl
    exacts [left_mem_segment ℝ _ _, right_mem_segment ℝ _ _]
  have hv : v ∈ segment ℝ a b := by
    refine hsub Q hQE ?_
    rcases hvmem with rfl | rfl
    exacts [left_mem_segment ℝ _ _, right_mem_segment ℝ _ _]
  obtain ⟨hux, hxv⟩ := dist_le_of_mem_segment hab hu hv huv (hseg ▸ hxQ)
  -- the near end is at or before `p`: it is short of `m`, and `m` is the least end ahead
  have hulep : dist a u ≤ dist a p := by
    by_contra hcon
    have : dist a u ∈ D' := ⟨Or.inl ⟨u, ⟨Q, hQE, humem⟩, rfl⟩, lt_of_not_ge hcon⟩
    have := hmmin _ this
    simp only [id] at this
    linarith
  -- and at or after it: otherwise `p` would be interior to the piece
  have hpleu : dist a p ≤ dist a u := by
    by_contra hcon
    exact hpnot Q hQE (hint ▸ mem_openSegment_of_dist_lt hab hu hv hp (lt_of_not_ge hcon)
      (by linarith))
  have hpu : u = p := eq_of_dist_left_eq hab hu hp (le_antisymm hulep hpleu)
  subst hpu
  refine ⟨Q, hQE, v, ?_, by linarith⟩
  rcases hends with ⟨h₁, h₂⟩ | ⟨h₁, h₂⟩
  exacts [Or.inl ⟨h₁, h₂⟩, Or.inr ⟨h₁, h₂⟩]

/-- An end of a piece lies on it. -/
theorem mem_seg_of_end {Q : Piece} {z : Plane} (h : z = Q.1 ∨ z = Q.2) : z ∈ Q.seg := by
  rcases h with rfl | rfl
  exacts [left_mem_segment ℝ _ _, right_mem_segment ℝ _ _]

/-- **A tiling of a segment is a chain.**  The pieces are walked through from `p` to `b`, one
at a time, in increasing distance from `a`; the walk's edge list is exactly the family.

The induction is on the number of pieces, and the step removes the piece leaving `p`.  Three
of the seven clauses of `Schoenflies.IsPieceChain` are inherited verbatim by the smaller
family; the work is in re-establishing the other two — that everything left lies beyond the
new point, and that it still covers. -/
theorem exists_incWalk_of_chain {G : Graph Plane Piece} (hab : a ≠ b) (hbG : b ∈ V(G)) :
    ∀ (n : ℕ) (p : Plane) (E : Set Piece), E.ncard = n → IsPieceChain a b p E →
      (∀ Q ∈ E, G.IsLink Q Q.1 Q.2) →
      ∃ W : List Piece, (∀ Q, Q ∈ W ↔ Q ∈ E) ∧ G.IsIncWalk (fun z => dist a z) p W b := by
  have hbseg : b ∈ segment ℝ a b := right_mem_segment ℝ a b
  intro n
  induction n using Nat.strong_induction_on with
  | _ n ih =>
  intro p E hcard hC hlink
  by_cases hpb : p = b
  · -- Nothing is left: a piece would have to lie in the single point `b`.
    subst hpb
    have hE : E = ∅ := by
      rw [Set.eq_empty_iff_forall_notMem]
      intro Q hQ
      have h1 := hC.sub Q hQ
      rw [segment_same] at h1
      exact hC.nondeg Q hQ
        ((h1 (left_mem_segment ℝ Q.1 Q.2)).trans (h1 (right_mem_segment ℝ Q.1 Q.2)).symm)
    exact ⟨[], by simp [hE], .nil hbG⟩
  · obtain ⟨Q, hQE, w, hQw, hlt⟩ := exists_next_piece hab hC.finite hC.sub_ab hC.memP
      (hC.notMem_interior hab) hC.cover hpb
    have hwQ : w = Q.1 ∨ w = Q.2 := by
      rcases hQw with ⟨-, rfl⟩ | ⟨-, rfl⟩
      exacts [.inr rfl, .inl rfl]
    have hpQ : p = Q.1 ∨ p = Q.2 := by
      rcases hQw with ⟨rfl, -⟩ | ⟨rfl, -⟩
      exacts [.inl rfl, .inr rfl]
    have hQseg : Q.seg = segment ℝ p w := by
      rcases hQw with ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩
      exacts [rfl, segment_symm ℝ _ _]
    have hQint : Q.interior = openSegment ℝ p w := by
      rcases hQw with ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩
      exacts [rfl, openSegment_symm ℝ _ _]
    have hlinkQ : G.IsLink Q p w := by
      have := hlink Q hQE
      rcases hQw with ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩
      exacts [this, this.symm]
    have hwpb : w ∈ segment ℝ p b := hC.sub Q hQE (mem_seg_of_end hwQ)
    have hwab : w ∈ segment ℝ a b := hC.segment_subset hwpb
    have hwsub : segment ℝ w b ⊆ segment ℝ p b :=
      (convex_segment p b).segment_subset hwpb (right_mem_segment ℝ p b)
    -- The pieces other than `Q`, with the current point moved to `w`.
    have hcov' : ∀ x ∈ segment ℝ w b, x ≠ b → ∃ R ∈ E \ {Q}, x ∈ R.seg := by
      intro x hx hxb
      obtain ⟨R, hRE, hxR⟩ := hC.cover x (hwsub hx) hxb
      by_cases hRQ : R = Q
      · -- `x` is on `Q` and beyond `w`, so it *is* `w`; the piece leaving `w` is a second one
        subst hRQ
        have hxw : x = w := by
          have h1 : dist a x ≤ dist a w :=
            (dist_le_of_mem_segment hab hC.memP hwab hlt.le (hQseg ▸ hxR)).2
          have h2 : dist a w ≤ dist a x :=
            (dist_le_of_mem_segment hab hwab hbseg
              (dist_le_dist_of_mem_segment hab hwab) hx).1
          exact eq_of_dist_left_eq hab (hC.segment_subset (hwsub hx)) hwab (le_antisymm h1 h2)
        subst hxw
        obtain ⟨R', hR'E, w', hR'w, hlt'⟩ := exists_next_piece hab hC.finite hC.sub_ab hwab
          (fun S hS => hC.ends R hRE x hwQ S hS)
          (fun y hy hyb => hC.cover y (hwsub hy) hyb) hxb
        refine ⟨R', ⟨hR'E, ?_⟩, mem_seg_of_end (by
          rcases hR'w with ⟨h, -⟩ | ⟨h, -⟩
          exacts [.inl h, .inr h])⟩
        -- the new piece is not `R`: otherwise it would run backwards
        intro hmem
        rw [Set.mem_singleton_iff] at hmem
        subst hmem
        have : x = p ∨ w' = p := by
          rcases hR'w with ⟨e₁, e₂⟩ | ⟨e₁, e₂⟩ <;> rcases hQw with ⟨f₁, f₂⟩ | ⟨f₁, f₂⟩
          exacts [Or.inl (e₁.trans f₁.symm), Or.inr (e₂.trans f₁.symm),
            Or.inr (e₂.trans f₁.symm), Or.inl (e₁.trans f₁.symm)]
        rcases this with h | h
        · rw [h] at hlt; exact absurd hlt (lt_irrefl _)
        · rw [h] at hlt'; linarith
      · exact ⟨R, ⟨hRE, by simpa using hRQ⟩, hxR⟩
    have hsub' : ∀ R ∈ E \ {Q}, R.seg ⊆ segment ℝ w b := by
      rintro R ⟨hRE, hRQ⟩ y hy
      rw [Set.mem_singleton_iff] at hRQ
      obtain ⟨u, v, hends, huv, hseg, hint⟩ := exists_ordered_ends a R
      have hu : u ∈ segment ℝ a b :=
        hC.sub_ab R hRE (mem_seg_of_end (by
          rcases hends with ⟨rfl, -⟩ | ⟨rfl, -⟩
          exacts [.inl rfl, .inr rfl]))
      have hv : v ∈ segment ℝ a b :=
        hC.sub_ab R hRE (mem_seg_of_end (by
          rcases hends with ⟨-, rfl⟩ | ⟨-, rfl⟩
          exacts [.inr rfl, .inl rfl]))
      have hpu : dist a p ≤ dist a u :=
        (dist_le_of_mem_segment hab hC.memP hbseg (dist_le_dist_of_mem_segment hab hC.memP)
          (hC.sub R hRE (mem_seg_of_end (by
            rcases hends with ⟨rfl, -⟩ | ⟨rfl, -⟩
            exacts [.inl rfl, .inr rfl])))).1
      have huv' : dist a u < dist a v :=
        lt_of_le_of_ne huv fun h =>
          ne_of_ordered_ends (hC.nondeg R hRE) hends (eq_of_dist_left_eq hab hu hv h)
      have hwnot : w ∉ openSegment ℝ u v := hint ▸ hC.ends Q hQE w hwQ R hRE
      have hdi : dist a w ≤ dist a u ∨ dist a v ≤ dist a w := by
        by_contra hcon
        push Not at hcon
        exact hwnot (mem_openSegment_of_dist_lt hab hu hv hwab hcon.1 hcon.2)
      rcases hdi with hdi | hdi
      · obtain ⟨h1, h2⟩ := dist_le_of_mem_segment hab hu hv huv (hseg ▸ hy)
        exact mem_segment_of_dist_le hab hwab hbseg (hC.sub_ab R hRE hy) (hdi.trans h1)
          (h2.trans (dist_le_dist_of_mem_segment hab hv))
      · -- `R` would sit inside `Q`, and their interiors would then meet
        exfalso
        obtain ⟨y', hy'seg, hy'd⟩ := exists_mem_segment_dist hab
          (t := (dist a u + dist a v) / 2) (by linarith [dist_nonneg (x := a) (y := u)])
          (by linarith [dist_le_dist_of_mem_segment hab hv])
        refine hC.disj R hRE Q hQE hRQ y' ?_ ?_
        · exact hint ▸ mem_openSegment_of_dist_lt hab hu hv hy'seg
            (by rw [hy'd]; linarith) (by rw [hy'd]; linarith)
        · exact hQint ▸ mem_openSegment_of_dist_lt hab hC.memP hwab hy'seg
            (by rw [hy'd]; linarith) (by rw [hy'd]; linarith)
    have hC' : IsPieceChain a b w (E \ {Q}) :=
      { finite := hC.finite.subset Set.sdiff_subset
        nondeg := fun R hR => hC.nondeg R hR.1
        sub := hsub'
        memP := hwab
        ends := fun R hR z hz R' hR' => hC.ends R hR.1 z hz R' hR'.1
        disj := fun R hR R' hR' hne => hC.disj R hR.1 R' hR'.1 hne
        cover := hcov' }
    have hcard' : (E \ {Q}).ncard < n := by
      rw [← hcard]; exact Set.ncard_sdiff_singleton_lt_of_mem hQE hC.finite
    obtain ⟨W, hWmem, hWwalk⟩ :=
      ih _ hcard' w (E \ {Q}) rfl hC' (fun R hR => hlink R hR.1)
    refine ⟨Q :: W, fun R => ?_, .cons hlinkQ hlt hWwalk⟩
    simp only [List.mem_cons, hWmem, Set.mem_sdiff, Set.mem_singleton_iff]
    constructor
    · rintro (rfl | ⟨h, -⟩)
      exacts [hQE, h]
    · intro hR
      by_cases h : R = Q
      · exact Or.inl h
      · exact Or.inr ⟨hR, h⟩

/-! ## Part 3: the perimeter coordinate of a square boundary

The four sides of the square are axis-parallel, so on each of them the Euclidean distance from
the side's first corner is the difference of one coordinate.  `Schoenflies.sqCoord` glues the
four into one function on the plane: the distance travelled from the north-east corner going
counterclockwise.  It is `dist` from the side's first corner plus a multiple of `2r`, and that
is the *only* property of it that is ever used. -/

variable {c z : Plane} {r : ℝ}

open Plane

/-- The distance between two points at the same height. -/
theorem dist_eq_abs_fst {z w : Plane} (h : z 1 = w 1) : dist z w = |z 0 - w 0| := by
  rw [EuclideanSpace.dist_eq, Fin.sum_univ_two, Real.dist_eq, Real.dist_eq, h, sub_self,
    abs_zero]
  rw [show |z 0 - w 0| ^ 2 + (0 : ℝ) ^ 2 = |z 0 - w 0| ^ 2 by ring, Real.sqrt_sq_eq_abs,
    abs_abs]

/-- The distance between two points on the same vertical. -/
theorem dist_eq_abs_snd {z w : Plane} (h : z 0 = w 0) : dist z w = |z 1 - w 1| := by
  rw [EuclideanSpace.dist_eq, Fin.sum_univ_two, Real.dist_eq, Real.dist_eq, h, sub_self,
    abs_zero]
  rw [show (0 : ℝ) ^ 2 + |z 1 - w 1| ^ 2 = |z 1 - w 1| ^ 2 by ring, Real.sqrt_sq_eq_abs,
    abs_abs]

theorem dist_sqNE_sqNW (c : Plane) (hr : 0 ≤ r) : dist (sqNE c r) (sqNW c r) = 2 * r := by
  rw [dist_eq_abs_fst (by simp)]
  simp only [sqNE_zero, sqNW_zero]
  rw [show c 0 + r - (c 0 - r) = 2 * r by ring, abs_of_nonneg (by linarith)]

theorem dist_sqNW_sqSW (c : Plane) (hr : 0 ≤ r) : dist (sqNW c r) (sqSW c r) = 2 * r := by
  rw [dist_eq_abs_snd (by simp)]
  simp only [sqNW_one, sqSW_one]
  rw [show c 1 + r - (c 1 - r) = 2 * r by ring, abs_of_nonneg (by linarith)]

theorem dist_sqSW_sqSE (c : Plane) (hr : 0 ≤ r) : dist (sqSW c r) (sqSE c r) = 2 * r := by
  rw [dist_eq_abs_fst (by simp)]
  simp only [sqSW_zero, sqSE_zero]
  rw [show c 0 - r - (c 0 + r) = -(2 * r) by ring, abs_neg, abs_of_nonneg (by linarith)]

theorem dist_sqSE_sqNE (c : Plane) (hr : 0 ≤ r) : dist (sqSE c r) (sqNE c r) = 2 * r := by
  rw [dist_eq_abs_snd (by simp)]
  simp only [sqSE_one, sqNE_one]
  rw [show c 1 - r - (c 1 + r) = -(2 * r) by ring, abs_neg, abs_of_nonneg (by linarith)]

/-! ### The distance from a side's first corner, in coordinates -/

theorem dist_sqNE_of_mem_top (hr : 0 ≤ r) (hz : z ∈ segment ℝ (sqNE c r) (sqNW c r)) :
    dist (sqNE c r) z = c 0 + r - z 0 := by
  rw [mem_seg_top hr] at hz
  rw [dist_eq_abs_fst (by simp [hz.1]), sqNE_zero,
    abs_of_nonneg (by have := (abs_le.1 hz.2).2; linarith)]

theorem dist_sqNW_of_mem_left (hr : 0 ≤ r) (hz : z ∈ segment ℝ (sqNW c r) (sqSW c r)) :
    dist (sqNW c r) z = c 1 + r - z 1 := by
  rw [mem_seg_left hr] at hz
  rw [dist_eq_abs_snd (by simp [hz.1]), sqNW_one,
    abs_of_nonneg (by have := (abs_le.1 hz.2).2; linarith)]

theorem dist_sqSW_of_mem_bottom (hr : 0 ≤ r) (hz : z ∈ segment ℝ (sqSW c r) (sqSE c r)) :
    dist (sqSW c r) z = z 0 - (c 0 - r) := by
  rw [mem_seg_bottom hr] at hz
  rw [dist_eq_abs_fst (by simp [hz.1]), sqSW_zero, abs_sub_comm,
    abs_of_nonneg (by have := (abs_le.1 hz.2).1; linarith)]

theorem dist_sqSE_of_mem_right (hr : 0 ≤ r) (hz : z ∈ segment ℝ (sqSE c r) (sqNE c r)) :
    dist (sqSE c r) z = z 1 - (c 1 - r) := by
  rw [mem_seg_right hr] at hz
  rw [dist_eq_abs_snd (by simp [hz.1]), sqSE_one, abs_sub_comm,
    abs_of_nonneg (by have := (abs_le.1 hz.2).1; linarith)]

/-! ### Where two sides meet -/

theorem eq_sqNW_of_mem_top_left (hr : 0 ≤ r) (h₁ : z ∈ segment ℝ (sqNE c r) (sqNW c r))
    (h₂ : z ∈ segment ℝ (sqNW c r) (sqSW c r)) : z = sqNW c r := by
  rw [mem_seg_top hr] at h₁
  rw [mem_seg_left hr] at h₂
  ext i
  fin_cases i
  exacts [h₂.1, h₁.1]

theorem notMem_top_of_mem_bottom (hr : 0 < r) (h₁ : z ∈ segment ℝ (sqSW c r) (sqSE c r)) :
    z ∉ segment ℝ (sqNE c r) (sqNW c r) := by
  rw [mem_seg_bottom hr.le] at h₁
  rw [mem_seg_top hr.le]
  rintro ⟨h, -⟩
  rw [h₁.1] at h
  linarith

theorem eq_sqNE_of_mem_top_right (hr : 0 ≤ r) (h₁ : z ∈ segment ℝ (sqNE c r) (sqNW c r))
    (h₂ : z ∈ segment ℝ (sqSE c r) (sqNE c r)) : z = sqNE c r := by
  rw [mem_seg_top hr] at h₁
  rw [mem_seg_right hr] at h₂
  ext i
  fin_cases i
  exacts [h₂.1, h₁.1]

theorem eq_sqSW_of_mem_left_bottom (hr : 0 ≤ r) (h₁ : z ∈ segment ℝ (sqNW c r) (sqSW c r))
    (h₂ : z ∈ segment ℝ (sqSW c r) (sqSE c r)) : z = sqSW c r := by
  rw [mem_seg_left hr] at h₁
  rw [mem_seg_bottom hr] at h₂
  ext i
  fin_cases i
  exacts [h₁.1, h₂.1]

theorem notMem_left_of_mem_right (hr : 0 < r) (h₁ : z ∈ segment ℝ (sqSE c r) (sqNE c r)) :
    z ∉ segment ℝ (sqNW c r) (sqSW c r) := by
  rw [mem_seg_right hr.le] at h₁
  rw [mem_seg_left hr.le]
  rintro ⟨h, -⟩
  rw [h₁.1] at h
  linarith

theorem eq_sqSE_of_mem_bottom_right (hr : 0 ≤ r) (h₁ : z ∈ segment ℝ (sqSW c r) (sqSE c r))
    (h₂ : z ∈ segment ℝ (sqSE c r) (sqNE c r)) : z = sqSE c r := by
  rw [mem_seg_bottom hr] at h₁
  rw [mem_seg_right hr] at h₂
  ext i
  fin_cases i
  exacts [h₂.1, h₁.1]

/-! ### The perimeter coordinate -/

open scoped Classical in
/-- **The perimeter coordinate**: the distance travelled from the north-east corner going
counterclockwise round the boundary of the square.  Junk away from the boundary.

The four branches agree at the three corners where consecutive sides meet, so the value is the
geometric one on all four sides at once — with the single exception of the north-east corner
itself, where the walk both starts and would end.  That exception is the whole reason the
closing edge of the cycle has to be split off. -/
noncomputable def sqCoord (c : Plane) (r : ℝ) (z : Plane) : ℝ :=
  if z ∈ segment ℝ (sqNE c r) (sqNW c r) then dist (sqNE c r) z
  else if z ∈ segment ℝ (sqNW c r) (sqSW c r) then 2 * r + dist (sqNW c r) z
  else if z ∈ segment ℝ (sqSW c r) (sqSE c r) then 4 * r + dist (sqSW c r) z
  else 6 * r + dist (sqSE c r) z

theorem sqCoord_top (hz : z ∈ segment ℝ (sqNE c r) (sqNW c r)) :
    sqCoord c r z = dist (sqNE c r) z := by
  classical
  rw [sqCoord, if_pos hz]

theorem sqCoord_left (hr : 0 ≤ r) (hz : z ∈ segment ℝ (sqNW c r) (sqSW c r)) :
    sqCoord c r z = 2 * r + dist (sqNW c r) z := by
  classical
  by_cases htop : z ∈ segment ℝ (sqNE c r) (sqNW c r)
  · -- the shared corner, where the two formulas agree
    obtain rfl := eq_sqNW_of_mem_top_left hr htop hz
    rw [sqCoord, if_pos htop, dist_sqNE_sqNW c hr, dist_self, add_zero]
  · rw [sqCoord, if_neg htop, if_pos hz]

theorem sqCoord_bottom (hr : 0 < r) (hz : z ∈ segment ℝ (sqSW c r) (sqSE c r)) :
    sqCoord c r z = 4 * r + dist (sqSW c r) z := by
  classical
  have htop : z ∉ segment ℝ (sqNE c r) (sqNW c r) := notMem_top_of_mem_bottom hr hz
  by_cases hleft : z ∈ segment ℝ (sqNW c r) (sqSW c r)
  · obtain rfl := eq_sqSW_of_mem_left_bottom hr.le hleft hz
    rw [sqCoord, if_neg htop, if_pos hleft, dist_sqNW_sqSW c hr.le, dist_self, add_zero]
    ring
  · rw [sqCoord, if_neg htop, if_neg hleft, if_pos hz]

theorem sqCoord_right (hr : 0 < r) (hz : z ∈ segment ℝ (sqSE c r) (sqNE c r))
    (hne : z ≠ sqNE c r) : sqCoord c r z = 6 * r + dist (sqSE c r) z := by
  classical
  have htop : z ∉ segment ℝ (sqNE c r) (sqNW c r) :=
    fun h => hne (eq_sqNE_of_mem_top_right hr.le h hz)
  have hleft : z ∉ segment ℝ (sqNW c r) (sqSW c r) := notMem_left_of_mem_right hr hz
  by_cases hbot : z ∈ segment ℝ (sqSW c r) (sqSE c r)
  · obtain rfl := eq_sqSE_of_mem_bottom_right hr.le hbot hz
    rw [sqCoord, if_neg htop, if_neg hleft, if_pos hbot, dist_sqSW_sqSE c hr.le, dist_self,
      add_zero]
    ring
  · rw [sqCoord, if_neg htop, if_neg hleft, if_neg hbot]

/-! ## Part 4: the overlay edges on one side

A nondegenerate straight segment inside the boundary of a square lies inside **one** side: its
midpoint is on the boundary, so one of the two coordinates is extreme there, and an average of
two numbers at most `c i + r` can only equal `c i + r` when both are.  That is
`Schoenflies.exists_side_of_mem_squareEdges`, and it is the only genuinely two-dimensional step
in the file. -/

variable {pieces : List Piece} {points : List Plane}

/-- The edges of the overlay lying on one prescribed side of the square. -/
def sideEdges (pieces : List Piece) (points : List Plane) (c : Plane) (r : ℝ) (S : Piece) :
    Set Piece := {Q | Q ∈ squareEdges pieces points c r ∧ Q.seg ⊆ S.seg}

/-- A coordinate of a point of a segment lies on the segment of the coordinates: the coordinate
map is linear. -/
theorem coord_mem_segment {y u v : Plane} (i : Fin 2) (h : y ∈ segment ℝ u v) :
    y i ∈ segment ℝ (u i) (v i) := by
  obtain ⟨p, q, hp, hq, hpq, rfl⟩ := h
  exact ⟨p, q, hp, hq, hpq, by rw [Plane.smul_add_apply]; simp [smul_eq_mul]⟩

/-- A point of the boundary of a square has both coordinates within `r` of the centre's. -/
theorem abs_le_of_mem_frontier {y : Plane} (hy : y ∈ frontier (closedSquare c r)) :
    |y 0 - c 0| ≤ r ∧ |y 1 - c 1| ≤ r := by
  rw [mem_frontier_closedSquare] at hy
  exact ⟨hy ▸ le_max_left _ _, hy ▸ le_max_right _ _⟩

/-- **Every edge of the overlay on a square lies on one of the four sides.** -/
theorem exists_side_of_mem_squareEdges (hr : 0 < r)
    {Q : Piece} (hQ : Q ∈ squareEdges pieces points c r) :
    ∃ S ∈ squarePieces c r, Q ∈ sideEdges pieces points c r S := by
  obtain ⟨hQov, hQfr⟩ := hQ
  -- both ends, and the midpoint, are on the boundary
  have h1 := abs_le_of_mem_frontier (hQfr (left_mem_segment ℝ Q.1 Q.2))
  have h2 := abs_le_of_mem_frontier (hQfr (right_mem_segment ℝ Q.1 Q.2))
  have hmseg : (2⁻¹ : ℝ) • Q.1 + (2⁻¹ : ℝ) • Q.2 ∈ Q.seg :=
    ⟨2⁻¹, 2⁻¹, by norm_num, by norm_num, by norm_num, rfl⟩
  have hm0 : ((2⁻¹ : ℝ) • Q.1 + (2⁻¹ : ℝ) • Q.2) 0 = (Q.1 0 + Q.2 0) / 2 := by
    rw [Plane.smul_add_apply]; ring
  have hm1 : ((2⁻¹ : ℝ) • Q.1 + (2⁻¹ : ℝ) • Q.2) 1 = (Q.1 1 + Q.2 1) / 2 := by
    rw [Plane.smul_add_apply]; ring
  have hmax : max |(Q.1 0 + Q.2 0) / 2 - c 0| |(Q.1 1 + Q.2 1) / 2 - c 1| = r := by
    have := mem_frontier_closedSquare.1 (hQfr hmseg)
    rwa [hm0, hm1] at this
  -- a coordinate that both ends share is shared by every point of the piece
  have key : ∀ (i : Fin 2) (t : ℝ), Q.1 i = t → Q.2 i = t → ∀ y ∈ Q.seg, y i = t := by
    intro i t hu' hv' y hy
    have hc := coord_mem_segment i (show y ∈ segment ℝ Q.1 Q.2 from hy)
    rw [hu', hv', segment_same, mem_singleton_iff] at hc
    exact hc
  simp only [abs_le] at h1 h2
  rcases max_choice |(Q.1 0 + Q.2 0) / 2 - c 0| |(Q.1 1 + Q.2 1) / 2 - c 1| with hch | hch <;>
      rw [hch] at hmax <;> rcases (abs_eq hr.le).1 hmax with heq | heq
  · -- the east side
    have e₁ : Q.1 0 = c 0 + r := by linarith [h1.1.2, h2.1.2]
    have e₂ : Q.2 0 = c 0 + r := by linarith [h1.1.2, h2.1.2]
    exact ⟨(sqSE c r, sqNE c r), by simp [squarePieces], ⟨hQov, hQfr⟩, fun y hy =>
      (mem_seg_right hr.le).2 ⟨key 0 (c 0 + r) e₁ e₂ y hy,
        (abs_le_of_mem_frontier (hQfr hy)).2⟩⟩
  · -- the west side
    have e₁ : Q.1 0 = c 0 - r := by linarith [h1.1.1, h2.1.1]
    have e₂ : Q.2 0 = c 0 - r := by linarith [h1.1.1, h2.1.1]
    exact ⟨(sqNW c r, sqSW c r), by simp [squarePieces], ⟨hQov, hQfr⟩, fun y hy =>
      (mem_seg_left hr.le).2 ⟨key 0 (c 0 - r) e₁ e₂ y hy,
        (abs_le_of_mem_frontier (hQfr hy)).2⟩⟩
  · -- the north side
    have e₁ : Q.1 1 = c 1 + r := by linarith [h1.2.2, h2.2.2]
    have e₂ : Q.2 1 = c 1 + r := by linarith [h1.2.2, h2.2.2]
    exact ⟨(sqNE c r, sqNW c r), by simp [squarePieces], ⟨hQov, hQfr⟩, fun y hy =>
      (mem_seg_top hr.le).2 ⟨key 1 (c 1 + r) e₁ e₂ y hy,
        (abs_le_of_mem_frontier (hQfr hy)).1⟩⟩
  · -- the south side
    have e₁ : Q.1 1 = c 1 - r := by linarith [h1.2.1, h2.2.1]
    have e₂ : Q.2 1 = c 1 - r := by linarith [h1.2.1, h2.2.1]
    exact ⟨(sqSW c r, sqSE c r), by simp [squarePieces], ⟨hQov, hQfr⟩, fun y hy =>
      (mem_seg_bottom hr.le).2 ⟨key 1 (c 1 - r) e₁ e₂ y hy,
        (abs_le_of_mem_frontier (hQfr hy)).1⟩⟩

/-! ## Part 5: the four sides, chained

Each side of the square is a source segment of the overlay, so the edges lying on it tile it,
and Part 2 walks through them.  The four walks are then glued at the corners. -/

theorem mem_vertexSet_squareGraph_iff {y : Plane} :
    y ∈ V(squareGraph pieces points c r) ↔
      ∃ Q ∈ squareEdges pieces points c r, y = Q.1 ∨ y = Q.2 := Iff.rfl

theorem mem_edgeSet_squareGraph_iff {Q : Piece} :
    Q ∈ E(squareGraph pieces points c r) ↔ Q ∈ squareEdges pieces points c r := Iff.rfl

/-- An end of an edge is incident with it. -/
theorem inc_of_mem_squareEdges {Q : Piece} {y : Plane}
    (hQ : Q ∈ squareEdges pieces points c r) (hy : y = Q.1 ∨ y = Q.2) :
    (squareGraph pieces points c r).Inc Q y := by
  rcases hy with rfl | rfl
  exacts [⟨Q.2, hQ, Or.inl ⟨rfl, rfl⟩⟩, ⟨Q.1, hQ, Or.inr ⟨rfl, rfl⟩⟩]

/-- Every edge of the graph is drawn where its own name says. -/
theorem isLink_of_mem_squareEdges {Q : Piece} (hQ : Q ∈ squareEdges pieces points c r) :
    (squareGraph pieces points c r).IsLink Q Q.1 Q.2 := ⟨hQ, Or.inl ⟨rfl, rfl⟩⟩

/-- A side of the square lies on its boundary. -/
theorem side_subset_frontier (hr : 0 ≤ r) {S : Piece} (hS : S ∈ squarePieces c r) :
    S.seg ⊆ frontier (closedSquare c r) := by
  rw [← cover_squarePieces c hr]
  exact fun y hy => Set.mem_iUnion₂.2 ⟨S, hS, hy⟩

/-! ### The subdivision of one source segment

Nothing about squares enters here.  `Schoenflies/SquareMeshConnected.lean` records this as the
theorem missing from `main` — "the subdivision of a segment at a finite point set is a path" —
that blocks `prop:anchored-square-mesh` from being carried over to `Schoenflies.squareMesh`. -/

/-- The edges of an overlay lying inside one of its source segments. -/
def insideEdges (pieces : List Piece) (points : List Plane) (P₀ : Piece) : Set Piece :=
  {Q | Q ∈ overlayPieces pieces points ∧ Q.seg ⊆ P₀.seg}

/-- **The edges inside one source segment tile it.**  Every clause is a property of the
polygonal overlay already on `main`; the covering clause is the one that needs `P₀` to be a
source segment. -/
theorem isPieceChain_insideEdges (hnd : ∀ P ∈ pieces, P.Nondeg)
    (hEnds : EndsAreCut pieces points) (hMeets : MeetsAreCut pieces points) {P₀ : Piece}
    (hP₀ : P₀ ∈ pieces) : IsPieceChain P₀.1 P₀.2 P₀.1 (insideEdges pieces points P₀) where
  finite := (overlayPieces pieces points).finite_toSet.subset fun _ h => h.1
  nondeg := fun Q hQ => overlayPieces_nondeg points hnd Q hQ.1
  sub := fun Q hQ => hQ.2
  memP := left_mem_segment ℝ P₀.1 P₀.2
  ends := fun Q hQ z hz Q' hQ' =>
    overlayPieces_avoids hnd z (overlayPieces_ends_cut hEnds Q hQ.1 z hz) Q' hQ'.1
  disj := fun Q hQ Q' hQ' hne x hx =>
    overlayPieces_disjoint_interiors hnd hEnds hMeets hQ.1 hQ'.1 hne hx
  cover := by
    intro x hx _
    obtain ⟨Q, hQ, hxQ, hQsub⟩ := exists_overlayPiece_mem_subset (points := points) hP₀ hx
    exact ⟨Q, ⟨hQ, hQsub⟩, hxQ⟩

/-- **The subdivision of one source segment of an overlay is a path**, from one end of the
segment to the other, taking every overlay edge inside it exactly once, in increasing distance
from the first end. -/
theorem exists_incWalk_insideEdges (hnd : ∀ P ∈ pieces, P.Nondeg)
    (hEnds : EndsAreCut pieces points) (hMeets : MeetsAreCut pieces points) {P₀ : Piece}
    (hP₀ : P₀ ∈ pieces) (hP₀nd : P₀.Nondeg) :
    ∃ W : List Piece, (∀ Q, Q ∈ W ↔ Q ∈ insideEdges pieces points P₀) ∧
      (overlayGraph pieces points).IsIncWalk (fun z => dist P₀.1 z) P₀.1 W P₀.2 := by
  -- the far end of the source segment is a cut point, hence a vertex
  obtain ⟨Q, hQ, hend, -⟩ := exists_overlayPiece_end_subset (points := points) hnd
    (hEnds P₀ hP₀ P₀.2 (Or.inr rfl)) hP₀ (right_mem_segment ℝ P₀.1 P₀.2)
  exact exists_incWalk_of_chain (G := overlayGraph pieces points) hP₀nd ⟨Q, hQ, hend⟩
    _ P₀.1 _ rfl
    (isPieceChain_insideEdges hnd hEnds hMeets hP₀) fun R hR => ⟨hR.1, Or.inl ⟨rfl, rfl⟩⟩

/-- On a side of the square, "inside the boundary" is automatic. -/
theorem sideEdges_eq_insideEdges (hr : 0 ≤ r) {S : Piece} (hS : S ∈ squarePieces c r) :
    sideEdges pieces points c r S = insideEdges pieces points S := by
  ext Q
  exact ⟨fun h => ⟨h.1.1, h.2⟩,
    fun h => ⟨⟨h.1, h.2.trans (side_subset_frontier hr hS)⟩, h.2⟩⟩

/-- **The edges on one side tile it.** -/
theorem isPieceChain_sideEdges (hnd : ∀ P ∈ pieces, P.Nondeg) (hEnds : EndsAreCut pieces points)
    (hMeets : MeetsAreCut pieces points) (hr : 0 < r)
    (hsub : ∀ P ∈ squarePieces c r, P ∈ pieces) {S : Piece} (hS : S ∈ squarePieces c r) :
    IsPieceChain S.1 S.2 S.1 (sideEdges pieces points c r S) :=
  sideEdges_eq_insideEdges (pieces := pieces) (points := points) hr.le hS ▸
    isPieceChain_insideEdges hnd hEnds hMeets (hsub S hS)

/-- The far corner of a side is a vertex: it is an end of a source segment, hence a cut
point, and it lies on the boundary. -/
theorem corner_mem_vertexSet (hnd : ∀ P ∈ pieces, P.Nondeg) (hEnds : EndsAreCut pieces points)
    (hr : 0 < r) (hsub : ∀ P ∈ squarePieces c r, P ∈ pieces) {S : Piece}
    (hS : S ∈ squarePieces c r) : S.2 ∈ V(squareGraph pieces points c r) :=
  mem_vertexSet_squareGraph hnd hr.le hsub (hEnds S (hsub S hS) S.2 (Or.inr rfl))
    (side_subset_frontier hr.le hS (right_mem_segment ℝ S.1 S.2))

/-- **The walk along one side**, from its first corner to its second, taking every edge of the
overlay that lies on it exactly once, in increasing distance from the first corner. -/
theorem exists_side_walk (hnd : ∀ P ∈ pieces, P.Nondeg) (hEnds : EndsAreCut pieces points)
    (hMeets : MeetsAreCut pieces points) (hr : 0 < r)
    (hsub : ∀ P ∈ squarePieces c r, P ∈ pieces) {u v : Plane}
    (hS : (u, v) ∈ squarePieces c r) :
    ∃ W : List Piece, (∀ Q, Q ∈ W ↔ Q ∈ sideEdges pieces points c r (u, v)) ∧
      (squareGraph pieces points c r).IsIncWalk (fun z => dist u z) u W v :=
  exists_incWalk_of_chain (squarePieces_nondeg c hr _ hS)
    (corner_mem_vertexSet hnd hEnds hr hsub hS) _ u _ rfl
    (isPieceChain_sideEdges hnd hEnds hMeets hr hsub hS)
    fun _ hQ => isLink_of_mem_squareEdges hQ.1

/-- What a walk of the square graph visits stays inside anything its edges stay inside. -/
theorem walkVertices_squareGraph_subset {u : Plane} {W : List Piece} {T : Set Plane}
    (hu : u ∈ T) (hW : ∀ Q ∈ W, Q.seg ⊆ T) :
    (squareGraph pieces points c r).walkVertices u W ⊆ T := by
  rintro x hx
  rcases Graph.mem_walkVertices_iff.1 hx with rfl | ⟨Q, hQ, y, hy⟩
  · exact hu
  · refine hW Q hQ (mem_seg_of_end ?_)
    rcases hy.2 with ⟨rfl, -⟩ | ⟨rfl, -⟩
    exacts [Or.inl rfl, Or.inr rfl]

/-- A piece all of whose points are one point is degenerate. -/
theorem not_nondeg_of_seg_subset_singleton {Q : Piece} {t : Plane} (h : ∀ y ∈ Q.seg, y = t) :
    ¬ Q.Nondeg := fun hne =>
  hne ((h Q.1 (left_mem_segment ℝ _ _)).trans (h Q.2 (right_mem_segment ℝ _ _)).symm)

/-! ## Part 6: the cycle, and `SquaresTwoConnected`

The four walks are concatenated into a closed walk at the north-east corner.  The perimeter
coordinate increases along the first three sides and along all of the fourth but its last step,
which returns to the corner where the coordinate is `0`; so that step is split off and becomes
the distinguished edge of `Graph.IsCycleThrough`. -/

theorem sqNW_ne_sqNE (c : Plane) (hr : 0 < r) : sqNW c r ≠ sqNE c r := by
  intro h
  have h0 := congrArg (fun p : Plane => p 0) h
  simp only [sqNW_zero, sqNE_zero] at h0
  linarith

theorem sqSE_ne_sqNE (c : Plane) (hr : 0 < r) : sqSE c r ≠ sqNE c r := by
  intro h
  have h1 := congrArg (fun p : Plane => p 1) h
  simp only [sqSE_one, sqNE_one] at h1
  linarith

/-- **The boundary cycle of a subdivided square.**  The whole of `squareGraph` is a cycle: an
edge `e`, a detour `D` running the other way round, and a third vertex.  The second clause is
what makes the first usable — `Graph.IsLongCycle.isTwoConnected` proves the *cycle graph*
2-connected, and here the cycle graph is the graph itself. -/
theorem exists_isLongCycle_squareGraph (hnd : ∀ P ∈ pieces, P.Nondeg)
    (hEnds : EndsAreCut pieces points) (hMeets : MeetsAreCut pieces points) (hr : 0 < r)
    (hsub : ∀ P ∈ squarePieces c r, P ∈ pieces) :
    ∃ (e : Piece) (u v : Plane) (D : List Piece) (w : Plane),
      (squareGraph pieces points c r).IsLongCycle e u v D w ∧
        (squareGraph pieces points c r).cycleGraph u e D = squareGraph pieces points c r := by
  set K := squareGraph pieces points c r with hKdef
  have hS₁ : (sqNE c r, sqNW c r) ∈ squarePieces c r := by simp [squarePieces]
  have hS₂ : (sqNW c r, sqSW c r) ∈ squarePieces c r := by simp [squarePieces]
  have hS₃ : (sqSW c r, sqSE c r) ∈ squarePieces c r := by simp [squarePieces]
  have hS₄ : (sqSE c r, sqNE c r) ∈ squarePieces c r := by simp [squarePieces]
  obtain ⟨W₁, hm₁, hw₁⟩ := exists_side_walk hnd hEnds hMeets hr hsub hS₁
  obtain ⟨W₂, hm₂, hw₂⟩ := exists_side_walk hnd hEnds hMeets hr hsub hS₂
  obtain ⟨W₃, hm₃, hw₃⟩ := exists_side_walk hnd hEnds hMeets hr hsub hS₃
  obtain ⟨W₄, hm₄, hw₄⟩ := exists_side_walk hnd hEnds hMeets hr hsub hS₄
  -- each walk stays on its own side …
  have hv₁ : K.walkVertices (sqNE c r) W₁ ⊆ segment ℝ (sqNE c r) (sqNW c r) :=
    walkVertices_squareGraph_subset (left_mem_segment ℝ _ _) fun Q hQ => ((hm₁ Q).1 hQ).2
  have hv₂ : K.walkVertices (sqNW c r) W₂ ⊆ segment ℝ (sqNW c r) (sqSW c r) :=
    walkVertices_squareGraph_subset (left_mem_segment ℝ _ _) fun Q hQ => ((hm₂ Q).1 hQ).2
  have hv₃ : K.walkVertices (sqSW c r) W₃ ⊆ segment ℝ (sqSW c r) (sqSE c r) :=
    walkVertices_squareGraph_subset (left_mem_segment ℝ _ _) fun Q hQ => ((hm₃ Q).1 hQ).2
  -- … so the distance from its own corner is the perimeter coordinate, up to the offset
  have hc₁ : K.IsIncWalk (sqCoord c r) (sqNE c r) W₁ (sqNW c r) :=
    hw₁.congr_walkVertices fun x hx => (sqCoord_top (hv₁ hx)).symm
  have hc₂ : K.IsIncWalk (sqCoord c r) (sqNW c r) W₂ (sqSW c r) :=
    (hw₂.const_add (2 * r)).congr_walkVertices fun x hx => (sqCoord_left hr.le (hv₂ hx)).symm
  have hc₃ : K.IsIncWalk (sqCoord c r) (sqSW c r) W₃ (sqSE c r) :=
    (hw₃.const_add (4 * r)).congr_walkVertices fun x hx => (sqCoord_bottom hr (hv₃ hx)).symm
  -- the fourth side, with its last step split off: it returns to coordinate `0`
  obtain ⟨W₄', e, z, hW₄eq, hw₄', hlinke, hlte⟩ :=
    (hw₄.const_add (6 * r)).split_last (sqSE_ne_sqNE c hr)
  have hv₄ : K.walkVertices (sqSE c r) W₄' ⊆ segment ℝ (sqSE c r) (sqNE c r) :=
    walkVertices_squareGraph_subset (left_mem_segment ℝ _ _) fun Q hQ =>
      ((hm₄ Q).1 (by rw [hW₄eq]; exact List.mem_append_left _ hQ)).2
  have hzright : z ∈ segment ℝ (sqSE c r) (sqNE c r) :=
    hv₄ hw₄'.isWalk.target_mem_walkVertices
  have hne₄ : ∀ x ∈ K.walkVertices (sqSE c r) W₄', x ≠ sqNE c r := by
    intro x hx hxeq
    have h1 := hw₄'.le_target x hx
    rw [hxeq] at h1
    exact absurd hlte (not_lt.2 h1)
  have hzne : z ≠ sqNE c r := hne₄ z hw₄'.isWalk.target_mem_walkVertices
  have hc₄ : K.IsIncWalk (sqCoord c r) (sqSE c r) W₄' z :=
    hw₄'.congr_walkVertices fun x hx => (sqCoord_right hr (hv₄ hx) (hne₄ x hx)).symm
  set D : List Piece := W₁ ++ W₂ ++ W₃ ++ W₄' with hDdef
  have hD : K.IsIncWalk (sqCoord c r) (sqNE c r) D z := ((hc₁.append hc₂).append hc₃).append hc₄
  have hin₁ : ∀ Q ∈ W₁, Q ∈ D := fun Q h => by
    rw [hDdef]
    exact List.mem_append_left _ (List.mem_append_left _ (List.mem_append_left _ h))
  have hin₂ : ∀ Q ∈ W₂, Q ∈ D := fun Q h => by
    rw [hDdef]
    exact List.mem_append_left _ (List.mem_append_left _ (List.mem_append_right _ h))
  have hin₃ : ∀ Q ∈ W₃, Q ∈ D := fun Q h => by
    rw [hDdef]; exact List.mem_append_left _ (List.mem_append_right _ h)
  have hin₄ : ∀ Q ∈ W₄', Q ∈ D := fun Q h => by
    rw [hDdef]; exact List.mem_append_right _ h
  -- the closing edge is on the east side, and on no other
  have heE₄ : e ∈ sideEdges pieces points c r (sqSE c r, sqNE c r) :=
    (hm₄ e).1 (by rw [hW₄eq]; simp)
  have hendeg : e.Nondeg := overlayPieces_nondeg points hnd e heE₄.1.1
  have henotD : e ∉ D := by
    rw [hDdef]
    simp only [List.mem_append, not_or]
    refine ⟨⟨⟨fun h => ?_, fun h => ?_⟩, fun h => ?_⟩, fun h => ?_⟩
    · exact not_nondeg_of_seg_subset_singleton (t := sqNE c r) (fun y hy =>
        eq_sqNE_of_mem_top_right hr.le (((hm₁ e).1 h).2 hy) (heE₄.2 hy)) hendeg
    · exact notMem_left_of_mem_right hr (heE₄.2 (left_mem_segment ℝ e.1 e.2))
        (((hm₂ e).1 h).2 (left_mem_segment ℝ e.1 e.2))
    · exact not_nondeg_of_seg_subset_singleton (t := sqSE c r) (fun y hy =>
        eq_sqSE_of_mem_bottom_right hr.le (((hm₃ e).1 h).2 hy) (heE₄.2 hy)) hendeg
    · have hnodup : W₄.Nodup := hw₄.isPath.nodup
      rw [hW₄eq] at hnodup
      exact (List.nodup_append.1 hnodup).2.2 e h e (by simp) rfl
  have hcyc : K.IsCycleThrough e (sqNE c r) z D := ⟨hlinke.symm, hD.isPath, henotD⟩
  -- the third vertex: the north-west corner
  have hNWmem : sqNW c r ∈ K.walkVertices (sqNE c r) D :=
    Graph.walkVertices_mono hin₁ hc₁.isWalk.target_mem_walkVertices
  have hNWnez : sqNW c r ≠ z := by
    intro h
    have h1 : sqCoord c r (sqNW c r) = 2 * r := by
      rw [sqCoord_top (right_mem_segment ℝ _ _), dist_sqNE_sqNW c hr.le]
    have h2 : sqCoord c r z = 6 * r + dist (sqSE c r) z := sqCoord_right hr hzright hzne
    rw [h, h2] at h1
    have := dist_nonneg (x := sqSE c r) (y := z)
    linarith
  refine ⟨e, sqNE c r, z, D, sqNW c r, ⟨hcyc, hNWmem, sqNW_ne_sqNE c hr, hNWnez⟩, ?_⟩
  -- every edge of the graph is on the cycle
  have hEsub : ∀ Q ∈ squareEdges pieces points c r, Q ∈ D ++ [e] := by
    intro Q hQ
    obtain ⟨S, hS, hQS⟩ := exists_side_of_mem_squareEdges hr hQ
    simp only [squarePieces, List.mem_cons, List.not_mem_nil, or_false] at hS
    rcases hS with rfl | rfl | rfl | rfl
    · exact List.mem_append_left _ (hin₁ Q ((hm₁ Q).2 hQS))
    · exact List.mem_append_left _ (hin₂ Q ((hm₂ Q).2 hQS))
    · exact List.mem_append_left _ (hin₃ Q ((hm₃ Q).2 hQS))
    · have hQ₄ : Q ∈ W₄ := (hm₄ Q).2 hQS
      rw [hW₄eq] at hQ₄
      rcases List.mem_append.1 hQ₄ with h | h
      · exact List.mem_append_left _ (hin₄ Q h)
      · exact List.mem_append_right _ h
  -- and every vertex is visited
  have hVsub : V(K) ⊆ K.walkVertices (sqNE c r) D := by
    rintro y ⟨Q, hQ, hy⟩
    rcases List.mem_append.1 (hEsub Q hQ) with h | h
    · exact Graph.mem_walkVertices_of_mem_covered ⟨Q, h, inc_of_mem_squareEdges hQ hy⟩
    · rw [List.mem_singleton] at h
      subst h
      have hyz : y = z ∨ y = sqNE c r := by
        rcases hlinke.2 with ⟨h₁, h₂⟩ | ⟨h₁, h₂⟩ <;> rcases hy with rfl | rfl
        exacts [Or.inl h₁.symm, Or.inr h₂.symm, Or.inr h₂.symm, Or.inl h₁.symm]
      rcases hyz with rfl | rfl
      exacts [hD.isWalk.target_mem_walkVertices, Graph.mem_walkVertices_self]
  refine le_antisymm hcyc.cycleGraph_le ⟨?_, ?_⟩
  · rw [hcyc.cycleGraph_vertexSet]
    exact hVsub
  · intro Q x y hlink
    simp only [Graph.cycleGraph, Graph.pathGraphOf_isLink]
    refine ⟨hEsub Q hlink.1, hlink, ?_, ?_⟩ <;> rw [hcyc.walkVertices_round]
    exacts [hVsub hlink.left_mem, hVsub hlink.right_mem]

/-- **The part of a polygonal overlay on the boundary of one of its squares is 2-connected.**
It is a cycle through at least four vertices — the corners — so
`Graph.IsLongCycle.isTwoConnected` finishes. -/
theorem squareGraph_isTwoConnected (hnd : ∀ P ∈ pieces, P.Nondeg)
    (hEnds : EndsAreCut pieces points) (hMeets : MeetsAreCut pieces points) (hr : 0 < r)
    (hsub : ∀ P ∈ squarePieces c r, P ∈ pieces) :
    (squareGraph pieces points c r).IsTwoConnected := by
  obtain ⟨e, u, v, D, w, hlong, heq⟩ :=
    exists_isLongCycle_squareGraph hnd hEnds hMeets hr hsub
  exact heq ▸ hlong.isTwoConnected

/-- **`Schoenflies.SquaresTwoConnected`, discharged.**  Substituting this into
`Schoenflies.exists_face_of_notMem_arc` makes `thm:arc-complement`, `lem:accessible-dense` and
`thm:jordan` without an auxiliary separation hypothesis. -/
theorem squaresTwoConnected : SquaresTwoConnected :=
  fun _ _ hnd hEnds hMeets _ _ hr hsub =>
    squareGraph_isTwoConnected hnd hEnds hMeets hr hsub

end Schoenflies


==> anc/P5-kernel-deficit-lean-v6/vendor/schoenflies-lean/Schoenflies/SquareMesh.lean <==
/-
Copyright (c) 2026 Álvaro Begué. All rights reserved.
Released under Apache 2.0 license as described in the file LICENSE.
Authors: Álvaro Begué
-/
import Schoenflies.OverlayGraph
import Schoenflies.ModelCurve
import Schoenflies.Graph.OuterFace
import Schoenflies.Graph.Redrawing

/-!
# The anchored square mesh

The geometric core of Proposition `prop:anchored-square-mesh`, in vocabulary that exists today:
Part II's cellulations, `V_boundary` and fresh points `u(𝒜)` are not built here, so the mesh is
stated as a **finite plane graph with a straight-line drawing**, with the clauses of the
proposition as separate theorems about it.

## The construction

`squareMesh δ fresh anchors` is `meshCount δ` concentric ring frames of radii
`1/N, 2/N, …, 1` inside `Q = [-1,1]²`, together with one full-length radial spoke
`[z, N⁻¹ • z]` at each fresh boundary point `z`. The list of segments is handed to
`overlayGraph` (Lemma 3.7), which subdivides at every crossing; the anchors are added to the
cut points, which is what makes each of them a vertex.

**This is not literally the blueprint's construction, and the difference is deliberate.** The
blueprint has one collar `λ ≤ ‖x‖∞ ≤ 1` plus a rectangular grid filling `λQ`. Here the collar
is repeated `N` times and there is no grid at all: the innermost square `N⁻¹ Q` is a *single*
cell, of diameter `2√2/N < δ`. That removes the "choose fine enough horizontal and vertical
coordinates, including the four corners and all the points `λ z_i`" step entirely, and makes
the whole mesh radial, so that one estimate — `‖tz - sw‖ ≤ t‖z - w‖ + |t - s|‖w‖`, the
blueprint's own — covers every cell. Nothing downstream can tell the difference: the clauses
are the interface.

The blueprint's cyclic ordering of the fresh points is likewise gone. Where it says "choose
`z_0, …, z_{m-1}` in cyclic order so that each boundary arc between consecutive ones has
diameter `< δ/4`", this module takes the order-free consequence as a hypothesis,
`FreshDense fresh δ`: *every connected subset of `S` avoiding all the fresh points has diameter
at most `δ/2`*. A set-level statement needs no ordering, and it is exactly what the blueprint's
own argument (parametrize `S` by a circle, cut it into small arcs, put one fresh point inside
each) produces.

## What is proved, and what is not

The clauses about faces, anchors, edges reaching `S` and connectedness of `|T| ∖ S` are proved
in full. Two gaps, both stated plainly:

* **The outer cycle is proved only as a point set.** `squareMesh_cover_outerEdges` says the
  edges whose segments lie on `S` occupy exactly `S`. That these edges form a **cycle** of the
  graph is *not* proved: it needs the fresh points, the anchors and the four corners put in
  cyclic order along `S`, which is precisely the ordering this construction was designed to
  avoid. A later module wanting the outer cycle must build it.
* **2-connectivity is not proved at all.** It is not present as a hypothesis either — a
  hypothesis restating the goal would be worthless. The route is the blueprint's: the innermost
  ring is a cycle, and each annulus between consecutive rings is added one rectangle at a time
  by `Graph.IsTwoConnected.union`, each added cycle sharing at least two vertices with what is
  already there. Nothing in this module obstructs it.

Connectedness of `|T| ∖ S` needs at least one fresh point (`hz₀ : z₀ ∈ fresh`): with no spokes
the rings are disjoint frames.

## Blueprint

* `ringSet`, `ringPieces`, `spokePiece`, `meshSegments` — the mesh as a list of segments.
* `meshGraph`, `squareMesh` — Proposition "Anchored square mesh", the construction itself.
* `FreshDense` — the order-free form of "consecutive fresh points bound an arc of diameter
  `< δ/4`".
* `squareMesh_face_small` — clause 1: every bounded 2-cell has diameter `< δ`, and lies in `Q`.
* `squareMesh_anchor_mem_vertexSet` — clause 2: every boundary vertex survives.
* `squareMesh_inner_edge_at_fresh`, `squareMesh_unique_inner_edge` — clauses 3 and 4: a new
  internal edge meeting `S` ends at a fresh point, and exactly one such edge is incident with
  each fresh point.
* `squareMesh_cover_outerEdges` — the point-set half of "`S` is the outer cycle" (see above).
* `squareMesh_isConnected_diff` — clause 6: `|T| ∖ S` is connected.
* `radial_diam_bound` — the blueprint's radial estimate, isolated from all graph language.
* `subdivide_covers_source`, `subdivide_end_of_mem` — two general facts about `subdivide` that
  belong in `Schoenflies/Subdivide.lean`.
-/

open Metric Set
open scoped Graph

namespace Schoenflies

/-! ### Rings: the frame of a square about the origin -/

/-- The frame of the square of radius `r` about the origin. For `r = 1` this is definitionally
`modelCurve`. -/
def ringSet (r : ℝ) : Set Plane := {x : Plane | Plane.supNorm x = r}

theorem ringSet_one : ringSet 1 = modelCurve := rfl

/-- The four sides of the square of radius `r`, as a list of pieces. -/
def ringPieces (r : ℝ) : List Piece :=
  [(Plane.mk r r, Plane.mk (-r) r),
   (Plane.mk (-r) r, Plane.mk (-r) (-r)),
   (Plane.mk (-r) (-r), Plane.mk r (-r)),
   (Plane.mk r (-r), Plane.mk r r)]

theorem segment_symm_Icc {r : ℝ} (hr : 0 ≤ r) :
    segment ℝ (-r) r = Icc (-r) r := segment_eq_Icc (by linarith)

theorem segment_symm_Icc' {r : ℝ} (hr : 0 ≤ r) :
    segment ℝ r (-r) = Icc (-r) r := by
  rw [segment_symm]; exact segment_symm_Icc hr

/-- The four sides of the square of radius `r` occupy exactly its frame. -/
theorem cover_ringPieces {r : ℝ} (hr : 0 ≤ r) : cover (ringPieces r) = ringSet r := by
  ext x
  simp only [ringPieces, cover_cons, cover_nil, union_empty, mem_union, Piece.seg,
    mem_segment_horiz, mem_segment_vert, segment_symm_Icc hr, segment_symm_Icc' hr,
    mem_Icc, ringSet, mem_setOf_eq, Plane.supNorm]
  -- On each side one coordinate is pinned to `±r` and the other is confined to `[-r, r]`;
  -- which of the two is pinned is the only difference between the four sides.
  have hleft : ∀ u v : ℝ, |u| = r → |v| ≤ r → max |u| |v| = r := by
    intro u v hu hv; rw [hu]; exact max_eq_left hv
  have hright : ∀ u v : ℝ, |u| ≤ r → |v| = r → max |u| |v| = r := by
    intro u v hu hv; rw [hv]; exact max_eq_right hu
  constructor
  · rintro (⟨h1, h2, h3⟩ | ⟨h1, h2, h3⟩ | ⟨h1, h2, h3⟩ | ⟨h1, h2, h3⟩)
    · exact hright _ _ (abs_le.2 ⟨h2, h3⟩) (by rw [h1, abs_of_nonneg hr])
    · exact hleft _ _ (by rw [h1, abs_neg, abs_of_nonneg hr]) (abs_le.2 ⟨h2, h3⟩)
    · exact hright _ _ (abs_le.2 ⟨h2, h3⟩) (by rw [h1, abs_neg, abs_of_nonneg hr])
    · exact hleft _ _ (by rw [h1, abs_of_nonneg hr]) (abs_le.2 ⟨h2, h3⟩)
  · intro h
    have h0 : |x 0| ≤ r := h ▸ le_max_left _ _
    have h1 : |x 1| ≤ r := h ▸ le_max_right _ _
    rcases max_choice |x 0| |x 1| with hm | hm
    · rcases abs_eq hr |>.1 (hm.symm.trans h) with he | he
      · exact Or.inr (Or.inr (Or.inr ⟨he, (abs_le.1 h1).1, (abs_le.1 h1).2⟩))
      · exact Or.inr (Or.inl ⟨he, (abs_le.1 h1).1, (abs_le.1 h1).2⟩)
    · rcases abs_eq hr |>.1 (hm.symm.trans h) with he | he
      · exact Or.inl ⟨he, (abs_le.1 h0).1, (abs_le.1 h0).2⟩
      · exact Or.inr (Or.inr (Or.inl ⟨he, (abs_le.1 h0).1, (abs_le.1 h0).2⟩))

theorem mk_ne_mk_of_fst {a b c d : ℝ} (h : a ≠ c) : Plane.mk a b ≠ Plane.mk c d := fun he => by
  rw [← Plane.mk_zero a b, he, Plane.mk_zero] at h; exact h rfl

theorem mk_ne_mk_of_snd {a b c d : ℝ} (h : b ≠ d) : Plane.mk a b ≠ Plane.mk c d := fun he => by
  rw [← Plane.mk_one a b, he, Plane.mk_one] at h; exact h rfl

/-- A ring of positive radius has nondegenerate sides. -/
theorem ringPieces_nondeg {r : ℝ} (hr : 0 < r) : ∀ P ∈ ringPieces r, P.Nondeg := by
  have hne : (r : ℝ) ≠ -r := by intro h; linarith
  intro P hP
  simp only [ringPieces, List.mem_cons, List.not_mem_nil, or_false] at hP
  rcases hP with rfl | rfl | rfl | rfl
  · exact mk_ne_mk_of_fst hne
  · exact mk_ne_mk_of_snd hne
  · exact mk_ne_mk_of_fst hne.symm
  · exact mk_ne_mk_of_snd hne.symm

/-- Scaling a ring: `t • x` has sup norm `|t|` times that of `x`. -/
theorem mem_ringSet_smul {t r : ℝ} (ht : 0 ≤ t) {x : Plane} (hx : x ∈ ringSet r) :
    t • x ∈ ringSet (t * r) := by
  change Plane.supNorm (t • x) = t * r
  rw [Plane.supNorm_smul, abs_of_nonneg ht]
  exact congrArg (fun s => t * s) hx

theorem supNorm_smul_of_mem_modelCurve {t : ℝ} (ht : 0 ≤ t) {z : Plane} (hz : z ∈ modelCurve) :
    Plane.supNorm (t • z) = t := by
  rw [Plane.supNorm_smul, abs_of_nonneg ht, show Plane.supNorm z = 1 from hz, mul_one]

theorem inv_cast_lt_one {N : ℕ} (hN : 2 ≤ N) : ((N : ℝ)⁻¹) < 1 :=
  inv_lt_one_of_one_lt₀ (by exact_mod_cast Nat.lt_of_lt_of_le one_lt_two hN)

theorem inv_cast_pos {N : ℕ} (hN : 2 ≤ N) : (0 : ℝ) < (N : ℝ)⁻¹ := by
  have : (0 : ℝ) < N := by exact_mod_cast Nat.lt_of_lt_of_le two_pos hN
  positivity

/-! ### Radial segments

Every point of a segment between two multiples of `z` is itself a multiple of `z`, with the
coefficient running through the corresponding real segment. This is the only fact about spokes
the whole module uses: along a spoke the coefficient — equivalently, by
`supNorm_smul_of_mem_modelCurve`, the sup norm — is a faithful coordinate. -/

theorem mem_smul_segment {a b : ℝ} {z x : Plane} :
    x ∈ segment ℝ (a • z) (b • z) ↔ ∃ t ∈ segment ℝ a b, x = t • z := by
  constructor
  · rintro ⟨p, q, hp, hq, hpq, rfl⟩
    refine ⟨p * a + q * b, ⟨p, q, hp, hq, hpq, rfl⟩, ?_⟩
    module
  · rintro ⟨t, ⟨p, q, hp, hq, hpq, rfl⟩, rfl⟩
    refine ⟨p, q, hp, hq, hpq, ?_⟩
    module

/-- The radial segment from `a • z` to `b • z`, as a set of multiples of `z`. -/
theorem smul_segment_eq_image {a b : ℝ} (hab : a ≤ b) (z : Plane) :
    segment ℝ (a • z) (b • z) = (fun t : ℝ => t • z) '' Icc a b := by
  ext x
  rw [mem_smul_segment, segment_eq_Icc hab]
  simp only [mem_image]
  exact ⟨fun ⟨t, ht, hx⟩ => ⟨t, ht, hx.symm⟩, fun ⟨t, ht, hx⟩ => ⟨t, ht, hx.symm⟩⟩

/-! ### Spokes -/

/-- The radial spoke at a boundary point `z`, running from `z` inwards to `N⁻¹ • z`. -/
noncomputable def spokePiece (N : ℕ) (z : Plane) : Piece := (z, ((N : ℝ)⁻¹) • z)

/-- A spoke is the set of multiples `t • z` with `N⁻¹ ≤ t ≤ 1`. -/
theorem spokePiece_seg {N : ℕ} (hN : 2 ≤ N) (z : Plane) :
    (spokePiece N z).seg = (fun t : ℝ => t • z) '' Icc ((N : ℝ)⁻¹) 1 := by
  have key : (spokePiece N z).seg = segment ℝ (((N : ℝ)⁻¹) • z) ((1 : ℝ) • z) := by
    rw [Piece.seg, spokePiece, one_smul, segment_symm]
  rw [key, smul_segment_eq_image (inv_cast_lt_one hN).le]

/-- A spoke meets the model curve exactly at its outer end. -/
theorem spokePiece_inter_modelCurve {N : ℕ} (hN : 2 ≤ N) {z : Plane} (hz : z ∈ modelCurve) :
    (spokePiece N z).seg ∩ modelCurve = {z} := by
  ext x
  simp only [mem_inter_iff, mem_singleton_iff]
  constructor
  · rintro ⟨hx, hxS⟩
    rw [spokePiece_seg hN] at hx
    obtain ⟨t, ht, rfl⟩ := hx
    have h0 : (0 : ℝ) ≤ t := le_trans (inv_cast_pos hN).le ht.1
    have : t = 1 := by
      have hval := supNorm_smul_of_mem_modelCurve h0 hz
      rw [show Plane.supNorm (t • z) = 1 from hxS] at hval
      exact hval.symm
    simp only [this, one_smul]
  · rintro rfl
    exact ⟨left_mem_segment ℝ _ _, hz⟩

/-- A spoke lies inside the closed square. -/
theorem spokePiece_subset_closedSquare {N : ℕ} (hN : 2 ≤ N) {z : Plane} (hz : z ∈ modelCurve) :
    (spokePiece N z).seg ⊆ Plane.closedSquare 0 1 := by
  rw [spokePiece_seg hN]
  rintro _ ⟨t, ht, rfl⟩
  have h0 : (0 : ℝ) ≤ t := le_trans (inv_cast_pos hN).le ht.1
  exact mem_closedSquare_zero_one.2 (by rw [supNorm_smul_of_mem_modelCurve h0 hz]; exact ht.2)

theorem spokePiece_nondeg {N : ℕ} (hN : 2 ≤ N) {z : Plane} (hz : z ∈ modelCurve) :
    (spokePiece N z).Nondeg := by
  intro h
  have h2 : Plane.supNorm (((N : ℝ)⁻¹) • z) = (N : ℝ)⁻¹ :=
    supNorm_smul_of_mem_modelCurve (inv_cast_pos hN).le hz
  rw [show (((N : ℝ)⁻¹) • z) = z from h.symm, show Plane.supNorm z = 1 from hz] at h2
  have := inv_cast_lt_one hN
  linarith

/-! ### Two more facts about `subdivide`

Both are general and belong beside the others in `Schoenflies/Subdivide.lean`; they are here
because that module is on `main`.

`subdivide_covers_source` refines `subdivide_cover`: a point of a *named* source piece lies on
a piece of the subdivision *inside that source*. Without the "inside that source" clause one
cannot tell, of a point where two sources cross, which of them the piece through it came from
— and the whole description of the mesh's edges is by their source.

`subdivide_end_of_mem` is the converse of `subdivide_avoids`: a cut point that lies on a source
piece is not merely absent from every interior, it is an **endpoint** of a piece inside that
source. That is what makes a prescribed point a vertex of the overlay graph. -/

theorem cover_map {α : Type*} (f : α → Piece) (l : List α) :
    cover (l.map f) = ⋃ a ∈ l, (f a).seg := by
  induction l with
  | nil => simp
  | cons a l ih => rw [List.map_cons, cover_cons, ih]; simp

theorem cover_flatMap' {α : Type*} (f : α → List Piece) (l : List α) :
    cover (l.flatMap f) = ⋃ a ∈ l, cover (f a) := by
  induction l with
  | nil => simp
  | cons a l ih => rw [List.flatMap_cons, cover_append, ih]; simp

theorem mem_cover_iff {x : Plane} {l : List Piece} : x ∈ cover l ↔ ∃ P ∈ l, x ∈ P.seg := by
  simp only [cover, mem_iUnion, exists_prop]

/-- Cutting a piece at a point of it makes that point an endpoint of one of the halves. -/
theorem splitAt_end_of_mem (p : Plane) (P : Piece) (hmem : p ∈ P.seg) :
    ∃ R ∈ splitAt p P, R.seg ⊆ P.seg ∧ (p = R.1 ∨ p = R.2) := by
  classical
  by_cases hp : p ∈ P.interior
  · refine ⟨(P.1, p), by rw [splitAt, if_pos hp]; simp, ?_, Or.inr rfl⟩
    exact (convex_segment P.1 P.2).segment_subset (left_mem_segment ℝ _ _) hmem
  · refine ⟨P, by rw [splitAt, if_neg hp]; simp, subset_rfl, ?_⟩
    by_contra hcon
    push Not at hcon
    exact hp (mem_openSegment_of_ne_left_right (Ne.symm hcon.1) (Ne.symm hcon.2) hmem)

/-- Cutting anywhere keeps an endpoint an endpoint. -/
theorem splitAt_preserves_end (q : Plane) {p : Plane} {P : Piece} (h : p = P.1 ∨ p = P.2) :
    ∃ R ∈ splitAt q P, R.seg ⊆ P.seg ∧ (p = R.1 ∨ p = R.2) := by
  classical
  by_cases hq : q ∈ P.interior
  · have hqseg : q ∈ P.seg := openSegment_subset_segment ℝ _ _ hq
    rcases h with rfl | rfl
    · refine ⟨(P.1, q), by rw [splitAt, if_pos hq]; simp, ?_, Or.inl rfl⟩
      exact (convex_segment P.1 P.2).segment_subset (left_mem_segment ℝ _ _) hqseg
    · refine ⟨(q, P.2), by rw [splitAt, if_pos hq]; simp, ?_, Or.inr rfl⟩
      exact (convex_segment P.1 P.2).segment_subset hqseg (right_mem_segment ℝ _ _)
  · exact ⟨P, by rw [splitAt, if_neg hq]; simp, subset_rfl, h⟩

theorem splitAllAt_preserves_end (q : Plane) {p : Plane} {P : Piece} {pieces : List Piece}
    (h : ∃ R ∈ pieces, R.seg ⊆ P.seg ∧ (p = R.1 ∨ p = R.2)) :
    ∃ R ∈ splitAllAt q pieces, R.seg ⊆ P.seg ∧ (p = R.1 ∨ p = R.2) := by
  obtain ⟨R, hR, hsub, hend⟩ := h
  obtain ⟨R', hR', hsub', hend'⟩ := splitAt_preserves_end q hend
  exact ⟨R', List.mem_flatMap.2 ⟨R, hR, hR'⟩, hsub'.trans hsub, hend'⟩

theorem subdivide_preserves_end (points : List Plane) {pieces : List Piece} {p : Plane}
    {P : Piece} (h : ∃ R ∈ pieces, R.seg ⊆ P.seg ∧ (p = R.1 ∨ p = R.2)) :
    ∃ R ∈ subdivide pieces points, R.seg ⊆ P.seg ∧ (p = R.1 ∨ p = R.2) := by
  induction points generalizing pieces with
  | nil => exact h
  | cons q qs ih => exact ih (splitAllAt_preserves_end q h)

/-- Every point of a source piece lies on a piece of the subdivision contained in that
source. -/
theorem subdivide_covers_source (points : List Plane) : ∀ (pieces : List Piece) (P : Piece),
    P ∈ pieces → ∀ x ∈ P.seg,
      ∃ Q ∈ subdivide pieces points, x ∈ Q.seg ∧ Q.seg ⊆ P.seg := by
  induction points with
  | nil => exact fun _ P hP x hx => ⟨P, hP, hx, subset_rfl⟩
  | cons q qs ih =>
    intro pieces P hP x hx
    obtain ⟨P', hP', hxP'⟩ :=
      mem_cover_iff.1 (show x ∈ cover (splitAt q P) by rw [splitAt_cover]; exact hx)
    obtain ⟨Q, hQ, hxQ, hsub⟩ :=
      ih (splitAllAt q pieces) P' (List.mem_flatMap.2 ⟨P, hP, hP'⟩) x hxP'
    exact ⟨Q, hQ, hxQ, hsub.trans (splitAt_subset q P P' hP').1⟩

/-- **A cut point on a source piece is an endpoint of a piece of the subdivision inside it.** -/
theorem subdivide_end_of_mem (points : List Plane) : ∀ (pieces : List Piece) (p : Plane),
    p ∈ points → ∀ P ∈ pieces, p ∈ P.seg →
      ∃ Q ∈ subdivide pieces points, Q.seg ⊆ P.seg ∧ (p = Q.1 ∨ p = Q.2) := by
  induction points with
  | nil => intro _ p hp; simp at hp
  | cons q qs ih =>
    intro pieces p hp P hP hmem
    rcases List.mem_cons.1 hp with rfl | hp'
    · -- the cut happens at this step, and later cuts keep the new endpoint an endpoint
      obtain ⟨R, hR, hsub, hend⟩ := splitAt_end_of_mem p P hmem
      exact subdivide_preserves_end qs ⟨R, List.mem_flatMap.2 ⟨P, hP, hR⟩, hsub, hend⟩
    · obtain ⟨P', hP', hpP'⟩ :=
        mem_cover_iff.1 (show p ∈ cover (splitAt q P) by rw [splitAt_cover]; exact hmem)
      obtain ⟨Q, hQ, hsub, hend⟩ :=
        ih (splitAllAt q pieces) p hp' P' (List.mem_flatMap.2 ⟨P, hP, hP'⟩) hpP'
      exact ⟨Q, hQ, hsub.trans (splitAt_subset q P P' hP').1, hend⟩

/-! ### Enlarging the list of cut points

Both cut-point conditions ask only that certain points *be* in the list, so both survive
adding more. That is what lets the mesh prescribe extra vertices — the anchors — on top of the
cut points the overlay itself needs. -/

theorem EndsAreCut.mono {pieces : List Piece} {points points' : List Plane}
    (h : EndsAreCut pieces points) (hsub : points ⊆ points') : EndsAreCut pieces points' :=
  fun P hP z hz => hsub (h P hP z hz)

theorem MeetsAreCut.mono {pieces : List Piece} {points points' : List Plane}
    (h : MeetsAreCut pieces points) (hsub : points ⊆ points') : MeetsAreCut pieces points' := by
  intro P hP Q hQ hPQ hne
  obtain ⟨u, v, huv, hu, hv⟩ := h P hP Q hQ hPQ hne
  exact ⟨u, v, huv, hsub hu, hsub hv⟩

/-! ### The mesh, as a list of segments

`N` concentric ring frames of radii `1/N, 2/N, …, 1`, and one full-length radial spoke at each
fresh boundary point. There is no rectangular grid: the innermost region is the square of
radius `1/N`, which is a single cell of diameter `2√2/N`, so filling it is unnecessary once `N`
is large. That is the one deviation from the blueprint's construction, and it removes the whole
"choose horizontal and vertical coordinates" step. -/

/-- The radii of the `N` concentric rings, `1/N, 2/N, …, 1`. -/
noncomputable def meshRadii (N : ℕ) : List ℝ :=
  (List.range N).map fun j : ℕ => ((j : ℝ) + 1) / (N : ℝ)

theorem mem_meshRadii {N : ℕ} {r : ℝ} :
    r ∈ meshRadii N ↔ ∃ j < N, r = ((j : ℝ) + 1) / N := by
  rw [meshRadii]
  constructor
  · intro hr
    obtain ⟨j, hj, hval⟩ := List.mem_map.1 hr
    exact ⟨j, List.mem_range.1 hj, hval.symm⟩
  · rintro ⟨j, hj, rfl⟩
    exact List.mem_map.2 ⟨j, List.mem_range.2 hj, rfl⟩

theorem meshRadii_pos {N : ℕ} (hN : 2 ≤ N) {r : ℝ} (hr : r ∈ meshRadii N) : 0 < r := by
  obtain ⟨j, _, rfl⟩ := mem_meshRadii.1 hr
  have : (0 : ℝ) < N := by exact_mod_cast Nat.lt_of_lt_of_le two_pos hN
  positivity

theorem meshRadii_le_one {N : ℕ} (hN : 2 ≤ N) {r : ℝ} (hr : r ∈ meshRadii N) : r ≤ 1 := by
  obtain ⟨j, hj, rfl⟩ := mem_meshRadii.1 hr
  have hN0 : (0 : ℝ) < N := by exact_mod_cast Nat.lt_of_lt_of_le two_pos hN
  rw [div_le_one hN0]
  have : (j : ℝ) + 1 ≤ N := by exact_mod_cast hj
  linarith

theorem one_mem_meshRadii {N : ℕ} (hN : 2 ≤ N) : (1 : ℝ) ∈ meshRadii N := by
  have hN0 : (0 : ℝ) < N := by exact_mod_cast Nat.lt_of_lt_of_le two_pos hN
  refine mem_meshRadii.2 ⟨N - 1, Nat.sub_lt (by omega) one_pos, ?_⟩
  have hcast : ((N - 1 : ℕ) : ℝ) = (N : ℝ) - 1 := by
    have h1 : (1 : ℕ) ≤ N := by omega
    rw [Nat.cast_sub h1, Nat.cast_one]
  rw [hcast]
  field_simp
  ring

theorem inv_mem_meshRadii {N : ℕ} (hN : 2 ≤ N) : ((N : ℝ)⁻¹) ∈ meshRadii N := by
  refine mem_meshRadii.2 ⟨0, by omega, ?_⟩
  norm_num

/-- The mesh: the four sides of each ring, and one radial spoke at each fresh point. -/
noncomputable def meshSegments (N : ℕ) (fresh : List Plane) : List Piece :=
  (meshRadii N).flatMap ringPieces ++ fresh.map (spokePiece N)

theorem mem_meshSegments {N : ℕ} {fresh : List Plane} {P : Piece} :
    P ∈ meshSegments N fresh ↔
      (∃ r ∈ meshRadii N, P ∈ ringPieces r) ∨ ∃ z ∈ fresh, P = spokePiece N z := by
  simp only [meshSegments, List.mem_append, List.mem_flatMap, List.mem_map]
  exact or_congr Iff.rfl ⟨fun ⟨z, hz, h⟩ => ⟨z, hz, h.symm⟩, fun ⟨z, hz, h⟩ => ⟨z, hz, h.symm⟩⟩

theorem cover_meshSegments {N : ℕ} (hN : 2 ≤ N) (fresh : List Plane) :
    cover (meshSegments N fresh) =
      (⋃ r ∈ meshRadii N, ringSet r) ∪ ⋃ z ∈ fresh, (spokePiece N z).seg := by
  rw [meshSegments, cover_append, cover_flatMap', cover_map]
  congr 1
  exact iUnion₂_congr fun r hr => cover_ringPieces (meshRadii_pos hN hr).le

theorem meshSegments_nondeg {N : ℕ} (hN : 2 ≤ N) {fresh : List Plane}
    (hfresh : ∀ z ∈ fresh, z ∈ modelCurve) : ∀ P ∈ meshSegments N fresh, P.Nondeg := by
  intro P hP
  rcases mem_meshSegments.1 hP with ⟨r, hr, hPr⟩ | ⟨z, hz, rfl⟩
  · exact ringPieces_nondeg (meshRadii_pos hN hr) P hPr
  · exact spokePiece_nondeg hN (hfresh z hz)

/-- A side of a ring lies on that ring. -/
theorem ringPieces_seg_subset {r : ℝ} (hr : 0 ≤ r) {P : Piece} (hP : P ∈ ringPieces r) :
    P.seg ⊆ ringSet r := by
  rw [← cover_ringPieces hr]
  exact fun x hx => mem_cover_iff.2 ⟨P, hP, hx⟩

/-- Every mesh segment lies inside the closed square. -/
theorem meshSegments_subset_closedSquare {N : ℕ} (hN : 2 ≤ N) {fresh : List Plane}
    (hfresh : ∀ z ∈ fresh, z ∈ modelCurve) {P : Piece} (hP : P ∈ meshSegments N fresh) :
    P.seg ⊆ Plane.closedSquare 0 1 := by
  rcases mem_meshSegments.1 hP with ⟨r, hr, hPr⟩ | ⟨z, hz, rfl⟩
  · refine (ringPieces_seg_subset (meshRadii_pos hN hr).le hPr).trans ?_
    exact fun x hx => mem_closedSquare_zero_one.2 (le_of_eq_of_le hx (meshRadii_le_one hN hr))
  · exact spokePiece_subset_closedSquare hN (hfresh z hz)

/-! ### The mesh as a plane graph

The cut points are the ones `exists_cut_points` supplies for the mesh segments, *together with*
the prescribed anchors. Enlarging the list is harmless — `EndsAreCut.mono` and
`MeetsAreCut.mono` — and it is what makes each anchor a vertex. -/

open scoped Classical in
/-- Cut points for the mesh segments, as produced by `exists_cut_points`. -/
noncomputable def meshCutPoints (N : ℕ) (fresh : List Plane) : List Plane :=
  (exists_cut_points (meshSegments N fresh)).choose

theorem meshCutPoints_spec (N : ℕ) (fresh : List Plane) :
    EndsAreCut (meshSegments N fresh) (meshCutPoints N fresh) ∧
      MeetsAreCut (meshSegments N fresh) (meshCutPoints N fresh) :=
  (exists_cut_points (meshSegments N fresh)).choose_spec

/-- The cut points of the mesh: what the overlay needs, plus the prescribed anchors. -/
noncomputable def meshPoints (N : ℕ) (fresh anchors : List Plane) : List Plane :=
  anchors ++ meshCutPoints N fresh

theorem meshPoints_endsAreCut (N : ℕ) (fresh anchors : List Plane) :
    EndsAreCut (meshSegments N fresh) (meshPoints N fresh anchors) :=
  (meshCutPoints_spec N fresh).1.mono (List.subset_append_right _ _)

theorem meshPoints_meetsAreCut (N : ℕ) (fresh anchors : List Plane) :
    MeetsAreCut (meshSegments N fresh) (meshPoints N fresh anchors) :=
  (meshCutPoints_spec N fresh).2.mono (List.subset_append_right _ _)

theorem anchors_subset_meshPoints (N : ℕ) (fresh anchors : List Plane) :
    anchors ⊆ meshPoints N fresh anchors := List.subset_append_left _ _

/-- **The mesh graph.** -/
noncomputable def meshGraph (N : ℕ) (fresh anchors : List Plane) : Graph Plane Piece :=
  overlayGraph (meshSegments N fresh) (meshPoints N fresh anchors)

instance meshGraph_finite (N : ℕ) (fresh anchors : List Plane) :
    Graph.Finite (meshGraph N fresh anchors) :=
  overlayGraph_finite _ _

theorem meshGraph_isDrawing {N : ℕ} (hN : 2 ≤ N) {fresh : List Plane}
    (hfresh : ∀ z ∈ fresh, z ∈ modelCurve) (anchors : List Plane) :
    Graph.IsDrawing (meshGraph N fresh anchors) segmentDrawing :=
  overlayGraph_isDrawing _ _ (meshSegments_nondeg hN hfresh)
    (meshPoints_endsAreCut N fresh anchors) (meshPoints_meetsAreCut N fresh anchors)

theorem meshGraph_pointSet (N : ℕ) (fresh anchors : List Plane) :
    Graph.pointSet (meshGraph N fresh anchors) segmentDrawing = cover (meshSegments N fresh) :=
  overlayGraph_pointSet _ _

/-- An edge of the mesh graph is a subsegment of a mesh segment. -/
theorem meshGraph_edge_source {N : ℕ} {fresh anchors : List Plane} {P : Piece}
    (hP : P ∈ E(meshGraph N fresh anchors)) :
    ∃ R ∈ meshSegments N fresh, P.seg ⊆ R.seg := by
  obtain ⟨Q, hQ, rfl⟩ := mem_overlayPieces.1 hP
  obtain ⟨R, hR, hsub, -⟩ := subdivide_subset _ _ Q hQ
  exact ⟨R, hR, by rwa [orientPiece_seg]⟩

theorem meshGraph_edge_nondeg {N : ℕ} (hN : 2 ≤ N) {fresh : List Plane}
    (hfresh : ∀ z ∈ fresh, z ∈ modelCurve) {anchors : List Plane} {P : Piece}
    (hP : P ∈ E(meshGraph N fresh anchors)) : P.Nondeg :=
  overlayPieces_nondeg _ (meshSegments_nondeg hN hfresh) P hP

theorem meshGraph_mem_vertexSet {N : ℕ} {fresh anchors : List Plane} {v : Plane} :
    v ∈ V(meshGraph N fresh anchors) ↔
      ∃ P ∈ E(meshGraph N fresh anchors), v = P.1 ∨ v = P.2 := Iff.rfl

/-- A side of the outer ring is a mesh segment. -/
theorem outer_ringPieces_mem {N : ℕ} (hN : 2 ≤ N) {fresh : List Plane} {R : Piece}
    (hR : R ∈ ringPieces 1) : R ∈ meshSegments N fresh :=
  mem_meshSegments.2 (Or.inl ⟨1, one_mem_meshRadii hN, hR⟩)

theorem spokePiece_mem_meshSegments {N : ℕ} {fresh : List Plane} {z : Plane} (hz : z ∈ fresh) :
    spokePiece N z ∈ meshSegments N fresh := mem_meshSegments.2 (Or.inr ⟨z, hz, rfl⟩)

/-- A fresh point is a cut point: it is an endpoint of its own spoke. -/
theorem fresh_mem_meshPoints {N : ℕ} {fresh : List Plane} (anchors : List Plane) {z : Plane}
    (hz : z ∈ fresh) : z ∈ meshPoints N fresh anchors :=
  meshPoints_endsAreCut N fresh anchors _ (spokePiece_mem_meshSegments hz) z (Or.inl rfl)

/-! ### Clause 2: the anchors are vertices on `S` -/

/-- **Every prescribed anchor on `S` is a vertex of the mesh.** This is what the list of
anchors is for: `subdivide_end_of_mem` turns "is a cut point on a segment" into "is an
endpoint of a piece", and an endpoint of a piece is a vertex of the overlay graph. -/
theorem anchor_mem_vertexSet {N : ℕ} (hN : 2 ≤ N) {fresh anchors : List Plane} {p : Plane}
    (hp : p ∈ anchors) (hpS : p ∈ modelCurve) : p ∈ V(meshGraph N fresh anchors) := by
  obtain ⟨R, hR, hpR⟩ :=
    mem_cover_iff.1 (show p ∈ cover (ringPieces 1) by rw [cover_ringPieces zero_le_one]; exact hpS)
  obtain ⟨Q, hQ, -, hend⟩ := subdivide_end_of_mem (meshPoints N fresh anchors)
    (meshSegments N fresh) p (anchors_subset_meshPoints N fresh anchors hp) R
    (outer_ringPieces_mem hN hR) hpR
  exact ⟨orientPiece Q, mem_overlayPieces.2 ⟨Q, hQ, rfl⟩, (orientPiece_ends Q p).2 hend⟩

/-! ### Clause 3: the outer edges occupy exactly `S`

The blueprint asks for `S` to be the union of the edge arcs of a *cycle*. What is proved here
is the point-set half: the edges whose arcs lie on `S` occupy exactly `S`. See the module
docstring. -/

/-- The edges of the mesh that lie on the model curve. -/
def outerEdges (N : ℕ) (fresh anchors : List Plane) : Set Piece :=
  {P | P ∈ E(meshGraph N fresh anchors) ∧ P.seg ⊆ modelCurve}

/-- **The outer edges occupy exactly the model curve.** -/
theorem cover_outerEdges {N : ℕ} (hN : 2 ≤ N) (fresh anchors : List Plane) :
    ⋃ P ∈ outerEdges N fresh anchors, P.seg = modelCurve := by
  refine subset_antisymm (iUnion₂_subset fun P hP => hP.2) fun x hx => ?_
  obtain ⟨R, hR, hxR⟩ :=
    mem_cover_iff.1 (show x ∈ cover (ringPieces 1) by rw [cover_ringPieces zero_le_one]; exact hx)
  obtain ⟨Q, hQ, hxQ, hsub⟩ := subdivide_covers_source (meshPoints N fresh anchors)
    (meshSegments N fresh) R (outer_ringPieces_mem hN hR) x hxR
  refine mem_iUnion₂.2 ⟨orientPiece Q, ⟨mem_overlayPieces.2 ⟨Q, hQ, rfl⟩, ?_⟩, ?_⟩
  · rw [orientPiece_seg]
    exact hsub.trans (ringPieces_seg_subset zero_le_one hR)
  · rwa [orientPiece_seg]

/-! ### Clause 4: the edges that reach `S` from inside

An edge of the mesh that meets `S` without lying on it is a subsegment of a spoke, and it
touches `S` at that spoke's fresh point only. -/

theorem ringSet_disjoint_modelCurve {r : ℝ} (hr : r ≠ 1) : ringSet r ∩ modelCurve = ∅ := by
  ext x
  simp only [mem_inter_iff, mem_empty_iff_false, iff_false, not_and]
  intro hxr hx1
  exact hr (hxr.symm.trans hx1)

theorem smul_left_inj {t s : ℝ} (ht : 0 ≤ t) (hs : 0 ≤ s) {z : Plane} (hz : z ∈ modelCurve)
    (h : t • z = s • z) : t = s := by
  rw [← supNorm_smul_of_mem_modelCurve ht hz, ← supNorm_smul_of_mem_modelCurve hs hz, h]

/-- **An edge that meets `S` but does not lie on it is a piece of a spoke**, and it meets `S`
exactly at that spoke's fresh point, which is one of its endpoints. -/
theorem meshGraph_inner_edge_at_fresh {N : ℕ} (hN : 2 ≤ N) {fresh : List Plane}
    (hfresh : ∀ z ∈ fresh, z ∈ modelCurve) {anchors : List Plane} {P : Piece}
    (hP : P ∈ E(meshGraph N fresh anchors)) (hmeet : (P.seg ∩ modelCurve).Nonempty)
    (hnot : ¬ P.seg ⊆ modelCurve) :
    ∃ z ∈ fresh, P.seg ∩ modelCurve = {z} ∧ (z = P.1 ∨ z = P.2) ∧
      P.seg ⊆ (spokePiece N z).seg := by
  obtain ⟨R, hR, hsub⟩ := meshGraph_edge_source hP
  rcases mem_meshSegments.1 hR with ⟨r, hr, hRr⟩ | ⟨z, hz, rfl⟩
  · exfalso
    have hseg : P.seg ⊆ ringSet r :=
      hsub.trans (ringPieces_seg_subset (meshRadii_pos hN hr).le hRr)
    by_cases h1 : r = 1
    · exact hnot (by rw [← ringSet_one, ← h1]; exact hseg)
    · obtain ⟨x, hxP, hxS⟩ := hmeet
      have hmem : x ∈ ringSet r ∩ modelCurve := ⟨hseg hxP, hxS⟩
      rw [ringSet_disjoint_modelCurve h1] at hmem
      exact hmem
  · have hle : P.seg ∩ modelCurve ⊆ {z} := by
      rw [← spokePiece_inter_modelCurve hN (hfresh z hz)]
      exact inter_subset_inter_left _ hsub
    obtain ⟨x, hxP, hxS⟩ := hmeet
    have hxz : x = z := hle ⟨hxP, hxS⟩
    subst hxz
    refine ⟨x, hz, subset_antisymm hle (singleton_subset_iff.2 ⟨hxP, hxS⟩), ?_, hsub⟩
    -- `x` is a cut point, so it cannot be interior to an edge
    by_contra hcon
    push Not at hcon
    exact overlayPieces_avoids (meshSegments_nondeg hN hfresh) x
      (fresh_mem_meshPoints anchors hz) P hP
      (mem_openSegment_of_ne_left_right (Ne.symm hcon.1) (Ne.symm hcon.2) hxP)

theorem mem_smul_openSegment {a b : ℝ} {z x : Plane} :
    x ∈ openSegment ℝ (a • z) (b • z) ↔ ∃ t ∈ openSegment ℝ a b, x = t • z := by
  constructor
  · rintro ⟨p, q, hp, hq, hpq, rfl⟩
    refine ⟨p * a + q * b, ⟨p, q, hp, hq, hpq, rfl⟩, ?_⟩
    module
  · rintro ⟨t, ⟨p, q, hp, hq, hpq, rfl⟩, rfl⟩
    refine ⟨p, q, hp, hq, hpq, ?_⟩
    module

theorem smul_openSegment_eq_image {a b : ℝ} (hab : a < b) (z : Plane) :
    openSegment ℝ (a • z) (b • z) = (fun t : ℝ => t • z) '' Ioo a b := by
  ext x
  rw [mem_smul_openSegment, openSegment_eq_Ioo hab]
  simp only [mem_image]
  exact ⟨fun ⟨t, ht, hx⟩ => ⟨t, ht, hx.symm⟩, fun ⟨t, ht, hx⟩ => ⟨t, ht, hx.symm⟩⟩

/-- A nondegenerate subsegment of a spoke having the spoke's outer end `z` as an endpoint runs
from `z` inwards: its interior is `{t • z : t₀ < t < 1}` for some `t₀ < 1`. This is the whole
of "only one edge leaves `S` at a fresh point" — two such edges would overlap near `z`. -/
theorem spoke_subpiece_interior {N : ℕ} (hN : 2 ≤ N) {z : Plane}
    {P : Piece} (hnd : P.Nondeg) (hsub : P.seg ⊆ (spokePiece N z).seg)
    (hend : z = P.1 ∨ z = P.2) :
    ∃ t₀ : ℝ, t₀ < 1 ∧ P.interior = (fun t : ℝ => t • z) '' Ioo t₀ 1 := by
  have key : ∀ q : Plane, q ∈ (spokePiece N z).seg → q ≠ z →
      ∃ t₀ : ℝ, t₀ < 1 ∧ openSegment ℝ z q = (fun t : ℝ => t • z) '' Ioo t₀ 1 := by
    intro q hq hne
    rw [spokePiece_seg hN] at hq
    obtain ⟨t₀, ht₀, rfl⟩ := hq
    have hlt : t₀ < 1 := lt_of_le_of_ne ht₀.2 fun h => hne (by simp [h])
    refine ⟨t₀, hlt, ?_⟩
    have hz1 : openSegment ℝ z (t₀ • z) = openSegment ℝ (t₀ • z) ((1 : ℝ) • z) := by
      rw [one_smul, openSegment_symm]
    rw [hz1, smul_openSegment_eq_image hlt]
  rcases hend with h | h
  · obtain ⟨t₀, hlt, heq⟩ :=
      key P.2 (hsub (right_mem_segment ℝ _ _)) (by rw [h]; exact Ne.symm hnd)
    exact ⟨t₀, hlt, by change openSegment ℝ P.1 P.2 = _; rw [← h, heq]⟩
  · obtain ⟨t₀, hlt, heq⟩ := key P.1 (hsub (left_mem_segment ℝ _ _)) (by rw [h]; exact hnd)
    exact ⟨t₀, hlt, by change openSegment ℝ P.1 P.2 = _; rw [openSegment_symm, ← h, heq]⟩

/-- **Existence** for clause 4: a fresh point does carry an edge leaving `S`. -/
theorem exists_inner_edge_at_fresh {N : ℕ} (hN : 2 ≤ N) {fresh : List Plane}
    (hfresh : ∀ w ∈ fresh, w ∈ modelCurve) (anchors : List Plane) {z : Plane} (hz : z ∈ fresh) :
    ∃ P ∈ E(meshGraph N fresh anchors),
      (z = P.1 ∨ z = P.2) ∧ ¬ P.seg ⊆ modelCurve ∧ P.seg ⊆ (spokePiece N z).seg := by
  obtain ⟨Q, hQ, hsub, hend⟩ := subdivide_end_of_mem (meshPoints N fresh anchors)
    (meshSegments N fresh) z (fresh_mem_meshPoints anchors hz) (spokePiece N z)
    (spokePiece_mem_meshSegments hz) (left_mem_segment ℝ _ _)
  have hnd : Q.Nondeg :=
    subdivide_ne (meshPoints N fresh anchors) (meshSegments_nondeg hN hfresh) Q hQ
  refine ⟨orientPiece Q, mem_overlayPieces.2 ⟨Q, hQ, rfl⟩, (orientPiece_ends Q z).2 hend, ?_, ?_⟩
  · rw [orientPiece_seg]
    intro hcon
    -- an edge inside `S` and inside the spoke would be inside `{z}`, hence degenerate
    have hsing : Q.seg ⊆ {z} := by
      rw [← spokePiece_inter_modelCurve hN (hfresh z hz)]
      exact subset_inter hsub hcon
    exact hnd ((hsing (left_mem_segment ℝ _ _)).trans (hsing (right_mem_segment ℝ _ _)).symm)
  · rw [orientPiece_seg]; exact hsub

/-- **Uniqueness** for clause 4: exactly one edge leaves `S` at a fresh point. -/
theorem inner_edge_at_fresh_unique {N : ℕ} (hN : 2 ≤ N) {fresh : List Plane}
    (hfresh : ∀ z ∈ fresh, z ∈ modelCurve) {anchors : List Plane} {z : Plane} (hz : z ∈ fresh)
    {P Q : Piece} (hP : P ∈ E(meshGraph N fresh anchors)) (hendP : z = P.1 ∨ z = P.2)
    (hnotP : ¬ P.seg ⊆ modelCurve) (hQ : Q ∈ E(meshGraph N fresh anchors))
    (hendQ : z = Q.1 ∨ z = Q.2) (hnotQ : ¬ Q.seg ⊆ modelCurve) : P = Q := by
  have hzS : z ∈ modelCurve := hfresh z hz
  -- each of the two edges lies on the spoke at `z`
  have spoke_of : ∀ R : Piece, R ∈ E(meshGraph N fresh anchors) → (z = R.1 ∨ z = R.2) →
      ¬ R.seg ⊆ modelCurve → R.seg ⊆ (spokePiece N z).seg := by
    intro R hR hendR hnotR
    have hzR : z ∈ R.seg := by
      rcases hendR with rfl | rfl
      · exact left_mem_segment ℝ _ _
      · exact right_mem_segment ℝ _ _
    obtain ⟨w, hw, hmeetw, -, hsubw⟩ :=
      meshGraph_inner_edge_at_fresh hN hfresh hR ⟨z, hzR, hzS⟩ hnotR
    have hzw : z = w := by
      have : z ∈ ({w} : Set Plane) := hmeetw ▸ (show z ∈ R.seg ∩ modelCurve from ⟨hzR, hzS⟩)
      exact this
    rwa [← hzw] at hsubw
  obtain ⟨tP, hltP, hintP⟩ := spoke_subpiece_interior hN
    (meshGraph_edge_nondeg hN hfresh hP) (spoke_of P hP hendP hnotP) hendP
  obtain ⟨tQ, hltQ, hintQ⟩ := spoke_subpiece_interior hN
    (meshGraph_edge_nondeg hN hfresh hQ) (spoke_of Q hQ hendQ hnotQ) hendQ
  by_contra hne
  -- both interiors contain every multiple `s • z` with `max tP tQ < s < 1`
  set s : ℝ := (max tP tQ + 1) / 2 with hs
  have hs1 : s < 1 := by
    rw [hs]
    rcases max_cases tP tQ with ⟨h, -⟩ | ⟨h, -⟩ <;> rw [h] <;> linarith
  have hsP : tP < s := by
    rw [hs]; have : tP ≤ max tP tQ := le_max_left _ _
    have : max tP tQ < 1 := max_lt hltP hltQ
    linarith [le_max_left tP tQ]
  have hsQ : tQ < s := by
    rw [hs]; have : max tP tQ < 1 := max_lt hltP hltQ
    linarith [le_max_right tP tQ]
  refine overlayPieces_disjoint_interiors (meshSegments_nondeg hN hfresh)
    (meshPoints_endsAreCut N fresh anchors) (meshPoints_meetsAreCut N fresh anchors) hP hQ hne
    (x := s • z) ?_ ?_
  · rw [hintP]; exact ⟨s, ⟨hsP, hs1⟩, rfl⟩
  · rw [hintQ]; exact ⟨s, ⟨hsQ, hs1⟩, rfl⟩

/-- **Clause 4.** Exactly one edge of the mesh leaves `S` at each fresh point. -/
theorem unique_inner_edge_at_fresh {N : ℕ} (hN : 2 ≤ N) {fresh : List Plane}
    (hfresh : ∀ z ∈ fresh, z ∈ modelCurve) (anchors : List Plane) {z : Plane} (hz : z ∈ fresh) :
    ∃! P : Piece, P ∈ E(meshGraph N fresh anchors) ∧ (z = P.1 ∨ z = P.2) ∧
      ¬ P.seg ⊆ modelCurve := by
  obtain ⟨P, hP, hend, hnot, -⟩ := exists_inner_edge_at_fresh hN hfresh anchors hz
  exact ⟨P, ⟨hP, hend, hnot⟩, fun Q hQ =>
    inner_edge_at_fresh_unique hN hfresh hz hQ.1 hQ.2.1 hQ.2.2 hP hend hnot⟩

/-! ### Clause 1: every bounded face is small

The estimate is the blueprint's, in radial coordinates. A connected set missing the mesh
misses every ring, so its sup norm — continuous, hence with a preconnected image in `ℝ` —
stays inside one open interval `(k/N, (k+1)/N)` between consecutive ring radii. Inside the
innermost square that is already the whole bound; outside it the radial projection
`x ↦ ‖x‖∞⁻¹ • x` maps the set into `S`, connectedly, and away from every fresh point, because
a point projecting to a fresh point lies on that point's spoke. The blueprint's

  `‖x - y‖ ≤ ‖tz - tw‖ + ‖tw - sw‖ < δ/4 + δ/4 + δ/4`

is then `t‖z - w‖ + |t - s|‖w‖`, with `‖z - w‖` controlled by `FreshDense` and `|t - s|` by
one ring thickness. -/

theorem continuous_supNorm : Continuous Plane.supNorm :=
  (continuous_abs.comp (Plane.continuous_coord 0)).max
    (continuous_abs.comp (Plane.continuous_coord 1))

theorem supNorm_sub_le (x y : Plane) :
    Plane.supNorm (x - y) ≤ Plane.supNorm x + Plane.supNorm y := by
  have h := Plane.supDist_triangle x 0 y
  rw [Plane.supDist_zero, Plane.supDist_comm 0 y, Plane.supDist_zero] at h
  exact h

theorem dist_le_sqrt_two_mul_supNorm (x y : Plane) :
    dist x y ≤ Real.sqrt 2 * Plane.supNorm (x - y) := by
  rw [dist_eq_norm]; exact Plane.norm_le_sqrt_two_mul_supNorm _

/-- The fresh points are `δ`-dense on `S`: every connected piece of `S` that avoids all of them
has diameter at most `δ/2`.

This is the hypothesis the blueprint discharges by "parametrize `S` by a circle, use uniform
continuity to cut it into arcs of diameter `< δ/8`, and pick one fresh point in the relative
interior of each". Stated as a property of a *set* rather than of a cyclic order, it needs no
ordering of the fresh points along `S` — which is what makes the whole mesh order-free. -/
def FreshDense (fresh : List Plane) (δ : ℝ) : Prop :=
  ∀ A : Set Plane, A ⊆ modelCurve \ {x | x ∈ fresh} → IsPreconnected A →
    ∀ x ∈ A, ∀ y ∈ A, dist x y ≤ δ / 2

theorem ringSet_subset_cover {N : ℕ} (hN : 2 ≤ N) {fresh : List Plane} {r : ℝ}
    (hr : r ∈ meshRadii N) : ringSet r ⊆ cover (meshSegments N fresh) := by
  rw [cover_meshSegments hN]
  exact fun x hx => mem_union_left _ (mem_iUnion₂.2 ⟨r, hr, hx⟩)

theorem spokePiece_seg_subset_cover {N : ℕ} (hN : 2 ≤ N) {fresh : List Plane} {z : Plane}
    (hz : z ∈ fresh) : (spokePiece N z).seg ⊆ cover (meshSegments N fresh) := by
  rw [cover_meshSegments hN]
  exact fun x hx => mem_union_right _ (mem_iUnion₂.2 ⟨z, hz, hx⟩)

/-- **The radial estimate.** A connected set missing the mesh stays inside the open square and
has diameter at most `δ/2 + √2/N`. -/
theorem radial_diam_bound {N : ℕ} (hN : 2 ≤ N) {fresh : List Plane} {δ : ℝ}
    (hNδ : 2 * Real.sqrt 2 ≤ δ * N) (hdense : FreshDense fresh δ)
    {F : Set Plane} (hconn : IsPreconnected F)
    (hdisj : ∀ x ∈ F, x ∉ cover (meshSegments N fresh))
    {base : Plane} (hb : base ∈ F) (hbase : Plane.supNorm base < 1) :
    (∀ x ∈ F, Plane.supNorm x < 1) ∧
      ∀ x ∈ F, ∀ y ∈ F, dist x y ≤ δ / 2 + Real.sqrt 2 / N := by
  have hNR0 : (0 : ℝ) < N := by exact_mod_cast Nat.lt_of_lt_of_le two_pos hN
  have hsqrt : (0 : ℝ) < Real.sqrt 2 := Real.sqrt_pos.2 two_pos
  -- no point of `F` sits on a ring
  have hring : ∀ r ∈ meshRadii N, ∀ x ∈ F, Plane.supNorm x ≠ r := fun r hr x hx he =>
    hdisj x hx (ringSet_subset_cover hN hr he)
  have himg : IsPreconnected (Plane.supNorm '' F) :=
    hconn.image _ continuous_supNorm.continuousOn
  -- the ring index of the base point
  set c : ℝ := Plane.supNorm base with hc
  have hc0 : 0 ≤ c := Plane.supNorm_nonneg _
  have hcN : 0 ≤ c * (N : ℝ) := mul_nonneg hc0 hNR0.le
  set k : ℕ := ⌊c * (N : ℝ)⌋₊ with hk
  have hkle : (k : ℝ) ≤ c * N := Nat.floor_le hcN
  have hklt : c * (N : ℝ) < k + 1 := Nat.lt_floor_add_one _
  have hkN : k < N := by
    rw [hk, Nat.floor_lt hcN]
    calc c * (N : ℝ) < 1 * N := by exact mul_lt_mul_of_pos_right hbase hNR0
      _ = N := one_mul _
  set a : ℝ := (k : ℝ) / N with ha
  set b : ℝ := ((k : ℝ) + 1) / N with hbdef
  have hac : a ≤ c := by rw [ha, div_le_iff₀ hNR0]; exact hkle
  have hcb : c < b := by rw [hbdef, lt_div_iff₀ hNR0]; exact hklt
  have hbmem : b ∈ meshRadii N := mem_meshRadii.2 ⟨k, hkN, rfl⟩
  have hb1 : b ≤ 1 := meshRadii_le_one hN hbmem
  have hba : b - a = 1 / (N : ℝ) := by rw [ha, hbdef, div_sub_div_same]; ring_nf
  -- the sup norm on `F` stays inside `[a, b)`
  have hup : ∀ x ∈ F, Plane.supNorm x < b := by
    intro x hx
    by_contra hcon
    push Not at hcon
    obtain ⟨y, hy, hyb⟩ :=
      himg.Icc_subset ⟨base, hb, rfl⟩ ⟨x, hx, rfl⟩ (mem_Icc.2 ⟨hcb.le, hcon⟩)
    exact hring b hbmem y hy hyb
  have hlow : ∀ x ∈ F, a ≤ Plane.supNorm x := by
    intro x hx
    rcases Nat.eq_zero_or_pos k with hk0 | hk1
    · rw [ha, hk0]; simpa using Plane.supNorm_nonneg x
    · have hamem : a ∈ meshRadii N := by
        refine mem_meshRadii.2 ⟨k - 1, by omega, ?_⟩
        rw [ha]
        congr 1
        rw [Nat.cast_sub hk1, Nat.cast_one]
        ring
      have hac' : a < c := lt_of_le_of_ne hac fun he => hring a hamem base hb he.symm
      by_contra hcon
      push Not at hcon
      obtain ⟨y, hy, hya⟩ :=
        himg.Icc_subset ⟨x, hx, rfl⟩ ⟨base, hb, rfl⟩ (mem_Icc.2 ⟨hcon.le, hac'.le⟩)
      exact hring a hamem y hy hya
  refine ⟨fun x hx => lt_of_lt_of_le (hup x hx) hb1, ?_⟩
  -- one ring thickness is at most `δ/2`
  have hthin : Real.sqrt 2 / (N : ℝ) ≤ δ / 2 := by
    rw [div_le_div_iff₀ hNR0 two_pos]
    linarith
  rcases Nat.eq_zero_or_pos k with hk0 | hk1
  · -- the innermost square: both points are within `1/N` of the origin
    have hsmall : ∀ x ∈ F, Plane.supNorm x < 1 / (N : ℝ) := by
      intro x hx
      have := hup x hx
      rwa [hbdef, hk0, Nat.cast_zero, zero_add] at this
    intro x hx y hy
    calc dist x y ≤ Real.sqrt 2 * Plane.supNorm (x - y) := dist_le_sqrt_two_mul_supNorm x y
      _ ≤ Real.sqrt 2 * (Plane.supNorm x + Plane.supNorm y) :=
          mul_le_mul_of_nonneg_left (supNorm_sub_le x y) hsqrt.le
      _ ≤ Real.sqrt 2 * (1 / (N : ℝ) + 1 / (N : ℝ)) :=
          mul_le_mul_of_nonneg_left (add_le_add (hsmall x hx).le (hsmall y hy).le) hsqrt.le
      _ = Real.sqrt 2 / N + Real.sqrt 2 / N := by ring
      _ ≤ δ / 2 + Real.sqrt 2 / N := by linarith
  · -- the annulus between two rings: project radially onto `S`
    have hainv : (N : ℝ)⁻¹ ≤ a := by
      rw [ha, inv_eq_one_div, div_le_div_iff_of_pos_right hNR0]
      exact_mod_cast hk1
    have hapos : 0 < a := lt_of_lt_of_le (by positivity) hainv
    have hpos : ∀ x ∈ F, 0 < Plane.supNorm x := fun x hx => lt_of_lt_of_le hapos (hlow x hx)
    set g : Plane → Plane := fun x => (Plane.supNorm x)⁻¹ • x with hg
    have hrecov : ∀ x ∈ F, Plane.supNorm x • g x = x := by
      intro x hx
      rw [hg]
      simp only [smul_smul]
      rw [mul_inv_cancel₀ (ne_of_gt (hpos x hx)), one_smul]
    have hgS : ∀ x ∈ F, g x ∈ modelCurve := by
      intro x hx
      change Plane.supNorm ((Plane.supNorm x)⁻¹ • x) = 1
      rw [Plane.supNorm_smul, abs_of_nonneg (inv_nonneg.2 (Plane.supNorm_nonneg x))]
      exact inv_mul_cancel₀ (ne_of_gt (hpos x hx))
    have hgcont : ContinuousOn g F :=
      ContinuousOn.smul (continuous_supNorm.continuousOn.inv₀ fun x hx => ne_of_gt (hpos x hx))
        continuousOn_id
    have hgavoid : ∀ x ∈ F, g x ∈ modelCurve \ {w : Plane | w ∈ fresh} := by
      intro x hx
      refine ⟨hgS x hx, fun hmem => hdisj x hx ?_⟩
      -- `x` lies on the spoke at `g x`
      refine spokePiece_seg_subset_cover hN hmem ?_
      rw [spokePiece_seg hN]
      exact ⟨Plane.supNorm x, ⟨le_trans hainv (hlow x hx),
        le_trans (hup x hx).le hb1⟩, hrecov x hx⟩
    have hgdist : ∀ x ∈ F, ∀ y ∈ F, dist (g x) (g y) ≤ δ / 2 := fun x hx y hy =>
      hdense (g '' F) (by rintro _ ⟨w, hw, rfl⟩; exact hgavoid w hw) (hconn.image g hgcont)
        (g x) ⟨x, hx, rfl⟩ (g y) ⟨y, hy, rfl⟩
    intro x hx y hy
    have hsplit : x - y = Plane.supNorm x • (g x - g y)
        + (Plane.supNorm x - Plane.supNorm y) • g y := by
      rw [smul_sub, sub_smul, hrecov x hx, hrecov y hy]
      abel
    have hnormy : ‖g y‖ ≤ Real.sqrt 2 := by
      have := Plane.norm_le_sqrt_two_mul_supNorm (g y)
      rwa [show Plane.supNorm (g y) = 1 from hgS y hy, mul_one] at this
    have hts : |Plane.supNorm x - Plane.supNorm y| ≤ 1 / (N : ℝ) := by
      rw [← hba]
      exact abs_le.2 ⟨by linarith [hlow x hx, hup y hy], by linarith [hup x hx, hlow y hy]⟩
    have hx1 : Plane.supNorm x ≤ 1 := le_of_lt (lt_of_lt_of_le (hup x hx) hb1)
    calc dist x y = ‖Plane.supNorm x • (g x - g y)
          + (Plane.supNorm x - Plane.supNorm y) • g y‖ := by rw [dist_eq_norm, hsplit]
      _ ≤ ‖Plane.supNorm x • (g x - g y)‖
          + ‖(Plane.supNorm x - Plane.supNorm y) • g y‖ := norm_add_le _ _
      _ = Plane.supNorm x * ‖g x - g y‖
          + |Plane.supNorm x - Plane.supNorm y| * ‖g y‖ := by
          rw [norm_smul, norm_smul, Real.norm_eq_abs, Real.norm_eq_abs,
            abs_of_nonneg (Plane.supNorm_nonneg x)]
      _ ≤ 1 * (δ / 2) + 1 / (N : ℝ) * Real.sqrt 2 := by
          refine add_le_add (mul_le_mul hx1 ?_ (norm_nonneg _) zero_le_one)
            (mul_le_mul hts hnormy (norm_nonneg _) (by positivity))
          rw [← dist_eq_norm]
          exact hgdist x hx y hy
      _ = δ / 2 + Real.sqrt 2 / N := by ring

/-- The mesh occupies a subset of the closed square. -/
theorem cover_meshSegments_subset {N : ℕ} (hN : 2 ≤ N) {fresh : List Plane}
    (hfresh : ∀ z ∈ fresh, z ∈ modelCurve) :
    cover (meshSegments N fresh) ⊆ Plane.closedSquare 0 1 := by
  intro x hx
  obtain ⟨P, hP, hxP⟩ := mem_cover_iff.1 hx
  exact meshSegments_subset_closedSquare hN hfresh hP hxP

/-- **Clause 1.** Every bounded face of the mesh lies in the open square and has diameter
`< δ`. -/
theorem meshGraph_face_small {N : ℕ} (hN : 2 ≤ N) {fresh : List Plane}
    (hfresh : ∀ z ∈ fresh, z ∈ modelCurve) {anchors : List Plane} {δ : ℝ} (hδ : 0 < δ)
    (hNδ : 2 * Real.sqrt 2 < δ * N) (hdense : FreshDense fresh δ) {base : Plane}
    (hbase : base ∈ Graph.exterior (meshGraph N fresh anchors) segmentDrawing)
    (hbdd : Bornology.IsBounded (Graph.face (meshGraph N fresh anchors) segmentDrawing base)) :
    Graph.face (meshGraph N fresh anchors) segmentDrawing base ⊆ Plane.openSquare 0 1 ∧
      Metric.diam (Graph.face (meshGraph N fresh anchors) segmentDrawing base) < δ := by
  have hNR0 : (0 : ℝ) < N := by exact_mod_cast Nat.lt_of_lt_of_le two_pos hN
  set F := Graph.face (meshGraph N fresh anchors) segmentDrawing base with hF
  have hpt : Graph.pointSet (meshGraph N fresh anchors) segmentDrawing
      = cover (meshSegments N fresh) := meshGraph_pointSet N fresh anchors
  have hsq : Graph.pointSet (meshGraph N fresh anchors) segmentDrawing
      ⊆ Plane.closedSquare 0 1 := by rw [hpt]; exact cover_meshSegments_subset hN hfresh
  -- the base point is inside the square: outside it the face would be the unbounded one
  have hbM : base ∉ cover (meshSegments N fresh) := by rw [← hpt]; exact hbase
  have hb1 : Plane.supNorm base < 1 := by
    rcases lt_trichotomy (Plane.supNorm base) 1 with h | h | h
    · exact h
    · exact absurd (ringSet_subset_cover hN (one_mem_meshRadii hN) h) hbM
    · exfalso
      have hmem : base ∈ Plane.beyondSquare 1 := by
        rw [Plane.beyondSquare_eq_compl]
        exact fun hc => absurd (mem_closedSquare_zero_one.1 hc) (not_le.2 h)
      exact Graph.not_isBounded_beyondSquare 1
        (hbdd.subset (Graph.beyondSquare_subset_face hsq hmem))
  have hdisj : ∀ x ∈ F, x ∉ cover (meshSegments N fresh) := by
    intro x hx
    have := Graph.face_subset_exterior _ _ _ hx
    rwa [Graph.exterior, hpt, mem_compl_iff] at this
  obtain ⟨hin, hdist⟩ := radial_diam_bound hN hNδ.le hdense
    (Graph.isConnected_face hbase).isPreconnected hdisj (Graph.mem_face hbase) hb1
  refine ⟨fun x hx => mem_openSquare_zero_one.2 (hin x hx), ?_⟩
  have hthin : Real.sqrt 2 / (N : ℝ) < δ / 2 := by
    rw [div_lt_div_iff₀ hNR0 two_pos]; linarith
  refine lt_of_le_of_lt (Metric.diam_le_of_forall_dist_le (by positivity) hdist) ?_
  linarith

/-! ### Clause 5: the mesh minus `S` is connected

The inner rings and the spokes-minus-their-outer-endpoint are each connected, every inner ring
meets every spoke, and every spoke meets the innermost ring. So a single point of the innermost
ring reaches everything, which is what `isPreconnected_of_forall` asks for. At least one fresh
point is needed: with no spokes the rings are disjoint circles. -/

/-- A spoke with its outer endpoint removed. -/
noncomputable def halfSpoke (N : ℕ) (z : Plane) : Set Plane :=
  (fun t : ℝ => t • z) '' Ico ((N : ℝ)⁻¹) 1

theorem isConnected_halfSpoke {N : ℕ} (hN : 2 ≤ N) (z : Plane) :
    IsConnected (halfSpoke N z) :=
  (isConnected_Ico (inv_cast_lt_one hN)).image _
    (Continuous.continuousOn (continuous_id.smul continuous_const))

theorem halfSpoke_subset {N : ℕ} (hN : 2 ≤ N) (z : Plane) :
    halfSpoke N z ⊆ (spokePiece N z).seg := by
  rw [halfSpoke, spokePiece_seg hN]
  exact Set.image_mono Ico_subset_Icc_self

theorem halfSpoke_disjoint_modelCurve {N : ℕ} (hN : 2 ≤ N) {z : Plane} (hz : z ∈ modelCurve) :
    ∀ x ∈ halfSpoke N z, x ∉ modelCurve := by
  rintro _ ⟨t, ht, rfl⟩ hmem
  have h0 : (0 : ℝ) ≤ t := le_trans (inv_cast_pos hN).le ht.1
  have : t = 1 := by
    have hval := supNorm_smul_of_mem_modelCurve h0 hz
    rw [show Plane.supNorm (t • z) = 1 from hmem] at hval
    exact hval.symm
  exact absurd this (ne_of_lt ht.2)

theorem smul_mem_halfSpoke {N : ℕ} {t : ℝ} (ht : (N : ℝ)⁻¹ ≤ t) (ht1 : t < 1) (z : Plane) :
    t • z ∈ halfSpoke N z := ⟨t, ⟨ht, ht1⟩, rfl⟩

/-- The frame of a square is connected: four segments in a cycle, meeting at the corners. -/
theorem isConnected_ringSet {r : ℝ} (hr : 0 ≤ r) : IsConnected (ringSet r) := by
  have hseg : ∀ u v : Plane, IsConnected (segment ℝ u v) := fun u v =>
    (convex_segment u v).isConnected ⟨u, left_mem_segment ℝ _ _⟩
  rw [← cover_ringPieces hr]
  simp only [ringPieces, cover_cons, cover_nil, union_empty]
  have hCD : IsConnected (segment ℝ (Plane.mk (-r) (-r)) (Plane.mk r (-r))
      ∪ segment ℝ (Plane.mk r (-r)) (Plane.mk r r)) :=
    (hseg _ _).union ⟨Plane.mk r (-r), right_mem_segment ℝ _ _, left_mem_segment ℝ _ _⟩ (hseg _ _)
  have hBCD := (hseg (Plane.mk (-r) r) (Plane.mk (-r) (-r))).union
    ⟨Plane.mk (-r) (-r), right_mem_segment ℝ _ _, Or.inl (left_mem_segment ℝ _ _)⟩ hCD
  exact (hseg (Plane.mk r r) (Plane.mk (-r) r)).union
    ⟨Plane.mk (-r) r, right_mem_segment ℝ _ _, Or.inl (left_mem_segment ℝ _ _)⟩ hBCD

/-- **Clause 5.** The mesh with `S` removed is connected. -/
theorem isConnected_cover_diff_modelCurve {N : ℕ} (hN : 2 ≤ N) {fresh : List Plane}
    (hfresh : ∀ z ∈ fresh, z ∈ modelCurve) {z₀ : Plane} (hz₀ : z₀ ∈ fresh) :
    IsConnected (cover (meshSegments N fresh) \ modelCurve) := by
  have hinvpos := inv_cast_pos hN
  have hinvlt := inv_cast_lt_one hN
  set p : Plane := ((N : ℝ)⁻¹) • z₀ with hp
  have hpring : p ∈ ringSet ((N : ℝ)⁻¹) :=
    supNorm_smul_of_mem_modelCurve hinvpos.le (hfresh z₀ hz₀)
  have hphalf : p ∈ halfSpoke N z₀ := smul_mem_halfSpoke le_rfl hinvlt z₀
  have hinvmem : ((N : ℝ)⁻¹) ∈ meshRadii N := inv_mem_meshRadii hN
  -- the two building blocks, and the fact that they miss `S`
  have hringsub : ∀ r ∈ meshRadii N, r ≠ 1 →
      ringSet r ⊆ cover (meshSegments N fresh) \ modelCurve := by
    intro r hr hr1 x hx
    exact ⟨ringSet_subset_cover hN hr hx, fun hc => hr1 (hx.symm.trans hc)⟩
  have hhalfsub : ∀ z ∈ fresh, halfSpoke N z ⊆ cover (meshSegments N fresh) \ modelCurve := by
    intro z hz x hx
    exact ⟨spokePiece_seg_subset_cover hN hz (halfSpoke_subset hN z hx),
      halfSpoke_disjoint_modelCurve hN (hfresh z hz) x hx⟩
  refine ⟨⟨p, hhalfsub z₀ hz₀ hphalf⟩, isPreconnected_of_forall p ?_⟩
  intro y hy
  obtain ⟨hyM, hyS⟩ := hy
  rw [cover_meshSegments hN] at hyM
  rcases hyM with hyr | hyz
  · -- `y` is on a ring, which is not the outer one, and the ring meets the spoke at `z₀`
    obtain ⟨r, hr, hyr⟩ := mem_iUnion₂.1 hyr
    have hr1 : r ≠ 1 := fun h => hyS (by rw [← ringSet_one, ← h]; exact hyr)
    have hrpos : 0 < r := meshRadii_pos hN hr
    have hrlt : r < 1 := lt_of_le_of_ne (meshRadii_le_one hN hr) hr1
    have hrinv : ((N : ℝ)⁻¹) ≤ r := by
      obtain ⟨j, hj, rfl⟩ := mem_meshRadii.1 hr
      have hNR0 : (0 : ℝ) < N := by exact_mod_cast Nat.lt_of_lt_of_le two_pos hN
      rw [inv_eq_one_div, div_le_div_iff_of_pos_right hNR0]
      linarith [Nat.cast_nonneg (α := ℝ) j]
    refine ⟨ringSet r ∪ halfSpoke N z₀, union_subset (hringsub r hr hr1) (hhalfsub z₀ hz₀),
      Or.inr hphalf, Or.inl hyr, ?_⟩
    exact ((isConnected_ringSet hrpos.le).union
      ⟨r • z₀, supNorm_smul_of_mem_modelCurve hrpos.le (hfresh z₀ hz₀),
        smul_mem_halfSpoke hrinv hrlt z₀⟩ (isConnected_halfSpoke hN z₀)).isPreconnected
  · -- `y` is on a spoke, below `S`, and the spoke meets the innermost ring
    obtain ⟨z, hz, hyz⟩ := mem_iUnion₂.1 hyz
    rw [spokePiece_seg hN] at hyz
    obtain ⟨t, ht, rfl⟩ := hyz
    have h0 : (0 : ℝ) ≤ t := le_trans hinvpos.le ht.1
    have ht1 : t < 1 := lt_of_le_of_ne ht.2 fun h => hyS (by
      rw [← ringSet_one]
      exact (supNorm_smul_of_mem_modelCurve h0 (hfresh z hz)).trans h)
    refine ⟨halfSpoke N z ∪ ringSet ((N : ℝ)⁻¹),
      union_subset (hhalfsub z hz) (hringsub _ hinvmem (ne_of_lt hinvlt)),
      Or.inr hpring, Or.inl (smul_mem_halfSpoke ht.1 ht1 z), ?_⟩
    exact ((isConnected_halfSpoke hN z).union
      ⟨((N : ℝ)⁻¹) • z, smul_mem_halfSpoke le_rfl hinvlt z,
        supNorm_smul_of_mem_modelCurve hinvpos.le (hfresh z hz)⟩
      (isConnected_ringSet hinvpos.le)).isPreconnected

/-! ### The mesh of a given size

`meshCount δ` rings make both the innermost square and one ring thickness small compared with
`δ`; `2 √2 < δ N` is the single inequality the whole diameter estimate rests on. -/

/-- The number of concentric rings used for mesh size `δ`. -/
noncomputable def meshCount (δ : ℝ) : ℕ := max 2 (⌈2 * Real.sqrt 2 / δ⌉₊ + 1)

theorem two_le_meshCount (δ : ℝ) : 2 ≤ meshCount δ := le_max_left _ _

theorem meshCount_spec {δ : ℝ} (hδ : 0 < δ) : 2 * Real.sqrt 2 < δ * meshCount δ := by
  have h1 : 2 * Real.sqrt 2 / δ < (meshCount δ : ℝ) := by
    calc 2 * Real.sqrt 2 / δ ≤ (⌈2 * Real.sqrt 2 / δ⌉₊ : ℝ) := Nat.le_ceil _
      _ < (⌈2 * Real.sqrt 2 / δ⌉₊ : ℝ) + 1 := by linarith
      _ ≤ (meshCount δ : ℝ) := by exact_mod_cast le_max_right 2 (⌈2 * Real.sqrt 2 / δ⌉₊ + 1)
  rw [div_lt_iff₀ hδ] at h1
  linarith

/-- **The anchored square mesh**: `meshCount δ` concentric ring frames inside `Q = [-1,1]²`,
one radial spoke at each fresh boundary point, and the anchors inserted as extra vertices of
the outer ring. -/
noncomputable def squareMesh (δ : ℝ) (fresh anchors : List Plane) : Graph Plane Piece :=
  meshGraph (meshCount δ) fresh anchors

instance squareMesh_finite (δ : ℝ) (fresh anchors : List Plane) :
    Graph.Finite (squareMesh δ fresh anchors) := meshGraph_finite _ _ _

/-- The mesh is a plane graph, drawn with straight edges. -/
theorem squareMesh_isDrawing {fresh : List Plane} (hfresh : ∀ z ∈ fresh, z ∈ modelCurve)
    (δ : ℝ) (anchors : List Plane) :
    Graph.IsDrawing (squareMesh δ fresh anchors) segmentDrawing :=
  meshGraph_isDrawing (two_le_meshCount δ) hfresh anchors

theorem squareMesh_pointSet (δ : ℝ) (fresh anchors : List Plane) :
    Graph.pointSet (squareMesh δ fresh anchors) segmentDrawing
      = cover (meshSegments (meshCount δ) fresh) :=
  meshGraph_pointSet _ _ _

/-- The whole model curve is part of the mesh. -/
theorem modelCurve_subset_squareMesh_pointSet (δ : ℝ) (fresh anchors : List Plane) :
    modelCurve ⊆ Graph.pointSet (squareMesh δ fresh anchors) segmentDrawing := by
  rw [squareMesh_pointSet, ← ringSet_one]
  exact ringSet_subset_cover (two_le_meshCount δ) (one_mem_meshRadii (two_le_meshCount δ))

/-- The mesh occupies a subset of `Q`. -/
theorem squareMesh_pointSet_subset {fresh : List Plane} (hfresh : ∀ z ∈ fresh, z ∈ modelCurve)
    (δ : ℝ) (anchors : List Plane) :
    Graph.pointSet (squareMesh δ fresh anchors) segmentDrawing ⊆ Plane.closedSquare 0 1 := by
  rw [squareMesh_pointSet]
  exact cover_meshSegments_subset (two_le_meshCount δ) hfresh

/-- **Clause 1.** Every bounded face lies in the open square and has diameter `< δ`. -/
theorem squareMesh_face_small {fresh : List Plane} (hfresh : ∀ z ∈ fresh, z ∈ modelCurve)
    {δ : ℝ} (hδ : 0 < δ) (hdense : FreshDense fresh δ) {anchors : List Plane} {base : Plane}
    (hbase : base ∈ Graph.exterior (squareMesh δ fresh anchors) segmentDrawing)
    (hbdd : Bornology.IsBounded (Graph.face (squareMesh δ fresh anchors) segmentDrawing base)) :
    Graph.face (squareMesh δ fresh anchors) segmentDrawing base ⊆ Plane.openSquare 0 1 ∧
      Metric.diam (Graph.face (squareMesh δ fresh anchors) segmentDrawing base) < δ :=
  meshGraph_face_small (two_le_meshCount δ) hfresh hδ (meshCount_spec hδ) hdense hbase hbdd

/-- **Clause 2.** Every anchor lying on `S` is a vertex. -/
theorem squareMesh_anchor_mem_vertexSet (δ : ℝ) {fresh anchors : List Plane} {p : Plane}
    (hp : p ∈ anchors) (hpS : p ∈ modelCurve) : p ∈ V(squareMesh δ fresh anchors) :=
  anchor_mem_vertexSet (two_le_meshCount δ) hp hpS

/-- **Clause 3.** The edges lying on `S` occupy exactly `S`. -/
theorem squareMesh_cover_outerEdges (δ : ℝ) (fresh anchors : List Plane) :
    ⋃ P ∈ outerEdges (meshCount δ) fresh anchors, P.seg = modelCurve :=
  cover_outerEdges (two_le_meshCount δ) fresh anchors

/-- **Clause 4, first half.** An edge meeting `S` without lying on it meets it in a single
fresh point, which is one of its endpoints. -/
theorem squareMesh_inner_edge_at_fresh {fresh : List Plane}
    (hfresh : ∀ z ∈ fresh, z ∈ modelCurve) (δ : ℝ) {anchors : List Plane} {P : Piece}
    (hP : P ∈ E(squareMesh δ fresh anchors)) (hmeet : (P.seg ∩ modelCurve).Nonempty)
    (hnot : ¬ P.seg ⊆ modelCurve) :
    ∃ z ∈ fresh, P.seg ∩ modelCurve = {z} ∧ (z = P.1 ∨ z = P.2) ∧
      P.seg ⊆ (spokePiece (meshCount δ) z).seg :=
  meshGraph_inner_edge_at_fresh (two_le_meshCount δ) hfresh hP hmeet hnot

/-- **Clause 4, second half.** Exactly one edge leaves `S` at each fresh point. -/
theorem squareMesh_unique_inner_edge {fresh : List Plane}
    (hfresh : ∀ z ∈ fresh, z ∈ modelCurve) (δ : ℝ) (anchors : List Plane) {z : Plane}
    (hz : z ∈ fresh) :
    ∃! P : Piece, P ∈ E(squareMesh δ fresh anchors) ∧ (z = P.1 ∨ z = P.2) ∧
      ¬ P.seg ⊆ modelCurve :=
  unique_inner_edge_at_fresh (two_le_meshCount δ) hfresh anchors hz

/-- **Clause 5.** The mesh minus `S` is connected. -/
theorem squareMesh_isConnected_diff {fresh : List Plane}
    (hfresh : ∀ z ∈ fresh, z ∈ modelCurve) (δ : ℝ) (anchors : List Plane) {z₀ : Plane}
    (hz₀ : z₀ ∈ fresh) :
    IsConnected
      (Graph.pointSet (squareMesh δ fresh anchors) segmentDrawing \ modelCurve) := by
  rw [squareMesh_pointSet]
  exact isConnected_cover_diff_modelCurve (two_le_meshCount δ) hfresh hz₀

end Schoenflies


==> anc/P5-kernel-deficit-lean-v6/vendor/schoenflies-lean/Schoenflies/SquareMeshClosed.lean <==
/-
Copyright (c) 2026 Álvaro Begué. All rights reserved.
Released under Apache 2.0 license as described in the file LICENSE.
Authors: Álvaro Begué
-/
import Schoenflies.GridAttach
import Schoenflies.SquareCycle

/-!
# The anchored square mesh, closed

`Schoenflies/SquareMesh.lean` builds `Schoenflies.squareMesh δ fresh anchors` and proves the
geometric clauses of `prop:anchored-square-mesh`; `Schoenflies/SquareMeshConnected.lean`,
`Schoenflies/SquareMeshFixed.lean` and `Schoenflies/LocalGrid.lean` add the grid combinatorics,
the outer cycle from an explicit path-subdivision hypothesis, and the degenerate cases. This
module proves that path-subdivision hypothesis for the mesh.

## The hypothesis that is discharged here

`Schoenflies.SubdividesToPath pieces points` says: *the overlay edges lying inside a source
segment are exactly the edges of a path of the overlay from one end of that segment to the
other.* `SquareMeshFixed.lean` states it as an explicit hypothesis, and its docstring says the
theorem does not exist on `main`.

It does exist. `Schoenflies.exists_incWalk_insideEdges` in `Schoenflies/SquareCycle.lean` is
exactly that statement in the vocabulary of `Graph.IsIncWalk` — a walk along which
`dist P.1 ·` strictly increases — and `Graph.IsIncWalk.isPath` turns it into a path. The two
modules were simply never in one import chain: `SquareCycle.lean` was imported only by
`Schoenflies/JordanClosed.lean`. `Schoenflies.subdividesToPath_of_overlay` is the four-line
bridge, allowing the results of `SquareMeshFixed.lean` to be applied directly to the mesh.

## The outer cycle, as data

`Schoenflies.meshGraph_outer_cycle` is existential — its own docstring says *"once that
hypothesis is discharged by a theorem exporting the chain as a `def`, this should be restated
with the cycle as data"*. That is done here: `outerCycleEdge`, `outerCycleStart`,
`outerCycleEnd`, `outerCycleThird` and `outerCycleDetour` are `def`s, and the three clauses
are separate lemmas about them. A consumer needing the outer cycle of the mesh takes these
five names, not an `∃` it has to destructure at every use.

## Clause 5, and the hypothesis that is actually true

Clause 5 — *the skeleton of `T` is 2-connected* — was absent from every earlier module, and for
a good reason: it is **false** for `Schoenflies.squareMesh δ fresh anchors` when `fresh` has
fewer than two distinct points (`Schoenflies.not_isTwoConnected_meshGraph_of_fresh_subsingleton`),
and `Schoenflies.FreshDense fresh δ` alone does not repair it
(`Schoenflies.freshDense_not_isTwoConnected`). What repairs it is `FreshDense fresh δ` together
with `δ < 4`, which forces two distinct fresh points
(`Schoenflies.exists_two_distinct_fresh_of_freshDense`). The blueprint's caller uses
`δ = ε_n = 2⁻ⁿ`, far below `4`, so the hypothesis is free at the only call site.

The assembly is the blueprint's, with one correction. The blueprint says *"adding these finitely
many cycles one at a time"*, but the **first** addition cannot be a cycle: distinct rings of the
mesh are disjoint, so no two of them share the two vertices `lem:union-two-connected` needs. The
first addition is an **ear** — down the spoke at `z`, round the inner ring, back up the spoke at
`w` — and that is precisely where the two distinct fresh points are spent. After it, every
further ring shares the crossing points `r • z ≠ r • w` with the spokes and goes in by
`lem:union-two-connected`, and every further spoke is an ear between the outer and inner rings.
`Graph.IsTwoConnected.of_le_of_vertexSet_subset` then transfers 2-connectivity from the assembly
to the mesh, since every mesh vertex lies on a ring or on a spoke.

## The proposition, clause by clause

`prop:anchored-square-mesh` is exported as **data with its clauses as separate lemmas**: the
object is the `def` `Schoenflies.squareMesh δ fresh anchors`, and nothing is `∃`-packaged.

1. every 2-cell has diameter `< δ` — `Schoenflies.squareMesh_face_small`;
2. every anchor on `S` is a boundary vertex — `Schoenflies.squareMesh_anchor_mem_vertexSet`;
3. every new internal edge meeting `S` ends at a fresh point —
   `Schoenflies.squareMesh_inner_edge_at_fresh`;
4. exactly one such edge at each fresh point — `Schoenflies.squareMesh_unique_inner_edge`;
5. the skeleton is 2-connected — **`Schoenflies.squareMesh_isTwoConnected`** (this module);
6. `|T| ∖ S` is connected — `Schoenflies.squareMesh_isConnected_diff`.

and the outer cycle, which `def:admissible-graph` and every downstream consumer need as a
genuine cycle rather than a point set — `Schoenflies.squareMesh_isLongCycle_outerCycle`,
`Schoenflies.squareMesh_outerCycle_edgesCover` (this module).

## Blueprint

* `subdividesToPath_of_overlay`, `meshSubdividesToPath` — `lem:polygonal-overlay`: the
  subdivision of one source segment is a path of the overlay. This discharges
  `Schoenflies.SubdividesToPath`.
* `meshGraph_outer_cycle_of_mem_modelCurve`, `squareMesh_outer_cycle` —
  `prop:anchored-square-mesh` clause 3 as a **cycle**, with no hypothesis beyond `fresh ⊆ S`.
* `outerCycleEdge`, `outerCycleStart`, `outerCycleEnd`, `outerCycleThird`, `outerCycleDetour`,
  `squareMesh_isLongCycle_outerCycle`, `squareMesh_outerCycle_subset_modelCurve`,
  `squareMesh_outerCycle_edgesCover` — the same cycle as data with its clauses as lemmas.
* `rsideT`/`rsideL`/`rsideB`/`rsideR` and `meshGraph_ring_cycle` — the outer-cycle argument at
  every radius: each ring of the mesh is a long cycle occupying exactly that ring.
* `ringGraph`, `ringGraph_isTwoConnected`, `mem_vertexSet_ringGraph` — each ring as a named
  2-connected subgraph, via `Schoenflies.squareGraph` at centre `0`.
* `spokePiece_inter_ringSet`, `smul_mem_meshPoints`, `smul_mem_vertexSet_ringGraph` —
  the crossing points `r • z` as vertices, from the `MeetsAreCut` clause of `meshPoints`.
* `spokeWalk`, `spokeGraph` — each spoke as a path of the mesh.
* `meshEar`, `meshEar_isPath`, `meshCore_isTwoConnected` — `lem:subdivision-ear-preserve` (b):
  the ear that joins the outer ring to the inner one.
* `attachRings`, `attachSpokes` and their 2-connectivity — `lem:union-two-connected` and
  `lem:subdivision-ear-preserve` iterated, the blueprint's *"adding these finitely many cycles
  one at a time"*.
* `meshGraph_isTwoConnected`, `squareMesh_isTwoConnected` — `prop:anchored-square-mesh`
  clause 5.
-/

open Metric Set
open scoped Graph

namespace Schoenflies

/-! ### `SubdividesToPath` is a theorem

The membership clause of `Schoenflies.SubdividesToPath` and the membership clause of
`Schoenflies.insideEdges` are the same statement: `Q ∈ E(overlayGraph pieces points)` unfolds
to `Q ∈ overlayPieces pieces points` by `Iff.rfl`. So the only work is to turn the increasing
walk into a path, which `Graph.IsIncWalk.isPath` does. -/

/-- **The subdivision of a source segment is a path of the overlay.** This is
`Schoenflies.SubdividesToPath`, the hypothesis `Schoenflies/SquareMeshFixed.lean` carries
through all of its results, proved from `Schoenflies.exists_incWalk_insideEdges`. -/
theorem subdividesToPath_of_overlay {pieces : List Piece} {points : List Plane}
    (hnd : ∀ P ∈ pieces, P.Nondeg) (hEnds : EndsAreCut pieces points)
    (hMeets : MeetsAreCut pieces points) : SubdividesToPath pieces points := by
  intro P hP hPnd
  obtain ⟨W, hW, hinc⟩ := exists_incWalk_insideEdges hnd hEnds hMeets hP hPnd
  exact ⟨W, hinc.isPath, hW⟩

/-- The mesh's own instance of `Schoenflies.SubdividesToPath`. -/
theorem meshSubdividesToPath {N : ℕ} (hN : 2 ≤ N) {fresh : List Plane}
    (hfresh : ∀ z ∈ fresh, z ∈ modelCurve) (anchors : List Plane) :
    SubdividesToPath (meshSegments N fresh) (meshPoints N fresh anchors) :=
  subdividesToPath_of_overlay (meshSegments_nondeg hN hfresh)
    (meshPoints_endsAreCut N fresh anchors) (meshPoints_meetsAreCut N fresh anchors)

/-! ### The outer cycle, with no hypothesis -/

/-- **Clause 3 as a cycle**, for `meshGraph`. -/
theorem meshGraph_outer_cycle_of_mem_modelCurve {N : ℕ} (hN : 2 ≤ N) {fresh : List Plane}
    (hfresh : ∀ z ∈ fresh, z ∈ modelCurve) (anchors : List Plane) :
    ∃ (e : Piece) (u v x : Plane) (D : List Piece),
      (meshGraph N fresh anchors).IsLongCycle e u v D x ∧
        (∀ Q ∈ e :: D, Q.seg ⊆ modelCurve) ∧
        Graph.edgesCover segmentDrawing (e :: D) = modelCurve :=
  meshGraph_outer_cycle hN hfresh anchors (meshSubdividesToPath hN hfresh anchors)

/-- **Clause 3 as a cycle**, for `squareMesh`. -/
theorem squareMesh_outer_cycle {fresh : List Plane}
    (hfresh : ∀ z ∈ fresh, z ∈ modelCurve) (δ : ℝ) (anchors : List Plane) :
    ∃ (e : Piece) (u v x : Plane) (D : List Piece),
      (squareMesh δ fresh anchors).IsLongCycle e u v D x ∧
        (∀ Q ∈ e :: D, Q.seg ⊆ modelCurve) ∧
        Graph.edgesCover segmentDrawing (e :: D) = modelCurve :=
  squareMesh_outer_cycle_of_subdividesToPath hfresh δ anchors
    (meshSubdividesToPath (two_le_meshCount δ) hfresh anchors)

/-- The mesh has a 2-connected outer-cycle subgraph. -/
theorem exists_squareMesh_outerCycleGraph_isTwoConnected {fresh : List Plane}
    (hfresh : ∀ z ∈ fresh, z ∈ modelCurve) (δ : ℝ) (anchors : List Plane) :
    ∃ (e : Piece) (u : Plane) (D : List Piece),
      ((squareMesh δ fresh anchors).cycleGraph u e D).IsTwoConnected ∧
        Graph.edgesCover segmentDrawing (e :: D) = modelCurve :=
  squareMesh_outer_cycleGraph_isTwoConnected_of_subdividesToPath hfresh δ anchors
    (meshSubdividesToPath (two_le_meshCount δ) hfresh anchors)

/-! ### The outer cycle as data

Five `def`s and three lemmas, replacing the five-fold existential above. The `dite` is what
makes the definition total: the hypothesis `fresh ⊆ S` is not available inside a `def`, so the
data is junk when it fails and the lemmas carry the hypothesis. -/

open scoped Classical in
/-- The outer cycle of the mesh, as a tuple `(e, u, v, w, D)`: the distinguished edge, its two
ends, the third vertex, and the detour. Junk when `fresh ⊄ S`. -/
noncomputable def outerCycleData (δ : ℝ) (fresh anchors : List Plane) :
    Piece × Plane × Plane × Plane × List Piece :=
  if h : ∃ t : Piece × Plane × Plane × Plane × List Piece,
      (squareMesh δ fresh anchors).IsLongCycle t.1 t.2.1 t.2.2.1 t.2.2.2.2 t.2.2.2.1 ∧
        (∀ Q ∈ t.1 :: t.2.2.2.2, Q.seg ⊆ modelCurve) ∧
        Graph.edgesCover segmentDrawing (t.1 :: t.2.2.2.2) = modelCurve
    then h.choose else ((0, 0), 0, 0, 0, [])

/-- The distinguished edge of the outer cycle. -/
noncomputable def outerCycleEdge (δ : ℝ) (fresh anchors : List Plane) : Piece :=
  (outerCycleData δ fresh anchors).1

/-- The vertex the outer cycle starts at: one end of `outerCycleEdge`. -/
noncomputable def outerCycleStart (δ : ℝ) (fresh anchors : List Plane) : Plane :=
  (outerCycleData δ fresh anchors).2.1

/-- The other end of `outerCycleEdge`, where the detour ends. -/
noncomputable def outerCycleEnd (δ : ℝ) (fresh anchors : List Plane) : Plane :=
  (outerCycleData δ fresh anchors).2.2.1

/-- A third vertex of the outer cycle, distinct from its two named ones: this is what makes the
cycle *long*, hence 2-connected. -/
noncomputable def outerCycleThird (δ : ℝ) (fresh anchors : List Plane) : Plane :=
  (outerCycleData δ fresh anchors).2.2.2.1

/-- The detour of the outer cycle: the path from `outerCycleStart` to `outerCycleEnd` avoiding
`outerCycleEdge`. -/
noncomputable def outerCycleDetour (δ : ℝ) (fresh anchors : List Plane) : List Piece :=
  (outerCycleData δ fresh anchors).2.2.2.2

theorem outerCycleData_spec {fresh : List Plane} (hfresh : ∀ z ∈ fresh, z ∈ modelCurve)
    (δ : ℝ) (anchors : List Plane) :
    (squareMesh δ fresh anchors).IsLongCycle (outerCycleEdge δ fresh anchors)
        (outerCycleStart δ fresh anchors) (outerCycleEnd δ fresh anchors)
        (outerCycleDetour δ fresh anchors) (outerCycleThird δ fresh anchors) ∧
      (∀ Q ∈ outerCycleEdge δ fresh anchors :: outerCycleDetour δ fresh anchors,
        Q.seg ⊆ modelCurve) ∧
      Graph.edgesCover segmentDrawing
        (outerCycleEdge δ fresh anchors :: outerCycleDetour δ fresh anchors) = modelCurve := by
  classical
  have h : ∃ t : Piece × Plane × Plane × Plane × List Piece,
      (squareMesh δ fresh anchors).IsLongCycle t.1 t.2.1 t.2.2.1 t.2.2.2.2 t.2.2.2.1 ∧
        (∀ Q ∈ t.1 :: t.2.2.2.2, Q.seg ⊆ modelCurve) ∧
        Graph.edgesCover segmentDrawing (t.1 :: t.2.2.2.2) = modelCurve := by
    obtain ⟨e, u, v, x, D, h₁, h₂, h₃⟩ := squareMesh_outer_cycle hfresh δ anchors
    exact ⟨(e, u, v, x, D), h₁, h₂, h₃⟩
  have hd : outerCycleData δ fresh anchors = h.choose := dif_pos h
  simpa [outerCycleEdge, outerCycleStart, outerCycleEnd, outerCycleThird, outerCycleDetour, hd]
    using h.choose_spec

/-- **Clause 3, as data.** The edge, the two ends, the third vertex and the detour form a long
cycle of the mesh. -/
theorem squareMesh_isLongCycle_outerCycle {fresh : List Plane}
    (hfresh : ∀ z ∈ fresh, z ∈ modelCurve) (δ : ℝ) (anchors : List Plane) :
    (squareMesh δ fresh anchors).IsLongCycle (outerCycleEdge δ fresh anchors)
      (outerCycleStart δ fresh anchors) (outerCycleEnd δ fresh anchors)
      (outerCycleDetour δ fresh anchors) (outerCycleThird δ fresh anchors) :=
  (outerCycleData_spec hfresh δ anchors).1

/-- Every edge of the outer cycle lies on `S`. -/
theorem squareMesh_outerCycle_subset_modelCurve {fresh : List Plane}
    (hfresh : ∀ z ∈ fresh, z ∈ modelCurve) (δ : ℝ) (anchors : List Plane) :
    ∀ Q ∈ outerCycleEdge δ fresh anchors :: outerCycleDetour δ fresh anchors,
      Q.seg ⊆ modelCurve :=
  (outerCycleData_spec hfresh δ anchors).2.1

/-- The outer cycle occupies exactly `S`. -/
theorem squareMesh_outerCycle_edgesCover {fresh : List Plane}
    (hfresh : ∀ z ∈ fresh, z ∈ modelCurve) (δ : ℝ) (anchors : List Plane) :
    Graph.edgesCover segmentDrawing
      (outerCycleEdge δ fresh anchors :: outerCycleDetour δ fresh anchors) = modelCurve :=
  (outerCycleData_spec hfresh δ anchors).2.2

/-- The outer cycle, as a subgraph, is 2-connected. -/
theorem squareMesh_outerCycleGraph_isTwoConnected {fresh : List Plane}
    (hfresh : ∀ z ∈ fresh, z ∈ modelCurve) (δ : ℝ) (anchors : List Plane) :
    ((squareMesh δ fresh anchors).cycleGraph (outerCycleStart δ fresh anchors)
      (outerCycleEdge δ fresh anchors) (outerCycleDetour δ fresh anchors)).IsTwoConnected :=
  (squareMesh_isLongCycle_outerCycle hfresh δ anchors).isTwoConnected

/-! ### The four sides of a ring of arbitrary radius

`Schoenflies/SquareMeshFixed.lean` names the four sides of the *outer* ring — `sideT`, `sideL`,
`sideB`, `sideR` — and proves the handful of coordinate facts that the outer-cycle argument
runs on. Every inner ring needs the same facts, so they are restated here with the radius as a
parameter; `rsideT 1 = sideT` and so on, definitionally. -/

/-- The top side of the ring of radius `r`, from the north-east corner to the north-west one. -/
def rsideT (r : ℝ) : Piece := (Plane.mk r r, Plane.mk (-r) r)

/-- The left side of the ring of radius `r`, from north-west to south-west. -/
def rsideL (r : ℝ) : Piece := (Plane.mk (-r) r, Plane.mk (-r) (-r))

/-- The bottom side of the ring of radius `r`, from south-west to south-east. -/
def rsideB (r : ℝ) : Piece := (Plane.mk (-r) (-r), Plane.mk r (-r))

/-- The right side of the ring of radius `r`, from south-east back to north-east. -/
def rsideR (r : ℝ) : Piece := (Plane.mk r (-r), Plane.mk r r)

theorem rsideT_one : rsideT 1 = sideT := rfl
theorem rsideL_one : rsideL 1 = sideL := rfl
theorem rsideB_one : rsideB 1 = sideB := rfl
theorem rsideR_one : rsideR 1 = sideR := rfl

theorem rsideT_mem_ringPieces (r : ℝ) : rsideT r ∈ ringPieces r := by
  simp [ringPieces, rsideT]

theorem rsideL_mem_ringPieces (r : ℝ) : rsideL r ∈ ringPieces r := by
  simp [ringPieces, rsideL]

theorem rsideB_mem_ringPieces (r : ℝ) : rsideB r ∈ ringPieces r := by
  simp [ringPieces, rsideB]

theorem rsideR_mem_ringPieces (r : ℝ) : rsideR r ∈ ringPieces r := by
  simp [ringPieces, rsideR]

theorem mem_rsideT {r : ℝ} {x : Plane} (h : x ∈ (rsideT r).seg) : x 1 = r :=
  (mem_segment_horiz.1 h).1

theorem mem_rsideB {r : ℝ} {x : Plane} (h : x ∈ (rsideB r).seg) : x 1 = -r :=
  (mem_segment_horiz.1 h).1

theorem mem_rsideL {r : ℝ} {x : Plane} (h : x ∈ (rsideL r).seg) : x 0 = -r :=
  (mem_segment_vert.1 h).1

theorem mem_rsideR {r : ℝ} {x : Plane} (h : x ∈ (rsideR r).seg) : x 0 = r :=
  (mem_segment_vert.1 h).1

theorem rsideT_inter_rsideL {r : ℝ} {x : Plane} (h : x ∈ (rsideT r).seg)
    (h' : x ∈ (rsideL r).seg) : x = Plane.mk (-r) r :=
  plane_eq_of_coords (by rw [mem_rsideL h', Plane.mk_zero]) (by rw [mem_rsideT h, Plane.mk_one])

theorem rsideL_inter_rsideB {r : ℝ} {x : Plane} (h : x ∈ (rsideL r).seg)
    (h' : x ∈ (rsideB r).seg) : x = Plane.mk (-r) (-r) :=
  plane_eq_of_coords (by rw [mem_rsideL h, Plane.mk_zero]) (by rw [mem_rsideB h', Plane.mk_one])

theorem rsideB_inter_rsideR {r : ℝ} {x : Plane} (h : x ∈ (rsideB r).seg)
    (h' : x ∈ (rsideR r).seg) : x = Plane.mk r (-r) :=
  plane_eq_of_coords (by rw [mem_rsideR h', Plane.mk_zero]) (by rw [mem_rsideB h, Plane.mk_one])

theorem rsideT_inter_rsideR {r : ℝ} {x : Plane} (h : x ∈ (rsideT r).seg)
    (h' : x ∈ (rsideR r).seg) : x = Plane.mk r r :=
  plane_eq_of_coords (by rw [mem_rsideR h', Plane.mk_zero]) (by rw [mem_rsideT h, Plane.mk_one])

theorem rsideT_disjoint_rsideB {r : ℝ} (hr : 0 < r) {x : Plane} (h : x ∈ (rsideT r).seg)
    (h' : x ∈ (rsideB r).seg) : False := by
  have := (mem_rsideT h).symm.trans (mem_rsideB h'); linarith

theorem rsideL_disjoint_rsideR {r : ℝ} (hr : 0 < r) {x : Plane} (h : x ∈ (rsideL r).seg)
    (h' : x ∈ (rsideR r).seg) : False := by
  have := (mem_rsideL h).symm.trans (mem_rsideR h'); linarith

/-- The four sides of the ring of radius `r` occupy that ring. -/
theorem rsides_cover {r : ℝ} (hr : 0 ≤ r) :
    (rsideT r).seg ∪ (rsideL r).seg ∪ (rsideB r).seg ∪ (rsideR r).seg = ringSet r := by
  rw [← cover_ringPieces hr]
  simp only [ringPieces, cover_cons, cover_nil, Set.union_empty, rsideT, rsideL, rsideB, rsideR]
  ext z
  simp only [Set.mem_union]
  tauto

theorem rside_seg_subset_ringSet {r : ℝ} (hr : 0 ≤ r) {P : Piece}
    (h : P = rsideT r ∨ P = rsideL r ∨ P = rsideB r ∨ P = rsideR r) : P.seg ⊆ ringSet r := by
  rw [← rsides_cover hr]
  rcases h with rfl | rfl | rfl | rfl
  exacts [fun x hx => Or.inl (Or.inl (Or.inl hx)), fun x hx => Or.inl (Or.inl (Or.inr hx)),
    fun x hx => Or.inl (Or.inr hx), fun x hx => Or.inr hx]

/-- Every side of every ring of the mesh is a mesh segment. -/
theorem ring_ringPieces_mem {N : ℕ} {fresh : List Plane} {r : ℝ} (hr : r ∈ meshRadii N)
    {R : Piece} (hR : R ∈ ringPieces r) : R ∈ meshSegments N fresh :=
  mem_meshSegments.2 (Or.inl ⟨r, hr, hR⟩)

/-! ### Every ring of the mesh is a cycle

`Schoenflies.meshGraph_outer_cycle` proves this for the outer ring, `r = 1`, and every step of
its proof is about the four sides of that ring and nothing else. With the sides of a ring of
arbitrary radius now available, the same argument runs verbatim at every radius: the four sides
are four overlay paths, three concatenations glue them into one path once round the ring, and
the last edge of the fourth is peeled off to close the cycle.

This is the theorem the blueprint's *"adding these finitely many cycles one at a time"* needs
for the inner rings, and which `Schoenflies/SquareMeshFixed.lean` names as missing. -/

/-- **Every ring of the mesh is a long cycle of the mesh graph**, and its edges occupy exactly
that ring.

For `r = 1` this is `Schoenflies.meshGraph_outer_cycle`; the content added here is that the
statement holds at every radius of `Schoenflies.meshRadii`, which is what the assembly of
clause 5 of `prop:anchored-square-mesh` consumes. -/
theorem meshGraph_ring_cycle {N : ℕ} (hN : 2 ≤ N) {fresh : List Plane}
    (hfresh : ∀ z ∈ fresh, z ∈ modelCurve) (anchors : List Plane) {r : ℝ}
    (hr : r ∈ meshRadii N) :
    ∃ (e : Piece) (u v x : Plane) (D : List Piece),
      (meshGraph N fresh anchors).IsLongCycle e u v D x ∧
        (∀ Q ∈ e :: D, Q.seg ⊆ ringSet r) ∧
        Graph.edgesCover segmentDrawing (e :: D) = ringSet r := by
  have hrpos : 0 < r := meshRadii_pos hN hr
  have hsub : SubdividesToPath (meshSegments N fresh) (meshPoints N fresh anchors) :=
    meshSubdividesToPath hN hfresh anchors
  have hmemT := ring_ringPieces_mem (fresh := fresh) hr (rsideT_mem_ringPieces r)
  have hmemL := ring_ringPieces_mem (fresh := fresh) hr (rsideL_mem_ringPieces r)
  have hmemB := ring_ringPieces_mem (fresh := fresh) hr (rsideB_mem_ringPieces r)
  have hmemR := ring_ringPieces_mem (fresh := fresh) hr (rsideR_mem_ringPieces r)
  obtain ⟨WT, hpT, hcT⟩ := hsub _ hmemT (ringPieces_nondeg hrpos _ (rsideT_mem_ringPieces r))
  obtain ⟨WL, hpL, hcL⟩ := hsub _ hmemL (ringPieces_nondeg hrpos _ (rsideL_mem_ringPieces r))
  obtain ⟨WB, hpB, hcB⟩ := hsub _ hmemB (ringPieces_nondeg hrpos _ (rsideB_mem_ringPieces r))
  obtain ⟨WR, hpR, hcR⟩ := hsub _ hmemR (ringPieces_nondeg hrpos _ (rsideR_mem_ringPieces r))
  have hsegT : ∀ Q ∈ WT, Q.seg ⊆ (rsideT r).seg := fun Q hQ => ((hcT Q).1 hQ).2
  have hsegL : ∀ Q ∈ WL, Q.seg ⊆ (rsideL r).seg := fun Q hQ => ((hcL Q).1 hQ).2
  have hsegB : ∀ Q ∈ WB, Q.seg ⊆ (rsideB r).seg := fun Q hQ => ((hcB Q).1 hQ).2
  have hsegR : ∀ Q ∈ WR, Q.seg ⊆ (rsideR r).seg := fun Q hQ => ((hcR Q).1 hQ).2
  -- the vertices each side path visits stay on that side
  have hVT : ∀ x ∈ (overlayGraph (meshSegments N fresh)
      (meshPoints N fresh anchors)).walkVertices (rsideT r).1 WT,
      x ∈ (rsideT r).seg := fun x hx =>
    walkVertices_subset_of_edges (left_mem_segment ℝ _ _) hsegT hx
  have hVL : ∀ x ∈ (overlayGraph (meshSegments N fresh)
      (meshPoints N fresh anchors)).walkVertices (rsideL r).1 WL,
      x ∈ (rsideL r).seg := fun x hx =>
    walkVertices_subset_of_edges (left_mem_segment ℝ _ _) hsegL hx
  have hVB : ∀ x ∈ (overlayGraph (meshSegments N fresh)
      (meshPoints N fresh anchors)).walkVertices (rsideB r).1 WB,
      x ∈ (rsideB r).seg := fun x hx =>
    walkVertices_subset_of_edges (left_mem_segment ℝ _ _) hsegB hx
  -- top, then left
  have hp1 : (overlayGraph (meshSegments N fresh) (meshPoints N fresh anchors)).IsPath
      (rsideT r).1 (WT ++ WL) (rsideL r).2 :=
    hpT.append_of_disjoint hpL fun x hx hx2 => rsideT_inter_rsideL (hVT x hx) (hVL x hx2)
  have hV1 : ∀ x ∈ (overlayGraph (meshSegments N fresh) (meshPoints N fresh anchors)).walkVertices
      (rsideT r).1 (WT ++ WL), x ∈ (rsideT r).seg ∪ (rsideL r).seg := by
    refine fun x hx => walkVertices_subset_of_edges (Or.inl (left_mem_segment ℝ _ _))
      (fun Q hQ => ?_) hx
    rcases List.mem_append.1 hQ with h | h
    exacts [(hsegT Q h).trans Set.subset_union_left, (hsegL Q h).trans Set.subset_union_right]
  -- … then the bottom
  have hp2 : (overlayGraph (meshSegments N fresh) (meshPoints N fresh anchors)).IsPath
      (rsideT r).1 ((WT ++ WL) ++ WB) (rsideB r).2 := by
    refine hp1.append_of_disjoint hpB fun x hx hx2 => ?_
    rcases hV1 x hx with h | h
    · exact absurd (rsideT_disjoint_rsideB hrpos h (hVB x hx2)) not_false
    · exact rsideL_inter_rsideB h (hVB x hx2)
  have hV2 : ∀ x ∈ (overlayGraph (meshSegments N fresh) (meshPoints N fresh anchors)).walkVertices
      (rsideT r).1 ((WT ++ WL) ++ WB),
      x ∈ (rsideT r).seg ∪ (rsideL r).seg ∪ (rsideB r).seg := by
    refine fun x hx => walkVertices_subset_of_edges
      (Or.inl (Or.inl (left_mem_segment ℝ _ _))) (fun Q hQ => ?_) hx
    rcases List.mem_append.1 hQ with h | h
    · rcases List.mem_append.1 h with h' | h'
      exacts [(hsegT Q h').trans (Set.subset_union_left.trans Set.subset_union_left),
        (hsegL Q h').trans (Set.subset_union_right.trans Set.subset_union_left)]
    · exact (hsegB Q h).trans Set.subset_union_right
  -- the right side, read backwards, so that its last edge is its first step
  have hRne : (rsideR r).1 ≠ (rsideR r).2 := ringPieces_nondeg hrpos _ (rsideR_mem_ringPieces r)
  have hWRne : WR ≠ [] := by
    rintro rfl
    exact hRne hpR.isWalk.eq_of_nil
  obtain ⟨eR, L, hL⟩ := List.exists_cons_of_ne_nil
    (show WR.reverse ≠ [] by simpa using hWRne)
  have hpRrev := hpR.reverse
  rw [hL] at hpRrev
  obtain ⟨w, hlink, htail, hfr⟩ := hpRrev.cons_cases
  have heRmem : eR ∈ WR := by
    rw [← List.mem_reverse, hL]; exact List.mem_cons_self ..
  have hLmem : ∀ Q ∈ L, Q ∈ WR := fun Q hQ => by
    rw [← List.mem_reverse, hL]; exact List.mem_cons_of_mem _ hQ
  have hwR : w ∈ (rsideR r).seg := by
    rcases hlink.2 with ⟨-, rfl⟩ | ⟨-, rfl⟩
    exacts [hsegR eR heRmem (right_mem_segment ℝ _ _),
      hsegR eR heRmem (left_mem_segment ℝ _ _)]
  have hVRtail : ∀ x ∈ (overlayGraph (meshSegments N fresh)
      (meshPoints N fresh anchors)).walkVertices w L, x ∈ (rsideR r).seg := fun x hx =>
    walkVertices_subset_of_edges hwR (fun Q hQ => hsegR Q (hLmem Q hQ)) hx
  have hrevV : (overlayGraph (meshSegments N fresh)
        (meshPoints N fresh anchors)).walkVertices (rsideB r).2 L.reverse
      = (overlayGraph (meshSegments N fresh) (meshPoints N fresh anchors)).walkVertices w L :=
    htail.isWalk.reverse_walkVertices
  -- the fourth append: what is left of the right side, from the south-east corner
  have hp3 : (overlayGraph (meshSegments N fresh) (meshPoints N fresh anchors)).IsPath
      (rsideT r).1 (((WT ++ WL) ++ WB) ++ L.reverse) w := by
    refine hp2.append_of_disjoint htail.reverse fun x hx hx2 => ?_
    rw [hrevV] at hx2
    have hxR : x ∈ (rsideR r).seg := hVRtail x hx2
    rcases hV2 x hx with (h | h) | h
    · refine absurd (show (rsideR r).2 ∈ (overlayGraph (meshSegments N fresh)
        (meshPoints N fresh anchors)).walkVertices w L from ?_) hfr
      rwa [show (rsideR r).2 = x from (rsideT_inter_rsideR h hxR).symm]
    · exact absurd (rsideL_disjoint_rsideR hrpos h hxR) not_false
    · exact rsideB_inter_rsideR h hxR
  -- the closing edge is not one of the others
  have hnondegR : eR.Nondeg :=
    meshGraph_edge_nondeg (anchors := anchors) hN hfresh ((hcR eR).1 heRmem).1
  have hnotT : eR ∉ WT := fun hmem => hnondegR (by
    have h1 := rsideT_inter_rsideR (hsegT eR hmem (left_mem_segment ℝ _ _))
      (hsegR eR heRmem (left_mem_segment ℝ _ _))
    have h2 := rsideT_inter_rsideR (hsegT eR hmem (right_mem_segment ℝ _ _))
      (hsegR eR heRmem (right_mem_segment ℝ _ _))
    exact h1.trans h2.symm)
  have hnotL : eR ∉ WL := fun hmem =>
    rsideL_disjoint_rsideR hrpos (hsegL eR hmem (left_mem_segment ℝ _ _))
      (hsegR eR heRmem (left_mem_segment ℝ _ _))
  have hnotB : eR ∉ WB := fun hmem => hnondegR (by
    have h1 := rsideB_inter_rsideR (hsegB eR hmem (left_mem_segment ℝ _ _))
      (hsegR eR heRmem (left_mem_segment ℝ _ _))
    have h2 := rsideB_inter_rsideR (hsegB eR hmem (right_mem_segment ℝ _ _))
      (hsegR eR heRmem (right_mem_segment ℝ _ _))
    exact h1.trans h2.symm)
  have hnotLrev : eR ∉ L.reverse := by
    have hnodup : (eR :: L).Nodup := hL ▸ hpR.reverse.nodup
    rw [List.mem_reverse]
    exact (List.nodup_cons.1 hnodup).1
  have hnotD : eR ∉ ((WT ++ WL) ++ WB) ++ L.reverse := by
    intro hmem
    rcases List.mem_append.1 hmem with h | h
    · rcases List.mem_append.1 h with h' | h'
      · rcases List.mem_append.1 h' with h'' | h''
        exacts [hnotT h'', hnotL h'']
      · exact hnotB h'
    · exact hnotLrev h
  -- every edge of the cycle lies on the ring
  have hmT : (rsideT r).seg ⊆ ringSet r := rside_seg_subset_ringSet hrpos.le (Or.inl rfl)
  have hmL : (rsideL r).seg ⊆ ringSet r :=
    rside_seg_subset_ringSet hrpos.le (Or.inr (Or.inl rfl))
  have hmB : (rsideB r).seg ⊆ ringSet r :=
    rside_seg_subset_ringSet hrpos.le (Or.inr (Or.inr (Or.inl rfl)))
  have hmR : (rsideR r).seg ⊆ ringSet r :=
    rside_seg_subset_ringSet hrpos.le (Or.inr (Or.inr (Or.inr rfl)))
  have hsegsAll : ∀ Q ∈ eR :: (((WT ++ WL) ++ WB) ++ L.reverse), Q.seg ⊆ ringSet r := by
    intro Q hQ
    rcases List.mem_cons.1 hQ with rfl | h
    · exact (hsegR Q heRmem).trans hmR
    rcases List.mem_append.1 h with h' | h'
    · rcases List.mem_append.1 h' with h'' | h''
      · rcases List.mem_append.1 h'' with h3 | h3
        exacts [(hsegT Q h3).trans hmT, (hsegL Q h3).trans hmL]
      · exact (hsegB Q h'').trans hmB
    · exact (hsegR Q (hLmem Q (List.mem_reverse.1 h'))).trans hmR
  -- a third vertex on the cycle: the north-west corner, where the top side meets the left one
  have hthird : (rsideT r).2 ∈ (overlayGraph (meshSegments N fresh)
      (meshPoints N fresh anchors)).walkVertices (rsideT r).1
        (((WT ++ WL) ++ WB) ++ L.reverse) :=
    Graph.walkVertices_mono
      (List.Subset.trans (List.subset_append_left _ _)
        (List.Subset.trans (List.subset_append_left _ _) (List.subset_append_left _ _)))
      hpT.isWalk.target_mem_walkVertices
  have hne₁ : (rsideT r).2 ≠ (rsideT r).1 :=
    mk_ne_mk_of_fst (by intro h; linarith)
  have hne₂ : (rsideT r).2 ≠ w := by
    intro h
    have hw := mem_rsideR (h ▸ hwR)
    rw [rsideT, Plane.mk_zero] at hw
    linarith
  refine ⟨eR, (rsideT r).1, w, (rsideT r).2, ((WT ++ WL) ++ WB) ++ L.reverse,
    ⟨⟨hlink, hp3, hnotD⟩, hthird, hne₁, hne₂⟩, hsegsAll, ?_⟩
  have hcovT : Graph.edgesCover segmentDrawing WT = (rsideT r).seg := edgesCover_eq_seg hmemT hcT
  have hcovL : Graph.edgesCover segmentDrawing WL = (rsideL r).seg := edgesCover_eq_seg hmemL hcL
  have hcovB : Graph.edgesCover segmentDrawing WB = (rsideB r).seg := edgesCover_eq_seg hmemB hcB
  have hcovR : Graph.edgesCover segmentDrawing WR = (rsideR r).seg := edgesCover_eq_seg hmemR hcR
  refine subset_antisymm (fun z hz => ?_) (fun z hz => ?_)
  · obtain ⟨Q, hQ, hzQ⟩ := Graph.mem_edgesCover_iff.1 hz
    rw [edgeArc_segmentDrawing] at hzQ
    exact hsegsAll Q hQ hzQ
  · rw [← rsides_cover hrpos.le] at hz
    rcases hz with ((hz | hz) | hz) | hz
    · rw [← hcovT] at hz
      obtain ⟨Q, hQ, hzQ⟩ := Graph.mem_edgesCover_iff.1 hz
      exact Graph.mem_edgesCover (List.mem_cons_of_mem _
        (List.mem_append_left _ (List.mem_append_left _ (List.mem_append_left _ hQ)))) hzQ
    · rw [← hcovL] at hz
      obtain ⟨Q, hQ, hzQ⟩ := Graph.mem_edgesCover_iff.1 hz
      exact Graph.mem_edgesCover (List.mem_cons_of_mem _
        (List.mem_append_left _ (List.mem_append_left _ (List.mem_append_right _ hQ)))) hzQ
    · rw [← hcovB] at hz
      obtain ⟨Q, hQ, hzQ⟩ := Graph.mem_edgesCover_iff.1 hz
      exact Graph.mem_edgesCover (List.mem_cons_of_mem _
        (List.mem_append_left _ (List.mem_append_right _ hQ))) hzQ
    · rw [← hcovR] at hz
      obtain ⟨Q, hQ, hzQ⟩ := Graph.mem_edgesCover_iff.1 hz
      rw [← List.mem_reverse, hL] at hQ
      rcases List.mem_cons.1 hQ with rfl | hQ'
      · exact Graph.mem_edgesCover List.mem_cons_self hzQ
      · exact Graph.mem_edgesCover (List.mem_cons_of_mem _
          (List.mem_append_right _ (List.mem_reverse.2 hQ'))) hzQ


/-! ### Each ring of the mesh, as a named 2-connected subgraph

`Schoenflies/SquareCycle.lean` proves that the part of *any* polygonal overlay lying on the
boundary of a square whose four sides are among the overlay's source segments is a long cycle,
and is 2-connected — at any centre and any positive radius. The rings of the mesh are exactly
that, at centre `0`: `squarePieces 0 r` and `ringPieces r` are the same list. So each ring comes
with a name, `ringGraph`, a 2-connectivity proof, and the two membership lemmas the assembly of
clause 5 needs, at no cost. -/

/-- The four sides of the square of radius `r` about the origin are the four sides of the ring
of radius `r`: the two lists are equal, entry for entry. -/
theorem squarePieces_zero (r : ℝ) : squarePieces 0 r = ringPieces r := by
  simp [squarePieces, ringPieces, Plane.sqNE, Plane.sqNW, Plane.sqSW, Plane.sqSE]

/-- The frontier of the closed square of radius `r` about the origin is the ring of radius
`r`. -/
theorem frontier_closedSquare_zero {r : ℝ} (hr : 0 ≤ r) :
    frontier (Plane.closedSquare 0 r) = ringSet r := by
  rw [← cover_squarePieces 0 hr, squarePieces_zero, cover_ringPieces hr]

/-- **The ring of radius `r` of the mesh, as a subgraph**: the mesh edges lying on that ring. -/
noncomputable def ringGraph (N : ℕ) (fresh anchors : List Plane) (r : ℝ) : Graph Plane Piece :=
  squareGraph (meshSegments N fresh) (meshPoints N fresh anchors) 0 r

theorem ringGraph_le (N : ℕ) (fresh anchors : List Plane) (r : ℝ) :
    ringGraph N fresh anchors r ≤ meshGraph N fresh anchors :=
  squareGraph_le

/-- The sides of the ring of radius `r` are mesh segments, for every radius the mesh uses. -/
theorem squarePieces_zero_subset_meshSegments {N : ℕ} {fresh : List Plane} {r : ℝ}
    (hr : r ∈ meshRadii N) : ∀ P ∈ squarePieces 0 r, P ∈ meshSegments N fresh := by
  rw [squarePieces_zero]
  exact fun P hP => ring_ringPieces_mem hr hP

/-- **Every ring of the mesh is a 2-connected subgraph.** -/
theorem ringGraph_isTwoConnected {N : ℕ} (hN : 2 ≤ N) {fresh : List Plane}
    (hfresh : ∀ z ∈ fresh, z ∈ modelCurve) (anchors : List Plane) {r : ℝ}
    (hr : r ∈ meshRadii N) : (ringGraph N fresh anchors r).IsTwoConnected :=
  squareGraph_isTwoConnected (meshSegments_nondeg hN hfresh)
    (meshPoints_endsAreCut N fresh anchors) (meshPoints_meetsAreCut N fresh anchors)
    (meshRadii_pos hN hr) (squarePieces_zero_subset_meshSegments hr)

/-- **A cut point of the mesh lying on a ring is a vertex of that ring.** This is what makes the
crossing points of the spokes with the rings usable as the shared vertices of
`lem:union-two-connected`. -/
theorem mem_vertexSet_ringGraph {N : ℕ} (hN : 2 ≤ N) {fresh : List Plane}
    (hfresh : ∀ z ∈ fresh, z ∈ modelCurve) {anchors : List Plane} {r : ℝ}
    (hr : r ∈ meshRadii N) {y : Plane} (hy : y ∈ meshPoints N fresh anchors)
    (hyr : y ∈ ringSet r) : y ∈ V(ringGraph N fresh anchors r) :=
  mem_vertexSet_squareGraph (meshSegments_nondeg hN hfresh) (meshRadii_pos hN hr).le
    (squarePieces_zero_subset_meshSegments hr) hy
    (by rw [frontier_closedSquare_zero (meshRadii_pos hN hr).le]; exact hyr)


/-! ### Where a spoke crosses a ring

`Schoenflies/SquareMeshFixed.lean` records the crossing points `r • z` as the thing its
assembly of clause 5 lacked: *"the crossing points `r • z` as vertices (which needs the
`MeetsAreCut` clause of `meshPoints`)"*. That is what this section supplies. The sup norm is a
faithful coordinate along a spoke (`Schoenflies.supNorm_smul_of_mem_modelCurve`), so a spoke
meets the ring of radius `r` in the single point `r • z`; a singleton meet forces both ends of
the `MeetsAreCut` segment to be that point; and `mem_vertexSet_ringGraph` then makes it a
vertex of the ring. -/

theorem inv_le_of_mem_meshRadii {N : ℕ} (hN : 2 ≤ N) {r : ℝ} (hr : r ∈ meshRadii N) :
    ((N : ℝ)⁻¹) ≤ r := by
  obtain ⟨j, -, rfl⟩ := mem_meshRadii.1 hr
  have hN0 : (0 : ℝ) < N := by exact_mod_cast Nat.lt_of_lt_of_le two_pos hN
  rw [inv_eq_one_div, div_le_div_iff_of_pos_right hN0]
  have : (0 : ℝ) ≤ j := Nat.cast_nonneg j
  linarith

/-- **A spoke meets a ring in exactly one point.** -/
theorem spokePiece_inter_ringSet {N : ℕ} (hN : 2 ≤ N) {z : Plane} (hz : z ∈ modelCurve)
    {r : ℝ} (hr : r ∈ meshRadii N) : (spokePiece N z).seg ∩ ringSet r = {r • z} := by
  have hrpos : 0 < r := meshRadii_pos hN hr
  ext x
  rw [spokePiece_seg hN]
  constructor
  · rintro ⟨⟨t, ht, rfl⟩, hx⟩
    have : t = r := by
      rw [← supNorm_smul_of_mem_modelCurve (le_trans (inv_cast_pos hN).le ht.1) hz]
      exact hx
    simp [this]
  · rintro rfl
    exact ⟨⟨r, ⟨inv_le_of_mem_meshRadii hN hr, meshRadii_le_one hN hr⟩, rfl⟩,
      supNorm_smul_of_mem_modelCurve hrpos.le hz⟩

theorem smul_mem_ringSet {r : ℝ} (hr : 0 ≤ r) {z : Plane} (hz : z ∈ modelCurve) :
    r • z ∈ ringSet r := supNorm_smul_of_mem_modelCurve hr hz

/-- **Every crossing point of a spoke with a ring is a cut point of the mesh.** The meet of the
spoke with the side of the ring through the crossing point is the single point `r • z`, and
`MeetsAreCut` returns a segment with both ends among the cut points; a segment equal to a
singleton has both ends there. -/
theorem smul_mem_meshPoints {N : ℕ} (hN : 2 ≤ N) {fresh : List Plane}
    (hfresh : ∀ u ∈ fresh, u ∈ modelCurve) (anchors : List Plane) {z : Plane} (hz : z ∈ fresh)
    {r : ℝ} (hr : r ∈ meshRadii N) : r • z ∈ meshPoints N fresh anchors := by
  have hzm : z ∈ modelCurve := hfresh z hz
  have hrpos : 0 < r := meshRadii_pos hN hr
  -- the side of the ring through the crossing point
  have hmemring : r • z ∈ cover (ringPieces r) := by
    rw [cover_ringPieces hrpos.le]; exact smul_mem_ringSet hrpos.le hzm
  obtain ⟨Q, hQ, hxQ⟩ := mem_cover_iff.1 hmemring
  set P : Piece := spokePiece N z with hP
  have hPmem : P ∈ meshSegments N fresh := spokePiece_mem_meshSegments hz
  have hQmem : Q ∈ meshSegments N fresh := ring_ringPieces_mem hr hQ
  have hQring : Q.seg ⊆ ringSet r := ringPieces_seg_subset hrpos.le hQ
  -- the spoke is not a ring side: its two ends have different sup norms
  have hPQ : P ≠ Q := by
    intro h
    have h1 : Plane.supNorm z = r := hQring (h ▸ left_mem_segment ℝ P.1 P.2)
    have h2 : Plane.supNorm (((N : ℝ)⁻¹) • z) = r := hQring (h ▸ right_mem_segment ℝ P.1 P.2)
    rw [supNorm_smul_of_mem_modelCurve (inv_cast_pos hN).le hzm] at h2
    rw [show Plane.supNorm z = 1 from hzm] at h1
    exact absurd (h2.trans h1.symm) (ne_of_lt (inv_cast_lt_one hN))
  -- the meet is the crossing point, and nothing else
  have hmeetsub : meetOf P Q ⊆ {r • z} := by
    rw [← spokePiece_inter_ringSet hN hzm hr]
    exact fun x hx => ⟨hx.1, hQring hx.2⟩
  have hmeetmem : r • z ∈ meetOf P Q :=
    ⟨((spokePiece_inter_ringSet hN hzm hr).symm ▸ rfl : r • z ∈ (spokePiece N z).seg ∩ ringSet r).1,
      hxQ⟩
  obtain ⟨u, v, huv, hu, -⟩ :=
    meshPoints_meetsAreCut N fresh anchors P hPmem Q hQmem hPQ ⟨_, hmeetmem⟩
  have : u = r • z := hmeetsub (huv ▸ left_mem_segment ℝ u v)
  exact this ▸ hu

/-- **The crossing point is a vertex of the ring it lies on.** -/
theorem smul_mem_vertexSet_ringGraph {N : ℕ} (hN : 2 ≤ N) {fresh : List Plane}
    (hfresh : ∀ u ∈ fresh, u ∈ modelCurve) (anchors : List Plane) {z : Plane} (hz : z ∈ fresh)
    {r : ℝ} (hr : r ∈ meshRadii N) : r • z ∈ V(ringGraph N fresh anchors r) :=
  mem_vertexSet_ringGraph hN hfresh hr (smul_mem_meshPoints hN hfresh anchors hz hr)
    (smul_mem_ringSet (meshRadii_pos hN hr).le (hfresh z hz))

/-- Two distinct fresh points have distinct crossing points on every ring. -/
theorem smul_ne_smul {r : ℝ} (hr : r ≠ 0) {z w : Plane} (hzw : z ≠ w) : r • z ≠ r • w := by
  intro h
  exact hzw (smul_right_injective Plane hr h)


/-! ### The spokes, as paths of the mesh

`Schoenflies.SubdividesToPath` — now a theorem — turns each spoke into a path of the mesh from
its outer end `z` to its inner end `N⁻¹ • z`. The path is exported as data, `spokeWalk`, so
that the assembly can name it; and the crossing points are shown to be among the vertices it
visits, which is what makes each ring attachable at two of them. -/

/-- **A cut point lying on a source segment is a vertex of the path that subdivides it.** The
edges of the path cover the segment, and a cut point is interior to no edge of an overlay, so
it is an *end* of one of them. -/
theorem mem_walkVertices_of_mem_points {pieces : List Piece} {points : List Plane}
    (hnd : ∀ P ∈ pieces, P.Nondeg) {P : Piece} (hP : P ∈ pieces) {W : List Piece}
    (hW : ∀ Q, Q ∈ W ↔ (Q ∈ E(overlayGraph pieces points) ∧ Q.seg ⊆ P.seg))
    {q : Plane} (hq : q ∈ points) (hqP : q ∈ P.seg) :
    q ∈ (overlayGraph pieces points).walkVertices P.1 W := by
  have hcov : Graph.edgesCover segmentDrawing W = P.seg := edgesCover_eq_seg hP hW
  rw [← hcov] at hqP
  obtain ⟨Q, hQ, hqQ⟩ := Graph.mem_edgesCover_iff.1 hqP
  rw [edgeArc_segmentDrawing] at hqQ
  have hQmem : Q ∈ overlayPieces pieces points := ((hW Q).1 hQ).1
  have hint : q ∉ Q.interior := overlayPieces_avoids hnd q hq Q hQmem
  have hend : q = Q.1 ∨ q = Q.2 := by
    by_contra hcon
    push Not at hcon
    exact hint (mem_openSegment_of_ne_left_right (Ne.symm hcon.1) (Ne.symm hcon.2) hqQ)
  exact Graph.mem_walkVertices_of_mem_covered
    (Graph.mem_coveredVertices hQ (overlayGraph_inc hQmem hend))

open scoped Classical in
/-- **The subdivision of the spoke at a fresh point, as data**: the list of mesh edges lying
inside `spokePiece N z`, in order from `z` inwards. Junk when `z` is not a fresh point of the
model curve. -/
noncomputable def spokeWalk (N : ℕ) (fresh anchors : List Plane) (z : Plane) : List Piece :=
  if h : ∃ W : List Piece,
      (meshGraph N fresh anchors).IsPath z W (((N : ℝ)⁻¹) • z) ∧
        ∀ Q, Q ∈ W ↔ (Q ∈ E(meshGraph N fresh anchors) ∧ Q.seg ⊆ (spokePiece N z).seg)
    then h.choose else []

theorem spokeWalk_spec {N : ℕ} (hN : 2 ≤ N) {fresh : List Plane}
    (hfresh : ∀ u ∈ fresh, u ∈ modelCurve) (anchors : List Plane) {z : Plane} (hz : z ∈ fresh) :
    (meshGraph N fresh anchors).IsPath z (spokeWalk N fresh anchors z) (((N : ℝ)⁻¹) • z) ∧
      ∀ Q, Q ∈ spokeWalk N fresh anchors z ↔
        (Q ∈ E(meshGraph N fresh anchors) ∧ Q.seg ⊆ (spokePiece N z).seg) := by
  classical
  have h : ∃ W : List Piece,
      (meshGraph N fresh anchors).IsPath z W (((N : ℝ)⁻¹) • z) ∧
        ∀ Q, Q ∈ W ↔ (Q ∈ E(meshGraph N fresh anchors) ∧ Q.seg ⊆ (spokePiece N z).seg) :=
    meshSubdividesToPath hN hfresh anchors _ (spokePiece_mem_meshSegments hz)
      (spokePiece_nondeg hN (hfresh z hz))
  rw [spokeWalk, dif_pos h]
  exact h.choose_spec

theorem spokeWalk_isPath {N : ℕ} (hN : 2 ≤ N) {fresh : List Plane}
    (hfresh : ∀ u ∈ fresh, u ∈ modelCurve) (anchors : List Plane) {z : Plane} (hz : z ∈ fresh) :
    (meshGraph N fresh anchors).IsPath z (spokeWalk N fresh anchors z) (((N : ℝ)⁻¹) • z) :=
  (spokeWalk_spec hN hfresh anchors hz).1

theorem spokeWalk_seg_subset {N : ℕ} (hN : 2 ≤ N) {fresh : List Plane}
    (hfresh : ∀ u ∈ fresh, u ∈ modelCurve) (anchors : List Plane) {z : Plane} (hz : z ∈ fresh)
    {Q : Piece} (hQ : Q ∈ spokeWalk N fresh anchors z) : Q.seg ⊆ (spokePiece N z).seg :=
  (((spokeWalk_spec hN hfresh anchors hz).2 Q).1 hQ).2

/-- **Every crossing point on a spoke is a vertex the spoke's path visits.** -/
theorem smul_mem_walkVertices_spokeWalk {N : ℕ} (hN : 2 ≤ N) {fresh : List Plane}
    (hfresh : ∀ u ∈ fresh, u ∈ modelCurve) (anchors : List Plane) {z : Plane} (hz : z ∈ fresh)
    {r : ℝ} (hr : r ∈ meshRadii N) :
    r • z ∈ (meshGraph N fresh anchors).walkVertices z (spokeWalk N fresh anchors z) := by
  have hmem : r • z ∈ (spokePiece N z).seg :=
    ((spokePiece_inter_ringSet hN (hfresh z hz) hr).symm.subset rfl).1
  exact mem_walkVertices_of_mem_points (meshSegments_nondeg hN hfresh)
    (spokePiece_mem_meshSegments hz) (spokeWalk_spec hN hfresh anchors hz).2
    (smul_mem_meshPoints hN hfresh anchors hz hr) hmem

/-- Every vertex the spoke's path visits lies on the spoke. -/
theorem walkVertices_spokeWalk_subset {N : ℕ} (hN : 2 ≤ N) {fresh : List Plane}
    (hfresh : ∀ u ∈ fresh, u ∈ modelCurve) (anchors : List Plane) {z : Plane} (hz : z ∈ fresh)
    {x : Plane}
    (hx : x ∈ (meshGraph N fresh anchors).walkVertices z (spokeWalk N fresh anchors z)) :
    x ∈ (spokePiece N z).seg :=
  walkVertices_subset_of_edges (left_mem_segment ℝ _ _)
    (fun _ hQ => spokeWalk_seg_subset hN hfresh anchors hz hQ) hx


/-! ### The core: outer ring, two spokes, inner ring

The blueprint assembles clause 5 by *"adding these finitely many cycles one at a time"*, but
the first addition cannot be a cycle: distinct rings of the mesh are disjoint, so no two of
them share the two vertices `lem:union-two-connected` asks for. What joins them is an **ear** —
a path with both ends on the outer ring — and the only such path runs down one spoke, round
part of the inner ring, and back up another spoke. That is why clause 5 needs **two distinct
fresh points**, and why it is false with fewer
(`Schoenflies.not_isTwoConnected_meshGraph_of_fresh_subsingleton`).

Once that ear is in place the inner ring shares the two crossing points `N⁻¹ • z` and
`N⁻¹ • w` with it, and `Graph.IsTwoConnected.union` applies; from then on every further ring
shares `r • z` and `r • w`, and every further spoke is an ear between the outer and inner
rings. -/

/-- **Distinct spokes are disjoint** — the blueprint's *"two radial segments in the annulus can
meet only if they lie on the same ray, and then their endpoints on `S` are equal"*. -/
theorem spokePiece_disjoint {N : ℕ} (hN : 2 ≤ N) {z w : Plane} (hz : z ∈ modelCurve)
    (hw : w ∈ modelCurve) (hzw : z ≠ w) {x : Plane} (hxz : x ∈ (spokePiece N z).seg)
    (hxw : x ∈ (spokePiece N w).seg) : False := by
  rw [spokePiece_seg hN] at hxz hxw
  obtain ⟨t, ht, hxt⟩ := hxz
  obtain ⟨s, hs, hxs⟩ := hxw
  have hxt' : t • z = x := hxt
  have hxs' : s • w = x := hxs
  have htpos : (0 : ℝ) < t := lt_of_lt_of_le (inv_cast_pos hN) ht.1
  have hspos : (0 : ℝ) ≤ s := le_trans (inv_cast_pos hN).le hs.1
  have h1 : Plane.supNorm x = t := by
    rw [← hxt']; exact supNorm_smul_of_mem_modelCurve htpos.le hz
  have h2 : Plane.supNorm x = s := by
    rw [← hxs']; exact supNorm_smul_of_mem_modelCurve hspos hw
  rw [show s = t from by rw [← h2, h1]] at hxs'
  exact hzw (smul_right_injective Plane (ne_of_gt htpos) (hxt'.trans hxs'.symm))

theorem ringGraph_edge_seg_subset {N : ℕ} {fresh anchors : List Plane} {r : ℝ} (hr : 0 ≤ r)
    {Q : Piece} (hQ : Q ∈ E(ringGraph N fresh anchors r)) : Q.seg ⊆ ringSet r := by
  rw [← frontier_closedSquare_zero hr]
  exact (mem_edgeSet_squareGraph_iff.1 hQ).2

open scoped Classical in
/-- An arc of the ring of radius `r` between two of its vertices, as data. The ring is
2-connected, hence connected, so such a path exists; *which* of the two arcs is chosen does not
matter — only that it is a path inside the ring. -/
noncomputable def ringArc (N : ℕ) (fresh anchors : List Plane) (r : ℝ) (a b : Plane) :
    List Piece :=
  if h : ∃ P : List Piece, (ringGraph N fresh anchors r).IsPath a P b then h.choose else []

theorem ringArc_isPath {N : ℕ} (hN : 2 ≤ N) {fresh : List Plane}
    (hfresh : ∀ u ∈ fresh, u ∈ modelCurve) (anchors : List Plane) {r : ℝ}
    (hr : r ∈ meshRadii N) {a b : Plane} (ha : a ∈ V(ringGraph N fresh anchors r))
    (hb : b ∈ V(ringGraph N fresh anchors r)) :
    (ringGraph N fresh anchors r).IsPath a (ringArc N fresh anchors r a b) b := by
  classical
  have h : ∃ P : List Piece, (ringGraph N fresh anchors r).IsPath a P b :=
    (ringGraph_isTwoConnected hN hfresh anchors hr).connected.exists_isPath ha hb
  rw [ringArc, dif_pos h]
  exact h.choose_spec

/-- **The ear**: down the spoke at `z`, round the inner ring, and back up the spoke at `w`. -/
noncomputable def meshEar (N : ℕ) (fresh anchors : List Plane) (z w : Plane) : List Piece :=
  spokeWalk N fresh anchors z ++
    ringArc N fresh anchors ((N : ℝ)⁻¹) (((N : ℝ)⁻¹) • z) (((N : ℝ)⁻¹) • w) ++
    (spokeWalk N fresh anchors w).reverse

theorem meshEar_isPath {N : ℕ} (hN : 2 ≤ N) {fresh : List Plane}
    (hfresh : ∀ u ∈ fresh, u ∈ modelCurve) (anchors : List Plane) {z w : Plane}
    (hz : z ∈ fresh) (hw : w ∈ fresh) (hzw : z ≠ w) :
    (meshGraph N fresh anchors).IsPath z (meshEar N fresh anchors z w) w := by
  set G := meshGraph N fresh anchors with hG
  set rmin : ℝ := ((N : ℝ)⁻¹) with hrmin
  have hrm : rmin ∈ meshRadii N := inv_mem_meshRadii hN
  have hrmpos : 0 < rmin := inv_cast_pos hN
  have hzm : z ∈ modelCurve := hfresh z hz
  have hwm : w ∈ modelCurve := hfresh w hw
  -- the three pieces
  have hP1 : G.IsPath z (spokeWalk N fresh anchors z) (rmin • z) :=
    spokeWalk_isPath hN hfresh anchors hz
  have hP3 : G.IsPath (rmin • w) (spokeWalk N fresh anchors w).reverse w :=
    (spokeWalk_isPath hN hfresh anchors hw).reverse
  have harc := ringArc_isPath hN hfresh anchors hrm
    (smul_mem_vertexSet_ringGraph hN hfresh anchors hz hrm)
    (smul_mem_vertexSet_ringGraph hN hfresh anchors hw hrm)
  have hP2 : G.IsPath (rmin • z) (ringArc N fresh anchors rmin (rmin • z) (rmin • w))
      (rmin • w) := harc.mono (ringGraph_le N fresh anchors rmin)
  -- where each piece's vertices live
  have harcseg : ∀ Q ∈ ringArc N fresh anchors rmin (rmin • z) (rmin • w), Q.seg ⊆ ringSet rmin :=
    fun Q hQ => ringGraph_edge_seg_subset hrmpos.le (harc.isWalk.edgeSet_subset Q hQ)
  have hV2 : ∀ x ∈ G.walkVertices (rmin • z)
      (ringArc N fresh anchors rmin (rmin • z) (rmin • w)), x ∈ ringSet rmin :=
    fun x hx => walkVertices_subset_of_edges (smul_mem_ringSet hrmpos.le hzm) harcseg hx
  have hV3 : ∀ x ∈ G.walkVertices (rmin • w) (spokeWalk N fresh anchors w).reverse,
      x ∈ (spokePiece N w).seg := by
    refine fun x hx => walkVertices_subset_of_edges ?_ (fun Q hQ =>
      spokeWalk_seg_subset hN hfresh anchors hw (List.mem_reverse.1 hQ)) hx
    exact ((spokePiece_inter_ringSet hN hwm hrm).symm.subset rfl).1
  -- first append: the spoke at `z`, then the inner arc, meeting only at `rmin • z`
  have hp1 : G.IsPath z (spokeWalk N fresh anchors z ++
      ringArc N fresh anchors rmin (rmin • z) (rmin • w)) (rmin • w) := by
    refine hP1.append_of_disjoint hP2 fun x hx hx2 => ?_
    have hxs : x ∈ (spokePiece N z).seg :=
      walkVertices_spokeWalk_subset hN hfresh anchors hz hx
    have := (spokePiece_inter_ringSet hN hzm hrm).subset ⟨hxs, hV2 x hx2⟩
    exact this
  have hV1 : ∀ x ∈ G.walkVertices z (spokeWalk N fresh anchors z ++
      ringArc N fresh anchors rmin (rmin • z) (rmin • w)),
      x ∈ (spokePiece N z).seg ∪ ringSet rmin := by
    refine fun x hx => walkVertices_subset_of_edges (Or.inl (left_mem_segment ℝ _ _))
      (fun Q hQ => ?_) hx
    rcases List.mem_append.1 hQ with h | h
    · exact (spokeWalk_seg_subset hN hfresh anchors hz h).trans Set.subset_union_left
    · exact (harcseg Q h).trans Set.subset_union_right
  -- second append: back up the spoke at `w`, meeting only at `rmin • w`
  refine hp1.append_of_disjoint hP3 fun x hx hx2 => ?_
  have hxw : x ∈ (spokePiece N w).seg := hV3 x hx2
  rcases hV1 x hx with h | h
  · exact absurd (spokePiece_disjoint hN hzm hwm hzw h hxw) not_false
  · exact (spokePiece_inter_ringSet hN hwm hrm).subset ⟨hxw, h⟩


/-! ### The assembly

`meshCore` is the outer ring, the ear, and the inner ring. `attachRings` then adds every ring
by `lem:union-two-connected` at the two crossing points `r • z ≠ r • w`, and `attachSpokes`
adds every remaining spoke by `lem:subdivision-ear-preserve` (b) — its two ends are `u` on the
outer ring and `N⁻¹ • u` on the inner one, both already present. Finally every vertex of the
mesh lies on a ring or on a spoke, so the assembled graph spans the mesh and
`Graph.IsTwoConnected.of_le_of_vertexSet_subset` transfers 2-connectivity to the mesh itself. -/

/-- The spoke at `u`, as a subgraph of the mesh. -/
noncomputable def spokeGraph (N : ℕ) (fresh anchors : List Plane) (u : Plane) :
    Graph Plane Piece :=
  (meshGraph N fresh anchors).pathGraphOf u (spokeWalk N fresh anchors u)

theorem spokeGraph_le {N : ℕ} (hN : 2 ≤ N) {fresh : List Plane}
    (hfresh : ∀ u ∈ fresh, u ∈ modelCurve) (anchors : List Plane) {u : Plane} (hu : u ∈ fresh) :
    spokeGraph N fresh anchors u ≤ meshGraph N fresh anchors :=
  Graph.pathGraphOf_le (spokeWalk_isPath hN hfresh anchors hu).isWalk

/-- A crossing point on a ring other than the outer one is not the fresh point itself. -/
theorem smul_ne_self {N : ℕ} (hN : 2 ≤ N) {u : Plane} (hu : u ∈ modelCurve) {r : ℝ}
    (hr : r ∈ meshRadii N) (hr1 : r ≠ 1) : r • u ≠ u := by
  intro h
  have h1 : Plane.supNorm (r • u) = r :=
    supNorm_smul_of_mem_modelCurve (meshRadii_pos hN hr).le hu
  rw [h, show Plane.supNorm u = 1 from hu] at h1
  exact hr1 h1.symm

/-- An inner crossing point is *covered* by the spoke's path — it is an end of one of its
edges, not merely its source. -/
theorem smul_mem_coveredVertices_spokeWalk {N : ℕ} (hN : 2 ≤ N) {fresh : List Plane}
    (hfresh : ∀ x ∈ fresh, x ∈ modelCurve) (anchors : List Plane) {u : Plane} (hu : u ∈ fresh)
    {r : ℝ} (hr : r ∈ meshRadii N) (hr1 : r ≠ 1) :
    r • u ∈ (meshGraph N fresh anchors).coveredVertices (spokeWalk N fresh anchors u) := by
  rcases Graph.mem_walkVertices_iff.1
    (smul_mem_walkVertices_spokeWalk hN hfresh anchors hu hr) with h | h
  · exact absurd h (smul_ne_self hN (hfresh u hu) hr hr1)
  · exact h

/-- **The core**: outer ring, ear, inner ring. -/
noncomputable def meshCore (N : ℕ) (fresh anchors : List Plane) (z w : Plane) :
    Graph Plane Piece :=
  ((ringGraph N fresh anchors 1).union
      ((meshGraph N fresh anchors).pathGraphOf z (meshEar N fresh anchors z w))).union
    (ringGraph N fresh anchors ((N : ℝ)⁻¹))

theorem meshCore_le {N : ℕ} (hN : 2 ≤ N) {fresh : List Plane}
    (hfresh : ∀ u ∈ fresh, u ∈ modelCurve) (anchors : List Plane) {z w : Plane}
    (hz : z ∈ fresh) (hw : w ∈ fresh) (hzw : z ≠ w) :
    meshCore N fresh anchors z w ≤ meshGraph N fresh anchors :=
  Graph.union_le
    (Graph.union_le (ringGraph_le N fresh anchors 1)
      (Graph.pathGraphOf_le (meshEar_isPath hN hfresh anchors hz hw hzw).isWalk))
    (ringGraph_le N fresh anchors _)

/-- A fresh point is a vertex of the outer ring. -/
theorem mem_vertexSet_ringGraph_one {N : ℕ} (hN : 2 ≤ N) {fresh : List Plane}
    (hfresh : ∀ u ∈ fresh, u ∈ modelCurve) (anchors : List Plane) {u : Plane} (hu : u ∈ fresh) :
    u ∈ V(ringGraph N fresh anchors 1) := by
  have := smul_mem_vertexSet_ringGraph hN hfresh anchors hu (one_mem_meshRadii hN)
  rwa [one_smul] at this

/-- **The core is 2-connected.** -/
theorem meshCore_isTwoConnected {N : ℕ} (hN : 2 ≤ N) {fresh : List Plane}
    (hfresh : ∀ u ∈ fresh, u ∈ modelCurve) (anchors : List Plane) {z w : Plane}
    (hz : z ∈ fresh) (hw : w ∈ fresh) (hzw : z ≠ w) :
    (meshCore N fresh anchors z w).IsTwoConnected := by
  set G := meshGraph N fresh anchors with hG
  set rmin : ℝ := ((N : ℝ)⁻¹) with hrmin
  have hrm : rmin ∈ meshRadii N := inv_mem_meshRadii hN
  have hear := meshEar_isPath hN hfresh anchors hz hw hzw
  have hearle : G.pathGraphOf z (meshEar N fresh anchors z w) ≤ G :=
    Graph.pathGraphOf_le hear.isWalk
  -- the ear, attached to the outer ring
  have h1 : ((ringGraph N fresh anchors 1).union
      (G.pathGraphOf z (meshEar N fresh anchors z w))).IsTwoConnected :=
    (ringGraph_isTwoConnected hN hfresh anchors (one_mem_meshRadii hN)).ear
      (Graph.Compatible.of_le_le (ringGraph_le N fresh anchors 1) hearle)
      hear.isPathGraph_pathGraphOf hzw
      (mem_vertexSet_ringGraph_one hN hfresh anchors hz)
      (mem_vertexSet_ringGraph_one hN hfresh anchors hw)
  -- the crossing points, which the ear visits
  have hrne : rmin ≠ 1 := (inv_cast_lt_one hN).ne
  have hmemz : rmin • z ∈ V(G.pathGraphOf z (meshEar N fresh anchors z w)) :=
    Graph.mem_walkVertices_of_mem_covered (Graph.coveredVertices_mono
      (fun _ hQ => List.mem_append_left _ (List.mem_append_left _ hQ))
      (smul_mem_coveredVertices_spokeWalk hN hfresh anchors hz hrm hrne))
  have hmemw : rmin • w ∈ V(G.pathGraphOf z (meshEar N fresh anchors z w)) :=
    Graph.mem_walkVertices_of_mem_covered (Graph.coveredVertices_mono
      (fun _ hQ => List.mem_append_right _ (List.mem_reverse.2 hQ))
      (smul_mem_coveredVertices_spokeWalk hN hfresh anchors hw hrm hrne))
  exact h1.union (Graph.Compatible.of_le_le
      (Graph.union_le (ringGraph_le N fresh anchors 1) hearle) (ringGraph_le N fresh anchors rmin))
    (ringGraph_isTwoConnected hN hfresh anchors hrm)
    (smul_ne_smul (ne_of_gt (inv_cast_pos hN)) hzw)
    (Or.inr hmemz) (smul_mem_vertexSet_ringGraph hN hfresh anchors hz hrm)
    (Or.inr hmemw) (smul_mem_vertexSet_ringGraph hN hfresh anchors hw hrm)


/-! ### Adding every ring and every spoke -/

/-- Both crossing points of a spoke lie on the ear, whichever ring they belong to. -/
theorem smul_mem_walkVertices_meshEar {N : ℕ} (hN : 2 ≤ N) {fresh : List Plane}
    (hfresh : ∀ x ∈ fresh, x ∈ modelCurve) (anchors : List Plane) {z w : Plane}
    (hz : z ∈ fresh) (hw : w ∈ fresh) (hzw : z ≠ w) {r : ℝ} (hr : r ∈ meshRadii N) :
    r • z ∈ (meshGraph N fresh anchors).walkVertices z (meshEar N fresh anchors z w) ∧
      r • w ∈ (meshGraph N fresh anchors).walkVertices z (meshEar N fresh anchors z w) := by
  have hear := meshEar_isPath hN hfresh anchors hz hw hzw
  constructor
  · exact Graph.walkVertices_mono
      (fun _ hQ => List.mem_append_left _ (List.mem_append_left _ hQ))
      (smul_mem_walkVertices_spokeWalk hN hfresh anchors hz hr)
  · by_cases h1 : r = 1
    · rw [h1, one_smul]; exact hear.isWalk.target_mem_walkVertices
    · exact Graph.mem_walkVertices_of_mem_covered (Graph.coveredVertices_mono
        (fun _ hQ => List.mem_append_right _ (List.mem_reverse.2 hQ))
        (smul_mem_coveredVertices_spokeWalk hN hfresh anchors hw hr h1))

/-- The rings of the mesh, attached one at a time — `lem:union-two-connected` iterated. -/
noncomputable def attachRings (N : ℕ) (fresh anchors : List Plane) (K : Graph Plane Piece) :
    List ℝ → Graph Plane Piece
  | [] => K
  | r :: rs => (attachRings N fresh anchors K rs).union (ringGraph N fresh anchors r)

/-- The spokes of the mesh, attached one at a time — `lem:subdivision-ear-preserve` (b)
iterated. -/
noncomputable def attachSpokes (N : ℕ) (fresh anchors : List Plane) (K : Graph Plane Piece) :
    List Plane → Graph Plane Piece
  | [] => K
  | u :: us => (attachSpokes N fresh anchors K us).union (spokeGraph N fresh anchors u)

theorem le_attachRings (N : ℕ) (fresh anchors : List Plane) (K : Graph Plane Piece)
    (l : List ℝ) : K ≤ attachRings N fresh anchors K l := by
  induction l with
  | nil => exact le_refl K
  | cons r rs ih => exact ih.trans (Graph.left_le_union _ _)

theorem le_attachSpokes (N : ℕ) (fresh anchors : List Plane) (K : Graph Plane Piece)
    (l : List Plane) : K ≤ attachSpokes N fresh anchors K l := by
  induction l with
  | nil => exact le_refl K
  | cons u us ih => exact ih.trans (Graph.left_le_union _ _)

theorem attachRings_le {N : ℕ} {fresh anchors : List Plane} {K : Graph Plane Piece}
    (hK : K ≤ meshGraph N fresh anchors) (l : List ℝ) :
    attachRings N fresh anchors K l ≤ meshGraph N fresh anchors := by
  induction l with
  | nil => exact hK
  | cons r rs ih => exact Graph.union_le ih (ringGraph_le _ _ _ _)

theorem attachSpokes_le {N : ℕ} (hN : 2 ≤ N) {fresh : List Plane}
    (hfresh : ∀ x ∈ fresh, x ∈ modelCurve) {anchors : List Plane} {K : Graph Plane Piece}
    (hK : K ≤ meshGraph N fresh anchors) {l : List Plane} (hl : ∀ u ∈ l, u ∈ fresh) :
    attachSpokes N fresh anchors K l ≤ meshGraph N fresh anchors := by
  induction l with
  | nil => exact hK
  | cons u us ih =>
    exact Graph.union_le (ih fun x hx => hl x (List.mem_cons_of_mem _ hx))
      (spokeGraph_le hN hfresh anchors (hl u List.mem_cons_self))

theorem ringGraph_le_attachRings {N : ℕ} {fresh anchors : List Plane} {K : Graph Plane Piece}
    (hK : K ≤ meshGraph N fresh anchors) {l : List ℝ} {r : ℝ} (hr : r ∈ l) :
    ringGraph N fresh anchors r ≤ attachRings N fresh anchors K l := by
  induction l with
  | nil => exact absurd hr (List.not_mem_nil)
  | cons r' rs ih =>
    rcases List.mem_cons.1 hr with rfl | h
    · exact (Graph.Compatible.of_le_le (attachRings_le hK rs)
        (ringGraph_le N fresh anchors r)).right_le_union
    · exact (ih h).trans (Graph.left_le_union _ _)

theorem spokeGraph_le_attachSpokes {N : ℕ} {fresh anchors : List Plane}
    {K : Graph Plane Piece} (hK : K ≤ meshGraph N fresh anchors) {l : List Plane} {u : Plane}
    (hN : 2 ≤ N) (hfresh : ∀ x ∈ fresh, x ∈ modelCurve) (hl : ∀ x ∈ l, x ∈ fresh)
    (hu : u ∈ l) : spokeGraph N fresh anchors u ≤ attachSpokes N fresh anchors K l := by
  induction l with
  | nil => exact absurd hu (List.not_mem_nil)
  | cons u' us ih =>
    rcases List.mem_cons.1 hu with rfl | h
    · exact (Graph.Compatible.of_le_le
        (attachSpokes_le hN hfresh hK fun x hx => hl x (List.mem_cons_of_mem _ hx))
        (spokeGraph_le hN hfresh anchors (hl u List.mem_cons_self))).right_le_union
    · exact (ih (fun x hx => hl x (List.mem_cons_of_mem _ hx)) h).trans (Graph.left_le_union _ _)

theorem attachRings_isTwoConnected {N : ℕ} (hN : 2 ≤ N) {fresh : List Plane}
    (hfresh : ∀ x ∈ fresh, x ∈ modelCurve) {anchors : List Plane} {z w : Plane}
    (hz : z ∈ fresh) (hw : w ∈ fresh) (hzw : z ≠ w) {K : Graph Plane Piece}
    (hK : K.IsTwoConnected) (hKle : K ≤ meshGraph N fresh anchors)
    (hzK : ∀ r ∈ meshRadii N, r • z ∈ V(K)) (hwK : ∀ r ∈ meshRadii N, r • w ∈ V(K))
    {l : List ℝ} (hl : ∀ r ∈ l, r ∈ meshRadii N) :
    (attachRings N fresh anchors K l).IsTwoConnected := by
  induction l with
  | nil => exact hK
  | cons r rs ih =>
    have hrm : r ∈ meshRadii N := hl r List.mem_cons_self
    have hacc := ih fun x hx => hl x (List.mem_cons_of_mem _ hx)
    have hmono := (le_attachRings N fresh anchors K rs).vertexSet_mono
    exact hacc.union (Graph.Compatible.of_le_le
        (attachRings_le hKle rs) (ringGraph_le N fresh anchors r))
      (ringGraph_isTwoConnected hN hfresh anchors hrm)
      (smul_ne_smul (ne_of_gt (meshRadii_pos hN hrm)) hzw)
      (hmono (hzK r hrm)) (smul_mem_vertexSet_ringGraph hN hfresh anchors hz hrm)
      (hmono (hwK r hrm)) (smul_mem_vertexSet_ringGraph hN hfresh anchors hw hrm)

theorem attachSpokes_isTwoConnected {N : ℕ} (hN : 2 ≤ N) {fresh : List Plane}
    (hfresh : ∀ x ∈ fresh, x ∈ modelCurve) {anchors : List Plane} {K : Graph Plane Piece}
    (hK : K.IsTwoConnected) (hKle : K ≤ meshGraph N fresh anchors)
    (houter : ∀ u ∈ fresh, u ∈ V(K)) (hinner : ∀ u ∈ fresh, ((N : ℝ)⁻¹) • u ∈ V(K))
    {l : List Plane} (hl : ∀ u ∈ l, u ∈ fresh) :
    (attachSpokes N fresh anchors K l).IsTwoConnected := by
  induction l with
  | nil => exact hK
  | cons u us ih =>
    have hu : u ∈ fresh := hl u List.mem_cons_self
    have hacc := ih fun x hx => hl x (List.mem_cons_of_mem _ hx)
    have hmono := (le_attachSpokes N fresh anchors K us).vertexSet_mono
    refine hacc.ear (Graph.Compatible.of_le_le
        (attachSpokes_le hN hfresh hKle fun x hx => hl x (List.mem_cons_of_mem _ hx))
        (spokeGraph_le hN hfresh anchors hu))
      (spokeWalk_isPath hN hfresh anchors hu).isPathGraph_pathGraphOf ?_
      (hmono (houter u hu)) (hmono (hinner u hu))
    exact fun h => smul_ne_self hN (hfresh u hu) (inv_mem_meshRadii hN)
      (inv_cast_lt_one hN).ne h.symm


/-! ### Clause 5: the skeleton of the mesh is 2-connected -/

/-- **The whole mesh, assembled**: the core, then every ring, then every spoke. -/
noncomputable def meshAssembly (N : ℕ) (fresh anchors : List Plane) (z w : Plane) :
    Graph Plane Piece :=
  attachSpokes N fresh anchors
    (attachRings N fresh anchors (meshCore N fresh anchors z w) (meshRadii N)) fresh

theorem meshAssembly_le {N : ℕ} (hN : 2 ≤ N) {fresh : List Plane}
    (hfresh : ∀ x ∈ fresh, x ∈ modelCurve) (anchors : List Plane) {z w : Plane}
    (hz : z ∈ fresh) (hw : w ∈ fresh) (hzw : z ≠ w) :
    meshAssembly N fresh anchors z w ≤ meshGraph N fresh anchors :=
  attachSpokes_le hN hfresh
    (attachRings_le (meshCore_le hN hfresh anchors hz hw hzw) (meshRadii N)) fun _ hx => hx

theorem meshAssembly_isTwoConnected {N : ℕ} (hN : 2 ≤ N) {fresh : List Plane}
    (hfresh : ∀ x ∈ fresh, x ∈ modelCurve) (anchors : List Plane) {z w : Plane}
    (hz : z ∈ fresh) (hw : w ∈ fresh) (hzw : z ≠ w) :
    (meshAssembly N fresh anchors z w).IsTwoConnected := by
  have hcore := meshCore_isTwoConnected hN hfresh anchors hz hw hzw
  have hcorele := meshCore_le hN hfresh anchors hz hw hzw
  -- both crossing points of every ring lie on the ear, hence in the core
  have hzK : ∀ r ∈ meshRadii N, r • z ∈ V(meshCore N fresh anchors z w) := fun r hr =>
    Or.inl (Or.inr (smul_mem_walkVertices_meshEar hN hfresh anchors hz hw hzw hr).1)
  have hwK : ∀ r ∈ meshRadii N, r • w ∈ V(meshCore N fresh anchors z w) := fun r hr =>
    Or.inl (Or.inr (smul_mem_walkVertices_meshEar hN hfresh anchors hz hw hzw hr).2)
  have hrings := attachRings_isTwoConnected hN hfresh hz hw hzw hcore hcorele hzK hwK
    (l := meshRadii N) fun _ hx => hx
  refine attachSpokes_isTwoConnected hN hfresh hrings
    (attachRings_le hcorele (meshRadii N)) ?_ ?_ fun _ hx => hx
  · exact fun u hu => (le_attachRings N fresh anchors _ (meshRadii N)).vertexSet_mono
      (Or.inl (Or.inl (mem_vertexSet_ringGraph_one hN hfresh anchors hu)))
  · exact fun u hu => (le_attachRings N fresh anchors _ (meshRadii N)).vertexSet_mono
      (Or.inr (smul_mem_vertexSet_ringGraph hN hfresh anchors hu (inv_mem_meshRadii hN)))

/-- **The assembly spans the mesh.** Every vertex of the mesh is an end of an edge, every edge
lies inside a mesh segment, and a mesh segment is either a ring side — putting the vertex on
that ring — or a spoke, putting it on that spoke's path. -/
theorem vertexSet_meshGraph_subset_meshAssembly {N : ℕ} (hN : 2 ≤ N) {fresh : List Plane}
    (hfresh : ∀ x ∈ fresh, x ∈ modelCurve) (anchors : List Plane) {z w : Plane}
    (hz : z ∈ fresh) (hw : w ∈ fresh) (hzw : z ≠ w) :
    V(meshGraph N fresh anchors) ⊆ V(meshAssembly N fresh anchors z w) := by
  have hcorele := meshCore_le hN hfresh anchors hz hw hzw
  intro v hv
  obtain ⟨Q, hQ, hvQ⟩ := meshGraph_mem_vertexSet.1 hv
  obtain ⟨R, hR, hsub⟩ := meshGraph_edge_source hQ
  have hvseg : v ∈ Q.seg := by
    rcases hvQ with rfl | rfl
    exacts [left_mem_segment ℝ _ _, right_mem_segment ℝ _ _]
  have hvR : v ∈ R.seg := hsub hvseg
  have hvp : v ∈ meshPoints N fresh anchors :=
    overlayPieces_ends_cut (meshPoints_endsAreCut N fresh anchors) Q hQ v hvQ
  rcases mem_meshSegments.1 hR with ⟨r, hr, hRr⟩ | ⟨u, hu, rfl⟩
  · -- `v` lies on the ring of radius `r`
    have hvring : v ∈ V(ringGraph N fresh anchors r) :=
      mem_vertexSet_ringGraph hN hfresh hr hvp
        (ringPieces_seg_subset (meshRadii_pos hN hr).le hRr hvR)
    exact (le_attachSpokes N fresh anchors _ fresh).vertexSet_mono
      ((ringGraph_le_attachRings hcorele hr).vertexSet_mono hvring)
  · -- `v` lies on the spoke at `u`
    have hvwalk : v ∈ (meshGraph N fresh anchors).walkVertices u (spokeWalk N fresh anchors u) :=
      mem_walkVertices_of_mem_points (meshSegments_nondeg hN hfresh)
        (spokePiece_mem_meshSegments hu) (spokeWalk_spec hN hfresh anchors hu).2 hvp hvR
    exact (spokeGraph_le_attachSpokes (l := fresh)
      (attachRings_le hcorele (meshRadii N)) hN hfresh (fun _ hx => hx) hu).vertexSet_mono hvwalk

/-- **`prop:anchored-square-mesh`, clause 5, for `meshGraph`: the skeleton is 2-connected.**

The hypothesis is *two distinct fresh points*, and it is exactly right:
`Schoenflies.not_isTwoConnected_meshGraph_of_fresh_subsingleton` shows the conclusion is
**false** with fewer. -/
theorem meshGraph_isTwoConnected {N : ℕ} (hN : 2 ≤ N) {fresh : List Plane}
    (hfresh : ∀ x ∈ fresh, x ∈ modelCurve) (anchors : List Plane) {z w : Plane}
    (hz : z ∈ fresh) (hw : w ∈ fresh) (hzw : z ≠ w) :
    (meshGraph N fresh anchors).IsTwoConnected :=
  (meshAssembly_isTwoConnected hN hfresh anchors hz hw hzw).of_le_of_vertexSet_subset
    (meshAssembly_le hN hfresh anchors hz hw hzw)
    (vertexSet_meshGraph_subset_meshAssembly hN hfresh anchors hz hw hzw)

/-- **`prop:anchored-square-mesh`, clause 5, for `squareMesh`.**

`Schoenflies.FreshDense fresh δ` alone does **not** suffice — `freshDense_not_isTwoConnected`
is the counterexample — but `FreshDense` together with `δ < 4` does, because it forces two
distinct fresh points (`Schoenflies.exists_two_distinct_fresh_of_freshDense`). The blueprint's
caller uses `δ = ε_n = 2⁻ⁿ`, far below `4`. -/
theorem squareMesh_isTwoConnected {fresh : List Plane} (hfresh : ∀ x ∈ fresh, x ∈ modelCurve)
    {δ : ℝ} (hdense : FreshDense fresh δ) (hδ : δ < 4) (anchors : List Plane) :
    (squareMesh δ fresh anchors).IsTwoConnected := by
  obtain ⟨z, hz, w, hw, hzw⟩ := exists_two_distinct_fresh_of_freshDense hdense hδ
  exact meshGraph_isTwoConnected (two_le_meshCount δ) hfresh anchors hz hw hzw

end Schoenflies


==> anc/P5-kernel-deficit-lean-v6/vendor/schoenflies-lean/Schoenflies/SquareMeshConnected.lean <==
/-
Copyright (c) 2026 Álvaro Begué. All rights reserved.
Released under Apache 2.0 license as described in the file LICENSE.
Authors: Álvaro Begué
-/
import Schoenflies.SquareMesh
import Schoenflies.FaceCycles

/-!
# The inner grid of the anchored square mesh: 2-connectivity and the outer cycle

`Schoenflies/SquareMesh.lean` delivers the geometry of `prop:anchored-square-mesh` — the
diameter bound, the anchors, the inward edges at the fresh points, and connectedness of
`|T| ∖ S` — and leaves two clauses open, both of them combinatorial:

* clause 5, *the skeleton of `T` is 2-connected*, is absent;
* clause 3 is proved only as a point-set equation, never as a **cycle** of the graph.

This module supplies both for the object the blueprint's own proof of the proposition is about:
the **rectangular grid**. See "What this does and does not close" below for exactly what the
integrator still has to do.

## The grid, concretely

Two coordinate functions `xc yc : ℕ → ℝ` and two sizes `m n : ℕ` fix a grid: the vertices are
the `(m+1)(n+1)` points `gridPt xc yc i j = (xc i, yc j)`, the edges are the `m(n+1)`
horizontal steps `gridHEdge` and the `(m+1)n` vertical steps `gridVEdge`. Everything is a
`def` — an existentially quantified grid could not be refined against a second one, which is
what Part II does.

The hypotheses on the coordinates are exactly as strong as each statement needs, and no
stronger: 2-connectivity needs only that **consecutive** coordinates differ, the outer cycle
needs the coordinates **distinct** (`Set.InjOn xc (Set.Iic m)`), and only the drawing — the
clause that makes the grid a plane graph — needs them **increasing**
(`StrictMonoOn xc (Set.Iic m)`).

The graph is `pieceListGraph (gridEdges xc yc m n)`, where `pieceListGraph` is the general
"a list of straight segments, read as a graph" constructor: an edge is a `Piece`, and it links
exactly its two ends. `pieceListGraph` is `overlayGraph` without the subdivision — the vertices
are the ends of the listed segments and nothing is cut — and its point is that
`pieceListGraph l₁ ∪ pieceListGraph l₂ = pieceListGraph (l₁ ++ l₂)` **on the nose**
(`pieceListGraph_union`), so that the blueprint's "add these finitely many cycles one at a
time" is list concatenation and every union is an equation rather than an inclusion.

## 2-connectivity: two nested chains of `lem:union-two-connected`

The blueprint says "the inner grid is 2-connected by the same ear construction used for `K`".
The ear construction is replaced here by two applications of `Graph.IsTwoConnected.union`,
which is shorter and needs no ear at all:

* one **cell** — the boundary of a single rectangle of the grid — is a quadrilateral, and
  `Graph.isTwoConnected_of_quad` proves any quadrilateral 2-connected directly from the
  definition (delete a vertex; the other three are still a path);
* a **strip** (one column of cells) is the union of its cells, consecutive cells sharing the
  horizontal edge between them, hence two vertices;
* the **grid** is the union of its strips, consecutive strips sharing the whole vertical line
  between them, hence again two vertices.

Both chains need at least two vertices in common at every step, so both need `1 ≤ m` and
`1 ≤ n`: a grid with a single row of points is a path and is not 2-connected. That is the
degenerate case, and it is a hypothesis, not an oversight.

## The outer cycle

The boundary walk goes once round the four sides, `gridBoundaryEdge` and `gridBoundaryPt`
naming the `2m + 2n` edges and vertices in order by a four-way `if` on the index. Everything
about the walk is then arithmetic in `ℕ`, which `omega` decides.
`gridGraph_isCycleThrough_boundary` is a `Graph.IsCycleThrough` of the grid graph — the
distinguished outer cycle — and `edgesCover_gridBoundary` computes what it occupies: for
increasing coordinates it is exactly the frame of the bounding rectangle, and for the grid on
`[-1,1]²` that frame is `modelCurve`, i.e. `S` (`edgesCover_gridBoundary_modelCurve`,
`gridGraph_outer_cycle`). That is the cycle `thm:finite-transfer`(b) asks for, in the form it
asks for it.

The grid is also shown to be a **plane graph** (`gridGraph_isDrawing`), so the outer cycle is a
Jordan curve (`gridBoundary_isJordanCurve`) and the whole face machinery applies to it.

## What this does and does not close

**Closed.** Both clauses, for the rectangular grid, from an explicit construction, together
with the drawing that makes the grid a plane graph.

**Not closed.** Neither clause is transported to `Schoenflies.squareMesh`, and the reason is
structural, not a matter of effort: `squareMesh` is `overlayGraph` applied to a list of
segments *and an unspecified list of cut points* obtained from `exists_cut_points` by choice.
Its edges are therefore the pieces of a subdivision nobody can enumerate, so neither "the
edges on `S` form a cycle" nor "the rings are cycles glued along the spokes" is available
without first proving that the subdivision of a segment at a finite point set is a **path** —
a theorem no module on `main` has. The honest statement of the missing collar step is
`Graph.IsTwoConnected.attach_cycles` below: it takes a 2-connected hub `K` and finitely many
2-connected pieces each meeting `K` in two distinct vertices, and concludes for the union.
Instantiating it at `squareMesh` needs the collar rectangles of the mesh as cycles, which is
exactly the enumeration that is missing.

**A degenerate case that would have to be excluded.** `squareMesh δ fresh anchors` is *not*
2-connected when `fresh` has fewer than two distinct points, so the missing theorem cannot be
stated without a hypothesis. With `fresh = []` the mesh is `meshCount δ` pairwise disjoint
concentric ring frames and is not even connected. With one fresh point `z` the spoke at `z` is
the only thing joining the rings, so every vertex of that spoke is a cut vertex: deleting the
one at radius `k/N` separates the rings inside it from the rings outside. Two fresh points are
what make the rings and the two spokes a chain of quadrilaterals, which is the same picture the
grid presents here. The corresponding hypothesis for the grid is `1 ≤ m` and `1 ≤ n`, and it is
carried explicitly by every theorem below that needs it.

## Blueprint

* `prop:anchored-square-mesh`, clause 5, for the inner grid — `gridGraph_isTwoConnected`.
* `prop:anchored-square-mesh`, clause 3, as a cycle — `gridGraph_isCycleThrough_boundary`
  together with `edgesCover_gridBoundary`, `edgesCover_gridBoundary_modelCurve` and the
  packaged `gridGraph_outer_cycle`.
* `lem:polygonal-overlay`, the drawing clause, for the grid — `gridGraph_isDrawing`.
* `lem:union-two-connected` — used through `Graph.IsTwoConnected.union`; iterated here as
  `Graph.IsTwoConnected.attach_cycles`, which is the blueprint's "adding these finitely many
  cycles one at a time".
* `pieceListGraph`, `pieceListGraph_union` — the list-of-segments graph, and the fact that its
  unions are concatenations.
-/

open Metric Set
open scoped Graph

namespace Graph

variable {α β : Type*} {G : Graph α β}

/-! ### A quadrilateral is 2-connected

The base case of both chains below. The blueprint reaches it through the ear decomposition
(`lem:subdivision-ear-preserve` applied to a cycle); here it is read straight off the
definition of `Graph.IsTwoConnected`, because a four-vertex graph is small enough that
"delete one vertex and the rest is still connected" is four applications of one lemma. -/

/-- **A four-cycle is 2-connected.** No hypothesis on `G` beyond the four edges, the four
distinct vertices, and the fact that there are no other vertices. -/
theorem isTwoConnected_of_quad {e₁ e₂ e₃ e₄ : β} {a b c d : α}
    (h₁ : G.IsLink e₁ a b) (h₂ : G.IsLink e₂ b c) (h₃ : G.IsLink e₃ c d) (h₄ : G.IsLink e₄ d a)
    (hV : ∀ v ∈ V(G), v = a ∨ v = b ∨ v = c ∨ v = d)
    (hab : a ≠ b) (hbc : b ≠ c) (hcd : c ≠ d) (hda : d ≠ a) (hac : a ≠ c) (hbd : b ≠ d) :
    G.IsTwoConnected := by
  -- Deleting a vertex keeps every link neither of whose ends was the one deleted.
  have dl : ∀ {f : β} {u v x : α}, G.IsLink f u v → u ≠ x → v ≠ x →
      (G.deleteVerts {x}).IsLink f u v := by
    intro f u v x h hu hv
    exact (deleteVerts_isLink _ _).2 ⟨h, by simpa using hu, by simpa using hv⟩
  -- After a deletion the three survivors form a path `p — q — r`; `q` is the hub.
  have main : ∀ (x p q r : α) (f g : β), G.IsLink f p q → G.IsLink g q r →
      p ≠ x → q ≠ x → r ≠ x → (∀ v ∈ V(G), v = x ∨ v = p ∨ v = q ∨ v = r) →
      (G.deleteVerts {x}).Connected := by
    intro x p q r f g hf hg hp hq hr hcov
    refine Connected.of_hub (mem_deleteVerts_singleton_of_ne hf.right_mem hq) ?_
    intro v hv
    obtain ⟨hvG, hvx⟩ := mem_deleteVerts_singleton.1 hv
    rcases hcov v hvG with rfl | rfl | rfl | rfl
    · exact absurd rfl hvx
    · exact (Reaches.of_isLink (dl hf hp hq)).symm
    · exact Reaches.refl (mem_deleteVerts_singleton_of_ne hf.right_mem hq)
    · exact Reaches.of_isLink (dl hg hq hr)
  refine ⟨⟨a, h₁.left_mem, b, h₁.right_mem, c, h₂.right_mem, hab, hac, hbc⟩, ?_, ?_⟩
  · refine Connected.of_hub h₁.left_mem fun v hv ↦ ?_
    rcases hV v hv with rfl | rfl | rfl | rfl
    · exact Reaches.refl h₁.left_mem
    · exact Reaches.of_isLink h₁
    · exact (Reaches.of_isLink h₁).trans (Reaches.of_isLink h₂)
    · exact (Reaches.of_isLink h₄).symm
  · intro x _
    rcases em (x = a) with rfl | hxa
    · exact main x b c d e₂ e₃ h₂ h₃ (Ne.symm hab) (Ne.symm hac) hda
        fun v hv ↦ by rcases hV v hv with h | h | h | h <;> tauto
    rcases em (x = b) with rfl | hxb
    · exact main x c d a e₃ e₄ h₃ h₄ (Ne.symm hbc) (Ne.symm hbd) hab
        fun v hv ↦ by rcases hV v hv with h | h | h | h <;> tauto
    rcases em (x = c) with rfl | hxc
    · exact main x d a b e₄ e₁ h₄ h₁ (Ne.symm hcd) hac hbc
        fun v hv ↦ by rcases hV v hv with h | h | h | h <;> tauto
    rcases em (x = d) with rfl | hxd
    · exact main x a b c e₁ e₂ h₁ h₂ (Ne.symm hda) hbd hcd
        fun v hv ↦ by rcases hV v hv with h | h | h | h <;> tauto
    · -- Deleting a vertex the graph does not have changes nothing.
      refine Connected.deleteVerts_singleton_of_notMem ?_ fun hx ↦ ?_
      · refine Connected.of_hub h₁.left_mem fun v hv ↦ ?_
        rcases hV v hv with rfl | rfl | rfl | rfl
        · exact Reaches.refl h₁.left_mem
        · exact Reaches.of_isLink h₁
        · exact (Reaches.of_isLink h₁).trans (Reaches.of_isLink h₂)
        · exact (Reaches.of_isLink h₄).symm
      · rcases hV x hx with rfl | rfl | rfl | rfl
        exacts [hxa rfl, hxb rfl, hxc rfl, hxd rfl]

/-! ### Attaching finitely many pieces to a 2-connected hub

`prop:anchored-square-mesh`: *"The boundary of every collar rectangle is a cycle sharing with
the inner grid at least the two endpoints of its inner boundary arc. Adding these finitely many
cycles one at a time and applying `lem:union-two-connected` proves that the full mesh is
2-connected."*

`Graph.chainUnion_isTwoConnected` (`Schoenflies/OuterChain.lean`) iterates the same lemma along
a chain in which **consecutive** members meet. Here every piece meets the **hub**, which is
what the collar rectangles do — each meets the inner grid, but two collar rectangles on
opposite sides of the square meet nothing of each other. The two statements are independent;
the integrator may want them beside each other. -/

/-- The hub `K` with the pieces `Γ 0, …, Γ (m-1)` glued on, one at a time. -/
def attachUnion (K : Graph α β) (Γ : ℕ → Graph α β) : ℕ → Graph α β
  | 0 => K
  | (m + 1) => (attachUnion K Γ m).union (Γ m)

@[simp] theorem attachUnion_zero (K : Graph α β) (Γ : ℕ → Graph α β) :
    attachUnion K Γ 0 = K := rfl

@[simp] theorem attachUnion_succ (K : Graph α β) (Γ : ℕ → Graph α β) (m : ℕ) :
    attachUnion K Γ (m + 1) = (attachUnion K Γ m).union (Γ m) := rfl

theorem le_attachUnion (K : Graph α β) (Γ : ℕ → Graph α β) (m : ℕ) :
    K ≤ attachUnion K Γ m := by
  induction m with
  | zero => exact le_rfl
  | succ m ih => exact ih.trans (left_le_union _ _)

theorem attachUnion_le {K : Graph α β} {Γ : ℕ → Graph α β} {m : ℕ} (hK : K ≤ G)
    (hΓ : ∀ q, q < m → Γ q ≤ G) : attachUnion K Γ m ≤ G := by
  induction m with
  | zero => exact hK
  | succ m ih => exact union_le (ih fun q hq => hΓ q (by omega)) (hΓ m (by omega))

theorem piece_le_attachUnion {K : Graph α β} {Γ : ℕ → Graph α β} {m q : ℕ} (hK : K ≤ G)
    (hΓ : ∀ r, r < m → Γ r ≤ G) (hq : q < m) : Γ q ≤ attachUnion K Γ m := by
  induction m with
  | zero => omega
  | succ m ih =>
    rcases Nat.lt_succ_iff_lt_or_eq.1 hq with h | rfl
    · exact (ih (fun r hr => hΓ r (by omega)) h).trans (left_le_union _ _)
    · exact (Compatible.of_le_le (attachUnion_le hK fun r hr => hΓ r (by omega))
        (hΓ q (by omega))).right_le_union

/-- **`lem:union-two-connected`, iterated at a hub.** A 2-connected `K` and finitely many
2-connected pieces, each meeting `K` in two distinct vertices, have 2-connected union. -/
theorem IsTwoConnected.attach_cycles {K : Graph α β} {Γ : ℕ → Graph α β} {m : ℕ}
    (hK : K.IsTwoConnected) (hKG : K ≤ G) (hΓG : ∀ q, q < m → Γ q ≤ G)
    (hΓ : ∀ q, q < m → (Γ q).IsTwoConnected)
    (hmeet : ∀ q, q < m → ∃ a b : α, a ≠ b ∧ a ∈ V(K) ∧ a ∈ V(Γ q) ∧ b ∈ V(K) ∧ b ∈ V(Γ q)) :
    (attachUnion K Γ m).IsTwoConnected := by
  induction m with
  | zero => exact hK
  | succ m ih =>
    obtain ⟨a, b, hab, haK, haΓ, hbK, hbΓ⟩ := hmeet m (by omega)
    have hih := ih (fun q hq => hΓG q (by omega)) (fun q hq => hΓ q (by omega))
      fun q hq => hmeet q (by omega)
    have hcompat : (attachUnion K Γ m).Compatible (Γ m) :=
      Compatible.of_le_le (attachUnion_le hKG fun q hq => hΓG q (by omega)) (hΓG m (by omega))
    exact hih.union hcompat (hΓ m (by omega)) hab ((le_attachUnion K Γ m).vertexSet_mono haK)
      haΓ ((le_attachUnion K Γ m).vertexSet_mono hbK) hbΓ

/-! ### A march along indices is a path

The boundary walk of the grid is a march: vertices `p s, p (s+1), …` joined by edges
`q s, q (s+1), …`. The freshness clause of `Graph.IsPath` is then exactly the injectivity of
`p` on the index range, because an edge of the chain is incident with nothing but its own two
ends (`Graph.Inc.eq_or_eq_of_isLink`). -/

/-- **A chain of edges through pairwise distinct vertices is a path.** -/
theorem isPath_range' {p : ℕ → α} {q : ℕ → β} :
    ∀ (k s : ℕ), (∀ i, s ≤ i → i < s + k → G.IsLink (q i) (p i) (p (i + 1))) →
      (∀ i j, s ≤ i → i ≤ s + k → s ≤ j → j ≤ s + k → p i = p j → i = j) →
      p (s + k) ∈ V(G) → G.IsPath (p s) ((List.range' s k).map q) (p (s + k)) := by
  intro k
  induction k with
  | zero => exact fun s _ _ hmem => IsPath.nil hmem
  | succ k ih =>
    intro s hlink hinj hmem
    have hstep : G.IsLink (q s) (p s) (p (s + 1)) := hlink s le_rfl (by omega)
    have htail : G.IsPath (p (s + 1)) ((List.range' (s + 1) k).map q) (p (s + 1 + k)) :=
      ih (s + 1) (fun i h1 h2 => hlink i (by omega) (by omega))
        (fun i j h1 h2 h3 h4 h => hinj i j (by omega) (by omega) (by omega) (by omega) h)
        (by rw [show s + 1 + k = s + (k + 1) by omega]; exact hmem)
    have hfresh : p s ∉ G.walkVertices (p (s + 1)) ((List.range' (s + 1) k).map q) := by
      intro hmemw
      rcases mem_walkVertices_iff.1 hmemw with h | hcov
      · exact absurd (hinj s (s + 1) le_rfl (by omega) (by omega) (by omega) h) (by omega)
      · obtain ⟨-, ⟨i, hi, rfl⟩, hinc⟩ :
            ∃ e, (∃ i ∈ List.range' (s + 1) k, q i = e) ∧ G.Inc e (p s) := by
          obtain ⟨e, he, hinc⟩ := hcov
          exact ⟨e, List.mem_map.1 he, hinc⟩
        rw [List.mem_range'_1] at hi
        rcases hinc.eq_or_eq_of_isLink (hlink i (by omega) (by omega)) with h | h
        · exact absurd (hinj s i le_rfl (by omega) (by omega) (by omega) h) (by omega)
        · exact absurd (hinj s (i + 1) le_rfl (by omega) (by omega) (by omega) h) (by omega)
    rw [List.range'_succ, List.map_cons, show s + (k + 1) = s + 1 + k by omega]
    exact IsPath.cons hstep htail hfresh

end Graph

namespace Schoenflies

/-! ### The graph carried by a list of segments

`overlayGraph` subdivides; this does not. When the segments are already in general position —
which for a grid they are, by construction — no subdivision is wanted, and what is gained is
that unions are concatenations.

`Schoenflies/ArcComplement.lean` has the same construction indexed by a `Set Piece`, under the
name `segGraph`, and `pieceListGraph l` is `segGraph {P | P ∈ l}`. The two were written in
parallel and collided at merge; they are kept apart for now because this module's proofs run on
the list and the other's on the set. If a third consumer appears, hoist the set version into
`Schoenflies/OverlayGraph.lean` beside `endSet` and derive this one from it. -/

/-- The graph whose edges are the listed segments and whose vertices are their ends. -/
def pieceListGraph (edges : List Piece) : Graph Plane Piece where
  vertexSet := endSet edges
  IsLink P x y := P ∈ edges ∧ ((x = P.1 ∧ y = P.2) ∨ (x = P.2 ∧ y = P.1))
  edgeSet := {P | P ∈ edges}
  isLink_symm := fun _ _ => ⟨fun _ _ h => ⟨h.1, by tauto⟩⟩
  eq_or_eq_of_isLink_of_isLink := by
    rintro P x y v w ⟨-, hxy⟩ ⟨-, hvw⟩
    rcases hxy with ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ <;> rcases hvw with ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ <;> simp
  edge_mem_iff_exists_isLink := by
    intro P
    simp only [Set.mem_setOf_eq]
    exact ⟨fun hP => ⟨P.1, P.2, hP, Or.inl ⟨rfl, rfl⟩⟩, fun ⟨_, _, hP, _⟩ => hP⟩
  left_mem_of_isLink := by
    rintro P x y ⟨hP, h⟩
    exact ⟨P, hP, by tauto⟩

@[simp] theorem pieceListGraph_vertexSet (l : List Piece) : V(pieceListGraph l) = endSet l := rfl

@[simp] theorem pieceListGraph_mem_edgeSet {l : List Piece} {P : Piece} :
    P ∈ E(pieceListGraph l) ↔ P ∈ l := Iff.rfl

@[simp] theorem pieceListGraph_isLink {l : List Piece} {P : Piece} {x y : Plane} :
    (pieceListGraph l).IsLink P x y ↔
      P ∈ l ∧ ((x = P.1 ∧ y = P.2) ∨ (x = P.2 ∧ y = P.1)) := Iff.rfl

theorem pieceListGraph_mem_vertexSet {l : List Piece} {v : Plane} :
    v ∈ V(pieceListGraph l) ↔ ∃ P ∈ l, v = P.1 ∨ v = P.2 := Iff.rfl

/-- The canonical link of a listed segment: it joins its own two ends. -/
theorem pieceListGraph_isLink_self {l : List Piece} {P : Piece} (h : P ∈ l) :
    (pieceListGraph l).IsLink P P.1 P.2 := ⟨h, Or.inl ⟨rfl, rfl⟩⟩

theorem mem_vertexSet_pieceListGraph_left {l : List Piece} {P : Piece} (h : P ∈ l) :
    P.1 ∈ V(pieceListGraph l) := ⟨P, h, Or.inl rfl⟩

theorem mem_vertexSet_pieceListGraph_right {l : List Piece} {P : Piece} (h : P ∈ l) :
    P.2 ∈ V(pieceListGraph l) := ⟨P, h, Or.inr rfl⟩

/-- An end of a listed segment is incident with it. -/
theorem pieceListGraph_inc {l : List Piece} {P : Piece} {v : Plane} (hP : P ∈ l)
    (h : v = P.1 ∨ v = P.2) : (pieceListGraph l).Inc P v := by
  rcases h with rfl | rfl
  · exact ⟨P.2, hP, Or.inl ⟨rfl, rfl⟩⟩
  · exact ⟨P.1, hP, Or.inr ⟨rfl, rfl⟩⟩

/-- Two plane points with the same coordinates are equal.

`Schoenflies.Plane.coord_ext` in `Schoenflies/JordanSeparates.lean` is the same fact in a more
general form; that module is not on this one's import path, and the integrator should collapse
the two if it ever is. -/
theorem plane_eq_of_coords {z w : Plane} (h0 : z 0 = w 0) (h1 : z 1 = w 1) : z = w := by
  ext k
  fin_cases k
  exacts [h0, h1]

theorem endSet_append (l l' : List Piece) : endSet (l ++ l') = endSet l ∪ endSet l' := by
  ext v
  simp only [endSet, Set.mem_setOf_eq, Set.mem_union, List.mem_append]
  constructor
  · rintro ⟨P, hP | hP, h⟩
    exacts [Or.inl ⟨P, hP, h⟩, Or.inr ⟨P, hP, h⟩]
  · rintro (⟨P, hP, h⟩ | ⟨P, hP, h⟩)
    exacts [⟨P, Or.inl hP, h⟩, ⟨P, Or.inr hP, h⟩]

instance pieceListGraph_finite (l : List Piece) : Graph.Finite (pieceListGraph l) where
  finite_vertexSet := finite_endSet l
  finite_edgeSet := l.finite_toSet

/-- What a segment graph occupies is what its segments occupy: every vertex is an end of a
listed segment, so the vertices add nothing. -/
theorem pieceListGraph_pointSet (l : List Piece) :
    Graph.pointSet (pieceListGraph l) segmentDrawing = cover l := by
  ext z
  simp only [Graph.pointSet, Set.mem_union, Set.mem_iUnion, exists_prop, pieceListGraph_vertexSet,
    endSet, Set.mem_setOf_eq, pieceListGraph_mem_edgeSet, edgeArc_segmentDrawing, cover]
  constructor
  · rintro (⟨P, hP, hzP⟩ | ⟨P, hP, hzP⟩)
    · refine ⟨P, hP, ?_⟩
      rcases hzP with rfl | rfl
      · exact left_mem_segment ℝ _ _
      · exact right_mem_segment ℝ _ _
    · exact ⟨P, hP, hzP⟩
  · rintro ⟨P, hP, hzP⟩
    exact Or.inr ⟨P, hP, hzP⟩

theorem pieceListGraph_mono {l l' : List Piece} (h : l ⊆ l') :
    pieceListGraph l ≤ pieceListGraph l' where
  vertexSet_mono := by
    rintro v ⟨P, hP, hv⟩
    exact ⟨P, h hP, hv⟩
  isLink_mono := by
    rintro P x y ⟨hP, hxy⟩
    exact ⟨h hP, hxy⟩

/-- Two segment graphs never disagree about a shared edge: an edge is its own pair of ends. -/
theorem pieceListGraph_compatible (l l' : List Piece) :
    (pieceListGraph l).Compatible (pieceListGraph l') := by
  intro P hP hP' x y
  exact ⟨fun h => ⟨hP', h.2⟩, fun h => ⟨hP, h.2⟩⟩

/-- **The union of two segment graphs is the segment graph of the concatenation.** This is the
whole reason for `pieceListGraph`: it turns "glue one more cycle on" into an equation. -/
theorem pieceListGraph_union (l l' : List Piece) :
    (pieceListGraph l).union (pieceListGraph l') = pieceListGraph (l ++ l') := by
  refine Graph.eq_of_le_of_subset_subset
    (Graph.union_le (pieceListGraph_mono (List.subset_append_left _ _))
      (pieceListGraph_mono (List.subset_append_right _ _))) ?_ ?_
  · rw [pieceListGraph_vertexSet, endSet_append, Graph.vertexSet_union]
    exact subset_rfl
  · rintro P hP
    rcases List.mem_append.1 hP with h | h
    exacts [Or.inl h, Or.inr h]

/-! ### The rectangular grid

Two coordinate functions and two sizes. Nothing here asks the coordinates to be sorted: the
combinatorics needs only that **consecutive** coordinates differ, which is exactly what makes
each cell a genuine quadrilateral. Sortedness enters only with the geometry of the outer
cycle. -/

/-- The grid point with coordinate indices `(i, j)`. -/
def gridPt (xc yc : ℕ → ℝ) (i j : ℕ) : Plane := Plane.mk (xc i) (yc j)

/-- The horizontal grid edge from `(i, j)` to `(i+1, j)`. -/
def gridHEdge (xc yc : ℕ → ℝ) (i j : ℕ) : Piece := (gridPt xc yc i j, gridPt xc yc (i + 1) j)

/-- The vertical grid edge from `(i, j)` to `(i, j+1)`. -/
def gridVEdge (xc yc : ℕ → ℝ) (i j : ℕ) : Piece := (gridPt xc yc i j, gridPt xc yc i (j + 1))

theorem gridPt_ne_of_fst {xc yc : ℕ → ℝ} {i i' j j' : ℕ} (h : xc i ≠ xc i') :
    gridPt xc yc i j ≠ gridPt xc yc i' j' := fun he => by
  have := congrArg (fun p : Plane => p 0) he
  simp only [gridPt, Plane.mk_zero] at this
  exact h this

theorem gridPt_ne_of_snd {xc yc : ℕ → ℝ} {i i' j j' : ℕ} (h : yc j ≠ yc j') :
    gridPt xc yc i j ≠ gridPt xc yc i' j' := fun he => by
  have := congrArg (fun p : Plane => p 1) he
  simp only [gridPt, Plane.mk_one] at this
  exact h this

/-- The four sides of the cell whose lower-left corner is `(i, j)`, listed bottom, right, top,
left. -/
def cellEdges (xc yc : ℕ → ℝ) (i j : ℕ) : List Piece :=
  [gridHEdge xc yc i j, gridVEdge xc yc (i + 1) j, gridHEdge xc yc i (j + 1),
    gridVEdge xc yc i j]

/-- One column of `n` cells, the cells `(i, 0), …, (i, n-1)`. -/
def stripEdges (xc yc : ℕ → ℝ) (i n : ℕ) : List Piece :=
  (List.range n).flatMap (cellEdges xc yc i)

/-- The `m × n` grid: `m` columns of `n` cells. -/
def gridEdges (xc yc : ℕ → ℝ) (m n : ℕ) : List Piece :=
  (List.range m).flatMap fun i => stripEdges xc yc i n

/-- **The grid graph**: the `m × n` rectangular grid on the coordinates `xc`, `yc`, as a plane
graph with straight edges. -/
def gridGraph (xc yc : ℕ → ℝ) (m n : ℕ) : Graph Plane Piece := pieceListGraph (gridEdges xc yc m n)

theorem stripEdges_succ (xc yc : ℕ → ℝ) (i n : ℕ) :
    stripEdges xc yc i (n + 1) = stripEdges xc yc i n ++ cellEdges xc yc i n := by
  rw [stripEdges, stripEdges, List.range_succ, List.flatMap_append, List.flatMap_singleton]

theorem stripEdges_one (xc yc : ℕ → ℝ) (i : ℕ) :
    stripEdges xc yc i 1 = cellEdges xc yc i 0 := by
  rw [stripEdges_succ]; simp [stripEdges]

theorem cellEdges_subset_stripEdges {xc yc : ℕ → ℝ} {i j n : ℕ} (h : j < n) :
    cellEdges xc yc i j ⊆ stripEdges xc yc i n :=
  fun _ hP => List.mem_flatMap.2 ⟨j, List.mem_range.2 h, hP⟩

theorem gridEdges_succ (xc yc : ℕ → ℝ) (m n : ℕ) :
    gridEdges xc yc (m + 1) n = gridEdges xc yc m n ++ stripEdges xc yc m n := by
  rw [gridEdges, gridEdges, List.range_succ, List.flatMap_append, List.flatMap_singleton]

theorem gridEdges_one (xc yc : ℕ → ℝ) (n : ℕ) :
    gridEdges xc yc 1 n = stripEdges xc yc 0 n := by
  rw [gridEdges_succ]; simp [gridEdges]

theorem stripEdges_subset_gridEdges {xc yc : ℕ → ℝ} {i m n : ℕ} (h : i < m) :
    stripEdges xc yc i n ⊆ gridEdges xc yc m n :=
  fun _ hP => List.mem_flatMap.2 ⟨i, List.mem_range.2 h, hP⟩

/-! ### The cell -/

/-- **One cell of the grid is 2-connected.** Its boundary is a quadrilateral, so this is
`Graph.isTwoConnected_of_quad` with the four corners named. Only the two consecutive-coordinate
inequalities are used. -/
theorem cellGraph_isTwoConnected {xc yc : ℕ → ℝ} {i j : ℕ} (hx : xc i ≠ xc (i + 1))
    (hy : yc j ≠ yc (j + 1)) : (pieceListGraph (cellEdges xc yc i j)).IsTwoConnected := by
  have h₁ : gridHEdge xc yc i j ∈ cellEdges xc yc i j := by simp [cellEdges]
  have h₂ : gridVEdge xc yc (i + 1) j ∈ cellEdges xc yc i j := by simp [cellEdges]
  have h₃ : gridHEdge xc yc i (j + 1) ∈ cellEdges xc yc i j := by simp [cellEdges]
  have h₄ : gridVEdge xc yc i j ∈ cellEdges xc yc i j := by simp [cellEdges]
  refine Graph.isTwoConnected_of_quad (a := gridPt xc yc i j) (b := gridPt xc yc (i + 1) j)
    (c := gridPt xc yc (i + 1) (j + 1)) (d := gridPt xc yc i (j + 1))
    (pieceListGraph_isLink_self h₁) (pieceListGraph_isLink_self h₂)
    (pieceListGraph_isLink_self h₃).symm (pieceListGraph_isLink_self h₄).symm ?_
    (gridPt_ne_of_fst hx) (gridPt_ne_of_snd hy) (gridPt_ne_of_fst (Ne.symm hx))
    (gridPt_ne_of_snd (Ne.symm hy)) (gridPt_ne_of_fst hx) (gridPt_ne_of_fst (Ne.symm hx))
  rintro v ⟨P, hP, hv⟩
  simp only [cellEdges, List.mem_cons, List.not_mem_nil, or_false] at hP
  rcases hP with rfl | rfl | rfl | rfl <;> rcases hv with rfl | rfl <;>
    simp only [gridHEdge, gridVEdge] <;> tauto

/-! ### The strip, then the grid

Two chains of `Graph.IsTwoConnected.union`, and the two shared vertices are in each case the
two ends of one edge that both parts contain. -/

/-- **A column of cells is 2-connected.** Consecutive cells share the horizontal edge between
them, hence its two ends. -/
theorem stripGraph_isTwoConnected {xc yc : ℕ → ℝ} {i : ℕ} (hx : xc i ≠ xc (i + 1)) :
    ∀ k : ℕ, (∀ j ≤ k, yc j ≠ yc (j + 1)) →
      (pieceListGraph (stripEdges xc yc i (k + 1))).IsTwoConnected := by
  intro k
  induction k with
  | zero =>
    intro hy
    rw [stripEdges_one]
    exact cellGraph_isTwoConnected hx (hy 0 le_rfl)
  | succ k ih =>
    intro hy
    -- The edge shared by the new cell and the previous one is the horizontal step at height
    -- `k+1`: the top of cell `(i, k)` and the bottom of cell `(i, k+1)`.
    have hold : gridHEdge xc yc i (k + 1) ∈ stripEdges xc yc i (k + 1) :=
      cellEdges_subset_stripEdges (Nat.lt_succ_self k) (by simp [cellEdges])
    have hnew : gridHEdge xc yc i (k + 1) ∈ cellEdges xc yc i (k + 1) := by simp [cellEdges]
    rw [stripEdges_succ, ← pieceListGraph_union]
    exact (ih fun j hj => hy j (by omega)).union (pieceListGraph_compatible _ _)
      (cellGraph_isTwoConnected hx (hy (k + 1) le_rfl)) (gridPt_ne_of_fst hx)
      (mem_vertexSet_pieceListGraph_left hold) (mem_vertexSet_pieceListGraph_left hnew)
      (mem_vertexSet_pieceListGraph_right hold) (mem_vertexSet_pieceListGraph_right hnew)

/-- **The grid is 2-connected.** Each new column shares with what is already there the whole
vertical line between them — in particular the two ends of its lowest edge.

The two size hypotheses are not decoration: a grid one point wide is a path, and a path is not
2-connected. -/
theorem gridGraph_isTwoConnected_aux {xc yc : ℕ → ℝ} {n : ℕ}
    (hy : ∀ j ≤ n, yc j ≠ yc (j + 1)) :
    ∀ k : ℕ, (∀ i ≤ k, xc i ≠ xc (i + 1)) →
      (pieceListGraph (gridEdges xc yc (k + 1) (n + 1))).IsTwoConnected := by
  intro k
  induction k with
  | zero =>
    intro hx
    rw [gridEdges_one]
    exact stripGraph_isTwoConnected (hx 0 le_rfl) n hy
  | succ k ih =>
    intro hx
    -- The shared edge is the lowest vertical step of the new column: the right side of cell
    -- `(k, 0)` and the left side of cell `(k+1, 0)`.
    have hold : gridVEdge xc yc (k + 1) 0 ∈ gridEdges xc yc (k + 1) (n + 1) :=
      stripEdges_subset_gridEdges (Nat.lt_succ_self k)
        (cellEdges_subset_stripEdges (Nat.succ_pos n) (by simp [cellEdges]))
    have hnew : gridVEdge xc yc (k + 1) 0 ∈ stripEdges xc yc (k + 1) (n + 1) :=
      cellEdges_subset_stripEdges (Nat.succ_pos n) (by simp [cellEdges])
    rw [gridEdges_succ, ← pieceListGraph_union]
    exact (ih fun i hi => hx i (by omega)).union (pieceListGraph_compatible _ _)
      (stripGraph_isTwoConnected (hx (k + 1) le_rfl) n hy) (gridPt_ne_of_snd (hy 0 (by omega)))
      (mem_vertexSet_pieceListGraph_left hold) (mem_vertexSet_pieceListGraph_left hnew)
      (mem_vertexSet_pieceListGraph_right hold) (mem_vertexSet_pieceListGraph_right hnew)

/-- **`prop:anchored-square-mesh`, clause 5, for the inner grid.** -/
theorem gridGraph_isTwoConnected {xc yc : ℕ → ℝ} {m n : ℕ} (hm : 1 ≤ m) (hn : 1 ≤ n)
    (hx : ∀ i < m, xc i ≠ xc (i + 1)) (hy : ∀ j < n, yc j ≠ yc (j + 1)) :
    (gridGraph xc yc m n).IsTwoConnected := by
  obtain ⟨k, rfl⟩ : ∃ k, m = k + 1 := ⟨m - 1, by omega⟩
  obtain ⟨l, rfl⟩ : ∃ l, n = l + 1 := ⟨n - 1, by omega⟩
  exact gridGraph_isTwoConnected_aux (fun j hj => hy j (by omega)) k fun i hi => hx i (by omega)

/-! ### Which grid edges exist

Two membership lemmas, both by the same trick: a horizontal edge at height `n` is the *top*
of a cell rather than the bottom of one, and a vertical edge on the line `i = m` is the *right*
side of a cell rather than the left. -/

theorem gridHEdge_mem_gridEdges {xc yc : ℕ → ℝ} {i j m n : ℕ} (hi : i < m) (hj : j ≤ n)
    (hn : 1 ≤ n) : gridHEdge xc yc i j ∈ gridEdges xc yc m n := by
  rcases lt_or_ge j n with h | h
  · exact stripEdges_subset_gridEdges hi (cellEdges_subset_stripEdges h (by simp [cellEdges]))
  · obtain rfl : j = n := le_antisymm hj h
    obtain ⟨k, rfl⟩ : ∃ k, j = k + 1 := ⟨j - 1, by omega⟩
    exact stripEdges_subset_gridEdges hi
      (cellEdges_subset_stripEdges (Nat.lt_succ_self k) (by simp [cellEdges]))

theorem gridVEdge_mem_gridEdges {xc yc : ℕ → ℝ} {i j m n : ℕ} (hi : i ≤ m) (hj : j < n)
    (hm : 1 ≤ m) : gridVEdge xc yc i j ∈ gridEdges xc yc m n := by
  rcases lt_or_ge i m with h | h
  · exact stripEdges_subset_gridEdges h (cellEdges_subset_stripEdges hj (by simp [cellEdges]))
  · obtain rfl : i = m := le_antisymm hi h
    obtain ⟨k, rfl⟩ : ∃ k, i = k + 1 := ⟨i - 1, by omega⟩
    exact stripEdges_subset_gridEdges (Nat.lt_succ_self k)
      (cellEdges_subset_stripEdges hj (by simp [cellEdges]))

/-- **The edges of the grid, classified.** A grid edge is a horizontal step in a row, or a
vertical step in a column, and nothing else. -/
theorem mem_gridEdges_iff {xc yc : ℕ → ℝ} {m n : ℕ} (hm : 1 ≤ m) (hn : 1 ≤ n) {P : Piece} :
    P ∈ gridEdges xc yc m n ↔
      (∃ i < m, ∃ j ≤ n, P = gridHEdge xc yc i j) ∨
        ∃ i ≤ m, ∃ j < n, P = gridVEdge xc yc i j := by
  constructor
  · intro hP
    obtain ⟨i, hi, hPi⟩ := List.mem_flatMap.1 hP
    obtain ⟨j, hj, hPj⟩ := List.mem_flatMap.1 hPi
    rw [List.mem_range] at hi hj
    simp only [cellEdges, List.mem_cons, List.not_mem_nil, or_false] at hPj
    rcases hPj with rfl | rfl | rfl | rfl
    · exact Or.inl ⟨i, hi, j, by omega, rfl⟩
    · exact Or.inr ⟨i + 1, by omega, j, hj, rfl⟩
    · exact Or.inl ⟨i, hi, j + 1, by omega, rfl⟩
    · exact Or.inr ⟨i, by omega, j, hj, rfl⟩
  · rintro (⟨i, hi, j, hj, rfl⟩ | ⟨i, hi, j, hj, rfl⟩)
    · exact gridHEdge_mem_gridEdges hi hj hn
    · exact gridVEdge_mem_gridEdges hi hj hm

/-- **The vertices of the grid are exactly the grid points.** -/
theorem mem_vertexSet_gridGraph_iff {xc yc : ℕ → ℝ} {m n : ℕ} (hm : 1 ≤ m) (hn : 1 ≤ n)
    {v : Plane} :
    v ∈ V(gridGraph xc yc m n) ↔ ∃ i ≤ m, ∃ j ≤ n, v = gridPt xc yc i j := by
  constructor
  · rintro ⟨P, hP, hv⟩
    rcases (mem_gridEdges_iff hm hn).1 hP with ⟨i, hi, j, hj, rfl⟩ | ⟨i, hi, j, hj, rfl⟩
    · rcases hv with rfl | rfl
      exacts [⟨i, by omega, j, hj, rfl⟩, ⟨i + 1, by omega, j, hj, rfl⟩]
    · rcases hv with rfl | rfl
      exacts [⟨i, hi, j, by omega, rfl⟩, ⟨i, hi, j + 1, by omega, rfl⟩]
  · rintro ⟨i, hi, j, hj, rfl⟩
    -- a grid point is an end of the horizontal edge on one side of it
    rcases lt_or_ge i m with h | h
    · exact mem_vertexSet_pieceListGraph_left (gridHEdge_mem_gridEdges h hj hn)
    · obtain rfl : i = m := le_antisymm hi h
      obtain ⟨k, rfl⟩ : ∃ k, i = k + 1 := ⟨i - 1, by omega⟩
      exact mem_vertexSet_pieceListGraph_right (gridHEdge_mem_gridEdges (Nat.lt_succ_self k) hj hn)

/-! ### The outer cycle

The boundary of the grid, walked once anticlockwise from the corner `(0,0)`: `m` steps right
along the bottom, `n` up the right side, `m` back along the top, `n` down the left side. The
walk is parametrised by an index `t < 2m + 2n`, and both the vertex and the edge at index `t`
are given by a four-way `if`. Everything about the walk then reduces to arithmetic in `ℕ`,
which `omega` decides; the geometry enters only in `edgesCover_gridBoundary` at the end. -/

/-- The `x`-index of the `t`-th vertex of the boundary walk. -/
def bIdx (m n t : ℕ) : ℕ :=
  if t ≤ m then t else if t ≤ m + n then m else if t ≤ 2 * m + n then 2 * m + n - t else 0

/-- The `y`-index of the `t`-th vertex of the boundary walk. -/
def bIdy (m n t : ℕ) : ℕ :=
  if t ≤ m then 0 else if t ≤ m + n then t - m
    else if t ≤ 2 * m + n then n else 2 * m + 2 * n - t

theorem bIdx_le (m n t : ℕ) : bIdx m n t ≤ m := by unfold bIdx; split_ifs <;> omega

theorem bIdy_le {m n t : ℕ} (h : t ≤ 2 * m + 2 * n) : bIdy m n t ≤ n := by
  unfold bIdy; split_ifs <;> omega

theorem bIdx_bottom {m n t : ℕ} (h : t ≤ m) : bIdx m n t = t := by unfold bIdx; exact if_pos h

theorem bIdy_bottom {m n t : ℕ} (h : t ≤ m) : bIdy m n t = 0 := by unfold bIdy; exact if_pos h

theorem bIdx_right {m n t : ℕ} (h₁ : m ≤ t) (h₂ : t ≤ m + n) : bIdx m n t = m := by
  unfold bIdx; split_ifs <;> omega

theorem bIdy_right {m n t : ℕ} (h₁ : m ≤ t) (h₂ : t ≤ m + n) : bIdy m n t = t - m := by
  unfold bIdy; split_ifs <;> omega

theorem bIdx_top {m n t : ℕ} (h₁ : m + n ≤ t) (h₂ : t ≤ 2 * m + n) :
    bIdx m n t = 2 * m + n - t := by unfold bIdx; split_ifs <;> omega

theorem bIdy_top {m n t : ℕ} (h₁ : m + n ≤ t) (h₂ : t ≤ 2 * m + n) : bIdy m n t = n := by
  unfold bIdy; split_ifs <;> omega

theorem bIdx_left {m n t : ℕ} (h₁ : 2 * m + n ≤ t) (_h₂ : t ≤ 2 * m + 2 * n) :
    bIdx m n t = 0 := by unfold bIdx; split_ifs <;> omega

theorem bIdy_left {m n t : ℕ} (h₁ : 2 * m + n ≤ t) (h₂ : t ≤ 2 * m + 2 * n) :
    bIdy m n t = 2 * m + 2 * n - t := by unfold bIdy; split_ifs <;> omega

/-- **The index pair determines the position on the walk.** Pure arithmetic: the four sides
overlap only at the corners, and there the two descriptions agree.

`1 ≤ m` and `1 ≤ n` are needed and are not slack. With `n = 0` the walk goes out along the
bottom and comes back along the *same* row, so index `t` and index `2m - t` name one point;
this is the degenerate case in which the grid is a path rather than a cycle. -/
theorem bIdx_bIdy_inj {m n t s : ℕ} (hm : 1 ≤ m) (hn : 1 ≤ n) (ht : t < 2 * m + 2 * n)
    (hs : s < 2 * m + 2 * n) (h₁ : bIdx m n t = bIdx m n s) (h₂ : bIdy m n t = bIdy m n s) :
    t = s := by
  unfold bIdx at h₁
  unfold bIdy at h₂
  split_ifs at h₁ h₂ <;> omega

/-- The `t`-th vertex of the boundary walk. -/
def gridBoundaryPt (xc yc : ℕ → ℝ) (m n t : ℕ) : Plane :=
  gridPt xc yc (bIdx m n t) (bIdy m n t)

/-- The `t`-th edge of the boundary walk. -/
def gridBoundaryEdge (xc yc : ℕ → ℝ) (m n t : ℕ) : Piece :=
  if t < m then gridHEdge xc yc t 0
  else if t < m + n then gridVEdge xc yc m (t - m)
  else if t < 2 * m + n then gridHEdge xc yc (2 * m + n - 1 - t) n
  else gridVEdge xc yc 0 (2 * m + 2 * n - 1 - t)

/-- The walk closes up: index `2m + 2n` is the corner it started from. -/
theorem gridBoundaryPt_wrap (xc yc : ℕ → ℝ) (m n : ℕ) :
    gridBoundaryPt xc yc m n (2 * m + 2 * n) = gridBoundaryPt xc yc m n 0 := by
  have e₁ : bIdx m n (2 * m + 2 * n) = 0 := bIdx_left (by omega) (by omega)
  have e₂ : bIdy m n (2 * m + 2 * n) = 0 := by rw [bIdy_left (by omega) (by omega)]; omega
  have e₃ : bIdx m n 0 = 0 := bIdx_bottom (Nat.zero_le m)
  have e₄ : bIdy m n 0 = 0 := bIdy_bottom (Nat.zero_le m)
  rw [gridBoundaryPt, gridBoundaryPt, e₁, e₂, e₃, e₄]

/-- The vertices of the boundary walk are pairwise distinct. -/
theorem gridBoundaryPt_inj {xc yc : ℕ → ℝ} {m n : ℕ} (hm : 1 ≤ m) (hn : 1 ≤ n)
    (hx : Set.InjOn xc (Set.Iic m)) (hy : Set.InjOn yc (Set.Iic n)) {t s : ℕ}
    (ht : t < 2 * m + 2 * n) (hs : s < 2 * m + 2 * n)
    (h : gridBoundaryPt xc yc m n t = gridBoundaryPt xc yc m n s) : t = s := by
  have h0 := congrArg (fun p : Plane => p 0) h
  have h1 := congrArg (fun p : Plane => p 1) h
  simp only [gridBoundaryPt, gridPt, Plane.mk_zero, Plane.mk_one] at h0 h1
  exact bIdx_bIdy_inj hm hn ht hs (hx (bIdx_le m n t) (bIdx_le m n s) h0)
    (hy (bIdy_le (by omega)) (bIdy_le (by omega)) h1)

/-- **Each step of the boundary walk is an edge of the grid**, joining the two vertices it
should. -/
theorem gridBoundary_isLink {xc yc : ℕ → ℝ} {m n t : ℕ} (hm : 1 ≤ m) (hn : 1 ≤ n)
    (ht : t < 2 * m + 2 * n) :
    (gridGraph xc yc m n).IsLink (gridBoundaryEdge xc yc m n t)
      (gridBoundaryPt xc yc m n t) (gridBoundaryPt xc yc m n (t + 1)) := by
  unfold gridBoundaryEdge gridBoundaryPt gridGraph
  rcases lt_or_ge t m with h₁ | h₁
  · -- along the bottom
    rw [if_pos h₁, bIdx_bottom (by omega), bIdy_bottom (by omega), bIdx_bottom (by omega),
      bIdy_bottom (by omega)]
    exact pieceListGraph_isLink_self (gridHEdge_mem_gridEdges h₁ (Nat.zero_le n) hn)
  rcases lt_or_ge t (m + n) with h₂ | h₂
  · -- up the right side
    rw [if_neg (by omega), if_pos h₂, bIdx_right (by omega) (by omega),
      bIdy_right (by omega) (by omega), bIdx_right (by omega) (by omega),
      bIdy_right (by omega) (by omega), show t + 1 - m = (t - m) + 1 by omega]
    exact pieceListGraph_isLink_self (gridVEdge_mem_gridEdges le_rfl (by omega) hm)
  rcases lt_or_ge t (2 * m + n) with h₃ | h₃
  · -- back along the top, so the walk runs against the edge's own orientation
    rw [if_neg (by omega), if_neg (by omega), if_pos h₃, bIdx_top (by omega) (by omega),
      bIdy_top (by omega) (by omega), bIdx_top (by omega) (by omega),
      bIdy_top (by omega) (by omega), show 2 * m + n - (t + 1) = 2 * m + n - 1 - t by omega,
      show 2 * m + n - t = 2 * m + n - 1 - t + 1 by omega]
    exact (pieceListGraph_isLink_self (gridHEdge_mem_gridEdges
      (show 2 * m + n - 1 - t < m by omega) le_rfl hn)).symm
  · -- down the left side, again against the edge's orientation
    rw [if_neg (by omega), if_neg (by omega), if_neg (by omega), bIdx_left (by omega) (by omega),
      bIdy_left (by omega) (by omega), bIdx_left (by omega) (by omega),
      bIdy_left (by omega) (by omega),
      show 2 * m + 2 * n - (t + 1) = 2 * m + 2 * n - 1 - t by omega,
      show 2 * m + 2 * n - t = 2 * m + 2 * n - 1 - t + 1 by omega]
    exact (pieceListGraph_isLink_self (gridVEdge_mem_gridEdges (Nat.zero_le m)
      (show 2 * m + 2 * n - 1 - t < n by omega) hm)).symm

/-- The detour: all the boundary edges but the last. -/
def gridBoundaryDetour (xc yc : ℕ → ℝ) (m n : ℕ) : List Piece :=
  (List.range' 0 (2 * m + 2 * n - 1)).map (gridBoundaryEdge xc yc m n)

/-- The last boundary edge, which closes the cycle. -/
def gridBoundaryLast (xc yc : ℕ → ℝ) (m n : ℕ) : Piece :=
  gridBoundaryEdge xc yc m n (2 * m + 2 * n - 1)

/-- **`prop:anchored-square-mesh`, clause 3, as a cycle.** The boundary of the grid is a cycle
of the grid graph — not merely a point set. -/
theorem gridGraph_isCycleThrough_boundary {xc yc : ℕ → ℝ} {m n : ℕ} (hm : 1 ≤ m) (hn : 1 ≤ n)
    (hx : Set.InjOn xc (Set.Iic m)) (hy : Set.InjOn yc (Set.Iic n)) :
    (gridGraph xc yc m n).IsCycleThrough (gridBoundaryLast xc yc m n)
      (gridBoundaryPt xc yc m n 0) (gridBoundaryPt xc yc m n (2 * m + 2 * n - 1))
      (gridBoundaryDetour xc yc m n) := by
  have hL : 4 ≤ 2 * m + 2 * n := by omega
  have hlast := gridBoundary_isLink (xc := xc) (yc := yc) hm hn
    (show 2 * m + 2 * n - 1 < 2 * m + 2 * n by omega)
  rw [show 2 * m + 2 * n - 1 + 1 = 2 * m + 2 * n by omega, gridBoundaryPt_wrap] at hlast
  refine ⟨hlast.symm, ?_, ?_⟩
  · -- the detour is a path: `Graph.isPath_range'` with the vertices of the walk
    have := Graph.isPath_range' (G := gridGraph xc yc m n) (p := gridBoundaryPt xc yc m n)
      (q := gridBoundaryEdge xc yc m n) (2 * m + 2 * n - 1) 0
      (fun i _ h => gridBoundary_isLink hm hn (by omega))
      (fun i j _ hi _ hj h => gridBoundaryPt_inj hm hn hx hy (by omega) (by omega) h)
      (by rw [Nat.zero_add]; exact hlast.left_mem)
    rwa [Nat.zero_add] at this
  · -- the closing edge is not one of the others
    intro hmem
    obtain ⟨i, hi, heq⟩ := List.mem_map.1 hmem
    rw [List.mem_range'_1] at hi
    have hli := gridBoundary_isLink (xc := xc) (yc := yc) hm hn
      (show i < 2 * m + 2 * n by omega)
    rw [heq] at hli
    -- the two links carry the same edge name, so they have the same pair of ends
    rcases hli.left_eq_or_eq hlast with h | h
    · exact absurd (gridBoundaryPt_inj hm hn hx hy (by omega) (by omega) h) (by omega)
    · -- `i` is the start, and then its successor must be the last vertex, forcing `2m+2n = 2`
      obtain rfl : i = 0 := gridBoundaryPt_inj hm hn hx hy (by omega) (by omega) h
      have hnext := hli.right_unique (h ▸ hlast.symm)
      exact absurd (gridBoundaryPt_inj hm hn hx hy (by omega) (by omega) hnext) (by omega)

/-! ### What the outer cycle occupies

Up to here nothing has been asked of the order of the coordinates. It is asked now: the union
of the boundary edges is the frame of the bounding rectangle only if the coordinates increase,
and the proof is the one-dimensional fact `Set.Icc_union_Icc_eq_Icc` transported along
`Schoenflies.mem_segment_horiz` / `mem_segment_vert`. -/

theorem gridBoundaryEdge_bottom {xc yc : ℕ → ℝ} {m n i : ℕ} (h : i < m) :
    gridBoundaryEdge xc yc m n i = gridHEdge xc yc i 0 := by
  unfold gridBoundaryEdge; rw [if_pos h]

theorem gridBoundaryEdge_right {xc yc : ℕ → ℝ} {m n j : ℕ} (h : j < n) :
    gridBoundaryEdge xc yc m n (m + j) = gridVEdge xc yc m j := by
  unfold gridBoundaryEdge
  rw [if_neg (by omega), if_pos (by omega), show m + j - m = j by omega]

theorem gridBoundaryEdge_top {xc yc : ℕ → ℝ} {m n i : ℕ} (hn : 1 ≤ n) (h : i < m) :
    gridBoundaryEdge xc yc m n (2 * m + n - 1 - i) = gridHEdge xc yc i n := by
  unfold gridBoundaryEdge
  rw [if_neg (by omega), if_neg (by omega), if_pos (by omega),
    show 2 * m + n - 1 - (2 * m + n - 1 - i) = i by omega]

theorem gridBoundaryEdge_left {xc yc : ℕ → ℝ} {m n j : ℕ} (h : j < n) :
    gridBoundaryEdge xc yc m n (2 * m + 2 * n - 1 - j) = gridVEdge xc yc 0 j := by
  unfold gridBoundaryEdge
  rw [if_neg (by omega), if_neg (by omega), if_neg (by omega),
    show 2 * m + 2 * n - 1 - (2 * m + 2 * n - 1 - j) = j by omega]

/-- The realisation of the cycle is the union of the boundary edges, indexed by position on
the walk. -/
theorem edgesCover_gridBoundary_eq_iUnion (xc yc : ℕ → ℝ) {m n : ℕ} (hL : 1 ≤ 2 * m + 2 * n) :
    Graph.edgesCover segmentDrawing
        (gridBoundaryLast xc yc m n :: gridBoundaryDetour xc yc m n)
      = ⋃ t ∈ Set.Iio (2 * m + 2 * n), (gridBoundaryEdge xc yc m n t).seg := by
  ext z
  simp only [Graph.mem_edgesCover_iff, List.mem_cons, gridBoundaryDetour, List.mem_map,
    edgeArc_segmentDrawing, Set.mem_iUnion, Set.mem_Iio, exists_prop]
  constructor
  · rintro ⟨P, (rfl | ⟨i, hi, rfl⟩), hzP⟩
    · exact ⟨2 * m + 2 * n - 1, by omega, hzP⟩
    · rw [List.mem_range'_1] at hi
      exact ⟨i, by omega, hzP⟩
  · rintro ⟨t, ht, hz⟩
    rcases eq_or_lt_of_le (show t ≤ 2 * m + 2 * n - 1 by omega) with rfl | hlt
    · exact ⟨_, Or.inl rfl, hz⟩
    · exact ⟨_, Or.inr ⟨t, List.mem_range'_1.2 ⟨Nat.zero_le t, by omega⟩, rfl⟩, hz⟩

/-- The boundary edges, sorted into the four sides. -/
theorem iUnion_gridBoundaryEdge (xc yc : ℕ → ℝ) {m n : ℕ} (hm : 1 ≤ m) (hn : 1 ≤ n) :
    (⋃ t ∈ Set.Iio (2 * m + 2 * n), (gridBoundaryEdge xc yc m n t).seg) =
      ((⋃ i ∈ Set.Iio m, (gridHEdge xc yc i 0).seg) ∪
          ⋃ j ∈ Set.Iio n, (gridVEdge xc yc m j).seg) ∪
        ((⋃ i ∈ Set.Iio m, (gridHEdge xc yc i n).seg) ∪
          ⋃ j ∈ Set.Iio n, (gridVEdge xc yc 0 j).seg) := by
  ext z
  simp only [Set.mem_union, Set.mem_iUnion, Set.mem_Iio, exists_prop]
  constructor
  · rintro ⟨t, ht, hz⟩
    rcases lt_or_ge t m with h₁ | h₁
    · exact Or.inl (Or.inl ⟨t, h₁, by rwa [← gridBoundaryEdge_bottom h₁]⟩)
    rcases lt_or_ge t (m + n) with h₂ | h₂
    · refine Or.inl (Or.inr ⟨t - m, by omega, ?_⟩)
      rwa [← gridBoundaryEdge_right (m := m) (show t - m < n by omega),
        show m + (t - m) = t by omega]
    rcases lt_or_ge t (2 * m + n) with h₃ | h₃
    · refine Or.inr (Or.inl ⟨2 * m + n - 1 - t, by omega, ?_⟩)
      rwa [← gridBoundaryEdge_top hn (show 2 * m + n - 1 - t < m by omega),
        show 2 * m + n - 1 - (2 * m + n - 1 - t) = t by omega]
    · refine Or.inr (Or.inr ⟨2 * m + 2 * n - 1 - t, by omega, ?_⟩)
      rwa [← gridBoundaryEdge_left (m := m) (show 2 * m + 2 * n - 1 - t < n by omega),
        show 2 * m + 2 * n - 1 - (2 * m + 2 * n - 1 - t) = t by omega]
  · rintro ((⟨i, hi, hz⟩ | ⟨j, hj, hz⟩) | (⟨i, hi, hz⟩ | ⟨j, hj, hz⟩))
    · exact ⟨i, by omega, by rwa [gridBoundaryEdge_bottom hi]⟩
    · exact ⟨m + j, by omega, by rwa [gridBoundaryEdge_right hj]⟩
    · exact ⟨2 * m + n - 1 - i, by omega, by rwa [gridBoundaryEdge_top hn hi]⟩
    · exact ⟨2 * m + 2 * n - 1 - j, by omega, by rwa [gridBoundaryEdge_left (m := m) hj]⟩

/-! ### Consecutive intervals -/

theorem chain_le_of_le {f : ℕ → ℝ} {m : ℕ} (h : ∀ i, i < m → f i ≤ f (i + 1)) :
    ∀ a b, a ≤ b → b ≤ m → f a ≤ f b := by
  intro a b
  induction b with
  | zero =>
    intro hab _
    obtain rfl : a = 0 := by omega
    exact le_rfl
  | succ b ih =>
    intro hab hb
    rcases Nat.lt_or_ge a (b + 1) with h₁ | h₁
    · exact (ih (by omega) (by omega)).trans (h b (by omega))
    · obtain rfl : a = b + 1 := by omega
      exact le_rfl

theorem iUnion_Icc_chain {f : ℕ → ℝ} : ∀ m : ℕ, 1 ≤ m → (∀ i, i < m → f i ≤ f (i + 1)) →
    (⋃ i ∈ Set.Iio m, Set.Icc (f i) (f (i + 1))) = Set.Icc (f 0) (f m) := by
  intro m
  induction m with
  | zero => exact fun h => absurd h (by omega)
  | succ m ih =>
    intro _ hmono
    rcases Nat.eq_zero_or_pos m with rfl | hm
    · simp
    · have hsplit : (⋃ i ∈ Set.Iio (m + 1), Set.Icc (f i) (f (i + 1)))
          = (⋃ i ∈ Set.Iio m, Set.Icc (f i) (f (i + 1))) ∪ Set.Icc (f m) (f (m + 1)) := by
        ext z
        simp only [Set.mem_iUnion, Set.mem_Iio, exists_prop, Set.mem_union]
        constructor
        · rintro ⟨i, hi, hz⟩
          rcases Nat.lt_succ_iff_lt_or_eq.1 hi with h | rfl
          exacts [Or.inl ⟨i, h, hz⟩, Or.inr hz]
        · rintro (⟨i, hi, hz⟩ | hz)
          exacts [⟨i, by omega, hz⟩, ⟨m, by omega, hz⟩]
      rw [hsplit, ih hm fun i hi => hmono i (by omega),
        Set.Icc_union_Icc_eq_Icc (chain_le_of_le hmono 0 m (by omega) (by omega))
          (hmono m (by omega))]

/-- A run of horizontal grid edges occupies the whole horizontal segment. -/
theorem iUnion_gridHEdge_seg {xc yc : ℕ → ℝ} {m : ℕ} (hm : 1 ≤ m)
    (hmono : ∀ i, i < m → xc i ≤ xc (i + 1)) (j : ℕ) :
    (⋃ i ∈ Set.Iio m, (gridHEdge xc yc i j).seg)
      = segment ℝ (gridPt xc yc 0 j) (gridPt xc yc m j) := by
  have h0m : xc 0 ≤ xc m := chain_le_of_le hmono 0 m (by omega) le_rfl
  ext z
  simp only [gridHEdge, gridPt, Piece.seg, Set.mem_iUnion, Set.mem_Iio, exists_prop,
    mem_segment_horiz]
  constructor
  · rintro ⟨i, hi, hz1, hz0⟩
    refine ⟨hz1, ?_⟩
    rw [segment_eq_Icc (hmono i hi)] at hz0
    rw [segment_eq_Icc h0m]
    exact Set.Icc_subset_Icc (chain_le_of_le hmono 0 i (by omega) (by omega))
      (chain_le_of_le hmono (i + 1) m (by omega) (by omega)) hz0
  · rintro ⟨hz1, hz0⟩
    rw [segment_eq_Icc h0m, ← iUnion_Icc_chain m hm hmono] at hz0
    simp only [Set.mem_iUnion, Set.mem_Iio, exists_prop] at hz0
    obtain ⟨i, hi, hz⟩ := hz0
    exact ⟨i, hi, hz1, by rw [segment_eq_Icc (hmono i hi)]; exact hz⟩

/-- A run of vertical grid edges occupies the whole vertical segment. -/
theorem iUnion_gridVEdge_seg {xc yc : ℕ → ℝ} {n : ℕ} (hn : 1 ≤ n)
    (hmono : ∀ j, j < n → yc j ≤ yc (j + 1)) (i : ℕ) :
    (⋃ j ∈ Set.Iio n, (gridVEdge xc yc i j).seg)
      = segment ℝ (gridPt xc yc i 0) (gridPt xc yc i n) := by
  have h0n : yc 0 ≤ yc n := chain_le_of_le hmono 0 n (by omega) le_rfl
  ext z
  simp only [gridVEdge, gridPt, Piece.seg, Set.mem_iUnion, Set.mem_Iio, exists_prop,
    mem_segment_vert]
  constructor
  · rintro ⟨j, hj, hz0, hz1⟩
    refine ⟨hz0, ?_⟩
    rw [segment_eq_Icc (hmono j hj)] at hz1
    rw [segment_eq_Icc h0n]
    exact Set.Icc_subset_Icc (chain_le_of_le hmono 0 j (by omega) (by omega))
      (chain_le_of_le hmono (j + 1) n (by omega) (by omega)) hz1
  · rintro ⟨hz0, hz1⟩
    rw [segment_eq_Icc h0n, ← iUnion_Icc_chain n hn hmono] at hz1
    simp only [Set.mem_iUnion, Set.mem_Iio, exists_prop] at hz1
    obtain ⟨j, hj, hz⟩ := hz1
    exact ⟨j, hj, hz0, by rw [segment_eq_Icc (hmono j hj)]; exact hz⟩

/-- **What the outer cycle occupies**: the frame of the bounding rectangle, as the union of its
four sides. -/
theorem edgesCover_gridBoundary {xc yc : ℕ → ℝ} {m n : ℕ} (hm : 1 ≤ m) (hn : 1 ≤ n)
    (hxmono : ∀ i, i < m → xc i ≤ xc (i + 1)) (hymono : ∀ j, j < n → yc j ≤ yc (j + 1)) :
    Graph.edgesCover segmentDrawing
        (gridBoundaryLast xc yc m n :: gridBoundaryDetour xc yc m n)
      = (segment ℝ (gridPt xc yc 0 0) (gridPt xc yc m 0) ∪
          segment ℝ (gridPt xc yc m 0) (gridPt xc yc m n)) ∪
        (segment ℝ (gridPt xc yc 0 n) (gridPt xc yc m n) ∪
          segment ℝ (gridPt xc yc 0 0) (gridPt xc yc 0 n)) := by
  rw [edgesCover_gridBoundary_eq_iUnion _ _ (by omega), iUnion_gridBoundaryEdge _ _ hm hn,
    iUnion_gridHEdge_seg hm hxmono 0, iUnion_gridHEdge_seg hm hxmono n,
    iUnion_gridVEdge_seg hn hymono m, iUnion_gridVEdge_seg hn hymono 0]

/-- **The outer cycle of a grid on `[-1,1]²` occupies exactly `S`.** This is the missing half of
`prop:anchored-square-mesh` clause 3: not "the edges lying on `S` cover `S`", but "`S` is the
realisation of a distinguished cycle of the graph", which is the form
`thm:finite-transfer`(b) consumes. -/
theorem edgesCover_gridBoundary_modelCurve {xc yc : ℕ → ℝ} {m n : ℕ} (hm : 1 ≤ m) (hn : 1 ≤ n)
    (hxmono : ∀ i, i < m → xc i ≤ xc (i + 1)) (hymono : ∀ j, j < n → yc j ≤ yc (j + 1))
    (hx0 : xc 0 = -1) (hxm : xc m = 1) (hy0 : yc 0 = -1) (hyn : yc n = 1) :
    Graph.edgesCover segmentDrawing
        (gridBoundaryLast xc yc m n :: gridBoundaryDetour xc yc m n) = modelCurve := by
  have hcov : cover (ringPieces 1) = modelCurve := by
    rw [cover_ringPieces zero_le_one, ringSet_one]
  rw [edgesCover_gridBoundary hm hn hxmono hymono, ← hcov]
  simp only [ringPieces, cover_cons, cover_nil, Set.union_empty, Piece.seg, gridPt, hx0, hxm,
    hy0, hyn]
  rw [segment_symm ℝ (Plane.mk (1 : ℝ) (1 : ℝ)) (Plane.mk (-1 : ℝ) (1 : ℝ)),
    segment_symm ℝ (Plane.mk (-1 : ℝ) (1 : ℝ)) (Plane.mk (-1 : ℝ) (-1 : ℝ))]
  ext z
  simp only [Set.mem_union]
  tauto

/-- **The distinguished outer cycle of the grid on `[-1,1]²`**, both halves at once: it is a
cycle of the grid graph, and what it occupies is `S`. -/
theorem gridGraph_outer_cycle {xc yc : ℕ → ℝ} {m n : ℕ} (hm : 1 ≤ m) (hn : 1 ≤ n)
    (hx : Set.InjOn xc (Set.Iic m)) (hy : Set.InjOn yc (Set.Iic n))
    (hxmono : ∀ i, i < m → xc i ≤ xc (i + 1)) (hymono : ∀ j, j < n → yc j ≤ yc (j + 1))
    (hx0 : xc 0 = -1) (hxm : xc m = 1) (hy0 : yc 0 = -1) (hyn : yc n = 1) :
    (gridGraph xc yc m n).IsCycleThrough (gridBoundaryLast xc yc m n)
        (gridBoundaryPt xc yc m n 0) (gridBoundaryPt xc yc m n (2 * m + 2 * n - 1))
        (gridBoundaryDetour xc yc m n) ∧
      Graph.edgesCover segmentDrawing
        (gridBoundaryLast xc yc m n :: gridBoundaryDetour xc yc m n) = modelCurve :=
  ⟨gridGraph_isCycleThrough_boundary hm hn hx hy,
    edgesCover_gridBoundary_modelCurve hm hn hxmono hymono hx0 hxm hy0 hyn⟩

/-! ### The grid is a plane graph

Sorted coordinates make the drawing clause a coordinate computation. A point of a horizontal
grid edge has the row's `y`-coordinate and an `x`-coordinate in one closed coordinate interval;
strict monotonicity turns "`xc a` lies in `[xc i, xc (i+1)]`" into "`a = i` or `a = i+1`", and
that single step settles both remaining clauses of `Graph.IsDrawing`. -/

theorem coord_le_of_idx_le {f : ℕ → ℝ} {N : ℕ} (hf : StrictMonoOn f (Set.Iic N)) {a b : ℕ}
    (ha : a ≤ N) (hb : b ≤ N) (h : a ≤ b) : f a ≤ f b := by
  rcases eq_or_lt_of_le h with rfl | h'
  · exact le_rfl
  · exact (hf ha hb h').le

theorem idx_le_of_coord_le {f : ℕ → ℝ} {N : ℕ} (hf : StrictMonoOn f (Set.Iic N)) {a b : ℕ}
    (ha : a ≤ N) (hb : b ≤ N) (h : f a ≤ f b) : a ≤ b := by
  by_contra hcon
  exact absurd (hf hb ha (by omega)) (by simpa using h)

/-- **Reading an index off a coordinate.** -/
theorem idx_of_coord_mem {f : ℕ → ℝ} {N : ℕ} (hf : StrictMonoOn f (Set.Iic N)) {a i : ℕ}
    (ha : a ≤ N) (hi : i + 1 ≤ N) (h₁ : f i ≤ f a) (h₂ : f a ≤ f (i + 1)) :
    a = i ∨ a = i + 1 := by
  have := idx_le_of_coord_le hf (by omega) ha h₁
  have := idx_le_of_coord_le hf ha hi h₂
  omega

theorem mem_gridHEdge_seg_iff {xc yc : ℕ → ℝ} {i j : ℕ} {z : Plane} :
    z ∈ (gridHEdge xc yc i j).seg ↔ z 1 = yc j ∧ z 0 ∈ segment ℝ (xc i) (xc (i + 1)) :=
  mem_segment_horiz

theorem mem_gridVEdge_seg_iff {xc yc : ℕ → ℝ} {i j : ℕ} {z : Plane} :
    z ∈ (gridVEdge xc yc i j).seg ↔ z 0 = xc i ∧ z 1 ∈ segment ℝ (yc j) (yc (j + 1)) :=
  mem_segment_vert

variable {xc yc : ℕ → ℝ} {m n : ℕ}

/-- A grid edge is nondegenerate: its two ends differ in one coordinate. -/
theorem gridEdges_nondeg (hxs : StrictMonoOn xc (Set.Iic m)) (hys : StrictMonoOn yc (Set.Iic n))
    (hm : 1 ≤ m) (hn : 1 ≤ n) {P : Piece} (hP : P ∈ gridEdges xc yc m n) : P.Nondeg := by
  rcases (mem_gridEdges_iff hm hn).1 hP with ⟨i, hi, j, hj, rfl⟩ | ⟨i, hi, j, hj, rfl⟩
  · exact gridPt_ne_of_fst
      (ne_of_lt (hxs (Set.mem_Iic.2 (by omega)) (Set.mem_Iic.2 (by omega)) (by omega)))
  · exact gridPt_ne_of_snd
      (ne_of_lt (hys (Set.mem_Iic.2 (by omega)) (Set.mem_Iic.2 (by omega)) (by omega)))

/-- A grid point on a grid edge is one of that edge's two ends. -/
theorem end_of_gridPt_mem_seg (hxs : StrictMonoOn xc (Set.Iic m))
    (hys : StrictMonoOn yc (Set.Iic n)) (hm : 1 ≤ m) (hn : 1 ≤ n) {P : Piece}
    (hP : P ∈ gridEdges xc yc m n) {a b : ℕ} (ha : a ≤ m) (hb : b ≤ n)
    (hmem : gridPt xc yc a b ∈ P.seg) : gridPt xc yc a b = P.1 ∨ gridPt xc yc a b = P.2 := by
  rcases (mem_gridEdges_iff hm hn).1 hP with ⟨i, hi, j, hj, rfl⟩ | ⟨i, hi, j, hj, rfl⟩
  · obtain ⟨hz1, hz0⟩ := mem_gridHEdge_seg_iff.1 hmem
    simp only [gridPt, Plane.mk_one, Plane.mk_zero] at hz1 hz0
    obtain rfl : b = j := hys.injOn hb hj hz1
    rw [segment_eq_Icc (coord_le_of_idx_le hxs (by omega) (by omega) (by omega))] at hz0
    rcases idx_of_coord_mem hxs ha (by omega) hz0.1 hz0.2 with rfl | rfl
    exacts [Or.inl rfl, Or.inr rfl]
  · obtain ⟨hz0, hz1⟩ := mem_gridVEdge_seg_iff.1 hmem
    simp only [gridPt, Plane.mk_one, Plane.mk_zero] at hz1 hz0
    obtain rfl : a = i := hxs.injOn ha hi hz0
    rw [segment_eq_Icc (coord_le_of_idx_le hys (by omega) (by omega) (by omega))] at hz1
    rcases idx_of_coord_mem hys hb (by omega) hz1.1 hz1.2 with rfl | rfl
    exacts [Or.inl rfl, Or.inr rfl]

/-- **A point on two grid edges is a grid point on both.** The heart of the drawing clause:
two grid segments cross only where a coordinate of one is pinned by the other. -/
theorem gridPt_of_mem_two_edges (hxs : StrictMonoOn xc (Set.Iic m))
    (hys : StrictMonoOn yc (Set.Iic n)) (hm : 1 ≤ m) (hn : 1 ≤ n) {P Q : Piece}
    (hP : P ∈ gridEdges xc yc m n) (hQ : Q ∈ gridEdges xc yc m n) (hPQ : P ≠ Q) {z : Plane}
    (hzP : z ∈ P.seg) (hzQ : z ∈ Q.seg) :
    ∃ a ≤ m, ∃ b ≤ n, z = gridPt xc yc a b := by
  -- an equal-direction pair: two rows or two columns, meeting at one shared coordinate
  have same : ∀ (f : ℕ → ℝ) (N i i' : ℕ), StrictMonoOn f (Set.Iic N) → i + 1 ≤ N → i' + 1 ≤ N →
      i ≠ i' → ∀ c : ℝ, c ∈ segment ℝ (f i) (f (i + 1)) → c ∈ segment ℝ (f i') (f (i' + 1)) →
      ∃ k ≤ N, c = f k := by
    intro f N i i' hf hi hi' hne c hc hc'
    rw [segment_eq_Icc (coord_le_of_idx_le hf (by omega) (by omega) (by omega))] at hc
    rw [segment_eq_Icc (coord_le_of_idx_le hf (by omega) (by omega) (by omega))] at hc'
    rcases lt_or_gt_of_ne hne with h | h
    · -- `i` is to the left: the two intervals can only touch at `f (i+1)`
      refine ⟨i + 1, hi, le_antisymm hc.2 ?_⟩
      exact le_trans (coord_le_of_idx_le hf (by omega) (by omega) (by omega)) hc'.1
    · refine ⟨i, by omega, le_antisymm ?_ hc.1⟩
      exact le_trans hc'.2 (coord_le_of_idx_le hf (by omega) (by omega) (by omega))
  rcases (mem_gridEdges_iff hm hn).1 hP with ⟨i, hi, j, hj, rfl⟩ | ⟨i, hi, j, hj, rfl⟩ <;>
    rcases (mem_gridEdges_iff hm hn).1 hQ with ⟨i', hi', j', hj', rfl⟩ | ⟨i', hi', j', hj', rfl⟩
  · obtain ⟨hz1, hz0⟩ := mem_gridHEdge_seg_iff.1 hzP
    obtain ⟨hz1', hz0'⟩ := mem_gridHEdge_seg_iff.1 hzQ
    obtain rfl : j = j' := hys.injOn hj hj' (hz1 ▸ hz1')
    have hii : i ≠ i' := by rintro rfl; exact hPQ rfl
    obtain ⟨k, hk, hck⟩ := same xc m i i' hxs (by omega) (by omega) hii _ hz0 hz0'
    exact ⟨k, hk, j, hj, plane_eq_of_coords (by simpa [gridPt] using hck)
      (by simpa [gridPt] using hz1)⟩
  · obtain ⟨hz1, hz0⟩ := mem_gridHEdge_seg_iff.1 hzP
    obtain ⟨hz0', hz1'⟩ := mem_gridVEdge_seg_iff.1 hzQ
    exact ⟨i', hi', j, hj, plane_eq_of_coords (by simpa [gridPt] using hz0')
      (by simpa [gridPt] using hz1)⟩
  · obtain ⟨hz0, hz1⟩ := mem_gridVEdge_seg_iff.1 hzP
    obtain ⟨hz1', hz0'⟩ := mem_gridHEdge_seg_iff.1 hzQ
    exact ⟨i, hi, j', hj', plane_eq_of_coords (by simpa [gridPt] using hz0)
      (by simpa [gridPt] using hz1')⟩
  · obtain ⟨hz0, hz1⟩ := mem_gridVEdge_seg_iff.1 hzP
    obtain ⟨hz0', hz1'⟩ := mem_gridVEdge_seg_iff.1 hzQ
    obtain rfl : i = i' := hxs.injOn hi hi' (hz0 ▸ hz0')
    have hjj : j ≠ j' := by rintro rfl; exact hPQ rfl
    obtain ⟨k, hk, hck⟩ := same yc n j j' hys (by omega) (by omega) hjj _ hz1 hz1'
    exact ⟨i, hi, k, hk, plane_eq_of_coords (by simpa [gridPt] using hz0)
      (by simpa [gridPt] using hck)⟩

/-- **The grid is a plane graph**, drawn with straight edges. -/
theorem gridGraph_isDrawing (hxs : StrictMonoOn xc (Set.Iic m))
    (hys : StrictMonoOn yc (Set.Iic n)) (hm : 1 ≤ m) (hn : 1 ≤ n) :
    Graph.IsDrawing (gridGraph xc yc m n) segmentDrawing := by
  refine ⟨?_, ?_, ?_⟩
  · intro P hP
    have hne : P.Nondeg := gridEdges_nondeg hxs hys hm hn hP
    refine ⟨AffineMap.lineMap_continuous.continuousOn, injOn_lineMap hne, ?_⟩
    have h0 : segmentDrawing P 0 = P.1 := by simp [segmentDrawing]
    have h1 : segmentDrawing P 1 = P.2 := by simp [segmentDrawing]
    rw [h0, h1]
    exact pieceListGraph_isLink_self hP
  · rintro P x y v ⟨hP, hxy⟩ hv hvarc
    rw [edgeArc_segmentDrawing] at hvarc
    obtain ⟨a, ha, b, hb, rfl⟩ := (mem_vertexSet_gridGraph_iff hm hn).1 hv
    have hend := end_of_gridPt_mem_seg hxs hys hm hn hP ha hb hvarc
    rcases hxy with ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩
    · exact hend
    · exact hend.symm
  · intro P Q hP hQ hPQ p hpP hpQ
    rw [edgeArc_segmentDrawing] at hpP hpQ
    obtain ⟨a, ha, b, hb, rfl⟩ := gridPt_of_mem_two_edges hxs hys hm hn hP hQ hPQ hpP hpQ
    have hvert : gridPt xc yc a b ∈ V(gridGraph xc yc m n) :=
      (mem_vertexSet_gridGraph_iff hm hn).2 ⟨a, ha, b, hb, rfl⟩
    exact ⟨hvert, pieceListGraph_inc hP (end_of_gridPt_mem_seg hxs hys hm hn hP ha hb hpP),
      pieceListGraph_inc hQ (end_of_gridPt_mem_seg hxs hys hm hn hQ ha hb hpQ)⟩

/-- **The outer cycle is a Jordan curve.** Now that the grid is a plane graph this is
`Graph.IsDrawing.cycle_isJordanCurve` applied to the boundary cycle. -/
theorem gridBoundary_isJordanCurve (hxs : StrictMonoOn xc (Set.Iic m))
    (hys : StrictMonoOn yc (Set.Iic n)) (hm : 1 ≤ m) (hn : 1 ≤ n) :
    IsJordanCurve (Graph.edgesCover segmentDrawing
      (gridBoundaryLast xc yc m n :: gridBoundaryDetour xc yc m n)) :=
  (gridGraph_isDrawing hxs hys hm hn).cycle_isJordanCurve
    (gridGraph_isCycleThrough_boundary hm hn hxs.injOn hys.injOn)

end Schoenflies


==> anc/P5-kernel-deficit-lean-v6/vendor/schoenflies-lean/Schoenflies/SquareMeshFixed.lean <==
/-
Copyright (c) 2026 Álvaro Begué. All rights reserved.
Released under Apache 2.0 license as described in the file LICENSE.
Authors: Álvaro Begué
-/
import Schoenflies.SquareMeshConnected
import Schoenflies.Graph.Ear

/-!
# The anchored square mesh: the three gaps an audit found

`Schoenflies/SquareMesh.lean` and `Schoenflies/SquareMeshConnected.lean` deliver
`prop:anchored-square-mesh` between them. An adversarial audit of the second found three real
gaps; this module closes what can be closed and states, as explicit hypotheses, what cannot.

## Gap 3 — the dropped subdivision step

The blueprint proves the inner grid 2-connected "by the same ear construction used for `K`,
together with `lem:subdivision-ear-preserve`". `SquareMeshConnected.gridGraph_isTwoConnected`
supplies the ear half (as a chain of `Graph.IsTwoConnected.union`s) and **drops the
subdivision half entirely** — yet the mesh subdivides the grid, at the four corners of the
inner square, at every point `λ zᵢ`, and at every crossing the overlay finds. A grid that is
2-connected before subdivision and unproved after it is of no use to the proposition.

`pieceListGraph_subdivide_isTwoConnected` is the missing half, in the vocabulary of
`Schoenflies/Subdivide.lean`: subdividing a list of segments whose graph is 2-connected, at
any list of points that cut it *cleanly* (`CleanCut`: each point interior to at most one
segment, and interior to none once it is an end of one), leaves the graph 2-connected. It is
`Graph.IsTwoConnected.replace_edge_by_path` — `lem:subdivision-ear-preserve` (a) — iterated,
with the two-edge replacement path built by `isPathGraph_pair`.

For a grid the cleanliness hypothesis is **free**: two distinct grid edges meet only at a grid
point, and a grid point interior to a grid edge does not exist. So
`gridGraph_subdivide_isTwoConnected` has no hypothesis on the points at all.

## Gap 2 — the outer cycle was instantiated at the wrong square

`SquareMeshConnected.edgesCover_gridBoundary_modelCurve` pins the grid to `xc 0 = -1`,
`xc m = 1`, `yc 0 = -1`, `yc n = 1`: a grid spanning **all** of `Q`, whose boundary cycle is
`S`. The audit says such a grid cannot be the mesh, and it is right. The obstruction is
`gridGraph_full_square_aligned_ends` below: for `0 < i < m` the two grid points `(xc i, -1)`
and `(xc i, 1)` both lie on `S` and both carry an internal edge — the vertical edges at the
bottom and top of the column `i` — neither of which lies on `S`. Clause 3 of the proposition
then demands that *both* be fresh points of `u(𝒜)`, and clause 2 demands a grid line through
every old boundary vertex, which manufactures such a pair on the opposite side. Nothing about
`u(𝒜)` supplies pairs of points with a common coordinate: it is merely dense. The theorem is
true; the *instantiation* is wrong.

The blueprint's grid fills the **inner** square `λQ`, `λ < 1`, which touches `S` nowhere;
`edgesCover_gridBoundary_ringSet` is the corrected statement — the boundary cycle of a grid on
`[-r, r]²` occupies `ringSet r` — and `gridGraph_inner_cycle` packages it with the
disjointness from `S` that makes the freshness clauses vacuous for the grid.

## Gap 1 — nothing was proved about `squareMesh` itself

`squareMesh δ fresh anchors` is `overlayGraph` applied to the mesh segments and to a list of
cut points obtained from `exists_cut_points` **by choice**. Its edges are the pieces of a
subdivision nobody can enumerate, so no clause about *its* combinatorics follows from the grid
results, which are about a different graph.

One general fact about `overlayGraph` is missing, and it is stated here as the explicit
hypothesis `SubdividesToPath`: *the overlay edges lying inside a source segment are exactly the
edges of a path of the overlay from one end of that segment to the other.* That is a statement
about `Schoenflies.overlayGraph` and `Schoenflies.subdivide` alone — believed, and
dischargeable, since the pieces of the subdivision of a segment have pairwise disjoint interiors
and cover it, so the distance from one end orders them into a chain. It is not a restatement of
any goal here: the whole content below is the *assembly*, which the hypothesis does not contain.

From it:

* `meshGraph_outer_cycle` / `squareMesh_outer_cycle_of_subdividesToPath` — clause 3 **as a
  cycle**, for the mesh
  itself. The four sides of the outer ring are four overlay paths; three concatenations
  (`Graph.IsPath.append_of_disjoint`) glue them into one path once round `S`, and the first step
  of the *reversed* fourth side is peeled off to close the cycle. The result is a
  `Graph.IsLongCycle` of the mesh whose edges occupy exactly `modelCurve`.
* `squareMesh_outer_cycleGraph_isTwoConnected_of_subdividesToPath` — hence the outer ring is a
  2-connected subgraph
  of the mesh, which is the first step of the blueprint's assembly of clause 5.

**Full 2-connectivity of `squareMesh` is NOT proved here, and is not assumed either.** What
remains is the rest of that assembly: the inner rings as cycles (the same argument, with
`ringPieces r` in place of `ringPieces 1`), the crossing points `r • z` as vertices (which needs
the `MeetsAreCut` clause of `meshPoints`), and then each spoke segment between consecutive rings
attached as an ear — for which one also needs the two arcs of an already-built cycle between two
of its vertices. None of that is short.

The degeneracy the audit asked about is settled, with a proof rather than an assertion:
`not_isTwoConnected_squareMesh_of_fresh_nil`. With no fresh point the mesh is
`meshCount δ ≥ 2` disjoint concentric frames and is not even connected, so clause 5 is **false**
as stated for `squareMesh δ [] anchors`. With exactly one fresh point it is connected but every
interior vertex of the single spoke is a cut vertex; that case is discussed in the section
docstring and not formalised. Every statement of clause 5 for the mesh must therefore carry a
hypothesis giving two distinct fresh points.

## Blueprint

* `lem:subdivision-ear-preserve` — `isPathGraph_pair`, `pieceListGraph_splitAllAt_eq`,
  `pieceListGraph_splitAllAt_isTwoConnected`, `pieceListGraph_subdivide_isTwoConnected`.
* `prop:anchored-square-mesh`, clause 5 for the inner grid, **after** subdivision —
  `gridGraph_subdivide_isTwoConnected`.
* `prop:anchored-square-mesh`, clause 3 for the inner grid at the right radius —
  `edgesCover_gridBoundary_ringSet`, `gridGraph_inner_cycle`.
* `prop:anchored-square-mesh`, clauses 3 and 4, the obstruction to a grid on all of `Q` —
  `gridGraph_full_square_aligned_ends`.
* `prop:anchored-square-mesh`, clause 3 as a cycle, for the mesh — `SubdividesToPath`,
  `meshGraph_outer_cycle`, `squareMesh_outer_cycle_of_subdividesToPath`.
* `prop:anchored-square-mesh`, clause 5, the first step for the mesh and the degenerate case —
  `squareMesh_outer_cycleGraph_isTwoConnected_of_subdividesToPath`,
  `not_isTwoConnected_squareMesh_of_fresh_nil`.
* `lem:union-two-connected` is *not* used here; the assembly that would use it is the part left
  open.
-/

open Metric Set
open scoped Graph

namespace Schoenflies

/-! ### A two-edge path graph

The replacement path of a single subdivision: one new vertex `q` between the two ends of the
segment being cut. `Graph.IsTwoConnected.replace_edge_by_path` takes a path of any length, so
this is the only shape needed. -/

theorem pieceListGraph_inc_iff {l : List Piece} {P : Piece} {v : Plane} :
    (pieceListGraph l).Inc P v ↔ P ∈ l ∧ (v = P.1 ∨ v = P.2) := by
  constructor
  · rintro ⟨y, hP, h⟩
    exact ⟨hP, by tauto⟩
  · rintro ⟨hP, h⟩
    exact pieceListGraph_inc hP h

theorem endSet_pair (a q b : Plane) : endSet [((a, q) : Piece), (q, b)] = {a, q, b} := by
  ext x
  simp only [endSet, mem_setOf_eq, List.mem_cons, List.not_mem_nil, or_false, mem_insert_iff,
    mem_singleton_iff]
  constructor
  · rintro ⟨P, hP, hx⟩
    rcases hP with rfl | rfl <;> simp only [] at hx <;> tauto
  · intro hx
    rcases hx with hx | hx | hx
    exacts [⟨(a, q), Or.inl rfl, Or.inl hx⟩, ⟨(a, q), Or.inl rfl, Or.inr hx⟩,
      ⟨(q, b), Or.inr rfl, Or.inr hx⟩]

theorem coveredVertices_pair (a q b : Plane) :
    (pieceListGraph [((a, q) : Piece), (q, b)]).coveredVertices [((a, q) : Piece), (q, b)]
      = {a, q, b} := by
  ext x
  simp only [Graph.mem_coveredVertices_iff, List.mem_cons, List.not_mem_nil, or_false,
    mem_insert_iff, mem_singleton_iff]
  constructor
  · rintro ⟨e, he, hinc⟩
    obtain ⟨-, hx⟩ := pieceListGraph_inc_iff.1 hinc
    rcases he with rfl | rfl <;> simp only [] at hx <;> tauto
  · intro hx
    have h₁ : ((a, q) : Piece) ∈ [((a, q) : Piece), (q, b)] := by simp
    have h₂ : ((q, b) : Piece) ∈ [((a, q) : Piece), (q, b)] := by simp
    rcases hx with hx | hx | hx
    exacts [⟨(a, q), Or.inl rfl, pieceListGraph_inc h₁ (Or.inl hx)⟩,
      ⟨(a, q), Or.inl rfl, pieceListGraph_inc h₁ (Or.inr hx)⟩,
      ⟨(q, b), Or.inr rfl, pieceListGraph_inc h₂ (Or.inr hx)⟩]

/-- **The two halves of a cut segment form a path graph.** -/
theorem isPathGraph_pair {a q b : Plane} (haq : a ≠ q) (hqb : q ≠ b) (hab : a ≠ b) :
    (pieceListGraph [(a, q), (q, b)]).IsPathGraph a [(a, q), (q, b)] b := by
  have h₁ : ((a, q) : Piece) ∈ [((a, q) : Piece), (q, b)] := by simp
  have h₂ : ((q, b) : Piece) ∈ [((a, q) : Piece), (q, b)] := by simp
  have hlink₁ := pieceListGraph_isLink_self h₁
  have hlink₂ := pieceListGraph_isLink_self h₂
  -- the vertices the second step visits are exactly `q` and `b`
  have hcov : (pieceListGraph [((a, q) : Piece), (q, b)]).coveredVertices [((q, b) : Piece)]
      = {q, b} := by
    ext x
    simp only [Graph.mem_coveredVertices_iff, List.mem_singleton, mem_insert_iff,
      mem_singleton_iff]
    constructor
    · rintro ⟨e, rfl, hinc⟩
      obtain ⟨-, hx⟩ := pieceListGraph_inc_iff.1 hinc
      simpa only [] using hx
    · intro hx
      rcases hx with hx | hx
      exacts [⟨(q, b), rfl, pieceListGraph_inc h₂ (Or.inl hx)⟩,
        ⟨(q, b), rfl, pieceListGraph_inc h₂ (Or.inr hx)⟩]
  have hpath : (pieceListGraph [((a, q) : Piece), (q, b)]).IsPath a [(a, q), (q, b)] b := by
    refine Graph.IsPath.cons hlink₁ (Graph.IsPath.single hlink₂ hqb) ?_
    rw [Graph.walkVertices, hcov]
    simp only [mem_insert_iff, mem_singleton_iff]
    push Not
    exact ⟨haq, haq, hab⟩
  refine ⟨hpath, rfl, ?_⟩
  rw [pieceListGraph_vertexSet, endSet_pair, Graph.walkVertices, coveredVertices_pair]
  simp

/-! ### Cutting a list of segments cleanly

`splitAllAt q l` cuts **every** piece of `l` that has `q` in its interior. To read the result
as one subdivision of one edge — which is what `lem:subdivision-ear-preserve` is about — the
point must be interior to at most one piece; and to keep the replacement path's middle vertex
new, the point must not already be an end. A point that is interior to no piece cuts nothing
at all, and is harmless. -/

/-- `q` cuts the list `l` cleanly: it is interior to at most one piece, and either it is
interior to none or it is an end of none.

Both branches of the disjunction occur in the intended use: a point of the cut list that has
already been cut out is interior to nothing, and a point not yet used is an end of nothing. -/
def CleanCut (l : List Piece) (q : Plane) : Prop :=
  (∀ R ∈ l, ∀ S ∈ l, q ∈ R.interior → q ∈ S.interior → R = S) ∧
    ((∀ R ∈ l, q ∉ R.interior) ∨ q ∉ endSet l)

theorem CleanCut.of_no_interior {l : List Piece} {q : Plane} (h : ∀ R ∈ l, q ∉ R.interior) :
    CleanCut l q :=
  ⟨fun R hR _ _ hq _ => absurd hq (h R hR), Or.inl h⟩

/-- **The two halves of a cut segment have disjoint interiors.** The distance from the left
end is a faithful coordinate along the segment (`Schoenflies/SegmentOrder.lean`), and it is
`< dist a p` on one half and `> dist a p` on the other. -/
theorem openSegment_halves_disjoint {a b p x : Plane} (hab : a ≠ b)
    (hp : p ∈ openSegment ℝ a b) (h₁ : x ∈ openSegment ℝ a p) (h₂ : x ∈ openSegment ℝ p b) :
    False := by
  have hpseg : p ∈ segment ℝ a b := openSegment_subset_segment ℝ _ _ hp
  have hap : a ≠ p := by
    rintro rfl
    exact hab (left_mem_openSegment_iff.1 hp)
  have hpb : p ≠ b := by
    rintro rfl
    exact hab (right_mem_openSegment_iff.1 hp)
  have hle : dist a p ≤ dist a b :=
    (dist_le_of_mem_segment hab (left_mem_segment ℝ a b) (right_mem_segment ℝ a b)
      (by simp) hpseg).2
  have hlt₁ := dist_lt_of_mem_openSegment hab (left_mem_segment ℝ a b) hpseg hap (by simp) h₁
  have hlt₂ :=
    dist_lt_of_mem_openSegment hab hpseg (right_mem_segment ℝ a b) hpb hle h₂
  linarith [hlt₁.2, hlt₂.1]

/-- Splitting at a point that is interior to nothing changes the list not at all. -/
theorem splitAllAt_eq_self {l : List Piece} {q : Plane} (h : ∀ R ∈ l, q ∉ R.interior) :
    splitAllAt q l = l := by
  induction l with
  | nil => rfl
  | cons R l ih =>
    rw [splitAllAt, List.flatMap_cons, splitAt, if_neg (h R (List.mem_cons_self ..))]
    rw [show l.flatMap (splitAt q) = splitAllAt q l from rfl,
      ih fun S hS => h S (List.mem_cons_of_mem _ hS)]
    rfl

/-- The members of a split list: everything but the cut piece, and the cut piece's two
halves. -/
theorem mem_splitAllAt_iff {l : List Piece} {P R : Piece} {q : Plane} (hP : P ∈ l)
    (hq : q ∈ P.interior) (huniq : ∀ S ∈ l, q ∈ S.interior → S = P) :
    R ∈ splitAllAt q l ↔ (R ∈ l ∧ R ≠ P) ∨ R ∈ [((P.1, q) : Piece), (q, P.2)] := by
  classical
  constructor
  · intro hR
    obtain ⟨S, hS, hRS⟩ := List.mem_flatMap.1 hR
    by_cases hqS : q ∈ S.interior
    · obtain rfl := huniq S hS hqS
      rw [splitAt, if_pos hqS] at hRS
      exact Or.inr hRS
    · rw [splitAt, if_neg hqS] at hRS
      obtain rfl : R = S := List.mem_singleton.1 hRS
      exact Or.inl ⟨hS, fun h => hqS (h ▸ hq)⟩
  · rintro (⟨hR, hRP⟩ | hR)
    · have hqR : q ∉ R.interior := fun h => hRP (huniq R hR h)
      exact List.mem_flatMap.2 ⟨R, hR, by rw [splitAt, if_neg hqR]; simp⟩
    · exact List.mem_flatMap.2 ⟨P, hP, by rw [splitAt, if_pos hq]; exact hR⟩

/-- The ends of a split list: the old ends and the cut point. -/
theorem endSet_splitAllAt {l : List Piece} {P : Piece} {q : Plane} (hP : P ∈ l)
    (hq : q ∈ P.interior) (huniq : ∀ S ∈ l, q ∈ S.interior → S = P) :
    endSet (splitAllAt q l) = endSet l ∪ {q} := by
  ext v
  simp only [endSet, mem_setOf_eq, mem_union, mem_singleton_iff]
  constructor
  · rintro ⟨R, hR, hv⟩
    rcases (mem_splitAllAt_iff hP hq huniq).1 hR with ⟨hRl, -⟩ | hR2
    · exact Or.inl ⟨R, hRl, hv⟩
    · simp only [List.mem_cons, List.not_mem_nil, or_false] at hR2
      rcases hR2 with rfl | rfl <;> rcases hv with rfl | rfl
      exacts [Or.inl ⟨P, hP, Or.inl rfl⟩, Or.inr rfl, Or.inr rfl, Or.inl ⟨P, hP, Or.inr rfl⟩]
  · have hleft : ((P.1, q) : Piece) ∈ splitAllAt q l :=
      (mem_splitAllAt_iff hP hq huniq).2 (Or.inr (by simp))
    have hright : ((q, P.2) : Piece) ∈ splitAllAt q l :=
      (mem_splitAllAt_iff hP hq huniq).2 (Or.inr (by simp))
    rintro (⟨R, hR, hv⟩ | hvq)
    · by_cases hRP : R = P
      · subst hRP
        rcases hv with rfl | rfl
        exacts [⟨(R.1, q), hleft, Or.inl rfl⟩, ⟨(q, R.2), hright, Or.inr rfl⟩]
      · exact ⟨R, (mem_splitAllAt_iff hP hq huniq).2 (Or.inl ⟨hR, hRP⟩), hv⟩
    · exact ⟨(P.1, q), hleft, Or.inr hvq⟩

/-- **One cut, as a replacement of one edge by a two-edge path.** -/
theorem pieceListGraph_splitAllAt_eq {l : List Piece} {P : Piece} {q : Plane} (hP : P ∈ l)
    (hq : q ∈ P.interior) (huniq : ∀ S ∈ l, q ∈ S.interior → S = P) :
    pieceListGraph (splitAllAt q l)
      = ((pieceListGraph l).deleteEdges {P}).union (pieceListGraph [(P.1, q), (q, P.2)]) := by
  have hVsplit : endSet (splitAllAt q l) = endSet l ∪ {q} := endSet_splitAllAt hP hq huniq
  have hqmem : q ∈ endSet (splitAllAt q l) := by rw [hVsplit]; exact Or.inr rfl
  refine (Graph.eq_of_le_of_subset_subset (Graph.union_le ?_ ?_) ?_ ?_).symm
  · -- the untouched edges
    refine ⟨?_, ?_⟩
    · intro v hv
      rw [Graph.vertexSet_deleteEdges, pieceListGraph_vertexSet] at hv
      rw [pieceListGraph_vertexSet, hVsplit]
      exact mem_union_left _ hv
    · intro R x y hlink
      obtain ⟨⟨hRl, hends⟩, hRP⟩ :
          ((R ∈ l ∧ ((x = R.1 ∧ y = R.2) ∨ (x = R.2 ∧ y = R.1))) ∧ R ∉ ({P} : Set Piece)) := hlink
      exact ⟨(mem_splitAllAt_iff hP hq huniq).2
        (Or.inl ⟨hRl, by simpa using hRP⟩), hends⟩
  · exact pieceListGraph_mono fun R hR => (mem_splitAllAt_iff hP hq huniq).2 (Or.inr hR)
  · intro v hv
    rw [pieceListGraph_vertexSet, hVsplit] at hv
    rw [Graph.vertexSet_union, Graph.vertexSet_deleteEdges, pieceListGraph_vertexSet,
      pieceListGraph_vertexSet]
    rcases hv with hv | hv
    · exact Or.inl hv
    · exact Or.inr ⟨(P.1, q), by simp, Or.inr hv⟩
  · intro R hR
    rw [pieceListGraph_mem_edgeSet] at hR
    rcases (mem_splitAllAt_iff hP hq huniq).1 hR with ⟨hRl, hRP⟩ | hR2
    · exact Or.inl (Graph.mem_edgeSet_deleteEdges_iff.2 ⟨hRl, by simpa using hRP⟩)
    · exact Or.inr hR2

/-- **`lem:subdivision-ear-preserve`, one cut.** Cutting one segment of a 2-connected list of
segments at an interior point that is interior to no other segment and is an end of none
leaves the graph 2-connected. -/
theorem pieceListGraph_splitAllAt_isTwoConnected {l : List Piece} {P : Piece} {q : Plane}
    (hP : P ∈ l) (hnd : P.Nondeg) (hq : q ∈ P.interior)
    (huniq : ∀ S ∈ l, q ∈ S.interior → S = P) (hnew : q ∉ endSet l)
    (h2 : (pieceListGraph l).IsTwoConnected) :
    (pieceListGraph (splitAllAt q l)).IsTwoConnected := by
  have h1q : P.1 ≠ q := by
    intro h
    rw [← h] at hq
    exact hnd (left_mem_openSegment_iff.1 hq)
  have hq2 : q ≠ P.2 := by
    intro h
    rw [h] at hq
    exact hnd (right_mem_openSegment_iff.1 hq)
  rw [pieceListGraph_splitAllAt_eq hP hq huniq]
  refine h2.replace_edge_by_path (pieceListGraph_isLink_self hP) hnd ?_
    (isPathGraph_pair h1q hq2 hnd) ?_
  · -- no edge is shared: a half of `P` has `q` as an end, and `q` is an end of nothing in `l`
    intro R hR hR' x y
    exfalso
    simp only [pieceListGraph_mem_edgeSet, List.mem_cons, List.not_mem_nil, or_false] at hR'
    rw [Graph.mem_edgeSet_deleteEdges_iff, pieceListGraph_mem_edgeSet] at hR
    rcases hR' with rfl | rfl
    exacts [hnew ⟨_, hR.1, Or.inr rfl⟩, hnew ⟨_, hR.1, Or.inl rfl⟩]
  · rintro x ⟨R, hR, hx⟩ hx1 hx2
    simp only [List.mem_cons, List.not_mem_nil, or_false] at hR
    rcases hR with rfl | rfl <;> rcases hx with rfl | rfl
    exacts [absurd rfl hx1, hnew, hnew, absurd rfl hx2]

/-- Cleanliness survives a cut: interiors only shrink, and the only new end is the cut
point — which, after its own cut, is interior to nothing. -/
theorem CleanCut.splitAllAt {l : List Piece} {q q' : Plane} (hnd : ∀ R ∈ l, R.Nondeg)
    (hq : CleanCut l q) (hq' : CleanCut l q') : CleanCut (splitAllAt q' l) q := by
  classical
  by_cases hsame : q = q'
  · subst hsame
    exact CleanCut.of_no_interior (Schoenflies.splitAllAt_avoids q hnd)
  refine ⟨?_, ?_⟩
  · -- two pieces of the split list with `q` inside come from one piece of `l` …
    intro R hR S hS hqR hqS
    obtain ⟨R₀, hR₀, hRR₀⟩ := List.mem_flatMap.1 hR
    obtain ⟨S₀, hS₀, hSS₀⟩ := List.mem_flatMap.1 hS
    obtain rfl : R₀ = S₀ :=
      hq.1 R₀ hR₀ S₀ hS₀ (splitAt_interior_subset q' R₀ R hRR₀ hqR)
        (splitAt_interior_subset q' S₀ S hSS₀ hqS)
    -- … and the two halves of one piece have disjoint interiors
    by_cases hq'R : q' ∈ R₀.interior
    · rw [splitAt, if_pos hq'R] at hRR₀ hSS₀
      simp only [List.mem_cons, List.not_mem_nil, or_false] at hRR₀ hSS₀
      have hnd₀ : R₀.Nondeg := hnd R₀ hR₀
      rcases hRR₀ with rfl | rfl <;> rcases hSS₀ with rfl | rfl
      · rfl
      · exact absurd (openSegment_halves_disjoint hnd₀ hq'R hqR hqS) not_false
      · exact absurd (openSegment_halves_disjoint hnd₀ hq'R hqS hqR) not_false
      · rfl
    · rw [splitAt, if_neg hq'R] at hRR₀ hSS₀
      rw [List.mem_singleton.1 hRR₀, List.mem_singleton.1 hSS₀]
  · rcases hq.2 with hnone | hend
    · exact Or.inl fun R hR => by
        obtain ⟨R₀, hR₀, hRR₀⟩ := List.mem_flatMap.1 hR
        exact fun hmem => hnone R₀ hR₀ (splitAt_interior_subset q' R₀ R hRR₀ hmem)
    · refine Or.inr fun hmem => ?_
      obtain ⟨R, hR, hv⟩ := hmem
      obtain ⟨R₀, hR₀, hRR₀⟩ := List.mem_flatMap.1 hR
      rcases splitAt_ends q' R₀ R hRR₀ q hv with h | h
      exacts [hsame h, hend ⟨R₀, hR₀, h⟩]

/-- **`lem:subdivision-ear-preserve`, the whole subdivision.** A list of segments whose graph
is 2-connected, subdivided at any list of points that cut it cleanly, still has a 2-connected
graph.

This is the half of the blueprint's inner-grid argument that `Schoenflies/SquareMeshConnected.lean`
dropped. -/
theorem pieceListGraph_subdivide_isTwoConnected : ∀ (points : List Plane) (l : List Piece),
    (∀ P ∈ l, P.Nondeg) → (∀ q ∈ points, CleanCut l q) →
      (pieceListGraph l).IsTwoConnected →
      (pieceListGraph (subdivide l points)).IsTwoConnected := by
  classical
  intro points
  induction points with
  | nil => exact fun l _ _ h2 => h2
  | cons q qs ih =>
    intro l hnd hclean h2
    rw [subdivide_cons]
    refine ih (splitAllAt q l) (splitAllAt_ne q hnd) ?_ ?_
    · exact fun q' hq' => (hclean q' (List.mem_cons_of_mem _ hq')).splitAllAt hnd
        (hclean q (List.mem_cons_self ..))
    · obtain ⟨huniq, hor⟩ := hclean q (List.mem_cons_self ..)
      rcases hor with hnone | hend
      · rw [splitAllAt_eq_self hnone]; exact h2
      · by_cases hex : ∃ P ∈ l, q ∈ P.interior
        · obtain ⟨P, hP, hqP⟩ := hex
          exact pieceListGraph_splitAllAt_isTwoConnected hP (hnd P hP) hqP
            (fun S hS hqS => huniq S hS P hP hqS hqP) hend h2
        · push Not at hex
          rw [splitAllAt_eq_self hex]; exact h2

/-! ### The inner grid, subdivided

For a grid the cleanliness hypothesis costs nothing. Two distinct grid edges meet only at a
grid point (`gridPt_of_mem_two_edges`), a grid point on a grid edge is an end of it
(`end_of_gridPt_mem_seg`), and an end of a nondegenerate segment is not interior to it. So
*every* point cuts the grid cleanly, and the subdivision theorem applies with no hypothesis on
the cut points at all. -/

/-- An end of a nondegenerate segment is not interior to it. -/
theorem notMem_interior_of_end {R : Piece} (hnd : R.Nondeg) {q : Plane} (h : q = R.1 ∨ q = R.2) :
    q ∉ R.interior := by
  rcases h with rfl | rfl
  · exact fun hmem => hnd (left_mem_openSegment_iff.1 hmem)
  · exact fun hmem => hnd (right_mem_openSegment_iff.1 hmem)

variable {xc yc : ℕ → ℝ} {m n : ℕ}

/-- **Every point cuts the grid cleanly.** -/
theorem cleanCut_gridEdges (hxs : StrictMonoOn xc (Set.Iic m))
    (hys : StrictMonoOn yc (Set.Iic n)) (hm : 1 ≤ m) (hn : 1 ≤ n) (q : Plane) :
    CleanCut (gridEdges xc yc m n) q := by
  have hnd : ∀ P ∈ gridEdges xc yc m n, P.Nondeg :=
    fun P hP => gridEdges_nondeg hxs hys hm hn hP
  -- a point interior to a grid edge is not a grid point
  have hgrid : ∀ R ∈ gridEdges xc yc m n, q ∈ R.interior →
      ∀ a ≤ m, ∀ b ≤ n, q ≠ gridPt xc yc a b := by
    intro R hR hqR a ha b hb hab
    refine notMem_interior_of_end (hnd R hR) ?_ hqR
    rw [hab]
    exact end_of_gridPt_mem_seg hxs hys hm hn hR ha hb
      (hab ▸ openSegment_subset_segment ℝ _ _ hqR)
  refine ⟨fun R hR S hS hqR hqS => ?_, ?_⟩
  · by_contra hRS
    obtain ⟨a, ha, b, hb, hq⟩ := gridPt_of_mem_two_edges hxs hys hm hn hR hS hRS
      (openSegment_subset_segment ℝ _ _ hqR) (openSegment_subset_segment ℝ _ _ hqS)
    exact hgrid R hR hqR a ha b hb hq
  · by_cases hq : q ∈ endSet (gridEdges xc yc m n)
    · refine Or.inl fun R hR hqR => ?_
      obtain ⟨a, ha, b, hb, hab⟩ := (mem_vertexSet_gridGraph_iff hm hn).1 hq
      exact hgrid R hR hqR a ha b hb hab
    · exact Or.inr hq

/-- **`prop:anchored-square-mesh`, clause 5 for the inner grid, after subdivision.** This is
the half of the blueprint's argument — `lem:subdivision-ear-preserve` — that
`Schoenflies/SquareMeshConnected.lean` dropped. It needs nothing of the cut points: the grid is
in general position with itself, so any list of points cuts it cleanly. -/
theorem gridGraph_subdivide_isTwoConnected (hxs : StrictMonoOn xc (Set.Iic m))
    (hys : StrictMonoOn yc (Set.Iic n)) (hm : 1 ≤ m) (hn : 1 ≤ n) (points : List Plane) :
    (pieceListGraph (subdivide (gridEdges xc yc m n) points)).IsTwoConnected := by
  refine pieceListGraph_subdivide_isTwoConnected points _
    (fun P hP => gridEdges_nondeg hxs hys hm hn hP)
    (fun q _ => cleanCut_gridEdges hxs hys hm hn q) ?_
  exact gridGraph_isTwoConnected hm hn
    (fun i hi => ne_of_lt (hxs (Set.mem_Iic.2 (by omega)) (Set.mem_Iic.2 (by omega)) (by omega)))
    (fun j hj => ne_of_lt (hys (Set.mem_Iic.2 (by omega)) (Set.mem_Iic.2 (by omega)) (by omega)))

/-! ### The outer cycle of the inner grid, at the right radius

`SquareMeshConnected.edgesCover_gridBoundary_modelCurve` is the `r = 1` case of the theorem
below, and `r = 1` is exactly the case the mesh cannot use. See the module docstring, and
`gridGraph_full_square_aligned_ends` for the obstruction made explicit. -/

/-- **What the grid's outer cycle occupies, at any radius.** For a grid on `[-r, r]²` the
boundary cycle occupies the frame `ringSet r`. The blueprint's inner grid is the case
`r = λ < 1`, and then the cycle misses `S` entirely. -/
theorem edgesCover_gridBoundary_ringSet {r : ℝ} (hr : 0 ≤ r) (hm : 1 ≤ m) (hn : 1 ≤ n)
    (hxmono : ∀ i, i < m → xc i ≤ xc (i + 1)) (hymono : ∀ j, j < n → yc j ≤ yc (j + 1))
    (hx0 : xc 0 = -r) (hxm : xc m = r) (hy0 : yc 0 = -r) (hyn : yc n = r) :
    Graph.edgesCover segmentDrawing
        (gridBoundaryLast xc yc m n :: gridBoundaryDetour xc yc m n) = ringSet r := by
  rw [edgesCover_gridBoundary hm hn hxmono hymono, ← cover_ringPieces hr]
  simp only [ringPieces, cover_cons, cover_nil, Set.union_empty, Piece.seg, gridPt, hx0, hxm,
    hy0, hyn]
  rw [segment_symm ℝ (Plane.mk r r) (Plane.mk (-r) r),
    segment_symm ℝ (Plane.mk (-r) r) (Plane.mk (-r) (-r))]
  ext z
  simp only [Set.mem_union]
  tauto

/-- **The distinguished cycle of the blueprint's inner grid.** The grid fills `λQ` for some
`0 ≤ λ < 1`; its boundary is a cycle of the grid graph, occupies the frame of `λQ`, and misses
`S`. The last clause is why the inner grid is exempt from the mesh's freshness clauses 3 and 4:
no edge of it reaches `S` at all. -/
theorem gridGraph_inner_cycle {r : ℝ} (hr : 0 ≤ r) (hr1 : r ≠ 1) (hm : 1 ≤ m) (hn : 1 ≤ n)
    (hxs : StrictMonoOn xc (Set.Iic m)) (hys : StrictMonoOn yc (Set.Iic n))
    (hx0 : xc 0 = -r) (hxm : xc m = r) (hy0 : yc 0 = -r) (hyn : yc n = r) :
    (gridGraph xc yc m n).IsCycleThrough (gridBoundaryLast xc yc m n)
        (gridBoundaryPt xc yc m n 0) (gridBoundaryPt xc yc m n (2 * m + 2 * n - 1))
        (gridBoundaryDetour xc yc m n) ∧
      Graph.edgesCover segmentDrawing
          (gridBoundaryLast xc yc m n :: gridBoundaryDetour xc yc m n) = ringSet r ∧
      Graph.edgesCover segmentDrawing
          (gridBoundaryLast xc yc m n :: gridBoundaryDetour xc yc m n) ∩ modelCurve = ∅ := by
  have hcov := edgesCover_gridBoundary_ringSet (xc := xc) (yc := yc) hr hm hn
    (fun i hi => (coord_le_of_idx_le hxs (by omega) (by omega) (by omega)))
    (fun j hj => (coord_le_of_idx_le hys (by omega) (by omega) (by omega))) hx0 hxm hy0 hyn
  exact ⟨gridGraph_isCycleThrough_boundary hm hn hxs.injOn hys.injOn, hcov,
    by rw [hcov]; exact ringSet_disjoint_modelCurve hr1⟩

/-! ### Why the grid may not span all of `Q`

The audit's second finding, made explicit. -/

theorem mem_modelCurve_of_supNorm {z : Plane} (h : Plane.supNorm z = 1) : z ∈ modelCurve := h

theorem supNorm_mk (a b : ℝ) : Plane.supNorm (Plane.mk a b) = max |a| |b| := rfl

/-- A vertical grid edge inside the open strip `|x| < 1` and inside `|y| ≤ 1` does not lie on
`S`: its midpoint has sup norm `< 1`. -/
theorem gridVEdge_not_subset_modelCurve {i j : ℕ} (hxi : |xc i| < 1) (h1 : -1 ≤ yc j)
    (h2 : yc (j + 1) ≤ 1) (hlt : yc j < yc (j + 1)) :
    ¬ (gridVEdge xc yc i j).seg ⊆ modelCurve := by
  intro hsub
  set t : ℝ := (yc j + yc (j + 1)) / 2 with ht
  have hmem : Plane.mk (xc i) t ∈ (gridVEdge xc yc i j).seg := by
    refine mem_gridVEdge_seg_iff.2 ⟨Plane.mk_zero _ _, ?_⟩
    rw [Plane.mk_one, segment_eq_Icc hlt.le]
    constructor <;> (rw [ht]; linarith)
  have hone : Plane.supNorm (Plane.mk (xc i) t) = 1 := hsub hmem
  rw [supNorm_mk] at hone
  have habs : |t| < 1 := by
    rw [abs_lt]
    constructor <;> (rw [ht]; linarith)
  rcases max_cases |xc i| |t| with ⟨he, -⟩ | ⟨he, -⟩ <;> rw [he] at hone <;> linarith

/-- **The obstruction to a grid spanning all of `Q`.** For a strictly increasing grid on
`[-1,1]²` and any interior column `0 < i < m`, the two grid points `(xc i, -1)` and
`(xc i, 1)` both lie on `S`, they share their first coordinate, and each is an end of a grid
edge that does *not* lie on `S`.

Clause 3 of `prop:anchored-square-mesh` says every internal edge meeting `S` ends at a fresh
point of `u(𝒜)`. Applied to such a grid it therefore demands that `u(𝒜)` contain **both**
points of a vertically aligned pair, for every interior column — and, by the same argument on
rows, for every interior row. Density of `u(𝒜)` in `S` supplies no aligned pair, and clause 2
makes the demand unavoidable: an old boundary vertex on the bottom side forces a coordinate
`xc i`, and that coordinate forces the point `(xc i, 1)` opposite it.

The blueprint's grid therefore fills the *inner* square `λQ` with `λ < 1`, where the clauses
are vacuous by `gridGraph_inner_cycle`; the collar between `λQ` and `S`, not the grid, carries
the fresh points and their single spokes. -/
theorem gridGraph_full_square_aligned_ends (hm : 1 ≤ m) (hn : 1 ≤ n)
    (hxs : StrictMonoOn xc (Set.Iic m)) (hys : StrictMonoOn yc (Set.Iic n))
    (hx0 : xc 0 = -1) (hxm : xc m = 1) (hy0 : yc 0 = -1) (hyn : yc n = 1)
    {i : ℕ} (hi0 : 0 < i) (him : i < m) :
    gridPt xc yc i 0 ∈ modelCurve ∧ gridPt xc yc i n ∈ modelCurve ∧
      gridPt xc yc i 0 0 = gridPt xc yc i n 0 ∧
      (∃ P ∈ E(gridGraph xc yc m n),
        (gridPt xc yc i 0 = P.1 ∨ gridPt xc yc i 0 = P.2) ∧ ¬ P.seg ⊆ modelCurve) ∧
      (∃ P ∈ E(gridGraph xc yc m n),
        (gridPt xc yc i n = P.1 ∨ gridPt xc yc i n = P.2) ∧ ¬ P.seg ⊆ modelCurve) := by
  have hxi_lo : -1 < xc i := by
    rw [← hx0]; exact hxs (Set.mem_Iic.2 (by omega)) (Set.mem_Iic.2 (by omega)) (by omega)
  have hxi_hi : xc i < 1 := by
    rw [← hxm]; exact hxs (Set.mem_Iic.2 (by omega)) (Set.mem_Iic.2 (by omega)) (by omega)
  have hxi : |xc i| < 1 := abs_lt.2 ⟨hxi_lo, hxi_hi⟩
  have hymono : ∀ a b : ℕ, a ≤ b → b ≤ n → yc a ≤ yc b := fun a b hab hb =>
    coord_le_of_idx_le hys (by omega) (Set.mem_Iic.2 hb) hab
  -- the two boundary points, on `S`
  have hbot : gridPt xc yc i 0 ∈ modelCurve := by
    refine mem_modelCurve_of_supNorm ?_
    rw [gridPt, supNorm_mk, hy0]
    simp only [abs_neg, abs_one]
    exact max_eq_right hxi.le
  have htop : gridPt xc yc i n ∈ modelCurve := by
    refine mem_modelCurve_of_supNorm ?_
    rw [gridPt, supNorm_mk, hyn, abs_one]
    exact max_eq_right hxi.le
  refine ⟨hbot, htop, by simp only [gridPt, Plane.mk_zero], ?_, ?_⟩
  · -- the bottom of column `i`
    refine ⟨gridVEdge xc yc i 0, gridVEdge_mem_gridEdges (by omega) (by omega) hm,
      Or.inl rfl, ?_⟩
    refine gridVEdge_not_subset_modelCurve hxi (by rw [hy0]) ?_ ?_
    · rw [← hyn]; exact hymono 1 n (by omega) le_rfl
    · exact hys (Set.mem_Iic.2 (by omega)) (Set.mem_Iic.2 (by omega)) (by omega)
  · -- the top of column `i`
    obtain ⟨k, rfl⟩ : ∃ k, n = k + 1 := ⟨n - 1, by omega⟩
    refine ⟨gridVEdge xc yc i k, gridVEdge_mem_gridEdges (by omega) (by omega) hm,
      Or.inr rfl, ?_⟩
    refine gridVEdge_not_subset_modelCurve hxi ?_ (by rw [hyn]) ?_
    · rw [← hy0]; exact hymono 0 k (by omega) (by omega)
    · exact hys (Set.mem_Iic.2 (by omega)) (Set.mem_Iic.2 (by omega)) (by omega)

/-! ### The mesh needs at least two fresh points

The audit asks whether the plan for clause 5 is false when the fresh set is small. It is, and
this section proves the extreme case rather than asserting it: with no fresh point there is no
spoke, the mesh is `meshCount δ ≥ 2` pairwise disjoint concentric frames, and the graph is not
even connected.

The invariant is the sup norm. Every mesh segment other than a spoke lies on one ring, so with
`fresh = []` both ends of every edge have the same sup norm and a walk cannot change it. The
corner of the outer ring has sup norm `1`, the corner of the innermost ring has `N⁻¹ ≠ 1`.

**With exactly one fresh point `z` the mesh is connected but still not 2-connected**: the spoke
at `z` is the only thing joining the rings, so each of its interior vertices — the crossing
points `(k/N) • z` for `0 < k < N` — is a cut vertex, separating the rings inside it from the
rings outside. That case is *not* formalised here; it needs the crossing points to be vertices,
which needs the `MeetsAreCut` clause of the mesh's cut points, and then a separation argument.
It is recorded so that no consumer states clause 5 for `squareMesh` without a hypothesis
guaranteeing two distinct fresh points. -/

/-- An end of a source segment of the mesh is a vertex of the mesh graph. -/
theorem end_mem_vertexSet_meshGraph {N : ℕ} {fresh anchors : List Plane} {R : Piece}
    (hR : R ∈ meshSegments N fresh) {z : Plane} (hz : z = R.1 ∨ z = R.2) :
    z ∈ V(meshGraph N fresh anchors) := by
  obtain ⟨Q, hQ, -, hend⟩ :=
    subdivide_preserves_end (meshPoints N fresh anchors) ⟨R, hR, subset_rfl, hz⟩
  exact ⟨orientPiece Q, mem_overlayPieces.2 ⟨Q, hQ, rfl⟩, (orientPiece_ends Q z).2 hend⟩

/-- With no spoke, every edge of the mesh keeps the sup norm: it is a subsegment of a side of
one ring. -/
theorem supNorm_eq_of_isLink_of_fresh_nil {N : ℕ} (hN : 2 ≤ N) {anchors : List Plane}
    {P : Piece} {x y : Plane} (h : (meshGraph N [] anchors).IsLink P x y) :
    Plane.supNorm x = Plane.supNorm y := by
  obtain ⟨R, hR, hsub⟩ := meshGraph_edge_source h.1
  rcases mem_meshSegments.1 hR with ⟨r, hr, hRr⟩ | ⟨z, hz, -⟩
  · have hring : P.seg ⊆ ringSet r :=
      hsub.trans (ringPieces_seg_subset (meshRadii_pos hN hr).le hRr)
    have h1 : Plane.supNorm P.1 = r := hring (left_mem_segment ℝ _ _)
    have h2 : Plane.supNorm P.2 = r := hring (right_mem_segment ℝ _ _)
    rcases h.2 with ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩
    exacts [h1.trans h2.symm, h2.trans h1.symm]
  · exact absurd hz (by simp)

/-- **With no fresh point the mesh is disconnected.** -/
theorem not_connected_meshGraph_of_fresh_nil {N : ℕ} (hN : 2 ≤ N) (anchors : List Plane) :
    ¬ (meshGraph N [] anchors).Connected := by
  intro hconn
  have hinv : ∀ {u v : Plane}, (meshGraph N [] anchors).Reaches u v →
      Plane.supNorm u = Plane.supNorm v := by
    rintro u v ⟨W, hW⟩
    induction hW with
    | nil => rfl
    | cons hl _ ih => exact (supNorm_eq_of_isLink_of_fresh_nil hN hl).trans ih
  -- the outer corner and the innermost corner, at sup norms `1` and `N⁻¹`
  have houter : (Plane.mk 1 1 : Plane) ∈ V(meshGraph N [] anchors) :=
    end_mem_vertexSet_meshGraph (R := (Plane.mk 1 1, Plane.mk (-1) 1))
      (outer_ringPieces_mem hN (by simp [ringPieces])) (Or.inl rfl)
  have hinner : (Plane.mk ((N : ℝ)⁻¹) ((N : ℝ)⁻¹) : Plane) ∈ V(meshGraph N [] anchors) :=
    end_mem_vertexSet_meshGraph
      (R := (Plane.mk ((N : ℝ)⁻¹) ((N : ℝ)⁻¹), Plane.mk (-(N : ℝ)⁻¹) ((N : ℝ)⁻¹)))
      (mem_meshSegments.2 (Or.inl ⟨(N : ℝ)⁻¹, inv_mem_meshRadii hN, by simp [ringPieces]⟩))
      (Or.inl rfl)
  have heq := hinv (hconn.reaches houter hinner)
  rw [supNorm_mk, supNorm_mk, abs_one, max_self, abs_of_nonneg (inv_cast_pos hN).le,
    max_self] at heq
  exact absurd heq.symm (ne_of_lt (inv_cast_lt_one hN))

/-- **`prop:anchored-square-mesh` clause 5 is false for a mesh with no fresh point.** Every
statement of 2-connectivity for `squareMesh` must therefore carry a hypothesis on `fresh`; see
the section docstring for the one-fresh-point case, which is connected but has a cut vertex. -/
theorem not_isTwoConnected_squareMesh_of_fresh_nil (δ : ℝ) (anchors : List Plane) :
    ¬ (squareMesh δ [] anchors).IsTwoConnected := fun h =>
  not_connected_meshGraph_of_fresh_nil (two_le_meshCount δ) anchors h.connected

end Schoenflies

/-! ### Concatenating two paths

`Schoenflies/Graph/Walk.lean` has `Graph.IsWalk.append` and no path analogue, because nothing
before this needed one. The general lemma is here; the integrator should hoist it. -/

namespace Graph

variable {α β : Type*} {G : Graph α β}

/-- **Two paths that meet only at the vertex they share concatenate to a path.** -/
theorem IsPath.append_of_disjoint : ∀ {u v : α} {W₁ : List β}, G.IsPath u W₁ v →
    ∀ {w : α} {W₂ : List β}, G.IsPath v W₂ w →
      (∀ x ∈ G.walkVertices u W₁, x ∈ G.walkVertices v W₂ → x = v) →
      G.IsPath u (W₁ ++ W₂) w := by
  intro u v W₁ h₁
  induction h₁ with
  | nil hx => intro w W₂ h₂ _; simpa using h₂
  | @cons u₀ w₀ v₀ e W hl hW hfresh ih =>
    intro w W₂ h₂ hdisj
    refine IsPath.cons hl (ih h₂ fun x hx hx2 =>
      hdisj x (mem_walkVertices_cons_of_mem hl hx) hx2) ?_
    intro hmem
    rw [walkVertices] at hmem
    simp only [List.append_eq, coveredVertices_append, Set.mem_insert_iff,
      Set.mem_union] at hmem
    rcases hmem with hu | hcov
    · exact hfresh (hu ▸ mem_walkVertices_self)
    rcases hcov with hcov | hcov
    · exact hfresh (mem_walkVertices_of_mem_covered hcov)
    · -- the second path returns to the source of the first, so the first path is closed
      have : u₀ = v₀ :=
        hdisj u₀ mem_walkVertices_self (mem_walkVertices_of_mem_covered hcov)
      exact absurd (IsPath.eq_nil_of_eq (this ▸ IsPath.cons hl hW hfresh)) (by simp)

/-- Reading a path off its first step. `cases` on `Graph.IsPath` needs the edge list to be a
literal cons before it can discard the `nil` constructor; this packages that. -/
theorem IsPath.cons_cases {u v : α} {e : β} {W : List β} (h : G.IsPath u (e :: W) v) :
    ∃ w, G.IsLink e u w ∧ G.IsPath w W v ∧ u ∉ G.walkVertices w W := by
  cases h with
  | cons hl hW hfresh => exact ⟨_, hl, hW, hfresh⟩

end Graph

namespace Schoenflies

/-! ### The subdivision hypothesis

The one general fact about `overlayGraph` that `Schoenflies/SquareMeshConnected.lean` names as
missing, stated as a `Prop` so that the axiom audit stays a real guarantee and the defect shows
up at the consumer. It is *believed*: the pieces of the subdivision of a nondegenerate segment
have pairwise disjoint interiors and cover it, so the distance from `P.1` orders them into a
chain running from `P.1` to `P.2`. Nothing about the mesh appears in it. -/

/-- **The overlay subdivides each source segment into a path.** For each nondegenerate source
segment `P` there is an ordering `W` of *exactly* the overlay edges lying inside `P` which is a
path of the overlay from `P.1` to `P.2`. -/
def SubdividesToPath (pieces : List Piece) (points : List Plane) : Prop :=
  ∀ P ∈ pieces, P.Nondeg → ∃ W : List Piece,
    (overlayGraph pieces points).IsPath P.1 W P.2 ∧
      ∀ Q, Q ∈ W ↔ (Q ∈ E(overlayGraph pieces points) ∧ Q.seg ⊆ P.seg)

/-- A vertex an overlay walk visits lies wherever its source and its edges lie. -/
theorem walkVertices_subset_of_edges {pieces : List Piece} {points : List Plane}
    {A : Set Plane} {u : Plane} {W : List Piece} (hu : u ∈ A) (hW : ∀ Q ∈ W, Q.seg ⊆ A)
    {x : Plane} (hx : x ∈ (overlayGraph pieces points).walkVertices u W) : x ∈ A := by
  rcases Graph.mem_walkVertices_iff.1 hx with rfl | ⟨Q, hQ, hinc⟩
  · exact hu
  · obtain ⟨y, -, hends⟩ := hinc
    rcases hends with ⟨rfl, -⟩ | ⟨rfl, -⟩
    exacts [hW Q hQ (left_mem_segment ℝ _ _), hW Q hQ (right_mem_segment ℝ _ _)]

/-- The edges of an overlay path along `P` occupy all of `P`. -/
theorem edgesCover_eq_seg {pieces : List Piece} {points : List Plane} {P : Piece}
    (hP : P ∈ pieces) {W : List Piece}
    (hW : ∀ Q, Q ∈ W ↔ (Q ∈ E(overlayGraph pieces points) ∧ Q.seg ⊆ P.seg)) :
    Graph.edgesCover segmentDrawing W = P.seg := by
  refine subset_antisymm ?_ ?_
  · intro z hz
    obtain ⟨Q, hQ, hzQ⟩ := Graph.mem_edgesCover_iff.1 hz
    rw [edgeArc_segmentDrawing] at hzQ
    exact ((hW Q).1 hQ).2 hzQ
  · intro z hz
    obtain ⟨Q, hQ, hzQ, hsub⟩ := subdivide_covers_source points pieces P hP z hz
    refine Graph.mem_edgesCover ((hW (orientPiece Q)).2
      ⟨mem_overlayPieces.2 ⟨Q, hQ, rfl⟩, by rwa [orientPiece_seg]⟩) ?_
    rw [edgeArc_segmentDrawing, orientPiece_seg]
    exact hzQ

/-! ### The four sides of the outer ring

Names for the four sides of `ringPieces 1` and the six pairwise intersections. Two opposite
sides are disjoint; two adjacent ones meet in their common corner. Everything is
`mem_segment_horiz` / `mem_segment_vert` and `plane_eq_of_coords`. -/

/-- The top side of `S`, from the north-east corner to the north-west one. -/
def sideT : Piece := (Plane.mk 1 1, Plane.mk (-1) 1)

/-- The left side of `S`. -/
def sideL : Piece := (Plane.mk (-1) 1, Plane.mk (-1) (-1))

/-- The bottom side of `S`. -/
def sideB : Piece := (Plane.mk (-1) (-1), Plane.mk 1 (-1))

/-- The right side of `S`, from the south-east corner back to the north-east one. -/
def sideR : Piece := (Plane.mk 1 (-1), Plane.mk 1 1)

theorem sideT_mem_ringPieces : sideT ∈ ringPieces 1 := by simp [ringPieces, sideT]
theorem sideL_mem_ringPieces : sideL ∈ ringPieces 1 := by simp [ringPieces, sideL]
theorem sideB_mem_ringPieces : sideB ∈ ringPieces 1 := by simp [ringPieces, sideB]
theorem sideR_mem_ringPieces : sideR ∈ ringPieces 1 := by simp [ringPieces, sideR]

theorem mem_sideT {x : Plane} (h : x ∈ sideT.seg) : x 1 = 1 := (mem_segment_horiz.1 h).1
theorem mem_sideB {x : Plane} (h : x ∈ sideB.seg) : x 1 = -1 := (mem_segment_horiz.1 h).1
theorem mem_sideL {x : Plane} (h : x ∈ sideL.seg) : x 0 = -1 := (mem_segment_vert.1 h).1
theorem mem_sideR {x : Plane} (h : x ∈ sideR.seg) : x 0 = 1 := (mem_segment_vert.1 h).1

theorem sideT_inter_sideL {x : Plane} (h : x ∈ sideT.seg) (h' : x ∈ sideL.seg) :
    x = Plane.mk (-1) 1 :=
  plane_eq_of_coords (by rw [mem_sideL h', Plane.mk_zero]) (by rw [mem_sideT h, Plane.mk_one])

theorem sideL_inter_sideB {x : Plane} (h : x ∈ sideL.seg) (h' : x ∈ sideB.seg) :
    x = Plane.mk (-1) (-1) :=
  plane_eq_of_coords (by rw [mem_sideL h, Plane.mk_zero]) (by rw [mem_sideB h', Plane.mk_one])

theorem sideB_inter_sideR {x : Plane} (h : x ∈ sideB.seg) (h' : x ∈ sideR.seg) :
    x = Plane.mk 1 (-1) :=
  plane_eq_of_coords (by rw [mem_sideR h', Plane.mk_zero]) (by rw [mem_sideB h, Plane.mk_one])

theorem sideT_inter_sideR {x : Plane} (h : x ∈ sideT.seg) (h' : x ∈ sideR.seg) :
    x = Plane.mk 1 1 :=
  plane_eq_of_coords (by rw [mem_sideR h', Plane.mk_zero]) (by rw [mem_sideT h, Plane.mk_one])

theorem sideT_disjoint_sideB {x : Plane} (h : x ∈ sideT.seg) (h' : x ∈ sideB.seg) : False := by
  have := (mem_sideT h).symm.trans (mem_sideB h'); norm_num at this

theorem sideL_disjoint_sideR {x : Plane} (h : x ∈ sideL.seg) (h' : x ∈ sideR.seg) : False := by
  have := (mem_sideL h).symm.trans (mem_sideR h'); norm_num at this

/-- The four sides occupy `S`. -/
theorem sides_cover : sideT.seg ∪ sideL.seg ∪ sideB.seg ∪ sideR.seg = modelCurve := by
  rw [← ringSet_one, ← cover_ringPieces zero_le_one]
  simp only [ringPieces, cover_cons, cover_nil, Set.union_empty, sideT, sideL, sideB, sideR]
  ext z
  simp only [Set.mem_union]
  tauto

theorem side_seg_subset_modelCurve {P : Piece}
    (h : P = sideT ∨ P = sideL ∨ P = sideB ∨ P = sideR) : P.seg ⊆ modelCurve := by
  rw [← sides_cover]
  rcases h with rfl | rfl | rfl | rfl
  exacts [fun x hx => Or.inl (Or.inl (Or.inl hx)), fun x hx => Or.inl (Or.inl (Or.inr hx)),
    fun x hx => Or.inl (Or.inr hx), fun x hx => Or.inr hx]

/-! ### The outer cycle of the mesh

The four sides of the outer ring are four overlay paths; three concatenations glue them into
one path once round `S`, and the last edge of the fourth is peeled off to close the cycle.
Peeling is why the fourth side is reversed: `Graph.IsPath` is built at the *source* end, so its
first step is the one that can be split off, and the first step of the reversed side is the
last edge of the side. -/

/-- **`prop:anchored-square-mesh`, clause 3 as a cycle, for the mesh graph itself.** The edges
of the mesh lying on `S` form a cycle of the mesh graph, and they occupy exactly `S`.

`Schoenflies.cover_outerEdges` proves only the point-set half of this, and
`SquareMeshConnected.gridGraph_outer_cycle` proves the cycle for a *different* graph. This is
the statement for `Schoenflies.meshGraph`.

The conclusion is existential because the hypothesis `SubdividesToPath` is: nothing here can
name the edge list of a side without choosing it. Once that hypothesis is discharged by a
theorem exporting the chain as a `def`, this should be restated with the cycle as data. -/
theorem meshGraph_outer_cycle {N : ℕ} (hN : 2 ≤ N) {fresh : List Plane}
    (hfresh : ∀ z ∈ fresh, z ∈ modelCurve) (anchors : List Plane)
    (hsub : SubdividesToPath (meshSegments N fresh) (meshPoints N fresh anchors)) :
    ∃ (e : Piece) (u v x : Plane) (D : List Piece),
      (meshGraph N fresh anchors).IsLongCycle e u v D x ∧
        (∀ Q ∈ e :: D, Q.seg ⊆ modelCurve) ∧
        Graph.edgesCover segmentDrawing (e :: D) = modelCurve := by
  have hmemT := outer_ringPieces_mem (fresh := fresh) hN sideT_mem_ringPieces
  have hmemL := outer_ringPieces_mem (fresh := fresh) hN sideL_mem_ringPieces
  have hmemB := outer_ringPieces_mem (fresh := fresh) hN sideB_mem_ringPieces
  have hmemR := outer_ringPieces_mem (fresh := fresh) hN sideR_mem_ringPieces
  obtain ⟨WT, hpT, hcT⟩ := hsub _ hmemT (ringPieces_nondeg one_pos _ sideT_mem_ringPieces)
  obtain ⟨WL, hpL, hcL⟩ := hsub _ hmemL (ringPieces_nondeg one_pos _ sideL_mem_ringPieces)
  obtain ⟨WB, hpB, hcB⟩ := hsub _ hmemB (ringPieces_nondeg one_pos _ sideB_mem_ringPieces)
  obtain ⟨WR, hpR, hcR⟩ := hsub _ hmemR (ringPieces_nondeg one_pos _ sideR_mem_ringPieces)
  have hsegT : ∀ Q ∈ WT, Q.seg ⊆ sideT.seg := fun Q hQ => ((hcT Q).1 hQ).2
  have hsegL : ∀ Q ∈ WL, Q.seg ⊆ sideL.seg := fun Q hQ => ((hcL Q).1 hQ).2
  have hsegB : ∀ Q ∈ WB, Q.seg ⊆ sideB.seg := fun Q hQ => ((hcB Q).1 hQ).2
  have hsegR : ∀ Q ∈ WR, Q.seg ⊆ sideR.seg := fun Q hQ => ((hcR Q).1 hQ).2
  -- the vertices each side path visits stay on that side
  have hVT : ∀ x ∈ (overlayGraph (meshSegments N fresh)
      (meshPoints N fresh anchors)).walkVertices sideT.1 WT, x ∈ sideT.seg := fun x hx =>
    walkVertices_subset_of_edges (left_mem_segment ℝ _ _) hsegT hx
  have hVL : ∀ x ∈ (overlayGraph (meshSegments N fresh)
      (meshPoints N fresh anchors)).walkVertices sideL.1 WL, x ∈ sideL.seg := fun x hx =>
    walkVertices_subset_of_edges (left_mem_segment ℝ _ _) hsegL hx
  have hVB : ∀ x ∈ (overlayGraph (meshSegments N fresh)
      (meshPoints N fresh anchors)).walkVertices sideB.1 WB, x ∈ sideB.seg := fun x hx =>
    walkVertices_subset_of_edges (left_mem_segment ℝ _ _) hsegB hx
  -- top, then left
  have hp1 : (overlayGraph (meshSegments N fresh) (meshPoints N fresh anchors)).IsPath
      sideT.1 (WT ++ WL) sideL.2 :=
    hpT.append_of_disjoint hpL fun x hx hx2 => sideT_inter_sideL (hVT x hx) (hVL x hx2)
  have hV1 : ∀ x ∈ (overlayGraph (meshSegments N fresh) (meshPoints N fresh anchors)).walkVertices
      sideT.1 (WT ++ WL), x ∈ sideT.seg ∪ sideL.seg := by
    refine fun x hx => walkVertices_subset_of_edges (Or.inl (left_mem_segment ℝ _ _))
      (fun Q hQ => ?_) hx
    rcases List.mem_append.1 hQ with h | h
    exacts [(hsegT Q h).trans Set.subset_union_left, (hsegL Q h).trans Set.subset_union_right]
  -- … then the bottom
  have hp2 : (overlayGraph (meshSegments N fresh) (meshPoints N fresh anchors)).IsPath
      sideT.1 ((WT ++ WL) ++ WB) sideB.2 := by
    refine hp1.append_of_disjoint hpB fun x hx hx2 => ?_
    rcases hV1 x hx with h | h
    · exact absurd (sideT_disjoint_sideB h (hVB x hx2)) not_false
    · exact sideL_inter_sideB h (hVB x hx2)
  have hV2 : ∀ x ∈ (overlayGraph (meshSegments N fresh) (meshPoints N fresh anchors)).walkVertices
      sideT.1 ((WT ++ WL) ++ WB), x ∈ sideT.seg ∪ sideL.seg ∪ sideB.seg := by
    refine fun x hx => walkVertices_subset_of_edges
      (Or.inl (Or.inl (left_mem_segment ℝ _ _))) (fun Q hQ => ?_) hx
    rcases List.mem_append.1 hQ with h | h
    · rcases List.mem_append.1 h with h' | h'
      exacts [(hsegT Q h').trans (Set.subset_union_left.trans Set.subset_union_left),
        (hsegL Q h').trans (Set.subset_union_right.trans Set.subset_union_left)]
    · exact (hsegB Q h).trans Set.subset_union_right
  -- the right side, read backwards, so that its last edge is its first step
  have hRne : sideR.1 ≠ sideR.2 := ringPieces_nondeg one_pos _ sideR_mem_ringPieces
  have hWRne : WR ≠ [] := by
    rintro rfl
    exact hRne hpR.isWalk.eq_of_nil
  obtain ⟨eR, L, hL⟩ := List.exists_cons_of_ne_nil
    (show WR.reverse ≠ [] by simpa using hWRne)
  have hpRrev := hpR.reverse
  rw [hL] at hpRrev
  obtain ⟨w, hlink, htail, hfr⟩ := hpRrev.cons_cases
  have heRmem : eR ∈ WR := by
    rw [← List.mem_reverse, hL]; exact List.mem_cons_self ..
  have hLmem : ∀ Q ∈ L, Q ∈ WR := fun Q hQ => by
    rw [← List.mem_reverse, hL]; exact List.mem_cons_of_mem _ hQ
  have hwR : w ∈ sideR.seg := by
    rcases hlink.2 with ⟨-, rfl⟩ | ⟨-, rfl⟩
    exacts [hsegR eR heRmem (right_mem_segment ℝ _ _),
      hsegR eR heRmem (left_mem_segment ℝ _ _)]
  have hVRtail : ∀ x ∈ (overlayGraph (meshSegments N fresh)
      (meshPoints N fresh anchors)).walkVertices w L, x ∈ sideR.seg := fun x hx =>
    walkVertices_subset_of_edges hwR (fun Q hQ => hsegR Q (hLmem Q hQ)) hx
  have hrevV : (overlayGraph (meshSegments N fresh)
        (meshPoints N fresh anchors)).walkVertices sideB.2 L.reverse
      = (overlayGraph (meshSegments N fresh) (meshPoints N fresh anchors)).walkVertices w L :=
    htail.isWalk.reverse_walkVertices
  -- the fourth append: what is left of the right side, from the south-east corner
  have hp3 : (overlayGraph (meshSegments N fresh) (meshPoints N fresh anchors)).IsPath
      sideT.1 (((WT ++ WL) ++ WB) ++ L.reverse) w := by
    refine hp2.append_of_disjoint htail.reverse fun x hx hx2 => ?_
    rw [hrevV] at hx2
    have hxR : x ∈ sideR.seg := hVRtail x hx2
    rcases hV2 x hx with (h | h) | h
    · refine absurd (show sideR.2 ∈ (overlayGraph (meshSegments N fresh)
        (meshPoints N fresh anchors)).walkVertices w L from ?_) hfr
      rwa [show sideR.2 = x from (sideT_inter_sideR h hxR).symm]
    · exact absurd (sideL_disjoint_sideR h hxR) not_false
    · exact sideB_inter_sideR h hxR
  -- the closing edge is not one of the others
  have hnondegR : eR.Nondeg :=
    meshGraph_edge_nondeg (anchors := anchors) hN hfresh ((hcR eR).1 heRmem).1
  have hnotT : eR ∉ WT := fun hmem => hnondegR (by
    have h1 := sideT_inter_sideR (hsegT eR hmem (left_mem_segment ℝ _ _))
      (hsegR eR heRmem (left_mem_segment ℝ _ _))
    have h2 := sideT_inter_sideR (hsegT eR hmem (right_mem_segment ℝ _ _))
      (hsegR eR heRmem (right_mem_segment ℝ _ _))
    exact h1.trans h2.symm)
  have hnotL : eR ∉ WL := fun hmem =>
    sideL_disjoint_sideR (hsegL eR hmem (left_mem_segment ℝ _ _))
      (hsegR eR heRmem (left_mem_segment ℝ _ _))
  have hnotB : eR ∉ WB := fun hmem => hnondegR (by
    have h1 := sideB_inter_sideR (hsegB eR hmem (left_mem_segment ℝ _ _))
      (hsegR eR heRmem (left_mem_segment ℝ _ _))
    have h2 := sideB_inter_sideR (hsegB eR hmem (right_mem_segment ℝ _ _))
      (hsegR eR heRmem (right_mem_segment ℝ _ _))
    exact h1.trans h2.symm)
  have hnotLrev : eR ∉ L.reverse := by
    have hnodup : (eR :: L).Nodup := hL ▸ hpR.reverse.nodup
    rw [List.mem_reverse]
    exact (List.nodup_cons.1 hnodup).1
  have hnotD : eR ∉ ((WT ++ WL) ++ WB) ++ L.reverse := by
    intro hmem
    rcases List.mem_append.1 hmem with h | h
    · rcases List.mem_append.1 h with h' | h'
      · rcases List.mem_append.1 h' with h'' | h''
        exacts [hnotT h'', hnotL h'']
      · exact hnotB h'
    · exact hnotLrev h
  -- every edge of the cycle lies on `S`
  have hmT : sideT.seg ⊆ modelCurve := side_seg_subset_modelCurve (Or.inl rfl)
  have hmL : sideL.seg ⊆ modelCurve := side_seg_subset_modelCurve (Or.inr (Or.inl rfl))
  have hmB : sideB.seg ⊆ modelCurve := side_seg_subset_modelCurve (Or.inr (Or.inr (Or.inl rfl)))
  have hmR : sideR.seg ⊆ modelCurve := side_seg_subset_modelCurve (Or.inr (Or.inr (Or.inr rfl)))
  have hsegsAll : ∀ Q ∈ eR :: (((WT ++ WL) ++ WB) ++ L.reverse), Q.seg ⊆ modelCurve := by
    intro Q hQ
    rcases List.mem_cons.1 hQ with rfl | h
    · exact (hsegR Q heRmem).trans hmR
    rcases List.mem_append.1 h with h' | h'
    · rcases List.mem_append.1 h' with h'' | h''
      · rcases List.mem_append.1 h'' with h3 | h3
        exacts [(hsegT Q h3).trans hmT, (hsegL Q h3).trans hmL]
      · exact (hsegB Q h'').trans hmB
    · exact (hsegR Q (hLmem Q (List.mem_reverse.1 h'))).trans hmR
  -- a third vertex on the cycle: the north-west corner, where the top side meets the left one
  have hthird : sideT.2 ∈ (overlayGraph (meshSegments N fresh)
      (meshPoints N fresh anchors)).walkVertices sideT.1 (((WT ++ WL) ++ WB) ++ L.reverse) :=
    Graph.walkVertices_mono
      (List.Subset.trans (List.subset_append_left _ _)
        (List.Subset.trans (List.subset_append_left _ _) (List.subset_append_left _ _)))
      hpT.isWalk.target_mem_walkVertices
  have hne₁ : sideT.2 ≠ sideT.1 := mk_ne_mk_of_fst (by norm_num)
  have hne₂ : sideT.2 ≠ w := by
    intro h
    have := mem_sideR (h ▸ hwR)
    rw [sideT, Plane.mk_zero] at this
    norm_num at this
  refine ⟨eR, sideT.1, w, sideT.2, ((WT ++ WL) ++ WB) ++ L.reverse,
    ⟨⟨hlink, hp3, hnotD⟩, hthird, hne₁, hne₂⟩, hsegsAll, ?_⟩
  have hcovT : Graph.edgesCover segmentDrawing WT = sideT.seg := edgesCover_eq_seg hmemT hcT
  have hcovL : Graph.edgesCover segmentDrawing WL = sideL.seg := edgesCover_eq_seg hmemL hcL
  have hcovB : Graph.edgesCover segmentDrawing WB = sideB.seg := edgesCover_eq_seg hmemB hcB
  have hcovR : Graph.edgesCover segmentDrawing WR = sideR.seg := edgesCover_eq_seg hmemR hcR
  refine subset_antisymm (fun z hz => ?_) (fun z hz => ?_)
  · obtain ⟨Q, hQ, hzQ⟩ := Graph.mem_edgesCover_iff.1 hz
    rw [edgeArc_segmentDrawing] at hzQ
    exact hsegsAll Q hQ hzQ
  · rw [← sides_cover] at hz
    rcases hz with ((hz | hz) | hz) | hz
    · rw [← hcovT] at hz
      obtain ⟨Q, hQ, hzQ⟩ := Graph.mem_edgesCover_iff.1 hz
      exact Graph.mem_edgesCover (List.mem_cons_of_mem _
        (List.mem_append_left _ (List.mem_append_left _ (List.mem_append_left _ hQ)))) hzQ
    · rw [← hcovL] at hz
      obtain ⟨Q, hQ, hzQ⟩ := Graph.mem_edgesCover_iff.1 hz
      exact Graph.mem_edgesCover (List.mem_cons_of_mem _
        (List.mem_append_left _ (List.mem_append_left _ (List.mem_append_right _ hQ)))) hzQ
    · rw [← hcovB] at hz
      obtain ⟨Q, hQ, hzQ⟩ := Graph.mem_edgesCover_iff.1 hz
      exact Graph.mem_edgesCover (List.mem_cons_of_mem _
        (List.mem_append_left _ (List.mem_append_right _ hQ))) hzQ
    · rw [← hcovR] at hz
      obtain ⟨Q, hQ, hzQ⟩ := Graph.mem_edgesCover_iff.1 hz
      rw [← List.mem_reverse, hL] at hQ
      rcases List.mem_cons.1 hQ with rfl | hQ'
      · exact Graph.mem_edgesCover List.mem_cons_self hzQ
      · exact Graph.mem_edgesCover (List.mem_cons_of_mem _
          (List.mem_append_right _ (List.mem_reverse.2 hQ'))) hzQ

/-- **`prop:anchored-square-mesh`, clause 3 as a cycle, for `squareMesh`.** -/
theorem squareMesh_outer_cycle_of_subdividesToPath {fresh : List Plane}
    (hfresh : ∀ z ∈ fresh, z ∈ modelCurve)
    (δ : ℝ) (anchors : List Plane)
    (hsub : SubdividesToPath (meshSegments (meshCount δ) fresh)
      (meshPoints (meshCount δ) fresh anchors)) :
    ∃ (e : Piece) (u v x : Plane) (D : List Piece),
      (squareMesh δ fresh anchors).IsLongCycle e u v D x ∧
        (∀ Q ∈ e :: D, Q.seg ⊆ modelCurve) ∧
        Graph.edgesCover segmentDrawing (e :: D) = modelCurve :=
  meshGraph_outer_cycle (two_le_meshCount δ) hfresh anchors hsub


/-- **The outer ring of the mesh is a 2-connected subgraph of the mesh.** The first step of the
blueprint's assembly of clause 5, for `squareMesh` itself: the cycle carrying `S` is 2-connected
by `lem:face-cycles`'s `Graph.IsLongCycle.isTwoConnected`. What is still missing is the rest of
the assembly — the inner rings as cycles, and the spokes attached as ears at their crossings
with each ring. -/
theorem squareMesh_outer_cycleGraph_isTwoConnected_of_subdividesToPath {fresh : List Plane}
    (hfresh : ∀ z ∈ fresh, z ∈ modelCurve) (δ : ℝ) (anchors : List Plane)
    (hsub : SubdividesToPath (meshSegments (meshCount δ) fresh)
      (meshPoints (meshCount δ) fresh anchors)) :
    ∃ (e : Piece) (u : Plane) (D : List Piece),
      ((squareMesh δ fresh anchors).cycleGraph u e D).IsTwoConnected ∧
        Graph.edgesCover segmentDrawing (e :: D) = modelCurve := by
  obtain ⟨e, u, v, x, D, hlc, -, hcov⟩ :=
    squareMesh_outer_cycle_of_subdividesToPath hfresh δ anchors hsub
  exact ⟨e, u, D, Graph.IsLongCycle.isTwoConnected hlc, hcov⟩

end Schoenflies


==> anc/P5-kernel-deficit-lean-v6/vendor/schoenflies-lean/Schoenflies/SquareMover.lean <==
/-
Copyright (c) 2026 Álvaro Begué. All rights reserved.
Released under Apache 2.0 license as described in the file LICENSE.
Authors: Álvaro Begué
-/
import Schoenflies.Square

/-!
# Moving an interior point of the square

The pointed form of the bounded theorem needs a self-homeomorphism of the closed square that
fixes the boundary pointwise and carries one prescribed interior point to another. The
blueprint builds it by coning: the four triangles `conv {x, vᵢ, vᵢ₊₁}` triangulate the square,
and the affine map of each onto `conv {y, vᵢ, vᵢ₊₁}` fixing the two corners pastes with its
neighbours along the radial edges.

The construction here is the same map in different coordinates, and it is written so that no
pasting of four affine pieces is needed. It is the composite of two *shears*. A shear bends
one coordinate by the piecewise-linear self-map of `[-r, r]` that fixes the two endpoints and
moves a chosen breakpoint (`bend`), with a displacement that is scaled by a tent function of
the *other* coordinate (`tent`), so that it dies away to zero on the two transverse sides of
the square. The first shear moves the first coordinate of `x` to that of `y`, the second moves
the second coordinate.

Two features make this cheap. Writing the tent as a minimum of two affine functions makes it
continuous with no case split at all. And the family of shears is closed under inversion: the
shear with displacement parameters `k, k'` is undone by the shear with parameters `k + k',
-k'`, so bijectivity and the continuity of the inverse come from one composition identity
(`bend_bend`) instead of from a compactness argument, and no map has to be inverted by hand.

## Blueprint

* `Plane.exists_squareMover` — Lemma (Moving an interior point of the square): for interior
  points `x`, `y` of the square there are mutually inverse boundary-fixing self-maps `M`, `N`
  of the closed square with `M x = y`. `Plane.IsSquareMover` bundles the properties that make
  `M` a homeomorphism of the square onto itself, `Plane.IsSquareMover.homeomorph` repackages
  it as a `Homeomorph`, and `Plane.IsSquareMover.eqOn_frontier` states the boundary condition
  against the topological frontier, which `Plane.frontier_closedSquare` identifies with the
  blueprint's boundary square `S`.
* `Plane.iInter_eq_singleton_of_mem_tail` — the point-set kernel of Proposition (Skeleton
  agreement). The proposition itself is not statable in the present development; see the
  section comment at that lemma for exactly what is and is not proved.

Supporting material, of independent use: `Plane.tent` and `Plane.bend` with their algebra,
`Plane.continuousOn_bend`, the coordinate lemmas `Plane.abs_sub_le_supDist`,
`Plane.supDist_le_of_forall`, `Plane.exists_abs_sub_eq_of_supDist_eq`,
and `Plane.interior_closedSquare`.
-/

open Metric Set

namespace Schoenflies

namespace Plane

/-! ### The tent function -/

/-- The tent of height `1` on `[-r, r]` with peak at `p`: it vanishes at the two endpoints,
takes the value `1` at `p`, and is linear on either side. Written as a minimum of two affine
functions rather than as a case split, which makes its continuity immediate. -/
noncomputable def tent (r p u : ℝ) : ℝ := min ((u + r) / (p + r)) ((r - u) / (r - p))

variable {r p q u : ℝ}

theorem continuous_tent (r p : ℝ) : Continuous (tent r p) := by
  unfold tent; fun_prop

theorem pos_of_lt_lt (h₁ : -r < p) (h₂ : p < r) : 0 < r := by linarith

theorem tent_le_one (h₁ : -r < p) (h₂ : p < r) (u : ℝ) : tent r p u ≤ 1 := by
  rcases le_total u p with h | h
  · exact le_trans (min_le_left _ _) (by rw [div_le_one (by linarith)]; linarith)
  · exact le_trans (min_le_right _ _) (by rw [div_le_one (by linarith)]; linarith)

theorem tent_nonneg (h₁ : -r < p) (h₂ : p < r) (hu : -r ≤ u) (hu' : u ≤ r) :
    0 ≤ tent r p u :=
  le_min (div_nonneg (by linarith) (by linarith)) (div_nonneg (by linarith) (by linarith))

@[simp] theorem tent_self (h₁ : -r < p) (h₂ : p < r) : tent r p p = 1 := by
  rw [tent, div_self (by linarith), div_self (by linarith), min_self]

theorem tent_left (h₁ : -r < p) (h₂ : p < r) : tent r p (-r) = 0 := by
  have hr : 0 < r := pos_of_lt_lt h₁ h₂
  rw [tent, show -r + r = 0 by ring, zero_div]
  exact min_eq_left (div_nonneg (by linarith) (by linarith))

theorem tent_right (h₁ : -r < p) (h₂ : p < r) : tent r p r = 0 := by
  have hr : 0 < r := pos_of_lt_lt h₁ h₂
  rw [tent, show r - r = 0 by ring, zero_div]
  exact min_eq_right (div_nonneg (by linarith) (by linarith))

/-! ### Bending an interval -/

/-- The piecewise-linear self-map of `[-r, r]` that fixes both endpoints and carries `p` to
`q`, linearly on `[-r, p]` and on `[p, r]`. -/
noncomputable def bend (r p q u : ℝ) : ℝ :=
  if u ≤ p then -r + (u + r) * (q + r) / (p + r) else r - (r - u) * (r - q) / (r - p)

theorem bend_of_le (h : u ≤ p) : bend r p q u = -r + (u + r) * (q + r) / (p + r) := if_pos h

theorem bend_of_gt (h : p < u) : bend r p q u = r - (r - u) * (r - q) / (r - p) :=
  if_neg (not_le.2 h)

theorem bend_left (h : -r ≤ p) : bend r p q (-r) = -r := by
  rw [bend_of_le h]; simp

theorem bend_right (h : p < r) : bend r p q r = r := by
  rw [bend_of_gt h]; simp

theorem bend_self (h : -r < p) : bend r p q p = q := by
  have hp : p + r ≠ 0 := by linarith
  rw [bend_of_le le_rfl, mul_comm, mul_div_assoc, div_self hp, mul_one]; ring

theorem bend_refl (h₁ : -r < p) (h₂ : p < r) (u : ℝ) : bend r p p u = u := by
  rcases le_or_gt u p with h | h
  · rw [bend_of_le h, mul_div_assoc, div_self (by linarith : p + r ≠ 0), mul_one]; ring
  · rw [bend_of_gt h, mul_div_assoc, div_self (by linarith : r - p ≠ 0), mul_one]; ring

/-- On the left half, the bend does not go past the image `q` of the peak. -/
theorem bend_le_of_le (h₁ : -r < p) (h₂ : -r < q) (h : u ≤ p) : bend r p q u ≤ q := by
  rw [bend_of_le h]
  have : (u + r) * (q + r) / (p + r) ≤ q + r := by
    rw [div_le_iff₀ (by linarith)]
    nlinarith
  linarith

/-- On the right half, the bend stays past the image `q` of the peak. -/
theorem lt_bend_of_lt (h₁ : p < r) (h₂ : q < r) (h : p < u) : q < bend r p q u := by
  rw [bend_of_gt h]
  have : (r - u) * (r - q) / (r - p) < r - q := by
    rw [div_lt_iff₀ (by linarith)]
    nlinarith
  linarith

/-- The bend maps `[-r, r]` into itself. -/
theorem bend_mem (h₁ : -r < p) (h₂ : p < r) (h₃ : -r < q) (h₄ : q < r) (hu : -r ≤ u)
    (hu' : u ≤ r) : -r ≤ bend r p q u ∧ bend r p q u ≤ r := by
  rcases le_or_gt u p with h | h
  · refine ⟨?_, le_of_lt (lt_of_le_of_lt (bend_le_of_le h₁ h₃ h) h₄)⟩
    rw [bend_of_le h]
    have : 0 ≤ (u + r) * (q + r) / (p + r) := div_nonneg (by nlinarith) (by linarith)
    linarith
  · refine ⟨le_of_lt (lt_trans h₃ (lt_bend_of_lt h₂ h₄ h)), ?_⟩
    rw [bend_of_gt h]
    have : 0 ≤ (r - u) * (r - q) / (r - p) := div_nonneg (by nlinarith) (by linarith)
    linarith

/-- Bending from `p` to `q` and back from `q` to `p` is the identity. -/
theorem bend_bend (h₁ : -r < p) (h₂ : p < r) (h₃ : -r < q) (h₄ : q < r) (u : ℝ) :
    bend r q p (bend r p q u) = u := by
  rcases le_or_gt u p with h | h
  · have hp : p + r ≠ 0 := by linarith
    have hq : q + r ≠ 0 := by linarith
    rw [bend_of_le (bend_le_of_le h₁ h₃ h), bend_of_le h]
    field_simp
    ring
  · have hp : r - p ≠ 0 := by linarith
    have hq : r - q ≠ 0 := by linarith
    rw [bend_of_gt (lt_bend_of_lt h₂ h₄ h), bend_of_gt h]
    field_simp
    ring

/-- Past the peak the right-hand branch of the bend is valid, including at the peak itself,
where the two branches agree. -/
theorem bend_eq_right (h₁ : p + r ≠ 0) (h₂ : r - p ≠ 0) (h : p ≤ u) :
    bend r p q u = r - (r - u) * (r - q) / (r - p) := by
  rcases eq_or_lt_of_le h with rfl | h'
  · rw [bend_of_le le_rfl]
    field_simp
    ring
  · exact bend_of_gt h'

/-- Continuity of a bend whose three arguments vary continuously, on a closed set where the
peak stays away from the two endpoints. The two branches are pasted along the closed sets
where the argument is on one or the other side of the peak. -/
theorem continuousOn_bend (r : ℝ) {s : Set Plane} {P Q U : Plane → ℝ} (hs : IsClosed s)
    (hP : Continuous P) (hQ : Continuous Q) (hU : Continuous U)
    (h1 : ∀ z ∈ s, P z + r ≠ 0) (h2 : ∀ z ∈ s, r - P z ≠ 0) :
    ContinuousOn (fun z => bend r (P z) (Q z) (U z)) s := by
  have hcover : s = (s ∩ {z | U z ≤ P z}) ∪ (s ∩ {z | P z ≤ U z}) := by
    ext z
    constructor
    · intro hz
      rcases le_total (U z) (P z) with h | h
      · exact Or.inl ⟨hz, h⟩
      · exact Or.inr ⟨hz, h⟩
    · rintro (⟨hz, _⟩ | ⟨hz, _⟩) <;> exact hz
  rw [hcover]
  refine (continuousOn_union_iff_of_isClosed (hs.inter (isClosed_le hU hP))
    (hs.inter (isClosed_le hP hU))).2 ⟨?_, ?_⟩
  · refine ContinuousOn.congr (f := fun z => -r + (U z + r) * (Q z + r) / (P z + r)) ?_ ?_
    · exact continuousOn_const.add
        (((hU.continuousOn.add continuousOn_const).mul
          (hQ.continuousOn.add continuousOn_const)).div
            (hP.continuousOn.add continuousOn_const) fun z hz => h1 z hz.1)
    · exact fun z hz => bend_of_le hz.2
  · refine ContinuousOn.congr (f := fun z => r - (r - U z) * (r - Q z) / (r - P z)) ?_ ?_
    · exact continuousOn_const.sub
        (((continuousOn_const.sub hU.continuousOn).mul
          (continuousOn_const.sub hQ.continuousOn)).div
            (continuousOn_const.sub hP.continuousOn) fun z hz => h2 z hz.1)
    · exact fun z hz => bend_eq_right (h1 z hz.1) (h2 z hz.1) hz.2

/-! ### Coordinates of the square -/

/-- Each coordinate difference is bounded by the sup distance. -/
theorem abs_sub_le_supDist (z c : Plane) (l : Fin 2) : |z l - c l| ≤ supDist z c := by
  fin_cases l
  · exact abs_sub_zero_le_supDist z c
  · exact abs_sub_one_le_supDist z c

/-- Conversely, a bound on both coordinate differences bounds the sup distance. -/
theorem supDist_le_of_forall {z c : Plane} {r : ℝ} (h : ∀ l : Fin 2, |z l - c l| ≤ r) :
    supDist z c ≤ r :=
  max_le (h 0) (h 1)

/-- The sup distance is attained at one of the two coordinates. -/
theorem exists_abs_sub_eq_of_supDist_eq {z c : Plane} {r : ℝ} (h : supDist z c = r) :
    ∃ l : Fin 2, |z l - c l| = r := by
  rcases max_choice |z 0 - c 0| |z 1 - c 1| with hm | hm
  · exact ⟨0, by rw [← h]; exact hm.symm⟩
  · exact ⟨1, by rw [← h]; exact hm.symm⟩

theorem abs_sub_lt_of_mem_openSquare {z c : Plane} {r : ℝ} (hz : z ∈ openSquare c r)
    (l : Fin 2) : |z l - c l| < r :=
  lt_of_le_of_lt (abs_sub_le_supDist z c l) hz

/-- The coordinate of a point of the open square, as a member of the open interval. -/
theorem mem_Ioo_of_mem_openSquare {z c : Plane} {r : ℝ} (hz : z ∈ openSquare c r) (l : Fin 2) :
    z l - c l ∈ Ioo (-r) r := by
  have := abs_sub_lt_of_mem_openSquare hz l
  rw [abs_lt] at this
  exact ⟨this.1, this.2⟩

/-- In `Fin 2`, two indices distinct from a third are equal. -/
theorem fin2_eq_of_ne_of_ne {i j l : Fin 2} (h₁ : j ≠ i) (h₂ : l ≠ i) : l = j := by
  fin_cases i <;> fin_cases j <;> fin_cases l <;> simp_all

/-! ### Shearing the square along one coordinate -/

/-- The weight of the level line of `z` transverse to the `i`-th coordinate: it is `1` on the
level `b` and dies away to `0` at the two sides `z j - c j = ±r` of the square. -/
noncomputable def shearWeight (c : Plane) (r b : ℝ) (j : Fin 2) (z : Plane) : ℝ :=
  tent r b (z j - c j)

/-- The shear of the square about `c` of radius `r` in the direction of the `i`-th coordinate.
On the level line indexed by `w = shearWeight`, the `i`-th coordinate is bent by the
piecewise-linear map carrying `a + k * w` to `a + (k + k') * w` and fixing the two sides
`z i - c i = ±r`. Both the map with parameters `k, k'` and its inverse, which has parameters
`k + k', -k'`, belong to this two-parameter family — that is what the second parameter is
for. -/
noncomputable def shear (c : Plane) (r a b k k' : ℝ) (i j : Fin 2) (z : Plane) : Plane :=
  z + (bend r (a + k * shearWeight c r b j z) (a + (k + k') * shearWeight c r b j z)
    (z i - c i) - (z i - c i)) • EuclideanSpace.single i (1 : ℝ)

/-- The parameters of a shear are admissible when the peak of the level weight and the peak of
every bend it performs stay strictly inside the square. -/
structure IsShear (r a b k k' : ℝ) : Prop where
  /-- the level of maximal displacement is interior -/
  peak : b ∈ Ioo (-r) r
  /-- the point that is moved is interior -/
  base : a ∈ Ioo (-r) r
  /-- the breakpoints of the bends are interior -/
  mid : a + k ∈ Ioo (-r) r
  /-- the images of the breakpoints are interior -/
  top : a + (k + k') ∈ Ioo (-r) r

variable {c : Plane} {a b k k' : ℝ} {i j l : Fin 2} {z : Plane}

/-- The inverse shear has admissible parameters as well. -/
theorem IsShear.inv (h : IsShear r a b k k') : IsShear r a b (k + k') (-k') where
  peak := h.peak
  base := h.base
  mid := h.top
  top := by rw [show k + k' + -k' = k by ring]; exact h.mid

theorem shear_apply_same :
    shear c r a b k k' i j z i =
      c i + bend r (a + k * shearWeight c r b j z) (a + (k + k') * shearWeight c r b j z)
        (z i - c i) := by
  simp only [shear, PiLp.add_apply, PiLp.smul_apply, PiLp.single_apply, smul_eq_mul,
    if_true, mul_one]
  ring

theorem shear_apply_ne (h : l ≠ i) : shear c r a b k k' i j z l = z l := by
  simp [shear, h]

/-- A convex combination of two interior points of `(-r, r)` is interior. -/
theorem mem_Ioo_of_weight {w : ℝ} (ha : a ∈ Ioo (-r) r) (hak : a + k ∈ Ioo (-r) r)
    (hw : w ∈ Icc (0 : ℝ) 1) : a + k * w ∈ Ioo (-r) r := by
  obtain ⟨h1, h2⟩ := ha
  obtain ⟨h3, h4⟩ := hak
  obtain ⟨h5, h6⟩ := hw
  rcases eq_or_lt_of_le h5 with rfl | hw0
  · simpa using ⟨h1, h2⟩
  · constructor
    · nlinarith [mul_pos hw0 (show (0:ℝ) < a + k + r by linarith),
        mul_nonneg (show (0:ℝ) ≤ 1 - w by linarith) (show (0:ℝ) ≤ a + r by linarith)]
    · nlinarith [mul_pos hw0 (show (0:ℝ) < r - a - k by linarith),
        mul_nonneg (show (0:ℝ) ≤ 1 - w by linarith) (show (0:ℝ) ≤ r - a by linarith)]

/-- On the square, the level weight is a weight. -/
theorem shearWeight_mem (h : IsShear r a b k k') (hz : z ∈ closedSquare c r) :
    shearWeight c r b j z ∈ Icc (0 : ℝ) 1 := by
  have hb := abs_sub_le_supDist z c j
  have : |z j - c j| ≤ r := le_trans hb hz
  rw [abs_le] at this
  exact ⟨tent_nonneg h.peak.1 h.peak.2 this.1 this.2, tent_le_one h.peak.1 h.peak.2 _⟩

/-- On the square, the breakpoint of the bend performed by the shear is interior. -/
theorem shear_mid_mem (h : IsShear r a b k k') (hz : z ∈ closedSquare c r) :
    a + k * shearWeight c r b j z ∈ Ioo (-r) r :=
  mem_Ioo_of_weight h.base h.mid (shearWeight_mem h hz)

/-- On the square, the image of the breakpoint is interior. -/
theorem shear_top_mem (h : IsShear r a b k k') (hz : z ∈ closedSquare c r) :
    a + (k + k') * shearWeight c r b j z ∈ Ioo (-r) r :=
  mem_Ioo_of_weight h.base h.top (shearWeight_mem h hz)

/-- The shear maps the closed square to itself. -/
theorem shear_mapsTo (h : IsShear r a b k k') (i j : Fin 2) :
    MapsTo (shear c r a b k k' i j) (closedSquare c r) (closedSquare c r) := by
  intro z hz
  refine supDist_le_of_forall fun l => ?_
  by_cases hl : l = i
  · subst hl
    rw [shear_apply_same]
    have hu : |z l - c l| ≤ r := le_trans (abs_sub_le_supDist z c l) hz
    rw [abs_le] at hu
    have := bend_mem (shear_mid_mem (j := j) h hz).1 (shear_mid_mem (j := j) h hz).2
      (shear_top_mem (j := j) h hz).1 (shear_top_mem (j := j) h hz).2 hu.1 hu.2
    rw [show c l + bend r (a + k * shearWeight c r b j z)
      (a + (k + k') * shearWeight c r b j z) (z l - c l) - c l
      = bend r (a + k * shearWeight c r b j z)
        (a + (k + k') * shearWeight c r b j z) (z l - c l) by ring, abs_le]
    exact this
  · rw [shear_apply_ne hl]
    exact le_trans (abs_sub_le_supDist z c l) hz

/-- The shear with parameters `k + k', -k'` undoes the shear with parameters `k, k'`. -/
theorem shear_shear (h : IsShear r a b k k') (hij : j ≠ i) (hz : z ∈ closedSquare c r) :
    shear c r a b (k + k') (-k') i j (shear c r a b k k' i j z) = z := by
  have hweight : shearWeight c r b j (shear c r a b k k' i j z) = shearWeight c r b j z := by
    rw [shearWeight, shearWeight, shear_apply_ne hij]
  ext l
  by_cases hl : l = i
  · subst hl
    rw [shear_apply_same, hweight, shear_apply_same, show
      c l + bend r (a + k * shearWeight c r b j z) (a + (k + k') * shearWeight c r b j z)
        (z l - c l) - c l
      = bend r (a + k * shearWeight c r b j z) (a + (k + k') * shearWeight c r b j z)
        (z l - c l) by ring, show k + k' + -k' = k by ring]
    rw [bend_bend (shear_mid_mem (j := j) h hz).1 (shear_mid_mem (j := j) h hz).2
      (shear_top_mem (j := j) h hz).1 (shear_top_mem (j := j) h hz).2]
    ring
  · rw [shear_apply_ne hl, shear_apply_ne hl]

/-- The shear fixes the boundary of the square pointwise. -/
theorem shear_eq_self_of_boundary (h : IsShear r a b k k') (hij : j ≠ i)
    (hz : z ∈ closedSquare c r) (hbd : supDist z c = r) : shear c r a b k k' i j z = z := by
  have hr : 0 < r := pos_of_lt_lt h.peak.1 h.peak.2
  obtain ⟨m, hm⟩ := exists_abs_sub_eq_of_supDist_eq hbd
  ext l
  by_cases hl : l = i
  · subst hl
    rw [shear_apply_same]
    by_cases hml : m = l
    · -- the extreme coordinate is the bent one, and the bend fixes the two endpoints
      subst hml
      rcases (abs_eq hr.le).1 hm with he | he
      · rw [he, bend_right (shear_mid_mem (j := j) h hz).2]
        linarith
      · rw [he, bend_left (shear_mid_mem (j := j) h hz).1.le]
        linarith
    · -- the extreme coordinate is the transverse one: the level weight there is zero
      have hmj : m = j := fin2_eq_of_ne_of_ne hij hml
      subst hmj
      have hw : shearWeight c r b m z = 0 := by
        rcases (abs_eq hr.le).1 hm with he | he
        · rw [shearWeight, he]; exact tent_right h.peak.1 h.peak.2
        · rw [shearWeight, show z m - c m = -r by linarith [he]]
          exact tent_left h.peak.1 h.peak.2
      rw [hw]
      simp only [mul_zero, add_zero]
      rw [bend_refl h.base.1 h.base.2]
      ring
  · rw [shear_apply_ne hl]

/-- The shear is continuous on the square. -/
theorem shear_continuousOn (h : IsShear r a b k k') (i j : Fin 2) :
    ContinuousOn (shear c r a b k k' i j) (closedSquare c r) := by
  have hW : Continuous fun z : Plane => shearWeight c r b j z :=
    (continuous_tent r b).comp ((continuous_coord j).sub continuous_const)
  have hU : Continuous fun z : Plane => z i - c i := (continuous_coord i).sub continuous_const
  have hP : Continuous fun z : Plane => a + k * shearWeight c r b j z :=
    continuous_const.add (continuous_const.mul hW)
  have hQ : Continuous fun z : Plane => a + (k + k') * shearWeight c r b j z :=
    continuous_const.add (continuous_const.mul hW)
  have hbend := continuousOn_bend r (s := closedSquare c r) (isClosed_closedSquare c r) hP hQ hU
    (fun z hz => by linarith [(shear_mid_mem (j := j) h hz).1])
    (fun z hz => by linarith [(shear_mid_mem (j := j) h hz).2])
  exact continuous_id.continuousOn.add ((hbend.sub hU.continuousOn).smul continuousOn_const)

/-! ### Movers of the square -/

/-- `M` and `N` are mutually inverse self-homeomorphisms of the closed square about `c` of
radius `r`, each fixing its boundary pointwise. This is the "homeomorphism of `Q` fixing `S`"
of the blueprint, written without the `Homeomorph` bundle; `IsSquareMover.homeomorph`
repackages it as one. -/
structure IsSquareMover (c : Plane) (r : ℝ) (M N : Plane → Plane) : Prop where
  /-- `M` maps the square to itself -/
  mapsTo : MapsTo M (closedSquare c r) (closedSquare c r)
  /-- `N` maps the square to itself -/
  mapsTo_inv : MapsTo N (closedSquare c r) (closedSquare c r)
  /-- `M` is continuous on the square -/
  continuousOn : ContinuousOn M (closedSquare c r)
  /-- `N` is continuous on the square -/
  continuousOn_inv : ContinuousOn N (closedSquare c r)
  /-- the two are mutually inverse there -/
  invOn : InvOn N M (closedSquare c r) (closedSquare c r)
  /-- `M` fixes the boundary pointwise -/
  fixes : ∀ z ∈ closedSquare c r, supDist z c = r → M z = z
  /-- `N` fixes the boundary pointwise -/
  fixes_inv : ∀ z ∈ closedSquare c r, supDist z c = r → N z = z

namespace IsSquareMover

variable {M N M' N' : Plane → Plane}

theorem symm (h : IsSquareMover c r M N) : IsSquareMover c r N M where
  mapsTo := h.mapsTo_inv
  mapsTo_inv := h.mapsTo
  continuousOn := h.continuousOn_inv
  continuousOn_inv := h.continuousOn
  invOn := h.invOn.symm
  fixes := h.fixes_inv
  fixes_inv := h.fixes

theorem bijOn (h : IsSquareMover c r M N) :
    BijOn M (closedSquare c r) (closedSquare c r) :=
  h.invOn.bijOn h.mapsTo h.mapsTo_inv

theorem image_eq (h : IsSquareMover c r M N) :
    M '' closedSquare c r = closedSquare c r := h.bijOn.image_eq

/-- Movers compose: `M'` after `M`, undone by `N` after `N'`. -/
theorem comp (h : IsSquareMover c r M N) (h' : IsSquareMover c r M' N') :
    IsSquareMover c r (M' ∘ M) (N ∘ N') where
  mapsTo := h'.mapsTo.comp h.mapsTo
  mapsTo_inv := h.mapsTo_inv.comp h'.mapsTo_inv
  continuousOn := h'.continuousOn.comp h.continuousOn h.mapsTo
  continuousOn_inv := h.continuousOn_inv.comp h'.continuousOn_inv h'.mapsTo_inv
  invOn := by
    constructor
    · intro z hz
      simp only [Function.comp_apply]
      rw [h'.invOn.1 (h.mapsTo hz), h.invOn.1 hz]
    · intro z hz
      simp only [Function.comp_apply]
      rw [h.invOn.2 (h'.mapsTo_inv hz), h'.invOn.2 hz]
  fixes := fun z hz hbd => by
    simp only [Function.comp_apply, h.fixes z hz hbd, h'.fixes z hz hbd]
  fixes_inv := fun z hz hbd => by
    simp only [Function.comp_apply, h'.fixes_inv z hz hbd, h.fixes_inv z hz hbd]

end IsSquareMover

/-- A shear, together with the shear that undoes it, is a mover of the square. -/
theorem isSquareMover_shear (h : IsShear r a b k k') (hij : j ≠ i) :
    IsSquareMover c r (shear c r a b k k' i j) (shear c r a b (k + k') (-k') i j) where
  mapsTo := shear_mapsTo h i j
  mapsTo_inv := shear_mapsTo h.inv i j
  continuousOn := shear_continuousOn h i j
  continuousOn_inv := shear_continuousOn h.inv i j
  invOn := by
    refine ⟨fun z hz => shear_shear h hij hz, fun z hz => ?_⟩
    have hz' := shear_shear h.inv hij hz
    rwa [show k + k' + -k' = k by ring, neg_neg] at hz'
  fixes := fun z hz hbd => shear_eq_self_of_boundary h hij hz hbd
  fixes_inv := fun z hz hbd => shear_eq_self_of_boundary h.inv hij hz hbd

/-! ### Moving an interior point -/

/-- Blueprint Lemma (Moving an interior point of the square). For any two interior points `x`
and `y` of the closed square about `c` of radius `r` there is a self-homeomorphism of the
square carrying `x` to `y` and fixing the boundary pointwise.

The map is built as two shears: the first moves the first coordinate of `x` to that of `y`
along the level line of `x`, the second moves the second coordinate along the level line of
the result. Each shear bends one coordinate by a piecewise-linear map whose displacement dies
away to zero at the two transverse sides, which is exactly the piecewise-affine cone
construction of the blueprint, written in coordinates. -/
theorem exists_squareMover {c x y : Plane} {r : ℝ} (hx : x ∈ openSquare c r)
    (hy : y ∈ openSquare c r) :
    ∃ M N : Plane → Plane, IsSquareMover c r M N ∧ M x = y ∧ N y = x := by
  have hx0 := mem_Ioo_of_mem_openSquare hx 0
  have hx1 := mem_Ioo_of_mem_openSquare hx 1
  have hy0 := mem_Ioo_of_mem_openSquare hy 0
  have hy1 := mem_Ioo_of_mem_openSquare hy 1
  have hne : (1 : Fin 2) ≠ 0 := by decide
  have hne' : (0 : Fin 2) ≠ 1 := by decide
  -- the first shear moves the first coordinate, along the level line of `x`
  have h₁ : IsShear r (x 0 - c 0) (x 1 - c 1) 0 (y 0 - x 0) := by
    refine ⟨hx1, hx0, by simpa using hx0, ?_⟩
    rw [show x 0 - c 0 + (0 + (y 0 - x 0)) = y 0 - c 0 by ring]
    exact hy0
  -- the second shear moves the second coordinate, along the level line of the result
  have h₂ : IsShear r (x 1 - c 1) (y 0 - c 0) 0 (y 1 - x 1) := by
    refine ⟨hy0, hx1, by simpa using hx1, ?_⟩
    rw [show x 1 - c 1 + (0 + (y 1 - x 1)) = y 1 - c 1 by ring]
    exact hy1
  have hmover := (isSquareMover_shear (c := c) h₁ hne).comp (isSquareMover_shear (c := c) h₂ hne')
  have hMx : (shear c r (x 1 - c 1) (y 0 - c 0) 0 (y 1 - x 1) 1 0 ∘
      shear c r (x 0 - c 0) (x 1 - c 1) 0 (y 0 - x 0) 0 1) x = y := by
    -- the composite carries `x` to `y`
    have hW₁ : shearWeight c r (x 1 - c 1) 1 x = 1 := by
      rw [shearWeight, tent_self hx1.1 hx1.2]
    have hfirst0 : shear c r (x 0 - c 0) (x 1 - c 1) 0 (y 0 - x 0) 0 1 x 0 = y 0 := by
      rw [shear_apply_same, hW₁]
      simp only [add_zero, zero_add, mul_one]
      rw [bend_self hx0.1]
      ring
    have hfirst1 : shear c r (x 0 - c 0) (x 1 - c 1) 0 (y 0 - x 0) 0 1 x 1 = x 1 :=
      shear_apply_ne hne
    have hW₂ : shearWeight c r (y 0 - c 0) 0
        (shear c r (x 0 - c 0) (x 1 - c 1) 0 (y 0 - x 0) 0 1 x) = 1 := by
      rw [shearWeight, hfirst0, tent_self hy0.1 hy0.2]
    simp only [Function.comp_apply]
    ext l
    revert l
    rw [Fin.forall_fin_two]
    refine ⟨?_, ?_⟩
    · rw [shear_apply_ne hne', hfirst0]
    · rw [shear_apply_same, hW₂, hfirst1]
      simp only [add_zero, zero_add, mul_one]
      rw [bend_self hx1.1]
      ring
  refine ⟨_, _, hmover, hMx, ?_⟩
  have hinv := hmover.invOn.1 (show supDist x c ≤ r from hx.le)
  rwa [hMx] at hinv

/-! ### The boundary of the square -/

theorem add_smul_single_apply (z : Plane) (t : ℝ) (l : Fin 2) :
    (z + t • EuclideanSpace.single l (1 : ℝ)) l = z l + t := by
  simp [PiLp.add_apply, PiLp.smul_apply]

theorem dist_add_smul_single (z : Plane) (t : ℝ) (l : Fin 2) :
    dist (z + t • EuclideanSpace.single l (1 : ℝ)) z = |t| := by
  rw [dist_eq_norm, add_sub_cancel_left, norm_smul, PiLp.norm_single]
  simp

/-- The interior of the closed square is the open square: a point with a coordinate at
distance exactly `r` from the centre can be pushed further out along that coordinate. -/
theorem interior_closedSquare (c : Plane) (r : ℝ) :
    interior (closedSquare c r) = openSquare c r := by
  have hsub : openSquare c r ⊆ closedSquare c r := fun z hz => show supDist z c ≤ r from hz.le
  refine Subset.antisymm (fun z hz => ?_) (interior_maximal hsub (isOpen_openSquare c r))
  by_contra hzo
  have hzc : z ∈ closedSquare c r := interior_subset hz
  have heq : supDist z c = r := le_antisymm hzc (not_lt.1 hzo)
  obtain ⟨l, hl⟩ := exists_abs_sub_eq_of_supDist_eq heq
  obtain ⟨ε, hε, hball⟩ := Metric.isOpen_iff.1 isOpen_interior z hz
  have hr : 0 ≤ r := hl ▸ abs_nonneg _
  have key : ∀ t : ℝ, |t| < ε → |(z l - c l) + t| ≤ r := by
    intro t ht
    have hmem : z + t • EuclideanSpace.single l (1 : ℝ) ∈ closedSquare c r :=
      interior_subset (hball (by rw [Metric.mem_ball, dist_add_smul_single]; exact ht))
    have := le_trans (abs_sub_le_supDist (z + t • EuclideanSpace.single l (1 : ℝ)) c l) hmem
    rwa [add_smul_single_apply, show z l + t - c l = z l - c l + t by ring] at this
  rcases (abs_eq hr).1 hl with he | he
  · have := (abs_le.1 (key (ε / 2) (by rw [abs_of_pos (by linarith)]; linarith))).2
    rw [he] at this
    linarith
  · have := (abs_le.1 (key (-(ε / 2)) (by rw [abs_of_neg (by linarith)]; linarith))).1
    rw [he] at this
    linarith

/-- The boundary of the closed square is the sup-distance sphere: the blueprint's `S`. -/
theorem frontier_closedSquare (c : Plane) (r : ℝ) :
    frontier (closedSquare c r) = {z | supDist z c = r} := by
  rw [(isClosed_closedSquare c r).frontier_eq, interior_closedSquare]
  ext z
  constructor
  · rintro ⟨h1, h2⟩
    exact le_antisymm h1 (not_lt.1 h2)
  · intro h
    exact ⟨le_of_eq h, by rw [openSquare, mem_setOf_eq, h]; exact lt_irrefl r⟩

/-- A mover is the identity on the boundary square `S`. -/
theorem IsSquareMover.eqOn_frontier {M N : Plane → Plane} (h : IsSquareMover c r M N) :
    EqOn M id (frontier (closedSquare c r)) := by
  intro z hz
  rw [frontier_closedSquare, mem_setOf_eq] at hz
  exact h.fixes z (le_of_eq hz) hz

/-! ### The mover as a homeomorphism -/

/-- A mover of the square, packaged as a self-homeomorphism of the closed square. -/
noncomputable def IsSquareMover.homeomorph {M N : Plane → Plane} (h : IsSquareMover c r M N) :
    closedSquare c r ≃ₜ closedSquare c r where
  toFun z := ⟨M z, h.mapsTo z.2⟩
  invFun z := ⟨N z, h.mapsTo_inv z.2⟩
  left_inv z := Subtype.ext (h.invOn.1 z.2)
  right_inv z := Subtype.ext (h.invOn.2 z.2)
  continuous_toFun := h.continuousOn.restrict.subtype_mk _
  continuous_invFun := h.continuousOn_inv.restrict.subtype_mk _

@[simp] theorem IsSquareMover.homeomorph_apply {M N : Plane → Plane}
    (h : IsSquareMover c r M N) (z : closedSquare c r) :
    (h.homeomorph z : Plane) = M z := rfl

@[simp] theorem IsSquareMover.homeomorph_symm_apply {M N : Plane → Plane}
    (h : IsSquareMover c r M N) (z : closedSquare c r) :
    (h.homeomorph.symm z : Plane) = N z := rfl

/-! ### The point-set kernel of skeleton agreement

The blueprint's Proposition (Skeleton agreement) says that the limit map `F`, defined at `x`
as the unique point of the nested intersection `⋂ n, T n x` of closed target stars, agrees
with every finite skeleton map: if `x ∈ G_N ∩ D` then `F x = g_N x`. Its proof is one line of
point-set topology once the combinatorics is in place — the value `g_N x` lies in `T n x` for
every `n ≥ N`, hence in the intersection, hence is *the* point of the intersection.

That one line is what follows. The proposition itself cannot be stated in this development
yet: matched cell structures, carriers, stars, the skeleton homeomorphisms `g_n` and the limit
map `F` do not exist here. What is proved is exactly the implication the proposition rests on,
with the nested stars as an abstract antitone sequence of shrinking compacta and `g_N x` as an
abstract point of all late terms. -/

/-- If the terms of an antitone sequence of nonempty compacta have diameters tending to zero,
and a point lies in every term from some index on, then that point is the unique point of the
intersection. Blueprint Proposition (Skeleton agreement), stripped of the cell apparatus:
read `K n` as the closed target star `T n x` and `v` as the skeleton value `g_N x`. -/
theorem iInter_eq_singleton_of_mem_tail {K : ℕ → Set Plane} {v : Plane} {N : ℕ}
    (hne : ∀ n, (K n).Nonempty) (hK : ∀ n, IsCompact (K n)) (hmono : Antitone K)
    (hdiam : Filter.Tendsto (fun n => diam (K n)) Filter.atTop (nhds 0))
    (hv : ∀ n, N ≤ n → v ∈ K n) : ⋂ n, K n = {v} := by
  obtain ⟨p, hp⟩ := eq_singleton_iInter_of_diam_tendsto_zero hne hK hmono hdiam
  have hvmem : v ∈ ⋂ n, K n := by
    refine mem_iInter.2 fun n => ?_
    rcases le_total N n with h | h
    · exact hv n h
    · exact hmono h (hv N le_rfl)
  rw [hp] at hvmem
  rw [hp, mem_singleton_iff.1 hvmem]

end Plane

end Schoenflies


==> anc/P5-kernel-deficit-lean-v6/vendor/schoenflies-lean/Schoenflies/StageTower.lean <==
/-
Copyright (c) 2026 Álvaro Begué. All rights reserved.
Released under Apache 2.0 license as described in the file LICENSE.
Authors: Álvaro Begué
-/
import Schoenflies.StageTransition
import Schoenflies.LimitMap
import Schoenflies.BoundaryContinuity2

/-!
# From a sequence of transferred stages to a `LimitTower`

Two interfaces in this library were designed from opposite ends and have never met.

* `Schoenflies.GeneratedPair` (`FiniteTransfer.lean`) is what `thm:finite-transfer` consumes and
  produces: one abstract cell structure, its two realizations, the skeleton homeomorphism, the
  two cell decompositions, and weak admissibility on both sides.
* `Schoenflies.CellStructure.LimitTower` (`LimitMap.lean`) is what the limit section consumes:
  the same data indexed by `ℕ`, plus the nesting and the two halves of `prop:shrinking-stars`.

This module joins them. `Schoenflies.StageSequence` is a sequence of `GeneratedPair`s carrying
exactly the extra data the recursion of `quantitative-refinement` produces at each step — the
shared parent map, the growth of the source skeleton, the nesting of the skeleton maps, and the
two shrinking estimates — and `StageSequence.limitTower` turns one into a `LimitTower` for the
concrete source and target of the problem.

Every field is either read off a
`GeneratedPair` or is one of the four recorded facts about the concrete domains. The point of
writing it before the recursion exists is that it pins the interface down: the recursion now has
a single named target, and any mismatch between what `thm:finite-transfer` delivers and what the
limit section demands shows up here rather than at the end. Two such mismatches would otherwise
have been easy to miss, and both check out:

* `LimitTower` wants the *same* parent map on both sides (`srcRefines` and `tgtRefines` along one
  `par n`). `IsPartialTransferOf` delivers exactly that — its `refines_src` and `refines_tgt`
  share `par` — which is `lem:refinement-compatibility`(c).
* `LimitTower` wants the two cell decompositions against *closed* domains `C ∪ D` and `Q`, and
  `GeneratedPair` is parametrized by exactly those two sets.

## The four facts about the concrete domains

`LimitTower` asks for the source domain to be closed and bounded and its interior open, and the
same for the target. On the source side `IsSeparating C` gives all three:
`Schoenflies.isClosed_union_inside`, `Schoenflies.union_inside_sdiff` with
`IsSeparating.isOpen_inside`, and boundedness through `C = frontier (inside C) ⊆ closure (inside C)`
— which is why `isBounded_dom` needs no extra hypothesis, though `LimitMap.lean` warns that it is
not optional (`Metric.diam` is `0` on an unbounded set). On the target side they are the standard
facts about the square.

## Blueprint

* `Schoenflies.StageSequence` — the output of the recursion of the section *Quantitative
  refinement*: the stage-`n` matched cellulations `(Γ_n, Γ'_n)` with their parent maps and the
  two convergence statements of `prop:shrinking-stars`.
* `Schoenflies.StageSequence.limitTower` — the passage to the head of the section *The limit
  homeomorphism of the interiors*, i.e. to `tex 2568`'s "we now forget how the decompositions
  were constructed".
* `Schoenflies.StageSequence.isHomeoOn_F`, `.interior_homeomorphism` —
  **`prop:interior-homeomorphism`** for a stage sequence, which is the third conjunct of
  `Schoenflies.HasLimitHomeomorphism`.
-/

open Bornology Filter Metric Set Topology
open scoped Graph

namespace Schoenflies

variable {γ : Type*} [Nonempty γ] {S₀ : CellStructure γ} {C : Set Plane}

/-! ### The concrete domains

`LimitTower` is stated for arbitrary closed domains; the construction uses two. These are the
facts it asks about them, collected so that `limitTower` below reads as a repackaging. -/

/-- The closed Jordan domain is bounded. `IsSeparating` does not say so directly — it says the
*inside* is bounded — but `C` is the frontier of the inside, hence inside its closure. -/
theorem isBounded_union_inside (hC : IsSeparating C) : IsBounded (C ∪ inside C) := by
  rw [Set.union_comm, ← (IsRegionOf.inside C).closure_eq hC]
  exact hC.isBounded_inside.closure

/-- The interior of the closed Jordan domain is open — after the rewriting `LimitTower` needs,
which asks for `IsOpen (dom \ bdry)` rather than `IsOpen (inside C)`. -/
theorem isOpen_union_inside_sdiff (hC : IsSeparating C) : IsOpen ((C ∪ inside C) \ C) := by
  rw [union_inside_sdiff]; exact hC.isOpen_inside

/-- The interior of the closed square is open, in the same shape. -/
theorem isOpen_closedSquare_sdiff_modelCurve :
    IsOpen (Plane.closedSquare 0 1 \ modelCurve) := by
  rw [closedSquare_sdiff_modelCurve]; exact Plane.isOpen_openSquare 0 1

/-! ### A sequence of transferred stages -/

/-- **The output of the recursion of *Quantitative refinement*.**

A sequence of generated matched cellulations of the closed Jordan domain and the closed square,
each refining its predecessor along one parent map shared by the two sides, with growing source
skeletons, nested skeleton maps, and the two convergence statements of `prop:shrinking-stars`.

Every field beyond `stage` and `base` is something the recursion establishes at the step that
produces it; none is a property of a single stage, which is why they cannot live in
`GeneratedPair`. -/
structure StageSequence (γ : Type*) [Nonempty γ] (S₀ : CellStructure γ) (C : Set Plane) where
  /-- The stage-`n` matched cellulation `(Γ_n, Γ'_n)`, with both realizations. -/
  stage : ℕ → GeneratedPair S₀ C (C ∪ inside C) modelCurve (Plane.closedSquare 0 1)
  /-- The parent map from stage `n + 1` to stage `n`, shared by the two sides. -/
  par : ℕ → γ → γ
  /-- Both compatible refinements, source-skeleton growth, and nesting of the skeleton maps. -/
  transition : ∀ n, StageTransition (stage (n + 1)) (stage n) (par n)
  /-- The uniform target mesh, `2 ε_n` of the blueprint. -/
  eps : ℕ → ℝ
  /-- **`prop:shrinking-stars`, the uniform half.** -/
  diam_tgtStar_le : ∀ n, ∀ ⦃σ⦄, σ ∈ (stage n).str.cells → diam ((stage n).tgt.star σ) ≤ eps n
  /-- …and the mesh tends to zero. -/
  tendsto_eps : Tendsto eps atTop (nhds 0)
  /-- **`prop:shrinking-stars`, the pointwise half.** -/
  tendsto_diam_srcStar : ∀ ⦃x⦄, x ∈ inside C →
    Tendsto (fun n => diam ((stage n).src.star ((stage n).src.carrier x))) atTop (nhds 0)
  /-- The combinatorial invariants hold at the base of `def:generated-structure`; every stage
  inherits them by `GeneratedPair.combInvariants`. -/
  base : S₀.CombInvariants
  /-- `C` separates the plane — `thm:jordan`, which the caller has. -/
  isSeparating : IsSeparating C

namespace StageSequence

variable (T : StageSequence γ S₀ C)

/-- Consecutive source realizations refine along the recorded parent map. -/
theorem refines_src (n : ℕ) :
    (T.stage (n + 1)).src.Refines (T.stage n).src (T.par n) :=
  (T.transition n).refines_src

/-- The target realizations refine along the same parent map. -/
theorem refines_tgt (n : ℕ) :
    (T.stage (n + 1)).tgt.Refines (T.stage n).tgt (T.par n) :=
  (T.transition n).refines_tgt

/-- The realized source skeletons grow from one stage to the next. -/
theorem skeletonSet_mono (n : ℕ) :
    (T.stage n).src.skeletonSet ⊆ (T.stage (n + 1)).src.skeletonSet :=
  (T.transition n).sourceSkeletonSet_subset

/-- Consecutive skeleton homeomorphisms agree on the preceding source skeleton. -/
theorem skelHomeo_succ (n : ℕ) :
    Set.EqOn (T.stage (n + 1)).homeo.toFun (T.stage n).homeo.toFun
      (T.stage n).src.skeletonSet :=
  (T.transition n).homeo_eqOn

/-- **The tower the limit section consumes.** Every field is read off the stages or is one of
the four facts about the two concrete domains; there is no mathematics here beyond the two
recorded above. -/
def limitTower : CellStructure.LimitTower γ where
  str n := (T.stage n).str
  src n := (T.stage n).src
  tgt n := (T.stage n).tgt
  skelHomeo n := (T.stage n).homeo
  par := T.par
  dom := C ∪ inside C
  bdry := C
  dom' := Plane.closedSquare 0 1
  bdry' := modelCurve
  eps := T.eps
  srcDecomp n := (T.stage n).src_isCellDecomposition
  tgtDecomp n := (T.stage n).tgt_isCellDecomposition
  comb n := (T.stage n).combInvariants T.base
  srcRefines := T.refines_src
  tgtRefines := T.refines_tgt
  srcOuterSet n := (T.stage n).src_isWeaklyAdmissible.outerSet_eq
  tgtOuterSet n := (T.stage n).tgt_isWeaklyAdmissible.outerSet_eq
  isClosed_dom := isClosed_union_inside T.isSeparating
  isClosed_dom' := Plane.isClosed_closedSquare 0 1
  isBounded_dom := isBounded_union_inside T.isSeparating
  isBounded_dom' := Plane.isBounded_closedSquare 0 1
  isOpen_int := isOpen_union_inside_sdiff T.isSeparating
  isOpen_int' := isOpen_closedSquare_sdiff_modelCurve
  skeletonSet_mono := T.skeletonSet_mono
  skelHomeo_succ := T.skelHomeo_succ
  diam_tgtStar_le := T.diam_tgtStar_le
  tendsto_eps := T.tendsto_eps
  tendsto_diam_srcStar := by
    intro x hx
    exact T.tendsto_diam_srcStar (by rwa [union_inside_sdiff] at hx)

@[simp] theorem limitTower_region : T.limitTower.region = inside C := union_inside_sdiff C

@[simp] theorem limitTower_region' : T.limitTower.region' = Plane.openSquare 0 1 :=
  closedSquare_sdiff_modelCurve

/-- **`prop:interior-homeomorphism` for a stage sequence**, in the `Schoenflies.IsHomeoOn` shape
`Schoenflies.HasLimitHomeomorphism` asks for: the limit map is a homeomorphism of the open
Jordan domain onto the open square. -/
theorem isHomeoOn_F :
    IsHomeoOn T.limitTower.F T.limitTower.inv (inside C) (Plane.openSquare 0 1) := by
  have h := T.limitTower.isHomeoOn_F
  rwa [limitTower_region, limitTower_region'] at h

/-- **`prop:skeleton-agreement`** for a stage sequence: on the closed domain the limit map agrees
with every stage's skeleton homeomorphism wherever that stage's skeleton reaches.

This is the bridge that will discharge `Schoenflies.HasAnchorCrosscuts`: the crosscut a stage
produces between two anchors lies in that stage's skeleton, so `F` carries it to the target
crosscut by the *finite* map, and `Schoenflies.image_sdiff_eq_of_eqOn` finishes. -/
theorem F_eq_skelHomeo {n : ℕ} {x : Plane} (hx : x ∈ (T.stage n).src.skeletonSet)
    (hxD : x ∈ C ∪ inside C) : T.limitTower.F x = (T.stage n).homeo.toFun x :=
  CellStructure.LimitTower.F_eq_skelHomeo hx hxD

end StageSequence

end Schoenflies


==> anc/P5-kernel-deficit-lean-v6/vendor/schoenflies-lean/Schoenflies/StageTransition.lean <==
/-
Copyright (c) 2026 Álvaro Begué. All rights reserved.
Released under Apache 2.0 license as described in the file LICENSE.
Authors: Álvaro Begué
-/
import Schoenflies.FiniteTransferTarget

/-!
# The common output of one transferred stage

Both directions of finite transfer produce the four pieces of data needed between consecutive
matched cellulations: compatible source and target refinements, growth of the realized source
skeleton, and agreement of the new skeleton homeomorphism with the old one.  `StageTransition`
packages that shared output and proves that transitions compose.

## Blueprint

* `Schoenflies.StageTransition` — one step of the quantitative-refinement recursion, stripped of
  the particular ambient graph used to construct it.
* `Schoenflies.IsPartialTransferOf.stageTransition`,
  `Schoenflies.IsTargetPartialTransferOf.stageTransition` — both finite-transfer directions
  expose the same stage interface.
* `Schoenflies.StageTransition.trans` — consecutive transferred refinements compose.
-/

open Set

namespace Schoenflies

variable {γ : Type*} {S₀ : CellStructure γ}
  {srcOuter srcDom tgtOuter tgtDom : Set Plane}

/-- The information about consecutive generated pairs consumed by `StageSequence`. -/
structure StageTransition
    (T P : GeneratedPair S₀ srcOuter srcDom tgtOuter tgtDom)
    (par : γ → γ) : Prop where
  /-- The new source realization refines the preceding source realization. -/
  refines_src : T.src.Refines P.src par
  /-- The target realizations refine along the same abstract parent map. -/
  refines_tgt : T.tgt.Refines P.tgt par
  /-- The realized source skeleton grows. -/
  sourceSkeletonSet_subset : P.src.skeletonSet ⊆ T.src.skeletonSet
  /-- The new skeleton homeomorphism extends the preceding one. -/
  homeo_eqOn : Set.EqOn T.homeo.toFun P.homeo.toFun P.src.skeletonSet

namespace StageTransition

variable {P Q T : GeneratedPair S₀ srcOuter srcDom tgtOuter tgtDom}
  {par₁ par₂ : γ → γ}

/-- Target skeletons grow as well.  This follows from source-skeleton growth and agreement of
the two skeleton homeomorphisms on the old source skeleton. -/
theorem targetSkeletonSet_subset {par : γ → γ}
    (h : StageTransition T P par) : P.tgt.skeletonSet ⊆ T.tgt.skeletonSet := by
  rw [← P.homeo.image_skeletonSet, ← T.homeo.image_skeletonSet]
  rintro y ⟨x, hx, rfl⟩
  exact ⟨x, h.sourceSkeletonSet_subset hx, h.homeo_eqOn hx⟩

/-- Consecutive stage transitions compose their parent maps and their nesting data. -/
theorem trans (h₂ : StageTransition T Q par₂) (h₁ : StageTransition Q P par₁) :
    StageTransition T P (par₁ ∘ par₂) where
  refines_src := h₂.refines_src.trans h₁.refines_src
  refines_tgt := h₂.refines_tgt.trans h₁.refines_tgt
  sourceSkeletonSet_subset :=
    h₁.sourceSkeletonSet_subset.trans h₂.sourceSkeletonSet_subset
  homeo_eqOn := by
    intro x hx
    calc
      T.homeo.toFun x = Q.homeo.toFun x :=
        h₂.homeo_eqOn (h₁.sourceSkeletonSet_subset hx)
      _ = P.homeo.toFun x := h₁.homeo_eqOn hx

end StageTransition

/-- Direction (a)'s induction invariant supplies one stage transition. -/
theorem IsPartialTransferOf.stageTransition
    {T P : GeneratedPair S₀ srcOuter srcDom tgtOuter tgtDom}
    {B : Graph Plane γ} {Hdraw : γ → ℝ → Plane} {par : γ → γ}
    (h : IsPartialTransferOf T P B Hdraw par) : StageTransition T P par where
  refines_src := h.refines_src
  refines_tgt := h.refines_tgt
  sourceSkeletonSet_subset := h.sourceSkeletonSet_subset
  homeo_eqOn := h.homeo_eqOn

/-- Direction (b)'s induction invariant supplies the identical stage transition. -/
theorem IsTargetPartialTransferOf.stageTransition
    {T P : GeneratedPair S₀ srcOuter srcDom tgtOuter tgtDom}
    {B : Graph Plane γ} {Hdraw : γ → ℝ → Plane} {par : γ → γ}
    (h : IsTargetPartialTransferOf T P B Hdraw par) : StageTransition T P par where
  refines_src := h.refines_src
  refines_tgt := h.refines_tgt
  sourceSkeletonSet_subset := h.sourceSkeletonSet_subset
  homeo_eqOn := h.homeo_eqOn

/-- The admissible conclusion of direction (a) forgets to the same stage transition. -/
theorem IsTransferOf.stageTransition
    {T P : GeneratedPair S₀ srcOuter srcDom tgtOuter tgtDom}
    {H : Graph Plane γ} {Hdraw : γ → ℝ → Plane} {par : γ → γ}
    (h : IsTransferOf T P H Hdraw par) : StageTransition T P par :=
  h.toIsPartialTransferOf.stageTransition

/-- The admissible conclusion of direction (b) forgets to the same stage transition. -/
theorem IsTargetTransferOf.stageTransition
    {T P : GeneratedPair S₀ srcOuter srcDom tgtOuter tgtDom}
    {H : Graph Plane γ} {Hdraw : γ → ℝ → Plane} {par : γ → γ}
    (h : IsTargetTransferOf T P H Hdraw par) : StageTransition T P par :=
  h.toIsTargetPartialTransferOf.stageTransition

end Schoenflies


==> anc/P5-kernel-deficit-lean-v6/vendor/schoenflies-lean/Schoenflies/Strip.lean <==
/-
Copyright (c) 2026 Álvaro Begué. All rights reserved.
Released under Apache 2.0 license as described in the file LICENSE.
Authors: Álvaro Begué
-/
import Schoenflies.Direction
import Schoenflies.UniformBound
import Mathlib.Data.ZMod.Basic

/-!
# Two-sided polygonal strips

This module builds the *collar* of Lemma 1.8: an open neighbourhood `N` of a simple closed
polygon `P` whose complement in `N` splits into two connected open sets, the two local sides.

The blueprint's construction is "a small closed disk about every vertex, a thin rectangular
block about every edge, chosen so that consecutive blocks overlap and nonadjacent closures are
disjoint". The blocks here are

* `Plane.cone v A R` — the open sector of radius `R` about a vertex `v` cut out by an arc `A`
  of directions, and
* `Plane.strip a u t₁ t₂ s₁ s₂` — the open rectangle around a directed edge, written in the
  edge's own coordinates `t = ⟪u, x - a⟫` (along) and `s = det u (x - a)` (across).

Everything about the *side matching at a vertex* comes from `Schoenflies/Direction.lean`
through the orientation form; no angle is named. The one new direction fact needed here is the
sign-free repackaging `Plane.germs_split'`: the blueprint's `germs_split` assumes
`0 < det r₁ r₂`, but a polygon turns both ways, and it turns out that *which* named arc carries
the left germs does not depend on the sense of the turn — it is always `arcCCW r₂ r₁`. Only the
side of the smallness hypothesis moves.

## The constants

The blueprint says "the blocks may be chosen so that consecutive edge and vertex blocks overlap
in the prescribed small rectangles around the radial segments, while the closures of all
nonadjacent blocks are disjoint" without naming the constants. `Schoenflies.StripData` names
them: a cone radius `R`, a trim `lam` by which each edge block stops short of its endpoints, and
a half-width `rho`. They should be chosen in this order (this is the recipe the unproved
`exists_stripData` has to follow):

1. `R` from the vertex separations, from the distance of each vertex to the nonincident edges
   (with a factor `2` of slack, spent in `dist_core_vertex`), and from the prescribed open set;
2. `lam := R / 5`, which makes `2 * lam < R` (the cones reach past the ends of the blocks they
   must overlap) and `4 * lam < ‖edge‖` (the blocks are nonempty);
3. `rho` from the distance of each trimmed edge to the other edges, and from the *germ
   threshold* `rho * (1 + |⟪r₁, r₂⟫|) ≤ lam * |det r₁ r₂|` at every vertex — this last is the
   quantitative form of "make the strips narrow enough that this side matching holds in every
   vertex disk", and it is the only inequality in the list that is not a separation of compact
   sets.

## Blueprint

* `Plane.germs_split'` — the sign-free vertex matching inside Lemma 1.8.
* `Schoenflies.ClosedPolygon` — a simple closed polygonal curve presented by its cyclic vertex
  list.
* `Schoenflies.StripData` — the choice of constants, as a hypothesis.
* `Schoenflies.StripData.sideL`, `.sideR`, `.nbhd`, `.sideL_disjoint_sideR` — the two labelled
  sides of the collar, and that they are disjoint.

## Where the rest of Lemma 1.8 lives

This module builds the apparatus and proves the hard half: the germ matching at a corner and
the disjointness of the two labelled sides. The other two obligations are discharged next door,
and were split out only because they were built concurrently:

* `Schoenflies/StripConstants.lean` — `exists_stripData` and `exists_stripData_subset`, which
  produce the constants, the latter with the collar inside a prescribed open set.
* `Schoenflies/StripConnected.lean` — that each side is connected, and
  `nbhd \ carrier = sideL ∪ sideR`.

`Schoenflies.polygonal_collar` in `Schoenflies/Compose.lean` is the three composed into the
blueprint's Lemma 1.8 (a). `ClosedPolygon.collar` below is a *definition*, not the theorem.

What is still missing from Lemma 1.8 as a whole: the **local two-sidedness** clause (every
sufficiently small disk about a point of the curve meets the complement in exactly two
components, one in each side), and part **(b)**, the arc case.
-/

open Metric Set

namespace Schoenflies

namespace Plane

variable {u w d r₁ r₂ a x : Plane} {r t s c ρ : ℝ}

/-! ### A sign-free vertex matching

`Plane.germs_split` fixes the orientation with `0 < det r₁ r₂`. A polygon turns both ways, so
the collar needs the statement without that hypothesis. The content of the repackaging is that
the *conclusion* does not move: the two left germs always land on `arcCCW r₂ r₁` and the two
right germs on `arcCCW r₁ r₂`. What moves is which pair needs the smallness hypothesis, so the
sign-free form simply imposes it on both, with absolute values. -/

/-- **The vertex matching, sign-free.** With `r₁` the ray back along the incoming edge and `r₂`
the ray out along the outgoing edge, the two *left* half-strip germs lie on `arcCCW r₂ r₁` and
the two *right* ones on `arcCCW r₁ r₂`, whichever way the polygon turns. The hypothesis
`s * |⟪r₁, r₂⟫| < t * |det r₁ r₂|` is the blueprint's "`s/t` small", written without a division
and without a sign. -/
theorem germs_split' (h : det r₁ r₂ ≠ 0) (hs : 0 < s)
    (hsmall : s * |inner ℝ r₁ r₂| < t * |det r₁ r₂|) :
    (t • r₁ - s • perp r₁ ∈ arcCCW r₂ r₁ ∧ t • r₂ + s • perp r₂ ∈ arcCCW r₂ r₁) ∧
      (t • r₁ + s • perp r₁ ∈ arcCCW r₁ r₂ ∧ t • r₂ - s • perp r₂ ∈ arcCCW r₁ r₂) := by
  have hle : inner ℝ r₁ r₂ ≤ |inner ℝ r₁ r₂| := le_abs_self _
  have hle' : inner ℝ r₂ r₁ ≤ |inner ℝ r₁ r₂| := by
    rw [real_inner_comm]; exact hle
  rcases lt_or_gt_of_ne h with hneg | hpos
  · -- The turn is the other way: exchange the roles of the two rays in `germs_split`.
    have h' : 0 < det r₂ r₁ := by rw [det_comm r₂ r₁]; linarith
    have habs : |det r₁ r₂| = det r₂ r₁ := by rw [abs_of_neg hneg, det_comm r₁ r₂]; ring
    have hsmall' : s * inner ℝ r₂ r₁ < t * det r₂ r₁ := by
      rw [habs] at hsmall
      nlinarith
    have H := germs_split h' hs hsmall'
    exact ⟨⟨H.2.2, H.2.1⟩, ⟨H.1.2, H.1.1⟩⟩
  · have habs : |det r₁ r₂| = det r₁ r₂ := abs_of_pos hpos
    have hsmall' : s * inner ℝ r₁ r₂ < t * det r₁ r₂ := by
      rw [habs] at hsmall
      nlinarith
    exact germs_split hpos hs hsmall'

/-! ### The two arcs, without a sign hypothesis -/

/-- The two arcs bounded by a pair of rays are disjoint, whichever the sign of `det r₁ r₂`. -/
theorem arcCCW_disjoint' (h : det r₁ r₂ ≠ 0) : Disjoint (arcCCW r₁ r₂) (arcCCW r₂ r₁) := by
  rcases lt_or_gt_of_ne h with hneg | hpos
  · have h' : 0 < det r₂ r₁ := by rw [det_comm r₂ r₁]; linarith
    exact (arcCCW_disjoint h').symm
  · exact arcCCW_disjoint hpos

/-- The two rays and the two arcs exhaust the nonzero vectors, whichever the sign of
`det r₁ r₂`. -/
theorem mem_ray_or_mem_arcCCW' (h : det r₁ r₂ ≠ 0) (hd : d ≠ 0) :
    (∃ c : ℝ, 0 < c ∧ d = c • r₁) ∨ (∃ c : ℝ, 0 < c ∧ d = c • r₂) ∨
      d ∈ arcCCW r₁ r₂ ∨ d ∈ arcCCW r₂ r₁ := by
  rcases lt_or_gt_of_ne h with hneg | hpos
  · have h' : 0 < det r₂ r₁ := by rw [det_comm r₂ r₁]; linarith
    rcases mem_ray_or_mem_arcCCW h' hd with h1 | h1 | h1 | h1
    · exact Or.inr (Or.inl h1)
    · exact Or.inl h1
    · exact Or.inr (Or.inr (Or.inr h1))
    · exact Or.inr (Or.inr (Or.inl h1))
  · exact mem_ray_or_mem_arcCCW hpos hd

/-- A nonnegative multiple of a bounding ray lies on neither arc: the arcs are *open*, and `0`
is on neither. This is what keeps the two incident edges out of the vertex sectors. -/
theorem notMem_arcCCW_smul (u w : Plane) (hc : 0 ≤ c) :
    c • u ∉ arcCCW u w ∧ c • u ∉ arcCCW w u := by
  have e1 : det u (c • u) = 0 := by rw [det_smul_right, det_self, mul_zero]
  have e2 : det (c • u) u = 0 := by rw [det_smul_left, det_self, mul_zero]
  have e3 : det (c • u) w = c * det u w := det_smul_left _ _ _
  have e4 : det w (c • u) = c * det w u := det_smul_right _ _ _
  have e5 : det w u = -det u w := det_comm w u
  constructor
  · rintro (⟨h1, _⟩ | ⟨h1, h2⟩ | ⟨_, h2⟩)
    · rw [e1] at h1; exact lt_irrefl 0 h1
    · rw [e3] at h1; rw [e5] at h2; nlinarith
    · rw [e1] at h2; exact lt_irrefl 0 h2
  · rintro (⟨_, h2⟩ | ⟨h2, _⟩ | ⟨h1, h2⟩)
    · rw [e2] at h2; exact lt_irrefl 0 h2
    · rw [e2] at h2; exact lt_irrefl 0 h2
    · rw [e4, e5] at h2; nlinarith

/-- Half-spaces through the origin are convex; `det u ·` is linear. -/
theorem isLinearMap_det_right (u : Plane) : IsLinearMap ℝ fun d : Plane => det u d :=
  ⟨fun x y => det_add_right u x y, fun c x => by rw [det_smul_right, smul_eq_mul]⟩

theorem isLinearMap_det_left (w : Plane) : IsLinearMap ℝ fun d : Plane => det d w :=
  ⟨fun x y => det_add_left x y w, fun c x => by rw [det_smul_left, smul_eq_mul]⟩

theorem convex_det_right_pos (u : Plane) : Convex ℝ {d : Plane | 0 < det u d} :=
  convex_halfSpace_gt (isLinearMap_det_right u) 0

theorem convex_det_right_neg (u : Plane) : Convex ℝ {d : Plane | det u d < 0} :=
  convex_halfSpace_lt (isLinearMap_det_right u) 0

theorem convex_det_left_pos (w : Plane) : Convex ℝ {d : Plane | 0 < det d w} :=
  convex_halfSpace_gt (isLinearMap_det_left w) 0

theorem convex_det_left_neg (w : Plane) : Convex ℝ {d : Plane | det d w < 0} :=
  convex_halfSpace_lt (isLinearMap_det_left w) 0

/-- An arc met with a ball about the origin is connected. When the arc is the short one it is an
intersection of two half-planes, hence convex; when it is the long one it is a *union* of two
half-planes, and `-(u + w)` lies in both. -/
theorem isConnected_arcCCW_ball (h : det u w ≠ 0) (hρ : 0 < ρ) :
    IsConnected (arcCCW u w ∩ ball (0 : Plane) ρ) := by
  -- A scaling factor small enough to put the witness inside the ball.
  have hne : u + w ≠ 0 := by
    intro hz
    have hw : w = -u := by linear_combination (norm := module) hz
    rw [hw, show (-u : Plane) = (-1 : ℝ) • u by module, det_smul_right, det_self,
      mul_zero] at h
    exact h rfl
  have hnpos : 0 < ‖u + w‖ := norm_pos_iff.2 hne
  obtain ⟨ε, hε, hεball⟩ : ∃ ε : ℝ, 0 < ε ∧ ε * ‖u + w‖ < ρ := by
    refine ⟨ρ / (2 * ‖u + w‖), by positivity, ?_⟩
    have : ρ / (2 * ‖u + w‖) * ‖u + w‖ = ρ / 2 := by field_simp
    rw [this]; linarith
  have hball : ∀ σ : ℝ, |σ| = ε → σ • (u + w) ∈ ball (0 : Plane) ρ := by
    intro σ hσ
    rw [mem_ball, dist_zero_right, norm_smul, Real.norm_eq_abs, hσ]
    exact hεball
  rcases lt_or_gt_of_ne h with hneg | hpos
  · -- The long arc: `{det w d < 0} ∪ {det d u < 0}`, glued at `-(u + w)`.
    have h' : 0 < det w u := by rw [det_comm w u]; linarith
    have harc : arcCCW u w = {d : Plane | det w d < 0} ∪ {d : Plane | det d u < 0} := by
      ext d
      rw [mem_arcCCW_rev_iff h']
      simp only [mem_union, mem_setOf_eq]
    have hd0 : (-ε) • (u + w) ∈ ball (0 : Plane) ρ :=
      hball _ (by rw [abs_of_neg (neg_neg_iff_pos.2 hε), neg_neg])
    have hA : (-ε) • (u + w) ∈ {d : Plane | det w d < 0} := by
      change det w ((-ε) • (u + w)) < 0
      rw [det_smul_right, det_add_right, det_self, add_zero]
      nlinarith
    have hB : (-ε) • (u + w) ∈ {d : Plane | det d u < 0} := by
      change det ((-ε) • (u + w)) u < 0
      rw [det_smul_left, det_add_left, det_self, zero_add]
      nlinarith
    refine ⟨⟨_, by rw [harc]; exact ⟨Or.inl hA, hd0⟩⟩, ?_⟩
    rw [harc, union_inter_distrib_right]
    exact IsPreconnected.union _ ⟨hA, hd0⟩ ⟨hB, hd0⟩
      ((convex_det_right_neg w).inter (convex_ball _ _)).isPreconnected
      ((convex_det_left_neg u).inter (convex_ball _ _)).isPreconnected
  · -- The short arc: an intersection of two half-planes, hence convex.
    have harc : arcCCW u w = {d : Plane | 0 < det u d} ∩ {d : Plane | 0 < det d w} := by
      ext d
      rw [mem_arcCCW_iff hpos]
      simp only [mem_inter_iff, mem_setOf_eq]
    have hmem : ε • (u + w) ∈ arcCCW u w ∩ ball (0 : Plane) ρ := by
      refine ⟨?_, hball _ (abs_of_pos hε)⟩
      rw [harc]
      constructor
      · change 0 < det u (ε • (u + w))
        rw [det_smul_right, det_add_right, det_self, zero_add]
        positivity
      · change 0 < det (ε • (u + w)) w
        rw [det_smul_left, det_add_left, det_self, add_zero]
        positivity
    refine ⟨⟨_, hmem⟩, ?_⟩
    rw [harc]
    exact (((convex_det_right_pos u).inter (convex_det_left_pos w)).inter
      (convex_ball _ _)).isPreconnected

/-! ### Vertex sectors

The "small closed disk about a vertex" of the blueprint is replaced by an open *sector*: the
part of a ball about the vertex lying in a prescribed arc of directions. The two sectors cut out
by the two arcs are exactly the two components of the ball minus the two incident radial
segments, which is what makes the labelling at a vertex well defined. -/

/-- The open sector of radius `ρ` about `v` spanned by the set `A` of directions. -/
def cone (v : Plane) (A : Set Plane) (ρ : ℝ) : Set Plane := {x | x - v ∈ A} ∩ ball v ρ

theorem mem_cone_iff {v : Plane} {A : Set Plane} :
    x ∈ cone v A ρ ↔ x - v ∈ A ∧ dist x v < ρ := Iff.rfl

theorem cone_subset_ball {v : Plane} {A : Set Plane} : cone v A ρ ⊆ ball v ρ := inter_subset_right

theorem isOpen_cone {v : Plane} {A : Set Plane} (hA : IsOpen A) : IsOpen (cone v A ρ) :=
  (hA.preimage (continuous_id.sub continuous_const)).inter isOpen_ball

/-- A sector is the translate of an arc met with a ball at the origin, so it inherits its
connectedness from `Plane.isConnected_arcCCW_ball`. -/
theorem cone_eq_image (v : Plane) (A : Set Plane) (ρ : ℝ) :
    cone v A ρ = (fun d => v + d) '' (A ∩ ball (0 : Plane) ρ) := by
  ext y
  constructor
  · rintro ⟨hy, hb⟩
    refine ⟨y - v, ⟨hy, ?_⟩, ?_⟩
    · rw [mem_ball, dist_zero_right, ← dist_eq_norm]
      exact hb
    · change v + (y - v) = y
      module
  · rintro ⟨d, ⟨hd, hb⟩, rfl⟩
    have he : v + d - v = d := by module
    refine ⟨by rw [mem_setOf_eq, he]; exact hd, ?_⟩
    rw [mem_ball, dist_eq_norm, he]
    rw [mem_ball, dist_zero_right] at hb
    exact hb

theorem isConnected_cone_arcCCW (v : Plane) (h : det u w ≠ 0) (hρ : 0 < ρ) :
    IsConnected (cone v (arcCCW u w) ρ) := by
  rw [cone_eq_image]
  have hc : Continuous fun d : Plane => v + d := continuous_const.add continuous_id
  exact (isConnected_arcCCW_ball h hρ).image _ hc.continuousOn

/-! ### Edge blocks

The block around a directed edge is described in the edge's own frame: `coordAlong` is the
progress along the edge and `coordAcross` the signed distance to its line. Both are affine, so
the block is an intersection of four open half-planes — open and convex at a glance. -/

/-- Progress along the directed edge that starts at `a` with unit tangent `u`. -/
noncomputable def coordAlong (a u x : Plane) : ℝ := inner ℝ u (x - a)

/-- Signed distance from `x` to the line of the directed edge that starts at `a` with unit
tangent `u`; positive on the left. -/
def coordAcross (a u x : Plane) : ℝ := det u (x - a)

/-- The orientation form is the inner product against the turned vector. -/
theorem det_eq_inner_perp (u v : Plane) : det u v = inner ℝ (perp u) v := by
  rw [inner_eq, det]
  simp [perp]
  ring

theorem abs_det_le (u v : Plane) : |det u v| ≤ ‖u‖ * ‖v‖ := by
  rw [det_eq_inner_perp]
  calc |inner ℝ (perp u) v| ≤ ‖perp u‖ * ‖v‖ := abs_real_inner_le_norm _ _
    _ = ‖u‖ * ‖v‖ := by rw [norm_perp]

@[simp] theorem coordAlong_param (hu : IsDirection u) (a : Plane) (t s : ℝ) :
    coordAlong a u (a + t • u + s • perp u) = t := by
  have h : a + t • u + s • perp u - a = t • u + s • perp u := by module
  rw [coordAlong, h, inner_add_right, real_inner_smul_right, real_inner_smul_right,
    real_inner_self_eq_norm_sq, inner_perp_self, hu.norm]
  ring

@[simp] theorem coordAcross_param (hu : IsDirection u) (a : Plane) (t s : ℝ) :
    coordAcross a u (a + t • u + s • perp u) = s := by
  have h : a + t • u + s • perp u - a = t • u + s • perp u := by module
  rw [coordAcross, h, det_germ_self, hu.norm]
  ring

/-- The frame is complete: every point is recovered from its two coordinates. -/
theorem frame_decomp (hu : IsDirection u) (a x : Plane) :
    x = a + (coordAlong a u x) • u + (coordAcross a u x) • perp u := by
  have hnorm : u 0 ^ 2 + u 1 ^ 2 = 1 := by
    have := hu.norm
    rw [EuclideanSpace.norm_eq] at this
    have h2 : Real.sqrt (∑ i, ‖u i‖ ^ 2) ^ 2 = 1 ^ 2 := by rw [this]
    rw [Real.sq_sqrt (Finset.sum_nonneg fun i _ => by positivity)] at h2
    simpa [Fin.sum_univ_two, sq_abs] using h2
  have hal : coordAlong a u x = u 0 * (x 0 - a 0) + u 1 * (x 1 - a 1) := by
    rw [coordAlong, inner_eq]; simp
  have hac : coordAcross a u x = u 0 * (x 1 - a 1) - u 1 * (x 0 - a 0) := by
    rw [coordAcross, det]; simp
  ext i
  fin_cases i
  · simp only [hal, hac]
    simp [perp]
    linear_combination (a 0 - x 0) * hnorm
  · simp only [hal, hac]
    simp [perp]
    linear_combination (a 1 - x 1) * hnorm

/-- Both coordinates are `1`-Lipschitz, which is how a small ball about a point of the edge
stays inside the block. -/
theorem abs_coordAlong_sub_le (hu : IsDirection u) (a x y : Plane) :
    |coordAlong a u x - coordAlong a u y| ≤ dist x y := by
  have h : coordAlong a u x - coordAlong a u y = inner ℝ u (x - y) := by
    rw [coordAlong, coordAlong, ← inner_sub_right]
    congr 1
    module
  rw [h, dist_eq_norm]
  calc |inner ℝ u (x - y)| ≤ ‖u‖ * ‖x - y‖ := abs_real_inner_le_norm _ _
    _ = ‖x - y‖ := by rw [hu.norm, one_mul]

theorem abs_coordAcross_sub_le (hu : IsDirection u) (a x y : Plane) :
    |coordAcross a u x - coordAcross a u y| ≤ dist x y := by
  have h : coordAcross a u x - coordAcross a u y = det u (x - y) := by
    simp only [coordAcross, det]
    simp
    ring
  rw [h, dist_eq_norm]
  calc |det u (x - y)| ≤ ‖u‖ * ‖x - y‖ := abs_det_le _ _
    _ = ‖x - y‖ := by rw [hu.norm, one_mul]

/-- The open block around the directed edge from `a` with unit tangent `u`: the points whose
progress lies in `(t₁, t₂)` and whose signed distance lies in `(s₁, s₂)`. -/
def strip (a u : Plane) (t₁ t₂ s₁ s₂ : ℝ) : Set Plane :=
  {x | t₁ < coordAlong a u x ∧ coordAlong a u x < t₂ ∧
    s₁ < coordAcross a u x ∧ coordAcross a u x < s₂}

theorem mem_strip_iff {t₁ t₂ s₁ s₂ : ℝ} :
    x ∈ strip a u t₁ t₂ s₁ s₂ ↔ t₁ < coordAlong a u x ∧ coordAlong a u x < t₂ ∧
      s₁ < coordAcross a u x ∧ coordAcross a u x < s₂ := Iff.rfl

theorem continuous_coordAlong (a u : Plane) : Continuous (coordAlong a u) :=
  (continuous_const.inner (continuous_id.sub continuous_const))

theorem continuous_coordAcross (a u : Plane) : Continuous (coordAcross a u) :=
  (continuous_det_right u).comp (continuous_id.sub continuous_const)

theorem isOpen_strip (a u : Plane) (t₁ t₂ s₁ s₂ : ℝ) : IsOpen (strip a u t₁ t₂ s₁ s₂) := by
  have key : strip a u t₁ t₂ s₁ s₂ =
      ({x : Plane | t₁ < coordAlong a u x} ∩ {x : Plane | coordAlong a u x < t₂}) ∩
        ({x : Plane | s₁ < coordAcross a u x} ∩ {x : Plane | coordAcross a u x < s₂}) := by
    ext y
    simp only [mem_strip_iff, mem_inter_iff, mem_setOf_eq]
    tauto
  rw [key]
  exact ((isOpen_lt continuous_const (continuous_coordAlong a u)).inter
      (isOpen_lt (continuous_coordAlong a u) continuous_const)).inter
    ((isOpen_lt continuous_const (continuous_coordAcross a u)).inter
      (isOpen_lt (continuous_coordAcross a u) continuous_const))

theorem convex_strip (a u : Plane) (t₁ t₂ s₁ s₂ : ℝ) : Convex ℝ (strip a u t₁ t₂ s₁ s₂) := by
  have key : strip a u t₁ t₂ s₁ s₂ =
      ({x : Plane | t₁ + inner ℝ u a < inner ℝ u x} ∩ {x : Plane | inner ℝ u x < t₂ + inner ℝ u a})
        ∩ ({x : Plane | s₁ + det u a < det u x} ∩ {x : Plane | det u x < s₂ + det u a}) := by
    ext y
    have h1 : coordAlong a u y = inner ℝ u y - inner ℝ u a := by
      rw [coordAlong, inner_sub_right]
    have h2 : coordAcross a u y = det u y - det u a := by
      simp only [coordAcross, det]
      simp
      ring
    simp only [mem_strip_iff, mem_inter_iff, mem_setOf_eq, h1, h2]
    constructor
    · rintro ⟨a1, a2, a3, a4⟩; exact ⟨⟨by linarith, by linarith⟩, ⟨by linarith, by linarith⟩⟩
    · rintro ⟨⟨a1, a2⟩, ⟨a3, a4⟩⟩; exact ⟨by linarith, by linarith, by linarith, by linarith⟩
  rw [key]
  have hlin : IsLinearMap ℝ fun x : Plane => inner ℝ u x :=
    ⟨fun x y => inner_add_right _ _ _, fun c x => by rw [real_inner_smul_right, smul_eq_mul]⟩
  exact ((convex_halfSpace_gt hlin _).inter (convex_halfSpace_lt hlin _)).inter
    ((convex_halfSpace_gt (isLinearMap_det_right u) _).inter
      (convex_halfSpace_lt (isLinearMap_det_right u) _))

theorem mem_strip_param (hu : IsDirection u) (a : Plane) {t s t₁ t₂ s₁ s₂ : ℝ} :
    a + t • u + s • perp u ∈ strip a u t₁ t₂ s₁ s₂ ↔ t₁ < t ∧ t < t₂ ∧ s₁ < s ∧ s < s₂ := by
  rw [mem_strip_iff, coordAlong_param hu, coordAcross_param hu]

/-- A point of a block is at distance `|coordAcross|` from the foot of its perpendicular on the
edge line, which is the point of the edge with the same progress. -/
theorem dist_foot (hu : IsDirection u) (a x : Plane) :
    dist x (a + (coordAlong a u x) • u) = |coordAcross a u x| := by
  have h := frame_decomp hu a x
  rw [dist_eq_norm]
  have hx : x - (a + (coordAlong a u x) • u) = (coordAcross a u x) • perp u := by
    nth_rewrite 1 [h]
    module
  rw [hx, norm_smul, Real.norm_eq_abs, norm_perp, hu.norm, mul_one]

end Plane

/-! ## Simple closed polygons

A polygon is presented by its cyclic vertex list. Indexing by `ZMod (m + 3)` builds in both the
cyclic successor and the requirement that there are at least three vertices, and it makes
`NeZero` available without a side hypothesis. -/

open Plane

variable {m : ℕ}

/-- A simple closed polygonal curve, presented by its cyclic vertex list. -/
structure ClosedPolygon (m : ℕ) where
  /-- The vertices, in cyclic order. -/
  vertex : ZMod (m + 3) → Plane
  /-- The vertices are distinct. -/
  vertex_inj : Function.Injective vertex
  /-- Simplicity: an edge meets any other edge only at one of its own endpoints. -/
  edges_meet : ∀ i j : ZMod (m + 3), i ≠ j →
    segment ℝ (vertex i) (vertex (i + 1)) ∩ segment ℝ (vertex j) (vertex (j + 1)) ⊆
      {vertex i, vertex (i + 1)}
  /-- No redundant vertex: the two edges at a vertex are not collinear. The blueprint deletes
  such vertices before starting, and the vertex matching needs `det ≠ 0` there. -/
  corner : ∀ i : ZMod (m + 3), det (vertex (i - 1) - vertex i) (vertex (i + 1) - vertex i) ≠ 0

namespace ClosedPolygon

variable (P : ClosedPolygon m) (i j : ZMod (m + 3)) (c t s : ℝ)

theorem one_ne_zero' : (1 : ZMod (m + 3)) ≠ 0 := by
  intro h
  rw [show (1 : ZMod (m + 3)) = ((1 : ℕ) : ZMod (m + 3)) by norm_num,
    ZMod.natCast_eq_zero_iff] at h
  have := Nat.le_of_dvd one_pos h
  omega

theorem succ_ne_self : i + 1 ≠ i := fun h => one_ne_zero' (m := m) (by linear_combination h)

theorem vertex_ne : P.vertex i ≠ P.vertex (i + 1) := fun h =>
  succ_ne_self i (P.vertex_inj h).symm

/-! ### Edges, in their own frame -/

/-- The length of the edge leaving vertex `i`. -/
noncomputable def len : ℝ := ‖P.vertex (i + 1) - P.vertex i‖

/-- The unit tangent of the edge leaving vertex `i`, which is also the outgoing ray at `i`. -/
noncomputable def tang : Plane := dir (P.vertex (i + 1) - P.vertex i)

/-- The incoming ray at vertex `i`: the direction back along the edge that arrives there. -/
noncomputable def rayIn : Plane := dir (P.vertex (i - 1) - P.vertex i)

/-- The point of the plane at progress `t` and signed offset `s` in the frame of edge `i`. -/
noncomputable def off : Plane := P.vertex i + t • P.tang i + s • perp (P.tang i)

/-- The point of edge `i` at distance `c` from its initial vertex. -/
noncomputable def pt : Plane := P.off i c 0

/-- The edge leaving vertex `i`. -/
def edge : Set Plane := segment ℝ (P.vertex i) (P.vertex (i + 1))

/-- The carrier of the polygon: the union of its edges. -/
def carrier : Set Plane := ⋃ i, P.edge i

variable {P i j c t s}

theorem sub_ne_zero_of_edge : P.vertex (i + 1) - P.vertex i ≠ 0 :=
  sub_ne_zero.2 (P.vertex_ne i).symm

theorem len_pos : 0 < P.len i := norm_pos_iff.2 sub_ne_zero_of_edge

theorem isDirection_tang : IsDirection (P.tang i) := isDirection_dir sub_ne_zero_of_edge

theorem len_smul_tang : (P.len i) • P.tang i = P.vertex (i + 1) - P.vertex i := by
  rw [tang, dir, smul_smul, len, mul_inv_cancel₀ (norm_ne_zero_iff.2 sub_ne_zero_of_edge),
    one_smul]

theorem off_zero_zero : P.off i 0 0 = P.vertex i := by rw [off]; module

theorem pt_zero : P.pt i 0 = P.vertex i := off_zero_zero

theorem pt_len : P.pt i (P.len i) = P.vertex (i + 1) := by
  rw [pt, off, zero_smul, add_zero, len_smul_tang]
  module

theorem off_sub_vertex : P.off i t s - P.vertex i = t • P.tang i + s • perp (P.tang i) := by
  rw [off]; module

theorem pt_sub_vertex : P.pt i c - P.vertex i = c • P.tang i := by
  rw [pt, off_sub_vertex, zero_smul, add_zero]

theorem dist_pt_vertex : dist (P.pt i c) (P.vertex i) = |c| := by
  rw [dist_eq_norm, pt_sub_vertex, norm_smul, Real.norm_eq_abs, isDirection_tang.norm, mul_one]

theorem dist_off_vertex_le : dist (P.off i t s) (P.vertex i) ≤ |t| + |s| := by
  rw [dist_eq_norm, off_sub_vertex]
  calc ‖t • P.tang i + s • perp (P.tang i)‖ ≤ ‖t • P.tang i‖ + ‖s • perp (P.tang i)‖ :=
        norm_add_le _ _
    _ = |t| + |s| := by
        rw [norm_smul, norm_smul, Real.norm_eq_abs, Real.norm_eq_abs, norm_perp,
          isDirection_tang.norm, mul_one, mul_one]

@[simp] theorem coordAlong_off : coordAlong (P.vertex i) (P.tang i) (P.off i t s) = t :=
  coordAlong_param isDirection_tang _ _ _

@[simp] theorem coordAcross_off : coordAcross (P.vertex i) (P.tang i) (P.off i t s) = s :=
  coordAcross_param isDirection_tang _ _ _

/-- Every point is the point of some frame position, so the two coordinates identify it. -/
theorem off_coord (P : ClosedPolygon m) (i : ZMod (m + 3)) (x : Plane) :
    x = P.off i (coordAlong (P.vertex i) (P.tang i) x) (coordAcross (P.vertex i) (P.tang i) x) :=
  frame_decomp isDirection_tang _ _

theorem off_injective (h : P.off i t s = P.off i t' s') : t = t' ∧ s = s' := by
  constructor
  · have := congrArg (coordAlong (P.vertex i) (P.tang i)) h
    simpa using this
  · have := congrArg (coordAcross (P.vertex i) (P.tang i)) h
    simpa using this

theorem mem_edge_iff {x : Plane} :
    x ∈ P.edge i ↔ ∃ c ∈ Set.Icc (0 : ℝ) (P.len i), x = P.pt i c := by
  rw [edge, segment_eq_image' ℝ]
  constructor
  · rintro ⟨θ, ⟨hθ0, hθ1⟩, rfl⟩
    refine ⟨θ * P.len i, ⟨mul_nonneg hθ0 len_pos.le, ?_⟩, ?_⟩
    · nlinarith [len_pos (P := P) (i := i)]
    · rw [pt, off, zero_smul, add_zero, ← len_smul_tang]
      simp [smul_smul]
  · rintro ⟨c, ⟨hc0, hc1⟩, rfl⟩
    refine ⟨c / P.len i, ⟨div_nonneg hc0 len_pos.le, ?_⟩, ?_⟩
    · rw [div_le_one len_pos]; exact hc1
    · rw [pt, off, zero_smul, add_zero, ← len_smul_tang]
      simp [smul_smul, div_mul_cancel₀ _ (len_pos (P := P) (i := i)).ne']

theorem pt_mem_edge (hc : c ∈ Set.Icc (0 : ℝ) (P.len i)) : P.pt i c ∈ P.edge i :=
  mem_edge_iff.2 ⟨c, hc, rfl⟩

theorem vertex_mem_edge : P.vertex i ∈ P.edge i := by
  rw [← pt_zero]; exact pt_mem_edge ⟨le_refl _, len_pos.le⟩

theorem vertex_mem_carrier : P.vertex i ∈ P.carrier := Set.mem_iUnion.2 ⟨i, vertex_mem_edge⟩

theorem edge_subset_carrier : P.edge i ⊆ P.carrier := Set.subset_iUnion _ i

/-- The incoming ray at `i + 1` is the reverse of the tangent of edge `i`. This is the identity
that lets the two germs at a shared vertex be compared. -/
theorem rayIn_succ : P.rayIn (i + 1) = -P.tang i := by
  rw [rayIn, tang, add_sub_cancel_right, dir, dir, norm_sub_rev]
  module

theorem vertex_pred_ne : P.vertex (i - 1) - P.vertex i ≠ 0 := by
  have h := P.vertex_ne (i - 1)
  rw [sub_add_cancel] at h
  exact sub_ne_zero.2 h

theorem det_rays_ne_zero : det (P.rayIn i) (P.tang i) ≠ 0 := by
  obtain ⟨c₁, hc₁, h₁⟩ := dir_eq_smul (vertex_pred_ne (P := P) (i := i))
  obtain ⟨c₂, hc₂, h₂⟩ := dir_eq_smul (sub_ne_zero_of_edge (P := P) (i := i))
  rw [rayIn, tang, h₁, h₂, det_smul_left, det_smul_right]
  exact mul_ne_zero hc₁.ne' (mul_ne_zero hc₂.ne' (P.corner i))

/-- A point of the edge arriving at `i` is a nonnegative multiple of the incoming ray away from
the vertex; a point of the edge leaving `i` is a nonnegative multiple of the outgoing one. This
is what keeps the two incident edges out of both sectors at `i`. -/
theorem mem_edge_pred_sub {x : Plane} (hx : x ∈ P.edge (i - 1)) :
    ∃ c : ℝ, 0 ≤ c ∧ x - P.vertex i = c • P.rayIn i := by
  rw [mem_edge_iff] at hx
  obtain ⟨c, ⟨hc0, hc1⟩, rfl⟩ := hx
  refine ⟨P.len (i - 1) - c, by linarith, ?_⟩
  have hsucc : i - 1 + 1 = i := sub_add_cancel i 1
  have hr : P.rayIn i = -P.tang (i - 1) := by
    have := rayIn_succ (P := P) (i := i - 1)
    rwa [hsucc] at this
  have hv : P.vertex i = P.vertex (i - 1 + 1) := by rw [hsucc]
  have hlen : P.vertex (i - 1 + 1) = P.vertex (i - 1) + (P.len (i - 1)) • P.tang (i - 1) := by
    rw [len_smul_tang]; module
  rw [pt, off, zero_smul, add_zero, hr, hv, hlen]
  module

theorem mem_edge_sub {x : Plane} (hx : x ∈ P.edge i) :
    ∃ c : ℝ, 0 ≤ c ∧ x - P.vertex i = c • P.tang i := by
  rw [mem_edge_iff] at hx
  obtain ⟨c, ⟨hc0, _⟩, rfl⟩ := hx
  exact ⟨c, hc0, pt_sub_vertex⟩

theorem pt_eq : P.pt i c = P.vertex i + c • P.tang i := by rw [pt, off, zero_smul, add_zero]

end ClosedPolygon

/-! ## The constants

`StripData` is the blueprint's "choose the blocks so that consecutive ones overlap and
nonadjacent closures are disjoint", with every constant named. The three numbers are a cone
radius `R`, a trim `lam` and a half-width `rho`; the separation hypotheses are exactly the
instances of Lemma 1.4 (b) that the construction consumes, and `germ` is the vertex-matching
threshold. Producing them is the unproved `exists_stripData`; see the Status section. -/

/-- The constants of the collar of a simple closed polygon. -/
structure StripData (P : ClosedPolygon m) where
  /-- The radius of the vertex sectors. -/
  R : ℝ
  /-- The distance by which an edge block stops short of each endpoint of its edge. -/
  lam : ℝ
  /-- The half-width of an edge block. -/
  rho : ℝ
  rho_pos : 0 < rho
  rho_lt_lam : rho < lam
  /-- The sectors reach past the ends of the blocks they have to overlap. -/
  two_lam_lt_R : 2 * lam < R
  /-- The blocks are nonempty, with room to spare at both ends. -/
  four_lam_lt_len : ∀ i, 4 * lam < P.len i
  /-- A sector does not run past the far end of an incident edge. -/
  R_le_len : ∀ i, R ≤ P.len i
  /-- Distinct vertices are `2R` apart, so distinct sectors are disjoint. -/
  sep_vertex : ∀ i j, i ≠ j → 2 * R ≤ dist (P.vertex i) (P.vertex j)
  /-- A vertex is `2R` away from every nonincident edge. The factor `2` is the slack that a
  block of half-width `rho ≤ R` needs in `notMem_sectorL_of_far`. -/
  sep_vertex_edge : ∀ i j, j ≠ i - 1 → j ≠ i → ∀ y ∈ P.edge j, 2 * R ≤ dist (P.vertex i) y
  /-- The trimmed edge `i` is `2 * rho` away from every other edge. -/
  sep_trim_edge : ∀ i j, j ≠ i → ∀ c ∈ Set.Icc lam (P.len i - lam), ∀ y ∈ P.edge j,
    2 * rho ≤ dist (P.pt i c) y
  /-- **The vertex-matching threshold.** This is the only hypothesis that is not a separation of
  compact sets: it says the blocks are narrow enough, relative to how far they stop short of the
  vertices, for `Plane.germs_split'` to apply at every corner. -/
  germ : ∀ i, rho * (1 + |inner ℝ (P.rayIn i) (P.tang i)|) ≤ lam * |det (P.rayIn i) (P.tang i)|

namespace StripData

variable {P : ClosedPolygon m} (D : StripData P) {i j : ZMod (m + 3)} {x : Plane}

theorem lam_pos : 0 < D.lam := lt_trans D.rho_pos D.rho_lt_lam

theorem R_pos : 0 < D.R := by have := D.lam_pos; linarith [D.two_lam_lt_R]

theorem rho_lt_R : D.rho < D.R := by
  have := D.lam_pos; have := D.rho_lt_lam; linarith [D.two_lam_lt_R]

/-! ### The four families of blocks -/

/-- The left block of edge `i`. -/
def blockL (i : ZMod (m + 3)) : Set Plane :=
  strip (P.vertex i) (P.tang i) D.lam (P.len i - D.lam) 0 D.rho

/-- The right block of edge `i`. -/
def blockR (i : ZMod (m + 3)) : Set Plane :=
  strip (P.vertex i) (P.tang i) D.lam (P.len i - D.lam) (-D.rho) 0

/-- The left sector at vertex `i`: the arc `arcCCW (tang i) (rayIn i)` is the one carrying both
left germs, by `Plane.germs_split'`. -/
def sectorL (i : ZMod (m + 3)) : Set Plane :=
  cone (P.vertex i) (arcCCW (P.tang i) (P.rayIn i)) D.R

/-- The right sector at vertex `i`. -/
def sectorR (i : ZMod (m + 3)) : Set Plane :=
  cone (P.vertex i) (arcCCW (P.rayIn i) (P.tang i)) D.R

/-- The left side of the collar. -/
def sideL : Set Plane := ⋃ i, (D.sectorL i ∪ D.blockL i)

/-- The right side of the collar. -/
def sideR : Set Plane := ⋃ i, (D.sectorR i ∪ D.blockR i)

/-- The collar itself. -/
def nbhd : Set Plane := D.sideL ∪ D.sideR ∪ P.carrier

theorem mem_blockL_iff : x ∈ D.blockL i ↔
    D.lam < coordAlong (P.vertex i) (P.tang i) x ∧
      coordAlong (P.vertex i) (P.tang i) x < P.len i - D.lam ∧
      0 < coordAcross (P.vertex i) (P.tang i) x ∧
      coordAcross (P.vertex i) (P.tang i) x < D.rho := Iff.rfl

theorem mem_blockR_iff : x ∈ D.blockR i ↔
    D.lam < coordAlong (P.vertex i) (P.tang i) x ∧
      coordAlong (P.vertex i) (P.tang i) x < P.len i - D.lam ∧
      -D.rho < coordAcross (P.vertex i) (P.tang i) x ∧
      coordAcross (P.vertex i) (P.tang i) x < 0 := Iff.rfl

theorem mem_blockL_off {t s : ℝ} : P.off i t s ∈ D.blockL i ↔
    D.lam < t ∧ t < P.len i - D.lam ∧ 0 < s ∧ s < D.rho := by
  rw [mem_blockL_iff, ClosedPolygon.coordAlong_off, ClosedPolygon.coordAcross_off]

theorem mem_blockR_off {t s : ℝ} : P.off i t s ∈ D.blockR i ↔
    D.lam < t ∧ t < P.len i - D.lam ∧ -D.rho < s ∧ s < 0 := by
  rw [mem_blockR_iff, ClosedPolygon.coordAlong_off, ClosedPolygon.coordAcross_off]

theorem isOpen_blockL : IsOpen (D.blockL i) := isOpen_strip _ _ _ _ _ _
theorem isOpen_blockR : IsOpen (D.blockR i) := isOpen_strip _ _ _ _ _ _
theorem isOpen_sectorL : IsOpen (D.sectorL i) := isOpen_cone (isOpen_arcCCW _ _)
theorem isOpen_sectorR : IsOpen (D.sectorR i) := isOpen_cone (isOpen_arcCCW _ _)

theorem convex_blockL : Convex ℝ (D.blockL i) := convex_strip _ _ _ _ _ _
theorem convex_blockR : Convex ℝ (D.blockR i) := convex_strip _ _ _ _ _ _

theorem isConnected_sectorL : IsConnected (D.sectorL i) :=
  isConnected_cone_arcCCW _ (by rw [det_comm]; exact neg_ne_zero.2 ClosedPolygon.det_rays_ne_zero)
    D.R_pos

theorem isConnected_sectorR : IsConnected (D.sectorR i) :=
  isConnected_cone_arcCCW _ ClosedPolygon.det_rays_ne_zero D.R_pos

/-! ### Where the blocks live

A block sits inside the `rho`-neighbourhood of the trimmed edge, and a sector inside the ball of
radius `R` about its vertex. Every "nonadjacent blocks are disjoint" step below is one of these
two containments against one of the separation hypotheses. -/

/-- The foot of the perpendicular from a point of a block lies on the trimmed edge, within `rho`
of the point. -/
theorem exists_foot (h : x ∈ D.blockL i ∪ D.blockR i) :
    ∃ c ∈ Set.Icc D.lam (P.len i - D.lam), dist x (P.pt i c) < D.rho := by
  refine ⟨coordAlong (P.vertex i) (P.tang i) x, ?_, ?_⟩
  · rcases h with h | h
    · exact ⟨(D.mem_blockL_iff.1 h).1.le, (D.mem_blockL_iff.1 h).2.1.le⟩
    · exact ⟨(D.mem_blockR_iff.1 h).1.le, (D.mem_blockR_iff.1 h).2.1.le⟩
  · rw [ClosedPolygon.pt_eq, dist_foot ClosedPolygon.isDirection_tang]
    rcases h with h | h
    · obtain ⟨_, _, h1, h2⟩ := D.mem_blockL_iff.1 h
      rw [abs_of_pos h1]; exact h2
    · obtain ⟨_, _, h1, h2⟩ := D.mem_blockR_iff.1 h
      rw [abs_of_neg h2]; linarith

theorem sector_subset_ball : D.sectorL i ⊆ ball (P.vertex i) D.R := cone_subset_ball
theorem sectorR_subset_ball : D.sectorR i ⊆ ball (P.vertex i) D.R := cone_subset_ball

/-! ### The germ argument at a vertex

These four lemmas are the whole content of "at a vertex the left sides of the incoming and
outgoing strips enter the same component of the vertex disk minus the two incident rays". Each
is one projection of `Plane.germs_split'`, applied to the frame decomposition of a point of a
block. -/

/-- The threshold hypothesis, specialised to a point of a block. -/
theorem germ_ineq {t s : ℝ} (ht : D.lam < t) (hs0 : 0 < s) (hs : s < D.rho) :
    s * |inner ℝ (P.rayIn i) (P.tang i)| < t * |det (P.rayIn i) (P.tang i)| := by
  have hd : 0 < |det (P.rayIn i) (P.tang i)| := abs_pos.2 ClosedPolygon.det_rays_ne_zero
  have habs : (0 : ℝ) ≤ |inner ℝ (P.rayIn i) (P.tang i)| := abs_nonneg _
  have h1 : s * |inner ℝ (P.rayIn i) (P.tang i)| ≤ s * (1 + |inner ℝ (P.rayIn i) (P.tang i)|) := by
    nlinarith
  have h2 : s * (1 + |inner ℝ (P.rayIn i) (P.tang i)|) <
      D.rho * (1 + |inner ℝ (P.rayIn i) (P.tang i)|) := by nlinarith
  have h3 := D.germ i
  nlinarith

/-- A point of the left block of edge `i`, seen from the vertex it leaves, is the outgoing left
germ, hence in the left arc there. -/
theorem blockL_sub_mem_arcL_start (h : x ∈ D.blockL i) :
    x - P.vertex i ∈ arcCCW (P.tang i) (P.rayIn i) := by
  obtain ⟨h1, h2, h3, h4⟩ := D.mem_blockL_iff.1 h
  have hx := ClosedPolygon.off_coord P i x
  rw [hx, ClosedPolygon.off_sub_vertex]
  exact (germs_split' ClosedPolygon.det_rays_ne_zero h3 (D.germ_ineq h1 h3 h4)).1.2

/-- The same point, seen from the vertex it arrives at, is the incoming left germ. -/
theorem blockL_sub_mem_arcL_finish (h : x ∈ D.blockL i) :
    x - P.vertex (i + 1) ∈ arcCCW (P.tang (i + 1)) (P.rayIn (i + 1)) := by
  obtain ⟨h1, h2, h3, h4⟩ := D.mem_blockL_iff.1 h
  set t := coordAlong (P.vertex i) (P.tang i) x with ht
  set s := coordAcross (P.vertex i) (P.tang i) x with hs
  have hx : x = P.off i t s := ClosedPolygon.off_coord P i x
  have hr : P.rayIn (i + 1) = -P.tang i := ClosedPolygon.rayIn_succ
  have hkey : x - P.vertex (i + 1) =
      (P.len i - t) • P.rayIn (i + 1) - s • perp (P.rayIn (i + 1)) := by
    have hv : P.vertex (i + 1) = P.vertex i + (P.len i) • P.tang i := by
      rw [ClosedPolygon.len_smul_tang]; module
    rw [hx, ClosedPolygon.off, hv, hr]
    have hp : perp (-P.tang i) = -perp (P.tang i) := by
      ext k; fin_cases k <;> simp [perp]
    rw [hp]
    module
  rw [hkey]
  exact (germs_split' ClosedPolygon.det_rays_ne_zero h3
    (D.germ_ineq (i := i + 1) (by linarith) h3 h4)).1.1

/-- A point of the right block of edge `i`, seen from the vertex it leaves, is the outgoing right
germ, hence in the right arc there. -/
theorem blockR_sub_mem_arcR_start (h : x ∈ D.blockR i) :
    x - P.vertex i ∈ arcCCW (P.rayIn i) (P.tang i) := by
  obtain ⟨h1, h2, h3, h4⟩ := D.mem_blockR_iff.1 h
  set t := coordAlong (P.vertex i) (P.tang i) x with ht
  set s := coordAcross (P.vertex i) (P.tang i) x with hs
  have hx : x = P.off i t s := ClosedPolygon.off_coord P i x
  have hkey : x - P.vertex i = t • P.tang i - (-s) • perp (P.tang i) := by
    rw [hx, ClosedPolygon.off_sub_vertex]; module
  rw [hkey]
  exact (germs_split' ClosedPolygon.det_rays_ne_zero (by linarith)
    (D.germ_ineq h1 (by linarith) (by linarith))).2.2

/-- The same point, seen from the vertex it arrives at, is the incoming right germ. -/
theorem blockR_sub_mem_arcR_finish (h : x ∈ D.blockR i) :
    x - P.vertex (i + 1) ∈ arcCCW (P.rayIn (i + 1)) (P.tang (i + 1)) := by
  obtain ⟨h1, h2, h3, h4⟩ := D.mem_blockR_iff.1 h
  set t := coordAlong (P.vertex i) (P.tang i) x with ht
  set s := coordAcross (P.vertex i) (P.tang i) x with hs
  have hx : x = P.off i t s := ClosedPolygon.off_coord P i x
  have hr : P.rayIn (i + 1) = -P.tang i := ClosedPolygon.rayIn_succ
  have hkey : x - P.vertex (i + 1) =
      (P.len i - t) • P.rayIn (i + 1) + (-s) • perp (P.rayIn (i + 1)) := by
    have hv : P.vertex (i + 1) = P.vertex i + (P.len i) • P.tang i := by
      rw [ClosedPolygon.len_smul_tang]; module
    rw [hx, ClosedPolygon.off, hv, hr]
    have hp : perp (-P.tang i) = -perp (P.tang i) := by
      ext k; fin_cases k <;> simp [perp]
    rw [hp]
    module
  rw [hkey]
  exact (germs_split' ClosedPolygon.det_rays_ne_zero (by linarith)
    (D.germ_ineq (i := i + 1) (by linarith) (by linarith) (by linarith))).2.1

/-! ### Nonadjacent blocks are disjoint

Everything here is one of the separation hypotheses of `StripData` against one of the two
containments `exists_foot` and `sector_subset_ball`. -/

theorem pt_mem_edge_of_trim {c : ℝ} (hc : c ∈ Set.Icc D.lam (P.len i - D.lam)) :
    P.pt i c ∈ P.edge i :=
  ClosedPolygon.pt_mem_edge ⟨le_trans D.lam_pos.le hc.1, le_trans hc.2 (by linarith [D.lam_pos])⟩

/-- A block misses every edge but its own. -/
theorem block_notMem_edge (h : x ∈ D.blockL i ∪ D.blockR i) (hj : j ≠ i) : x ∉ P.edge j := by
  intro hx
  obtain ⟨c, hc, hd⟩ := D.exists_foot h
  have := D.sep_trim_edge i j hj c hc x hx
  rw [dist_comm] at hd
  linarith [D.rho_pos]

/-- A block misses its own edge, because its points have nonzero offset. -/
theorem block_notMem_own_edge (h : x ∈ D.blockL i ∪ D.blockR i) : x ∉ P.edge i := by
  intro hx
  rw [ClosedPolygon.mem_edge_iff] at hx
  obtain ⟨c, _, rfl⟩ := hx
  have hzero : coordAcross (P.vertex i) (P.tang i) (P.pt i c) = 0 := by
    rw [ClosedPolygon.pt]; exact ClosedPolygon.coordAcross_off
  rcases h with h | h
  · have hpos := (D.mem_blockL_iff.1 h).2.2.1
    rw [hzero] at hpos
    exact lt_irrefl 0 hpos
  · have hneg := (D.mem_blockR_iff.1 h).2.2.2
    rw [hzero] at hneg
    exact lt_irrefl 0 hneg

theorem block_notMem_carrier (h : x ∈ D.blockL i ∪ D.blockR i) : x ∉ P.carrier := by
  rintro hx
  obtain ⟨j, hj⟩ := Set.mem_iUnion.1 hx
  by_cases hij : j = i
  · exact D.block_notMem_own_edge h (hij ▸ hj)
  · exact D.block_notMem_edge h hij hj

/-- A block stays out of the sectors at every vertex other than its own two. -/
theorem block_notMem_ball_vertex (h : x ∈ D.blockL i ∪ D.blockR i) (hj1 : j ≠ i)
    (hj2 : j ≠ i + 1) : x ∉ ball (P.vertex j) D.R := by
  intro hx
  obtain ⟨c, hc, hd⟩ := D.exists_foot h
  have hne1 : i ≠ j - 1 := fun he => hj2 (by rw [he]; ring)
  have := D.sep_vertex_edge j i hne1 (Ne.symm hj1) _ (D.pt_mem_edge_of_trim hc)
  have h1 : dist (P.vertex j) (P.pt i c) ≤ dist (P.vertex j) x + dist x (P.pt i c) :=
    dist_triangle _ _ _
  rw [mem_ball] at hx
  rw [dist_comm] at hx
  linarith [D.rho_lt_R]

/-- A sector misses every edge that is not incident to its vertex. -/
theorem sector_notMem_far_edge (h : x ∈ ball (P.vertex i) D.R) (hj1 : j ≠ i - 1) (hj2 : j ≠ i) :
    x ∉ P.edge j := by
  intro hx
  have := D.sep_vertex_edge i j hj1 hj2 x hx
  rw [mem_ball, dist_comm] at h
  linarith [D.R_pos]

/-- A sector misses the two edges incident to its vertex: their points lie on the two bounding
rays, and the arcs are open. -/
theorem sectorL_notMem_carrier (h : x ∈ D.sectorL i) : x ∉ P.carrier := by
  rintro hx
  obtain ⟨j, hj⟩ := Set.mem_iUnion.1 hx
  by_cases hji : j = i
  · rw [hji] at hj
    obtain ⟨c, hc, he⟩ := ClosedPolygon.mem_edge_sub hj
    exact ((notMem_arcCCW_smul (P.tang i) (P.rayIn i) hc).1) (he ▸ h.1)
  by_cases hjp : j = i - 1
  · rw [hjp] at hj
    obtain ⟨c, hc, he⟩ := ClosedPolygon.mem_edge_pred_sub (i := i) hj
    exact ((notMem_arcCCW_smul (P.rayIn i) (P.tang i) hc).2) (he ▸ h.1)
  · exact D.sector_notMem_far_edge (i := i) h.2 hjp hji hj

theorem sectorR_notMem_carrier (h : x ∈ D.sectorR i) : x ∉ P.carrier := by
  rintro hx
  obtain ⟨j, hj⟩ := Set.mem_iUnion.1 hx
  by_cases hji : j = i
  · rw [hji] at hj
    obtain ⟨c, hc, he⟩ := ClosedPolygon.mem_edge_sub hj
    exact ((notMem_arcCCW_smul (P.tang i) (P.rayIn i) hc).2) (he ▸ h.1)
  by_cases hjp : j = i - 1
  · rw [hjp] at hj
    obtain ⟨c, hc, he⟩ := ClosedPolygon.mem_edge_pred_sub (i := i) hj
    exact ((notMem_arcCCW_smul (P.rayIn i) (P.tang i) hc).1) (he ▸ h.1)
  · exact D.sector_notMem_far_edge (i := i) h.2 hjp hji hj

theorem sideL_disjoint_carrier : Disjoint D.sideL P.carrier := by
  rw [Set.disjoint_left]
  rintro y hy hc
  obtain ⟨i, hi⟩ := Set.mem_iUnion.1 hy
  rcases hi with hi | hi
  · exact D.sectorL_notMem_carrier hi hc
  · exact D.block_notMem_carrier (Or.inl hi) hc

theorem sideR_disjoint_carrier : Disjoint D.sideR P.carrier := by
  rw [Set.disjoint_left]
  rintro y hy hc
  obtain ⟨i, hi⟩ := Set.mem_iUnion.1 hy
  rcases hi with hi | hi
  · exact D.sectorR_notMem_carrier hi hc
  · exact D.block_notMem_carrier (Or.inr hi) hc

/-! ### The two sides are disjoint

Four families times four families. The pairs with distinct indices are settled by distance; the
pairs at a shared index are settled by `Plane.arcCCW_disjoint'` through the germ lemmas. -/

theorem blockL_disjoint_blockR (hL : x ∈ D.blockL i) (hR : x ∈ D.blockR j) : False := by
  by_cases hij : j = i
  · rw [hij] at hR
    exact absurd (D.mem_blockL_iff.1 hL).2.2.1 (asymm (D.mem_blockR_iff.1 hR).2.2.2)
  · obtain ⟨c, hc, hd⟩ := D.exists_foot (Or.inl hL)
    obtain ⟨c', hc', hd'⟩ := D.exists_foot (Or.inr hR)
    have hsep := D.sep_trim_edge i j hij c hc _ (D.pt_mem_edge_of_trim hc')
    have h1 : dist (P.pt i c) (P.pt j c') ≤ dist (P.pt i c) x + dist x (P.pt j c') :=
      dist_triangle _ _ _
    rw [dist_comm] at hd
    linarith

theorem blockL_disjoint_sectorR (hL : x ∈ D.blockL i) (hR : x ∈ D.sectorR j) : False := by
  by_cases hij : j = i
  · subst hij
    exact (arcCCW_disjoint' (ClosedPolygon.det_rays_ne_zero (P := P) (i := j))).ne_of_mem
      hR.1 (D.blockL_sub_mem_arcL_start hL) rfl
  by_cases hij2 : j = i + 1
  · subst hij2
    exact (arcCCW_disjoint' (ClosedPolygon.det_rays_ne_zero (P := P) (i := i + 1))).ne_of_mem
      hR.1 (D.blockL_sub_mem_arcL_finish hL) rfl
  · exact D.block_notMem_ball_vertex (Or.inl hL) hij hij2 hR.2

theorem sectorL_disjoint_blockR (hL : x ∈ D.sectorL i) (hR : x ∈ D.blockR j) : False := by
  by_cases hij : i = j
  · subst hij
    exact (arcCCW_disjoint' (ClosedPolygon.det_rays_ne_zero (P := P) (i := i))).ne_of_mem
      (D.blockR_sub_mem_arcR_start hR) hL.1 rfl
  by_cases hij2 : i = j + 1
  · subst hij2
    exact (arcCCW_disjoint' (ClosedPolygon.det_rays_ne_zero (P := P) (i := j + 1))).ne_of_mem
      (D.blockR_sub_mem_arcR_finish hR) hL.1 rfl
  · exact D.block_notMem_ball_vertex (Or.inr hR) hij hij2 hL.2

theorem sectorL_disjoint_sectorR (hL : x ∈ D.sectorL i) (hR : x ∈ D.sectorR j) : False := by
  by_cases hij : i = j
  · subst hij
    exact (arcCCW_disjoint' (ClosedPolygon.det_rays_ne_zero (P := P) (i := i))).ne_of_mem
      hR.1 hL.1 rfl
  · have hsep := D.sep_vertex i j hij
    have hdL : dist x (P.vertex i) < D.R := hL.2
    have hdR : dist x (P.vertex j) < D.R := hR.2
    have h1 : dist (P.vertex i) (P.vertex j) ≤ dist (P.vertex i) x + dist x (P.vertex j) :=
      dist_triangle _ _ _
    rw [dist_comm (P.vertex i) x] at h1
    linarith

theorem sideL_disjoint_sideR : Disjoint D.sideL D.sideR := by
  rw [Set.disjoint_left]
  rintro y hy hz
  obtain ⟨i, hi⟩ := Set.mem_iUnion.1 hy
  obtain ⟨j, hj⟩ := Set.mem_iUnion.1 hz
  rcases hi with hi | hi <;> rcases hj with hj | hj
  · exact D.sectorL_disjoint_sectorR hi hj
  · exact D.sectorL_disjoint_blockR hi hj
  · exact D.blockL_disjoint_sectorR hi hj
  · exact D.blockL_disjoint_blockR hi hj

end StripData

end Schoenflies


==> anc/P5-kernel-deficit-lean-v6/vendor/schoenflies-lean/Schoenflies/StripConnected.lean <==
/-
Copyright (c) 2026 Álvaro Begué. All rights reserved.
Released under Apache 2.0 license as described in the file LICENSE.
Authors: Álvaro Begué
-/
import Schoenflies.Strip

/-!
# The collar of a closed polygon is two-sided

`Schoenflies/Strip.lean` builds the blocks of Lemma 1.8 and proves the hard local half of the
statement: the two labelled sides are disjoint. This module closes the lemma for a *closed*
polygon by supplying the two remaining global facts.

* **Each side is connected.** The blueprint says "consecutive edge and vertex blocks overlap in
  a nonempty labelled half-strip, so the union of all left pieces is connected". Here that
  overlap is produced explicitly: `StripData.mem_overlapL_start` puts the point at frame
  position `(3 lam / 2, rho / 2)` in both `blockL i` and `sectorL i`, and
  `StripData.mem_overlapL_finish` puts the point at `(len i - 3 lam / 2, rho / 2)` in both
  `blockL i` and `sectorL (i + 1)`. The two `StripData` constraints that make these work are
  exactly the two the structure advertises for the purpose: `four_lam_lt_len` keeps the frame
  position inside the block, and `two_lam_lt_R` keeps it inside the sector, since
  `3 lam / 2 + rho / 2 < 2 lam < R`.

  The chaining is then a finite induction along `chainL`, and it does **not** need the
  wrap-around: connectedness of a union of connected sets only needs *some* spanning tree of
  the overlap graph, and the linear chain `0, 1, …, m + 2` is one. The blueprint's "the labels
  return consistently after one circuit" is a statement about the *labelling*, not about
  connectedness, and it is `Strip.sideL_disjoint_sideR`, already proved: it is what makes
  `sideL` and `sideR` two sets rather than one.

* **The collar is a neighbourhood, and removing the curve leaves exactly the two sides.**
  `StripData.nbhd_diff_carrier` is immediate from the two disjointness results of `Strip.lean`.
  Openness of `nbhd` is not: `nbhd` contains the curve, so it has to be recognised as a union
  of open sets. `StripData.nbhd_eq` does that, rewriting it as the union of the vertex balls
  and the full edge tubes; the two inclusions are `ball_diff_carrier_subset` and
  `tube_diff_carrier_subset` one way, and the covering of each edge by "near the first vertex,
  near the second vertex, or in the trimmed middle" the other way.

## Blueprint

* `Schoenflies.StripData.isConnected_sideL`, `.isConnected_sideR` — "the union of all left
  pieces is connected; the same is true on the right", inside Lemma 1.8 (a).
* `Schoenflies.StripData.nbhd_diff_carrier` — `N \ P = N_L ⊔ N_R`, Lemma 1.8 (a).
* `Schoenflies.StripData.collar` — Lemma 1.8 (a) for a closed polygon, given the constants.

Producing the constants is `exists_stripData`, which lives elsewhere; every statement here is
for a given `D : StripData P`, exactly as in `Schoenflies/Strip.lean`.
-/

open Metric Set

namespace Schoenflies

open Plane

variable {m : ℕ}

namespace ClosedPolygon

variable {P : ClosedPolygon m} {i : ZMod (m + 3)} {c t s : ℝ}

/-! ### Two frames at one edge

Everything below needs the edge frame read from *both* ends: `Strip.lean` has the departure
end, and the overlap with the sector at the far vertex needs the arrival end. -/

/-- The incoming ray at a vertex is a unit vector. -/
theorem isDirection_rayIn : IsDirection (P.rayIn i) := isDirection_dir vertex_pred_ne

/-- The far vertex of edge `i` sits at frame position `(len i, 0)`. -/
theorem off_sub_vertex_succ :
    P.off i t s - P.vertex (i + 1) = (t - P.len i) • P.tang i + s • perp (P.tang i) := by
  have hv : P.vertex (i + 1) = P.vertex i + (P.len i) • P.tang i := by
    rw [len_smul_tang]; module
  rw [off, hv]; module

/-- The block-to-far-sector distance bound, the mirror of `dist_off_vertex_le`. -/
theorem dist_off_vertex_succ_le : dist (P.off i t s) (P.vertex (i + 1)) ≤ |t - P.len i| + |s| := by
  rw [dist_eq_norm, off_sub_vertex_succ]
  calc ‖(t - P.len i) • P.tang i + s • perp (P.tang i)‖
      ≤ ‖(t - P.len i) • P.tang i‖ + ‖s • perp (P.tang i)‖ := norm_add_le _ _
    _ = |t - P.len i| + |s| := by
        rw [norm_smul, norm_smul, Real.norm_eq_abs, Real.norm_eq_abs, norm_perp,
          isDirection_tang.norm, mul_one, mul_one]

/-- The distance from a point of edge `i` to the edge's far endpoint, the mirror of
`dist_pt_vertex`. -/
theorem dist_pt_vertex_succ : dist (P.pt i c) (P.vertex (i + 1)) = |c - P.len i| := by
  rw [pt, dist_eq_norm, off_sub_vertex_succ, zero_smul, add_zero, norm_smul, Real.norm_eq_abs,
    isDirection_tang.norm, mul_one]

/-! ### The two incident edges, as rays out of a vertex

`mem_edge_sub` and `mem_edge_pred_sub` read a point of an incident edge as a multiple of a ray.
The converses are what says that a ball about a vertex minus the curve is covered by the two
sectors: a direction on one of the two rays is *on the curve*, not beside it. -/

/-- Walking back along the incoming ray from vertex `i` traverses the previous edge. -/
theorem vertex_add_smul_rayIn (P : ClosedPolygon m) (i : ZMod (m + 3)) (c : ℝ) :
    P.vertex i + c • P.rayIn i = P.pt (i - 1) (P.len (i - 1) - c) := by
  have hsucc : i - 1 + 1 = i := sub_add_cancel i 1
  have hr : P.rayIn i = -P.tang (i - 1) := by
    have h := rayIn_succ (P := P) (i := i - 1)
    rwa [hsucc] at h
  have hlen : P.vertex i = P.vertex (i - 1) + (P.len (i - 1)) • P.tang (i - 1) := by
    rw [len_smul_tang, hsucc]; module
  rw [pt_eq, hr, hlen]
  module

/-- A point of the incoming ray at distance at most the previous edge's length lies on that
edge. -/
theorem mem_edge_pred_of_smul_rayIn (hc0 : 0 ≤ c) (hc1 : c ≤ P.len (i - 1)) :
    P.vertex i + c • P.rayIn i ∈ P.edge (i - 1) := by
  rw [vertex_add_smul_rayIn]
  exact pt_mem_edge ⟨by linarith, by linarith⟩

/-- A point of the outgoing ray at distance at most the edge's length lies on that edge. -/
theorem mem_edge_of_smul_tang (hc0 : 0 ≤ c) (hc1 : c ≤ P.len i) :
    P.vertex i + c • P.tang i ∈ P.edge i := by
  rw [← pt_eq]
  exact pt_mem_edge ⟨hc0, hc1⟩

end ClosedPolygon

namespace StripData

variable {P : ClosedPolygon m} (D : StripData P) {i j : ZMod (m + 3)} {x : Plane}

/-! ### The overlaps

The blueprint's "consecutive edge and vertex blocks overlap in a nonempty labelled half-strip".
Both witnesses sit at across-coordinate `rho / 2`, at along-coordinate `3 lam / 2` from the
vertex in question. The two hypotheses of `StripData` that were put there for this are
`four_lam_lt_len` — which gives `3 lam / 2 < len i - lam`, so the point is inside the block —
and `two_lam_lt_R` together with `rho < lam` — which gives
`3 lam / 2 + rho / 2 < 2 lam < R`, so the point is inside the sector. -/

/-- The along-coordinate of the witnesses clears the near trim. -/
theorem lam_lt_three_halves_lam : D.lam < 3 * D.lam / 2 := by have := D.lam_pos; linarith

/-- …and stays short of the far one, by `four_lam_lt_len`. -/
theorem three_halves_lam_lt : 3 * D.lam / 2 < P.len i - D.lam := by
  have := D.lam_pos
  have := D.four_lam_lt_len i
  linarith

/-- …and the whole witness stays inside the sector, by `rho_lt_lam` and `two_lam_lt_R`. -/
theorem overlap_dist_lt : 3 * D.lam / 2 + D.rho / 2 < D.R := by
  have := D.rho_lt_lam
  have := D.two_lam_lt_R
  linarith

/-- **The overlap at the departure vertex.** The point at frame position `(3 lam / 2, rho / 2)`
of edge `i` lies both in the left block of that edge and in the left sector at `i`. -/
theorem mem_overlapL_start :
    P.off i (3 * D.lam / 2) (D.rho / 2) ∈ D.blockL i ∩ D.sectorL i := by
  have hmem : P.off i (3 * D.lam / 2) (D.rho / 2) ∈ D.blockL i :=
    D.mem_blockL_off.2 ⟨D.lam_lt_three_halves_lam, D.three_halves_lam_lt,
      by linarith [D.rho_pos], by linarith [D.rho_pos]⟩
  refine ⟨hmem, D.blockL_sub_mem_arcL_start hmem, ?_⟩
  -- The sector reaches this far because `3 lam / 2 + rho / 2 < 2 lam < R`.
  refine lt_of_le_of_lt ClosedPolygon.dist_off_vertex_le ?_
  rw [abs_of_pos (by linarith [D.lam_pos] : (0:ℝ) < 3 * D.lam / 2),
    abs_of_pos (by linarith [D.rho_pos] : (0:ℝ) < D.rho / 2)]
  exact D.overlap_dist_lt

/-- **The overlap at the arrival vertex.** The point at frame position
`(len i - 3 lam / 2, rho / 2)` of edge `i` lies both in the left block of that edge and in the
left sector at `i + 1`. -/
theorem mem_overlapL_finish :
    P.off i (P.len i - 3 * D.lam / 2) (D.rho / 2) ∈ D.blockL i ∩ D.sectorL (i + 1) := by
  have h1 : D.lam < P.len i - 3 * D.lam / 2 := by
    have := D.lam_pos; have := D.four_lam_lt_len i; linarith
  have h2 : P.len i - 3 * D.lam / 2 < P.len i - D.lam := by have := D.lam_pos; linarith
  have hmem : P.off i (P.len i - 3 * D.lam / 2) (D.rho / 2) ∈ D.blockL i :=
    D.mem_blockL_off.2 ⟨h1, h2, by linarith [D.rho_pos], by linarith [D.rho_pos]⟩
  refine ⟨hmem, D.blockL_sub_mem_arcL_finish hmem, ?_⟩
  refine lt_of_le_of_lt ClosedPolygon.dist_off_vertex_succ_le ?_
  rw [show P.len i - 3 * D.lam / 2 - P.len i = -(3 * D.lam / 2) by ring,
    abs_neg, abs_of_pos (by linarith [D.lam_pos] : (0:ℝ) < 3 * D.lam / 2),
    abs_of_pos (by linarith [D.rho_pos] : (0:ℝ) < D.rho / 2)]
  exact D.overlap_dist_lt

/-- The right-hand mirror of `mem_overlapL_start`. -/
theorem mem_overlapR_start :
    P.off i (3 * D.lam / 2) (-(D.rho / 2)) ∈ D.blockR i ∩ D.sectorR i := by
  have hmem : P.off i (3 * D.lam / 2) (-(D.rho / 2)) ∈ D.blockR i :=
    D.mem_blockR_off.2 ⟨D.lam_lt_three_halves_lam, D.three_halves_lam_lt,
      by linarith [D.rho_pos], by linarith [D.rho_pos]⟩
  refine ⟨hmem, D.blockR_sub_mem_arcR_start hmem, ?_⟩
  refine lt_of_le_of_lt ClosedPolygon.dist_off_vertex_le ?_
  rw [abs_of_pos (by linarith [D.lam_pos] : (0:ℝ) < 3 * D.lam / 2),
    abs_neg, abs_of_pos (by linarith [D.rho_pos] : (0:ℝ) < D.rho / 2)]
  exact D.overlap_dist_lt

/-- The right-hand mirror of `mem_overlapL_finish`. -/
theorem mem_overlapR_finish :
    P.off i (P.len i - 3 * D.lam / 2) (-(D.rho / 2)) ∈ D.blockR i ∩ D.sectorR (i + 1) := by
  have h1 : D.lam < P.len i - 3 * D.lam / 2 := by
    have := D.lam_pos; have := D.four_lam_lt_len i; linarith
  have h2 : P.len i - 3 * D.lam / 2 < P.len i - D.lam := by have := D.lam_pos; linarith
  have hmem : P.off i (P.len i - 3 * D.lam / 2) (-(D.rho / 2)) ∈ D.blockR i :=
    D.mem_blockR_off.2 ⟨h1, h2, by linarith [D.rho_pos], by linarith [D.rho_pos]⟩
  refine ⟨hmem, D.blockR_sub_mem_arcR_finish hmem, ?_⟩
  refine lt_of_le_of_lt ClosedPolygon.dist_off_vertex_succ_le ?_
  rw [show P.len i - 3 * D.lam / 2 - P.len i = -(3 * D.lam / 2) by ring,
    abs_neg, abs_of_pos (by linarith [D.lam_pos] : (0:ℝ) < 3 * D.lam / 2),
    abs_neg, abs_of_pos (by linarith [D.rho_pos] : (0:ℝ) < D.rho / 2)]
  exact D.overlap_dist_lt

theorem blockL_nonempty : (D.blockL i).Nonempty := ⟨_, D.mem_overlapL_start.1⟩
theorem blockR_nonempty : (D.blockR i).Nonempty := ⟨_, D.mem_overlapR_start.1⟩

theorem isConnected_blockL : IsConnected (D.blockL i) :=
  D.convex_blockL.isConnected D.blockL_nonempty

theorem isConnected_blockR : IsConnected (D.blockR i) :=
  D.convex_blockR.isConnected D.blockR_nonempty

end StripData

/-! ## Chaining a cyclic family

The union of the left pieces is connected because consecutive pieces overlap. This is a fact
about any cyclically indexed family, and it is worth isolating: it is used once on the left and
once on the right, and it is where the "cyclic" of the blueprint gets examined.

The point to notice is that the closing overlap `F (last) ∩ F 0` is **not used**. A union of
connected sets is connected as soon as the overlap graph is connected, and the path
`0 — 1 — ⋯ — N-1` already spans it; the extra edge back to `0` is a cycle, not a new vertex.
The blueprint's "the labels return consistently after one circuit" is therefore not needed
*here*: it is needed to know that the left label and the right label never collide, which is
`StripData.sideL_disjoint_sideR`, and that is already proved. -/

/-- A cyclically indexed family of connected sets in which every member meets its successor has
connected union. Only the overlaps along the linear chain `0, 1, …, N - 1` are consumed. -/
theorem isConnected_iUnion_zmod {α : Type*} [TopologicalSpace α] {N : ℕ} [NeZero N]
    (F : ZMod N → Set α) (hconn : ∀ i, IsConnected (F i))
    (hmeet : ∀ i, (F i ∩ F (i + 1)).Nonempty) : IsConnected (⋃ i, F i) := by
  -- `chain k` is the union of the pieces with index the cast of some `j ≤ k`.
  set chain : ℕ → Set α := fun k => ⋃ j : ℕ, ⋃ _ : j ≤ k, F (j : ZMod N) with hchain
  have hstep : ∀ k : ℕ, chain (k + 1) = chain k ∪ F ((k + 1 : ℕ) : ZMod N) := by
    intro k
    ext y
    simp only [hchain, Set.mem_iUnion, Set.mem_union, exists_prop]
    constructor
    · rintro ⟨j, hj, hy⟩
      rcases Nat.lt_or_ge j (k + 1) with h | h
      · exact Or.inl ⟨j, Nat.lt_succ_iff.1 h, hy⟩
      · exact Or.inr ((le_antisymm hj h) ▸ hy)
    · rintro (⟨j, hj, hy⟩ | hy)
      · exact ⟨j, le_trans hj (Nat.le_succ k), hy⟩
      · exact ⟨k + 1, le_refl _, hy⟩
  have hzero : chain 0 = F 0 := by
    ext y
    simp only [hchain, Set.mem_iUnion, Nat.le_zero, exists_prop]
    constructor
    · rintro ⟨j, rfl, hy⟩; simpa using hy
    · intro hy; exact ⟨0, rfl, by simpa using hy⟩
  have key : ∀ k : ℕ, IsConnected (chain k) := by
    intro k
    induction k with
    | zero => rw [hzero]; exact hconn 0
    | succ k ih =>
        rw [hstep k]
        refine IsConnected.union ?_ ih (hconn _)
        -- The overlap of the last two links, transported along `((k+1 : ℕ) : ZMod N) = k + 1`.
        obtain ⟨y, hy1, hy2⟩ := hmeet ((k : ℕ) : ZMod N)
        refine ⟨y, ?_, ?_⟩
        · exact Set.mem_iUnion.2 ⟨k, Set.mem_iUnion.2 ⟨le_refl k, hy1⟩⟩
        · rwa [show ((k + 1 : ℕ) : ZMod N) = ((k : ℕ) : ZMod N) + 1 by push_cast; ring]
  have hcover : (⋃ i, F i) = chain (N - 1) := by
    refine Set.Subset.antisymm ?_ ?_
    · refine Set.iUnion_subset fun i y hy => ?_
      have hval : ((i.val : ℕ) : ZMod N) = i := ZMod.natCast_rightInverse i
      have hlt : i.val < N := ZMod.val_lt i
      refine Set.mem_iUnion.2 ⟨i.val, Set.mem_iUnion.2 ⟨by omega, ?_⟩⟩
      rw [hval]
      exact hy
    · refine Set.iUnion_subset fun j => Set.iUnion_subset fun _ => Set.subset_iUnion _ _
  rw [hcover]
  exact key _

namespace StripData

variable {P : ClosedPolygon m} (D : StripData P) {i j : ZMod (m + 3)} {x : Plane}

/-! ### The two sides are connected -/

/-- The left piece at index `i`: the left sector at vertex `i` glued to the left block of the
edge leaving `i`. -/
def pieceL (i : ZMod (m + 3)) : Set Plane := D.sectorL i ∪ D.blockL i

/-- The right piece at index `i`. -/
def pieceR (i : ZMod (m + 3)) : Set Plane := D.sectorR i ∪ D.blockR i

theorem sideL_eq_iUnion : D.sideL = ⋃ i, D.pieceL i := rfl
theorem sideR_eq_iUnion : D.sideR = ⋃ i, D.pieceR i := rfl

/-- A piece is connected: its sector and its block overlap, at `mem_overlapL_start`. -/
theorem isConnected_pieceL : IsConnected (D.pieceL i) :=
  IsConnected.union ⟨_, D.mem_overlapL_start.2, D.mem_overlapL_start.1⟩ D.isConnected_sectorL
    D.isConnected_blockL

theorem isConnected_pieceR : IsConnected (D.pieceR i) :=
  IsConnected.union ⟨_, D.mem_overlapR_start.2, D.mem_overlapR_start.1⟩ D.isConnected_sectorR
    D.isConnected_blockR

/-- Consecutive pieces overlap: the block of edge `i` reaches into the sector at `i + 1`. -/
theorem pieceL_inter_succ_nonempty : (D.pieceL i ∩ D.pieceL (i + 1)).Nonempty :=
  ⟨_, Or.inr D.mem_overlapL_finish.1, Or.inl D.mem_overlapL_finish.2⟩

theorem pieceR_inter_succ_nonempty : (D.pieceR i ∩ D.pieceR (i + 1)).Nonempty :=
  ⟨_, Or.inr D.mem_overlapR_finish.1, Or.inl D.mem_overlapR_finish.2⟩

/-- **The left side of the collar is connected.** -/
theorem isConnected_sideL : IsConnected D.sideL := by
  rw [D.sideL_eq_iUnion]
  exact isConnected_iUnion_zmod _ (fun i => D.isConnected_pieceL)
    (fun i => D.pieceL_inter_succ_nonempty)

/-- **The right side of the collar is connected.** -/
theorem isConnected_sideR : IsConnected D.sideR := by
  rw [D.sideR_eq_iUnion]
  exact isConnected_iUnion_zmod _ (fun i => D.isConnected_pieceR)
    (fun i => D.pieceR_inter_succ_nonempty)

theorem isOpen_sideL : IsOpen D.sideL :=
  isOpen_iUnion fun _ => D.isOpen_sectorL.union D.isOpen_blockL

theorem isOpen_sideR : IsOpen D.sideR :=
  isOpen_iUnion fun _ => D.isOpen_sectorR.union D.isOpen_blockR

/-! ### The collar minus the curve is exactly the two sides

`nbhd` was *defined* as `sideL ∪ sideR ∪ carrier`, so this is only the two disjointness
statements of `Strip.lean` read backwards. -/

/-- **Lemma 1.8 (a), the set equality.** Removing the curve from the collar leaves exactly the
two labelled sides. With `sideL_disjoint_sideR` this is `N \ P = N_L ⊔ N_R`. -/
theorem nbhd_diff_carrier : D.nbhd \ P.carrier = D.sideL ∪ D.sideR := by
  ext y
  constructor
  · rintro ⟨hy, hyc⟩
    rcases hy with h | h
    · exact h
    · exact absurd h hyc
  · intro hy
    refine ⟨Or.inl hy, ?_⟩
    rcases hy with h | h
    · exact fun hc => Set.disjoint_left.1 D.sideL_disjoint_carrier h hc
    · exact fun hc => Set.disjoint_left.1 D.sideR_disjoint_carrier h hc

theorem carrier_subset_nbhd : P.carrier ⊆ D.nbhd := fun _ hy => Or.inr hy

/-! ### The collar is open

`nbhd` contains the curve, so openness is not formal: it has to be exhibited as a union of open
sets. The two families are the vertex balls and the *full* edge tubes — the block of half-width
`rho` on both sides of the trimmed edge, core included. Each of the two is covered by
`nbhd` because its points off the curve are labelled (`ball_diff_carrier_subset`,
`tube_diff_carrier_subset`); conversely they cover `nbhd`, the only nontrivial part being that
they cover the curve itself, which is the three-way split of an edge into "within `R` of the
first vertex", "within `R` of the second", and "in the trimmed middle". -/

/-- The full tube of edge `i`: the trimmed edge thickened by `rho` on both sides. It is the
union of the two blocks with the piece of the edge between them. -/
def tube (i : ZMod (m + 3)) : Set Plane :=
  strip (P.vertex i) (P.tang i) D.lam (P.len i - D.lam) (-D.rho) D.rho

theorem isOpen_tube : IsOpen (D.tube i) := isOpen_strip _ _ _ _ _ _

theorem mem_tube_off {t s : ℝ} : P.off i t s ∈ D.tube i ↔
    D.lam < t ∧ t < P.len i - D.lam ∧ -D.rho < s ∧ s < D.rho := by
  rw [tube, mem_strip_iff, ClosedPolygon.coordAlong_off, ClosedPolygon.coordAcross_off]

theorem blockL_subset_tube : D.blockL i ⊆ D.tube i := by
  intro y hy
  obtain ⟨h1, h2, h3, h4⟩ := D.mem_blockL_iff.1 hy
  exact ⟨h1, h2, by linarith [D.rho_pos], h4⟩

theorem blockR_subset_tube : D.blockR i ⊆ D.tube i := by
  intro y hy
  obtain ⟨h1, h2, h3, h4⟩ := D.mem_blockR_iff.1 hy
  exact ⟨h1, h2, h3, by linarith [D.rho_pos]⟩

/-- **A vertex ball minus the curve is covered by the two sectors at that vertex.** A point of
the ball off the curve points in some direction from the vertex; by `mem_ray_or_mem_arcCCW'`
that direction is either one of the two incident rays — and then the point is *on* the incident
edge, because `R_le_len` says the sector does not run past the far end — or on one of the two
arcs, and then the point is in the corresponding sector. -/
theorem ball_diff_carrier_subset :
    ball (P.vertex i) D.R \ P.carrier ⊆ D.sectorL i ∪ D.sectorR i := by
  rintro y ⟨hy, hyc⟩
  have hne : y - P.vertex i ≠ 0 := by
    intro h
    rw [sub_eq_zero] at h
    apply hyc
    rw [h]
    exact ClosedPolygon.vertex_mem_carrier
  rcases mem_ray_or_mem_arcCCW' (ClosedPolygon.det_rays_ne_zero (P := P) (i := i)) hne with
    ⟨c, hc, hcy⟩ | ⟨c, hc, hcy⟩ | harc | harc
  · -- Back along the incoming edge: the point lies on edge `i - 1`.
    exfalso
    apply hyc
    have hd : dist y (P.vertex i) = c := by
      rw [dist_eq_norm, hcy, norm_smul, Real.norm_eq_abs,
        ClosedPolygon.isDirection_rayIn.norm, mul_one, abs_of_pos hc]
    rw [mem_ball, hd] at hy
    have hy' : y = P.vertex i + c • P.rayIn i := by rw [← hcy]; module
    rw [hy']
    exact ClosedPolygon.edge_subset_carrier (ClosedPolygon.mem_edge_pred_of_smul_rayIn hc.le
      (le_trans hy.le (D.R_le_len (i - 1))))
  · -- Out along the outgoing edge: the point lies on edge `i`.
    exfalso
    apply hyc
    have hd : dist y (P.vertex i) = c := by
      rw [dist_eq_norm, hcy, norm_smul, Real.norm_eq_abs,
        ClosedPolygon.isDirection_tang.norm, mul_one, abs_of_pos hc]
    rw [mem_ball, hd] at hy
    have hy' : y = P.vertex i + c • P.tang i := by rw [← hcy]; module
    rw [hy']
    exact ClosedPolygon.edge_subset_carrier (ClosedPolygon.mem_edge_of_smul_tang hc.le
      (le_trans hy.le (D.R_le_len i)))
  · exact Or.inr ⟨harc, hy⟩
  · exact Or.inl ⟨harc, hy⟩

/-- **A tube minus the curve is its two blocks.** The only points of a tube on the curve are
those on the core of its own edge. -/
theorem tube_diff_carrier_subset : D.tube i \ P.carrier ⊆ D.blockL i ∪ D.blockR i := by
  rintro y ⟨⟨h1, h2, h3, h4⟩, hyc⟩
  rcases lt_trichotomy (coordAcross (P.vertex i) (P.tang i) y) 0 with h | h | h
  · exact Or.inr (D.mem_blockR_iff.2 ⟨h1, h2, h3, h⟩)
  · exfalso
    apply hyc
    have hy0 : y = P.pt i (coordAlong (P.vertex i) (P.tang i) y) := by
      rw [ClosedPolygon.pt, ← h]
      exact ClosedPolygon.off_coord P i y
    rw [hy0]
    exact ClosedPolygon.edge_subset_carrier (ClosedPolygon.pt_mem_edge
      ⟨by linarith [D.lam_pos], by linarith [D.lam_pos]⟩)
  · exact Or.inl (D.mem_blockL_iff.2 ⟨h1, h2, h, h4⟩)

/-- Each edge is covered by the ball at its first vertex, the ball at its second, and its own
tube: `lam < R` leaves no gap in the middle. -/
theorem carrier_subset_balls_union_tubes :
    P.carrier ⊆ (⋃ i, ball (P.vertex i) D.R) ∪ (⋃ i, D.tube i) := by
  rintro y hy
  obtain ⟨i, hi⟩ := Set.mem_iUnion.1 hy
  rw [ClosedPolygon.mem_edge_iff] at hi
  obtain ⟨c, ⟨hc0, hc1⟩, rfl⟩ := hi
  rcases lt_or_ge c D.R with h1 | h1
  · refine Or.inl (Set.mem_iUnion.2 ⟨i, ?_⟩)
    rw [mem_ball, ClosedPolygon.dist_pt_vertex, abs_of_nonneg hc0]
    exact h1
  rcases lt_or_ge (P.len i - D.R) c with h2 | h2
  · refine Or.inl (Set.mem_iUnion.2 ⟨i + 1, ?_⟩)
    rw [mem_ball, ClosedPolygon.dist_pt_vertex_succ, abs_of_nonpos (by linarith)]
    linarith
  · refine Or.inr (Set.mem_iUnion.2 ⟨i, ?_⟩)
    rw [ClosedPolygon.pt]
    have hlam := D.lam_pos
    have hR := D.two_lam_lt_R
    exact D.mem_tube_off.2 ⟨by linarith, by linarith, by linarith [D.rho_pos], D.rho_pos⟩

/-- The collar is the union of the vertex balls and the edge tubes. This is the presentation
that makes it visibly open. -/
theorem nbhd_eq : D.nbhd = (⋃ i, ball (P.vertex i) D.R) ∪ (⋃ i, D.tube i) := by
  refine Set.Subset.antisymm ?_ ?_
  · rintro y ((hy | hy) | hy)
    · obtain ⟨i, hi⟩ := Set.mem_iUnion.1 hy
      rcases hi with hi | hi
      · exact Or.inl (Set.mem_iUnion.2 ⟨i, D.sector_subset_ball hi⟩)
      · exact Or.inr (Set.mem_iUnion.2 ⟨i, D.blockL_subset_tube hi⟩)
    · obtain ⟨i, hi⟩ := Set.mem_iUnion.1 hy
      rcases hi with hi | hi
      · exact Or.inl (Set.mem_iUnion.2 ⟨i, D.sectorR_subset_ball hi⟩)
      · exact Or.inr (Set.mem_iUnion.2 ⟨i, D.blockR_subset_tube hi⟩)
    · exact D.carrier_subset_balls_union_tubes hy
  · rintro y (hy | hy)
    · obtain ⟨i, hi⟩ := Set.mem_iUnion.1 hy
      by_cases hc : y ∈ P.carrier
      · exact Or.inr hc
      · rcases D.ball_diff_carrier_subset ⟨hi, hc⟩ with h | h
        · exact Or.inl (Or.inl (Set.mem_iUnion.2 ⟨i, Or.inl h⟩))
        · exact Or.inl (Or.inr (Set.mem_iUnion.2 ⟨i, Or.inl h⟩))
    · obtain ⟨i, hi⟩ := Set.mem_iUnion.1 hy
      by_cases hc : y ∈ P.carrier
      · exact Or.inr hc
      · rcases D.tube_diff_carrier_subset ⟨hi, hc⟩ with h | h
        · exact Or.inl (Or.inl (Set.mem_iUnion.2 ⟨i, Or.inr h⟩))
        · exact Or.inl (Or.inr (Set.mem_iUnion.2 ⟨i, Or.inr h⟩))

theorem isOpen_nbhd : IsOpen D.nbhd := by
  rw [D.nbhd_eq]
  exact (isOpen_iUnion fun _ => isOpen_ball).union (isOpen_iUnion fun _ => D.isOpen_tube)

/-! ### Lemma 1.8 (a) -/

/-- **Two-sided polygonal strips, the closed case.** Given the constants, the collar of a simple
closed polygon is an open neighbourhood of the curve whose complement in it is the disjoint
union of the two connected open local sides. This is Lemma 1.8 (a) of the blueprint, modulo
`exists_stripData`, which produces the constants. -/
theorem collar :
    IsOpen D.nbhd ∧ P.carrier ⊆ D.nbhd ∧ D.nbhd \ P.carrier = D.sideL ∪ D.sideR ∧
      IsOpen D.sideL ∧ IsOpen D.sideR ∧ IsConnected D.sideL ∧ IsConnected D.sideR ∧
      Disjoint D.sideL D.sideR :=
  ⟨D.isOpen_nbhd, D.carrier_subset_nbhd, D.nbhd_diff_carrier, D.isOpen_sideL, D.isOpen_sideR,
    D.isConnected_sideL, D.isConnected_sideR, D.sideL_disjoint_sideR⟩

/-- The existential form of Lemma 1.8 (a): a simple closed polygonal curve for which the
constants exist has an open neighbourhood `N` with `N \ P` the disjoint union of two connected
open sets. -/
theorem exists_collar (D : StripData P) :
    ∃ N NL NR : Set Plane, IsOpen N ∧ P.carrier ⊆ N ∧ IsOpen NL ∧ IsOpen NR ∧
      IsConnected NL ∧ IsConnected NR ∧ Disjoint NL NR ∧ N \ P.carrier = NL ∪ NR :=
  ⟨D.nbhd, D.sideL, D.sideR, D.isOpen_nbhd, D.carrier_subset_nbhd, D.isOpen_sideL, D.isOpen_sideR,
    D.isConnected_sideL, D.isConnected_sideR, D.sideL_disjoint_sideR, D.nbhd_diff_carrier⟩

end StripData

end Schoenflies


==> anc/P5-kernel-deficit-lean-v6/vendor/schoenflies-lean/Schoenflies/StripConstants.lean <==
/-
Copyright (c) 2026 Álvaro Begué. All rights reserved.
Released under Apache 2.0 license as described in the file LICENSE.
Authors: Álvaro Begué
-/
import Schoenflies.Strip
import Schoenflies.PolyPath

/-!
# The constants of a polygonal collar exist

`Schoenflies.StripData` names the three numbers the two-sided strip lemma runs on — a cone
radius `R`, a trim `lam` and a half-width `rho` — together with the separation hypotheses they
have to satisfy. Everything in `Schoenflies/Strip.lean` is stated *for a given* `StripData`;
this module produces one, removing that parameter from the resulting theorem.

The recipe is the blueprint's own, in the blueprint's order:

1. `R` from three sources — the pairwise vertex separations, the distance from each vertex to
   each nonincident edge, and the prescribed open set — each an instance of Lemma 1.4, plus
   `R ≤ len i` so that a sector cannot run past the far end of an incident edge. The vertex
   separations are asked for with a factor `2` of slack, which is what the block-versus-sector
   estimates of `Strip.lean` spend.
2. `lam := R / 5`, which gives `2 * lam < R` and, through `R ≤ len i`, also `4 * lam < len i`.
3. `rho` from the distance of each *trimmed* edge to every other edge, and from the germ
   threshold `rho * (1 + |⟪r₁, r₂⟫|) ≤ lam * |det r₁ r₂|` at every vertex. The determinant is
   nonzero at a corner, so the threshold is a positive upper bound on `rho` and is met by
   shrinking; `rho < lam` is one more shrinking.

Steps 1 and 3 are finite families of positive bounds, combined by
`Schoenflies.exists_pos_forall_of_finite`.

## What simplicity is used for

Two of the separations are *false* for a self-touching closed polygonal curve, and each is the
exact point where `ClosedPolygon.edges_meet` is consumed:

* `ClosedPolygon.vertex_notMem_edge` — a vertex lies on no edge but the two incident to it.
  This is what makes `{vertex i}` and `edge j` disjoint compact sets.
* `ClosedPolygon.trimmed_disjoint_edge` — the trimmed core of an edge misses every other edge.
  Here the two endpoints allowed by `edges_meet` are excluded by the trim itself, since a point
  of the core is at distance at least `lam` from both.

`edges_meet` as stated is one-sided (`edge i ∩ edge j ⊆ {vertex i, vertex (i + 1)}`), but it is
quantified over all ordered pairs, so the symmetric instance is available and both proofs below
use whichever side is convenient. It carries enough simplicity for both statements.

## Blueprint

* `Schoenflies.exists_stripData_subset` — the constants of Lemma 1.8 (Two-sided polygonal
  strips), chosen inside a prescribed open set containing the curve; this is the "Lemma 1.4 (a)
  lets all disks and strips be chosen inside the prescribed open set" of the last paragraph of
  the proof.
* `Schoenflies.exists_stripData` — the same without a prescribed open set.
* `Schoenflies.ClosedPolygon.exists_cone_radius`,
  `Schoenflies.ClosedPolygon.exists_half_width` — steps 1 and 3 of the recipe, which are the
  instances of Lemma 1.4 that Lemma 1.8 consumes.
* `Schoenflies.StripData.nbhd_subset_thickening` — the collar of Lemma 1.8 lies in the
  `R`-neighbourhood of the curve, which is how the prescribed open set is honoured.
-/

open Metric Set

namespace Schoenflies

open Plane

variable {m : ℕ}

namespace ClosedPolygon

variable {P : ClosedPolygon m} {i j : ZMod (m + 3)} {c lam : ℝ}

/-! ### Compactness of the pieces -/

theorem isCompact_edge : IsCompact (P.edge i) := isCompact_segment _ _

theorem isCompact_carrier (P : ClosedPolygon m) : IsCompact P.carrier :=
  isCompact_iUnion fun _ => isCompact_edge

theorem continuous_pt (P : ClosedPolygon m) (i : ZMod (m + 3)) : Continuous (P.pt i) := by
  have h : P.pt i = fun c : ℝ => P.vertex i + c • P.tang i := funext fun _ => pt_eq
  rw [h]
  exact continuous_const.add (continuous_id.smul continuous_const)

/-! ### What simplicity gives

The two statements below are the only consumers of `ClosedPolygon.edges_meet` in the whole
choice of constants, and neither is true without it. -/

/-- **Simplicity, first form.** A vertex lies on no edge but the two edges incident to it.
Without this the "a vertex is `2R` away from every nonincident edge" hypothesis of `StripData`
would be unsatisfiable, since the vertex would sit *on* one of those edges. -/
theorem vertex_notMem_edge (hj1 : j ≠ i - 1) (hj2 : j ≠ i) : P.vertex i ∉ P.edge j := by
  intro hx
  -- Use `edges_meet` in the order that puts the *other* edge's endpoints on the right.
  have hmem : P.vertex i ∈ P.edge j ∩ P.edge i := ⟨hx, vertex_mem_edge⟩
  have hsub := P.edges_meet j i hj2 hmem
  simp only [Set.mem_insert_iff, Set.mem_singleton_iff] at hsub
  rcases hsub with h | h
  · exact hj2 (P.vertex_inj h).symm
  · exact hj1 (by rw [P.vertex_inj h]; ring)

/-- The trimmed core of edge `i`: the points of the edge at distance at least `lam` from both
of its endpoints. An edge block of `StripData` hugs this core. -/
def trimmed (P : ClosedPolygon m) (i : ZMod (m + 3)) (lam : ℝ) : Set Plane :=
  P.pt i '' Set.Icc lam (P.len i - lam)

theorem pt_mem_trimmed (hc : c ∈ Set.Icc lam (P.len i - lam)) : P.pt i c ∈ P.trimmed i lam :=
  ⟨c, hc, rfl⟩

theorem isCompact_trimmed : IsCompact (P.trimmed i lam) :=
  isCompact_Icc.image (P.continuous_pt i)

/-- **Simplicity, second form.** The trimmed core of an edge misses every other edge. The two
common points `edges_meet` allows are the endpoints of the edge, and the trim removes them: a
core point is at distance at least `lam` from either endpoint. No lower bound on the edge
length is needed: if the trim eats the whole edge the core is empty. -/
theorem trimmed_disjoint_edge (hlam : 0 < lam) (hij : j ≠ i) :
    Disjoint (P.trimmed i lam) (P.edge j) := by
  rw [Set.disjoint_left]
  rintro x ⟨c, hc, rfl⟩ hx
  have hc0 : (0 : ℝ) ≤ c := le_trans hlam.le hc.1
  have hcl : c ≤ P.len i := le_trans hc.2 (by linarith)
  have hmem : P.pt i c ∈ P.edge i ∩ P.edge j := ⟨pt_mem_edge ⟨hc0, hcl⟩, hx⟩
  have hsub := P.edges_meet i j (Ne.symm hij) hmem
  simp only [Set.mem_insert_iff, Set.mem_singleton_iff] at hsub
  rcases hsub with h | h
  · -- The core point is the initial vertex, so its progress is `0`, below the trim.
    have h0 : |c| = 0 := by rw [← dist_pt_vertex (P := P) (i := i) (c := c), h, dist_self]
    rw [abs_of_nonneg hc0] at h0
    linarith [hc.1]
  · -- The core point is the terminal vertex, so its progress is `len i`, above the trim.
    have h0 : |c| = P.len i := by
      rw [← dist_pt_vertex (P := P) (i := i) (c := c), h, len, dist_eq_norm]
    rw [abs_of_nonneg hc0] at h0
    linarith [hc.2]

end ClosedPolygon

/-! ## Where the collar lives

The collar sits inside the `R`-neighbourhood of the curve: a sector is inside a ball of radius
`R` about a point of the curve, and a block is within `rho < R` of the foot of its
perpendicular, which is on the curve. This is the whole content of "the neighbourhoods may be
chosen inside any prescribed open set containing the curve". -/

namespace StripData

variable {P : ClosedPolygon m} (D : StripData P)

/-- The collar of `Strip.lean` lies in the `R`-neighbourhood of the polygon. -/
theorem nbhd_subset_thickening : D.nbhd ⊆ thickening D.R P.carrier := by
  intro x hx
  have hx' : x ∈ D.sideL ∪ D.sideR ∪ P.carrier := hx
  rcases hx' with (hL | hR) | hc
  · obtain ⟨i, hi⟩ := Set.mem_iUnion.1 hL
    rcases hi with hi | hi
    · exact mem_thickening_iff.2 ⟨P.vertex i, ClosedPolygon.vertex_mem_carrier, hi.2⟩
    · obtain ⟨c, hcmem, hd⟩ := D.exists_foot (Or.inl hi)
      exact mem_thickening_iff.2 ⟨P.pt i c,
        ClosedPolygon.edge_subset_carrier (D.pt_mem_edge_of_trim hcmem), lt_trans hd D.rho_lt_R⟩
  · obtain ⟨i, hi⟩ := Set.mem_iUnion.1 hR
    rcases hi with hi | hi
    · exact mem_thickening_iff.2 ⟨P.vertex i, ClosedPolygon.vertex_mem_carrier, hi.2⟩
    · obtain ⟨c, hcmem, hd⟩ := D.exists_foot (Or.inr hi)
      exact mem_thickening_iff.2 ⟨P.pt i c,
        ClosedPolygon.edge_subset_carrier (D.pt_mem_edge_of_trim hcmem), lt_trans hd D.rho_lt_R⟩
  · exact self_subset_thickening D.R_pos _ hc

end StripData

/-! ## Choosing the constants -/

namespace ClosedPolygon

/-- **Step 1: the cone radius.** One positive `R` that is below every edge length, that
separates the vertices pairwise with a factor `2` to spare, that keeps every vertex `2R` away
from every nonincident edge, and whose neighbourhood of the curve stays inside the prescribed
open set. -/
theorem exists_cone_radius (P : ClosedPolygon m) {U : Set Plane} (hU : IsOpen U)
    (hPU : P.carrier ⊆ U) :
    ∃ R > 0, (∀ i, R ≤ P.len i) ∧
      (∀ i j, i ≠ j → 2 * R ≤ dist (P.vertex i) (P.vertex j)) ∧
      (∀ i j, j ≠ i - 1 → j ≠ i → ∀ y ∈ P.edge j, 2 * R ≤ dist (P.vertex i) y) ∧
      thickening R P.carrier ⊆ U := by
  -- (1) below every edge length
  obtain ⟨e₁, he₁, hlen⟩ :=
    exists_pos_le_of_finite (Set.finite_univ (α := ZMod (m + 3))) (f := fun i => P.len i)
      (fun _ _ => len_pos)
  -- (2) the pairwise vertex separations: distinct vertices are distinct points
  have h₂ : ∃ ε > 0, ∀ p : ZMod (m + 3) × ZMod (m + 3), p ∈ (Set.univ : Set _) →
      (p.1 ≠ p.2 → ε ≤ dist (P.vertex p.1) (P.vertex p.2)) := by
    refine exists_pos_forall_of_finite Set.finite_univ ?_ ?_
    · intro _ δ ε _ hδε h hne
      exact le_trans hδε (h hne)
    · rintro ⟨i, j⟩ -
      by_cases hij : i = j
      · exact ⟨1, one_pos, fun h => absurd hij h⟩
      · exact ⟨dist (P.vertex i) (P.vertex j),
          dist_pos.2 fun h => hij (P.vertex_inj h), fun _ => le_refl _⟩
  -- (3) a vertex against the edges it is not incident to: simplicity makes them disjoint
  have h₃ : ∃ ε > 0, ∀ p : ZMod (m + 3) × ZMod (m + 3), p ∈ (Set.univ : Set _) →
      (p.2 ≠ p.1 - 1 → p.2 ≠ p.1 → ∀ y ∈ P.edge p.2, ε ≤ dist (P.vertex p.1) y) := by
    refine exists_pos_forall_of_finite Set.finite_univ ?_ ?_
    · intro _ δ ε _ hδε h h1 h2 y hy
      exact le_trans hδε (h h1 h2 y hy)
    · rintro ⟨i, j⟩ -
      by_cases hj1 : j = i - 1
      · exact ⟨1, one_pos, fun h => absurd hj1 h⟩
      by_cases hj2 : j = i
      · exact ⟨1, one_pos, fun _ h => absurd hj2 h⟩
      · obtain ⟨ρ, hρ, hsep⟩ := Plane.exists_dist_pos isCompact_singleton isCompact_edge
          (Set.disjoint_singleton_left.2 (vertex_notMem_edge hj1 hj2))
        exact ⟨ρ, hρ, fun _ _ y hy => hsep _ rfl y hy⟩
  -- (4) the prescribed open set
  obtain ⟨e₄, he₄, hthick⟩ := Plane.exists_thickening_subset (isCompact_carrier P) hU hPU
  obtain ⟨e₂, he₂, hvv⟩ := h₂
  obtain ⟨e₃, he₃, hve⟩ := h₃
  refine ⟨min (min e₁ (e₂ / 2)) (min (e₃ / 2) e₄),
    lt_min (lt_min he₁ (by linarith)) (lt_min (by linarith) he₄), fun i => ?_, ?_, ?_, ?_⟩
  · exact le_trans (le_trans (min_le_left _ _) (min_le_left _ _)) (hlen i (Set.mem_univ i))
  · intro i j hij
    have h := hvv (i, j) (Set.mem_univ _) hij
    have : min (min e₁ (e₂ / 2)) (min (e₃ / 2) e₄) ≤ e₂ / 2 :=
      le_trans (min_le_left _ _) (min_le_right _ _)
    linarith
  · intro i j hj1 hj2 y hy
    have h := hve (i, j) (Set.mem_univ _) hj1 hj2 y hy
    have : min (min e₁ (e₂ / 2)) (min (e₃ / 2) e₄) ≤ e₃ / 2 :=
      le_trans (min_le_right _ _) (min_le_left _ _)
    linarith
  · exact subset_trans
      (thickening_mono (le_trans (min_le_right _ _) (min_le_right _ _)) _) hthick

/-- The germ threshold at a single vertex. The corner condition makes `det ≠ 0`, so the right
side is positive and the inequality is a genuine upper bound on the half-width. -/
theorem exists_germ_bound (P : ClosedPolygon m) (i : ZMod (m + 3)) {lam : ℝ} (hlam : 0 < lam) :
    ∃ ε > 0, ε * (1 + |inner ℝ (P.rayIn i) (P.tang i)|) ≤
      lam * |det (P.rayIn i) (P.tang i)| := by
  have hb : 0 < |det (P.rayIn i) (P.tang i)| := abs_pos.2 det_rays_ne_zero
  have ha : 0 < 1 + |inner ℝ (P.rayIn i) (P.tang i)| := by
    have := abs_nonneg (inner ℝ (P.rayIn i) (P.tang i)); linarith
  refine ⟨lam * |det (P.rayIn i) (P.tang i)| / (1 + |inner ℝ (P.rayIn i) (P.tang i)|),
    div_pos (mul_pos hlam hb) ha, le_of_eq ?_⟩
  field_simp

/-- **Step 3: the half-width.** One positive `rho` below `lam`, separating each trimmed edge
from every other edge with a factor `2` to spare, and meeting the germ threshold at every
vertex. Only `0 < lam` is needed: if `lam` were so large that a trimmed edge came out empty,
its separation clause would be vacuous. -/
theorem exists_half_width (P : ClosedPolygon m) {lam : ℝ} (hlam : 0 < lam) :
    ∃ rho > 0, rho < lam ∧
      (∀ i j, j ≠ i → ∀ c ∈ Set.Icc lam (P.len i - lam), ∀ y ∈ P.edge j,
        2 * rho ≤ dist (P.pt i c) y) ∧
      (∀ i, rho * (1 + |inner ℝ (P.rayIn i) (P.tang i)|) ≤
        lam * |det (P.rayIn i) (P.tang i)|) := by
  -- (1) each trimmed edge against every other edge: two disjoint compact sets
  have h₁ : ∃ ε > 0, ∀ p : ZMod (m + 3) × ZMod (m + 3), p ∈ (Set.univ : Set _) →
      (p.2 ≠ p.1 → ∀ x ∈ P.trimmed p.1 lam, ∀ y ∈ P.edge p.2, ε ≤ dist x y) := by
    refine exists_pos_forall_of_finite Set.finite_univ ?_ ?_
    · intro _ δ ε _ hδε h hne x hx y hy
      exact le_trans hδε (h hne x hx y hy)
    · rintro ⟨i, j⟩ -
      by_cases hij : j = i
      · exact ⟨1, one_pos, fun h => absurd hij h⟩
      · obtain ⟨ρ, hρ, hsep⟩ := Plane.exists_dist_pos isCompact_trimmed isCompact_edge
          (trimmed_disjoint_edge hlam hij)
        exact ⟨ρ, hρ, fun _ => hsep⟩
  -- (2) the germ threshold at every vertex
  have h₂ : ∃ ε > 0, ∀ i : ZMod (m + 3), i ∈ (Set.univ : Set _) →
      ε * (1 + |inner ℝ (P.rayIn i) (P.tang i)|) ≤ lam * |det (P.rayIn i) (P.tang i)| := by
    refine exists_pos_forall_of_finite Set.finite_univ ?_ ?_
    · intro i δ ε _ hδε h
      have hnn : (0 : ℝ) ≤ 1 + |inner ℝ (P.rayIn i) (P.tang i)| := by
        have := abs_nonneg (inner ℝ (P.rayIn i) (P.tang i)); linarith
      nlinarith
    · intro i _
      exact P.exists_germ_bound i hlam
  obtain ⟨ε₁, hε₁, htrim⟩ := h₁
  obtain ⟨ε₂, hε₂, hgerm⟩ := h₂
  refine ⟨min (min (ε₁ / 2) ε₂) (lam / 2),
    lt_min (lt_min (by linarith) hε₂) (by linarith), ?_, ?_, ?_⟩
  · exact lt_of_le_of_lt (min_le_right _ _) (by linarith)
  · intro i j hij c hc y hy
    have h := htrim (i, j) (Set.mem_univ _) hij _ (pt_mem_trimmed hc) y hy
    have hm : min (min (ε₁ / 2) ε₂) (lam / 2) ≤ ε₁ / 2 :=
      le_trans (min_le_left _ _) (min_le_left _ _)
    linarith
  · intro i
    have h := hgerm i (Set.mem_univ _)
    have hnn : (0 : ℝ) ≤ 1 + |inner ℝ (P.rayIn i) (P.tang i)| := by
      have := abs_nonneg (inner ℝ (P.rayIn i) (P.tang i)); linarith
    have hm : min (min (ε₁ / 2) ε₂) (lam / 2) ≤ ε₂ :=
      le_trans (min_le_left _ _) (min_le_right _ _)
    nlinarith

end ClosedPolygon

open ClosedPolygon

/-- **Lemma 1.8, the constants.** Every simple closed polygon carries a `StripData`, and its
collar can be put inside any prescribed open set containing the curve. This is what makes
`Schoenflies/Strip.lean` with the required constants supplied. -/
theorem exists_stripData_subset (P : ClosedPolygon m) {U : Set Plane} (hU : IsOpen U)
    (hPU : P.carrier ⊆ U) : ∃ D : StripData P, D.nbhd ⊆ U := by
  obtain ⟨R, hR, hRlen, hRvv, hRve, hRU⟩ := P.exists_cone_radius hU hPU
  have hlam : (0 : ℝ) < R / 5 := by linarith
  have hlen4 : ∀ i, 4 * (R / 5) < P.len i := fun i => by have := hRlen i; linarith
  obtain ⟨rho, hrho, hrl, htrim, hgerm⟩ := P.exists_half_width hlam
  refine ⟨⟨R, R / 5, rho, hrho, hrl, by linarith, hlen4, hRlen, hRvv, hRve, htrim, hgerm⟩, ?_⟩
  exact subset_trans (StripData.nbhd_subset_thickening _) hRU

/-- Every simple closed polygon carries a `StripData`. -/
theorem exists_stripData (P : ClosedPolygon m) : Nonempty (StripData P) :=
  ⟨(exists_stripData_subset P isOpen_univ (subset_univ _)).choose⟩

end Schoenflies


==> anc/P5-kernel-deficit-lean-v6/vendor/schoenflies-lean/Schoenflies/StripLocal.lean <==
/-
Copyright (c) 2026 Álvaro Begué. All rights reserved.
Released under Apache 2.0 license as described in the file LICENSE.
Authors: Álvaro Begué
-/
import Schoenflies.StripConstants
import Schoenflies.StripConnected

/-!
# The local two-sidedness assertion of Lemma 1.8

`Schoenflies/Strip.lean`, `Schoenflies/StripConstants.lean` and `Schoenflies/StripConnected.lean`
build the collar of a simple closed polygon and prove the *global* half of Lemma 1.8 (a): the
collar minus the curve is the disjoint union of two connected open sets. This module adds the
*local* half, the sentence of the blueprint that begins "In either case the two sets `N_L`, `N_R`
are the two local sides of the curve in the following precise sense".

Two statements come out of it, and they are the two the polygonal Jordan curve theorem consumes.

* `Schoenflies.StripData.local_two_sided` and its packaging
  `Schoenflies.StripData.exists_reference_points`: a small enough disk about a point of the
  *relative interior* of an edge meets the polygon exactly in that edge, and the rest of the disk
  is the two open half-disks, one in each side. This is what supplies the two reference points
  `z_L`, `z_R` of the parity argument, together with the fact that they are separated by a single
  crossing of the curve.
* `Schoenflies.StripData.carrier_subset_closure_sideL` and `…_sideR`: every point of the polygon
  is in the closure of both sides. With `StripData.sideL_disjoint_carrier` this says the polygon
  is contained in the boundary of each side, which is what turns "there are exactly two regions"
  into "both regions have boundary `C`".

## What is proved, and how

The disk argument along an edge is `StripData.core_ball_trichotomy`: both frame coordinates are
`1`-Lipschitz, so a ball of radius at most `min lam rho` about a point of the middle stretch of
an edge cannot leave the block range in the longitudinal coordinate nor the block width in the
transverse one; the sign of the transverse coordinate then reads off which of the three pieces —
left block, edge, right block — the point is in.

Approaching a point of the polygon from a given side is `StripData.exists_near_sides`. Away from
the vertices the block does it. Near a vertex the block is not available (it stops short by
`lam`), and the approach is through the *sector*, reached by shrinking the transverse offset with
the longitudinal one held fixed: the germ lemmas `ClosedPolygon.off_sub_mem_arcL_start` and
friends need only that the offset be small against the progress, so at a point at distance `t > 0`
from the vertex any offset below `t · |det| / (1 + |⟪·,·⟫|)` works. At the vertex itself neither
is available and the approach is instead by shrinking a point of the sector towards the vertex,
which stays in the sector because an arc of directions is a cone (`Plane.smul_mem_arcCCW`).

## Blueprint

* `Schoenflies.StripData.local_two_sided`, `Schoenflies.StripData.exists_reference_points` —
  Lemma 1.8, the local two-sidedness assertion, along the relative interior of an edge.
* `Schoenflies.StripData.carrier_subset_closure_sideL`, `…_sideR` — the consequence of it used
  for "both regions have boundary `C`".
* `Schoenflies.ClosedPolygon.exists_two_sided_collar` — Lemma 1.8 (a) with those two clauses
  added, in existential form.

The local two-sidedness assertion *at a vertex* is not proved here; see the module note at the
end.
-/

open Metric Set

namespace Schoenflies

namespace Plane

variable {u w : Plane}

/-- The origin is on no arc: the arcs are open arcs of *directions*. -/
theorem zero_notMem_arcCCW (u w : Plane) : (0 : Plane) ∉ arcCCW u w := by
  have h := (notMem_arcCCW_smul u w (le_refl (0 : ℝ))).1
  rwa [zero_smul] at h

end Plane

open Plane

variable {m : ℕ}

namespace ClosedPolygon

variable {P : ClosedPolygon m} {i : ZMod (m + 3)} {t s : ℝ}

/-- Seen from the vertex it arrives at, a frame position of edge `i` is a germ at the incoming
ray there. This is the companion of `ClosedPolygon.off_sub_vertex`, which does the same at the
vertex the edge leaves. -/
theorem off_sub_vertex_succ_ray : P.off i t s - P.vertex (i + 1) =
    (P.len i - t) • P.rayIn (i + 1) - s • perp (P.rayIn (i + 1)) := by
  have hr : P.rayIn (i + 1) = -P.tang i := rayIn_succ
  have hp : perp (-P.tang i) = -perp (P.tang i) := by ext k; fin_cases k <;> simp [perp]
  rw [off_sub_vertex_succ, hr, hp]
  module

/-! ### The four germs, for an arbitrary frame position

`StripData.blockL_sub_mem_arcL_start` and its three companions apply `Plane.germs_split'` to a
point of a *block*, where the smallness of the offset comes from the `germ` field of the
`StripData`. The four lemmas here are the same projections with the smallness left as a
hypothesis, which is what an approach to a point of the curve needs: there the progress `t` is
fixed by the point being approached and only the offset shrinks. -/

theorem off_sub_mem_arcL_start (hs : 0 < s)
    (hsm : s * |inner ℝ (P.rayIn i) (P.tang i)| < t * |det (P.rayIn i) (P.tang i)|) :
    P.off i t s - P.vertex i ∈ arcCCW (P.tang i) (P.rayIn i) := by
  rw [off_sub_vertex]
  exact (germs_split' det_rays_ne_zero hs hsm).1.2

theorem off_sub_mem_arcR_start (hs : s < 0)
    (hsm : (-s) * |inner ℝ (P.rayIn i) (P.tang i)| < t * |det (P.rayIn i) (P.tang i)|) :
    P.off i t s - P.vertex i ∈ arcCCW (P.rayIn i) (P.tang i) := by
  have h : P.off i t s - P.vertex i = t • P.tang i - (-s) • perp (P.tang i) := by
    rw [off_sub_vertex]; module
  rw [h]
  exact (germs_split' det_rays_ne_zero (by linarith) hsm).2.2

theorem off_sub_mem_arcL_finish (hs : 0 < s)
    (hsm : s * |inner ℝ (P.rayIn (i + 1)) (P.tang (i + 1))| <
      (P.len i - t) * |det (P.rayIn (i + 1)) (P.tang (i + 1))|) :
    P.off i t s - P.vertex (i + 1) ∈ arcCCW (P.tang (i + 1)) (P.rayIn (i + 1)) := by
  rw [off_sub_vertex_succ_ray]
  exact (germs_split' det_rays_ne_zero hs hsm).1.1

theorem off_sub_mem_arcR_finish (hs : s < 0)
    (hsm : (-s) * |inner ℝ (P.rayIn (i + 1)) (P.tang (i + 1))| <
      (P.len i - t) * |det (P.rayIn (i + 1)) (P.tang (i + 1))|) :
    P.off i t s - P.vertex (i + 1) ∈ arcCCW (P.rayIn (i + 1)) (P.tang (i + 1)) := by
  have h : P.off i t s - P.vertex (i + 1) =
      (P.len i - t) • P.rayIn (i + 1) + (-s) • perp (P.rayIn (i + 1)) := by
    rw [off_sub_vertex_succ_ray]; module
  rw [h]
  exact (germs_split' det_rays_ne_zero (by linarith) hsm).2.1

/-- Offsetting a point of an edge moves it exactly the offset. -/
theorem dist_off_pt : dist (P.off i t s) (P.pt i t) = |s| := by
  rw [ClosedPolygon.pt, dist_eq_norm, show P.off i t s - P.off i t 0 = s • perp (P.tang i) by
    rw [off, off]; module, norm_smul, Real.norm_eq_abs, norm_perp, isDirection_tang.norm,
    mul_one]

end ClosedPolygon

/-- One positive number below several prescribed thresholds at once. Used to offset a point of an
edge by less than the germ threshold at both of its endpoints, less than the block half-width and
less than a prescribed accuracy. -/
private theorem exists_common_bound {a b X₁ X₂ K₁ K₂ Y : ℝ} (ha : 0 < a) (hb : 0 < b)
    (hX₁ : 0 < X₁) (hX₂ : 0 < X₂) (hK₁ : 0 < K₁) (hK₂ : 0 < K₂) (hY : 0 < Y) :
    ∃ σ : ℝ, 0 < σ ∧ σ < a ∧ σ < b ∧ σ * K₁ ≤ X₁ ∧ σ * K₂ ≤ X₂ ∧ σ < Y := by
  refine ⟨min (min (a / 2) (b / 2)) (min (min (X₁ / K₁) (X₂ / K₂)) (Y / 2)),
    ?_, ?_, ?_, ?_, ?_, ?_⟩
  · rw [lt_min_iff, lt_min_iff, lt_min_iff, lt_min_iff]
    exact ⟨⟨by linarith, by linarith⟩, ⟨div_pos hX₁ hK₁, div_pos hX₂ hK₂⟩, by linarith⟩
  · exact lt_of_le_of_lt (le_trans (min_le_left _ _) (min_le_left _ _)) (by linarith)
  · exact lt_of_le_of_lt (le_trans (min_le_left _ _) (min_le_right _ _)) (by linarith)
  · have h : min (min (a / 2) (b / 2)) (min (min (X₁ / K₁) (X₂ / K₂)) (Y / 2)) ≤ X₁ / K₁ :=
      le_trans (min_le_right _ _) (le_trans (min_le_left _ _) (min_le_left _ _))
    have h2 := mul_le_mul_of_nonneg_right h hK₁.le
    rwa [div_mul_cancel₀ _ hK₁.ne'] at h2
  · have h : min (min (a / 2) (b / 2)) (min (min (X₁ / K₁) (X₂ / K₂)) (Y / 2)) ≤ X₂ / K₂ :=
      le_trans (min_le_right _ _) (le_trans (min_le_left _ _) (min_le_right _ _))
    have h2 := mul_le_mul_of_nonneg_right h hK₂.le
    rwa [div_mul_cancel₀ _ hK₂.ne'] at h2
  · exact lt_of_le_of_lt (le_trans (min_le_right _ _) (min_le_right _ _)) (by linarith)

namespace StripData

variable {P : ClosedPolygon m} (D : StripData P) {i : ZMod (m + 3)}

/-! ### The disk about a point in the middle of an edge -/

/-- **The local picture along an edge.** A ball of radius at most `min lam rho` about a point of
the middle stretch of an edge is split by the sign of the transverse coordinate: positive is the
left block, negative the right block, zero the edge itself. Both coordinates are `1`-Lipschitz,
which is the whole proof. -/
theorem core_ball_trichotomy {c η : ℝ} (h1 : 2 * D.lam ≤ c) (h2 : c ≤ P.len i - 2 * D.lam)
    (hη : η ≤ min D.lam D.rho) {y : Plane} (hy0 : y ∈ ball (P.pt i c) η) :
    (0 < coordAcross (P.vertex i) (P.tang i) y → y ∈ D.blockL i) ∧
      (coordAcross (P.vertex i) (P.tang i) y < 0 → y ∈ D.blockR i) ∧
      (coordAcross (P.vertex i) (P.tang i) y = 0 → y ∈ P.edge i) := by
  have hy : dist y (P.pt i c) < min D.lam D.rho := lt_of_lt_of_le (mem_ball.1 hy0) hη
  set t := coordAlong (P.vertex i) (P.tang i) y with ht
  set σ := coordAcross (P.vertex i) (P.tang i) y with hσ
  have hyeq : y = P.off i t σ := ClosedPolygon.off_coord P i y
  have hpt : P.pt i c = P.off i c 0 := rfl
  have hta : |t - c| ≤ dist y (P.pt i c) := by
    have h := abs_coordAlong_sub_le (u := P.tang i) ClosedPolygon.isDirection_tang (P.vertex i) y
      (P.pt i c)
    rw [hpt, ClosedPolygon.coordAlong_off] at h
    exact h
  have hsa : |σ| ≤ dist y (P.pt i c) := by
    have h := abs_coordAcross_sub_le (u := P.tang i) ClosedPolygon.isDirection_tang (P.vertex i) y
      (P.pt i c)
    rw [hpt, ClosedPolygon.coordAcross_off, sub_zero] at h
    exact h
  have hlam : dist y (P.pt i c) < D.lam := lt_of_lt_of_le hy (min_le_left _ _)
  have hrho : dist y (P.pt i c) < D.rho := lt_of_lt_of_le hy (min_le_right _ _)
  have htlow : D.lam < t := by
    have h := abs_lt.1 (lt_of_le_of_lt hta hlam)
    linarith [h.1]
  have hthigh : t < P.len i - D.lam := by
    have h := abs_lt.1 (lt_of_le_of_lt hta hlam)
    linarith [h.2]
  refine ⟨fun hs => ?_, fun hs => ?_, fun hs => ?_⟩
  · rw [hyeq]
    exact D.mem_blockL_off.2 ⟨htlow, hthigh, hs, by
      have h := abs_lt.1 (lt_of_le_of_lt hsa hrho); linarith [h.2]⟩
  · rw [hyeq]
    exact D.mem_blockR_off.2 ⟨htlow, hthigh, by
      have h := abs_lt.1 (lt_of_le_of_lt hsa hrho); linarith [h.1], hs⟩
  · rw [hyeq, hs, ← ClosedPolygon.pt]
    exact ClosedPolygon.pt_mem_edge ⟨by linarith [D.lam_pos], by linarith [D.lam_pos]⟩

/-- **Local two-sidedness at an interior point of an edge.** A small enough disk about a point in
the middle stretch of an edge meets the polygon exactly in that edge; off the edge the disk lies
in the two blocks, one on each side; and both sides are met, at the two points obtained by
offsetting the centre. -/
theorem local_two_sided {c η : ℝ} (h1 : 2 * D.lam ≤ c) (h2 : c ≤ P.len i - 2 * D.lam)
    (hηpos : 0 < η) (hη : η ≤ min D.lam D.rho) :
    ball (P.pt i c) η ∩ P.carrier ⊆ P.edge i ∧
      (∀ y ∈ ball (P.pt i c) η, y ∉ P.carrier →
        (0 < coordAcross (P.vertex i) (P.tang i) y ∧ y ∈ D.sideL) ∨
          (coordAcross (P.vertex i) (P.tang i) y < 0 ∧ y ∈ D.sideR)) ∧
      P.off i c (η / 2) ∈ ball (P.pt i c) η ∩ D.sideL ∧
      P.off i c (-(η / 2)) ∈ ball (P.pt i c) η ∩ D.sideR := by
  have hsplit : ∀ y ∈ ball (P.pt i c) η,
      (0 < coordAcross (P.vertex i) (P.tang i) y → y ∈ D.sideL) ∧
        (coordAcross (P.vertex i) (P.tang i) y < 0 → y ∈ D.sideR) ∧
        (coordAcross (P.vertex i) (P.tang i) y = 0 → y ∈ P.edge i) := by
    intro y hy
    obtain ⟨hL, hR, hE⟩ := D.core_ball_trichotomy h1 h2 hη hy
    exact ⟨fun hs => Set.mem_iUnion.2 ⟨i, Or.inr (hL hs)⟩,
      fun hs => Set.mem_iUnion.2 ⟨i, Or.inr (hR hs)⟩, hE⟩
  have hball : ∀ σ : ℝ, |σ| < η → P.off i c σ ∈ ball (P.pt i c) η := by
    intro σ hσ
    rw [mem_ball, ClosedPolygon.dist_off_pt]
    exact hσ
  refine ⟨?_, ?_, ?_, ?_⟩
  · rintro y ⟨hy, hyc⟩
    rcases lt_trichotomy (coordAcross (P.vertex i) (P.tang i) y) 0 with hs | hs | hs
    · exact absurd hyc (Set.disjoint_left.1 D.sideR_disjoint_carrier ((hsplit y hy).2.1 hs))
    · exact (hsplit y hy).2.2 hs
    · exact absurd hyc (Set.disjoint_left.1 D.sideL_disjoint_carrier ((hsplit y hy).1 hs))
  · intro y hy hyc
    rcases lt_trichotomy (coordAcross (P.vertex i) (P.tang i) y) 0 with hs | hs | hs
    · exact Or.inr ⟨hs, (hsplit y hy).2.1 hs⟩
    · exact absurd (ClosedPolygon.edge_subset_carrier ((hsplit y hy).2.2 hs)) hyc
    · exact Or.inl ⟨hs, (hsplit y hy).1 hs⟩
  · have hmem := hball (η / 2) (by rw [abs_of_pos (by linarith)]; linarith)
    refine ⟨hmem, (hsplit _ hmem).1 ?_⟩
    rw [ClosedPolygon.coordAcross_off]
    linarith
  · have hmem := hball (-(η / 2)) (by rw [abs_of_neg (by linarith)]; linarith)
    refine ⟨hmem, (hsplit _ hmem).2.1 ?_⟩
    rw [ClosedPolygon.coordAcross_off]
    linarith

/-- **The two reference points of the parity argument.** On every edge there is a disk that meets
the polygon only in that edge and contains a point of each side, on the two sides of the edge's
line. A horizontal segment joining the two crosses the polygon exactly once, which is what makes
the two reference points have opposite parity. -/
theorem exists_reference_points (i : ZMod (m + 3)) :
    ∃ (p : Plane) (η : ℝ), 0 < η ∧ p ∈ P.edge i ∧ ball p η ∩ P.carrier ⊆ P.edge i ∧
      (∃ zL ∈ ball p η, zL ∈ D.sideL ∧ 0 < coordAcross (P.vertex i) (P.tang i) zL) ∧
      (∃ zR ∈ ball p η, zR ∈ D.sideR ∧ coordAcross (P.vertex i) (P.tang i) zR < 0) := by
  have h4 := D.four_lam_lt_len i
  have hl := D.lam_pos
  have hlow : 2 * D.lam ≤ P.len i / 2 := by linarith
  have hhigh : P.len i / 2 ≤ P.len i - 2 * D.lam := by linarith
  have hηpos : 0 < min D.lam D.rho := lt_min hl D.rho_pos
  obtain ⟨h1, -, ⟨hbL, hsL⟩, ⟨hbR, hsR⟩⟩ :=
    D.local_two_sided (i := i) hlow hhigh hηpos (le_refl _)
  refine ⟨P.pt i (P.len i / 2), min D.lam D.rho, hηpos,
    ClosedPolygon.pt_mem_edge ⟨by linarith, by linarith⟩, h1, ⟨_, hbL, hsL, ?_⟩,
    ⟨_, hbR, hsR, ?_⟩⟩
  · rw [ClosedPolygon.coordAcross_off]; linarith
  · rw [ClosedPolygon.coordAcross_off]; linarith

/-! ### Every point of the polygon is on the boundary of both sides -/

/-- A sector comes arbitrarily close to its vertex: shrink a point of it towards the vertex, which
stays in the arc because an arc of directions is a cone. -/
theorem exists_near_sectorL {ε : ℝ} (hε : 0 < ε) (i : ZMod (m + 3)) :
    ∃ y ∈ D.sectorL i, dist y (P.vertex i) < ε := by
  obtain ⟨z, hz⟩ := (D.isConnected_sectorL (i := i)).nonempty
  have harc : z - P.vertex i ∈ arcCCW (P.tang i) (P.rayIn i) := hz.1
  have hwne : z - P.vertex i ≠ 0 := fun h => zero_notMem_arcCCW _ _ (h ▸ harc)
  have hwpos : 0 < ‖z - P.vertex i‖ := norm_pos_iff.2 hwne
  have hzR : ‖z - P.vertex i‖ < D.R := by rw [← dist_eq_norm]; exact hz.2
  refine ⟨P.vertex i + (min 1 (ε / (2 * ‖z - P.vertex i‖))) • (z - P.vertex i), ⟨?_, ?_⟩, ?_⟩ <;>
    (have hδpos : 0 < min 1 (ε / (2 * ‖z - P.vertex i‖)) := lt_min one_pos (by positivity)
     have hsub : P.vertex i + (min 1 (ε / (2 * ‖z - P.vertex i‖))) • (z - P.vertex i) -
         P.vertex i = (min 1 (ε / (2 * ‖z - P.vertex i‖))) • (z - P.vertex i) := by module)
  · rw [Set.mem_setOf_eq, hsub]
    exact (smul_mem_arcCCW hδpos).2 harc
  · rw [mem_ball, dist_eq_norm, hsub, norm_smul, Real.norm_eq_abs, abs_of_pos hδpos]
    have h1 : min 1 (ε / (2 * ‖z - P.vertex i‖)) ≤ 1 := min_le_left _ _
    nlinarith
  · rw [dist_eq_norm, hsub, norm_smul, Real.norm_eq_abs, abs_of_pos hδpos]
    have h2 : min 1 (ε / (2 * ‖z - P.vertex i‖)) ≤ ε / (2 * ‖z - P.vertex i‖) := min_le_right _ _
    have hkey : ε / (2 * ‖z - P.vertex i‖) * ‖z - P.vertex i‖ = ε / 2 := by field_simp
    nlinarith [mul_le_mul_of_nonneg_right h2 hwpos.le]

theorem exists_near_sectorR {ε : ℝ} (hε : 0 < ε) (i : ZMod (m + 3)) :
    ∃ y ∈ D.sectorR i, dist y (P.vertex i) < ε := by
  obtain ⟨z, hz⟩ := (D.isConnected_sectorR (i := i)).nonempty
  have harc : z - P.vertex i ∈ arcCCW (P.rayIn i) (P.tang i) := hz.1
  have hwne : z - P.vertex i ≠ 0 := fun h => zero_notMem_arcCCW _ _ (h ▸ harc)
  have hwpos : 0 < ‖z - P.vertex i‖ := norm_pos_iff.2 hwne
  have hzR : ‖z - P.vertex i‖ < D.R := by rw [← dist_eq_norm]; exact hz.2
  refine ⟨P.vertex i + (min 1 (ε / (2 * ‖z - P.vertex i‖))) • (z - P.vertex i), ⟨?_, ?_⟩, ?_⟩ <;>
    (have hδpos : 0 < min 1 (ε / (2 * ‖z - P.vertex i‖)) := lt_min one_pos (by positivity)
     have hsub : P.vertex i + (min 1 (ε / (2 * ‖z - P.vertex i‖))) • (z - P.vertex i) -
         P.vertex i = (min 1 (ε / (2 * ‖z - P.vertex i‖))) • (z - P.vertex i) := by module)
  · rw [Set.mem_setOf_eq, hsub]
    exact (smul_mem_arcCCW hδpos).2 harc
  · rw [mem_ball, dist_eq_norm, hsub, norm_smul, Real.norm_eq_abs, abs_of_pos hδpos]
    have h1 : min 1 (ε / (2 * ‖z - P.vertex i‖)) ≤ 1 := min_le_left _ _
    nlinarith
  · rw [dist_eq_norm, hsub, norm_smul, Real.norm_eq_abs, abs_of_pos hδpos]
    have h2 : min 1 (ε / (2 * ‖z - P.vertex i‖)) ≤ ε / (2 * ‖z - P.vertex i‖) := min_le_right _ _
    have hkey : ε / (2 * ‖z - P.vertex i‖) * ‖z - P.vertex i‖ = ε / 2 := by field_simp
    nlinarith [mul_le_mul_of_nonneg_right h2 hwpos.le]

/-- **Both sides come arbitrarily close to every point of the polygon.** Away from the vertices
this is the block; at a vertex it is `exists_near_sectorL`; in between it is the germ with the
progress held fixed and the offset shrunk below the corner's threshold. -/
theorem exists_near_sides {x : Plane} (hx : x ∈ P.carrier) {ε : ℝ} (hε : 0 < ε) :
    (∃ y ∈ D.sideL, dist x y < ε) ∧ (∃ y ∈ D.sideR, dist x y < ε) := by
  obtain ⟨i, hi⟩ := Set.mem_iUnion.1 hx
  obtain ⟨c, ⟨hc0, hc1⟩, rfl⟩ := ClosedPolygon.mem_edge_iff.1 hi
  rcases eq_or_lt_of_le hc0 with hc0' | hc0'
  · -- the initial vertex
    rw [← hc0', ClosedPolygon.pt_zero]
    obtain ⟨y, hy, hd⟩ := D.exists_near_sectorL hε i
    obtain ⟨y', hy', hd'⟩ := D.exists_near_sectorR hε i
    exact ⟨⟨y, Set.mem_iUnion.2 ⟨i, Or.inl hy⟩, by rw [dist_comm]; exact hd⟩,
      ⟨y', Set.mem_iUnion.2 ⟨i, Or.inl hy'⟩, by rw [dist_comm]; exact hd'⟩⟩
  rcases eq_or_lt_of_le hc1 with hc1' | hc1'
  · -- the terminal vertex
    rw [hc1', ClosedPolygon.pt_len]
    obtain ⟨y, hy, hd⟩ := D.exists_near_sectorL hε (i + 1)
    obtain ⟨y', hy', hd'⟩ := D.exists_near_sectorR hε (i + 1)
    exact ⟨⟨y, Set.mem_iUnion.2 ⟨i + 1, Or.inl hy⟩, by rw [dist_comm]; exact hd⟩,
      ⟨y', Set.mem_iUnion.2 ⟨i + 1, Or.inl hy'⟩, by rw [dist_comm]; exact hd'⟩⟩
  -- an interior point of the edge: offset it, by less than every threshold at once
  have hL₁ : 0 < |det (P.rayIn i) (P.tang i)| := abs_pos.2 ClosedPolygon.det_rays_ne_zero
  have hL₂ : 0 < |det (P.rayIn (i + 1)) (P.tang (i + 1))| :=
    abs_pos.2 ClosedPolygon.det_rays_ne_zero
  have hK₁ : (0 : ℝ) < 1 + |inner ℝ (P.rayIn i) (P.tang i)| := by positivity
  have hK₂ : (0 : ℝ) < 1 + |inner ℝ (P.rayIn (i + 1)) (P.tang (i + 1))| := by positivity
  have hRlam : D.lam < D.R := by have := D.lam_pos; linarith [D.two_lam_lt_R]
  obtain ⟨σ, hσpos, hσε, hσrho, hσ1, hσ2, hσR⟩ := exists_common_bound hε D.rho_pos
    (mul_pos hc0' hL₁) (mul_pos (show (0:ℝ) < P.len i - c by linarith) hL₂) hK₁ hK₂
    (show (0:ℝ) < D.R - D.lam by linarith)
  have hg1 : σ * |inner ℝ (P.rayIn i) (P.tang i)| < c * |det (P.rayIn i) (P.tang i)| := by
    nlinarith
  have hg2 : σ * |inner ℝ (P.rayIn (i + 1)) (P.tang (i + 1))| <
      (P.len i - c) * |det (P.rayIn (i + 1)) (P.tang (i + 1))| := by nlinarith
  have hdistL : dist (P.pt i c) (P.off i c σ) < ε := by
    rw [dist_comm, ClosedPolygon.dist_off_pt, abs_of_pos hσpos]; linarith
  have hdistR : dist (P.pt i c) (P.off i c (-σ)) < ε := by
    rw [dist_comm, ClosedPolygon.dist_off_pt, abs_of_neg (by linarith : -σ < 0)]; linarith
  by_cases hmid : D.lam < c ∧ c < P.len i - D.lam
  · -- the block does it
    exact ⟨⟨P.off i c σ, Set.mem_iUnion.2 ⟨i, Or.inr
        (D.mem_blockL_off.2 ⟨hmid.1, hmid.2, hσpos, hσrho⟩)⟩, hdistL⟩,
      ⟨P.off i c (-σ), Set.mem_iUnion.2 ⟨i, Or.inr
        (D.mem_blockR_off.2 ⟨hmid.1, hmid.2, by linarith, by linarith⟩)⟩, hdistR⟩⟩
  push Not at hmid
  by_cases hnear : c ≤ D.lam
  · -- near the initial vertex: the sector there, reached by the germ
    have hdv : ∀ τ : ℝ, |τ| ≤ σ → dist (P.off i c τ) (P.vertex i) < D.R := by
      intro τ hτ
      have h := ClosedPolygon.dist_off_vertex_le (P := P) (i := i) (t := c) (s := τ)
      rw [abs_of_pos hc0'] at h
      linarith
    refine ⟨⟨P.off i c σ, Set.mem_iUnion.2 ⟨i, Or.inl
        ⟨ClosedPolygon.off_sub_mem_arcL_start hσpos hg1,
          hdv σ (by rw [abs_of_pos hσpos])⟩⟩, hdistL⟩,
      ⟨P.off i c (-σ), Set.mem_iUnion.2 ⟨i, Or.inl
        ⟨ClosedPolygon.off_sub_mem_arcR_start (by linarith) (by rw [neg_neg]; exact hg1),
          hdv (-σ) (by rw [abs_of_neg (by linarith : -σ < 0), neg_neg])⟩⟩, hdistR⟩⟩
  · -- near the terminal vertex
    push Not at hnear
    have hfar : P.len i - c ≤ D.lam := by have h := hmid hnear; linarith
    have hdv : ∀ τ : ℝ, |τ| ≤ σ → dist (P.off i c τ) (P.vertex (i + 1)) < D.R := by
      intro τ hτ
      have h := ClosedPolygon.dist_off_vertex_succ_le (P := P) (i := i) (t := c) (s := τ)
      rw [abs_sub_comm, abs_of_pos (by linarith : (0:ℝ) < P.len i - c)] at h
      linarith
    refine ⟨⟨P.off i c σ, Set.mem_iUnion.2 ⟨i + 1, Or.inl
        ⟨ClosedPolygon.off_sub_mem_arcL_finish hσpos hg2,
          hdv σ (by rw [abs_of_pos hσpos])⟩⟩, hdistL⟩,
      ⟨P.off i c (-σ), Set.mem_iUnion.2 ⟨i + 1, Or.inl
        ⟨ClosedPolygon.off_sub_mem_arcR_finish (by linarith) (by rw [neg_neg]; exact hg2),
          hdv (-σ) (by rw [abs_of_neg (by linarith : -σ < 0), neg_neg])⟩⟩, hdistR⟩⟩

/-- Every point of the polygon is in the closure of the left side. With
`StripData.sideL_disjoint_carrier` this says the polygon is contained in the boundary of the left
side. -/
theorem carrier_subset_closure_sideL : P.carrier ⊆ closure D.sideL := by
  intro x hx
  rw [Metric.mem_closure_iff]
  intro ε hε
  obtain ⟨⟨y, hy, hd⟩, -⟩ := D.exists_near_sides hx hε
  exact ⟨y, hy, hd⟩

theorem carrier_subset_closure_sideR : P.carrier ⊆ closure D.sideR := by
  intro x hx
  rw [Metric.mem_closure_iff]
  intro ε hε
  obtain ⟨-, ⟨y, hy, hd⟩⟩ := D.exists_near_sides hx hε
  exact ⟨y, hy, hd⟩

end StripData

/-- **Lemma 1.8 (a), with the boundary clause.** A simple closed polygon has an open neighbourhood
`N`, inside any prescribed open set containing it, whose complement in `N` is the disjoint union
of two connected open sets, each of which has the polygon in its closure. -/
theorem ClosedPolygon.exists_two_sided_collar (P : ClosedPolygon m) {U : Set Plane}
    (hU : IsOpen U) (hPU : P.carrier ⊆ U) :
    ∃ N NL NR : Set Plane, IsOpen N ∧ P.carrier ⊆ N ∧ N ⊆ U ∧ IsOpen NL ∧ IsOpen NR ∧
      IsConnected NL ∧ IsConnected NR ∧ Disjoint NL NR ∧ N \ P.carrier = NL ∪ NR ∧
      P.carrier ⊆ closure NL ∧ P.carrier ⊆ closure NR := by
  obtain ⟨D, hD⟩ := exists_stripData_subset P hU hPU
  exact ⟨D.nbhd, D.sideL, D.sideR, D.isOpen_nbhd, D.carrier_subset_nbhd, hD, D.isOpen_sideL,
    D.isOpen_sideR, D.isConnected_sideL, D.isConnected_sideR, D.sideL_disjoint_sideR,
    D.nbhd_diff_carrier, D.carrier_subset_closure_sideL, D.carrier_subset_closure_sideR⟩

/-!
## What is still missing from Lemma 1.8

Two things.

* The local two-sidedness assertion *at a vertex*. `StripData.ball_diff_carrier_subset` already
  says that a ball of radius `R` about a vertex minus the polygon lies in the two sectors there,
  and `StripData.sectorL_disjoint_sectorR` (through `sideL_disjoint_sideR`) says those are
  disjoint; what is not proved is that each of the two intersections
  `ball (P.vertex i) η ∩ sectorL i` is *connected*, i.e. that the ball minus the curve has
  exactly two components at a vertex rather than merely being covered by two disjoint open sets.
  For a ball of radius `η ≤ R` this is true and the proof is the one in
  `Plane.isConnected_arcCCW_ball`, since `ball (P.vertex i) η ∩ sectorL i = cone (P.vertex i) A η`
  for the same arc `A`. Nothing in the polygonal Jordan curve theorem needs it.
* Lemma 1.8 (b), the case of a polygonal *arc* with a compact subarc of its interior. The blocks
  and sectors here are built from a cyclic vertex family; the arc case needs the same
  construction along a linear chain, with the two end cross-sections and no cap. None of it is
  formalised.
-/

end Schoenflies


==> anc/P5-kernel-deficit-lean-v6/vendor/schoenflies-lean/Schoenflies/Subarc.lean <==
/-
Copyright (c) 2026 Álvaro Begué. All rights reserved.
Released under Apache 2.0 license as described in the file LICENSE.
Authors: Álvaro Begué
-/
import Schoenflies.Curve

/-!
# Subarcs, open arcs, and the subarc basis

A subarc is the arc restricted to a subinterval of the parameter interval — but an arc is
carried by a map *on* `[0, 1]`, so the restriction has to be reparametrised back onto it.
That reparametrisation is `reparam a b : t ↦ a + t * (b - a)`: pure arithmetic, with no
inverse to construct and no choice to make. With it a subarc is a composition, and the two
things an arc must be — continuous and injective — are the two things a composition inherits.

Injectivity is required only on `uIcc a b`, the parameter interval actually traversed, not on
all of `[0, 1]`. That is what lets the two arcs of a Jordan curve be cut out of a loop, whose
parametrisation is injective on `[0, 1)` only.

The substance of the file is the last two sections. A parametrisation is an **open map onto
its arc**: the image of a relatively open piece of the parameter interval is relatively open
in the arc. This is where the continuity of the inverse earns its keep, and it is proved
without ever constructing that inverse — a continuous injection on a compact set is a closed
map onto its image, and a closed injective map is open onto its image, by complements.
Together with `basic_piece_inside_ball`, which puts such a piece inside any prescribed ball,
these images are a basis of the arc's subspace topology.

Relative openness is stated in the ambient form `∃ V, IsOpen V ∧ W = V ∩ A` rather than
through the subtype `↥A`, since every consumer here works with subsets of the plane.

## Blueprint

The blueprint uses subarcs throughout §1 without a numbered statement of their own; they are
the tool behind, among others, the model-curve parametrization (`lem:jordan-circle`), where
"the relatively open subarcs of `C`" are exactly the images produced by `image_isRelOpen`, and
the density arguments of `lem:accessible-dense`, which need `basic_piece_inside_ball`.

* `subarc`, `isArcBetween_subarc` — a piece of an arc is again an arc.
* `IsArc.exists_isArcBetween_subset` — the set-level reading: two points of an arc bound a
  subarc of it.
* `openArc` — the blueprint's `P°`, an arc without its two endpoints.
* `image_isRelOpen` — a parametrisation is an open map onto its arc; `openArc_isRelOpen` and
  `openArc_subarc_isRelOpen` are the "relatively open subarcs" of `lem:jordan-circle`.
* `basic_piece_inside_ball` — the subarc basis.
-/

open Set unitInterval

namespace Schoenflies

/-! ### Reparametrising `[0, 1]` onto a subinterval -/

/-- The affine map carrying `[0, 1]` onto the parameter interval between `a` and `b`,
running from `a` to `b`. -/
def reparam (a b : ℝ) : ℝ → ℝ := fun t => a + t * (b - a)

variable {a b : ℝ}

@[simp] theorem reparam_zero : reparam a b 0 = a := by simp [reparam]

@[simp] theorem reparam_one : reparam a b 1 = b := by simp [reparam]

theorem continuous_reparam : Continuous (reparam a b) := by unfold reparam; fun_prop

/-- The reparametrisation is injective as soon as it is not constant. -/
theorem reparam_injective (hab : a ≠ b) : Function.Injective (reparam a b) := by
  intro s t hst
  have hba : b - a ≠ 0 := sub_ne_zero.mpr (Ne.symm hab)
  have : s * (b - a) = t * (b - a) := by
    have := hst
    simp only [reparam] at this
    linarith
  exact mul_right_cancel₀ hba this

/-- `reparam a b` carries the unit interval exactly onto `uIcc a b`. This is `segment_eq_image'`
read through the identification of a real segment with an unordered closed interval. -/
theorem image_reparam_I : reparam a b '' I = uIcc a b := by
  have h : (fun θ : ℝ => a + θ • (b - a)) '' Icc (0 : ℝ) 1 = uIcc a b := by
    rw [← segment_eq_image' ℝ a b, segment_eq_uIcc]
  change (fun θ : ℝ => a + θ * (b - a)) '' I = uIcc a b
  simpa only [smul_eq_mul] using h

theorem mapsTo_reparam : MapsTo (reparam a b) I (uIcc a b) :=
  mapsTo_iff_image_subset.mpr image_reparam_I.subset

/-- A subinterval of the unit interval stays inside it: `uIcc` is the convex hull of its two
endpoints, and the unit interval is convex. -/
theorem uIcc_subset_I (ha : a ∈ I) (hb : b ∈ I) : uIcc a b ⊆ I :=
  uIcc_subset_Icc ha hb

/-! ### Subarcs -/

/-- The subarc of `f` between the parameters `a` and `b`: the arc traversed from `f a` to
`f b`, reparametrised so that it is again a map on `[0, 1]`. -/
def subarc (f : ℝ → Plane) (a b : ℝ) : ℝ → Plane := fun t => f (reparam a b t)

variable {f : ℝ → Plane}

@[simp] theorem subarc_zero : subarc f a b 0 = f a := by simp [subarc]

@[simp] theorem subarc_one : subarc f a b 1 = f b := by simp [subarc]

/-- The image of a subarc is the arc restricted to the subinterval — which is what "sub"
means, and the form every consumer wants. -/
theorem subarc_image : subarc f a b '' I = f '' uIcc a b := by
  rw [show subarc f a b = f ∘ reparam a b from rfl, image_comp, image_reparam_I]

theorem subarc_image_subset (ha : a ∈ I) (hb : b ∈ I) : subarc f a b '' I ⊆ f '' I := by
  rw [subarc_image]
  exact image_mono (uIcc_subset_I ha hb)

theorem continuousOn_subarc (hc : ContinuousOn f I) (ha : a ∈ I) (hb : b ∈ I) :
    ContinuousOn (subarc f a b) I :=
  hc.comp continuous_reparam.continuousOn
    (mapsTo_reparam.mono_right (uIcc_subset_I ha hb))

/-- Injectivity of the subarc needs injectivity of `f` only where the subarc runs. -/
theorem injOn_subarc (hi : InjOn f (uIcc a b)) (hab : a ≠ b) : InjOn (subarc f a b) I := by
  intro s hs t ht hst
  exact reparam_injective hab (hi (mapsTo_reparam hs) (mapsTo_reparam ht) hst)

/-- A subarc between two distinct parameters is an arc between the two values there. The
injectivity hypothesis is confined to the traversed interval, so this applies to a piece of a
Jordan curve as well as to a piece of an arc. -/
theorem isArcBetween_subarc (hc : ContinuousOn f I) (hi : InjOn f (uIcc a b))
    (ha : a ∈ I) (hb : b ∈ I) (hab : a ≠ b) :
    IsArcBetween (f '' uIcc a b) (f a) (f b) :=
  ⟨subarc f a b, continuousOn_subarc hc ha hb, injOn_subarc hi hab,
    subarc_image, subarc_zero, subarc_one⟩

theorem isArc_subarc (hc : ContinuousOn f I) (hi : InjOn f (uIcc a b))
    (ha : a ∈ I) (hb : b ∈ I) (hab : a ≠ b) : IsArc (f '' uIcc a b) :=
  (isArcBetween_subarc hc hi ha hb hab).isArc

/-- The version for an arc, whose parametrisation is injective everywhere. -/
theorem isArcBetween_subarc_of_injOn_I (hc : ContinuousOn f I) (hi : InjOn f I)
    (ha : a ∈ I) (hb : b ∈ I) (hab : a ≠ b) :
    IsArcBetween (f '' uIcc a b) (f a) (f b) :=
  isArcBetween_subarc hc (hi.mono (uIcc_subset_I ha hb)) ha hb hab

/-- Any two distinct points of an arc are the endpoints of a subarc of it. The set-level
form, for the consumers that never see a parametrisation. -/
theorem IsArc.exists_isArcBetween_subset {A : Set Plane} (h : IsArc A) {p q : Plane}
    (hp : p ∈ A) (hq : q ∈ A) (hpq : p ≠ q) : ∃ B ⊆ A, IsArcBetween B p q := by
  obtain ⟨f, hc, hi, rfl⟩ := h
  obtain ⟨s, hs, rfl⟩ := hp
  obtain ⟨t, ht, rfl⟩ := hq
  refine ⟨f '' uIcc s t, image_mono (uIcc_subset_I hs ht), ?_⟩
  exact isArcBetween_subarc_of_injOn_I hc hi hs ht (fun h => hpq (by rw [h]))

/-! ### The arc without its endpoints -/

/-- The open arc — the blueprint's `P°`: an arc with its two endpoints removed.

Taken on the parameter side, as the image of the open unit interval, because that is the form
the subarc basis argument needs: an open subarc is the image of an open subinterval.
Injectivity then says it is also the arc minus the two endpoint *values*, which is how the
blueprint reads it (`openArc_eq_diff`). -/
def openArc (f : ℝ → Plane) : Set Plane := f '' Ioo 0 1

theorem Ioo_subset_I : Ioo (0 : ℝ) 1 ⊆ I := Ioo_subset_Icc_self

theorem openArc_subset : openArc f ⊆ f '' I := image_mono Ioo_subset_I

/-- On an arc the two readings of "without its endpoints" agree: dropping the endpoints of the
parameter interval drops exactly the two endpoint values, since injectivity means no other
parameter shares them. -/
theorem openArc_eq_diff (hi : InjOn f I) : openArc f = f '' I \ {f 0, f 1} := by
  have hIoo : Ioo (0 : ℝ) 1 = I \ {0, 1} := by
    ext t
    simp only [mem_Ioo, mem_sdiff, mem_Icc, mem_insert_iff, mem_singleton_iff, not_or]
    constructor
    · rintro ⟨h0, h1⟩; exact ⟨⟨h0.le, h1.le⟩, h0.ne', h1.ne⟩
    · rintro ⟨⟨h0, h1⟩, hne0, hne1⟩; exact ⟨h0.lt_of_ne' hne0, h1.lt_of_ne hne1⟩
  have hpair : f '' ({0, 1} : Set ℝ) = {f 0, f 1} := image_pair f 0 1
  rw [openArc, hIoo, hi.image_sdiff_subset (by
        rintro t (rfl | rfl); exacts [zero_mem_I, one_mem_I]), hpair]

/-- The open arc of a subarc is the arc restricted to the *open* subinterval. -/
theorem openArc_subarc (hab : a ≠ b) : openArc (subarc f a b) = f '' uIoo a b := by
  have h : reparam a b '' Ioo 0 1 = uIoo a b := by
    rcases lt_trichotomy a b with hlt | rfl | hgt
    · -- Increasing: the witness for `x` is the fraction of the way from `a` to `b`.
      rw [uIoo_of_lt hlt]
      ext x
      simp only [mem_image, mem_Ioo, reparam]
      refine ⟨?_, fun hx => ⟨(x - a) / (b - a), ⟨?_, ?_⟩, by field_simp; ring⟩⟩
      · rintro ⟨t, ⟨h0, h1⟩, rfl⟩
        constructor <;> nlinarith
      · exact div_pos (by linarith [hx.1]) (by linarith)
      · exact (div_lt_one (by linarith)).mpr (by linarith [hx.2])
    · exact absurd rfl hab
    · -- Decreasing: the same fraction, written with both signs flipped.
      rw [uIoo_of_gt hgt]
      ext x
      simp only [mem_image, mem_Ioo, reparam]
      refine ⟨?_, fun hx => ⟨(a - x) / (a - b), ⟨?_, ?_⟩, by field_simp; ring⟩⟩
      · rintro ⟨t, ⟨h0, h1⟩, rfl⟩
        constructor <;> nlinarith
      · exact div_pos (by linarith [hx.2]) (by linarith)
      · exact (div_lt_one (by linarith)).mpr (by linarith [hx.1])
  rw [openArc, show subarc f a b = f ∘ reparam a b from rfl, image_comp, h]

/-! ### The interior of an arc, set-level

`openArc` is stated for a parametrisation. Three separate modules needed the same facts stated
for the *set* — `IsArcBetween A p q` gives `A ∖ {p, q}` connected, nonempty, and having both
endpoints in its closure — and each proved them again from scratch, one of them twice under two
names. Two of those copies were literally the same statement in modules that do not import each
other, so the build never noticed: alpha-equivalent `Prop`s are defeq under proof irrelevance,
and Lean's import checker accepts them. They live here now. -/

/-- **The interior of an arc is the image of the open parameter interval.** The bridge from
`IsArcBetween`, which is about the set, to `openArc`, which is about a parametrisation. -/
theorem IsArcBetween.diff_eq_openArc {A : Set Plane} {p q : Plane} (h : IsArcBetween A p q) :
    ∃ f : ℝ → Plane, ContinuousOn f I ∧ A \ {p, q} = f '' Ioo 0 1 := by
  obtain ⟨f, hc, hi, himg, h0, h1⟩ := h
  exact ⟨f, hc, by rw [← himg, ← h0, ← h1, ← openArc_eq_diff hi, openArc]⟩

/-- **The interior of an arc is connected.** It is the continuous image of `Ioo 0 1`. -/
theorem IsArcBetween.isPreconnected_diff {A : Set Plane} {p q : Plane} (h : IsArcBetween A p q) :
    IsPreconnected (A \ {p, q}) := by
  obtain ⟨f, hc, hEq⟩ := h.diff_eq_openArc
  rw [hEq]
  exact isPreconnected_Ioo.image _ (hc.mono Ioo_subset_I)

/-- The interior of an arc is nonempty: `Ioo 0 1` is. -/
theorem IsArcBetween.nonempty_diff {A : Set Plane} {p q : Plane} (h : IsArcBetween A p q) :
    (A \ {p, q}).Nonempty := by
  obtain ⟨f, -, hEq⟩ := h.diff_eq_openArc
  rw [hEq]
  exact ⟨f (1 / 2), 1 / 2, by norm_num, rfl⟩

/-- The interior of an arc is connected in the nonempty sense. -/
theorem IsArcBetween.isConnected_diff {A : Set Plane} {p q : Plane} (h : IsArcBetween A p q) :
    IsConnected (A \ {p, q}) :=
  ⟨h.nonempty_diff, h.isPreconnected_diff⟩

/-- **An endpoint of an arc is a limit of its interior.** This is what turns "the closure of a
cell meets the curve in one arc only" into a statement about the *endpoints* of a crosscut, and
it is what says an ear's two ends lie on the boundary of the face its interior lies in. -/
theorem IsArcBetween.left_mem_closure_diff {A : Set Plane} {p q : Plane}
    (h : IsArcBetween A p q) : p ∈ closure (A \ {p, q}) := by
  obtain ⟨f, hc, hi, himg, h0, h1⟩ := h
  have hEq : A \ {p, q} = f '' Ioo 0 1 := by
    rw [← himg, ← h0, ← h1, ← openArc_eq_diff hi, openArc]
  -- The endpoint is the limit of the interior as the parameter tends to `0`.
  rw [hEq, ← h0]
  refine ((hc 0 zero_mem_I).mono Ioo_subset_I).mem_closure_image ?_
  rw [closure_Ioo (by norm_num : (0 : ℝ) ≠ 1)]
  exact zero_mem_I

theorem IsArcBetween.right_mem_closure_diff {A : Set Plane} {p q : Plane}
    (h : IsArcBetween A p q) : q ∈ closure (A \ {p, q}) := by
  rw [Set.pair_comm]
  exact h.reverse.left_mem_closure_diff

/-! ### A parametrisation is an open map onto its arc -/

/-- **The parametrisation is an open map onto its arc.** The image of a relatively open piece
of the parameter interval is relatively open in the arc.

No inverse is constructed. The complement piece `I \ U` is compact, so its image is compact,
so it is closed; and by injectivity the image of `U ∩ I` is exactly the arc minus that closed
set. Stated for a relatively open *piece* `U ∩ I` rather than for a subarc, because at an
endpoint the basic neighbourhood is half-open — `openArc` of a subarc is the interior case,
and this covers both. -/
theorem image_isRelOpen (hc : ContinuousOn f I) (hi : InjOn f I) {U : Set ℝ} (hU : IsOpen U) :
    ∃ V : Set Plane, IsOpen V ∧ f '' (U ∩ I) = V ∩ f '' I := by
  refine ⟨(f '' (I \ U))ᶜ, ?_, ?_⟩
  · -- The discarded piece is compact, hence closed, so its complement is open.
    exact (isCompact_image_of_subset_I hc sdiff_subset
      (isClosed_Icc.sdiff hU)).isClosed.isOpen_compl
  · -- Injectivity turns "remove the image" into "image of the removal".
    have hdiff : f '' (I \ (I \ U)) = f '' I \ f '' (I \ U) :=
      hi.image_sdiff_subset sdiff_subset
    rw [sdiff_sdiff_right_self, inter_comm I U] at hdiff
    rw [hdiff, sdiff_eq, inter_comm]

/-- The pointwise reading of the previous theorem, and the one consumers use: around every
point of the image of a relatively open piece there is a ball meeting the arc only inside that
image. This is precisely the continuity of the inverse parametrisation. -/
theorem exists_ball_inter_subset_image (hc : ContinuousOn f I) (hi : InjOn f I)
    {U : Set ℝ} (hU : IsOpen U) {x : Plane} (hx : x ∈ f '' (U ∩ I)) :
    ∃ ε > 0, Metric.ball x ε ∩ f '' I ⊆ f '' (U ∩ I) := by
  obtain ⟨V, hVopen, hV⟩ := image_isRelOpen hc hi hU
  have hxV : x ∈ V := (hV ▸ hx).1
  obtain ⟨ε, hε, hball⟩ := Metric.isOpen_iff.mp hVopen x hxV
  exact ⟨ε, hε, fun y hy => hV ▸ ⟨hball hy.1, hy.2⟩⟩

/-- The open arc is relatively open in the arc: the blueprint's `P°` is a relatively open
subarc. -/
theorem openArc_isRelOpen (hc : ContinuousOn f I) (hi : InjOn f I) :
    ∃ V : Set Plane, IsOpen V ∧ openArc f = V ∩ f '' I := by
  obtain ⟨V, hVopen, hV⟩ := image_isRelOpen hc hi (isOpen_Ioo (a := (0 : ℝ)) (b := 1))
  exact ⟨V, hVopen, by rwa [inter_eq_self_of_subset_left Ioo_subset_I] at hV⟩

/-- A subarc without its endpoints is relatively open in the arc. These are the "relatively
open subarcs" the blueprint speaks of. -/
theorem openArc_subarc_isRelOpen (hc : ContinuousOn f I) (hi : InjOn f I)
    (ha : a ∈ I) (hb : b ∈ I) :
    ∃ V : Set Plane, IsOpen V ∧ f '' uIoo a b = V ∩ f '' I := by
  obtain ⟨V, hVopen, hV⟩ := image_isRelOpen hc hi (U := uIoo a b) isOpen_Ioo
  refine ⟨V, hVopen, ?_⟩
  rwa [inter_eq_self_of_subset_left
    (uIoo_subset_uIcc_self.trans (uIcc_subset_I ha hb))] at hV

/-! ### The subarc basis -/

/-- **Every neighbourhood of a point of the arc contains the image of an open subinterval
around its parameter.** With `image_isRelOpen`, which says those images are relatively open,
this makes them a basis of the arc's subspace topology.

The piece is the parameter interval cut by an interval around the parameter, which is
half-open exactly when the point is an endpoint. -/
theorem basic_piece_inside_ball (hc : ContinuousOn f I) {x : Plane} (hx : x ∈ f '' I)
    {r : ℝ} (hr : 0 < r) :
    ∃ c d : ℝ, x ∈ f '' (Ioo c d ∩ I) ∧ f '' (Ioo c d ∩ I) ⊆ Metric.ball x r := by
  obtain ⟨s, hs, rfl⟩ := hx
  -- Continuity at the parameter turns the prescribed radius into a parameter radius.
  obtain ⟨δ, hδ, hclose⟩ := Metric.continuousWithinAt_iff.mp (hc s hs) r hr
  refine ⟨s - δ, s + δ, ⟨s, ⟨⟨by linarith, by linarith⟩, hs⟩, rfl⟩, ?_⟩
  rintro y ⟨t, ⟨ht, htI⟩, rfl⟩
  have : dist t s < δ := by
    rw [Real.dist_eq, abs_lt]
    exact ⟨by linarith [ht.1], by linarith [ht.2]⟩
  exact Metric.mem_ball.mpr (hclose htI this)

end Schoenflies


==> anc/P5-kernel-deficit-lean-v6/vendor/schoenflies-lean/Schoenflies/Subdivide.lean <==
/-
Copyright (c) 2026 Álvaro Begué. All rights reserved.
Released under Apache 2.0 license as described in the file LICENSE.
Authors: Álvaro Begué
-/
import Schoenflies.SegmentCut
import Schoenflies.SegmentOrder

/-!
# Subdividing a list of segments

A polygonal edge **is** its pair of endpoints: a straight segment is determined by its ends,
so naming one by anything else names a distinction that does not exist. `Piece := Plane ×
Plane`, and the blueprint's "represent every duplicate geometric subsegment only once"
becomes deduplication of a list of *names*, with no geometry in it.

**The subdivision recurses on the POINT list, not on the segment.** `subdivide pieces points`
cuts every current piece at the head point and recurses with the rest. Read literally the
blueprint wants the cut points as data, which would need a choice operator (the meets are
existential) and then a sort (to order them along each segment). Neither is required: order
does not matter, because cutting at a point that has already become an endpoint is a no-op.

Three facts about one cut, each lifted across the piece list and then across the point list:

* `subdivide_cover` — cutting loses nothing, so a subdivision occupies what it came from;
* `subdivide_ne` — no piece degenerates, so the drawing condition's invariant survives;
* `subdivide_interior_subset` — every piece's interior lies inside the interior of a piece
  it came from. This is what makes a cut **permanent**: nothing later can put a removed point
  back into an interior.

## Blueprint

* `Piece`, `cover` — the segment representation and what a list of them occupies.
* `subdivide` and its three properties — the cutting half of Lemma 3.7 (polygonal overlay).
-/

open Metric Set

namespace Schoenflies

/-- A polygonal edge is its pair of endpoints. -/
abbrev Piece := Plane × Plane

namespace Piece

/-- The closed segment a piece occupies. -/
def seg (P : Piece) : Set Plane := segment ℝ P.1 P.2

/-- The interior of a piece. -/
def interior (P : Piece) : Set Plane := openSegment ℝ P.1 P.2

/-- A piece is nondegenerate when its two ends differ. -/
def Nondeg (P : Piece) : Prop := P.1 ≠ P.2

end Piece

/-- What a list of pieces occupies. -/
def cover (pieces : List Piece) : Set Plane := ⋃ P ∈ pieces, P.seg

@[simp] theorem cover_nil : cover [] = ∅ := by simp [cover]

@[simp] theorem cover_cons (P : Piece) (ps : List Piece) :
    cover (P :: ps) = P.seg ∪ cover ps := by
  simp [cover]

theorem cover_append (ps qs : List Piece) : cover (ps ++ qs) = cover ps ∪ cover qs := by
  induction ps with
  | nil => simp
  | cons P ps ih => rw [List.cons_append, cover_cons, cover_cons, ih, union_assoc]

theorem cover_flatMap (f : Piece → List Piece) (ps : List Piece) :
    cover (ps.flatMap f) = ⋃ P ∈ ps, cover (f P) := by
  induction ps with
  | nil => simp
  | cons P ps ih => rw [List.flatMap_cons, cover_append, ih]; simp

/-! ### One cut -/

open scoped Classical in
/-- Cut one piece at one point: two pieces if the point is interior to it, and the piece
unchanged otherwise. Cutting at a point that is already an endpoint is a no-op. -/
noncomputable def splitAt (p : Plane) (P : Piece) : List Piece :=
  if p ∈ P.interior then [(P.1, p), (p, P.2)] else [P]

theorem splitAt_cover (p : Plane) (P : Piece) : cover (splitAt p P) = P.seg := by
  classical
  unfold splitAt
  split_ifs with h
  · have hp : p ∈ P.seg := openSegment_subset_segment ℝ _ _ h
    simp only [cover_cons, cover_nil, union_empty]
    exact (segment_split hp).symm
  · simp

/-- Cutting at an interior point leaves both halves nondegenerate: an interior point differs
from both ends. -/
theorem splitAt_ne (p : Plane) {P : Piece} (hP : P.Nondeg) :
    ∀ Q ∈ splitAt p P, Q.Nondeg := by
  classical
  unfold splitAt
  split_ifs with h
  · intro Q hQ
    -- `p` is strictly inside, so it is neither end.
    have h1 : P.1 ≠ p := by
      rintro rfl
      exact hP (left_mem_openSegment_iff.1 h)
    have h2 : p ≠ P.2 := by
      rintro rfl
      exact hP (right_mem_openSegment_iff.1 h)
    rcases List.mem_cons.1 hQ with rfl | hQ
    · exact h1
    · rcases List.mem_singleton.1 hQ with rfl
      exact h2
  · intro Q hQ
    rcases List.mem_singleton.1 hQ with rfl
    exact hP

/-- Cutting is permanent: each half's interior lies inside the whole's. -/
theorem splitAt_interior_subset (p : Plane) (P : Piece) :
    ∀ Q ∈ splitAt p P, Q.interior ⊆ P.interior := by
  classical
  unfold splitAt
  split_ifs with h
  · intro Q hQ
    rcases List.mem_cons.1 hQ with rfl | hQ
    · exact openSegment_left_subset h
    · rcases List.mem_singleton.1 hQ with rfl
      exact openSegment_right_subset h
  · intro Q hQ
    rcases List.mem_singleton.1 hQ with rfl
    exact subset_rfl

/-- After cutting at `p`, no piece has `p` in its interior.

Nondegeneracy is needed: a degenerate piece `(p, p)` has `p` in its interior and cutting it
produces two more copies of itself. -/
theorem splitAt_avoids (p : Plane) {P : Piece} (hP : P.Nondeg) :
    ∀ Q ∈ splitAt p P, p ∉ Q.interior := by
  classical
  unfold splitAt
  split_ifs with h
  · have h1 : P.1 ≠ p := by
      rintro rfl
      exact hP (left_mem_openSegment_iff.1 h)
    have h2 : p ≠ P.2 := by
      rintro rfl
      exact hP (right_mem_openSegment_iff.1 h)
    intro Q hQ
    rcases List.mem_cons.1 hQ with rfl | hQ
    · exact fun hmem => h1 (right_mem_openSegment_iff.1 hmem)
    · rcases List.mem_singleton.1 hQ with rfl
      exact fun hmem => h2 (left_mem_openSegment_iff.1 hmem)
  · intro Q hQ
    rcases List.mem_singleton.1 hQ with rfl
    exact h

/-! ### One cut, across the whole list -/

/-- Cut every piece of the list at one point. -/
noncomputable def splitAllAt (p : Plane) (pieces : List Piece) : List Piece :=
  pieces.flatMap (splitAt p)

theorem splitAllAt_cover (p : Plane) (pieces : List Piece) :
    cover (splitAllAt p pieces) = cover pieces := by
  rw [splitAllAt, cover_flatMap]
  simp only [splitAt_cover]
  rfl

theorem splitAllAt_ne (p : Plane) {pieces : List Piece} (h : ∀ P ∈ pieces, P.Nondeg) :
    ∀ Q ∈ splitAllAt p pieces, Q.Nondeg := by
  intro Q hQ
  obtain ⟨P, hP, hQP⟩ := List.mem_flatMap.1 hQ
  exact splitAt_ne p (h P hP) Q hQP

theorem splitAllAt_interior_subset (p : Plane) (pieces : List Piece) :
    ∀ Q ∈ splitAllAt p pieces, ∃ P ∈ pieces, Q.interior ⊆ P.interior := by
  intro Q hQ
  obtain ⟨P, hP, hQP⟩ := List.mem_flatMap.1 hQ
  exact ⟨P, hP, splitAt_interior_subset p P Q hQP⟩

theorem splitAllAt_avoids (p : Plane) {pieces : List Piece} (h : ∀ P ∈ pieces, P.Nondeg) :
    ∀ Q ∈ splitAllAt p pieces, p ∉ Q.interior := by
  intro Q hQ
  obtain ⟨P, hP, hQP⟩ := List.mem_flatMap.1 hQ
  exact splitAt_avoids p (h P hP) Q hQP

/-! ### The subdivision -/

/-- Subdivide a list of pieces at a list of points, recursing on the POINT list: cut every
current piece at the head, then carry on with the tail. -/
noncomputable def subdivide (pieces : List Piece) : List Plane → List Piece
  | [] => pieces
  | p :: ps => subdivide (splitAllAt p pieces) ps

@[simp] theorem subdivide_nil (pieces : List Piece) : subdivide pieces [] = pieces := rfl

@[simp] theorem subdivide_cons (pieces : List Piece) (p : Plane) (ps : List Plane) :
    subdivide pieces (p :: ps) = subdivide (splitAllAt p pieces) ps := rfl

/-- Cutting loses nothing: a subdivision occupies exactly what it came from. -/
theorem subdivide_cover (pieces : List Piece) (points : List Plane) :
    cover (subdivide pieces points) = cover pieces := by
  induction points generalizing pieces with
  | nil => rfl
  | cons p ps ih => rw [subdivide_cons, ih, splitAllAt_cover]

/-- No piece degenerates. -/
theorem subdivide_ne {pieces : List Piece} (points : List Plane)
    (h : ∀ P ∈ pieces, P.Nondeg) : ∀ Q ∈ subdivide pieces points, Q.Nondeg := by
  induction points generalizing pieces with
  | nil => exact h
  | cons p ps ih => exact ih (splitAllAt_ne p h)

/-- Every piece's interior lies inside the interior of a piece it came from. This is what
makes a cut permanent. -/
theorem subdivide_interior_subset (pieces : List Piece) (points : List Plane) :
    ∀ Q ∈ subdivide pieces points, ∃ P ∈ pieces, Q.interior ⊆ P.interior := by
  induction points generalizing pieces with
  | nil => exact fun Q hQ => ⟨Q, hQ, subset_rfl⟩
  | cons p ps ih =>
    intro Q hQ
    obtain ⟨R, hR, hQR⟩ := ih (pieces := splitAllAt p pieces) Q hQ
    obtain ⟨P, hP, hRP⟩ := splitAllAt_interior_subset p pieces R hR
    exact ⟨P, hP, hQR.trans hRP⟩

/-- After subdividing, no cut point is interior to any piece. Permanence is what makes this
work: a later cut only shrinks interiors, so a point removed early stays removed. -/
theorem subdivide_avoids {pieces : List Piece} (points : List Plane)
    (hnd : ∀ P ∈ pieces, P.Nondeg) :
    ∀ p ∈ points, ∀ Q ∈ subdivide pieces points, p ∉ Q.interior := by
  induction points generalizing pieces with
  | nil => simp
  | cons p ps ih =>
    intro q hq Q hQ
    rcases List.mem_cons.1 hq with rfl | hq
    · -- `q` was cut out at this step; permanence keeps it out of every later piece.
      obtain ⟨R, hR, hQR⟩ := subdivide_interior_subset (splitAllAt q pieces) ps Q hQ
      exact fun hmem => splitAllAt_avoids q hnd R hR (hQR hmem)
    · exact ih (pieces := splitAllAt p pieces) (splitAllAt_ne p hnd) q hq Q hQ

end Schoenflies


==> anc/P5-kernel-deficit-lean-v6/vendor/schoenflies-lean/Schoenflies/TargetOverlay.lean <==
/-
Copyright (c) 2026 Álvaro Begué. All rights reserved.
Released under Apache 2.0 license as described in the file LICENSE.
Authors: Álvaro Begué
-/
import Schoenflies.FiniteTransferTargetMesh
import Schoenflies.SkeletonLocal

/-!
# Overlaying a target skeleton with the anchored square mesh

A fresh square mesh does not generally contain the current target skeleton: already at stage
zero the target has an arbitrary straight chord which need not be radial or lie on a mesh ring.
The ambient graph for reverse finite transfer must therefore be the polygonal overlay of the
two finite segment families.

`TargetSegmentCover` writes the whole current target skeleton as a finite exact segment cover.
It also remembers which old abstract edge supplied each segment; that provenance is what will
prove the subdivision clause after transverse intersections have been made vertices.

`TargetSegmentCover.meshOverlay` is the combined graph.  It overlays the target cover with the
already-subdivided edges of the anchored mesh, and its cut list contains both the mesh anchors
and every old target vertex.  The basic carrier, drawing, containment, edge-source, and
2-connectivity facts are established here.  The nonouter target-edge carriers form a canonical
finite connected cover of the old open skeleton.  A uniform positive width for this cover,
together with the radial mesh estimate, shows that every sufficiently fine dense mesh meets
every cover piece.  Consequently the combined overlay is a complete source extension at some
positive scale below `4`.  Relative boundary anchoring and no-new-nonouter-incidence are proved
for clean fresh lists and transported through edge relabelling, so the overlay now feeds directly
into reverse finite transfer.  `FreshDenseSelection.lean` constructs the required finite clean
separator list from the dense strongly-accessible boundary points and packages the resulting
reverse-transfer stage.

## Blueprint

* `Schoenflies.TargetSegmentCover` — the finite segment presentation of the current polygonal
  target skeleton.
* `Schoenflies.GeneratedPair.exists_targetSegmentCover` — every generated pair supplies that
  presentation.
* `Schoenflies.TargetSegmentCover.meshOverlay` — the current target skeleton overlaid with the
  anchored square mesh.
* `Schoenflies.TargetSegmentCover.meshOverlay_pointSet` — the combined graph occupies exactly
  the union of the two carriers.
* `Schoenflies.TargetSegmentCover.meshOverlay_isTwoConnected` — the two subdivision traces glue
  along two fresh boundary vertices to make the combined overlay 2-connected.
* `Schoenflies.TargetSegmentCover.noNewNonouterIncidenceAtBoundary_meshOverlay` — clean fresh
  spokes cannot create a second nonouter incidence against the current target trace.
* `Schoenflies.finiteOpenTargetCover` — the nonouter edge carriers, with the model curve
  removed, form a finite connected nontrivial cover of the old open target skeleton.
* `Schoenflies.exists_fine_openTarget_scale` — every generated target has a positive scale
  below `4` at which all pieces of that cover are wider than the mesh.
* `Schoenflies.TargetSegmentCover.exists_scale_isSourceExtension_relabelledMeshOverlay` — at
  that scale, every dense anchored mesh gives the complete relabelled source extension.
* `Schoenflies.TargetSegmentCover.finite_transfer_toward_source_relabelledMeshOverlay_of_outerCycle`
  — the accessible clean overlay performs the complete reverse finite transfer.
-/

open Set
open scoped Graph

namespace Schoenflies

open Graph

variable {γ : Type*} {S₀ : CellStructure γ}
  {srcOuter srcDom tgtOuter tgtDom : Set Plane}

/-- A finite exact segment presentation of the target skeleton, with each segment traced back
to an old abstract edge. -/
structure TargetSegmentCover
    (P : GeneratedPair S₀ srcOuter srcDom tgtOuter tgtDom) where
  /-- The straight segments covering the target skeleton. -/
  pieces : List Piece
  /-- No listed segment is degenerate. -/
  nondeg : ∀ Q ∈ pieces, Q.Nondeg
  /-- The listed segments occupy exactly the target skeleton. -/
  cover_eq : cover pieces = P.tgt.skeletonSet
  /-- Every listed segment came from one old target edge. -/
  source : ∀ Q ∈ pieces, ∃ e ∈ E(P.str.skel), Q.seg ⊆ edgeArc P.tgt.drawing e

namespace GeneratedPair

/-- Every generated pair has a finite segment presentation of its polygonal target skeleton. -/
theorem exists_targetSegmentCover
    (P : GeneratedPair S₀ srcOuter srcDom tgtOuter tgtDom) :
    Nonempty (TargetSegmentCover P) := by
  letI : Graph.Finite P.tgt.graph :=
    CellStructure.Realization.finite_graph P.tgt
  have hincident : ∀ z ∈ V(P.tgt.graph), ∃ e, P.tgt.graph.Inc e z := by
    intro z hz
    obtain ⟨w, hw, hwz, -⟩ :=
      P.tgt_isWeaklyAdmissible.isTwoConnected.hasThreeVertices.exists_ne_ne z z
    obtain ⟨D, hD⟩ :=
      (P.tgt_isWeaklyAdmissible.isTwoConnected.connected.reaches hz hw).exists_isPath
    obtain ⟨e, -, hinc⟩ := hD.isWalk.exists_inc_source
      (hD.ne_nil (Ne.symm hwz))
    exact ⟨e, hinc⟩
  have hpoly : ∀ e ∈ E(P.tgt.graph), IsPolygonal (edgeArc P.tgt.drawing e) := by
    intro e he
    apply P.tgt_isPolygonal
    rwa [P.tgt.edgeSet_graph] at he
  obtain ⟨pieces, hnd, hcover, hsource⟩ :=
    P.tgt.isDrawing.exists_segmentCover (G := P.tgt.graph) hpoly hincident
  refine ⟨⟨pieces, hnd, hcover, ?_⟩⟩
  intro Q hQ
  obtain ⟨e, he, hsub⟩ := hsource Q hQ
  exact ⟨e, by rwa [P.tgt.edgeSet_graph] at he, hsub⟩

end GeneratedPair

namespace TargetSegmentCover

variable {P : GeneratedPair S₀ srcOuter srcDom modelCurve (Plane.closedSquare 0 1)}

/-- The already-subdivided edges of the anchored square mesh, listed as straight pieces. -/
noncomputable def squareMeshPieces (delta : ℝ) (fresh anchors : List Plane) : List Piece :=
  (squareMesh delta fresh anchors).edgeFinset.toList

@[simp] theorem mem_squareMeshPieces {delta : ℝ} {fresh anchors : List Plane} {R : Piece} :
    R ∈ squareMeshPieces delta fresh anchors ↔ R ∈ E(squareMesh delta fresh anchors) := by
  simp [squareMeshPieces, Graph.mem_edgeFinset]

/-- Listing the edges loses no carrier: every square-mesh vertex is an end of one of its
edges. -/
theorem cover_squareMeshPieces (delta : ℝ) (fresh anchors : List Plane) :
    cover (squareMeshPieces delta fresh anchors) =
      Graph.pointSet (squareMesh delta fresh anchors) segmentDrawing := by
  ext x
  constructor
  · intro hx
    obtain ⟨R, hR, hxR⟩ := mem_cover_iff.1 hx
    exact Or.inr (Set.mem_iUnion₂_of_mem (mem_squareMeshPieces.1 hR) (by
      rwa [edgeArc_segmentDrawing]))
  · intro hx
    rcases hx with hxV | hxE
    · obtain ⟨R, hR, hxR⟩ := meshGraph_mem_vertexSet.1 hxV
      exact mem_cover_iff.2 ⟨R, mem_squareMeshPieces.2 hR, by
        rcases hxR with rfl | rfl
        · exact left_mem_segment ℝ _ _
        · exact right_mem_segment ℝ _ _⟩
    · obtain ⟨R, hR, hxR⟩ := Set.mem_iUnion₂.1 hxE
      exact mem_cover_iff.2 ⟨R, mem_squareMeshPieces.2 hR, by
        rwa [← edgeArc_segmentDrawing]⟩

/-- The two source families for the combined target overlay. -/
noncomputable def meshPieces (Q : TargetSegmentCover P) (delta : ℝ)
    (fresh anchors : List Plane) : List Piece :=
  Q.pieces ++ squareMeshPieces delta fresh anchors

/-- The target skeleton overlaid with the anchored square mesh.  Old vertices and prescribed
mesh anchors are explicitly included in the cut list. -/
noncomputable def meshOverlay (Q : TargetSegmentCover P) (delta : ℝ)
    (fresh anchors : List Plane) : Graph Plane Piece :=
  attachGraph (Q.meshPieces delta fresh anchors)
    (anchors ++ P.tgt.graph.vertexFinset.toList)

instance meshOverlay_finite (Q : TargetSegmentCover P) (delta : ℝ)
    (fresh anchors : List Plane) : (Q.meshOverlay delta fresh anchors).Finite :=
  attachGraph_finite _ _

/-- Every source segment of the combined overlay is nondegenerate. -/
theorem meshPieces_nondeg (Q : TargetSegmentCover P)
    {fresh : List Plane} (hfresh : ∀ z ∈ fresh, z ∈ modelCurve) (delta : ℝ)
    (anchors : List Plane) :
    ∀ R ∈ Q.meshPieces delta fresh anchors, R.Nondeg := by
  intro R hR
  rcases List.mem_append.1 hR with hR | hR
  · exact Q.nondeg R hR
  · exact meshGraph_edge_nondeg (two_le_meshCount delta) hfresh
      (mem_squareMeshPieces.1 hR)

/-- The combined overlay is a finite straight-line plane graph. -/
theorem meshOverlay_isDrawing (Q : TargetSegmentCover P)
    {fresh : List Plane} (hfresh : ∀ z ∈ fresh, z ∈ modelCurve)
    (delta : ℝ) (anchors : List Plane) :
    Graph.IsDrawing (Q.meshOverlay delta fresh anchors) segmentDrawing :=
  attachGraph_isDrawing (Q.meshPieces_nondeg hfresh delta anchors) _

/-- The combined overlay occupies exactly the current target skeleton together with the square
mesh. -/
theorem meshOverlay_pointSet (Q : TargetSegmentCover P)
    (delta : ℝ) (fresh anchors : List Plane) :
    Graph.pointSet (Q.meshOverlay delta fresh anchors) segmentDrawing =
      P.tgt.skeletonSet ∪
        Graph.pointSet (squareMesh delta fresh anchors) segmentDrawing := by
  rw [meshOverlay, attachGraph_pointSet, meshPieces, cover_append, Q.cover_eq,
    cover_squareMeshPieces]

/-- The current target skeleton is contained in the combined overlay. -/
theorem targetSkeleton_subset_meshOverlay (Q : TargetSegmentCover P)
    (delta : ℝ) (fresh anchors : List Plane) :
    P.tgt.skeletonSet ⊆
      Graph.pointSet (Q.meshOverlay delta fresh anchors) segmentDrawing := by
  rw [Q.meshOverlay_pointSet]
  exact subset_union_left

/-- The whole anchored square mesh is contained in the combined overlay. -/
theorem squareMesh_subset_meshOverlay (Q : TargetSegmentCover P)
    (delta : ℝ) (fresh anchors : List Plane) :
    Graph.pointSet (squareMesh delta fresh anchors) segmentDrawing ⊆
      Graph.pointSet (Q.meshOverlay delta fresh anchors) segmentDrawing := by
  rw [Q.meshOverlay_pointSet]
  exact subset_union_right

/-- Every old target vertex is explicitly retained as a vertex of the combined overlay. -/
theorem targetVertices_subset_meshOverlay (Q : TargetSegmentCover P)
    {fresh : List Plane} (hfresh : ∀ z ∈ fresh, z ∈ modelCurve)
    (delta : ℝ) (anchors : List Plane) :
    V(P.tgt.graph) ⊆ V(Q.meshOverlay delta fresh anchors) := by
  intro x hx
  change x ∈ V(overlayGraph (Q.meshPieces delta fresh anchors)
    (attachPoints (Q.meshPieces delta fresh anchors)
      (anchors ++ P.tgt.graph.vertexFinset.toList)))
  apply overlayGraph_mem_vertexSet_of_mem_cover (Q.meshPieces_nondeg hfresh delta anchors)
  · apply mem_attachPoints_of_mem
    exact List.mem_append_right anchors (by
      rw [Finset.mem_toList, mem_vertexFinset]
      exact hx)
  · rw [meshPieces, cover_append, Q.cover_eq]
    exact Or.inl (Graph.vertexSet_subset_pointSet hx)

/-- Every square-mesh vertex is an endpoint of a source piece for the combined overlay. -/
theorem squareMeshVertices_subset_meshOverlay (Q : TargetSegmentCover P)
    {fresh : List Plane} (hfresh : ∀ z ∈ fresh, z ∈ modelCurve)
    (delta : ℝ) (anchors : List Plane) :
    V(squareMesh delta fresh anchors) ⊆ V(Q.meshOverlay delta fresh anchors) := by
  intro x hx
  obtain ⟨R, hR, hxR⟩ := meshGraph_mem_vertexSet.1 hx
  change x ∈ V(overlayGraph (Q.meshPieces delta fresh anchors)
    (attachPoints (Q.meshPieces delta fresh anchors)
      (anchors ++ P.tgt.graph.vertexFinset.toList)))
  apply overlayGraph_mem_vertexSet_of_mem_cover (Q.meshPieces_nondeg hfresh delta anchors)
  · exact attachPoints_endsAreCut _ _ R
      (List.mem_append_right Q.pieces (mem_squareMeshPieces.2 hR)) x hxR
  · exact mem_cover_iff.2 ⟨R,
      List.mem_append_right Q.pieces (mem_squareMeshPieces.2 hR), by
        rcases hxR with rfl | rfl
        · exact left_mem_segment ℝ _ _
        · exact right_mem_segment ℝ _ _⟩

/-- Every edge of the combined overlay is a subsegment either of an old target segment or of a
square-mesh source segment. -/
theorem meshOverlay_edge_source (Q : TargetSegmentCover P)
    {delta : ℝ} {fresh anchors : List Plane} {R : Piece}
    (hR : R ∈ E(Q.meshOverlay delta fresh anchors)) :
    (∃ A ∈ Q.pieces, R.seg ⊆ A.seg) ∨
      ∃ A ∈ meshSegments (meshCount delta) fresh, R.seg ⊆ A.seg := by
  change R ∈ overlayPieces (Q.meshPieces delta fresh anchors)
    (attachPoints (Q.meshPieces delta fresh anchors)
      (anchors ++ P.tgt.graph.vertexFinset.toList)) at hR
  obtain ⟨R₀, hR₀, rfl⟩ := mem_overlayPieces.1 hR
  obtain ⟨A, hA, hsub, -⟩ := subdivide_subset _ _ R₀ hR₀
  rw [orientPiece_seg]
  rcases List.mem_append.1 hA with hA | hA
  · exact Or.inl ⟨A, hA, hsub⟩
  · obtain ⟨B, hB, hAB⟩ := meshGraph_edge_source (mem_squareMeshPieces.1 hA)
    exact Or.inr ⟨B, hB, hsub.trans hAB⟩

/-- The sharper edge-source dichotomy used at the boundary: a mesh-sourced overlay edge lies
inside one actual edge of the already-subdivided square mesh. -/
theorem meshOverlay_edge_source_squareMesh (Q : TargetSegmentCover P)
    {delta : ℝ} {fresh anchors : List Plane} {R : Piece}
    (hR : R ∈ E(Q.meshOverlay delta fresh anchors)) :
    (∃ A ∈ Q.pieces, R.seg ⊆ A.seg) ∨
      ∃ A ∈ E(squareMesh delta fresh anchors), R.seg ⊆ A.seg := by
  change R ∈ overlayPieces (Q.meshPieces delta fresh anchors)
    (attachPoints (Q.meshPieces delta fresh anchors)
      (anchors ++ P.tgt.graph.vertexFinset.toList)) at hR
  obtain ⟨R₀, hR₀, rfl⟩ := mem_overlayPieces.1 hR
  obtain ⟨A, hA, hsub, -⟩ := subdivide_subset _ _ R₀ hR₀
  rw [orientPiece_seg]
  rcases List.mem_append.1 hA with hA | hA
  · exact Or.inl ⟨A, hA, hsub⟩
  · exact Or.inr ⟨A, mem_squareMeshPieces.1 hA, hsub⟩

/-- Two subsegments of one nondegenerate segment that start at the same end are comparable by
inclusion. -/
theorem segments_from_common_end_comparable {z a r s : Plane} (hza : z ≠ a)
    (hr : r ∈ segment ℝ z a) (hs : s ∈ segment ℝ z a) :
    segment ℝ z r ⊆ segment ℝ z s ∨ segment ℝ z s ⊆ segment ℝ z r := by
  rcases le_total (dist z r) (dist z s) with hrs | hsr
  · apply Or.inl
    apply (convex_segment z s).segment_subset (left_mem_segment ℝ z s)
    exact mem_segment_of_dist_le hza (left_mem_segment ℝ z a) hs hr
      (by simp) hrs
  · apply Or.inr
    apply (convex_segment z r).segment_subset (left_mem_segment ℝ z r)
    exact mem_segment_of_dist_le hza (left_mem_segment ℝ z a) hr hs
      (by simp) hsr

/-- Two pieces contained in the same nondegenerate source piece and sharing one of its ends
are comparable.  This is the piece-level form needed to identify two overlay fragments cut
from the unique square-mesh spoke at a fresh boundary point. -/
theorem piece_segments_comparable_of_common_source_end
    {A R S : Piece} {z : Plane} (hA : A.Nondeg)
    (hzA : z = A.1 ∨ z = A.2) (hRA : R.seg ⊆ A.seg) (hSA : S.seg ⊆ A.seg)
    (hzR : z = R.1 ∨ z = R.2) (hzS : z = S.1 ∨ z = S.2) :
    R.seg ⊆ S.seg ∨ S.seg ⊆ R.seg := by
  obtain ⟨a, hAseg, hza⟩ : ∃ a, A.seg = segment ℝ z a ∧ z ≠ a := by
    rcases hzA with hzA | hzA
    · refine ⟨A.2, ?_, ?_⟩
      · simp only [Piece.seg, hzA]
      · intro h
        exact hA (hzA.symm.trans h)
    · refine ⟨A.1, ?_, ?_⟩
      · simp only [Piece.seg, hzA, segment_symm]
      · intro h
        exact hA (h.symm.trans hzA)
  obtain ⟨r, hRseg, hrA⟩ : ∃ r, R.seg = segment ℝ z r ∧ r ∈ A.seg := by
    rcases hzR with hzR | hzR
    · exact ⟨R.2, by simp only [Piece.seg, hzR],
        hRA (right_mem_segment ℝ R.1 R.2)⟩
    · exact ⟨R.1, by simp only [Piece.seg, hzR, segment_symm],
        hRA (left_mem_segment ℝ R.1 R.2)⟩
  obtain ⟨s, hSseg, hsA⟩ : ∃ s, S.seg = segment ℝ z s ∧ s ∈ A.seg := by
    rcases hzS with hzS | hzS
    · exact ⟨S.2, by simp only [Piece.seg, hzS],
        hSA (right_mem_segment ℝ S.1 S.2)⟩
    · exact ⟨S.1, by simp only [Piece.seg, hzS, segment_symm],
        hSA (left_mem_segment ℝ S.1 S.2)⟩
  rw [hRseg, hSseg]
  exact segments_from_common_end_comparable hza (hAseg ▸ hrA) (hAseg ▸ hsA)

/-- Away from the vertices created by the overlay, an overlay edge meeting an old open target
edge is one of its subdivision pieces.  At a transverse crossing the common point is an overlay
vertex, so the hypothesis is intentionally false there. -/
theorem meshOverlay_edge_subset (Q : TargetSegmentCover P)
    {fresh : List Plane} (hfresh : ∀ z ∈ fresh, z ∈ modelCurve)
    (delta : ℝ) (anchors : List Plane) :
    ∀ ⦃e⦄, e ∈ E(P.str.skel) → ∀ ⦃R : Piece⦄,
      R ∈ E(Q.meshOverlay delta fresh anchors) →
      (edgeArc segmentDrawing R ∩
        (P.tgt.cell e \ V(Q.meshOverlay delta fresh anchors))).Nonempty →
      edgeArc segmentDrawing R ⊆ edgeArc P.tgt.drawing e := by
  intro e he R hR hmeet
  obtain ⟨z, hzR, hzCell, hznotOverlay⟩ := hmeet
  obtain ⟨a, b, hab⟩ := P.str.skel.exists_isLink_of_mem_edgeSet he
  have hzOldArc : z ∈ edgeArc P.tgt.drawing e := by
    rw [P.tgt.cell_edge hab] at hzCell
    exact hzCell.1
  have hznotOldVertex : z ∉ V(P.tgt.graph) := by
    intro hzV
    rcases P.tgt.isDrawing.vertex_mem_edgeArc (hab.map P.tgt.pos) hzV hzOldArc with
      hza | hzb
    · rw [P.tgt.cell_edge hab] at hzCell
      exact hzCell.2 (by simp [hza])
    · rw [P.tgt.cell_edge hab] at hzCell
      exact hzCell.2 (by simp [hzb])
  have hzSkeleton : z ∈ P.tgt.skeletonSet :=
    P.tgt.cell_subset_skeletonSet (Or.inr he) hzCell
  have hzCover : z ∈ cover Q.pieces := by
    rw [Q.cover_eq]
    exact hzSkeleton
  obtain ⟨A, hA, hzA⟩ := ClosedPolygon.exists_of_mem_cover hzCover
  obtain ⟨g, hg, hAg⟩ := Q.source A hA
  have hzg : z ∈ edgeArc P.tgt.drawing g := hAg hzA
  have heg : e = g := P.tgt.isDrawing.unique_edge_at
    (by change e ∈ E(P.str.skel); exact he)
    (by change g ∈ E(P.str.skel); exact hg)
    hznotOldVertex hzOldArc hzg
  have hAold : A.seg ⊆ edgeArc P.tgt.drawing e := by rwa [heg]
  obtain ⟨R', hR', hzR', hR'A⟩ :=
    exists_overlayPiece_mem_subset
      (points := attachPoints (Q.meshPieces delta fresh anchors)
        (anchors ++ P.tgt.graph.vertexFinset.toList))
      (P₀ := A) (List.mem_append_left _ hA) hzA
  have hzR'Arc : z ∈ edgeArc segmentDrawing R' := by
    rwa [edgeArc_segmentDrawing]
  have hRR' : R = R' :=
    (Q.meshOverlay_isDrawing hfresh delta anchors).unique_edge_at
      hR hR' hznotOverlay hzR hzR'Arc
  rw [hRR', edgeArc_segmentDrawing]
  exact hR'A.trans hAold

/-- The combined overlay locally contains an edge subdivision of the old target drawing. -/
theorem target_isPlaneSubdivisionExtension (Q : TargetSegmentCover P)
    {fresh : List Plane} (hfresh : ∀ z ∈ fresh, z ∈ modelCurve)
    (delta : ℝ) (anchors : List Plane) :
    IsPlaneSubdivisionExtension P.tgt.graph P.tgt.drawing
      (Q.meshOverlay delta fresh anchors) segmentDrawing where
  finite := inferInstance
  oldIsDrawing := P.tgt.isDrawing
  isDrawing := Q.meshOverlay_isDrawing hfresh delta anchors
  vertexSet_subset := Q.targetVertices_subset_meshOverlay hfresh delta anchors
  pointSet_subset := by
    change P.tgt.skeletonSet ⊆ _
    exact Q.targetSkeleton_subset_meshOverlay delta fresh anchors
  edge_subset := by
    intro e he R hR hmeet
    have heS : e ∈ E(P.str.skel) := by
      rwa [P.tgt.edgeSet_graph] at he
    obtain ⟨a, b, hab⟩ := P.str.skel.exists_isLink_of_mem_edgeSet heS
    apply Q.meshOverlay_edge_subset hfresh delta anchors heS hR
    obtain ⟨z, hzR, hze, hznot⟩ := hmeet
    refine ⟨z, hzR, ?_, hznot⟩
    rw [P.tgt.cell_edge hab]
    refine ⟨hze, ?_⟩
    intro hzEnds
    rcases hzEnds with hza | hzb
    · apply hznot
      rw [hza]
      exact Q.targetVertices_subset_meshOverlay hfresh delta anchors (by
        rw [P.tgt.vertexSet_graph]
        exact ⟨a, hab.left_mem, rfl⟩)
    · apply hznot
      rw [hzb]
      exact Q.targetVertices_subset_meshOverlay hfresh delta anchors (by
        rw [P.tgt.vertexSet_graph]
        exact ⟨b, hab.right_mem, rfl⟩)

/-- The combined overlay also locally contains an edge subdivision of the anchored square
mesh.  Using the mesh's already-subdivided edges as source pieces makes the proof immediate. -/
theorem squareMesh_isPlaneSubdivisionExtension (Q : TargetSegmentCover P)
    {fresh : List Plane} (hfresh : ∀ z ∈ fresh, z ∈ modelCurve)
    (delta : ℝ) (anchors : List Plane) :
    IsPlaneSubdivisionExtension (squareMesh delta fresh anchors) segmentDrawing
      (Q.meshOverlay delta fresh anchors) segmentDrawing where
  finite := inferInstance
  oldIsDrawing := squareMesh_isDrawing hfresh delta anchors
  isDrawing := Q.meshOverlay_isDrawing hfresh delta anchors
  vertexSet_subset := Q.squareMeshVertices_subset_meshOverlay hfresh delta anchors
  pointSet_subset := Q.squareMesh_subset_meshOverlay delta fresh anchors
  edge_subset := by
    intro e he R hR hmeet
    obtain ⟨z, hzR, hze, hznot⟩ := hmeet
    obtain ⟨R', hR', hzR', hR'e⟩ :=
      exists_overlayPiece_mem_subset
        (points := attachPoints (Q.meshPieces delta fresh anchors)
          (anchors ++ P.tgt.graph.vertexFinset.toList))
        (P₀ := e) (List.mem_append_right Q.pieces (mem_squareMeshPieces.2 he))
        (by rwa [edgeArc_segmentDrawing] at hze)
    have hzR'Arc : z ∈ edgeArc segmentDrawing R' := by
      rwa [edgeArc_segmentDrawing]
    have hRR' : R = R' :=
      (Q.meshOverlay_isDrawing hfresh delta anchors).unique_edge_at
        hR hR' hznot hzR hzR'Arc
    rw [hRR', edgeArc_segmentDrawing, edgeArc_segmentDrawing]
    exact hR'e

/-- The old-target trace inside the combined overlay remains 2-connected. -/
theorem targetTrace_isTwoConnected (Q : TargetSegmentCover P)
    {fresh : List Plane} (hfresh : ∀ z ∈ fresh, z ∈ modelCurve)
    (delta : ℝ) (anchors : List Plane) :
    (Graph.traceGraph (Q.meshOverlay delta fresh anchors) segmentDrawing
      P.tgt.skeletonSet).IsTwoConnected :=
  (Q.target_isPlaneSubdivisionExtension hfresh delta anchors).trace_isTwoConnected
    P.tgt_isWeaklyAdmissible.isTwoConnected

/-- Under the usual density hypotheses, the square-mesh trace inside the combined overlay
remains 2-connected. -/
theorem squareMeshTrace_isTwoConnected (Q : TargetSegmentCover P)
    {fresh : List Plane} (hfresh : ∀ z ∈ fresh, z ∈ modelCurve)
    {delta : ℝ} (hdense : FreshDense fresh delta) (hdelta : delta < 4)
    (anchors : List Plane) :
    (Graph.traceGraph (Q.meshOverlay delta fresh anchors) segmentDrawing
      (Graph.pointSet (squareMesh delta fresh anchors) segmentDrawing)).IsTwoConnected :=
  (Q.squareMesh_isPlaneSubdivisionExtension hfresh delta anchors).trace_isTwoConnected
    (squareMesh_isTwoConnected hfresh hdense hdelta anchors)

/-- The combined target/mesh overlay is 2-connected.  The two subdivision traces are glued at
two distinct fresh boundary vertices, and together they contain every overlay vertex. -/
theorem meshOverlay_isTwoConnected (Q : TargetSegmentCover P)
    {fresh : List Plane} (hfresh : ∀ z ∈ fresh, z ∈ modelCurve)
    {delta : ℝ} (hdense : FreshDense fresh delta) (hdelta : delta < 4)
    (anchors : List Plane) :
    (Q.meshOverlay delta fresh anchors).IsTwoConnected := by
  let T := Graph.traceGraph (Q.meshOverlay delta fresh anchors) segmentDrawing
    P.tgt.skeletonSet
  let M := Graph.traceGraph (Q.meshOverlay delta fresh anchors) segmentDrawing
    (Graph.pointSet (squareMesh delta fresh anchors) segmentDrawing)
  have hT2 : T.IsTwoConnected := Q.targetTrace_isTwoConnected hfresh delta anchors
  have hM2 : M.IsTwoConnected :=
    Q.squareMeshTrace_isTwoConnected hfresh hdense hdelta anchors
  obtain ⟨z, hz, w, hw, hzw⟩ := exists_two_distinct_fresh_of_freshDense hdense hdelta
  have hzSquare : z ∈ V(squareMesh delta fresh anchors) :=
    end_mem_vertexSet_meshGraph (spokePiece_mem_meshSegments hz) (Or.inl rfl)
  have hwSquare : w ∈ V(squareMesh delta fresh anchors) :=
    end_mem_vertexSet_meshGraph (spokePiece_mem_meshSegments hw) (Or.inl rfl)
  have hzOverlay : z ∈ V(Q.meshOverlay delta fresh anchors) :=
    Q.squareMeshVertices_subset_meshOverlay hfresh delta anchors
      hzSquare
  have hwOverlay : w ∈ V(Q.meshOverlay delta fresh anchors) :=
    Q.squareMeshVertices_subset_meshOverlay hfresh delta anchors
      hwSquare
  have hzTarget : z ∈ P.tgt.skeletonSet := by
    apply P.tgt.outerSet_subset_skeletonSet
    rw [P.tgt_isWeaklyAdmissible.outerSet_eq]
    exact hfresh z hz
  have hwTarget : w ∈ P.tgt.skeletonSet := by
    apply P.tgt.outerSet_subset_skeletonSet
    rw [P.tgt_isWeaklyAdmissible.outerSet_eq]
    exact hfresh w hw
  have hzMesh : z ∈ Graph.pointSet (squareMesh delta fresh anchors) segmentDrawing :=
    Graph.vertexSet_subset_pointSet hzSquare
  have hwMesh : w ∈ Graph.pointSet (squareMesh delta fresh anchors) segmentDrawing :=
    Graph.vertexSet_subset_pointSet hwSquare
  have hzT : z ∈ V(T) := by
    rw [Graph.traceGraph_vertexSet]
    exact ⟨hzOverlay, hzTarget⟩
  have hwT : w ∈ V(T) := by
    rw [Graph.traceGraph_vertexSet]
    exact ⟨hwOverlay, hwTarget⟩
  have hzM : z ∈ V(M) := by
    rw [Graph.traceGraph_vertexSet]
    exact ⟨hzOverlay, hzMesh⟩
  have hwM : w ∈ V(M) := by
    rw [Graph.traceGraph_vertexSet]
    exact ⟨hwOverlay, hwMesh⟩
  have hcompat : T.Compatible M :=
    Graph.Compatible.of_le_le (Graph.traceGraph_le _) (Graph.traceGraph_le _)
  have hU2 : (T.union M).IsTwoConnected :=
    hT2.union hcompat hM2 hzw hzT hzM hwT hwM
  apply hU2.of_le_of_vertexSet_subset
    (Graph.union_le (Graph.traceGraph_le _) (Graph.traceGraph_le _))
  intro x hx
  rw [Graph.vertexSet_union]
  have hxPoint : x ∈ Graph.pointSet (Q.meshOverlay delta fresh anchors) segmentDrawing :=
    Graph.vertexSet_subset_pointSet hx
  rw [Q.meshOverlay_pointSet] at hxPoint
  rcases hxPoint with hxTarget | hxMesh
  · exact Or.inl (by rw [Graph.traceGraph_vertexSet]; exact ⟨hx, hxTarget⟩)
  · exact Or.inr (by rw [Graph.traceGraph_vertexSet]; exact ⟨hx, hxMesh⟩)

/-- The combined overlay stays in the closed target square. -/
theorem meshOverlay_pointSet_subset (Q : TargetSegmentCover P)
    {fresh : List Plane} (hfresh : ∀ z ∈ fresh, z ∈ modelCurve)
    (delta : ℝ) (anchors : List Plane) :
    Graph.pointSet (Q.meshOverlay delta fresh anchors) segmentDrawing ⊆
      Plane.closedSquare 0 1 := by
  rw [Q.meshOverlay_pointSet]
  exact Set.union_subset P.tgt_isWeaklyAdmissible.skeletonSet_subset
    (squareMesh_pointSet_subset hfresh delta anchors)

/-- Every combined-overlay edge either lies on the model curve or is a polygonal edge whose
nonvertex points lie in the open target square.  A nonouter edge cannot meet the model curve
away from overlay vertices: the outer-ring segment through such a point would give a second
edge of the plane drawing there. -/
theorem meshOverlay_edge_dichotomy (Q : TargetSegmentCover P)
    {fresh : List Plane} (hfresh : ∀ z ∈ fresh, z ∈ modelCurve)
    (delta : ℝ) (anchors : List Plane) :
    ∀ ⦃R⦄, R ∈ E(Q.meshOverlay delta fresh anchors) →
      edgeArc segmentDrawing R ⊆ modelCurve ∨
        (IsPolygonal (edgeArc segmentDrawing R) ∧
          edgeArc segmentDrawing R \ V(Q.meshOverlay delta fresh anchors) ⊆
            Plane.closedSquare 0 1 \ modelCurve) := by
  intro R hR
  by_cases houter : edgeArc segmentDrawing R ⊆ modelCurve
  · exact Or.inl houter
  · refine Or.inr ⟨?_, ?_⟩
    · rw [edgeArc_segmentDrawing]
      exact isPolygonal_segment _ _
    · intro x hx
      refine ⟨Q.meshOverlay_pointSet_subset hfresh delta anchors
        (Graph.edgeArc_subset_pointSet hR hx.1), ?_⟩
      intro hxOuter
      have hxMeshOuter :
          x ∈ ⋃ A ∈ outerEdges (meshCount delta) fresh anchors, A.seg := by
        rw [squareMesh_cover_outerEdges]
        exact hxOuter
      obtain ⟨A, hA, hxA⟩ := Set.mem_iUnion₂.1 hxMeshOuter
      obtain ⟨R', hR', hxR', hR'A⟩ :=
        exists_overlayPiece_mem_subset
          (points := attachPoints (Q.meshPieces delta fresh anchors)
            (anchors ++ P.tgt.graph.vertexFinset.toList))
          (P₀ := A) (List.mem_append_right Q.pieces
            (mem_squareMeshPieces.2 hA.1)) hxA
      have hxR'Arc : x ∈ edgeArc segmentDrawing R' := by
        rwa [edgeArc_segmentDrawing]
      have hRR' : R = R' :=
        (Q.meshOverlay_isDrawing hfresh delta anchors).unique_edge_at
          hR hR' hx.2 hx.1 hxR'Arc
      apply houter
      rw [hRR', edgeArc_segmentDrawing]
      exact hR'A.trans hA.2

/-- New nonouter boundary edges of the combined overlay come from the square mesh and hence
end at prescribed fresh points.  Old-target-sourced overlay edges are already covered by every
trace containing the original target skeleton, so they cannot be new. -/
theorem newTargetBoundaryAnchored_meshOverlay (Q : TargetSegmentCover P)
    {fresh : List Plane} (hfresh : ∀ z ∈ fresh, z ∈ modelCurve)
    (hstrong : ∀ z ∈ fresh,
      StronglyAccessible (srcDom \ srcOuter) (P.homeo.invFun z))
    (delta : ℝ) (anchors : List Plane) :
    NewTargetBoundaryAnchored P P.tgt.skeletonSet
      (Q.meshOverlay delta fresh anchors) segmentDrawing := by
  intro B hBH hbase R z hR hRnew hinc hz hnot
  have hdraw := Q.meshOverlay_isDrawing hfresh delta anchors
  have hzRarc : z ∈ edgeArc segmentDrawing R := hdraw.inc_mem_edgeArc hinc
  have hzRseg : z ∈ R.seg := by rwa [edgeArc_segmentDrawing] at hzRarc
  rcases Q.meshOverlay_edge_source_squareMesh hR with hOld | hMesh
  · obtain ⟨A, hA, hRA⟩ := hOld
    obtain ⟨e, he, hAe⟩ := Q.source A hA
    have hRbase : edgeArc segmentDrawing R ⊆ P.tgt.skeletonSet := by
      rw [edgeArc_segmentDrawing]
      exact hRA.trans (hAe.trans (Graph.edgeArc_subset_pointSet (by
        rw [P.tgt.edgeSet_graph]
        exact he)))
    exact (hRnew (edge_mem_of_edgeArc_subset_pointSet hdraw hBH hR
      (hRbase.trans hbase))).elim
  · obtain ⟨A, hA, hRA⟩ := hMesh
    have hzA : z ∈ A.seg := hRA hzRseg
    have hAnot : ¬ A.seg ⊆ modelCurve := by
      intro hAouter
      apply hnot
      rw [edgeArc_segmentDrawing]
      exact hRA.trans hAouter
    obtain ⟨w, hwFresh, hinter, -, -⟩ :=
      squareMesh_inner_edge_at_fresh hfresh delta hA ⟨z, hzA, hz⟩ hAnot
    have hzw : z = w := by
      have : z ∈ ({w} : Set Plane) := hinter ▸ ⟨hzA, hz⟩
      simpa only [Set.mem_singleton_iff] using this
    rw [hzw]
    exact hstrong w hwFresh

/-- Fresh mesh anchors avoid the carriers of all old nonouter target edges.  This is the
finite cleanliness condition which separates a genuinely new spoke from the current target
trace at the distinguished boundary. -/
def FreshAvoidsTargetNonouterEdges
    (P : GeneratedPair S₀ srcOuter srcDom modelCurve (Plane.closedSquare 0 1))
    (fresh : List Plane) : Prop :=
  ∀ z ∈ fresh, ∀ e ∈ E(P.str.skel), e ∉ E(P.str.outerGraph) →
    z ∉ edgeArc P.tgt.drawing e

/-- A nonouter target edge can meet the distinguished boundary only at an old target vertex.
This turns the cleanliness requirement into avoidance of one finite vertex set. -/
theorem mem_targetVertex_of_mem_nonouter_edgeArc_modelCurve
    {e : γ} (he : e ∈ E(P.str.skel)) (heNotOuter : e ∉ E(P.str.outerGraph))
    {z : Plane} (hze : z ∈ edgeArc P.tgt.drawing e) (hz : z ∈ modelCurve) :
    z ∈ V(P.tgt.graph) := by
  have hzOuter : z ∈ P.tgt.outerSet := by
    rw [P.tgt_isWeaklyAdmissible.outerSet_eq]
    exact hz
  rcases hzOuter with hzV | hzE
  · exact (P.str.outerGraph_le.map P.tgt.pos).vertexSet_mono hzV
  · obtain ⟨f, hfOuter, hzf⟩ := Set.mem_iUnion₂.1 hzE
    have hf : f ∈ E(P.str.outerGraph) := by
      rwa [Graph.edgeSet_map] at hfOuter
    have heTgt : e ∈ E(P.tgt.graph) := by rwa [P.tgt.edgeSet_graph]
    have hfTgt : f ∈ E(P.tgt.graph) := by
      rw [P.tgt.edgeSet_graph]
      exact P.str.outerGraph_le.edgeSet_mono hf
    exact (P.tgt.isDrawing.edge_inter heTgt hfTgt
      (fun hef => heNotOuter (hef ▸ hf)) hze hzf).1

/-- Avoiding the finite old target vertex set is sufficient for clean fresh anchors. -/
theorem freshAvoidsTargetNonouterEdges_of_avoids_targetVertices
    {fresh : List Plane} (hfresh : ∀ z ∈ fresh, z ∈ modelCurve)
    (havoid : ∀ z ∈ fresh, z ∉ V(P.tgt.graph)) :
    FreshAvoidsTargetNonouterEdges P fresh := by
  intro z hzFresh e he heNotOuter hze
  exact havoid z hzFresh
    (mem_targetVertex_of_mem_nonouter_edgeArc_modelCurve he heNotOuter hze
      (hfresh z hzFresh))

/-- Incidence with an edge of the target/mesh overlay means being one of the two endpoints of
that piece. -/
theorem meshOverlay_inc_endpoint (Q : TargetSegmentCover P)
    {delta : ℝ} {fresh anchors : List Plane} {R : Piece} {z : Plane}
    (hinc : (Q.meshOverlay delta fresh anchors).Inc R z) :
    z = R.1 ∨ z = R.2 := by
  obtain ⟨w, hw⟩ := hinc
  change (overlayGraph (Q.meshPieces delta fresh anchors)
    (attachPoints (Q.meshPieces delta fresh anchors)
      (anchors ++ P.tgt.graph.vertexFinset.toList))).IsLink R z w at hw
  rcases (overlayGraph_isLink.1 hw).2 with h | h
  · exact Or.inl h.1
  · exact Or.inr h.1

/-- Two mesh-sourced, nonouter overlay edges incident at the same boundary point coincide.
The square mesh has one spoke there; both overlay pieces start at the boundary end of that
spoke, so their segment carriers are nested, and planarity identifies their edge names. -/
theorem meshOverlay_mesh_edges_eq_at_boundary (Q : TargetSegmentCover P)
    {fresh : List Plane} (hfresh : ∀ z ∈ fresh, z ∈ modelCurve)
    (delta : ℝ) (anchors : List Plane) {z : Plane} (hz : z ∈ modelCurve)
    {R S : Piece} (hR : R ∈ E(Q.meshOverlay delta fresh anchors))
    (hS : S ∈ E(Q.meshOverlay delta fresh anchors))
    (hRinc : (Q.meshOverlay delta fresh anchors).Inc R z)
    (hSinc : (Q.meshOverlay delta fresh anchors).Inc S z)
    (hRnot : ¬ edgeArc segmentDrawing R ⊆ modelCurve)
    (hSnot : ¬ edgeArc segmentDrawing S ⊆ modelCurve)
    {A C : Piece} (hA : A ∈ E(squareMesh delta fresh anchors))
    (hC : C ∈ E(squareMesh delta fresh anchors))
    (hRA : R.seg ⊆ A.seg) (hSC : S.seg ⊆ C.seg) : R = S := by
  have hdraw := Q.meshOverlay_isDrawing hfresh delta anchors
  have hzRarc : z ∈ edgeArc segmentDrawing R := hdraw.inc_mem_edgeArc hRinc
  have hzSarc : z ∈ edgeArc segmentDrawing S := hdraw.inc_mem_edgeArc hSinc
  have hzRseg : z ∈ R.seg := by rwa [edgeArc_segmentDrawing] at hzRarc
  have hzSseg : z ∈ S.seg := by rwa [edgeArc_segmentDrawing] at hzSarc
  have hzA : z ∈ A.seg := hRA hzRseg
  have hzC : z ∈ C.seg := hSC hzSseg
  have hAnot : ¬ A.seg ⊆ modelCurve := by
    intro hAouter
    apply hRnot
    rw [edgeArc_segmentDrawing]
    exact hRA.trans hAouter
  have hCnot : ¬ C.seg ⊆ modelCurve := by
    intro hCouter
    apply hSnot
    rw [edgeArc_segmentDrawing]
    exact hSC.trans hCouter
  obtain ⟨w, hwFresh, hAw, hwA, -⟩ :=
    squareMesh_inner_edge_at_fresh hfresh delta hA ⟨z, hzA, hz⟩ hAnot
  obtain ⟨v, hvFresh, hCv, hvC, -⟩ :=
    squareMesh_inner_edge_at_fresh hfresh delta hC ⟨z, hzC, hz⟩ hCnot
  have hzw : z = w := by
    have : z ∈ ({w} : Set Plane) := hAw ▸ ⟨hzA, hz⟩
    simpa only [Set.mem_singleton_iff] using this
  have hzv : z = v := by
    have : z ∈ ({v} : Set Plane) := hCv ▸ ⟨hzC, hz⟩
    simpa only [Set.mem_singleton_iff] using this
  have hzFresh : z ∈ fresh := hzw ▸ hwFresh
  have hzAend : z = A.1 ∨ z = A.2 := hzw ▸ hwA
  have hzCend : z = C.1 ∨ z = C.2 := hzv ▸ hvC
  obtain ⟨U, hU, huniq⟩ :=
    squareMesh_unique_inner_edge hfresh delta anchors hzFresh
  have hAU : A = U := huniq A ⟨hA, hzAend, hAnot⟩
  have hCU : C = U := huniq C ⟨hC, hzCend, hCnot⟩
  have hAC : A = C := hAU.trans hCU.symm
  have hSA : S.seg ⊆ A.seg := by rwa [hAC]
  have hcomp := piece_segments_comparable_of_common_source_end
    (meshGraph_edge_nondeg (two_le_meshCount delta) hfresh hA)
    hzAend hRA hSA (Q.meshOverlay_inc_endpoint hRinc)
      (Q.meshOverlay_inc_endpoint hSinc)
  rcases hcomp with hsub | hsub
  · exact eq_of_edgeArc_subset hdraw hR hS (by
      simpa only [edgeArc_segmentDrawing] using hsub)
  · exact (eq_of_edgeArc_subset hdraw hS hR (by
      simpa only [edgeArc_segmentDrawing] using hsub)).symm

/-- Under the finite cleanliness condition, no new nonouter overlay edge can meet a nonouter
edge of a trace already covering the old target skeleton at the distinguished boundary. -/
theorem noNewNonouterIncidenceAtBoundary_meshOverlay (Q : TargetSegmentCover P)
    {fresh : List Plane} (hfresh : ∀ z ∈ fresh, z ∈ modelCurve)
    (havoid : FreshAvoidsTargetNonouterEdges P fresh)
    (delta : ℝ) (anchors : List Plane) :
    NoNewNonouterIncidenceAtBoundary P.tgt.skeletonSet
      (Q.meshOverlay delta fresh anchors) segmentDrawing modelCurve := by
  intro B hBH hbase z R S hz hR hSB hRinc hSincB hRnot hSnot hRnew
  have hdraw := Q.meshOverlay_isDrawing hfresh delta anchors
  have hS : S ∈ E(Q.meshOverlay delta fresh anchors) := hBH.edgeSet_mono hSB
  have hSinc : (Q.meshOverlay delta fresh anchors).Inc S z :=
    (hBH.inc_congr hSB).1 hSincB
  have hzRarc : z ∈ edgeArc segmentDrawing R := hdraw.inc_mem_edgeArc hRinc
  have hzRseg : z ∈ R.seg := by rwa [edgeArc_segmentDrawing] at hzRarc
  rcases Q.meshOverlay_edge_source_squareMesh hR with hROld | hRMesh
  · obtain ⟨A, hA, hRA⟩ := hROld
    obtain ⟨e, he, hAe⟩ := Q.source A hA
    have hRbase : edgeArc segmentDrawing R ⊆ P.tgt.skeletonSet := by
      rw [edgeArc_segmentDrawing]
      exact hRA.trans (hAe.trans (Graph.edgeArc_subset_pointSet (by
        rw [P.tgt.edgeSet_graph]
        exact he)))
    exact (hRnew (edge_mem_of_edgeArc_subset_pointSet hdraw hBH hR
      (hRbase.trans hbase))).elim
  · obtain ⟨A, hA, hRA⟩ := hRMesh
    have hzA : z ∈ A.seg := hRA hzRseg
    have hAnot : ¬ A.seg ⊆ modelCurve := by
      intro hAouter
      apply hRnot
      rw [edgeArc_segmentDrawing]
      exact hRA.trans hAouter
    obtain ⟨w, hwFresh, hAw, -, -⟩ :=
      squareMesh_inner_edge_at_fresh hfresh delta hA ⟨z, hzA, hz⟩ hAnot
    have hzw : z = w := by
      have : z ∈ ({w} : Set Plane) := hAw ▸ ⟨hzA, hz⟩
      simpa only [Set.mem_singleton_iff] using this
    have hzFresh : z ∈ fresh := hzw ▸ hwFresh
    rcases Q.meshOverlay_edge_source_squareMesh hS with hSOld | hSMesh
    · obtain ⟨C, hC, hSC⟩ := hSOld
      obtain ⟨e, he, hCe⟩ := Q.source C hC
      have heNotOuter : e ∉ E(P.str.outerGraph) := by
        intro heOuter
        apply hSnot
        rw [edgeArc_segmentDrawing]
        apply hSC.trans
        apply hCe.trans
        intro x hx
        rw [← P.tgt_isWeaklyAdmissible.outerSet_eq]
        exact Graph.edgeArc_subset_pointSet (by
          rw [Graph.edgeSet_map]
          exact heOuter) hx
      apply havoid z hzFresh e he heNotOuter
      apply hCe
      apply hSC
      have hzSarc : z ∈ edgeArc segmentDrawing S := hdraw.inc_mem_edgeArc hSinc
      rwa [edgeArc_segmentDrawing] at hzSarc
    · obtain ⟨C, hC, hSC⟩ := hSMesh
      have hRS : R = S := Q.meshOverlay_mesh_edges_eq_at_boundary hfresh delta anchors
        hz hR hS hRinc hSinc hRnot hSnot hA hC hRA hSC
      exact hRnew (hRS ▸ hSB)

/-- The relative boundary anchoring of the overlay survives its injective edge renaming. -/
theorem newTargetBoundaryAnchored_relabelledMeshOverlay (Q : TargetSegmentCover P)
    {fresh : List Plane} (hfresh : ∀ z ∈ fresh, z ∈ modelCurve)
    (hstrong : ∀ z ∈ fresh,
      StronglyAccessible (srcDom \ srcOuter) (P.homeo.invFun z))
    (delta : ℝ) (anchors : List Plane) (name : Piece → γ)
    (hname : InjOn name E(Q.meshOverlay delta fresh anchors)) :
    NewTargetBoundaryAnchored P P.tgt.skeletonSet
      ((Q.meshOverlay delta fresh anchors).relabelEdges name hname)
      ((Q.meshOverlay delta fresh anchors).relabelDrawing name segmentDrawing) := by
  intro B hBH hbase d z hd hdnew hinc hz hnot
  obtain ⟨R, hR, rfl⟩ := hd
  obtain ⟨R', hR', hR'name, hR'inc⟩ :=
    (Graph.relabelEdges_inc (Q.meshOverlay delta fresh anchors) name hname
      (name R) z).1 hinc
  have hR'R : R' = R := hname hR' hR hR'name
  subst R'
  have hdraw := Q.meshOverlay_isDrawing hfresh delta anchors
  have hdrawRelabelled := hdraw.relabelEdges hname
  have hzRarc : z ∈ edgeArc segmentDrawing R := hdraw.inc_mem_edgeArc hR'inc
  have hzRseg : z ∈ R.seg := by rwa [edgeArc_segmentDrawing] at hzRarc
  have hRnot : ¬ edgeArc segmentDrawing R ⊆ modelCurve := by
    intro hsub
    apply hnot
    rwa [Graph.edgeArc_relabelDrawing hname hR]
  rcases Q.meshOverlay_edge_source_squareMesh hR with hOld | hMesh
  · obtain ⟨A, hA, hRA⟩ := hOld
    obtain ⟨e, he, hAe⟩ := Q.source A hA
    have hRbase :
        edgeArc ((Q.meshOverlay delta fresh anchors).relabelDrawing name segmentDrawing)
          (name R) ⊆ P.tgt.skeletonSet := by
      rw [Graph.edgeArc_relabelDrawing hname hR, edgeArc_segmentDrawing]
      exact hRA.trans (hAe.trans (Graph.edgeArc_subset_pointSet (by
        rw [P.tgt.edgeSet_graph]
        exact he)))
    exact (hdnew (edge_mem_of_edgeArc_subset_pointSet hdrawRelabelled hBH
      ⟨R, hR, rfl⟩ (hRbase.trans hbase))).elim
  · obtain ⟨A, hA, hRA⟩ := hMesh
    have hzA : z ∈ A.seg := hRA hzRseg
    have hAnot : ¬ A.seg ⊆ modelCurve := by
      intro hAouter
      apply hRnot
      rw [edgeArc_segmentDrawing]
      exact hRA.trans hAouter
    obtain ⟨w, hwFresh, hinter, -, -⟩ :=
      squareMesh_inner_edge_at_fresh hfresh delta hA ⟨z, hzA, hz⟩ hAnot
    have hzw : z = w := by
      have : z ∈ ({w} : Set Plane) := hinter ▸ ⟨hzA, hz⟩
      simpa only [Set.mem_singleton_iff] using this
    rw [hzw]
    exact hstrong w hwFresh

/-- The relative no-new-incidence property of a clean overlay survives its injective edge
renaming. -/
theorem noNewNonouterIncidenceAtBoundary_relabelledMeshOverlay
    (Q : TargetSegmentCover P)
    {fresh : List Plane} (hfresh : ∀ z ∈ fresh, z ∈ modelCurve)
    (havoid : FreshAvoidsTargetNonouterEdges P fresh)
    (delta : ℝ) (anchors : List Plane) (name : Piece → γ)
    (hname : InjOn name E(Q.meshOverlay delta fresh anchors)) :
    NoNewNonouterIncidenceAtBoundary P.tgt.skeletonSet
      ((Q.meshOverlay delta fresh anchors).relabelEdges name hname)
      ((Q.meshOverlay delta fresh anchors).relabelDrawing name segmentDrawing)
      modelCurve := by
  intro B hBH hbase z d k hz hd hk hdinc hkinc hdnot hknot hdnew
  obtain ⟨R, hR, rfl⟩ := hd
  have hkH : k ∈ E((Q.meshOverlay delta fresh anchors).relabelEdges name hname) :=
    hBH.edgeSet_mono hk
  obtain ⟨S, hS, rfl⟩ := hkH
  obtain ⟨R', hR', hR'name, hR'inc⟩ :=
    (Graph.relabelEdges_inc (Q.meshOverlay delta fresh anchors) name hname
      (name R) z).1 hdinc
  have hR'R : R' = R := hname hR' hR hR'name
  subst R'
  have hSincRelabelled :
      ((Q.meshOverlay delta fresh anchors).relabelEdges name hname).Inc
        (name S) z := (hBH.inc_congr hk).1 hkinc
  obtain ⟨S', hS', hS'name, hS'inc⟩ :=
    (Graph.relabelEdges_inc (Q.meshOverlay delta fresh anchors) name hname
      (name S) z).1 hSincRelabelled
  have hS'S : S' = S := hname hS' hS hS'name
  subst S'
  have hdraw := Q.meshOverlay_isDrawing hfresh delta anchors
  have hdrawRelabelled := hdraw.relabelEdges hname
  have hRnot : ¬ edgeArc segmentDrawing R ⊆ modelCurve := by
    intro hsub
    apply hdnot
    rwa [Graph.edgeArc_relabelDrawing hname hR]
  have hSnot : ¬ edgeArc segmentDrawing S ⊆ modelCurve := by
    intro hsub
    apply hknot
    rwa [Graph.edgeArc_relabelDrawing hname hS]
  have hzRarc : z ∈ edgeArc segmentDrawing R := hdraw.inc_mem_edgeArc hR'inc
  have hzRseg : z ∈ R.seg := by rwa [edgeArc_segmentDrawing] at hzRarc
  rcases Q.meshOverlay_edge_source_squareMesh hR with hROld | hRMesh
  · obtain ⟨A, hA, hRA⟩ := hROld
    obtain ⟨e, he, hAe⟩ := Q.source A hA
    have hRbase :
        edgeArc ((Q.meshOverlay delta fresh anchors).relabelDrawing name segmentDrawing)
          (name R) ⊆ P.tgt.skeletonSet := by
      rw [Graph.edgeArc_relabelDrawing hname hR, edgeArc_segmentDrawing]
      exact hRA.trans (hAe.trans (Graph.edgeArc_subset_pointSet (by
        rw [P.tgt.edgeSet_graph]
        exact he)))
    exact (hdnew (edge_mem_of_edgeArc_subset_pointSet hdrawRelabelled hBH
      ⟨R, hR, rfl⟩ (hRbase.trans hbase))).elim
  · obtain ⟨A, hA, hRA⟩ := hRMesh
    have hzA : z ∈ A.seg := hRA hzRseg
    have hAnot : ¬ A.seg ⊆ modelCurve := by
      intro hAouter
      apply hRnot
      rw [edgeArc_segmentDrawing]
      exact hRA.trans hAouter
    obtain ⟨w, hwFresh, hAw, -, -⟩ :=
      squareMesh_inner_edge_at_fresh hfresh delta hA ⟨z, hzA, hz⟩ hAnot
    have hzw : z = w := by
      have : z ∈ ({w} : Set Plane) := hAw ▸ ⟨hzA, hz⟩
      simpa only [Set.mem_singleton_iff] using this
    have hzFresh : z ∈ fresh := hzw ▸ hwFresh
    rcases Q.meshOverlay_edge_source_squareMesh hS with hSOld | hSMesh
    · obtain ⟨C, hC, hSC⟩ := hSOld
      obtain ⟨e, he, hCe⟩ := Q.source C hC
      have heNotOuter : e ∉ E(P.str.outerGraph) := by
        intro heOuter
        apply hSnot
        rw [edgeArc_segmentDrawing]
        apply hSC.trans
        apply hCe.trans
        intro x hx
        rw [← P.tgt_isWeaklyAdmissible.outerSet_eq]
        exact Graph.edgeArc_subset_pointSet (by
          rw [Graph.edgeSet_map]
          exact heOuter) hx
      apply havoid z hzFresh e he heNotOuter
      apply hCe
      apply hSC
      have hzSarc : z ∈ edgeArc segmentDrawing S := hdraw.inc_mem_edgeArc hS'inc
      rwa [edgeArc_segmentDrawing] at hzSarc
    · obtain ⟨C, hC, hSC⟩ := hSMesh
      have hRS : R = S := Q.meshOverlay_mesh_edges_eq_at_boundary hfresh delta anchors
        hz hR hS hR'inc hS'inc hRnot hSnot hA hC hRA hSC
      exact hdnew (hRS ▸ hk)

/-- A quantitative local-width condition on the old open target skeleton.  Every point lies in
a connected subset containing two points farther apart than the proposed mesh scale. -/
def OpenTargetLocallyWiderThan (P : GeneratedPair S₀ srcOuter srcDom modelCurve
    (Plane.closedSquare 0 1)) (delta : ℝ) : Prop :=
  ∀ z ∈ P.tgt.skeletonSet \ modelCurve,
    ∃ A : Set Plane, A ⊆ P.tgt.skeletonSet \ modelCurve ∧
      IsPreconnected A ∧ z ∈ A ∧
        ∃ x ∈ A, ∃ y ∈ A, delta < dist x y

/-- Finitely many nontrivial connected pieces cover the old open target skeleton.  This is the
purely target-side finiteness datum from which a uniform positive mesh scale is extracted. -/
structure FiniteOpenTargetCover
    (P : GeneratedPair S₀ srcOuter srcDom modelCurve (Plane.closedSquare 0 1)) where
  /-- The connected pieces. -/
  pieces : List (Set Plane)
  /-- Every open-skeleton point lies in one listed piece. -/
  covers : ∀ z ∈ P.tgt.skeletonSet \ modelCurve, ∃ A ∈ pieces, z ∈ A
  /-- Every listed piece lies in the old open skeleton. -/
  subset_open : ∀ A ∈ pieces, A ⊆ P.tgt.skeletonSet \ modelCurve
  /-- Every listed piece is connected. -/
  preconnected : ∀ A ∈ pieces, IsPreconnected A
  /-- No listed piece is a singleton. -/
  nontrivial : ∀ A ∈ pieces, ∃ x ∈ A, ∃ y ∈ A, x ≠ y

/-- The interior of a nondegenerate arc contains two distinct points. -/
theorem IsArcBetween.exists_two_mem_diff {A : Set Plane} {p q : Plane}
    (h : IsArcBetween A p q) :
    ∃ x ∈ A \ {p, q}, ∃ y ∈ A \ {p, q}, x ≠ y := by
  obtain ⟨f, -, hinj, himage, hzero, hone⟩ := h
  let x := f (1 / 3)
  let y := f (2 / 3)
  have hxI : (1 / 3 : ℝ) ∈ unitInterval := by norm_num [unitInterval]
  have hyI : (2 / 3 : ℝ) ∈ unitInterval := by norm_num [unitInterval]
  have hzeroI : (0 : ℝ) ∈ unitInterval := zero_mem_I
  have honeI : (1 : ℝ) ∈ unitInterval := one_mem_I
  have hxA : x ∈ A := by
    rw [← himage]
    exact ⟨1 / 3, hxI, rfl⟩
  have hyA : y ∈ A := by
    rw [← himage]
    exact ⟨2 / 3, hyI, rfl⟩
  have hxEnds : x ∉ ({p, q} : Set Plane) := by
    rintro (hxp | hxq)
    · have hfun : f (1 / 3) = f 0 := by
        calc f (1 / 3) = x := rfl
          _ = p := hxp
          _ = f 0 := hzero.symm
      have : (1 / 3 : ℝ) = 0 := hinj hxI hzeroI hfun
      norm_num at this
    · have hxq' : x = q := by simpa using hxq
      have hfun : f (1 / 3) = f 1 := by
        calc f (1 / 3) = x := rfl
          _ = q := hxq'
          _ = f 1 := hone.symm
      have : (1 / 3 : ℝ) = 1 := hinj hxI honeI hfun
      norm_num at this
  have hyEnds : y ∉ ({p, q} : Set Plane) := by
    rintro (hyp | hyq)
    · have hfun : f (2 / 3) = f 0 := by
        calc f (2 / 3) = y := rfl
          _ = p := hyp
          _ = f 0 := hzero.symm
      have : (2 / 3 : ℝ) = 0 := hinj hyI hzeroI hfun
      norm_num at this
    · have hyq' : y = q := by simpa using hyq
      have hfun : f (2 / 3) = f 1 := by
        calc f (2 / 3) = y := rfl
          _ = q := hyq'
          _ = f 1 := hone.symm
      have : (2 / 3 : ℝ) = 1 := hinj hyI honeI hfun
      norm_num at this
  refine ⟨x, ⟨hxA, hxEnds⟩, y, ⟨hyA, hyEnds⟩, ?_⟩
  intro hxy
  have : (1 / 3 : ℝ) = 2 / 3 := hinj hxI hyI hxy
  norm_num at this

/-- The finite family of nonouter target-edge carriers, with the model curve removed. -/
noncomputable def openTargetEdgePieces
    (P : GeneratedPair S₀ srcOuter srcDom modelCurve (Plane.closedSquare 0 1)) :
    List (Set Plane) := by
  classical
  letI : P.str.skel.Finite :=
    ⟨P.str.finite_vertexSet, P.str.finite_edgeSet⟩
  exact (P.str.skel.edgeFinset.filter fun e => e ∉ E(P.str.outerGraph)).toList.map
    fun e => edgeArc P.tgt.drawing e \ modelCurve

@[simp] theorem mem_openTargetEdgePieces
    {P : GeneratedPair S₀ srcOuter srcDom modelCurve (Plane.closedSquare 0 1)}
    {A : Set Plane} :
    A ∈ openTargetEdgePieces P ↔
      ∃ e ∈ E(P.str.skel), e ∉ E(P.str.outerGraph) ∧
        A = edgeArc P.tgt.drawing e \ modelCurve := by
  letI : P.str.skel.Finite :=
    ⟨P.str.finite_vertexSet, P.str.finite_edgeSet⟩
  simp only [openTargetEdgePieces, List.mem_map, Finset.mem_toList, Finset.mem_filter,
    Graph.mem_edgeFinset]
  constructor
  · rintro ⟨e, ⟨he, hnot⟩, hEq⟩
    exact ⟨e, he, hnot, hEq.symm⟩
  · rintro ⟨e, he, hnot, hEq⟩
    exact ⟨e, ⟨he, hnot⟩, hEq.symm⟩

/-- The nonouter edge carriers form a finite connected, nontrivial cover of the whole old open
target skeleton. -/
noncomputable def finiteOpenTargetCover
    (P : GeneratedPair S₀ srcOuter srcDom modelCurve (Plane.closedSquare 0 1)) :
    FiniteOpenTargetCover P where
  pieces := openTargetEdgePieces P
  covers := by
    intro z hz
    have edge_mem_open : ∀ {e : γ}, e ∈ E(P.str.skel) →
        e ∉ E(P.str.outerGraph) → z ∈ edgeArc P.tgt.drawing e →
        ∃ A ∈ openTargetEdgePieces P, z ∈ A := by
      intro e he hnot hze
      refine ⟨edgeArc P.tgt.drawing e \ modelCurve,
        mem_openTargetEdgePieces.2 ⟨e, he, hnot, rfl⟩, hze, hz.2⟩
    rcases hz.1 with hzV | hzE
    · rw [P.tgt.vertexSet_graph] at hzV
      obtain ⟨v, hv, rfl⟩ := hzV
      have hvNotOuter : v ∉ V(P.str.outerGraph) := by
        intro hvOuter
        have hmem : P.tgt.pos v ∈ P.tgt.outerSet := Or.inl (by
          rw [Graph.vertexSet_map]
          exact ⟨v, hvOuter, rfl⟩)
        rw [P.tgt_isWeaklyAdmissible.outerSet_eq] at hmem
        exact hz.2 hmem
      obtain ⟨w, hw, hwv, -⟩ :=
        P.tgt_isWeaklyAdmissible.isTwoConnected.hasThreeVertices.exists_ne_ne
          (P.tgt.pos v) (P.tgt.pos v)
      have hvReal : P.tgt.pos v ∈ V(P.tgt.graph) := by
        rw [P.tgt.vertexSet_graph]
        exact ⟨v, hv, rfl⟩
      obtain ⟨D, hD⟩ :=
        (P.tgt_isWeaklyAdmissible.isTwoConnected.connected.reaches hvReal hw).exists_isPath
      obtain ⟨e, -, hinc⟩ := hD.isWalk.exists_inc_source
        (hD.ne_nil (Ne.symm hwv))
      change (P.str.skel.map P.tgt.pos).Inc e (P.tgt.pos v) at hinc
      rw [Graph.map_inc] at hinc
      obtain ⟨a, hinca, hva⟩ := hinc
      have hav : v = a := P.tgt.injOn_pos hv hinca.vertex_mem hva
      have hincv : P.str.skel.Inc e v := by rwa [hav]
      obtain ⟨b, hab⟩ := hincv
      have heNotOuter : e ∉ E(P.str.outerGraph) := by
        intro heOuter
        have hlinkOuter := isLink_of_le_of_mem_edgeSet P.str.outerGraph_le heOuter hab
        exact hvNotOuter hlinkOuter.left_mem
      apply edge_mem_open hab.edge_mem heNotOuter
      have hArc := P.tgt.isDrawing.edge_isArcBetween (hab.map P.tgt.pos)
      exact hArc.left_mem
    · obtain ⟨e, he, hze⟩ := Set.mem_iUnion₂.1 hzE
      have heS : e ∈ E(P.str.skel) := by rwa [P.tgt.edgeSet_graph] at he
      have heNotOuter : e ∉ E(P.str.outerGraph) := by
        intro heOuter
        have hmem : z ∈ P.tgt.outerSet := Or.inr (Set.mem_iUnion₂_of_mem (by
          rw [Graph.edgeSet_map]
          exact heOuter) hze)
        rw [P.tgt_isWeaklyAdmissible.outerSet_eq] at hmem
        exact hz.2 hmem
      exact edge_mem_open heS heNotOuter hze
  subset_open := by
    intro A hA
    obtain ⟨e, he, ⟨-, rfl⟩⟩ := mem_openTargetEdgePieces.1 hA
    exact Set.sdiff_subset_sdiff_left (Graph.edgeArc_subset_pointSet (by
      rwa [P.tgt.edgeSet_graph]))
  preconnected := by
    intro A hA
    obtain ⟨e, he, ⟨heNotOuter, rfl⟩⟩ := mem_openTargetEdgePieces.1 hA
    obtain ⟨a, b, hab⟩ := P.str.skel.exists_isLink_of_mem_edgeSet he
    have hArc := P.tgt.isDrawing.edge_isArcBetween (hab.map P.tgt.pos)
    have hcell : P.tgt.cell e =
        edgeArc P.tgt.drawing e \ {P.tgt.pos a, P.tgt.pos b} := P.tgt.cell_edge hab
    apply hArc.isPreconnected_diff.subset_closure
    · intro x hx
      have hxCell : x ∈ P.tgt.cell e := by
        rw [hcell]
        exact hx
      exact ⟨hx.1, (P.tgt_isWeaklyAdmissible.cell_subset he heNotOuter hxCell).2⟩
    · rw [Schoenflies.IsArcBetween.closure_diff_eq hArc]
      exact Set.sdiff_subset
  nontrivial := by
    intro A hA
    obtain ⟨e, he, ⟨heNotOuter, rfl⟩⟩ := mem_openTargetEdgePieces.1 hA
    obtain ⟨a, b, hab⟩ := P.str.skel.exists_isLink_of_mem_edgeSet he
    have hArc := P.tgt.isDrawing.edge_isArcBetween (hab.map P.tgt.pos)
    obtain ⟨x, hx, y, hy, hxy⟩ := IsArcBetween.exists_two_mem_diff hArc
    have hcell : P.tgt.cell e =
        edgeArc P.tgt.drawing e \ {P.tgt.pos a, P.tgt.pos b} := P.tgt.cell_edge hab
    have hsub : edgeArc P.tgt.drawing e \ {P.tgt.pos a, P.tgt.pos b} ⊆
        edgeArc P.tgt.drawing e \ modelCurve := by
      intro u hu
      have huCell : u ∈ P.tgt.cell e := by
        rw [hcell]
        exact hu
      exact ⟨hu.1, (P.tgt_isWeaklyAdmissible.cell_subset he heNotOuter huCell).2⟩
    exact ⟨x, hsub hx, y, hsub hy, hxy⟩

/-- A finite list of nontrivial sets has a uniform positive lower bound on one pairwise
distance chosen from each set. -/
theorem exists_uniform_piece_width (pieces : List (Set Plane))
    (hnontrivial : ∀ A ∈ pieces, ∃ x ∈ A, ∃ y ∈ A, x ≠ y) :
    ∃ delta : ℝ, 0 < delta ∧
      ∀ A ∈ pieces, ∃ x ∈ A, ∃ y ∈ A, delta < dist x y := by
  induction pieces with
  | nil => exact ⟨1, one_pos, by simp⟩
  | cons A pieces ih =>
      have htail : ∀ B ∈ pieces, ∃ x ∈ B, ∃ y ∈ B, x ≠ y :=
        fun B hB => hnontrivial B (List.mem_cons_of_mem A hB)
      obtain ⟨delta, hdelta, hwide⟩ := ih htail
      obtain ⟨x, hx, y, hy, hxy⟩ := hnontrivial A (List.mem_cons_self ..)
      let epsilon := min (delta / 2) (dist x y / 2)
      have hdist : 0 < dist x y := dist_pos.2 hxy
      have hepsilon : 0 < epsilon := by
        dsimp only [epsilon]
        positivity
      refine ⟨epsilon, hepsilon, ?_⟩
      intro B hB
      rcases List.mem_cons.1 hB with rfl | hB
      · refine ⟨x, hx, y, hy, ?_⟩
        dsimp only [epsilon]
        linarith [min_le_right (delta / 2) (dist x y / 2)]
      · obtain ⟨u, hu, v, hv, huv⟩ := hwide B hB
        refine ⟨u, hu, v, hv, ?_⟩
        dsimp only [epsilon]
        linarith [min_le_left (delta / 2) (dist x y / 2)]

/-- A finite open-target cover supplies a positive scale at which every open-skeleton point
has a connected neighborhood wider than the mesh. -/
theorem FiniteOpenTargetCover.exists_locallyWiderThan
    (C : FiniteOpenTargetCover P) :
    ∃ delta : ℝ, 0 < delta ∧ OpenTargetLocallyWiderThan P delta := by
  obtain ⟨delta, hdelta, hwide⟩ :=
    exists_uniform_piece_width C.pieces C.nontrivial
  refine ⟨delta, hdelta, ?_⟩
  intro z hz
  obtain ⟨A, hA, hzA⟩ := C.covers z hz
  obtain ⟨x, hx, y, hy, hxy⟩ := hwide A hA
  exact ⟨A, C.subset_open A hA, C.preconnected A hA, hzA, x, hx, y, hy, hxy⟩

/-- The local-width condition is preserved when the proposed mesh scale is decreased. -/
theorem OpenTargetLocallyWiderThan.mono
    {delta epsilon : ℝ} (h : OpenTargetLocallyWiderThan P delta)
    (hle : epsilon ≤ delta) : OpenTargetLocallyWiderThan P epsilon := by
  intro z hz
  obtain ⟨A, hA, hconn, hzA, x, hx, y, hy, hxy⟩ := h z hz
  exact ⟨A, hA, hconn, hzA, x, hx, y, hy, lt_of_le_of_lt hle hxy⟩

/-- Every generated target has a positive mesh scale below `4` at which all of its open edge
pieces are wider than the mesh. -/
theorem exists_fine_openTarget_scale
    (P : GeneratedPair S₀ srcOuter srcDom modelCurve (Plane.closedSquare 0 1)) :
    ∃ delta : ℝ, 0 < delta ∧ delta < 4 ∧ OpenTargetLocallyWiderThan P delta := by
  obtain ⟨delta, hdelta, hwide⟩ :=
    (finiteOpenTargetCover P).exists_locallyWiderThan
  let epsilon := min delta 1
  have hepsilon : 0 < epsilon := by
    dsimp only [epsilon]
    positivity
  exact ⟨epsilon, hepsilon, lt_of_le_of_lt (min_le_right delta 1) (by norm_num),
    hwide.mono (min_le_left delta 1)⟩

/-- The locally-wide scale may be chosen below any prescribed positive bound. -/
theorem exists_fine_openTarget_scale_lt
    (P : GeneratedPair S₀ srcOuter srcDom modelCurve (Plane.closedSquare 0 1))
    {bound : ℝ} (hbound : 0 < bound) :
    ∃ delta : ℝ, 0 < delta ∧ delta < 4 ∧ delta < bound ∧
      OpenTargetLocallyWiderThan P delta := by
  obtain ⟨delta, hdelta, hwide⟩ :=
    (finiteOpenTargetCover P).exists_locallyWiderThan
  let epsilon := min delta (min 1 (bound / 2))
  have hepsilon : 0 < epsilon := by
    dsimp only [epsilon]
    positivity
  refine ⟨epsilon, hepsilon,
    lt_of_le_of_lt (min_le_of_right_le (min_le_left 1 (bound / 2))) (by norm_num),
    ?_, hwide.mono (min_le_left delta (min 1 (bound / 2)))⟩
  have hle : epsilon ≤ bound / 2 :=
    (min_le_right delta (min 1 (bound / 2))).trans (min_le_right 1 (bound / 2))
  linarith

/-- A connected old-skeleton piece wider than the mesh scale must meet the mesh.  Otherwise the
radial mesh estimate bounds all of its pairwise distances by a number strictly below `delta`. -/
theorem mesh_hits_openTarget_of_locallyWider
    (P : GeneratedPair S₀ srcOuter srcDom modelCurve (Plane.closedSquare 0 1))
    {fresh : List Plane}
    {delta : ℝ} (hdelta : 0 < delta) (hdense : FreshDense fresh delta)
    (hwide : OpenTargetLocallyWiderThan P delta) (anchors : List Plane) :
    ∀ z ∈ P.tgt.skeletonSet \ modelCurve,
      ∃ A : Set Plane, A ⊆ P.tgt.skeletonSet \ modelCurve ∧
        IsPreconnected A ∧ z ∈ A ∧
          (A ∩ (Graph.pointSet (squareMesh delta fresh anchors) segmentDrawing \
            modelCurve)).Nonempty := by
  intro z hz
  obtain ⟨A, hA, hAconn, hzA, x, hxA, y, hyA, hxy⟩ := hwide z hz
  refine ⟨A, hA, hAconn, hzA, ?_⟩
  have hmeet :
      (A ∩ Graph.pointSet (squareMesh delta fresh anchors) segmentDrawing).Nonempty := by
    by_contra hempty
    rw [Set.not_nonempty_iff_eq_empty, Set.eq_empty_iff_forall_notMem] at hempty
    have hdisj : ∀ u ∈ A, u ∉ cover (meshSegments (meshCount delta) fresh) := by
      intro u huA huMesh
      apply hempty u
      refine ⟨huA, ?_⟩
      rwa [squareMesh_pointSet]
    have hzOpen := hA hzA
    have hzlt : Plane.supNorm z < 1 := by
      refine lt_of_le_of_ne
        (mem_closedSquare_zero_one.1
          (P.tgt_isWeaklyAdmissible.skeletonSet_subset hzOpen.1)) ?_
      exact hzOpen.2
    obtain ⟨-, hdist⟩ := radial_diam_bound (two_le_meshCount delta)
      (meshCount_spec hdelta).le hdense hAconn hdisj hzA hzlt
    have hNpos : (0 : ℝ) < meshCount delta := by
      exact_mod_cast Nat.zero_lt_of_lt (two_le_meshCount delta)
    have hthin : Real.sqrt 2 / (meshCount delta : ℝ) < delta / 2 := by
      rw [div_lt_div_iff₀ hNpos two_pos]
      linarith [meshCount_spec hdelta]
    have := hdist x hxA y hyA
    linarith
  obtain ⟨u, huA, huMesh⟩ := hmeet
  exact ⟨u, huA, huMesh, (hA huA).2⟩

/-- If every connected piece of the old open skeleton meets the connected open part of the
mesh, their union is connected.  This is the set-theoretic core of the quantitative
mesh-hitting argument. -/
theorem meshOverlay_isConnected_diff_of_hits (Q : TargetSegmentCover P)
    {fresh : List Plane} (hfresh : ∀ z ∈ fresh, z ∈ modelCurve)
    {z₀ : Plane} (hz₀ : z₀ ∈ fresh) (delta : ℝ) (anchors : List Plane)
    (hhit : ∀ z ∈ P.tgt.skeletonSet \ modelCurve,
      ∃ A : Set Plane, A ⊆ P.tgt.skeletonSet \ modelCurve ∧
        IsPreconnected A ∧ z ∈ A ∧
          (A ∩ (Graph.pointSet (squareMesh delta fresh anchors) segmentDrawing \
            modelCurve)).Nonempty) :
    IsConnected
      (Graph.pointSet (Q.meshOverlay delta fresh anchors) segmentDrawing \ modelCurve) := by
  let M := Graph.pointSet (squareMesh delta fresh anchors) segmentDrawing \ modelCurve
  have hM : IsConnected M := squareMesh_isConnected_diff hfresh delta anchors hz₀
  obtain ⟨r₀, hr₀⟩ := hM.nonempty
  have hunion : IsConnected ((P.tgt.skeletonSet \ modelCurve) ∪ M) := by
    refine ⟨⟨r₀, Or.inr hr₀⟩, isPreconnected_of_forall r₀ ?_⟩
    intro z hz
    rcases hz with hzOld | hzMesh
    · obtain ⟨A, hA, hAconn, hzA, w, hwA, hwM⟩ := hhit z hzOld
      refine ⟨A ∪ M, Set.union_subset (hA.trans subset_union_left) subset_union_right,
        Or.inr hr₀, Or.inl hzA, ?_⟩
      exact hAconn.union' ⟨w, hwA, hwM⟩ hM.isPreconnected
    · exact ⟨M, subset_union_right, hr₀, hzMesh, hM.isPreconnected⟩
  rw [Q.meshOverlay_pointSet]
  have heq :
      (P.tgt.skeletonSet ∪
          Graph.pointSet (squareMesh delta fresh anchors) segmentDrawing) \ modelCurve =
        (P.tgt.skeletonSet \ modelCurve) ∪ M := by
    ext x
    constructor
    · rintro ⟨hxOld | hxMesh, hxOuter⟩
      · exact Or.inl ⟨hxOld, hxOuter⟩
      · exact Or.inr ⟨hxMesh, hxOuter⟩
    · rintro (⟨hxOld, hxOuter⟩ | ⟨hxMesh, hxOuter⟩)
      · exact ⟨Or.inl hxOld, hxOuter⟩
      · exact ⟨Or.inr hxMesh, hxOuter⟩
  rw [heq]
  exact hunion

/-- After injective edge relabelling, the combined overlay is a target extension as soon as its
two genuinely global assembly properties—2-connectivity and connectedness off the boundary—are
available.  Every local subdivision and geometric field is discharged above. -/
theorem isSourceExtension_relabelledMeshOverlay
    (Q : TargetSegmentCover P)
    {fresh : List Plane} (hfresh : ∀ z ∈ fresh, z ∈ modelCurve)
    (delta : ℝ) (anchors : List Plane) (name : Piece → γ)
    (hname : InjOn name E(Q.meshOverlay delta fresh anchors))
    (htwo : (Q.meshOverlay delta fresh anchors).IsTwoConnected)
    (hconnected : IsConnected
      (Graph.pointSet (Q.meshOverlay delta fresh anchors) segmentDrawing \ modelCurve)) :
    IsSourceExtension P.tgt modelCurve (Plane.closedSquare 0 1)
      ((Q.meshOverlay delta fresh anchors).relabelEdges name hname)
      ((Q.meshOverlay delta fresh anchors).relabelDrawing name segmentDrawing) where
  finite := Graph.Finite.relabelEdges hname
  isDrawing := (Q.meshOverlay_isDrawing hfresh delta anchors).relabelEdges hname
  isTwoConnected := htwo.relabelEdges hname
  vertexSet_subset := by
    rw [Graph.vertexSet_relabelEdges]
    exact Q.targetVertices_subset_meshOverlay hfresh delta anchors
  skeletonSet_subset := by
    rw [Graph.pointSet_relabelEdges hname]
    exact Q.targetSkeleton_subset_meshOverlay delta fresh anchors
  edge_subset := by
    intro e he d hd hmeet
    obtain ⟨R, hR, rfl⟩ := hd
    rw [Graph.edgeArc_relabelDrawing hname hR,
      Graph.vertexSet_relabelEdges] at hmeet
    rw [Graph.edgeArc_relabelDrawing hname hR]
    exact Q.meshOverlay_edge_subset hfresh delta anchors he hR hmeet
  pointSet_subset := by
    rw [Graph.pointSet_relabelEdges hname]
    exact Q.meshOverlay_pointSet_subset hfresh delta anchors
  edge_dichotomy := by
    intro d hd
    obtain ⟨R, hR, rfl⟩ := hd
    rw [Graph.edgeArc_relabelDrawing hname hR,
      Graph.vertexSet_relabelEdges]
    exact Q.meshOverlay_edge_dichotomy hfresh delta anchors hR
  isConnected := by
    rw [Graph.pointSet_relabelEdges hname]
    exact hconnected

/-- The mesh-hitting condition is enough to discharge the connectedness field of the target
extension.  Thus only 2-connectivity and the quantitative fact that the mesh meets every
connected piece of the old open skeleton remain. -/
theorem isSourceExtension_relabelledMeshOverlay_of_hits
    (Q : TargetSegmentCover P)
    {fresh : List Plane} (hfresh : ∀ z ∈ fresh, z ∈ modelCurve)
    {z₀ : Plane} (hz₀ : z₀ ∈ fresh)
    (delta : ℝ) (anchors : List Plane) (name : Piece → γ)
    (hname : InjOn name E(Q.meshOverlay delta fresh anchors))
    (htwo : (Q.meshOverlay delta fresh anchors).IsTwoConnected)
    (hhit : ∀ z ∈ P.tgt.skeletonSet \ modelCurve,
      ∃ A : Set Plane, A ⊆ P.tgt.skeletonSet \ modelCurve ∧
        IsPreconnected A ∧ z ∈ A ∧
          (A ∩ (Graph.pointSet (squareMesh delta fresh anchors) segmentDrawing \
            modelCurve)).Nonempty) :
    IsSourceExtension P.tgt modelCurve (Plane.closedSquare 0 1)
      ((Q.meshOverlay delta fresh anchors).relabelEdges name hname)
      ((Q.meshOverlay delta fresh anchors).relabelDrawing name segmentDrawing) :=
  Q.isSourceExtension_relabelledMeshOverlay hfresh delta anchors name hname htwo
    (Q.meshOverlay_isConnected_diff_of_hits hfresh hz₀ delta anchors hhit)

/-- With a dense fresh boundary list, 2-connectivity and the nonempty-fresh requirement are
automatic.  The mesh-hitting condition is then the only remaining assembly hypothesis. -/
theorem isSourceExtension_relabelledMeshOverlay_of_dense_hits
    (Q : TargetSegmentCover P)
    {fresh : List Plane} (hfresh : ∀ z ∈ fresh, z ∈ modelCurve)
    {delta : ℝ} (hdense : FreshDense fresh delta) (hdelta : delta < 4)
    (anchors : List Plane) (name : Piece → γ)
    (hname : InjOn name E(Q.meshOverlay delta fresh anchors))
    (hhit : ∀ z ∈ P.tgt.skeletonSet \ modelCurve,
      ∃ A : Set Plane, A ⊆ P.tgt.skeletonSet \ modelCurve ∧
        IsPreconnected A ∧ z ∈ A ∧
          (A ∩ (Graph.pointSet (squareMesh delta fresh anchors) segmentDrawing \
            modelCurve)).Nonempty) :
    IsSourceExtension P.tgt modelCurve (Plane.closedSquare 0 1)
      ((Q.meshOverlay delta fresh anchors).relabelEdges name hname)
      ((Q.meshOverlay delta fresh anchors).relabelDrawing name segmentDrawing) := by
  obtain ⟨z, hz, -, -, -⟩ := exists_two_distinct_fresh_of_freshDense hdense hdelta
  exact Q.isSourceExtension_relabelledMeshOverlay_of_hits hfresh hz delta anchors name hname
    (Q.meshOverlay_isTwoConnected hfresh hdense hdelta anchors) hhit

/-- A sufficiently fine mesh gives the target extension from the local-width condition alone:
the radial diameter estimate supplies the mesh hits, while density supplies 2-connectivity. -/
theorem isSourceExtension_relabelledMeshOverlay_of_locallyWider
    (Q : TargetSegmentCover P)
    {fresh : List Plane} (hfresh : ∀ z ∈ fresh, z ∈ modelCurve)
    {delta : ℝ} (hdelta : 0 < delta) (hdense : FreshDense fresh delta)
    (hdelta4 : delta < 4) (hwide : OpenTargetLocallyWiderThan P delta)
    (anchors : List Plane) (name : Piece → γ)
    (hname : InjOn name E(Q.meshOverlay delta fresh anchors)) :
    IsSourceExtension P.tgt modelCurve (Plane.closedSquare 0 1)
      ((Q.meshOverlay delta fresh anchors).relabelEdges name hname)
      ((Q.meshOverlay delta fresh anchors).relabelDrawing name segmentDrawing) :=
  Q.isSourceExtension_relabelledMeshOverlay_of_dense_hits hfresh hdense hdelta4 anchors
    name hname (mesh_hits_openTarget_of_locallyWider P hdelta hdense hwide anchors)

/-- There is a positive scale below `4` such that every dense anchored mesh at that scale,
after fresh injective edge relabelling, is a complete target source extension. -/
theorem exists_scale_isSourceExtension_relabelledMeshOverlay
    (Q : TargetSegmentCover P) :
    ∃ delta : ℝ, 0 < delta ∧ delta < 4 ∧
      ∀ (fresh anchors : List Plane) (name : Piece → γ),
        (∀ z ∈ fresh, z ∈ modelCurve) → FreshDense fresh delta →
        (hname : InjOn name E(Q.meshOverlay delta fresh anchors)) →
        IsSourceExtension P.tgt modelCurve (Plane.closedSquare 0 1)
          ((Q.meshOverlay delta fresh anchors).relabelEdges name hname)
          ((Q.meshOverlay delta fresh anchors).relabelDrawing name segmentDrawing) := by
  obtain ⟨delta, hdelta, hdelta4, hwide⟩ := exists_fine_openTarget_scale P
  refine ⟨delta, hdelta, hdelta4, ?_⟩
  intro fresh anchors name hfresh hdense hname
  exact Q.isSourceExtension_relabelledMeshOverlay_of_locallyWider
    hfresh hdelta hdense hdelta4 hwide anchors name hname

/-- Fresh cell names for every edge of the combined target overlay, avoiding all names already
used by the current generated structure. -/
theorem exists_meshOverlay_edgeRelabeling
    [Infinite γ] (Q : TargetSegmentCover P) (delta : ℝ)
    (fresh anchors : List Plane) :
    ∃ name : Piece → γ, InjOn name E(Q.meshOverlay delta fresh anchors) ∧
      ∀ e ∈ E(Q.meshOverlay delta fresh anchors), name e ∉ P.str.cells :=
  exists_finiteGraph_edgeRelabeling_avoiding γ (Q.meshOverlay delta fresh anchors)
    P.str.cells P.str.finite_cells

/-- **Reverse finite transfer through the combined target/mesh overlay.**  Once the overlay is
a source extension, strong accessibility of its fresh anchors and avoidance of the finitely
many old nonouter target edges discharge all remaining reverse-ear hypotheses. -/
theorem finite_transfer_toward_source_relabelledMeshOverlay_of_outerCycle
    [Infinite γ] (Q : TargetSegmentCover P)
    {fresh : List Plane} (hfresh : ∀ z ∈ fresh, z ∈ modelCurve)
    (hstrong : ∀ z ∈ fresh,
      StronglyAccessible (srcDom \ srcOuter) (P.homeo.invFun z))
    (havoid : FreshAvoidsTargetNonouterEdges P fresh)
    (delta : ℝ) (anchors : List Plane) (name : Piece → γ)
    (hname : InjOn name E(Q.meshOverlay delta fresh anchors))
    (hH : IsSourceExtension P.tgt modelCurve (Plane.closedSquare 0 1)
      ((Q.meshOverlay delta fresh anchors).relabelEdges name hname)
      ((Q.meshOverlay delta fresh anchors).relabelDrawing name segmentDrawing))
    (hcycle : S₀.OuterEdgesFormCycle) :
    ∃ (T : GeneratedPair S₀ srcOuter srcDom modelCurve (Plane.closedSquare 0 1))
        (par : γ → γ),
      IsTargetTransferOf T P
        ((Q.meshOverlay delta fresh anchors).relabelEdges name hname)
        ((Q.meshOverlay delta fresh anchors).relabelDrawing name segmentDrawing) par :=
  finite_transfer_toward_source_of_relativeBoundaryGeometry hH
    (Q.newTargetBoundaryAnchored_relabelledMeshOverlay
      hfresh hstrong delta anchors name hname)
    (Q.noNewNonouterIncidenceAtBoundary_relabelledMeshOverlay
      hfresh havoid delta anchors name hname)
    hcycle

/-- At a locally wide scale, the dense clean overlay automatically supplies both the source
extension and its reverse finite transfer; fresh abstract edge names are chosen internally. -/
theorem exists_finite_transfer_toward_source_meshOverlay_of_locallyWider
    [Infinite γ] (Q : TargetSegmentCover P)
    {fresh : List Plane} (hfresh : ∀ z ∈ fresh, z ∈ modelCurve)
    (hstrong : ∀ z ∈ fresh,
      StronglyAccessible (srcDom \ srcOuter) (P.homeo.invFun z))
    (havoid : FreshAvoidsTargetNonouterEdges P fresh)
    {delta : ℝ} (hdelta : 0 < delta) (hdense : FreshDense fresh delta)
    (hdelta4 : delta < 4) (hwide : OpenTargetLocallyWiderThan P delta)
    (anchors : List Plane) (hcycle : S₀.OuterEdgesFormCycle) :
    ∃ (name : Piece → γ) (hname : InjOn name E(Q.meshOverlay delta fresh anchors))
        (T : GeneratedPair S₀ srcOuter srcDom modelCurve (Plane.closedSquare 0 1))
        (par : γ → γ),
      IsTargetTransferOf T P
        ((Q.meshOverlay delta fresh anchors).relabelEdges name hname)
        ((Q.meshOverlay delta fresh anchors).relabelDrawing name segmentDrawing) par := by
  obtain ⟨name, hname, -⟩ := Q.exists_meshOverlay_edgeRelabeling delta fresh anchors
  have hH := Q.isSourceExtension_relabelledMeshOverlay_of_locallyWider
    hfresh hdelta hdense hdelta4 hwide anchors name hname
  obtain ⟨T, par, hT⟩ :=
    Q.finite_transfer_toward_source_relabelledMeshOverlay_of_outerCycle
      hfresh hstrong havoid delta anchors name hname hH hcycle
  exact ⟨name, hname, T, par, hT⟩

/-- Every generated target has one positive scale below `4` at which any dense, accessible,
clean fresh list produces the complete reverse finite transfer through the combined overlay. -/
theorem exists_scale_finite_transfer_toward_source_meshOverlay
    [Infinite γ] (Q : TargetSegmentCover P) (hcycle : S₀.OuterEdgesFormCycle) :
    ∃ delta : ℝ, 0 < delta ∧ delta < 4 ∧
      ∀ (fresh anchors : List Plane),
        (∀ z ∈ fresh, z ∈ modelCurve) →
        (∀ z ∈ fresh,
          StronglyAccessible (srcDom \ srcOuter) (P.homeo.invFun z)) →
        FreshAvoidsTargetNonouterEdges P fresh → FreshDense fresh delta →
        ∃ (name : Piece → γ)
            (hname : InjOn name E(Q.meshOverlay delta fresh anchors))
            (T : GeneratedPair S₀ srcOuter srcDom modelCurve (Plane.closedSquare 0 1))
            (par : γ → γ),
          IsTargetTransferOf T P
            ((Q.meshOverlay delta fresh anchors).relabelEdges name hname)
            ((Q.meshOverlay delta fresh anchors).relabelDrawing name segmentDrawing) par := by
  obtain ⟨delta, hdelta, hdelta4, hwide⟩ := exists_fine_openTarget_scale P
  refine ⟨delta, hdelta, hdelta4, ?_⟩
  intro fresh anchors hfresh hstrong havoid hdense
  exact Q.exists_finite_transfer_toward_source_meshOverlay_of_locallyWider
    hfresh hstrong havoid hdelta hdense hdelta4 hwide anchors hcycle

/-- The complete reverse-transfer scale may be forced below any prescribed positive bound. -/
theorem exists_scale_finite_transfer_toward_source_meshOverlay_lt
    [Infinite γ] (Q : TargetSegmentCover P) (hcycle : S₀.OuterEdgesFormCycle)
    {bound : ℝ} (hbound : 0 < bound) :
    ∃ delta : ℝ, 0 < delta ∧ delta < 4 ∧ delta < bound ∧
      ∀ (fresh anchors : List Plane),
        (∀ z ∈ fresh, z ∈ modelCurve) →
        (∀ z ∈ fresh,
          StronglyAccessible (srcDom \ srcOuter) (P.homeo.invFun z)) →
        FreshAvoidsTargetNonouterEdges P fresh → FreshDense fresh delta →
        ∃ (name : Piece → γ)
            (hname : InjOn name E(Q.meshOverlay delta fresh anchors))
            (T : GeneratedPair S₀ srcOuter srcDom modelCurve (Plane.closedSquare 0 1))
            (par : γ → γ),
          IsTargetTransferOf T P
            ((Q.meshOverlay delta fresh anchors).relabelEdges name hname)
            ((Q.meshOverlay delta fresh anchors).relabelDrawing name segmentDrawing) par := by
  obtain ⟨delta, hdelta, hdelta4, hdeltabound, hwide⟩ :=
    exists_fine_openTarget_scale_lt P hbound
  refine ⟨delta, hdelta, hdelta4, hdeltabound, ?_⟩
  intro fresh anchors hfresh hstrong havoid hdense
  exact Q.exists_finite_transfer_toward_source_meshOverlay_of_locallyWider
    hfresh hstrong havoid hdelta hdense hdelta4 hwide anchors hcycle

end TargetSegmentCover

end Schoenflies


==> anc/P5-kernel-deficit-lean-v6/vendor/schoenflies-lean/Schoenflies/Topology.lean <==
/-
Copyright (c) 2026 Álvaro Begué. All rights reserved.
Released under Apache 2.0 license as described in the file LICENSE.
Authors: Álvaro Begué
-/
import Schoenflies.Plane
import Mathlib.Topology.Connected.LocallyConnected

/-!
# Topology of the plane: the gaps Mathlib leaves

Appendix C of the blueprint lists the topology imported without proof. Almost all of it is in
Mathlib: compactness and Heine–Borel, the compact-to-Hausdorff homeomorphism criterion,
connectedness and its stability under images, unions through a common point, adjoining closure
points (`IsPreconnected.subset_closure`), a connected set inside a disjoint union of two opens
(`IsPreconnected.subset_left_of_subset_union`), `Metric.diam_closure`, thickenings, and the
two-piece pasting lemma (`continuousOn_union_iff_of_isClosed`).

This module collects the few that are not stated in the form the development uses.

## Blueprint

* `isOpen_connectedComponentIn` — Appendix C item 4: components of open subsets of the plane
  are open. The plane is locally connected, so this is Mathlib's, restated at `Plane` so that
  the instance is found once here rather than at every call site.
* `frontier_connectedComponentIn_compl_subset` — Appendix C item 5: the boundary of a component
  of the complement of a closed set lies in that closed set. This is the form Part I uses to
  recognize that a region's frontier sits on the curve.
* `continuousOn_union_of_isClosed` — Appendix C item 6, the pasting lemma, in the two-piece
  form the development pastes with.
-/

open Metric Set

namespace Schoenflies

namespace Plane

variable {U K : Set Plane} {x : Plane}

/-- Components of an open subset of the plane are open. The plane is locally connected. -/
theorem isOpen_connectedComponentIn (hU : IsOpen U) : IsOpen (connectedComponentIn U x) :=
  hU.connectedComponentIn

/-- Appendix C item 5. The frontier of a component of the complement of a closed set lies in
that closed set.

A frontier point off `K` would be a point of the open set `Kᶜ` in the closure of the
component; adjoining it keeps the component connected, so it was in the component already. -/
theorem frontier_connectedComponentIn_compl_subset (hK : IsClosed K) (x : Plane) :
    frontier (connectedComponentIn Kᶜ x) ⊆ K := by
  set C := connectedComponentIn Kᶜ x with hC
  have hCopen : IsOpen C := isOpen_connectedComponentIn hK.isOpen_compl
  intro z hz
  by_contra hzK
  -- `z` is a frontier point of the open set `C`, so it lies in `closure C` but not in `C`.
  rw [hCopen.frontier_eq] at hz
  obtain ⟨hzclosure, hzC⟩ := hz
  -- `C` is nonempty, since it has a frontier point in its closure.
  have hxU : x ∈ Kᶜ := by
    by_contra hx
    rw [hC, connectedComponentIn_eq_empty hx] at hzclosure
    simp at hzclosure
  -- Adjoining `z` keeps it connected and inside `Kᶜ`, so `z` was in the component already.
  have hsub : C ∪ {z} ⊆ Kᶜ := by
    refine union_subset (connectedComponentIn_subset _ _) ?_
    simpa using hzK
  have hconn : IsPreconnected (C ∪ {z}) :=
    (isPreconnected_connectedComponentIn (F := Kᶜ) (x := x)).subset_closure
      subset_union_left (union_subset subset_closure (by simpa using hzclosure))
  have : C ∪ {z} ⊆ C :=
    hconn.subset_connectedComponentIn (Or.inl (mem_connectedComponentIn hxU)) hsub
  exact hzC (this (Or.inr rfl))

/-- Appendix C item 6, the pasting lemma, two closed pieces. -/
theorem continuousOn_union_of_isClosed {f : Plane → Plane} {s t : Set Plane}
    (hs : IsClosed s) (ht : IsClosed t) (hfs : ContinuousOn f s) (hft : ContinuousOn f t) :
    ContinuousOn f (s ∪ t) :=
  (continuousOn_union_iff_of_isClosed hs ht).2 ⟨hfs, hft⟩

end Plane

end Schoenflies


==> anc/P5-kernel-deficit-lean-v6/vendor/schoenflies-lean/Schoenflies/TwoArcs.lean <==
/-
Copyright (c) 2026 Álvaro Begué. All rights reserved.
Released under Apache 2.0 license as described in the file LICENSE.
Authors: Álvaro Begué
-/
import Schoenflies.Subarc
import Schoenflies.Concatenate

/-!
# Two points cut a Jordan curve into two arcs

Two distinct points of a Jordan curve cut it into two arcs between them, which cover the
curve and meet in exactly those two points. This is the converse of
`IsJordanCurve.of_two_arcs`, and the harder direction.

The whole argument is carried by the loop's **parameters**; the circle never appears. Pull the
two points back to parameters `s` and `t` short of the finish — `parameter_before_finish`,
which replaces a parameter at the finish by the start, the only use the closing condition gets
— and order them, say `s < t`. Then the two pieces are what the loop makes of the parameters
*between* `s` and `t` and of the parameters *outside* them:

* the middle piece `f '' Icc s t` is a subarc, produced by `Subarc.lean`'s
  `isArcBetween_subarc`, whose injectivity hypothesis is confined to the traversed interval
  and so survives a loop;
* the outside piece `f '' Icc 0 s ∪ f '' Icc t 1` is two end intervals glued where the loop
  closes up, produced by `Concatenate.lean`'s `IsArcBetween.concatenate`.

That asymmetry — one subarc and one concatenation — is inherent to a parameter interval with
a seam in it, and is not worth fighting. It costs one case split, at `s = 0`, where the front
interval degenerates to a point that the back piece already carries at its far end.

Both halves of the conclusion are then facts about intervals of reals. Covering is the
three-way split of `[0,1]` around two parameters, which is the linearity of the order and
nothing else. Meeting is injectivity off the finish, applied on each of the three pieces; the
one case that needs the loop rather than an arc is an outside parameter *at* the finish, which
carries the same point as the start and so lands back on `s`.

## Blueprint

* `lem:jordan-circle` — "any two distinct points of `C` divide it into two simple arcs having
  exactly those points in common". `IsJordanCurve.two_arcs` is that clause, proved directly
  from the parametrisation instead of through the model curve, so it does not wait on the
  loop-to-circle bridge.
* `IsLoop.two_arcs_at_parameters` — the parameter-level form the clause is assembled from.
-/

open Set unitInterval

namespace Schoenflies

namespace IsLoop

variable {f : ℝ → Plane} {s t : ℝ}

/-! ### Parameters short of the finish

A loop is injective on `[0, 1)` only, so every statement below has to keep its parameters
away from `1`. These two lemmas are the interface to that: one says injectivity holds as soon
as neither parameter is the finish, the other says the finish can always be avoided. -/

/-- Two parameters short of the finish carrying the same point are equal. This is `IsLoop.injOn`
with the half-open interval spelled as "in `[0,1]` and not `1`", which is the form every use
below produces. -/
theorem injective_before_finish (hf : IsLoop f) {u v : ℝ} (hu : u ∈ I) (hv : v ∈ I)
    (hu1 : u ≠ 1) (hv1 : v ≠ 1) (h : f u = f v) : u = v :=
  hf.injOn ⟨hu.1, hu.2.lt_of_ne hu1⟩ ⟨hv.1, hv.2.lt_of_ne hv1⟩ h

/-- **Every point of the curve has a parameter short of the finish.** A parameter at the finish
is replaced by the start, which carries the same point. This is the only use the closing
condition gets. -/
theorem parameter_before_finish (hf : IsLoop f) {p : Plane} (hp : p ∈ f '' I) :
    ∃ u ∈ I, u ≠ 1 ∧ f u = p := by
  obtain ⟨u, hu, rfl⟩ := hp
  rcases eq_or_ne u 1 with rfl | hu1
  · exact ⟨0, zero_mem_I, one_ne_zero.symm, hf.closes⟩
  · exact ⟨u, hu, hu1, rfl⟩

/-- The start and the finish are the same point of the curve; recorded in the direction the
proofs below read it. -/
theorem finish_eq_start (hf : IsLoop f) : f 1 = f 0 := hf.closes.symm

/-! ### The three pieces of parameters

Two parameters `s < t` cut `[0, 1]` into the middle interval `[s, t]` and the two end
intervals `[0, s]` and `[t, 1]`. Each piece needs the loop to be injective on its own
parameters. On the middle and the front that is injectivity off the finish, since neither
contains it; the back piece *does* contain the finish, and there the extra argument is that
the only other parameter carrying `f 1` is the start, which lies strictly before `t`. -/

theorem front_subset_I (hs : s ∈ I) : Icc 0 s ⊆ I := Icc_subset_Icc le_rfl hs.2

theorem middle_subset_I (hs : s ∈ I) (ht : t ∈ I) : Icc s t ⊆ I := Icc_subset_Icc hs.1 ht.2

theorem back_subset_I (ht : t ∈ I) : Icc t 1 ⊆ I := Icc_subset_Icc ht.1 le_rfl

/-- Injectivity on the front piece: no parameter of `[0, s]` is the finish, because `s` is
not. -/
theorem injective_on_front (hf : IsLoop f) (hs : s ∈ I) (hs1 : s ≠ 1) : InjOn f (Icc 0 s) := by
  have hs' : s < 1 := hs.2.lt_of_ne hs1
  intro u hu v hv h
  exact hf.injective_before_finish (front_subset_I hs hu) (front_subset_I hs hv)
    (ne_of_lt (lt_of_le_of_lt hu.2 hs')) (ne_of_lt (lt_of_le_of_lt hv.2 hs')) h

/-- Injectivity on the middle piece: no parameter of `[s, t]` is the finish, because `t` is
not. -/
theorem injective_on_middle (hf : IsLoop f) (hs : s ∈ I) (ht : t ∈ I) (ht1 : t ≠ 1) :
    InjOn f (Icc s t) := by
  have ht' : t < 1 := ht.2.lt_of_ne ht1
  intro u hu v hv h
  exact hf.injective_before_finish (middle_subset_I hs ht hu) (middle_subset_I hs ht hv)
    (ne_of_lt (lt_of_le_of_lt hu.2 ht')) (ne_of_lt (lt_of_le_of_lt hv.2 ht')) h

/-- On the back piece the finish is the *only* parameter carrying `f 1`. A second one would be
the start, by injectivity off the finish and the closing condition — but the start lies
strictly before `t`. -/
theorem back_at_finish (hf : IsLoop f) (ht : t ∈ I) (ht0 : 0 < t) {w : ℝ} (hw : w ∈ Icc t 1)
    (h : f w = f 1) : w = 1 := by
  by_contra hw1
  have : w = 0 :=
    hf.injective_before_finish (back_subset_I ht hw) zero_mem_I hw1 one_ne_zero.symm
      (h.trans hf.finish_eq_start)
  exact absurd (this ▸ hw.1) (not_le.mpr ht0)

/-- Injectivity on the back piece. Unlike the other two this piece contains the finish, so
injectivity off the finish is not enough on its own; `back_at_finish` supplies the rest. -/
theorem injective_on_back (hf : IsLoop f) (ht : t ∈ I) (ht0 : 0 < t) : InjOn f (Icc t 1) := by
  intro u hu v hv h
  rcases eq_or_ne u 1 with rfl | hu1
  · exact (hf.back_at_finish ht ht0 hv h.symm).symm
  · rcases eq_or_ne v 1 with rfl | hv1
    · exact hf.back_at_finish ht ht0 hu h
    · exact hf.injective_before_finish (back_subset_I ht hu) (back_subset_I ht hv) hu1 hv1 h

/-! ### The three pieces are arcs -/

/-- The middle piece is an arc between the two cut points. -/
theorem middle_IsArcBetween (hf : IsLoop f) (hs : s ∈ I) (ht : t ∈ I) (ht1 : t ≠ 1)
    (hst : s < t) : IsArcBetween (f '' Icc s t) (f s) (f t) := by
  rw [← uIcc_of_le hst.le]
  refine isArcBetween_subarc hf.continuousOn ?_ hs ht (ne_of_lt hst)
  rw [uIcc_of_le hst.le]
  exact hf.injective_on_middle hs ht ht1

/-- The front piece is an arc from the start to the first cut point. -/
theorem front_IsArcBetween (hf : IsLoop f) (hs : s ∈ I) (hs1 : s ≠ 1) (hs0 : 0 < s) :
    IsArcBetween (f '' Icc 0 s) (f 0) (f s) := by
  rw [← uIcc_of_le hs0.le]
  refine isArcBetween_subarc hf.continuousOn ?_ zero_mem_I hs (ne_of_lt hs0)
  rw [uIcc_of_le hs0.le]
  exact hf.injective_on_front hs hs1

/-- The back piece is an arc from the second cut point to the finish. -/
theorem back_IsArcBetween (hf : IsLoop f) (ht : t ∈ I) (ht1 : t ≠ 1) (ht0 : 0 < t) :
    IsArcBetween (f '' Icc t 1) (f t) (f 1) := by
  rw [← uIcc_of_le ht.2]
  refine isArcBetween_subarc hf.continuousOn ?_ ht one_mem_I ht1
  rw [uIcc_of_le ht.2]
  exact hf.injective_on_back ht ht0

/-! ### The outside piece

The parameters outside `[s, t]` are two intervals, glued at the point where the loop closes
up: walk from `t` to the finish, then from the start to `s`. When `s` *is* the start the front
interval degenerates to a single parameter, and the outside is the back piece alone — its far
end already carries the point the front piece would have contributed. -/

/-- The back and front pieces meet only where the loop closes up. A point on both comes from a
parameter at or past `t` and from one at or before `s`; two distinct parameters short of the
finish cannot carry the same point, and `t ≤ s` is false, so the back parameter is the
finish. -/
theorem back_meet_front (hf : IsLoop f) (hs : s ∈ I) (ht : t ∈ I) (hs1 : s ≠ 1) (hst : s < t)
    {z : Plane} (hzb : z ∈ f '' Icc t 1) (hzf : z ∈ f '' Icc 0 s) : z = f 1 := by
  obtain ⟨b, hb, rfl⟩ := hzb
  obtain ⟨a, ha, hab⟩ := hzf
  have ha1 : a ≠ 1 := ne_of_lt (lt_of_le_of_lt ha.2 (hs.2.lt_of_ne hs1))
  rcases eq_or_ne b 1 with rfl | hb1
  · rfl
  · -- Otherwise both parameters are short of the finish, so they coincide — impossible,
    -- since one is at least `t` and the other at most `s < t`.
    have : b = a :=
      hf.injective_before_finish (back_subset_I ht hb) (front_subset_I hs ha) hb1 ha1 hab.symm
    exact absurd (this ▸ hb.1) (not_le.mpr (lt_of_le_of_lt ha.2 hst))

/-- **The outside piece is an arc between the two cut points.** -/
theorem outside_IsArcBetween (hf : IsLoop f) (hs : s ∈ I) (ht : t ∈ I) (hs1 : s ≠ 1)
    (ht1 : t ≠ 1) (hst : s < t) :
    IsArcBetween (f '' Icc 0 s ∪ f '' Icc t 1) (f t) (f s) := by
  have ht0 : 0 < t := lt_of_le_of_lt hs.1 hst
  have hback : IsArcBetween (f '' Icc t 1) (f t) (f 1) := hf.back_IsArcBetween ht ht1 ht0
  rcases eq_or_lt_of_le hs.1 with hs0 | hs0
  · -- `s` is the start: the front interval is the single parameter `0`, whose point the back
    -- piece already carries at its far end, so the outside is the back piece alone.
    have hfront : f '' Icc 0 s = {f 1} := by
      rw [← hs0, Icc_self, image_singleton, hf.finish_eq_start]
    have hone : f 1 ∈ f '' Icc t 1 := ⟨1, ⟨ht.2, le_rfl⟩, rfl⟩
    rw [hfront, singleton_union, insert_eq_self.mpr hone, ← hs0, ← hf.finish_eq_start]
    exact hback
  · -- Otherwise the two end intervals are genuine arcs, glued where the loop closes up.
    have hfront : IsArcBetween (f '' Icc 0 s) (f 1) (f s) := by
      rw [hf.finish_eq_start]
      exact hf.front_IsArcBetween hs hs1 hs0
    have := hback.concatenate hfront (fun z hzb hzf => hf.back_meet_front hs ht hs1 hst hzb hzf)
    rwa [union_comm] at this

/-! ### Covering, and where the pieces meet -/

/-- The parameter interval splits three ways around any two of its points. Linearity of the
order, and nothing else — the split does not even need the two points ordered, since when they
are not the middle interval is empty and the two end intervals already overlap. -/
theorem parameters_split (hs : s ∈ I) (ht : t ∈ I) :
    I = Icc s t ∪ (Icc 0 s ∪ Icc t 1) := by
  ext x
  constructor
  · rintro ⟨h0, h1⟩
    rcases le_total x s with h | h
    · exact Or.inr (Or.inl ⟨h0, h⟩)
    · rcases le_total x t with h' | h'
      · exact Or.inl ⟨h, h'⟩
      · exact Or.inr (Or.inr ⟨h', h1⟩)
  · rintro (⟨h1, h2⟩ | ⟨h1, h2⟩ | ⟨h1, h2⟩)
    · exact ⟨hs.1.trans h1, h2.trans ht.2⟩
    · exact ⟨h1, h2.trans hs.2⟩
    · exact ⟨ht.1.trans h1, h2⟩

/-- The loop's images of the middle and of the outside cover the curve. -/
theorem pieces_cover (hs : s ∈ I) (ht : t ∈ I) :
    f '' Icc s t ∪ (f '' Icc 0 s ∪ f '' Icc t 1) = f '' I := by
  rw [parameters_split hs ht, image_union, image_union]

/-- **The two pieces meet in exactly the two cut points.**

Three cases, one for each way an outside parameter can be placed. The one that matters is the
outside parameter being the finish: it carries the same point as the start, so the middle
parameter is the start, which forces `s` to be it. That case is why the argument needs a loop
rather than an arc. -/
theorem pieces_meet_at_ends (hf : IsLoop f) (hs : s ∈ I) (ht : t ∈ I) (hs1 : s ≠ 1)
    (ht1 : t ≠ 1) (hst : s < t) :
    f '' Icc s t ∩ (f '' Icc 0 s ∪ f '' Icc t 1) = {f s, f t} := by
  have ht' : t < 1 := ht.2.lt_of_ne ht1
  apply Subset.antisymm
  · rintro z ⟨⟨m, hm, rfl⟩, hzout⟩
    have hmI : m ∈ I := middle_subset_I hs ht hm
    have hm1 : m ≠ 1 := ne_of_lt (lt_of_le_of_lt hm.2 ht')
    rcases hzout with ⟨a, ha, hazm⟩ | ⟨b, hb, hbzm⟩
    · -- A front parameter: it is at most `s`, and the middle parameter is at least `s`.
      have ha1 : a ≠ 1 := ne_of_lt (lt_of_le_of_lt ha.2 (hs.2.lt_of_ne hs1))
      have : m = a :=
        hf.injective_before_finish hmI (front_subset_I hs ha) hm1 ha1 hazm.symm
      rw [le_antisymm (this ▸ ha.2) hm.1]
      exact mem_insert _ _
    · rcases eq_or_ne b 1 with rfl | hb1
      · -- The far end carries the same point as the start, and the start is short of the
        -- finish, so the middle parameter is the start — which forces `s` to be it.
        have : m = 0 :=
          hf.injective_before_finish hmI zero_mem_I hm1 one_ne_zero.symm
            (hbzm.symm.trans hf.finish_eq_start)
        have hs0 : s = 0 := le_antisymm (this ▸ hm.1) hs.1
        rw [hs0, ← this]
        exact mem_insert _ _
      · -- Otherwise the outside parameter is at least `t`, and the middle one is at most `t`.
        have : m = b :=
          hf.injective_before_finish hmI (back_subset_I ht hb) hm1 hb1 hbzm.symm
        rw [le_antisymm hm.2 (this ▸ hb.1)]
        exact mem_insert_of_mem _ rfl
  · rintro z (rfl | rfl)
    · exact ⟨⟨s, ⟨le_rfl, hst.le⟩, rfl⟩, Or.inl ⟨s, ⟨hs.1, le_rfl⟩, rfl⟩⟩
    · exact ⟨⟨t, ⟨hst.le, le_rfl⟩, rfl⟩, Or.inr ⟨t, ⟨le_rfl, ht.2⟩, rfl⟩⟩

/-! ### The two arcs, at chosen parameters -/

/-- **Two parameters short of the finish cut the loop's image into two arcs between the points
they carry, which cover it and meet in exactly those two points.**

The pieces are named by the parameters, not chosen: the first is the middle interval's image,
the second the outside's. -/
theorem two_arcs_at_parameters (hf : IsLoop f) (hs : s ∈ I) (ht : t ∈ I) (hs1 : s ≠ 1)
    (ht1 : t ≠ 1) (hst : s < t) :
    ∃ A B, IsArcBetween A (f s) (f t) ∧ IsArcBetween B (f t) (f s) ∧
      A ∪ B = f '' I ∧ A ∩ B = {f s, f t} :=
  ⟨f '' Icc s t, f '' Icc 0 s ∪ f '' Icc t 1,
    hf.middle_IsArcBetween hs ht ht1 hst,
    hf.outside_IsArcBetween hs ht hs1 ht1 hst,
    pieces_cover hs ht,
    hf.pieces_meet_at_ends hs ht hs1 ht1 hst⟩

end IsLoop

/-! ### The theorem -/

/-- **Two distinct points of a Jordan curve cut it into two arcs between them, which cover the
curve and meet in exactly those two points.**

The parameters carrying the two points come in one order or the other, and the conclusion is
symmetric in the two pieces, so the second case is the first with the roles exchanged: the
union and the intersection commute, and the unordered pair does too.

This is the exact converse of `IsJordanCurve.of_two_arcs`: that theorem's hypotheses are two
arcs between the same two points meeting only there, which is what the two pieces produced
here are — see `IsJordanCurve.two_arcs_of_two_arcs`. -/
theorem IsJordanCurve.two_arcs {C : Set Plane} (hC : IsJordanCurve C) {p q : Plane}
    (hp : p ∈ C) (hq : q ∈ C) (hpq : p ≠ q) :
    ∃ A B, IsArcBetween A p q ∧ IsArcBetween B p q ∧ A ∪ B = C ∧ A ∩ B = {p, q} := by
  obtain ⟨f, hf, rfl⟩ := hC
  obtain ⟨s, hs, hs1, rfl⟩ := hf.parameter_before_finish hp
  obtain ⟨t, ht, ht1, rfl⟩ := hf.parameter_before_finish hq
  -- Distinct points, so distinct parameters, so one of the two orders holds.
  rcases lt_or_gt_of_ne (fun h : s = t => hpq (by rw [h])) with hst | hts
  · obtain ⟨A, B, hA, hB, hcov, hmeet⟩ := hf.two_arcs_at_parameters hs ht hs1 ht1 hst
    exact ⟨A, B, hA, hB.reverse, hcov, hmeet⟩
  · -- The middle piece now runs from `f t` to `f s`, so it is the *second* piece here.
    obtain ⟨A, B, hA, hB, hcov, hmeet⟩ := hf.two_arcs_at_parameters ht hs ht1 hs1 hts
    refine ⟨B, A, hB, hA.reverse, ?_, ?_⟩
    · rw [union_comm]; exact hcov
    · rw [inter_comm, hmeet, pair_comm]

/-- The composition check: the two arcs `IsJordanCurve.two_arcs` produces are exactly what
`IsJordanCurve.of_two_arcs` consumes, and glue back to the curve one started from. -/
theorem IsJordanCurve.two_arcs_of_two_arcs {A B : Set Plane} {p q : Plane}
    (hA : IsArcBetween A p q) (hB : IsArcBetween B p q) (hmeet : A ∩ B = {p, q}) :
    IsJordanCurve (A ∪ B) :=
  IsJordanCurve.of_two_arcs hA hB.reverse fun z hzA hzB => by
    have : z ∈ ({p, q} : Set Plane) := hmeet ▸ ⟨hzA, hzB⟩
    exact this

end Schoenflies


==> anc/P5-kernel-deficit-lean-v6/vendor/schoenflies-lean/Schoenflies/UniformBound.lean <==
/-
Copyright (c) 2026 Álvaro Begué. All rights reserved.
Released under Apache 2.0 license as described in the file LICENSE.
Authors: Álvaro Begué
-/
import Schoenflies.Plane

/-!
# One positive bound for finitely many

Every "choose `ε` small enough for all of them" step in the development is this lemma: a
finite family of positive bounds has a single positive bound below all of them. The
polygonal-redrawing argument alone uses it three times, and the two-sided strip lemma chooses
its vertex disks and edge blocks the same way.

It is stated for a *predicate that is monotone downward in the bound* rather than as a `min`
fold, because no consumer wants the value — only that some positive value works for every
member at once.

## Blueprint

* `exists_pos_le_of_finite` — the numerical form.
* `exists_pos_forall_of_finite` — the form consumers use: a downward-monotone predicate
  holding at some positive bound for each member holds at one common positive bound.
-/

open Set

namespace Schoenflies

variable {ι : Type*}

/-- A finite family of positive reals is bounded below by a positive real. -/
theorem exists_pos_le_of_finite {S : Set ι} (hS : S.Finite) {f : ι → ℝ}
    (hf : ∀ i ∈ S, 0 < f i) : ∃ ε > 0, ∀ i ∈ S, ε ≤ f i := by
  classical
  induction S, hS using Set.Finite.induction_on with
  | empty => exact ⟨1, one_pos, by simp⟩
  | @insert a S ha hS ih =>
    obtain ⟨ε, hε, hbound⟩ := ih fun i hi => hf i (mem_insert_of_mem _ hi)
    refine ⟨min ε (f a), lt_min hε (hf a (mem_insert _ _)), fun i hi => ?_⟩
    rcases mem_insert_iff.1 hi with rfl | hi
    · exact min_le_right _ _
    · exact le_trans (min_le_left _ _) (hbound i hi)

/-- The form the geometry uses: if a property that only gets easier as the bound shrinks holds
at *some* positive bound for each member of a finite family, then it holds at *one* positive
bound for all of them at once. -/
theorem exists_pos_forall_of_finite {S : Set ι} (hS : S.Finite) {P : ι → ℝ → Prop}
    (hmono : ∀ i, ∀ ⦃δ ε : ℝ⦄, 0 < δ → δ ≤ ε → P i ε → P i δ)
    (hex : ∀ i ∈ S, ∃ ε > 0, P i ε) :
    ∃ ε > 0, ∀ i ∈ S, P i ε := by
  classical
  -- Pick a witness for each member, then take a positive bound below all the witnesses.
  choose! f hfpos hfP using hex
  obtain ⟨ε, hε, hbound⟩ := exists_pos_le_of_finite hS (f := f) hfpos
  exact ⟨ε, hε, fun i hi => hmono i hε (hbound i hi) (hfP i hi)⟩

end Schoenflies


==> anc/P5-kernel-deficit-lean-v6/vendor/schoenflies-lean/Schoenflies/Windows.lean <==
/-
Copyright (c) 2026 Álvaro Begué. All rights reserved.
Released under Apache 2.0 license as described in the file LICENSE.
Authors: Álvaro Begué
-/
import Schoenflies.SquareMesh
import Schoenflies.JordanClosed

/-!
# The local windows `W_n(p)` of the stage recursion

The paragraph of `jordan_schoenflies.tex` between `thm:finite-transfer` and
`prop:local-grid-attachment` fixes, for each `p ∈ D` and each `n`,

```
r(p)   = dist_∞(p, C),
s_n(p) = r(p) - min(r(p)/2, ε_n),
W_n(p) = { x : ‖x - p‖_∞ ≤ s_n(p) },
```

and records `0 < s_n(p) < r(p)`, `r(p) - s_n(p) ≤ ε_n`, and `W_n(p) ⊆ D`. Those four lines and
the arithmetic that `prop:shrinking-stars` performs on them are all this module contains. It is
entirely metric: no cell structure, no graph, nothing from Part II. That is deliberate — the
window bookkeeping is the one part of the quantitative refinement that can be finished before
the recursion it serves exists, and getting the constants wrong later, inside a proof that also
has to manage cellulations, is expensive.

## Why an ℓ^∞ distance-to-a-set had to be built

`Plane` carries the Euclidean metric, so `Metric.infDist` is the *Euclidean* distance to a set
and `Schoenflies.Plane.supDist` is a bare two-argument function with no set version.
`Schoenflies.supRadius` is the ℓ^∞ distance to a compact set, defined as the infimum of the
attained values. Everything the blueprint uses of it is here: it is attained
(`exists_supRadius_eq`), it is positive off the set (`supRadius_pos`), it is 1-Lipschitz in the
ℓ^∞ metric (`supRadius_le_add`, `abs_supRadius_sub_le`) — *"the distance-to-`C` function is
1-Lipschitz in the ℓ^∞ metric"* — and the open ℓ^∞ ball of radius `r(p)` about a point of the
Jordan domain lies in the Jordan domain (`openSquare_supRadius_subset_inside`), which is the
blueprint's *"since `C = ∂D`, the open axis-parallel square of radius `r(p)` centred at `p`
lies in `D`"*.

The last one is not proved through `C = ∂D` but through the component characterisation: the
square is convex, hence connected, and misses `C` by the very definition of `r(p)`, so it lies
in the connected component of `Cᶜ` containing `p` — which is `inside C` by `thm:jordan`.

## What `prop:shrinking-stars` extracts from this

`Schoenflies.mem_openWindow_of_supDist_lt` is the whole first half of that proof's arithmetic,
with the blueprint's constants:

> Fix `x ∈ D` and put `d = dist_∞(x, C) > 0`. Choose `b ∈ B` with `‖b - x‖_∞ < d/8` … Since
> `r(·)` is 1-Lipschitz, `r(b) ≥ r(x) - ‖b - x‖_∞ > 7d/8`. Consequently
> `s_n(b) ≥ r(b) - ε_n > 3d/4`. Because `‖b - x‖_∞ < d/8`, the point `x` lies in the interior
> of `W_n(b)`.

Nothing here mentions the enumeration `b_1, b_2, …` of `B = ℚ² ∩ D` or the sequence
`ε_n = 2^{-n}`; `windowRadius` takes `ε` as a parameter, so the recursion may pick the sequence.
`Schoenflies.exists_mem_rat_supDist_lt` is the one fact about `B` the proof uses — that a dense
subset of the plane supplies a `b` as close to `x` as asked, inside `D`.

## Blueprint

* `Schoenflies.supRadius`, `.exists_supRadius_eq`, `.supRadius_le`, `.supRadius_nonneg`,
  `.supRadius_pos`, `.notMem_of_supDist_lt_supRadius` — `r(p) = dist_∞(p, C)`.
* `Schoenflies.supRadius_le_add`, `.abs_supRadius_sub_le` — *"the distance-to-`C` function is
  1-Lipschitz in the ℓ^∞ metric"*.
* `Schoenflies.openSquare_supRadius_subset_inside` — *"since `C = ∂D`, the open axis-parallel
  square of radius `r(p)` centred at `p` lies in `D`"*.
* `Schoenflies.windowRadius`, `Schoenflies.window`, `Schoenflies.openWindow` — `s_n(p)`,
  `W_n(p)`, and its interior.
* `Schoenflies.windowRadius_pos`, `.windowRadius_lt_supRadius`, `.sub_windowRadius_le`,
  `.window_subset_inside` — the three displayed inequalities and `W_n(p) ⊆ D`.
* `Schoenflies.mem_openWindow_of_supDist_lt` — the arithmetic of `prop:shrinking-stars`.
* `Schoenflies.exists_mem_rat_supDist_lt` — the only property of `B = ℚ² ∩ D` used.
* `Schoenflies.recur`, `.exists_le_recur_eq` — *"a sequence in which every point of `B` occurs
  infinitely often"*, and the consequence `prop:shrinking-stars` uses.
* `Schoenflies.tendsto_two_pow_neg`, `.two_pow_neg_pos` — `ε_n = 2^{-n}`.
-/

open Filter Metric Set

namespace Schoenflies

variable {C U : Set Plane} {p q x b : Plane} {r ε δ : ℝ}

/-! ### One missing fact about `supDist`

`Schoenflies/Square.lean` has the ℓ^∞ norm, the ℓ^∞ distance, the triangle inequality and the
two comparisons with the Euclidean norm, but not that `supDist` separates points. It is needed
once below, to see that `r(p) > 0` off a compact set. **It belongs in `Square.lean`**; it is
here because this is its first use. -/

/-- The ℓ^∞ distance separates points. -/
theorem Plane.eq_of_supDist_eq_zero (h : Plane.supDist p q = 0) : p = q := by
  have hle : ‖p - q‖ ≤ Real.sqrt 2 * Plane.supNorm (p - q) := Plane.norm_le_sqrt_two_mul_supNorm _
  rw [show Plane.supNorm (p - q) = Plane.supDist p q from rfl, h, mul_zero] at hle
  exact sub_eq_zero.1 (norm_eq_zero.1 (le_antisymm hle (norm_nonneg _)))

/-! ### The ℓ^∞ distance to a compact set -/

/-- **`r(p) = dist_∞(p, C)`**, the ℓ^∞ distance from a point to a set.

Defined as the infimum of the attained values rather than through `Metric.infDist`, which is
the *Euclidean* distance: `Plane` carries the Euclidean metric and the blueprint's windows are
axis-parallel squares. On a compact nonempty set the infimum is attained
(`exists_supRadius_eq`), which is all that is ever used. -/
noncomputable def supRadius (C : Set Plane) (p : Plane) : ℝ := sInf (Plane.supDist p '' C)

theorem supDist_continuousOn (p : Plane) : Continuous (Plane.supDist p) :=
  continuous_supNorm.comp (continuous_const.sub continuous_id)

/-- The ℓ^∞ distance to a nonempty compact set is attained. -/
theorem exists_supRadius_eq (hC : IsCompact C) (hCne : C.Nonempty) (p : Plane) :
    ∃ q ∈ C, supRadius C p = Plane.supDist p q ∧
      ∀ z ∈ C, Plane.supDist p q ≤ Plane.supDist p z := by
  obtain ⟨q, hqC, hmin⟩ := hC.exists_isMinOn hCne (supDist_continuousOn p).continuousOn
  have hle : ∀ z ∈ C, Plane.supDist p q ≤ Plane.supDist p z := fun z hz => isMinOn_iff.1 hmin z hz
  refine ⟨q, hqC, ?_, hle⟩
  refine IsLeast.csInf_eq ⟨⟨q, hqC, rfl⟩, ?_⟩
  rintro _ ⟨z, hz, rfl⟩
  exact hle z hz

/-- Every point of the set is at least `r(p)` away, in the ℓ^∞ metric. -/
theorem supRadius_le (hC : IsCompact C) (hCne : C.Nonempty) (p : Plane) (hq : q ∈ C) :
    supRadius C p ≤ Plane.supDist p q := by
  obtain ⟨z, -, heq, hmin⟩ := exists_supRadius_eq hC hCne p
  rw [heq]; exact hmin q hq

theorem supRadius_nonneg (hC : IsCompact C) (hCne : C.Nonempty) (p : Plane) :
    0 ≤ supRadius C p := by
  obtain ⟨z, -, heq, -⟩ := exists_supRadius_eq hC hCne p
  rw [heq]; exact Plane.supDist_nonneg _ _

/-- Off a compact set the ℓ^∞ distance to it is positive. -/
theorem supRadius_pos (hC : IsCompact C) (hCne : C.Nonempty) (hp : p ∉ C) :
    0 < supRadius C p := by
  obtain ⟨q, hqC, heq, -⟩ := exists_supRadius_eq hC hCne p
  rw [heq]
  rcases (Plane.supDist_nonneg p q).lt_or_eq with h | h
  · exact h
  · exact absurd (Plane.eq_of_supDist_eq_zero h.symm ▸ hqC) hp

/-- A point strictly nearer than `r(p)` is off the set: this is the definition read backwards,
and it is what makes the window miss `C`. -/
theorem notMem_of_supDist_lt_supRadius (hC : IsCompact C) (hCne : C.Nonempty)
    (h : Plane.supDist x p < supRadius C p) : x ∉ C := by
  intro hx
  exact absurd (supRadius_le hC hCne p hx) (not_le.2 (by rwa [Plane.supDist_comm p x]))

/-! ### 1-Lipschitz

*"The distance-to-`C` function is 1-Lipschitz in the ℓ^∞ metric."* Only the one-sided form is
used — `r(b) ≥ r(x) - ‖b - x‖_∞` — but both are recorded. -/

/-- `r(p) ≤ r(q) + ‖p - q‖_∞`. -/
theorem supRadius_le_add (hC : IsCompact C) (hCne : C.Nonempty) (p q : Plane) :
    supRadius C p ≤ supRadius C q + Plane.supDist p q := by
  obtain ⟨z, hzC, heq, -⟩ := exists_supRadius_eq hC hCne q
  refine (supRadius_le hC hCne p hzC).trans ?_
  rw [heq, add_comm]
  exact Plane.supDist_triangle p q z

/-- The 1-Lipschitz property in its symmetric form. -/
theorem abs_supRadius_sub_le (hC : IsCompact C) (hCne : C.Nonempty) (p q : Plane) :
    |supRadius C p - supRadius C q| ≤ Plane.supDist p q := by
  rw [abs_sub_le_iff]
  refine ⟨by linarith [supRadius_le_add hC hCne p q], ?_⟩
  have := supRadius_le_add hC hCne q p
  rw [Plane.supDist_comm q p] at this
  linarith

/-! ### The square of radius `r(p)` lies in the domain -/

/-- **"The open axis-parallel square of radius `r(p)` centred at `p` lies in `D`."** The square
is convex, hence connected; it misses `C` because every one of its points is nearer to `p` than
`r(p)`; and it contains `p`. So it lies in the connected component of `Cᶜ` through `p`, which
is `inside C` by `thm:jordan`. -/
theorem openSquare_supRadius_subset_inside (hC : IsCompact C) (hCne : C.Nonempty)
    (hsep : IsSeparating C) (hp : p ∈ inside C) :
    Plane.openSquare p (supRadius C p) ⊆ inside C := by
  have hmiss : Plane.openSquare p (supRadius C p) ⊆ Cᶜ := fun x hx =>
    notMem_of_supDist_lt_supRadius hC hCne hx
  have hmem : p ∈ Plane.openSquare p (supRadius C p) := by
    have hpC : p ∉ C := fun h => (inside_subset_compl hp) h
    simpa [Plane.openSquare, Plane.supDist_self] using supRadius_pos hC hCne hpC
  have := (Plane.convex_openSquare p (supRadius C p)).isPreconnected.subset_connectedComponentIn
    hmem hmiss
  rwa [hsep.connectedComponentIn_eq_inside hp] at this

/-! ### The windows

`windowRadius ε p` is the blueprint's `s_n(p)` with `ε_n` a parameter: the recursion chooses the
sequence, and nothing here needs to know that it is `2^{-n}`. -/

/-- **`s_n(p) = r(p) - min(r(p)/2, ε_n)`.** -/
noncomputable def windowRadius (C : Set Plane) (ε : ℝ) (p : Plane) : ℝ :=
  supRadius C p - min (supRadius C p / 2) ε

/-- **`W_n(p)`**, the closed window. -/
noncomputable def window (C : Set Plane) (ε : ℝ) (p : Plane) : Set Plane :=
  Plane.closedSquare p (windowRadius C ε p)

/-- The interior of the window, which is where `lem:grid-star-estimate` places its point. -/
noncomputable def openWindow (C : Set Plane) (ε : ℝ) (p : Plane) : Set Plane :=
  Plane.openSquare p (windowRadius C ε p)

/-- **`0 < s_n(p)`.** -/
theorem windowRadius_pos (hC : IsCompact C) (hCne : C.Nonempty) (hp : p ∉ C) :
    0 < windowRadius C ε p := by
  have hr := supRadius_pos hC hCne hp
  have : min (supRadius C p / 2) ε ≤ supRadius C p / 2 := min_le_left _ _
  rw [windowRadius]; linarith

/-- **`s_n(p) < r(p)`.** -/
theorem windowRadius_lt_supRadius (hC : IsCompact C) (hCne : C.Nonempty) (hp : p ∉ C)
    (hε : 0 < ε) : windowRadius C ε p < supRadius C p := by
  have hr := supRadius_pos hC hCne hp
  have : 0 < min (supRadius C p / 2) ε := lt_min (by linarith) hε
  rw [windowRadius]; linarith

/-- **`r(p) - s_n(p) ≤ ε_n`.** -/
theorem sub_windowRadius_le (C : Set Plane) (ε : ℝ) (p : Plane) :
    supRadius C p - windowRadius C ε p ≤ ε := by
  rw [windowRadius]
  simp

/-- The lower bound `s_n(p) ≥ r(p) - ε_n`, which is the form `prop:shrinking-stars` uses. -/
theorem le_windowRadius (C : Set Plane) (ε : ℝ) (p : Plane) :
    supRadius C p - ε ≤ windowRadius C ε p := by
  have := sub_windowRadius_le C ε p; linarith

/-- **`W_n(p) ⊆ D`**: the closed window sits strictly inside the square of radius `r(p)`. -/
theorem window_subset_inside (hC : IsCompact C) (hCne : C.Nonempty) (hsep : IsSeparating C)
    (hp : p ∈ inside C) (hε : 0 < ε) : window C ε p ⊆ inside C := by
  have hpC : p ∉ C := fun h => (inside_subset_compl hp) h
  refine subset_trans (fun x hx => ?_) (openSquare_supRadius_subset_inside hC hCne hsep hp)
  exact lt_of_le_of_lt hx (windowRadius_lt_supRadius hC hCne hpC hε)

/-! ### The arithmetic of `prop:shrinking-stars` -/

/-- **The window-catching estimate.** If `b` is within `d/8` of `x` in the ℓ^∞ metric and the
mesh parameter `ε` is below `d/8`, where `d = dist_∞(x, C)`, then `x` lies in the *interior* of
the window `W(b)`.

This is the displayed chain of the proof of `prop:shrinking-stars`: `r(b) > 7d/8` by
1-Lipschitzness, hence `s(b) ≥ r(b) - ε > 3d/4`, and `‖b - x‖_∞ < d/8 < 3d/4`. -/
theorem mem_openWindow_of_supDist_lt (hC : IsCompact C) (hCne : C.Nonempty)
    (hbx : Plane.supDist b x < supRadius C x / 8) (hε : ε < supRadius C x / 8) :
    x ∈ openWindow C ε b := by
  set d := supRadius C x with hd
  -- `r(b) ≥ r(x) - ‖b - x‖_∞ > 7d/8`.
  have hlip : d ≤ supRadius C b + Plane.supDist x b := supRadius_le_add hC hCne x b
  rw [Plane.supDist_comm x b] at hlip
  have hrb : 7 * d / 8 < supRadius C b := by linarith
  -- `s(b) ≥ r(b) - ε > 7d/8 - d/8 = 3d/4`.
  have hsb : 3 * d / 4 < windowRadius C ε b :=
    lt_of_lt_of_le (by linarith) (le_windowRadius C ε b)
  -- and `x` is within `d/8` of `b`.
  have hxb : Plane.supDist x b < d / 8 := by rwa [Plane.supDist_comm x b]
  have hdpos : 0 < d := by linarith [Plane.supDist_nonneg b x]
  exact lt_trans hxb (by linarith)

/-! ### The two sequences the recursion fixes

*"Choose a sequence `b_1, b_2, …` in which every point of `B` occurs infinitely often, and put
`ε_n = 2^{-n}`."* Both are here, each with the one property `prop:shrinking-stars` uses: every
value of the enumeration recurs at arbitrarily large indices, and the mesh sequence is null. -/

/-- **An enumeration in which every value of `f` occurs infinitely often.** Cantor pairing, read
off the first component: the value `f k` reappears at `Nat.pair k m` for every `m`. -/
def recur {α : Type*} (f : ℕ → α) (n : ℕ) : α := f (Nat.unpair n).1

/-- **"The point `b` occurs at arbitrarily large indices."** This is the step of
`prop:shrinking-stars` that lets the mesh parameter be taken as small as the point requires: the
window centre is fixed first, and only then is a late enough stage chosen. -/
theorem exists_le_recur_eq {α : Type*} (f : ℕ → α) (k N : ℕ) :
    ∃ n, N ≤ n ∧ recur f n = f k :=
  ⟨Nat.pair k N, Nat.right_le_pair k N, by rw [recur, Nat.unpair_pair]⟩

/-- **`ε_n = 2^{-n}` is a null sequence.** -/
theorem tendsto_two_pow_neg :
    Tendsto (fun n : ℕ => ((2 : ℝ) ^ n)⁻¹) atTop (nhds 0) :=
  tendsto_inv_atTop_zero.comp (tendsto_pow_atTop_atTop_of_one_lt (by norm_num : (1:ℝ) < 2))

theorem two_pow_neg_pos (n : ℕ) : 0 < ((2 : ℝ) ^ n)⁻¹ := by positivity

/-- The only property of `B = ℚ² ∩ D` that `prop:shrinking-stars` uses: an open set contains
points of a dense subset of the plane as close to any of its points as asked. -/
theorem exists_mem_rat_supDist_lt {B : Set Plane} (hB : Dense B) (hU : IsOpen U)
    (hx : x ∈ U) (hδ : 0 < δ) : ∃ b ∈ B, b ∈ U ∧ Plane.supDist b x < δ := by
  obtain ⟨ρ, hρ, hball⟩ := Metric.isOpen_iff.1 hU x hx
  obtain ⟨b, hbB, hbmem⟩ :=
    hB.exists_mem_open Metric.isOpen_ball ⟨x, mem_ball_self (lt_min hρ hδ)⟩
  refine ⟨b, hbB, hball (ball_subset_ball (min_le_left _ _) hbmem), ?_⟩
  refine lt_of_le_of_lt (Plane.supNorm_le_norm _) ?_
  rw [← dist_eq_norm]
  exact lt_of_lt_of_le (mem_ball.1 hbmem) (min_le_right _ _)

end Schoenflies


==> anc/P5-kernel-deficit-lean-v6/vendor/schoenflies-lean/UPSTREAM.md <==
# Vendored Schoenflies topology dependency

This directory is a source snapshot of
[`alonamaloh/schoenflies-lean`](https://github.com/alonamaloh/schoenflies-lean)
at upstream commit
`05a43d29cde026618777db3d4e4316204ccca237` (2026-08-06).

The upstream project targets Lean/Mathlib 4.32.2. This snapshot is retargeted
to the containing MathLab project's Lean/Mathlib 4.33.0 and carries one
compatibility-only source change in `Schoenflies/Subarc.lean`: the image of
the affine reparameterization is exposed with `change` before simplifying
`smul_eq_mul`. No theorem statement or mathematical argument is changed.

Validation before vendoring:

- upstream `lake build Schoenflies`: 2,518 jobs, exit 0;
- upstream audit: 4,908 declarations checked, 0 unclean, 0 unresolved;
- 4.33 port `lake build Schoenflies.JordanClosed
  Schoenflies.AlternatingCrosscuts`: 2,457 jobs, exit 0;
- no `sorry`, `admit`, or `native_decide` in the default `Schoenflies`
  source target.

The intentionally incomplete comparator challenge from upstream is not
vendored. The upstream Apache License 2.0 text is retained as `LICENSE`, and
all source copyright and license headers are unchanged.


==> anc/P5-kernel-deficit-lean-v6/vendor/schoenflies-lean/lakefile.toml <==
name = "schoenflies-lean"
version = "0.1.0"
keywords = ["math"]
defaultTargets = ["Schoenflies"]

[leanOptions]
pp.unicode.fun = true # pretty-prints `fun a ↦ b`
relaxedAutoImplicit = false
weak.linter.mathlibStandardSet = true
maxSynthPendingDepth = 3

[[require]]
name = "mathlib"
scope = "leanprover-community"
rev = "v4.33.0"

[[lean_lib]]
name = "Schoenflies"

# The trusted challenge and actual solution modules used by leanprover/comparator.
# These are not default targets, so the intentional challenge `sorry` does not
# enter the ordinary library build or axiom audit. Keeping them as separate Lean
# libraries matches Comparator's challenge/solution trust boundary.
[[lean_lib]]
name = "Challenge"
srcDir = "Comparator"

[[lean_lib]]
name = "Solution"
srcDir = "Comparator"


==> anc/P5-kernel-deficit-lean-v6/vendor/schoenflies-lean/lean-toolchain <==
leanprover/lean4:v4.33.0


==> anc/kernel-deficit-v6-supplement/MANIFEST.sha256 <==
6ddde911ca50ba413588216054b7c9069f41879d60fece92f6d798d9466b0a7c  certificate_data.json
b40738d3715e5a671d1b18e4b7a494ba79576a43cbf4c69f7f6ed150934c483f  README.md
93ae410b57855fa4273dfb242f7e4ca594095f3681ea2080f258edaed5e8e7b9  source/comb200_vertices.json
48dd5df9b112b62d84f12bf918f8bddaf184417f4884456e3744525ea73f89a0  source/fm7_witness_k250.json
2153b4c606e9a9f55f98f152df2f362af836a5547a89af709adc30eca3f6787d  verify.py


==> anc/kernel-deficit-v6-supplement/README.md <==
# Exact certificate supplement for `kernel-deficit` v6

This directory makes the three numerical examples in the paper replayable
without the private search environment.  It contains explicit vertex lists
for:

1. the earlier 200-notch integer 403-gon;
2. the improved 250-notch integer 503-gon; and
3. the image of (2) under `diag(10^6, 1)`, an integer 503-gon whose own
   isotropic ratio exceeds the earlier record.

The search that found the polygons is not part of this supplement.  The
listed polygons are static certificate inputs.  Replaying them requires only
Python 3.11 or later and its standard library:

```text
python verify.py
```

The script is location-independent, so that command may be run from any
working directory.  A normal successful replay prints six `PASS` lines and
exits with status zero.  On the archived payload it takes roughly one minute
on an ordinary laptop; most of that time is the exact nonintersection check
for three polygons with about 500 edges each.

## What is checked

For each of the three lists, `verify.py` recomputes with integer or rational
arithmetic:

- the vertex count and coordinate bound;
- simplicity, including nonadjacent boundary contacts;
- positive (counterclockwise) orientation;
- the convex hull and its exact area;
- the intersection of all closed inward edge half-planes, every vertex of
  that intersection, its active edge constraints, and its exact area;
- the polygon area and the exact quotient `G`;
- every edge-normal candidate for the directional value `Phi`, followed by
  an exact comparison and the exact maximum.

For the stretched 503-gon the verifier also reconstructs both perimeters as
finite sums `sum m_i sqrt(q_i)` with integer `q_i`.  Integer square roots at
60 decimal places give rational lower and upper bounds for every radical.
The resulting rigorous enclosure is

```text
[1.06107349321471418331, 1.06107349321471418332]
```

and its exact lower endpoint is compared directly with the exact 403-gon
record fraction.  Thus the strict comparison uses no floating-point
arithmetic.  The looser 30-place interval preserved by the original FM-7
artifact is also reproduced exactly, endpoint for endpoint.

The full fractions are intentionally not copied into this README: their
numerators have 3113 digits (`Phi_200`) and 3390 digits (`Phi_250`).  They are
stored without truncation under `exact_claims` in `certificate_data.json`.
That file also stores the exact polygon, hull, and half-plane-kernel areas;
the exact `G` values; every half-plane-kernel vertex; the finite maximizing
directions; the perimeter radical lists; both rational perimeter intervals;
and the exact positive lower margin over `Phi_200`.

## Mathematical boundary of the computation

The computation certifies the inward-half-plane intersection.  Turning that
set into the paper's every-point visibility kernel uses the classical theorem
that, for a simple counterclockwise polygon, the visibility kernel equals the
intersection of its closed inward edge half-planes.  The v6 manuscript cites
Nakano, version 2, page 2, at this use.  The verifier checks the theorem's
simple/CCW hypotheses but does not prove the theorem.

Two other mathematical results, proved or cited in the paper, delimit the
certificate:

- the finite-direction theorem says that the maximum of `Phi_u` occurs at a
  normal to an edge of the polygon or of its convex hull; and
- the directional-compression theorem turns the resulting exact `Phi` into a
  lower bound for `alpha-star`.

The verifier enumerates and compares the complete finite candidate list; it
does not re-prove either theorem.  The stretched polygon's own isotropic
perimeter comparison is direct once the visibility/half-plane kernel bridge
has identified its `G`.

## Files and provenance

- `certificate_data.json` is the reader-facing, machine-readable
  certificate.  It contains all three explicit polygon lists and all expected
  exact outputs.
- `verify.py` is the standard-library exact verifier.
- `source/comb200_vertices.json` is the original static 403-gon artifact.
- `source/fm7_witness_k250.json` is the original FM-7 certificate.  It stores
  the stretched 503-gon and the exact `Phi_200`, `Phi_250`, `G`, and perimeter
  interval fractions.
- `MANIFEST.sha256` hashes every payload file except the manifest itself.

The unstretched 503-gon is not regenerated by optimization.  It is recovered
from the FM-7 list by the exact inverse of `diag(10^6, 1)`: every stored
x-coordinate is checked to be divisible by `10^6`, then divided as an
integer.  Both the recovered list and the stretched list are materialized in
`certificate_data.json`.

The two preserved source hashes are also embedded in
`certificate_data.json`; the verifier checks those hashes before geometry.
The immutable archive hash belongs to `kernel-deficit-v6-supplement.zip`
itself and is printed in the v6 manuscript, since an archive cannot contain
its own hash.

## Maintainer-only regeneration

The checked-in certificate is already materialized.  To reconstruct it from
the two preserved source artifacts and then refresh the payload manifest:

```text
python verify.py --materialize
python verify.py --write-manifest
python verify.py
```

`--materialize` performs all cross-checks before writing the reader-facing
JSON: the 403-gon maximum must equal the stored `Phi_200`; both 503-gons must
equal the stored `Phi_250` and `G`; the original perimeter interval must
replay exactly; and the new 60-place rational lower endpoint must strictly
exceed `Phi_200`.


==> anc/kernel-deficit-v6-supplement/certificate_data.json <==
{
  "exact_claims": {
    "G_503": "918868888366627239880376926743911876058916129221412350466930848204531001502362498630908707227476119259400205946406766886619918922014561096264560446021912231457210003247096325232855016119978857456113456708978058208807268314448916042387984567455768718632463219522465110790250933284441580173763140830190271043255607357994669913134847322860471835349602607726373385186579642748068971623594089301717816033041019134064551105725646173578845314758903993425829148768494702434439216184939547837792920643756832655487535675901564466372758193898543626741830027245270358693988609270781825229763745322660707343880673897527277876896244544121178898527771262202396450226055198057029700860780044817219062833615065366272685736507716068432812199691634363142906333709624881048744311228540291543656612952859266170860154681444465004106800116063094881770201411092603043522511356295898328716901287722962255279810547730578061974698700471368011350803612972548887609030777737042248022500577612430239280645589773004882078209294129570365744315490714310366977140939753474550243811369969236854216768121056082316123465122334635786691545188437611718601549087354112157229068567372016700775876546289503575725489174909626145377646848602128247602419144465028569809396234562338479334225277463722035091186707900256551687625992994186942823218566138997205317439875583346693209192107806295066670133821638268366691968646289223062481241954686663158626180262358366911620637851066012135583232765721005519233523980652561874603543346140899553670179470239028945773079999909148941115798174730168898477177239202620432427688582599626323268605340541058555361656284128993884035244957908156489077868441395319998734338282184429448397366954874366423158215374977479142820169964885785633637502670064362128624142460890590197413943257314271957447617742378854631770375023468453488845568877343471766758442271045411043989797889792269770434475277691846629876958373024264757669243315809357234813854936535639486240436137619225211556698100517898906657471847681166799088652780451382558947096107757573987696739217732620308440162969925900118163936973886627715837789360611042708497810320698249775016217956796820676853523438665148322618771028877390432292374721179841525649239448957361658907555334733666902223099271492099856228427519615478375914240462916678977374764558541584704795938024941513402415514189682773856725931952624511571490848273580173305551481471449098156780849450712626962851248794215433675966316722213414745311871662813251927093134555979383952419815685750927373137161709808435079618094382665591226775661331777460985405686371070232380334352467781245294604353629009910361907193892155088933082320924953358681561606024103974419035708170544803666636726118799741491302877207103364842058623123385340818587160366923724443741088965915092464755879953580643902318386076783387593151799359883958785885159406833312442247520803692493299769898066400624049682707438993704878322858996275834213851895091728766400682845430372349587559777327061793773331512803090633933549471015891427996354734886174081760374456163371471612081381443700551842607551070436516288383221663881258726668736215004306666427540606800949372537350437978287533277585289791195390532997308432203527236448668169898832564441420971775343613527108308931223180074361994266165939921018987189973761838348753689642887041647592999064976326532685095951933128140511012720317052324436380640239689756676069539/1003677949711630587443318372758136951199830179590949561033724071108417191413123831356852531349814173456171647844749621131043001926997993452974500655018483087032260975445548331201078358263186872701458875634798950834503158816795618358749387928404197814149847802802264788709360673378596733769344530494394898090179851415358103155143780312920788354505113013428038499376426014245413930966728782659711048104313877184978739939220625594406065257005549837045643607019961033865678890712772063639808270687641512500342259531074301511054869138291400852001860701374406298138253097415448315863392295136171860171971104720690812377127685200093093839715313800309036339002205333564614238446234007548239188778097667973024601475538182751410183820483198705937940054421249679801471236696415098832994114391787053608738006690031197526189202782083931150362109616331411487436247971851534649725407358372202109171528847725954295220188299855222231153830062684553186059352534643431552526990311880590661035063723056415659647196356079667509282598909623772458057212568913169899156214094574638334366526950715934618685268294356849616326733691075666916740428772366295573322318137351021207350614886225485909483660152236405467437674993028780261738102142586315467840221062297230473347356059818095635612110871564246269373887210068282474293902894639150837315715371962368720182665447866804814991727255892865565188203424305259443990455445439894467791233517126864887324299589999124790961435062689242875721772933988129369660813092754089113981114425323468804192887978267615887999244296496344870531781753303275428651151027691860447543516780436162410421918748588511990363931679222683210246976980725821219468604758795971545662201354216116293495749614450988720836343863511673147681535180373530285282595592734559033922555277304098929326226423666244585850335806273449870358085476327117363970163325410506822720528652864544847299009595387228923897571378761558274133499745402636625116803688922617110167129444718920523776562763584301320050474688955946276918495687369275853858201464894135359360969523707344187289682498982685483680053225084425558885291025715504556038496028039932176036462222843622798795105879926031502733426050039530442859386667166053072783225227761494773255228838128510271625828762560064107590489857511573058290460328159256883221254522501185779777742084996685688055037745762561621485327168493964799641176657046292960181207831477345137090829003494040571477093408225639619650666353344037526957651401359427356052307511529601757361038873059159331376890677438545673765627978557678244019138378065171109849432140269980152447723427800458306831096367171776578064544814010928975681392601345892717785940935959866628529554502462037718656018623907099899250848943087324682660323082511182328028200969178466835376870927313069589790457964659817676909268336819066415065876643929839231439044692248272766855775908283761413477099573251154880644901007898356048016817282508785864265549323943874938263593695738781857273695296644069392890118745926053239826093385570271198078712622942139251480512631074214248334014767604957550856190233340469182088480642634915223569932606954795635657586989907132103116694283358124772083903349652339336501082851222468191291520912329755441289661208989708857465782509352982329770436173803146833931913319707650155264926485739897198234210758101954908957678526152570267082912986937070475487404400093290196536260564012704000",
    "fm7_exact_radical_sign_over_phi_200": 1,
    "fm7_source_iso_hi": "974808376620993487374621889905358025154853360235144187240206047965391779958761889152747690993791311667804497535464498870652145430568788399445119384925912379948165944399615845974272082532135412633560490351074010193785792241720875241361898831298617722525965522609392400760628123889257047552320221755349155172339960620917326083379547783871140943085408494278901736370816351207256192465650960837778870559935534938445707439934006265759650758929328709363304539529672686063800665158471361385714345114245869652732112019906792021445528274327716172706833593281504509079101306426005418191879251153176019669527101489203556845126597287095197512828876945460468232064439297437002066844247307873063890909220364587326454893466270685220436176557301836874276797939020812916399821548519797413492564828018717767789351369741287613987867412017646766021039403126194723525445652856133934911840266518833816437307879969888551227193566199452692719525271647516740226857467943052782580395644582697861384222361426954227905166465071681059952391835222739444623991925693658875149389079487102614139899206647522940894119712220506355362720468908595999436231343490537505782133408810846162857015617971806794914667826020949116602799939560274595669811451098304348817096339633132656237057727149152408155846661067948120256761778676191361594350146484994760727404889076581981569563978675273366673623035872955415169147475162171218765528962304477865636641987457184441973569013978291760735210443684564188390761716627844582119441795904788052650282583872932486069146003206032357496697156685110598757361059269544775935202279702918065043259902602215009881418218317181269276711508676517192170038484430951956098350649724415745906921358643129223805958277020519960845168889460918804598590764168691871248155663703927204827320381724391915716978865210494324810672273123543268351606469786854301150443560330705736312783481959014797530759618606342897260378696753553563645091264205594180798219337922169080447090107237222366447111966171101240961185055650641275415339340161150774473504185061032151489957487725465683704593118632977286092872925990313699197136373528619390462613767497121929660738362148074261478191334511241881868952015096598810537811620294150639242996936890051052669702329988158186720912879032839156390526939434950767161723946946470263912540155994611140844975522567562738850745405437803410185481505311246779702960011647100488675359781632019544140398609107194338412000304709176831279751197531826977923136413533279613465389476311789781360856107634186859852383310003206204038591192407516891275321386547397791688105885667466563305194729943912679368689330051108258380859141885412521646600261841978475395655428236345567863415881312388633118176859850727957323572762097910733998115162140880044664435670266160977204296532595421569373146902966140024980564458350227361023005783371421381393717969445964660897017926453066487914639271105470693042152742797737511154025518380779593918682197749555243248137310109984733064795553113138839066259620963101959437298589373094526056240845441454905224818151738782260917179946298255424019690756375248159812585834907903636372379586923241895361130621549926309076392666940944815402012687745794284658362181809274707436026413166207633369074482764806320976884067344470576984353196270939129486066991504165185094640544834474826728478705652893136440492398113675797418551958351173871084402753986369079307337394136055240226221907249880034564174530100592305992131/918700149287147949808131686423398409577027105807430778872968322450056649542559972021234183223867438346461605600922724097766397729710488469012686224126005762405340750704902872006362387867690043921128681882290183072069544217740009311715113904469218353478621187512224174601504333111245762409739799321268281584395168768257395067282571368544941966343224132871064698283809056320706784442185602573013268912059213563080677262815454861231870753233695150488497688152648512581485233521032186299181661803907633739638457621437491898457018195157983735881827316548984665062984848230583278830782970817435445280732996683133860111833563510398728712510313659975859372832033866847866224108224397566528750605199527400609930601651110015173815758499294268687380642865139938065077329601265307076035038545934975845883503964298678548836031391721775851981640791107100330791243383398515197503695325551019048795082832999320575666451091575763210499077989361910338453199528688561574153358999291023207798104025065963479642523140266386483820221330804108579011880253361536544932692900356224370704929959495189429442710355818673585086662602526465868621567547465944686820432856306592298850744990897742571447587763899650934521540501610087902713098428097105242167608512235806848475546704224139835517517593851346923571505485459481326492245975739767591889529972384227537941263616331750312434796651488198730893817491794948064453119749370108858060528049399618449005951589047107030107269677652859103158940263621033926509037506030946044149078407187307945044499840281841976026836299913029805616101370492026268064105157119730092390488621078978960289789785102734073075057295490179627891170239507078616126946443283358805535007644595049439089592280528785602400184562061815825801083927540187794544145261122536146860337625079696973140577173006650331966014581015002524740153215686695612571546946898633494253913051188664401368095913507772397893194777565334188797481505023232248398324317622688604682407670820517599781014758229169836909680080853589942209302975599321443852099325435966184637029644059554088644059607937880845515541723541128041928101655209901537953466141622477278440817120102956891133440875027795570624364057145027751677008735117527363355828869626417936527265975576538585302994518169085465726070419884083223851509946998085127655729022608061113292888776755306056079749200455722335886615201809751564962926046406364888541575712811776059277662439523901200833511006907268366581521077724380414861658970180471747724552250724717817430936394151569739987816019859147378016477814554607429205641498534908942619651243842881238561453706525608866146291891515853308153413922600790932451661362909154596021595485521742813951305640242032704741411304773260889473391099295574439224060900902311788561861033410807195480480792770157896235645602104900442364852424420215751610648667226442160575817221312205572391900952212669399882174876495375531188423947957445311525271727666750390760381746805810037611508210680941181216284866960402800571707579231117500380442005796330794227597628714731962019352762146299528038810735935217504912824466970016126763301296716245737593261776554744900887850321776255425901626963869027377299108238321538295612187638178816643029535068191092652319546648846134353530334712369407097614741078775414592416918370512829298658006615046831538179289695232088652920385135062306711829266940893950092700779551119290303160485632588660859643754681879048388414427853234801957216000",
    "fm7_source_iso_lo": "236661811435207863323727647715911920551483740859076483588094099460576970537171934725458634231178827362413281484089157628411257230181481312423512322161770718331028294319413897422813517576100797617847202829314827299390974644001543967071683121805558943532519622976622006672492645376172420933165415586382118272406817662696163704883850789115418643247660893873155350148033457081271998100308998636702606604648182904598140688763372261670111042237517110077063505548213606561039314783652586352263161965611507120616557301960539835297039384414210246443419997873244155040442575949564308534929740165409132692881763400152093922231714881108356885428834242430353574957695078586426458905412049862750536225090841023531006507816081722497951880377832655201615148130545505495552085186049207507145770265049909604443266411789735280558910819633991956370467023390569548641256068894415098700991102391225814417428437120864672306411028104789853810237100784490340048239246767630850637993896056084464082260547225881398278698579505115781987906160403580263873390109662454971983736355544215061477716731946783581539806002880840910823918764721839164038817273924545709054484454061915477511687801345557329850191003045866115947590765267488269366437871200853893675717028020629462237439338420804297777975969575650519227612697352983221842143085370653933836809853875620297508603645916399418927853087115321416144201540531342628874427079164517729813120650052609982083760826601462342491477471279269868790744584496684693280307991924422175523257232981914771731537573982286053709481366128491066424634940753941714090509135406434688174401224349504128750527087196480775349503715360135275620736377183934243367449870021268972133466128477731701147122234282836026323407659524550109381699902504880501259244716455788474160816399415567805677033047177512715975286702038669464798963438242314201653995513147257602731024681048684080563568045295770506536713022074426378393459483911899325227377733015535130929616185450506129608173491482865561849651798746432971315772625801536146802034060771297387083528580832827264978186851492707885110388413374353599303301409484009513633921356562290631817914576497493942957875924123320098827154054074533762602613052855348872178526194735678499936502744988350681229402204172429767289719166851633409353273687515574489510716097227793401063891705231579876689980830207606062046784896043491235832053866160182194098351250730935373743125560122872934197319475666576788728167849452499392206592048357103219410621998180737569508692979048645055405113208518182471173785069008427171333737761513487123061424584931162831026341816512461048477203874226798027545378067629004863540561688904996909418853670228817728640233002205857628920486976422020037572637881695723931745932554747927487227983520981899043245150756971792667047495831588631869923971437551083008139138676916813601801945336771448837774673939843310470314549800766121132220531871334125327469254021016060957076058513475454953203341381088240709806373238727305120468975353873541647420756925849357835029816697309744339859832278975710805925274872199821401150752596219668541943339810600448564746499526025656298025409366062843902309515438724148014146765699624301118913716954964302736621162137279706905440984985405089947615304809697812003532509574891548055591228966803147774516331007923168814463329226254558489112151365052111419016417253848157492195817850141747173008889395717819038423944247598483276947088585237988774718538889/223039980688046474481196414981680613880644914913184427725608942677768973479509905385004236341305204561867908567261520384290025543804185344811789672120945038761404287626025354590872160142989776235058985130099094841873178191598754050176945054770694131193599330082164483985470426427019490899873774968417068631113528159280866138976254288336326905735458827973565298734994225467887425263609153073659788888573041849637710420284801845069099874833778748703153880938161834861727776721330820345345625267409670653422033425363560611145010430542928884892654743266400860195225997980308618952940845250109117659294664762074695963104762575262175925134435191424010055018277001787118811157913447378375080282739075487552818542391286994780760868692718689095918943206349174330850664051137251091858467414043150843694766063751389577836391028318332818986257110941451971447605222471041995913002609913983728029838654399277692515941425877366831324233586680889430147541703549557048707429695853502912279475864804883386685151720188664106910212099565276336621364847863614244368363784615460169664494625106076606070853480079279393334607162383615947629511337855026166173049191293752633510468126559444188615927094522142487859748406091440128581334149029050685780829815415181989794367960292729186810699965031884614042398141389757241881146949098697684532510349405626094549768977337344176642581931336381911411326775670365011529389463589722878000575367715977078391119974887952491589282220889040586379689286067372872157249475374344178664408813942050147980807456478036606627927803017653947539881325340909024651221874700062735982664066812424783851043789962075796800431530110464081159056250744257418327274877942843602652828598379555430024147654300470512401352848155853157011588747737923027409651906915943598775913654694602147700044822808921746358023792322024748332225134542804589199865196197355626125822108856879503067358720308421032520076130082720491715428429651982136205352225020682847924836328201203213193623360851685067225398650889125509053187910210779940387916398497931513897719998624232353626830786023320151844949060091680106807961734994566094698867487653948739340954430945254334761178306693744616237076985905953713351471830732516036482304233555681287958702188834425571801718622718361507189269117054283616571514600799716233823142308346948043626394049281558484200923007640643275991304494908471538824164323982023249729315100486260893052601203054348597799062803504671559199931627950489248269449935740119781620362625004315473093210692986932343638755205756744123689202009298903135254177925034877939903589261991302148302022477879062488561224073528621844497227848940501734423394059178363747742377640042374062285670514375553585625236160357455836797588064466362907711208313079966694362718394667711696313716443720597740373816029424979468888326358930348759530424895134826648681855782649035096692092766790188421131251772961639230403654273459247252439201114752071798868963684658878110596443758274710526780874372048097190088908951858749033804613404539393906504428440206959922713412411544267950369663449183127914641292830241509587285725257777457230831215265402404386129300712198773694074930744957031741670768509554806343907742979372696514653836922296529360281880457748607374693725208539924645214028087493507839594293055477421343599067010226757366816324739504157807143582529136728005696236205747440779707426954539675280180691471541058652646463087089439547714649603512014087624288000",
    "phi_200": "32626980982161072250621858287909401188889296620209412184302081744259419736679318965021268438803026619964601200371359837777689933969121815051441346187485185785876835563203897048796264694322999129953630481554711492375760905913690112808177477997541934737785979616866461311435977806094463439112991646626502573101404272154664873910977657905924717695619775071120814098830597768213536842743590505308942934430470555044938329754325090168748341011899524174888919036317926105336945243560695241825300490200281006066184477935822559933860008955782993172300008728535801165066347333889097656371388672682433637766180702503518792123135626176511346393414825320347791325353061700839212889664897756817458731312735344796016291215125314508165290568233398818877028518646346356373542103688120811550975317042010330619963199079560141822266633414581375583332500140943126044792756485386746104563250574657109531638848823641993219833529817270653601993442463855122026243175923772935509994785507082676794742750738509791743028552653613231635909710161641753779755412880504643747950675098650700300273844223318367666731440586358934310199491931819614317115670291173628045037782225063483094700276090718763561715435592862644785733878834596334036705794003234592175752804603124990588630320305773415250291382098027940773075579507097671050736931511439112927072864370414664205369764707879798886614709352656836538144087347063462313146775565681633836537620814478546747679031210182775802122317488295026836516214985323701078992853301930311177910278833410713958396228395462587124463102943319351297387960098699431597682939837196103957361132078769922022310433229004408603745725789386317884412452465037335229434269896691666228472409170497424924250996196738980726086461662620551939770116211765864246151605251700020422509387263724099518582677120313434000069065878687658928224870517009951489082993606150718196313549079637456442774637430558297654044162097631065302667374334073583848460656100620316101077957012608533427824520528495111145138288878264442234092383755964993877591103640803358890418711164526543663347770235485207178688513877284874084170617105899299922053859521050217005749495591115123619678631863295650981408543454716551378339168325485798473972022399617337339409512931958646066240583191141799427745653272476854452321662107689795076633768361958712102461649227148236188973177698081758323019381174846669578537850669959447214806607546695028533521189351142734627568373809047759065434727890631597730878770469187188745999470479709267933949698360287031593454562017452878254511406597774595380279929348799264575044613276983045665766933344157403083812940387490785912044798722489279536229184248728455288738469545413776381474239254446990184974091671069794791013499778748087533783053740123138432530234374324614703866816382129758781355334561156710275472388479366408795778828826436799745905152958170939538637323608069899349123892267268427936827403754082209984407019908075428609237969287782847842241328598025735702069138735471053455313072268202905803349487703710954538321539059731207816719775396757813469301867986852550619728947510669358937214534241886170978360927480226431453/30751363833023055733692172467303299073006206361404005931337542979656917234808014493756304075447312783051027837642654699854635654897899736737795429810462566714900963715850109989138290564812952024995697017484842891156269354002749747053405403437889445397572048714955849058689798200465640912102583958870850592911287947052923452016051354945504498220778688578102129001018512407386655014558671755910868133892480789458414598053944615201872777958147735863667142381869411382537477008695854358796200261661364337816745065344879370498987885417712297701749334503341205966623034603419921934134379673862289199004546839811965095106648358591411692954585438118505680907215503688736018954959492867366662894712266472418494140976517804162910827811001927661980345438858255048937680261103638291167746567684380872442286613409267306633658285351506738368509368861037151925257514846836243826251745604819753948009559286638478652133852896792732020737938486975126029535161971323003592542253258878274304865501723865431951189234604882050919977029575292144457567222016303921396005228983034436556087955438038468705498229931445766398841019151262753751728430396654428436721058205722478027256583781630348718035108981353594238361337020144309025220197070573360978223304834165204808068359746150749314877144853909417997111206890871186510127695379301612748073575393911659495064822211009576958672604068391682631646883946513179135617204640053608156427376231253062337742940315979615947907322694158242224652284125595576132925208588497269293757932319844682661782494297521069622858639544804848631559613017587462530807985136592777465910670625559057903617487852257660647131561646524652917451506301896005267470729905451144623201711414986262634293521207451083840138655915903354791510419928947773807055624000089501985732094194346054371237415000938407612957061259077555802807471583088690200500447922986794050327620848715844401809371171868453761763477870661352030570088748666677595088309243150194591989681134477206341028258007050281481201671516839850954148519954254201805988410709926379036415828329060868024673344485659258462889042432680113845686187520170600499148962847397775923892909706535058165755630236337971385374895843023980401702289658359020367710371059962444320959059283797904708334624576571451112476667162113591374354370264532617644975561036941874929742930131949292055371088183530227632781623252531780361926450314709316032868913769323668819854832335101506460947740249767881989733910003759076901776465941335587568034328177336155717761164627102614312631614330459148039522158169503927598373203768492238481466716169086143356665256453931699545663099808931627622677082443482889054098606698327143334511788686638404748311184802596304624529261106940367430758574741060110342939747514494389218143802086935010340777714200680489439588402679096309429528753999305993112278780556692810581584559705820465387576479580671955176703332899234731047399533713860407256036691220605629738556959613090174940640565987223160260831815941796610306882705807732495055884917201583856597917472319090508414708790062576043769193605189972939155804173310384829889746121107799692155204992000000000000",
    "phi_250": "532488406704989387977275883162120132179465750040118934448416551185082772332224421447618305951245276107330767349413668765013406530944559354864188881295824364796280029422796052442798891585390919286405930066661207000211977034160848651029780315627353742893423532400223892207903947809530755614138294955417832944222866391921428174120706670866971805520486404646861451548668857017815150639553770929749131355791274318660325324754638071346608924839620979595256189542812822024854121022617714081348803539318486971500326980973329995979141663758608028637887991987819393111513315950246673856986987085360849437910207794986970172519515107536400260162405320390956596840586993261481294827426976210387978931496653737866455351494201152788068072084094609363035951735612876571369283496631284446441945329998122387850096205491215298522393034916254314814086723909930974339566387673998856845476440011002407342027790728676339528961987923962055993110696266071341278679034289775032680705971881346046630616037123655479201968594695190900901907559579153088481795120916172719310161669975456356921273608864383648365662924526923791562492355244197893589555662072798415654558156523055094358248039756681580443542719953849044055315150833456057885961004848045998810366841865551112903612652728925313415829097856786381887936349910455705782636358468865082300637695353783250687892408147171903957179497635308226734918570860009921832210945913147670322369292153003138817828878370226190735804769226688932528167985361073786016921067473462121216081474192496914928911534302671427167477020966613810551795870100463128473654270311499268153877897775528580968710441097177537313560038158703679014417072094226600074823682042472223298411422814547505915789345892269943023583481150094276680377450301089555725132507584564125707324981179655781397002527683978779287170083015943044875811492331324174378618917523179951035392909989896263475637590818374480833095126824520946684986684741505075346374963514929691495720052554767001800526222526389506602481190179680003726267632184184721806683981714953832650654346186205259992358834521258935107601191656763327876609212485305273674095318084481977520196849549496875991259246257075567869834166017128877997569315376414033663546231304420722019383836529670558515615529316491006774665737637150172700354089583133142024071379554166408790962667475514494359969288130675618423317660512132104738382409337059401119992689919895140090607282900294388671724574178994552291496202076092085439187552505541528992871152056090237242017973293197453404846207890858908510637399675854408701793776036810727925102532682862920416493689055817895109573809822740137636139366026843960592302981145662983718815015000129111539010986840566958790688992559206598316784061384108766102889165918993800977581237733490035578633636813032938252065885716306833936567635950691827177599168012247065682155384599036058360756570505278682770820656378084445030235069066611481366027215712541177430063585321163050148817414654101630657296751330625635971479088358666634782823434422008728736565450711714010328761970248882697154608038786595202424818232651438065145460526863605985947687718680448966407652103710376322600291039263419835712338906342188255779178504282079303822238686145874063973256718475913101261967100871166682302995921310154116913799990429065886621384361917140027406540404079270628946827010575919829416028482625038092496526042825162622472627787641763280948580431/501838974855815293721659186379068475599915089795474780516862035554208595706561915678426265674907086728085823922374810565521500963498996726487250327509241543516130487722774165600539179131593436350729437817399475417251579408397809179374693964202098907074923901401132394354680336689298366884672265247197449045089925707679051577571890156460394177252556506714019249688213007122706965483364391329855524052156938592489369969610312797203032628502774918522821803509980516932839445356386031819904135343820756250171129765537150755527434569145700426000930350687203149069126548707724157931696147568085930085985552360345406188563842600046546919857656900154518169501102666782307119223117003774119594389048833986512300737769091375705091910241599352968970027210624839900735618348207549416497057195893526804369003345015598763094601391041965575181054808165705743718123985925767324862703679186101054585764423862977147610094149927611115576915031342276593029676267321715776263495155940295330517531861528207829823598178039833754641299454811886229028606284456584949578107047287319167183263475357967309342634147178424808163366845537833458370214386183147786661159068675510603675307443112742954741830076118202733718837496514390130869051071293157733920110531148615236673678029909047817806055435782123134686943605034141237146951447319575418657857685981184360091332723933402407495863627946432782594101712152629721995227722719947233895616758563432443662149794999562395480717531344621437860886466994064684830406546377044556990557212661734402096443989133807943999622148248172435265890876651637714325575513845930223771758390218081205210959374294255995181965839611341605123488490362910609734302379397985772831100677108058146747874807225494360418171931755836573840767590186765142641297796367279516961277638652049464663113211833122292925167903136724935179042738163558681985081662705253411360264326432272423649504797693614461948785689380779137066749872701318312558401844461308555083564722359460261888281381792150660025237344477973138459247843684637926929100732447067679680484761853672093644841249491342741840026612542212779442645512857752278019248014019966088018231111421811399397552939963015751366713025019765221429693333583026536391612613880747386627614419064255135812914381280032053795244928755786529145230164079628441610627261250592889888871042498342844027518872881280810742663584246982399820588328523146480090603915738672568545414501747020285738546704112819809825333176672018763478825700679713678026153755764800878680519436529579665688445338719272836882813989278839122009569189032585554924716070134990076223861713900229153415548183585888289032272407005464487840696300672946358892970467979933314264777251231018859328009311953549949625424471543662341330161541255591164014100484589233417688435463656534794895228982329908838454634168409533207532938321964919615719522346124136383427887954141880706738549786625577440322450503949178024008408641254392932132774661971937469131796847869390928636847648322034696445059372963026619913046692785135599039356311471069625740256315537107124167007383802478775428095116670234591044240321317457611784966303477397817828793494953566051558347141679062386041951674826169668250541425611234095645760456164877720644830604494854428732891254676491164885218086901573416965956659853825077632463242869948599117105379050977454478839263076285133541456493468535237743702200046645098268130282006352000000000000"
  },
  "mathematical_dependencies_not_proved_by_this_verifier": [
    "For a simple counterclockwise polygon, its every-point visibility kernel equals the intersection of the closed inward edge half-planes.",
    "The directional-compression theorem turns each exact phi_max value into a lower bound for alpha-star.",
    "The finite kink-direction theorem says the directional maximum is attained at a normal to an edge of the polygon or its convex hull."
  ],
  "polygons": [
    {
      "description": "Certified 200-notch comb (the earlier record)",
      "expected": {
        "G": "39452214005031526300631025741123822477496126505694573378841694974920701011704134177776624472555050326438453688478065100093941879043678131863895219090066730091749498867235667531797176172095524945530387523040763594166579088166493485862366962512142605487044715377105757329426817177865131123473992317565299362879569857502617743544108413429171363598089208066651528535466260904732208999689952243420729062189202605858450217357104099357615889978113088482332429306309463247082158698380526289994317400484015726803125124468951100282781147467694066713784774762437486293913358323928775884366854501429786744578211248492767584187588423429880709060961094704169034250729216083239677012895886042100917450196777925992764560115024564096935055100644980433950457700902474433341647041944523351331288170546566300628734218959564863146634381396108072047560459662567262448358834927916258893063180864156117934267048154343401716848282729468746798057366945411272099447612967077310169280272680873853439834039587073508758196557017670171264703398018913849794141974462520730045889570856893228899968372700505885933169819330542846807980038611631939923960907244466297515160558917851853802539632515983994633271385239253500345506504032160016973042072555301804323763971708736385234135816572882001511839639779961234308434799887663447461592420207302434010970815441855700369250017784618862015253578419173925680948110455941308722063815677970536682633156970348907796467994208201663605952016309909343212232424407888393082216267596046325487195016727219726672788667950982572097295166799660642439405030349092420311587593515351999948441514000930981889129907169291908831615146057299054273775637805365580688554135304343006322215730556828808856409910757846409584143242639202602103712353339499231252903996676783579712828763317683312598044349601346353083517612912560651666535514530846374231055615001391436754913602272838520487031000520626720258820026720231034223297913342289702356058834462660599880384470390094961823246094955858659183964073613379011165770717963681975668187549747041546421304366583466195481678077672896260191884539150284007356917312099031801598614098574425897225815593217793378016540062712570315576068371771120376515524991929245221854863388633152765827581031356660998870907597570909068231856896339149763545733569658633367686376987136588527330667048642259052223667687663944085033880751118315199006696312781087602436283685062509103426265041537052883467434551159670809027127845091452959771316530192487531736395973977883032568258401886683230463669361568866841903883200239147031898766540929624261880344151483655436113382023390758649436291342669275436411178716714013639100639884218535012441038052654672039155349745168617884141443883520036027558662031171400347682929931971128341514546837212000743293672087523736104935133415430661076512058510857758656343142477420117049269534646865986625802463511013385609853837838291739332450819109738914401432172938220163758898715803250039719277196286091929547402743819510847706717428140590329994925452826727582774532432332599433141253591022245172688596495608206593168826758098561873469089739460993816409889190964304989639/43072881796366399751179419515847319552176479138704085835917732375831810146285359357143567505005692963589479773684988870301790778373699999053368778217778328871360911659444363759806199104903335268275022889844704710470545671303279521202257987298189864158362012338161788571223743923024614844045671504679140750180168624253982926616746843947779131576876735074953246253404611995803154719102069472412746599516787777140191076031395251510189566375974286964993020325721610874115358371494126674987379374904363123421834111617396326429263349322652096569481661350808967055741485354387423094547211190344778959840086676681502893344170436208535712911014640634704774144480426137746144501870572388448872116691366827120081210371270910970514264119969802041437954209990858398456127863483166288949421597917293969174206898243319349590245754442719161311480439795015240032973546410696283675041947537250142599405925520727357555428149343185437472271257155813293477301369740316647318009268379152139009887620685587280956255639504835400846695265739579351483114171668240609228799396142414640664254389598862598423354671696837318971061436386829016450478481344846718131603325249707771968173806284421560103074852518220315084976434260049771054063476073204836401699775061728187400974806265957923851860749008263551419029719490319235263378680619270941547197191729894971044866385304161316273627460411722998811860420699969972778034577429639567979761010194344001861354457127666960425146724565898955035710410633607462769017947016153532148919448157624689800070827677640406841484884954896344990950181880700442192577190237093044726506689953149312342554750119875964630545530030177443897721810749952300450051436905427120153115419548165788319127517871894999015373092845599342796082398006918425711614285535693363820379201160325020128813564918344410652131922478487269016987974911943832767417368397664988664000992625621006368415153631755049551934391710833683884882973048659939307243483167314100861497290550801802332164142481831202365652519663550276114158657226564683894015459090001100441484995255605634746535509500862181462316349732691247221603420508127597048348967579018811576630168553568938341726927670694342436009679859198514917017166483249629366685297957010316436369577075748616762679558621161253287126043113963589393413428050866075948199658784345819260342186863078998294701286539083486301139829620602719180903864279707674199550895876243815089931906264794648272733202708525376481144472531885271352934063867641813465969458860087561263065143592219344020645474823616180394293975549177100316344575800859245580697762937147917449100604740405960783018481966573970041786581191102500006072944627426259780070641201178054039674006951670197154094894505791447733649781985457557475369531428097030078848096994732304154141210282037549309221563041361976884371194209255917044492866907709599311035024257868021100001398572014755520815177731965901552933673681397422956199984732260334673461439304782372416206309248115710560462429616987559717865082136186366639866997595748879427284240962848331507331137482429138138721637304701676362630101080736444299629376405515088407336838604544000",
        "hull_area": "1958976126500000000",
        "hull_vertices": [
          [
            "0",
            "0"
          ],
          [
            "1000000000",
            "0"
          ],
          [
            "1000000000",
            "2917952253"
          ],
          [
            "0",
            "1000000000"
          ]
        ],
        "kernel_active_edge_indices": [
          [
            3,
            402
          ],
          [
            3,
            5
          ],
          [
            5,
            7
          ],
          [
            7,
            9
          ],
          [
            9,
            11
          ],
          [
            11,
            13
          ],
          [
            13,
            15
          ],
          [
            15,
            17
          ],
          [
            17,
            19
          ],
          [
            19,
            21
          ],
          [
            21,
            23
          ],
          [
            23,
            25
          ],
          [
            25,
            27
          ],
          [
            27,
            29
          ],
          [
            29,
            31
          ],
          [
            31,
            33
          ],
          [
            33,
            35
          ],
          [
            35,
            37
          ],
          [
            37,
            39
          ],
          [
            39,
            41
          ],
          [
            41,
            43
          ],
          [
            43,
            45
          ],
          [
            45,
            47
          ],
          [
            47,
            49
          ],
          [
            49,
            51
          ],
          [
            51,
            53
          ],
          [
            53,
            55
          ],
          [
            55,
            57
          ],
          [
            57,
            59
          ],
          [
            59,
            61
          ],
          [
            61,
            63
          ],
          [
            63,
            65
          ],
          [
            65,
            67
          ],
          [
            67,
            69
          ],
          [
            69,
            71
          ],
          [
            71,
            73
          ],
          [
            73,
            75
          ],
          [
            75,
            77
          ],
          [
            77,
            79
          ],
          [
            79,
            81
          ],
          [
            81,
            83
          ],
          [
            83,
            85
          ],
          [
            85,
            87
          ],
          [
            87,
            89
          ],
          [
            89,
            91
          ],
          [
            91,
            93
          ],
          [
            93,
            95
          ],
          [
            95,
            97
          ],
          [
            97,
            99
          ],
          [
            99,
            101
          ],
          [
            101,
            103
          ],
          [
            103,
            105
          ],
          [
            105,
            107
          ],
          [
            107,
            109
          ],
          [
            109,
            111
          ],
          [
            111,
            113
          ],
          [
            113,
            115
          ],
          [
            115,
            117
          ],
          [
            117,
            119
          ],
          [
            119,
            121
          ],
          [
            121,
            123
          ],
          [
            123,
            125
          ],
          [
            125,
            127
          ],
          [
            127,
            129
          ],
          [
            129,
            131
          ],
          [
            131,
            133
          ],
          [
            133,
            135
          ],
          [
            135,
            137
          ],
          [
            137,
            139
          ],
          [
            139,
            141
          ],
          [
            141,
            143
          ],
          [
            143,
            145
          ],
          [
            145,
            147
          ],
          [
            147,
            149
          ],
          [
            149,
            151
          ],
          [
            151,
            153
          ],
          [
            153,
            155
          ],
          [
            155,
            157
          ],
          [
            157,
            159
          ],
          [
            159,
            161
          ],
          [
            161,
            163
          ],
          [
            163,
            165
          ],
          [
            165,
            167
          ],
          [
            167,
            169
          ],
          [
            169,
            171
          ],
          [
            171,
            173
          ],
          [
            173,
            175
          ],
          [
            175,
            177
          ],
          [
            177,
            179
          ],
          [
            179,
            181
          ],
          [
            181,
            183
          ],
          [
            183,
            185
          ],
          [
            185,
            187
          ],
          [
            187,
            189
          ],
          [
            189,
            191
          ],
          [
            191,
            193
          ],
          [
            193,
            195
          ],
          [
            195,
            197
          ],
          [
            197,
            199
          ],
          [
            199,
            201
          ],
          [
            201,
            203
          ],
          [
            203,
            205
          ],
          [
            205,
            207
          ],
          [
            207,
            209
          ],
          [
            209,
            211
          ],
          [
            211,
            213
          ],
          [
            213,
            215
          ],
          [
            215,
            217
          ],
          [
            217,
            219
          ],
          [
            219,
            221
          ],
          [
            221,
            223
          ],
          [
            223,
            225
          ],
          [
            225,
            227
          ],
          [
            227,
            229
          ],
          [
            229,
            231
          ],
          [
            231,
            233
          ],
          [
            233,
            235
          ],
          [
            235,
            237
          ],
          [
            237,
            239
          ],
          [
            239,
            241
          ],
          [
            241,
            243
          ],
          [
            243,
            245
          ],
          [
            245,
            247
          ],
          [
            247,
            249
          ],
          [
            249,
            251
          ],
          [
            251,
            253
          ],
          [
            253,
            255
          ],
          [
            255,
            257
          ],
          [
            257,
            259
          ],
          [
            259,
            261
          ],
          [
            261,
            263
          ],
          [
            263,
            265
          ],
          [
            265,
            267
          ],
          [
            267,
            269
          ],
          [
            269,
            271
          ],
          [
            271,
            273
          ],
          [
            273,
            275
          ],
          [
            275,
            277
          ],
          [
            277,
            279
          ],
          [
            279,
            281
          ],
          [
            281,
            283
          ],
          [
            283,
            285
          ],
          [
            285,
            287
          ],
          [
            287,
            289
          ],
          [
            289,
            291
          ],
          [
            291,
            293
          ],
          [
            293,
            295
          ],
          [
            295,
            297
          ],
          [
            297,
            299
          ],
          [
            299,
            301
          ],
          [
            301,
            303
          ],
          [
            303,
            305
          ],
          [
            305,
            307
          ],
          [
            307,
            309
          ],
          [
            309,
            311
          ],
          [
            311,
            313
          ],
          [
            313,
            315
          ],
          [
            315,
            317
          ],
          [
            317,
            319
          ],
          [
            319,
            321
          ],
          [
            321,
            323
          ],
          [
            323,
            325
          ],
          [
            325,
            327
          ],
          [
            327,
            329
          ],
          [
            329,
            331
          ],
          [
            331,
            333
          ],
          [
            333,
            335
          ],
          [
            335,
            337
          ],
          [
            337,
            339
          ],
          [
            339,
            341
          ],
          [
            341,
            343
          ],
          [
            343,
            345
          ],
          [
            345,
            347
          ],
          [
            347,
            349
          ],
          [
            349,
            351
          ],
          [
            351,
            353
          ],
          [
            353,
            355
          ],
          [
            355,
            357
          ],
          [
            357,
            359
          ],
          [
            359,
            361
          ],
          [
            361,
            363
          ],
          [
            363,
            365
          ],
          [
            365,
            367
          ],
          [
            367,
            369
          ],
          [
            369,
            371
          ],
          [
            371,
            373
          ],
          [
            373,
            375
          ],
          [
            375,
            377
          ],
          [
            377,
            379
          ],
          [
            379,
            381
          ],
          [
            381,
            383
          ],
          [
            383,
            385
          ],
          [
            385,
            387
          ],
          [
            387,
            389
          ],
          [
            389,
            391
          ],
          [
            391,
            393
          ],
          [
            393,
            395
          ],
          [
            395,
            397
          ],
          [
            397,
            399
          ],
          [
            399,
            401
          ],
          [
            0,
            401
          ],
          [
            0,
            1
          ],
          [
            1,
            2
          ],
          [
            2,
            4
          ],
          [
            4,
            6
          ],
          [
            6,
            8
          ],
          [
            8,
            10
          ],
          [
            10,
            12
          ],
          [
            12,
            14
          ],
          [
            14,
            16
          ],
          [
            16,
            18
          ],
          [
            18,
            20
          ],
          [
            20,
            22
          ],
          [
            22,
            24
          ],
          [
            24,
            26
          ],
          [
            26,
            28
          ],
          [
            28,
            30
          ],
          [
            30,
            32
          ],
          [
            32,
            34
          ],
          [
            34,
            36
          ],
          [
            36,
            38
          ],
          [
            38,
            40
          ],
          [
            40,
            42
          ],
          [
            42,
            44
          ],
          [
            44,
            46
          ],
          [
            46,
            48
          ],
          [
            48,
            50
          ],
          [
            50,
            52
          ],
          [
            52,
            54
          ],
          [
            54,
            56
          ],
          [
            56,
            58
          ],
          [
            58,
            60
          ],
          [
            60,
            62
          ],
          [
            62,
            64
          ],
          [
            64,
            66
          ],
          [
            66,
            68
          ],
          [
            68,
            70
          ],
          [
            70,
            72
          ],
          [
            72,
            74
          ],
          [
            74,
            76
          ],
          [
            76,
            78
          ],
          [
            78,
            80
          ],
          [
            80,
            82
          ],
          [
            82,
            84
          ],
          [
            84,
            86
          ],
          [
            86,
            88
          ],
          [
            88,
            90
          ],
          [
            90,
            92
          ],
          [
            92,
            94
          ],
          [
            94,
            96
          ],
          [
            96,
            98
          ],
          [
            98,
            100
          ],
          [
            100,
            102
          ],
          [
            102,
            104
          ],
          [
            104,
            106
          ],
          [
            106,
            108
          ],
          [
            108,
            110
          ],
          [
            110,
            112
          ],
          [
            112,
            114
          ],
          [
            114,
            116
          ],
          [
            116,
            118
          ],
          [
            118,
            120
          ],
          [
            120,
            122
          ],
          [
            122,
            124
          ],
          [
            124,
            126
          ],
          [
            126,
            128
          ],
          [
            128,
            130
          ],
          [
            130,
            132
          ],
          [
            132,
            134
          ],
          [
            134,
            136
          ],
          [
            136,
            138
          ],
          [
            138,
            140
          ],
          [
            140,
            142
          ],
          [
            142,
            144
          ],
          [
            144,
            146
          ],
          [
            146,
            148
          ],
          [
            148,
            150
          ],
          [
            150,
            152
          ],
          [
            152,
            154
          ],
          [
            154,
            156
          ],
          [
            156,
            158
          ],
          [
            158,
            160
          ],
          [
            160,
            162
          ],
          [
            162,
            164
          ],
          [
            164,
            166
          ],
          [
            166,
            168
          ],
          [
            168,
            170
          ],
          [
            170,
            172
          ],
          [
            172,
            174
          ],
          [
            174,
            176
          ],
          [
            176,
            178
          ],
          [
            178,
            180
          ],
          [
            180,
            182
          ],
          [
            182,
            184
          ],
          [
            184,
            186
          ],
          [
            186,
            188
          ],
          [
            188,
            190
          ],
          [
            190,
            192
          ],
          [
            192,
            194
          ],
          [
            194,
            196
          ],
          [
            196,
            198
          ],
          [
            198,
            200
          ],
          [
            200,
            202
          ],
          [
            202,
            204
          ],
          [
            204,
            206
          ],
          [
            206,
            208
          ],
          [
            208,
            210
          ],
          [
            210,
            212
          ],
          [
            212,
            214
          ],
          [
            214,
            216
          ],
          [
            216,
            218
          ],
          [
            218,
            220
          ],
          [
            220,
            222
          ],
          [
            222,
            224
          ],
          [
            224,
            226
          ],
          [
            226,
            228
          ],
          [
            228,
            230
          ],
          [
            230,
            232
          ],
          [
            232,
            234
          ],
          [
            234,
            236
          ],
          [
            236,
            238
          ],
          [
            238,
            240
          ],
          [
            240,
            242
          ],
          [
            242,
            244
          ],
          [
            244,
            246
          ],
          [
            246,
            248
          ],
          [
            248,
            250
          ],
          [
            250,
            252
          ],
          [
            252,
            254
          ],
          [
            254,
            256
          ],
          [
            256,
            258
          ],
          [
            258,
            260
          ],
          [
            260,
            262
          ],
          [
            262,
            264
          ],
          [
            264,
            266
          ],
          [
            266,
            268
          ],
          [
            268,
            270
          ],
          [
            270,
            272
          ],
          [
            272,
            274
          ],
          [
            274,
            276
          ],
          [
            276,
            278
          ],
          [
            278,
            280
          ],
          [
            280,
            282
          ],
          [
            282,
            284
          ],
          [
            284,
            286
          ],
          [
            286,
            288
          ],
          [
            288,
            290
          ],
          [
            290,
            292
          ],
          [
            292,
            294
          ],
          [
            294,
            296
          ],
          [
            296,
            298
          ],
          [
            298,
            300
          ],
          [
            300,
            302
          ],
          [
            302,
            304
          ],
          [
            304,
            306
          ],
          [
            306,
            308
          ],
          [
            308,
            310
          ],
          [
            310,
            312
          ],
          [
            312,
            314
          ],
          [
            314,
            316
          ],
          [
            316,
            318
          ],
          [
            318,
            320
          ],
          [
            320,
            322
          ],
          [
            322,
            324
          ],
          [
            324,
            326
          ],
          [
            326,
            328
          ],
          [
            328,
            330
          ],
          [
            330,
            332
          ],
          [
            332,
            334
          ],
          [
            334,
            336
          ],
          [
            336,
            338
          ],
          [
            338,
            340
          ],
          [
            340,
            342
          ],
          [
            342,
            344
          ],
          [
            344,
            346
          ],
          [
            346,
            348
          ],
          [
            348,
            350
          ],
          [
            350,
            352
          ],
          [
            352,
            354
          ],
          [
            354,
            356
          ],
          [
            356,
            358
          ],
          [
            358,
            360
          ],
          [
            360,
            362
          ],
          [
            362,
            364
          ],
          [
            364,
            366
          ],
          [
            366,
            368
          ],
          [
            368,
            370
          ],
          [
            370,
            372
          ],
          [
            372,
            374
          ],
          [
            374,
            376
          ],
          [
            376,
            378
          ],
          [
            378,
            380
          ],
          [
            380,
            382
          ],
          [
            382,
            384
          ],
          [
            384,
            386
          ],
          [
            386,
            388
          ],
          [
            388,
            390
          ],
          [
            390,
            392
          ],
          [
            392,
            394
          ],
          [
            394,
            396
          ],
          [
            396,
            398
          ],
          [
            398,
            400
          ],
          [
            400,
            402
          ]
        ],
        "kernel_area": "39452214005031526300631025741123822477496126505694573378841694974920701011704134177776624472555050326438453688478065100093941879043678131863895219090066730091749498867235667531797176172095524945530387523040763594166579088166493485862366962512142605487044715377105757329426817177865131123473992317565299362879569857502617743544108413429171363598089208066651528535466260904732208999689952243420729062189202605858450217357104099357615889978113088482332429306309463247082158698380526289994317400484015726803125124468951100282781147467694066713784774762437486293913358323928775884366854501429786744578211248492767584187588423429880709060961094704169034250729216083239677012895886042100917450196777925992764560115024564096935055100644980433950457700902474433341647041944523351331288170546566300628734218959564863146634381396108072047560459662567262448358834927916258893063180864156117934267048154343401716848282729468746798057366945411272099447612967077310169280272680873853439834039587073508758196557017670171264703398018913849794141974462520730045889570856893228899968372700505885933169819330542846807980038611631939923960907244466297515160558917851853802539632515983994633271385239253500345506504032160016973042072555301804323763971708736385234135816572882001511839639779961234308434799887663447461592420207302434010970815441855700369250017784618862015253578419173925680948110455941308722063815677970536682633156970348907796467994208201663605952016309909343212232424407888393082216267596046325487195016727219726672788667950982572097295166799660642439405030349092420311587593515351999948441514000930981889129907169291908831615146057299054273775637805365580688554135304343006322215730556828808856409910757846409584143242639202602103712353339499231252903996676783579712828763317683312598044349601346353083517612912560651666535514530846374231055615001391436754913602272838520487031000520626720258820026720231034223297913342289702356058834462660599880384470390094961823246094955858659183964073613379011165770717963681975668187549747041546421304366583466195481678077672896260191884539150284007356917312099031801598614098574425897225815593217793378016540062712570315576068371771120376515524991929245221854863388633152765827581031356660998870907597570909068231856896339149763545733569658633367686376987136588527330667048642259052223667687663944085033880751118315199006696312781087602436283685062509103426265041537052883467434551159670809027127845091452959771316530192487531736395973977883032568258401886683230463669361568866841903883200239147031898766540929624261880344151483655436113382023390758649436291342669275436411178716714013639100639884218535012441038052654672039155349745168617884141443883520036027558662031171400347682929931971128341514546837212000743293672087523736104935133415430661076512058510857758656343142477420117049269534646865986625802463511013385609853837838291739332450819109738914401432172938220163758898715803250039719277196286091929547402743819510847706717428140590329994925452826727582774532432332599433141253591022245172688596495608206593168826758098561873469089739460993816409889190964304989639/21991902941048733580828451498675791982998437093384220810486665593704398299487376339095423553802104039607933029756632872617550832993811025012147810135158298035262660640065477859367708241527755736335012957220643853385381305573411439697528947545539577290685737747048295983053238036482793977068869026408885598316214578904809221998552244150889165893626310405395612876950686854627905752234973253966933237332043316224079745622264004176461475261641516660421571788474721611441819935340184423848692942815334120015329019855220059039514684970255747490232632679229455316610591743749713175750406529036553654387522327875828525666560882524459527286609415739464485160766553491225541235147508283697704664773610964262483466443597663319641610444127838170691607056116617409036660287465271398133919498487406473827474137782605370073288583945153721943354143726217388836572259886587964672761971374568809466847743331203250746728666805669442899162517912196781813767622883176612062932740274649525683652243577291569508442198100294322904686950451614727817382807590014837841738461698826029545142479541162655007005184039548555597923094228495267141331361668963240041072655807981880586186709755732240532498987335458672227751436091071635045693283454294058182619114902755145446115972875734855110108106563823192058249211697041514249091862902948574737686347008973650254699942545343506575807781144819168967329694503885594400989281632378177326632677562359639898286123699345965395289935375391985558167144800125699931274048025468318929887326120869611124281769809595895912681380620189104606338129904205109489734718745043920461749174325516020527538032705394319460022413351752435307624899011151366097295610129018815016465954771183584220392299648274275712412483531784835845985160340458926641827323945614744487335412299460731862650010909191142316657986540287385789212871427994442911017288937382704651110958039074542287580977365426958897044933738171375717143248972696613094469158718696130426916477853471645041906838712608174265182114679446807800686270163606115005702928111212616997227925492855697590590761642849013710372197728090673323552730914654502041557391785600815602377397579824486195429283804223071552298456690453671325210483163451392256398312795584623415797451785504716248092675091805222391761112624789537056664713392077655812348917529633525930531679769574903732561144901737360581216629746611209749207277248662413018895565771774756562531838773986909923914141063138678411783984276453763132497179774032944237146924443236016522263112526778229312910430223793097231279774312418644095101437761409085501668797194944454365051438333682502290137587008723471594248052896437651090879000728353220901867139050357144694037773796633639403692640779429583406256136129227812377926082551881123951393980677014050413350045325701722925540585220036018350793441034145748906721672462199905491848198741121578056195016110364949482001618402825450588448131965774104237286335910598676583081575785648650305606307098585442063802554759215444882576630736493077256336432126370270587476276761818656681076260087300185084009499396393601922733949999031887199864784013568000",
        "kernel_vertices": [
          [
            "641201000000000/8346407",
            "4788100000000000/8346407"
          ],
          [
            "27505109552200731/350217196",
            "197579218430777983/350217196"
          ],
          [
            "1903013119764599940/23729664871",
            "13171410492242528917/23729664871"
          ],
          [
            "190084292146193285/2322472096",
            "317076418779921823/580618024"
          ],
          [
            "5383217204678880/64489753",
            "34653834556594281/64489753"
          ],
          [
            "39388180569371628/462900755",
            "48953056898407718/92580151"
          ],
          [
            "979523112561510497/11301736322",
            "2940997471284868359/5650868161"
          ],
          [
            "993735402679653349/11256326768",
            "360241788774752400/703520423"
          ],
          [
            "505326537522590894/5625122099",
            "2835399411281378800/5625122099"
          ],
          [
            "980316494042945/10723027",
            "5318198432371924/10723027"
          ],
          [
            "2090429104218460989/22480887961",
            "10971934444860185236/22480887961"
          ],
          [
            "2124759500470382688/22476865057",
            "10796487048120300547/22476865057"
          ],
          [
            "179960727077837835/1872932593",
            "1770472402344073495/3745865186"
          ],
          [
            "2196878446203155760/22501060129",
            "10464248992002971986/22501060129"
          ],
          [
            "745718071356119407/7520101686",
            "3441498577055283565/7520101686"
          ],
          [
            "126272811619113943/1254057872",
            "564703910704473099/1254057872"
          ],
          [
            "42747205205808800/418179853",
            "26466183432060195/59739979"
          ],
          [
            "48881602982944375/471202203",
            "205390248928201717/471202203"
          ],
          [
            "596643683893503388/5669786559",
            "2431888909145478493/5669786559"
          ],
          [
            "483482260745691760/4528521737",
            "1910359903810359756/4528521737"
          ],
          [
            "491493988240217410/4540555513",
            "1884690058408694980/4540555513"
          ],
          [
            "2493959473806272316/22723549085",
            "9277101334045556859/22723549085"
          ],
          [
            "1265745639700337004/11377817263",
            "4568889403065207129/11377817263"
          ],
          [
            "643536672024579102/5709187459",
            "2255274411472165302/5709187459"
          ],
          [
            "16485125288787472/144337239",
            "56069823509623892/144337239"
          ],
          [
            "2638599264435338838/22806711949",
            "8712555722526336995/22806711949"
          ],
          [
            "1336372540261713081/11406611456",
            "4285569586650230271/11406611456"
          ],
          [
            "270633744765791484/2281478525",
            "168582979931551584/456295705"
          ],
          [
            "684453903999912336/5700269347",
            "2071045331549625117/5700269347"
          ],
          [
            "86673458532782368/713136997",
            "254729417339780084/713136997"
          ],
          [
            "2194105894847944/17839397",
            "25058645952708111/71357588"
          ],
          [
            "710066113710557472/5705647049",
            "1969518981474661563/5705647049"
          ],
          [
            "358882764004552893/2851048499",
            "967601348863367415/2851048499"
          ],
          [
            "59292630558461196/465716773",
            "1087538068394994135/3260017411"
          ],
          [
            "419295767609403867/3257072708",
            "1068130331890321013/3257072708"
          ],
          [
            "987243849668930462/7582995971",
            "2443140931900705724/7582995971"
          ],
          [
            "2997970951204066448/22784539065",
            "2405765998700423952/7594846355"
          ],
          [
            "42031392800653632/315996521",
            "98342878157772087/315996521"
          ],
          [
            "339306060001351792/2523852213",
            "257215834565774167/841284071"
          ],
          [
            "1025731629506173744/7552037321",
            "2269345759708345177/7552037321"
          ],
          [
            "775968511847957120/5653984537",
            "1668784603158466829/5653984537"
          ],
          [
            "284980005558291264/2055731813",
            "596157626464282250/2055731813"
          ],
          [
            "143831556426122175/1027321957",
            "292696377934534798/1027321957"
          ],
          [
            "532193518886806075/3763399197",
            "350969214916633938/1254466399"
          ],
          [
            "536308955735011459/3755594195",
            "1031852299653527072/3755594195"
          ],
          [
            "215828091105185035/1497144448",
            "202033192981323081/748572224"
          ],
          [
            "654651118443914865/4497705437",
            "1191686484978072873/4497705437"
          ],
          [
            "3297181655936332836/22444356325",
            "5840150884126198788/22444356325"
          ],
          [
            "3321265679343883082/22398964661",
            "5721424087195186899/22398964661"
          ],
          [
            "1669629099991809775/11158853522",
            "2798624220198644917/11158853522"
          ],
          [
            "3356441963795857300/22232506867",
            "5473848803507014073/22232506867"
          ],
          [
            "1692631297028028510/11110866337",
            "2684213267779088598/11110866337"
          ],
          [
            "852903471383348775/5549880961",
            "1315921196571087339/5549880961"
          ],
          [
            "429347791950562719/2769973939",
            "644673795785007873/2769973939"
          ],
          [
            "215800116318661761/1380210148",
            "157554641869589727/690105074"
          ],
          [
            "1736448874570833720/11013440759",
            "2467507973837379987/11013440759"
          ],
          [
            "3503368704009288120/22035293941",
            "4843294588604079591/22035293941"
          ],
          [
            "3521616592648371186/21964259887",
            "4733745244293800579/21964259887"
          ],
          [
            "392542804878217540/2428755241",
            "513589996680093060/2428755241"
          ],
          [
            "131583991369557430/807615209",
            "167492831998720524/807615209"
          ],
          [
            "1191571918104205880/7255113163",
            "1475330949168017673/7255113163"
          ],
          [
            "1197161182013260748/7231993873",
            "1441960450766882919/7231993873"
          ],
          [
            "225536660265731229/1351846951",
            "528459341352468697/2703693902"
          ],
          [
            "904508365293269198/5380468199",
            "1031146343685402109/5380468199"
          ],
          [
            "165112054232344527/974666621",
            "183054530325051116/974666621"
          ],
          [
            "1826110003948627386/10699637587",
            "1969780894443179884/10699637587"
          ],
          [
            "3671238613321740204/21349281569",
            "350035099621702899/1940843779"
          ],
          [
            "3690130451230070660/21304304263",
            "342343393170666693/1936754933"
          ],
          [
            "3699783246281536980/21205187359",
            "3671992377393405259/21205187359"
          ],
          [
            "1859465909420126478/10581094027",
            "256396086804702061/1511584861"
          ],
          [
            "933824562513382120/5276067631",
            "876447931588068822/5276067631"
          ],
          [
            "3754044658834133664/21062285989",
            "3426667172802692049/21062285989"
          ],
          [
            "3762456267669174985/20963187601",
            "3339427300701301733/20963187601"
          ],
          [
            "1255747719089756970/6948577747",
            "1083634089819476326/6948577747"
          ],
          [
            "420157343125306980/2309183867",
            "352530123502562774/2309183867"
          ],
          [
            "3792904549381125576/20705838169",
            "3093752909881598662/20705838169"
          ],
          [
            "3799232642323899732/20604132343",
            "3013302475309438474/20604132343"
          ],
          [
            "3802360419750764172/20486783005",
            "586415602062241082/4097356601"
          ],
          [
            "3816259091341957984/20426443233",
            "953071337682021394/6808814411"
          ],
          [
            "348574723214850576/1854007495",
            "253967986239612981/1854007495"
          ],
          [
            "106684319537517267/563766068",
            "75498913346080771/563766068"
          ],
          [
            "41857310707418961/219808579",
            "28787912782750968/219808579"
          ],
          [
            "967110681089294589/5047768070",
            "323339930607651327/2523884035"
          ],
          [
            "430215024640653010/2231380377",
            "837961858444700392/6694141131"
          ],
          [
            "15997309224168834/82473365",
            "8540351928466592/69785155"
          ],
          [
            "971048267367704955/4976028443",
            "595099643333402728/4976028443"
          ],
          [
            "1296283561918253415/6602629022",
            "385658712671919391/3301314511"
          ],
          [
            "3890187800275842624/19700384591",
            "2249370159555237207/19700384591"
          ],
          [
            "972870253973484416/4897988427",
            "182079102090741743/1632662809"
          ],
          [
            "3903622482350059920/19538216989",
            "2127252695266563455/19538216989"
          ],
          [
            "195372347361566055/972323578",
            "103381299542757389/972323578"
          ],
          [
            "325599272801303820/1611343733",
            "167279103633045262/1611343733"
          ],
          [
            "1957733751118474252/9633535473",
            "975753832873328126/9633535473"
          ],
          [
            "31130684192795068/152351183",
            "15063794723355236/152351183"
          ],
          [
            "245397881141818049/1194395835",
            "115227959356704049/1194395835"
          ],
          [
            "490577853261551104/2374631405",
            "223399875883167429/2374631405"
          ],
          [
            "654526560951778368/3151496083",
            "289266537120519556/3151496083"
          ],
          [
            "436745464473897684/2091585803",
            "187130814603315006/2091585803"
          ],
          [
            "1310519769409704123/6243442997",
            "544674426826476018/6243442997"
          ],
          [
            "131035032389168346/621011567",
            "52800975013029407/621011567"
          ],
          [
            "2245678999605/10588",
            "438585879241/5294"
          ],
          [
            "218267273247274905/1023782257",
            "82600452117819002/1023782257"
          ],
          [
            "436907838324396162/2039042797",
            "160258623003149765/2039042797"
          ],
          [
            "72785429828707041/338019968",
            "12940336335227413/169009984"
          ],
          [
            "13640633083990584/63033079",
            "4697694987475642/63033079"
          ],
          [
            "61319904372147848/281970497",
            "20452724917274326/281970497"
          ],
          [
            "1962324883551803968/8979238795",
            "633542008714820333/8979238795"
          ],
          [
            "1962095756601129524/8935895115",
            "68180496719320491/992877235"
          ],
          [
            "1958432797856118276/8876861309",
            "592826549784250367/8876861309"
          ],
          [
            "488653403448295855/2204278427",
            "286098372680811267/4408556854"
          ],
          [
            "130157489154428940/584434039",
            "36878959619172866/584434039"
          ],
          [
            "781030543814975388/3491096507",
            "214168494895932346/3491096507"
          ],
          [
            "973722782007321984/4332148265",
            "51604848032368265/866429653"
          ],
          [
            "3887064906432269952/17215768501",
            "995829724936289825/17215768501"
          ],
          [
            "1296280784953067706/5716158329",
            "321240671440546373/5716158329"
          ],
          [
            "1942064386267103505/8525953651",
            "465056423575721484/8525953651"
          ],
          [
            "88073774147581365/384931334",
            "10180346149689843/192465667"
          ],
          [
            "429663549602788314/1869915673",
            "96005855724463836/1869915673"
          ],
          [
            "3869771753164465740/16767264701",
            "834073259035207458/16767264701"
          ],
          [
            "20956241782955529/90426182",
            "8728179060043029/180852364"
          ],
          [
            "426669796689793002/1833355223",
            "85744412569921555/1833355223"
          ],
          [
            "3834415412443770336/16405730833",
            "742623341754848735/16405730833"
          ],
          [
            "347429557831458224/1480640623",
            "64992315741707192/1480640623"
          ],
          [
            "1901462025228425772/8069302607",
            "342478948006963688/8069302607"
          ],
          [
            "1898340221762804694/8023843679",
            "329615173676130991/8023843679"
          ],
          [
            "3793343569697650497/15970450631",
            "634863540463447696/15970450631"
          ],
          [
            "252185962940809848/1057556531",
            "40653714134320206/1057556531"
          ],
          [
            "753868154642032332/3148982891",
            "116979848694478410/3148982891"
          ],
          [
            "1879668505962344097/7821566777",
            "280832006600677950/7821566777"
          ],
          [
            "1877587136327635460/7782493447",
            "269685127115805804/7782493447"
          ],
          [
            "77902667398432184/321678305",
            "10759663666282693/321678305"
          ],
          [
            "3720186986572203540/15304035203",
            "493927011091247534/15304035203"
          ],
          [
            "3703663650845051820/15179534659",
            "472460913464788302/15179534659"
          ],
          [
            "1229269144915889380/5019999301",
            "150706345048656998/5019999301"
          ],
          [
            "10385514988312007/42257016",
            "1222121545320163/42257016"
          ],
          [
            "608937268660437684/2468554067",
            "68689080298227281/2468554067"
          ],
          [
            "330545417478832094/1335370217",
            "35805726294116686/1335370217"
          ],
          [
            "452213375738306259/1820428436",
            "46945167443197965/1820428436"
          ],
          [
            "225470762639480719/904481572",
            "22422089076156625/904481572"
          ],
          [
            "66564259751291259/266110819",
            "6340766465773583/266110819"
          ],
          [
            "108345005276073844/431679705",
            "9881864823633011/431679705"
          ],
          [
            "323367293261125800/1284001177",
            "28197456246372273/1284001177"
          ],
          [
            "3534207030655725870/13987039241",
            "294755288902562423/13987039241"
          ],
          [
            "3519953625047390508/13885558567",
            "280729195593324754/13885558567"
          ],
          [
            "206266561909190760/810932507",
            "15681097142252130/810932507"
          ],
          [
            "102342529691404760/401069833",
            "7426795138591594/401069833"
          ],
          [
            "863119329546034143/3372031013",
            "59819329211203919/3372031013"
          ],
          [
            "429599213224372854/1672774463",
            "28297418287799525/1672774463"
          ],
          [
            "1707454196943729468/6628712429",
            "107338453367075027/6628712429"
          ],
          [
            "847349138782308075/3279353989",
            "101326788359109203/6558707978"
          ],
          [
            "1120428185426579250/4322954171",
            "63687475340763521/4322954171"
          ],
          [
            "3337815663965660150/12839581791",
            "180269772141721157/12839581791"
          ],
          [
            "3323212027324673708/12744901457",
            "170272211912338725/12744901457"
          ],
          [
            "366707038833008118/1402171955",
            "17807717195203362/1402171955"
          ],
          [
            "363959177074601850/1387786523",
            "16785895604529026/1387786523"
          ],
          [
            "3246042053848806225/12340125784",
            "20198922208612531/1762875112"
          ],
          [
            "3215165667052353846/12189120803",
            "132684789092218993/12189120803"
          ],
          [
            "3198517648090614850/12091096211",
            "124529450018498751/12091096211"
          ],
          [
            "3167643680511999975/11940454217",
            "116239206349513089/11940454217"
          ],
          [
            "3139352286074429568/11803003679",
            "108920615970319276/11803003679"
          ],
          [
            "777112817067156416/2913422737",
            "25314939926361241/2913422737"
          ],
          [
            "3079567993399673160/11515296043",
            "94482391921415049/11515296043"
          ],
          [
            "1018499231175669024/3798348353",
            "29344200967815051/3798348353"
          ],
          [
            "378779665723250784/1408946053",
            "10240490575136671/1408946053"
          ],
          [
            "3001143851181232704/11133517705",
            "75802664932949197/11133517705"
          ],
          [
            "2969193288928912591/10988291932",
            "17588713783032288/2747072983"
          ],
          [
            "419366147716527102/1547757229",
            "9224483813114544/1547757229"
          ],
          [
            "415816672870294059/1531000019",
            "8547114321867941/1531000019"
          ],
          [
            "1438111630584370392/5281996115",
            "27494274287261141/5281996115"
          ],
          [
            "88866647225994264/325624807",
            "1580335338663217/325624807"
          ],
          [
            "87912270420777792/321334265",
            "62832630854659/13971055"
          ],
          [
            "173696411281852480/633376623",
            "2637377825663489/633376623"
          ],
          [
            "52756708784413584/191925689",
            "738543612617598/191925689"
          ],
          [
            "1354860988132643484/4917523271",
            "17440370820660217/4917523271"
          ],
          [
            "892728061649980710/3232956827",
            "10556494580492278/3232956827"
          ],
          [
            "440541834615062079/1591855654",
            "4769583942629241/1591855654"
          ],
          [
            "8258046966182303/29771792",
            "81303059662199/29771792"
          ],
          [
            "7280070438346464/26191115",
            "65389293012196/26191115"
          ],
          [
            "14358411185152188/51544601",
            "116702881666219/51544601"
          ],
          [
            "624482678943837121/2236777321",
            "4549464161002303/2236777321"
          ],
          [
            "123191513991765765/440332967",
            "806044752370853/440332967"
          ],
          [
            "242435670267854630/864908341",
            "1429651070321391/864908341"
          ],
          [
            "298576130875448696/1062982071",
            "1561269195288232/1062982071"
          ],
          [
            "98142762859404775/348714053",
            "454223846025566/348714053"
          ],
          [
            "385473410544328750/1366834251",
            "519447469617187/455611417"
          ],
          [
            "63288624126424648/223978875",
            "2973638890903/2986385"
          ],
          [
            "124571295859089961/440034599",
            "380537929722855/440034599"
          ],
          [
            "2204421918227426430/7772658559",
            "5793471966047463/7772658559"
          ],
          [
            "360738925232202960/1269619441",
            "805460938379734/1269619441"
          ],
          [
            "354943064551598539/1246694649",
            "649541821818703/1246694649"
          ],
          [
            "2095090623000318768/7346357099",
            "3191291695825071/7346357099"
          ],
          [
            "5242185093039347/18351075",
            "2183464208174/6117025"
          ],
          [
            "202522109863391176/707572187",
            "194247679379352/707572187"
          ],
          [
            "498076428386153716/1737641799",
            "382087940813608/1737641799"
          ],
          [
            "980347806491031749/3413579551",
            "535622838519062/3413579551"
          ],
          [
            "1933476132302272092/6722479841",
            "110919222588659/960354263"
          ],
          [
            "26880429774809100/93297923",
            "6966158835533/93297923"
          ],
          [
            "1896720910093073400/6573173297",
            "301376762396327/6573173297"
          ],
          [
            "946621117238569701/3274778552",
            "68230635513455/3274778552"
          ],
          [
            "480356060718243105/1659425564",
            "12372588463767/1659425564"
          ],
          [
            "3076939574313/10613",
            "0"
          ],
          [
            "1000000000",
            "0"
          ],
          [
            "1000000000",
            "2917952253"
          ],
          [
            "3076939574313000000000/10613097424147",
            "16514520613045479277189/10613097424147"
          ],
          [
            "384284848574594484/1327504735",
            "2064535057826709649/1327504735"
          ],
          [
            "1893242234477139402/6549670237",
            "10180680364636682361/6549670237"
          ],
          [
            "316120151682178900/1095410289",
            "1701665100814048601/1095410289"
          ],
          [
            "13440214887404550/46651403",
            "72425540473550187/46651403"
          ],
          [
            "966738066151136046/3361473995",
            "5215236825208614519/3361473995"
          ],
          [
            "1960695612982063498/6826875359",
            "10586333137944798471/6826875359"
          ],
          [
            "1992305713544614864/6950866631",
            "10770474726992473128/6950866631"
          ],
          [
            "506305274658477940/1768738397",
            "2739329481840939864/1768738397"
          ],
          [
            "15726555279118041/55055441",
            "12171207688488380/7865063"
          ],
          [
            "523772655750079692/1836752893",
            "2840517849503977123/1836752893"
          ],
          [
            "354943064551598539/1246586951",
            "1926707058791080116/1246586951"
          ],
          [
            "360738925232202960/1269621479",
            "1960695636240035574/1269621479"
          ],
          [
            "169570916786725110/597929147",
            "922710296443919921/597929147"
          ],
          [
            "747427775154539766/2640407837",
            "4071642229999360703/2640407837"
          ],
          [
            "126577248252849296/447905603",
            "690232549006150123/447905603"
          ],
          [
            "578210115816493125/2050482328",
            "3157106381185040617/2050482328"
          ],
          [
            "1177713154312857300/4184525147",
            "6437877125356573541/4184525147"
          ],
          [
            "298576130875448696/1062816931",
            "1633924862022182198/1062816931"
          ],
          [
            "2424356702678546300/8650443133",
            "13285820725713613157/8650443133"
          ],
          [
            "821276759945105100/2935125499",
            "4504963092149185179/2935125499"
          ],
          [
            "2497930715775348484/8947927659",
            "13720556585827427863/8947927659"
          ],
          [
            "231039889070176116/829378661",
            "1270626523082016937/829378661"
          ],
          [
            "432261814017888/1555025",
            "2380210836815572/1555025"
          ],
          [
            "30472498030193/109868",
            "168011715787219/109868"
          ],
          [
            "440541834615062079/1591970861",
            "2432125784976565826/1591970861"
          ],
          [
            "178545612329996142/646552859",
            "986888559588618064/646552859"
          ],
          [
            "677430494066321742/2458684099",
            "3749253518648394104/2458684099"
          ],
          [
            "3297294299025849/11994509",
            "18272515943832011/11994509"
          ],
          [
            "173696411281852480/633365443",
            "963870787938667631/633365443"
          ],
          [
            "87912270420777792/321344713",
            "488509437574420731/321344713"
          ],
          [
            "44433323612997132/162827327",
            "247255875906532605/162827327"
          ],
          [
            "205444518654910056/754606193",
            "1144705875551553945/754606193"
          ],
          [
            "415816672870294059/1530877802",
            "1159933589887703415/765438901"
          ],
          [
            "59909449673789586/221106757",
            "2342848629621449566/1547747299"
          ],
          [
            "2969193288928912591/10989038654",
            "16613327897540343623/10989038654"
          ],
          [
            "3001143851181232704/11131860077",
            "16812399150657942015/11131860077"
          ],
          [
            "378779665723250784/1408985321",
            "2125218452652532533/1408985321"
          ],
          [
            "1018499231175669024/3798938869",
            "5722917740277089785/3798938869"
          ],
          [
            "279960726672697560/1046722147",
            "92653401408378287/61571891"
          ],
          [
            "4415413733336116/16555433",
            "1463516538729218/973849"
          ],
          [
            "8175396578318827/30735605",
            "46132266133992838/30735605"
          ],
          [
            "1055881226837333325/3979893409",
            "5966330180804903122/3979893409"
          ],
          [
            "290774331644601350/1099167931",
            "1645542947166928579/1099167931"
          ],
          [
            "3215165667052353846/12190559683",
            "18224098528119719483/12190559683"
          ],
          [
            "3246042053848806225/12338394314",
            "18423139159007445243/12338394314"
          ],
          [
            "1637816296835708325/6245657786",
            "9311234044591035543/6245657786"
          ],
          [
            "1650181674748536531/6309603743",
            "9394478622777596003/6309603743"
          ],
          [
            "1661606013662336854/6372727471",
            "9474407711327496051/6372727471"
          ],
          [
            "128377525537140775/493831298",
            "31874766705353473/21470926"
          ],
          [
            "14364463915725375/55418021",
            "82152976052543754/55418021"
          ],
          [
            "1694698277564616150/6558874207",
            "9707855341163465268/6558874207"
          ],
          [
            "1707454196943729468/6628595399",
            "9796102156328852619/6628595399"
          ],
          [
            "859198426448745708/3345444269",
            "4936777751076775089/3345444269"
          ],
          [
            "1726238659092068286/6744717509",
            "9935746958747903961/6744717509"
          ],
          [
            "43495575118847023/170447545",
            "501431107362680383/340895090"
          ],
          [
            "175326577622812146/689273365",
            "1012217732266194958/689273365"
          ],
          [
            "3519953625047390508/13885598219",
            "20355959026876855734/13885598219"
          ],
          [
            "235613802043715058/932498567",
            "1364735782999942875/932498567"
          ],
          [
            "21557819550741720/85601017",
            "125067786361856047/85601017"
          ],
          [
            "325035015828221532/1294961771",
            "1888740756189934139/1294961771"
          ],
          [
            "1797235013284863993/7185064948",
            "10460851832488840709/7185064948"
          ],
          [
            "1803766101115845752/7235857629",
            "10516015493131323898/7235857629"
          ],
          [
            "516815286558064296/2080460821",
            "3018044868336858964/2080460821"
          ],
          [
            "47220773925547442/190778061",
            "276226670650271264/190778061"
          ],
          [
            "8617036820666571/34931549",
            "4390162090250715/3037526"
          ],
          [
            "69367401997404726/282257053",
            "31317970850916448/21712081"
          ],
          [
            "307317286228972345/1254954978",
            "95090174411615389/66050262"
          ],
          [
            "925915912711262955/3794866882",
            "5452619739563909089/3794866882"
          ],
          [
            "3720186986572203540/15304524833",
            "21945571310534302146/15304524833"
          ],
          [
            "934832008781186208/3860009885",
            "5523902468822861013/3860009885"
          ],
          [
            "3755174272655270920/15564307457",
            "22227420024371045916/15564307457"
          ],
          [
            "69617352072679411/289702130",
            "412818467432420673/289702130"
          ],
          [
            "1256446924403387220/5248001513",
            "7462949853391938590/5248001513"
          ],
          [
            "46701104248298120/195868887",
            "833704963300697974/587606661"
          ],
          [
            "3793343569697650497/15969603958",
            "3230073209169834569/2281371994"
          ],
          [
            "271191460251829242/1146233665",
            "1619289337273588919/1146233665"
          ],
          [
            "271637432175489396/1152705895",
            "1624787602688380572/1152705895"
          ],
          [
            "1910862568073020232/8144224437",
            "11451436224178307296/8144224437"
          ],
          [
            "1917207706221885168/8202241249",
            "11508288453621761057/8202241249"
          ],
          [
            "47407755187754778/203721893",
            "855342717020258681/611165679"
          ],
          [
            "27941655710607372/120568033",
            "168340112264527576/120568033"
          ],
          [
            "1934885876582232870/8383274693",
            "11677403821219727786/8383274693"
          ],
          [
            "44447953407184998/193445711",
            "268760568539580910/193445711"
          ],
          [
            "3037026694744185/13272838",
            "18395892821535133/13272838"
          ],
          [
            "1942064386267103505/8526122416",
            "1683682862097739903/1218017488"
          ],
          [
            "1296280784953067706/5716255991",
            "7881177845451498537/5716255991"
          ],
          [
            "3887064906432269952/17216081683",
            "23675321725032436601/17216081683"
          ],
          [
            "973722782007321984/4331883871",
            "5941529870492330117/4331883871"
          ],
          [
            "3905152719074876940/17456607037",
            "23875159041052548074/17456607037"
          ],
          [
            "78094493492657364/350638075",
            "2391511424088438046/1753190375"
          ],
          [
            "977306806896591710/4408445711",
            "5996824750926154787/4408445711"
          ],
          [
            "489608199464029569/2219403176",
            "3010154793710990013/2219403176"
          ],
          [
            "981047878300564762/4467876439",
            "6042700739982126650/4467876439"
          ],
          [
            "490581220887950992/2244813685",
            "605467552220679937/448962737"
          ],
          [
            "245279617488591392/1127853107",
            "1516490556286150867/1127853107"
          ],
          [
            "327375194015774016/1512764285",
            "2027923669138015794/1512764285"
          ],
          [
            "436712578972242246/2028284231",
            "2710514024741921115/2028284231"
          ],
          [
            "655361757486594243/3058306177",
            "4074997874700094178/3058306177"
          ],
          [
            "1309603639483649430/6142500997",
            "8158749597854930603/6142500997"
          ],
          [
            "2245678999605/10588",
            "28035859097941/21176"
          ],
          [
            "262070064778336692/1242061643",
            "1639077669616382251/1242061643"
          ],
          [
            "16179256412465483/77085914",
            "304167941038522955/231257742"
          ],
          [
            "36395455372824807/174285115",
            "228502728002907811/174285115"
          ],
          [
            "218175520317259456/1050518435",
            "1372536026569962908/1050518435"
          ],
          [
            "490577853261551104/2374689167",
            "3092163639224833385/2374689167"
          ],
          [
            "1963183049134544392/9555150735",
            "2479725464201813768/1911030147"
          ],
          [
            "980616552073044642/4799133383",
            "6205361638169801012/4799133383"
          ],
          [
            "978866875559237126/4816392039",
            "689570987935318534/535154671"
          ],
          [
            "488398909201955730/2417071171",
            "3102847257471115946/2417071171"
          ],
          [
            "65124115787188685/324126483",
            "414560671647359626/324126483"
          ],
          [
            "354874771122732720/1776099317",
            "2263402693369211545/1776099317"
          ],
          [
            "88442750361225856/445295711",
            "565253172302958631/445295711"
          ],
          [
            "3890187800275842624/19700071409",
            "24912075368255508119/19700071409"
          ],
          [
            "259256712383650683/1320506272",
            "831747995010753027/660253136"
          ],
          [
            "1942096534735409910/9951888121",
            "12486634167384398114/9951888121"
          ],
          [
            "175970401465857174/907245079",
            "1133701049686273442/907245079"
          ],
          [
            "1290645073921959030/6693962531",
            "8331501733606710378/6693962531"
          ],
          [
            "1289480908119059452/6730595865",
            "8341377221047583056/6730595865"
          ],
          [
            "83714621414837922/439617787",
            "542602287229651525/439617787"
          ],
          [
            "213368639075034534/1127461229",
            "5798063386404125/4717411"
          ],
          [
            "87143680803712644/463530245",
            "567158334069446237/463530245"
          ],
          [
            "954064772835489496/5106260303",
            "6221522960278427110/5106260303"
          ],
          [
            "181064781892893532/975595509",
            "1183224861014087818/975595509"
          ],
          [
            "180915840110661892/981168971",
            "1184653928159983982/981168971"
          ],
          [
            "1896452274690562788/10353342421",
            "12443505473722092690/10353342421"
          ],
          [
            "1260472029375920940/6926874307",
            "8287239980720001726/6926874307"
          ],
          [
            "3767243157269270910/20846643157",
            "24820547451690755424/20846643157"
          ],
          [
            "752491253533834997/4192481227",
            "4967938623636282290/4192481227"
          ],
          [
            "1877022329417066832/10531482713",
            "12417965806556432987/10531482713"
          ],
          [
            "466912281256691060/2638098703",
            "3095347674492252594/2638098703"
          ],
          [
            "929732954710063239/5290424606",
            "6176302869931781721/5290424606"
          ],
          [
            "369978324628153698/2120525449",
            "2462922455196205965/2120525449"
          ],
          [
            "369013045123007066/2130484243",
            "2461619868837958885/2130484243"
          ],
          [
            "305936551110145017/1779053452",
            "511248956329886416/444763363"
          ],
          [
            "304351667324771231/1783301900",
            "101935865096707766/89165095"
          ],
          [
            "55037351410781509/324876172",
            "92356429526149778/81219043"
          ],
          [
            "3618033461173076792/21522074537",
            "24336562189082752591/21522074537"
          ],
          [
            "1804293282125849832/10814770555",
            "12161483952771936773/10814770555"
          ],
          [
            "3591483546039782244/21695835949",
            "24258348242507526953/21695835949"
          ],
          [
            "3574715754312617640/21766190273",
            "24195728768087945597/21766190273"
          ],
          [
            "710553553395610122/4361091157",
            "4819459911518766136/4361091157"
          ],
          [
            "706577048780791572/4371671581",
            "4802453567758053428/4371671581"
          ],
          [
            "1173872197549457062/7321406745",
            "7994931446506664563/7321406745"
          ],
          [
            "58389478400154802/367261321",
            "398523286628921887/367261321"
          ],
          [
            "14470407288090281/91781051",
            "197940596304776665/183562102"
          ],
          [
            "1726400930549294088/11041025701",
            "11831789577427384531/11041025701"
          ],
          [
            "858695583901125438/5540052535",
            "5897563646511533077/5540052535"
          ],
          [
            "852903471383348775/5549939476",
            "5869802395942098601/5549939476"
          ],
          [
            "846315648514014255/5555350054",
            "5836498732126555009/5555350054"
          ],
          [
            "1678220981897928650/11116776233",
            "11598203411025250873/11116776233"
          ],
          [
            "3339258199983619550/22317675087",
            "7708330665215793781/7439225029"
          ],
          [
            "1660632839671941541/11199205588",
            "11523721530149340687/11199205588"
          ],
          [
            "549530275989388806/3740782739",
            "3821353433355161564/3740782739"
          ],
          [
            "218217039481304955/1499152688",
            "760258920148820239/749576344"
          ],
          [
            "647484273315555105/4491779638",
            "2260576544190797024/2245889819"
          ],
          [
            "1608926867205034377/11266063145",
            "11256918916752935586/11266063145"
          ],
          [
            "532193518886806075/3763440692",
            "3731221519083698571/3763440692"
          ],
          [
            "40567874889419075/289767398",
            "285011337281662203/289767398"
          ],
          [
            "40189487963348768/289917709",
            "282920289265196998/289917709"
          ],
          [
            "55426322274854080/403832219",
            "390957649787345177/403832219"
          ],
          [
            "439599269788360176/3236780627",
            "3107177321524362461/3236780627"
          ],
          [
            "1017918180004055376/7570966123",
            "7208825724934853637/7570966123"
          ],
          [
            "378282535205882688/2843929421",
            "2684403132164174957/2843929421"
          ],
          [
            "5363096513781872/40762427",
            "38135043050993024/40762427"
          ],
          [
            "2961731549006791386/22748241191",
            "21099901672290447762/22748241191"
          ],
          [
            "419295767609403867/3257082638",
            "1496566577735873481/1628541319"
          ],
          [
            "103762103477307093/815034907",
            "742135435707249853/815034907"
          ],
          [
            "358882764004552893/2850986690",
            "1285879057264511929/1425493345"
          ],
          [
            "710066113710557472/5705408273",
            "5097965728287732269/5705408273"
          ],
          [
            "10970529474239720/89195679",
            "35073079117269717/39642524"
          ],
          [
            "86673458532782368/713142587",
            "624643757118894174/713142587"
          ],
          [
            "85556737999989042/712555679",
            "617749567172120048/712555679"
          ],
          [
            "676584361914478710/5703773849",
            "4894075445869422956/5703773849"
          ],
          [
            "1336372540261713081/11406900254",
            "4842088486807726774/5703450127"
          ],
          [
            "2638599264435338838/22806020707",
            "19154784837221403749/22806020707"
          ],
          [
            "16485125288787472/144332367",
            "39961514347601860/48110789"
          ],
          [
            "45966905144612793/407809741",
            "334871509935316441/407809741"
          ],
          [
            "316436409925084251/2844482954",
            "1154572416576896626/1422241477"
          ],
          [
            "415659912301045386/3787121785",
            "3038276976840961261/3787121785"
          ],
          [
            "1228734970600543525/11352030204",
            "2998792650161137135/3784010068"
          ],
          [
            "1208705651864229400/11320624481",
            "8863584451451324332/11320624481"
          ],
          [
            "596643683893503388/5670116839",
            "4382259027986101762/5670116839"
          ],
          [
            "167594067370095000/1615556623",
            "1232793383308330153/1615556623"
          ],
          [
            "72135908784802350/705649633",
            "531397849053354435/705649633"
          ],
          [
            "126272811619113943/1254110019",
            "310514269409071513/418036673"
          ],
          [
            "745718071356119407/7519901443",
            "5508842555200098315/7519901443"
          ],
          [
            "732292815401051920/7500213259",
            "70347591077307522/97405367"
          ],
          [
            "179960727077837835/1872931574",
            "2665704541698788185/3745863148"
          ],
          [
            "2124759500470382688/22477511245",
            "15755597011744564377/22477511245"
          ],
          [
            "2090429104218460989/22480233488",
            "7759133580304359411/11240116744"
          ],
          [
            "1960632988085890/21445777",
            "14570044139205876/21445777"
          ],
          [
            "1010653075045181788/11250628339",
            "7517842633621334880/11250628339"
          ],
          [
            "1987470805359306698/22512354101",
            "14796781027424824680/22512354101"
          ],
          [
            "1959046225123020994/22603756387",
            "14596847005428777306/22603756387"
          ],
          [
            "321670141316534962/3780278141",
            "2398385878973576678/3780278141"
          ],
          [
            "1495338112410800/17913549",
            "3718578576465409/5971183"
          ],
          [
            "1900842921461932850/23225432523",
            "4729132311683182643/7741810841"
          ],
          [
            "951506559882299970/11864775869",
            "7104070795232957427/11864775869"
          ],
          [
            "1952862778206251901/24865599497",
            "14582794269393458100/24865599497"
          ]
        ],
        "max_abs_coordinate": "2917952253",
        "phi_max": "32626980982161072250621858287909401188889296620209412184302081744259419736679318965021268438803026619964601200371359837777689933969121815051441346187485185785876835563203897048796264694322999129953630481554711492375760905913690112808177477997541934737785979616866461311435977806094463439112991646626502573101404272154664873910977657905924717695619775071120814098830597768213536842743590505308942934430470555044938329754325090168748341011899524174888919036317926105336945243560695241825300490200281006066184477935822559933860008955782993172300008728535801165066347333889097656371388672682433637766180702503518792123135626176511346393414825320347791325353061700839212889664897756817458731312735344796016291215125314508165290568233398818877028518646346356373542103688120811550975317042010330619963199079560141822266633414581375583332500140943126044792756485386746104563250574657109531638848823641993219833529817270653601993442463855122026243175923772935509994785507082676794742750738509791743028552653613231635909710161641753779755412880504643747950675098650700300273844223318367666731440586358934310199491931819614317115670291173628045037782225063483094700276090718763561715435592862644785733878834596334036705794003234592175752804603124990588630320305773415250291382098027940773075579507097671050736931511439112927072864370414664205369764707879798886614709352656836538144087347063462313146775565681633836537620814478546747679031210182775802122317488295026836516214985323701078992853301930311177910278833410713958396228395462587124463102943319351297387960098699431597682939837196103957361132078769922022310433229004408603745725789386317884412452465037335229434269896691666228472409170497424924250996196738980726086461662620551939770116211765864246151605251700020422509387263724099518582677120313434000069065878687658928224870517009951489082993606150718196313549079637456442774637430558297654044162097631065302667374334073583848460656100620316101077957012608533427824520528495111145138288878264442234092383755964993877591103640803358890418711164526543663347770235485207178688513877284874084170617105899299922053859521050217005749495591115123619678631863295650981408543454716551378339168325485798473972022399617337339409512931958646066240583191141799427745653272476854452321662107689795076633768361958712102461649227148236188973177698081758323019381174846669578537850669959447214806607546695028533521189351142734627568373809047759065434727890631597730878770469187188745999470479709267933949698360287031593454562017452878254511406597774595380279929348799264575044613276983045665766933344157403083812940387490785912044798722489279536229184248728455288738469545413776381474239254446990184974091671069794791013499778748087533783053740123138432530234374324614703866816382129758781355334561156710275472388479366408795778828826436799745905152958170939538637323608069899349123892267268427936827403754082209984407019908075428609237969287782847842241328598025735702069138735471053455313072268202905803349487703710954538321539059731207816719775396757813469301867986852550619728947510669358937214534241886170978360927480226431453/30751363833023055733692172467303299073006206361404005931337542979656917234808014493756304075447312783051027837642654699854635654897899736737795429810462566714900963715850109989138290564812952024995697017484842891156269354002749747053405403437889445397572048714955849058689798200465640912102583958870850592911287947052923452016051354945504498220778688578102129001018512407386655014558671755910868133892480789458414598053944615201872777958147735863667142381869411382537477008695854358796200261661364337816745065344879370498987885417712297701749334503341205966623034603419921934134379673862289199004546839811965095106648358591411692954585438118505680907215503688736018954959492867366662894712266472418494140976517804162910827811001927661980345438858255048937680261103638291167746567684380872442286613409267306633658285351506738368509368861037151925257514846836243826251745604819753948009559286638478652133852896792732020737938486975126029535161971323003592542253258878274304865501723865431951189234604882050919977029575292144457567222016303921396005228983034436556087955438038468705498229931445766398841019151262753751728430396654428436721058205722478027256583781630348718035108981353594238361337020144309025220197070573360978223304834165204808068359746150749314877144853909417997111206890871186510127695379301612748073575393911659495064822211009576958672604068391682631646883946513179135617204640053608156427376231253062337742940315979615947907322694158242224652284125595576132925208588497269293757932319844682661782494297521069622858639544804848631559613017587462530807985136592777465910670625559057903617487852257660647131561646524652917451506301896005267470729905451144623201711414986262634293521207451083840138655915903354791510419928947773807055624000089501985732094194346054371237415000938407612957061259077555802807471583088690200500447922986794050327620848715844401809371171868453761763477870661352030570088748666677595088309243150194591989681134477206341028258007050281481201671516839850954148519954254201805988410709926379036415828329060868024673344485659258462889042432680113845686187520170600499148962847397775923892909706535058165755630236337971385374895843023980401702289658359020367710371059962444320959059283797904708334624576571451112476667162113591374354370264532617644975561036941874929742930131949292055371088183530227632781623252531780361926450314709316032868913769323668819854832335101506460947740249767881989733910003759076901776465941335587568034328177336155717761164627102614312631614330459148039522158169503927598373203768492238481466716169086143356665256453931699545663099808931627622677082443482889054098606698327143334511788686638404748311184802596304624529261106940367430758574741060110342939747514494389218143802086935010340777714200680489439588402679096309429528753999305993112278780556692810581584559705820465387576479580671955176703332899234731047399533713860407256036691220605629738556959613090174940640565987223160260831815941796610306882705807732495055884917201583856597917472319090508414708790062576043769193605189972939155804173310384829889746121107799692155204992000000000000",
        "phi_maximizing_directions": [
          [
            1,
            0
          ]
        ],
        "polygon_area": "1958579114860006383",
        "signed_double_area": "3917158229720012766",
        "vertex_count": 403
      },
      "id": "comb-200-403",
      "source": "source/comb200_vertices.json",
      "vertices": [
        [
          "0",
          "0"
        ],
        [
          "1000000000",
          "0"
        ],
        [
          "1000000000",
          "2917952253"
        ],
        [
          "0",
          "1000000000"
        ],
        [
          "641201",
          "996441693"
        ],
        [
          "0",
          "995201287"
        ],
        [
          "634677",
          "991717964"
        ],
        [
          "0",
          "990479827"
        ],
        [
          "635057",
          "987031807"
        ],
        [
          "0",
          "985782609"
        ],
        [
          "637225",
          "982359389"
        ],
        [
          "0",
          "981095577"
        ],
        [
          "639852",
          "977694172"
        ],
        [
          "0",
          "976414754"
        ],
        [
          "644407",
          "973024584"
        ],
        [
          "0",
          "971725551"
        ],
        [
          "648314",
          "968349903"
        ],
        [
          "0",
          "967032400"
        ],
        [
          "653207",
          "963666000"
        ],
        [
          "0",
          "962327832"
        ],
        [
          "657751",
          "958972460"
        ],
        [
          "0",
          "957614152"
        ],
        [
          "662729",
          "954267556"
        ],
        [
          "0",
          "952888003"
        ],
        [
          "667409",
          "949551696"
        ],
        [
          "0",
          "948151315"
        ],
        [
          "672114",
          "944825166"
        ],
        [
          "0",
          "943403706"
        ],
        [
          "676770",
          "940087955"
        ],
        [
          "0",
          "938645314"
        ],
        [
          "682189",
          "935336261"
        ],
        [
          "0",
          "933870583"
        ],
        [
          "686819",
          "930572142"
        ],
        [
          "0",
          "929084905"
        ],
        [
          "691507",
          "925796816"
        ],
        [
          "0",
          "924287689"
        ],
        [
          "695850",
          "921011605"
        ],
        [
          "0",
          "919481139"
        ],
        [
          "701516",
          "916210883"
        ],
        [
          "0",
          "914655928"
        ],
        [
          "705052",
          "911401517"
        ],
        [
          "0",
          "909826604"
        ],
        [
          "709975",
          "906581584"
        ],
        [
          "0",
          "904983405"
        ],
        [
          "714682",
          "901748848"
        ],
        [
          "0",
          "900127671"
        ],
        [
          "718657",
          "896906919"
        ],
        [
          "0",
          "895264205"
        ],
        [
          "724284",
          "892049899"
        ],
        [
          "0",
          "890381628"
        ],
        [
          "727906",
          "887182778"
        ],
        [
          "0",
          "885493364"
        ],
        [
          "732014",
          "882307791"
        ],
        [
          "0",
          "880595917"
        ],
        [
          "736011",
          "877424106"
        ],
        [
          "0",
          "875689836"
        ],
        [
          "740182",
          "872531046"
        ],
        [
          "0",
          "870773771"
        ],
        [
          "743748",
          "867630586"
        ],
        [
          "0",
          "865851558"
        ],
        [
          "747856",
          "862721669"
        ],
        [
          "0",
          "860919397"
        ],
        [
          "751936",
          "857802947"
        ],
        [
          "0",
          "855977292"
        ],
        [
          "755744",
          "852875427"
        ],
        [
          "0",
          "851026851"
        ],
        [
          "759172",
          "847941115"
        ],
        [
          "0",
          "846070365"
        ],
        [
          "763007",
          "842999085"
        ],
        [
          "0",
          "841104969"
        ],
        [
          "766857",
          "838048100"
        ],
        [
          "0",
          "836130382"
        ],
        [
          "769391",
          "833093143"
        ],
        [
          "0",
          "831154960"
        ],
        [
          "773693",
          "828130306"
        ],
        [
          "0",
          "826167003"
        ],
        [
          "776848",
          "823159464"
        ],
        [
          "0",
          "821173767"
        ],
        [
          "780168",
          "818182662"
        ],
        [
          "0",
          "816173969"
        ],
        [
          "782877",
          "813201593"
        ],
        [
          "0",
          "811171317"
        ],
        [
          "785708",
          "808217132"
        ],
        [
          "0",
          "806164807"
        ],
        [
          "789056",
          "803226818"
        ],
        [
          "0",
          "801150914"
        ],
        [
          "792363",
          "798229270"
        ],
        [
          "0",
          "796129708"
        ],
        [
          "795325",
          "793225666"
        ],
        [
          "0",
          "791103187"
        ],
        [
          "798746",
          "788215045"
        ],
        [
          "0",
          "786068234"
        ],
        [
          "800133",
          "783203288"
        ],
        [
          "0",
          "781037487"
        ],
        [
          "804275",
          "778185777"
        ],
        [
          "0",
          "775993344"
        ],
        [
          "806841",
          "773160497"
        ],
        [
          "0",
          "770945538"
        ],
        [
          "809566",
          "768130941"
        ],
        [
          "0",
          "765892861"
        ],
        [
          "811951",
          "763097640"
        ],
        [
          "0",
          "760837223"
        ],
        [
          "813475",
          "758064242"
        ],
        [
          "0",
          "755783769"
        ],
        [
          "816482",
          "753027868"
        ],
        [
          "0",
          "750723024"
        ],
        [
          "819278",
          "747984902"
        ],
        [
          "0",
          "745656099"
        ],
        [
          "821834",
          "742936531"
        ],
        [
          "0",
          "740584281"
        ],
        [
          "824046",
          "737884357"
        ],
        [
          "0",
          "735509493"
        ],
        [
          "825662",
          "732831073"
        ],
        [
          "0",
          "730435182"
        ],
        [
          "828920",
          "727772871"
        ],
        [
          "0",
          "725351011"
        ],
        [
          "831291",
          "722707668"
        ],
        [
          "0",
          "720262250"
        ],
        [
          "832486",
          "717641529"
        ],
        [
          "0",
          "715175892"
        ],
        [
          "834345",
          "712575576"
        ],
        [
          "0",
          "710087631"
        ],
        [
          "836858",
          "707505618"
        ],
        [
          "0",
          "704993251"
        ],
        [
          "838491",
          "702432208"
        ],
        [
          "0",
          "699897917"
        ],
        [
          "840626",
          "697356228"
        ],
        [
          "0",
          "694798346"
        ],
        [
          "841784",
          "692278886"
        ],
        [
          "0",
          "689700265"
        ],
        [
          "843073",
          "687202514"
        ],
        [
          "0",
          "684602644"
        ],
        [
          "845218",
          "682123972"
        ],
        [
          "0",
          "679500063"
        ],
        [
          "846834",
          "677041970"
        ],
        [
          "0",
          "674395521"
        ],
        [
          "849293",
          "671955501"
        ],
        [
          "0",
          "669283702"
        ],
        [
          "849980",
          "666866793"
        ],
        [
          "0",
          "664175101"
        ],
        [
          "852051",
          "661777251"
        ],
        [
          "0",
          "659061142"
        ],
        [
          "853484",
          "656684096"
        ],
        [
          "0",
          "653945457"
        ],
        [
          "855512",
          "651587490"
        ],
        [
          "0",
          "648824253"
        ],
        [
          "856843",
          "646487237"
        ],
        [
          "0",
          "643701508"
        ],
        [
          "857171",
          "641388063"
        ],
        [
          "0",
          "638583010"
        ],
        [
          "858645",
          "636289906"
        ],
        [
          "0",
          "633461662"
        ],
        [
          "859917",
          "631189365"
        ],
        [
          "0",
          "628338454"
        ],
        [
          "860941",
          "626087530"
        ],
        [
          "0",
          "623214653"
        ],
        [
          "861252",
          "620986848"
        ],
        [
          "0",
          "618094294"
        ],
        [
          "862229",
          "615887749"
        ],
        [
          "0",
          "612973176"
        ],
        [
          "864272",
          "610785093"
        ],
        [
          "0",
          "607844723"
        ],
        [
          "865071",
          "605678214"
        ],
        [
          "0",
          "602716145"
        ],
        [
          "865674",
          "600571587"
        ],
        [
          "0",
          "597588378"
        ],
        [
          "867514",
          "595462622"
        ],
        [
          "0",
          "592453852"
        ],
        [
          "868479",
          "590349006"
        ],
        [
          "0",
          "587317562"
        ],
        [
          "867999",
          "585237003"
        ],
        [
          "0",
          "582187856"
        ],
        [
          "869462",
          "580126784"
        ],
        [
          "0",
          "577052986"
        ],
        [
          "870003",
          "575013524"
        ],
        [
          "0",
          "571918201"
        ],
        [
          "870519",
          "569900297"
        ],
        [
          "0",
          "566783427"
        ],
        [
          "870304",
          "564788652"
        ],
        [
          "0",
          "561652775"
        ],
        [
          "871508",
          "559677752"
        ],
        [
          "0",
          "556517627"
        ],
        [
          "872255",
          "554563330"
        ],
        [
          "0",
          "551380466"
        ],
        [
          "872020",
          "549448990"
        ],
        [
          "0",
          "546246884"
        ],
        [
          "872806",
          "544335841"
        ],
        [
          "0",
          "541110627"
        ],
        [
          "873412",
          "539220332"
        ],
        [
          "0",
          "535972536"
        ],
        [
          "874054",
          "534102830"
        ],
        [
          "0",
          "530832185"
        ],
        [
          "873896",
          "528984681"
        ],
        [
          "0",
          "525694081"
        ],
        [
          "874048",
          "523867994"
        ],
        [
          "0",
          "520556172"
        ],
        [
          "874494",
          "518750787"
        ],
        [
          "0",
          "515416506"
        ],
        [
          "874539",
          "513632554"
        ],
        [
          "0",
          "510277227"
        ],
        [
          "874749",
          "508514264"
        ],
        [
          "0",
          "505137149"
        ],
        [
          "874290",
          "503396409"
        ],
        [
          "0",
          "500000000"
        ],
        [
          "874290",
          "498280436"
        ],
        [
          "0",
          "494862851"
        ],
        [
          "874749",
          "493163462"
        ],
        [
          "0",
          "489722773"
        ],
        [
          "874539",
          "488044771"
        ],
        [
          "0",
          "484583494"
        ],
        [
          "874494",
          "482926450"
        ],
        [
          "0",
          "479443828"
        ],
        [
          "874048",
          "477808388"
        ],
        [
          "0",
          "474305919"
        ],
        [
          "873896",
          "472691410"
        ],
        [
          "0",
          "469167815"
        ],
        [
          "874054",
          "467573564"
        ],
        [
          "0",
          "464027464"
        ],
        [
          "873412",
          "462454831"
        ],
        [
          "0",
          "458889373"
        ],
        [
          "872806",
          "457338158"
        ],
        [
          "0",
          "453753116"
        ],
        [
          "872020",
          "452223502"
        ],
        [
          "0",
          "448619534"
        ],
        [
          "872255",
          "447109614"
        ],
        [
          "0",
          "443482373"
        ],
        [
          "871508",
          "441993758"
        ],
        [
          "0",
          "438347225"
        ],
        [
          "870304",
          "436880550"
        ],
        [
          "0",
          "433216573"
        ],
        [
          "870519",
          "431769317"
        ],
        [
          "0",
          "428081799"
        ],
        [
          "870003",
          "426655100"
        ],
        [
          "0",
          "422947014"
        ],
        [
          "869462",
          "421540802"
        ],
        [
          "0",
          "417812144"
        ],
        [
          "867999",
          "416427778"
        ],
        [
          "0",
          "412682438"
        ],
        [
          "868479",
          "411316695"
        ],
        [
          "0",
          "407546148"
        ],
        [
          "867514",
          "406201229"
        ],
        [
          "0",
          "402411622"
        ],
        [
          "865674",
          "401088735"
        ],
        [
          "0",
          "397283855"
        ],
        [
          "865071",
          "395980950"
        ],
        [
          "0",
          "392155277"
        ],
        [
          "864272",
          "390872540"
        ],
        [
          "0",
          "387026824"
        ],
        [
          "862229",
          "385765964"
        ],
        [
          "0",
          "381905706"
        ],
        [
          "861252",
          "380664992"
        ],
        [
          "0",
          "376785347"
        ],
        [
          "860941",
          "375563714"
        ],
        [
          "0",
          "371661546"
        ],
        [
          "859917",
          "370459916"
        ],
        [
          "0",
          "366538338"
        ],
        [
          "858645",
          "365356933"
        ],
        [
          "0",
          "361416990"
        ],
        [
          "857171",
          "360255950"
        ],
        [
          "0",
          "356298492"
        ],
        [
          "856843",
          "355156146"
        ],
        [
          "0",
          "351175747"
        ],
        [
          "855512",
          "350053341"
        ],
        [
          "0",
          "346054543"
        ],
        [
          "853484",
          "344952846"
        ],
        [
          "0",
          "340938858"
        ],
        [
          "852051",
          "339856942"
        ],
        [
          "0",
          "335824899"
        ],
        [
          "849980",
          "334763428"
        ],
        [
          "0",
          "330716298"
        ],
        [
          "849293",
          "329673403"
        ],
        [
          "0",
          "325604479"
        ],
        [
          "846834",
          "324582217"
        ],
        [
          "0",
          "320499937"
        ],
        [
          "845218",
          "319497116"
        ],
        [
          "0",
          "315397356"
        ],
        [
          "843073",
          "314414459"
        ],
        [
          "0",
          "310299735"
        ],
        [
          "841784",
          "309335615"
        ],
        [
          "0",
          "305201654"
        ],
        [
          "840626",
          "304256052"
        ],
        [
          "0",
          "300102083"
        ],
        [
          "838491",
          "299175977"
        ],
        [
          "0",
          "295006749"
        ],
        [
          "836858",
          "294099436"
        ],
        [
          "0",
          "289912369"
        ],
        [
          "834345",
          "289024658"
        ],
        [
          "0",
          "284824108"
        ],
        [
          "832486",
          "283955139"
        ],
        [
          "0",
          "279737750"
        ],
        [
          "831291",
          "278886708"
        ],
        [
          "0",
          "274648989"
        ],
        [
          "828920",
          "273816958"
        ],
        [
          "0",
          "269564818"
        ],
        [
          "825662",
          "268752508"
        ],
        [
          "0",
          "264490507"
        ],
        [
          "824046",
          "263696123"
        ],
        [
          "0",
          "259415719"
        ],
        [
          "821834",
          "258639707"
        ],
        [
          "0",
          "254343901"
        ],
        [
          "819278",
          "253586434"
        ],
        [
          "0",
          "249276976"
        ],
        [
          "816482",
          "248538105"
        ],
        [
          "0",
          "244216231"
        ],
        [
          "813475",
          "243495965"
        ],
        [
          "0",
          "239162777"
        ],
        [
          "811951",
          "238459644"
        ],
        [
          "0",
          "234107139"
        ],
        [
          "809566",
          "233421768"
        ],
        [
          "0",
          "229054462"
        ],
        [
          "806841",
          "228386986"
        ],
        [
          "0",
          "224006656"
        ],
        [
          "804275",
          "223356783"
        ],
        [
          "0",
          "218962513"
        ],
        [
          "800133",
          "218331330"
        ],
        [
          "0",
          "213931766"
        ],
        [
          "798746",
          "213316911"
        ],
        [
          "0",
          "208896813"
        ],
        [
          "795325",
          "208299729"
        ],
        [
          "0",
          "203870292"
        ],
        [
          "792363",
          "203290445"
        ],
        [
          "0",
          "198849086"
        ],
        [
          "789056",
          "198286555"
        ],
        [
          "0",
          "193835193"
        ],
        [
          "785708",
          "193289818"
        ],
        [
          "0",
          "188828683"
        ],
        [
          "782877",
          "188299929"
        ],
        [
          "0",
          "183826031"
        ],
        [
          "780168",
          "183313662"
        ],
        [
          "0",
          "178826233"
        ],
        [
          "776848",
          "178330492"
        ],
        [
          "0",
          "173832997"
        ],
        [
          "773693",
          "173353601"
        ],
        [
          "0",
          "168845040"
        ],
        [
          "769391",
          "168382512"
        ],
        [
          "0",
          "163869618"
        ],
        [
          "766857",
          "163422695"
        ],
        [
          "0",
          "158895031"
        ],
        [
          "763007",
          "158464327"
        ],
        [
          "0",
          "153929635"
        ],
        [
          "759172",
          "153514941"
        ],
        [
          "0",
          "148973149"
        ],
        [
          "755744",
          "148574053"
        ],
        [
          "0",
          "144022708"
        ],
        [
          "751936",
          "143639229"
        ],
        [
          "0",
          "139080603"
        ],
        [
          "747856",
          "138712682"
        ],
        [
          "0",
          "134148442"
        ],
        [
          "743748",
          "133795887"
        ],
        [
          "0",
          "129226229"
        ],
        [
          "740182",
          "128888588"
        ],
        [
          "0",
          "124310164"
        ],
        [
          "736011",
          "123987529"
        ],
        [
          "0",
          "119404083"
        ],
        [
          "732014",
          "119096177"
        ],
        [
          "0",
          "114506636"
        ],
        [
          "727906",
          "114213310"
        ],
        [
          "0",
          "109618372"
        ],
        [
          "724284",
          "109339243"
        ],
        [
          "0",
          "104735795"
        ],
        [
          "718657",
          "104471431"
        ],
        [
          "0",
          "99872329"
        ],
        [
          "714682",
          "99621877"
        ],
        [
          "0",
          "95016595"
        ],
        [
          "709975",
          "94780115"
        ],
        [
          "0",
          "90173396"
        ],
        [
          "705052",
          "89950738"
        ],
        [
          "0",
          "85344072"
        ],
        [
          "701516",
          "85134592"
        ],
        [
          "0",
          "80518861"
        ],
        [
          "695850",
          "80323003"
        ],
        [
          "0",
          "75712311"
        ],
        [
          "691507",
          "75529461"
        ],
        [
          "0",
          "70915095"
        ],
        [
          "686819",
          "70745145"
        ],
        [
          "0",
          "66129417"
        ],
        [
          "682189",
          "65972145"
        ],
        [
          "0",
          "61354686"
        ],
        [
          "676770",
          "61210057"
        ],
        [
          "0",
          "56596294"
        ],
        [
          "672114",
          "56463916"
        ],
        [
          "0",
          "51848685"
        ],
        [
          "667409",
          "51728363"
        ],
        [
          "0",
          "47111997"
        ],
        [
          "662729",
          "47003526"
        ],
        [
          "0",
          "42385848"
        ],
        [
          "657751",
          "42289074"
        ],
        [
          "0",
          "37672168"
        ],
        [
          "653207",
          "37586820"
        ],
        [
          "0",
          "32967600"
        ],
        [
          "648314",
          "32893532"
        ],
        [
          "0",
          "28274449"
        ],
        [
          "644407",
          "28211358"
        ],
        [
          "0",
          "23585246"
        ],
        [
          "639852",
          "23533033"
        ],
        [
          "0",
          "18904423"
        ],
        [
          "637225",
          "18862777"
        ],
        [
          "0",
          "14217391"
        ],
        [
          "635057",
          "14186202"
        ],
        [
          "0",
          "9520173"
        ],
        [
          "634677",
          "9499316"
        ],
        [
          "0",
          "4798713"
        ],
        [
          "641201",
          "4788100"
        ]
      ]
    },
    {
      "description": "Certified 250-notch comb before lattice stretch",
      "expected": {
        "G": "918868888366627239880376926743911876058916129221412350466930848204531001502362498630908707227476119259400205946406766886619918922014561096264560446021912231457210003247096325232855016119978857456113456708978058208807268314448916042387984567455768718632463219522465110790250933284441580173763140830190271043255607357994669913134847322860471835349602607726373385186579642748068971623594089301717816033041019134064551105725646173578845314758903993425829148768494702434439216184939547837792920643756832655487535675901564466372758193898543626741830027245270358693988609270781825229763745322660707343880673897527277876896244544121178898527771262202396450226055198057029700860780044817219062833615065366272685736507716068432812199691634363142906333709624881048744311228540291543656612952859266170860154681444465004106800116063094881770201411092603043522511356295898328716901287722962255279810547730578061974698700471368011350803612972548887609030777737042248022500577612430239280645589773004882078209294129570365744315490714310366977140939753474550243811369969236854216768121056082316123465122334635786691545188437611718601549087354112157229068567372016700775876546289503575725489174909626145377646848602128247602419144465028569809396234562338479334225277463722035091186707900256551687625992994186942823218566138997205317439875583346693209192107806295066670133821638268366691968646289223062481241954686663158626180262358366911620637851066012135583232765721005519233523980652561874603543346140899553670179470239028945773079999909148941115798174730168898477177239202620432427688582599626323268605340541058555361656284128993884035244957908156489077868441395319998734338282184429448397366954874366423158215374977479142820169964885785633637502670064362128624142460890590197413943257314271957447617742378854631770375023468453488845568877343471766758442271045411043989797889792269770434475277691846629876958373024264757669243315809357234813854936535639486240436137619225211556698100517898906657471847681166799088652780451382558947096107757573987696739217732620308440162969925900118163936973886627715837789360611042708497810320698249775016217956796820676853523438665148322618771028877390432292374721179841525649239448957361658907555334733666902223099271492099856228427519615478375914240462916678977374764558541584704795938024941513402415514189682773856725931952624511571490848273580173305551481471449098156780849450712626962851248794215433675966316722213414745311871662813251927093134555979383952419815685750927373137161709808435079618094382665591226775661331777460985405686371070232380334352467781245294604353629009910361907193892155088933082320924953358681561606024103974419035708170544803666636726118799741491302877207103364842058623123385340818587160366923724443741088965915092464755879953580643902318386076783387593151799359883958785885159406833312442247520803692493299769898066400624049682707438993704878322858996275834213851895091728766400682845430372349587559777327061793773331512803090633933549471015891427996354734886174081760374456163371471612081381443700551842607551070436516288383221663881258726668736215004306666427540606800949372537350437978287533277585289791195390532997308432203527236448668169898832564441420971775343613527108308931223180074361994266165939921018987189973761838348753689642887041647592999064976326532685095951933128140511012720317052324436380640239689756676069539/1003677949711630587443318372758136951199830179590949561033724071108417191413123831356852531349814173456171647844749621131043001926997993452974500655018483087032260975445548331201078358263186872701458875634798950834503158816795618358749387928404197814149847802802264788709360673378596733769344530494394898090179851415358103155143780312920788354505113013428038499376426014245413930966728782659711048104313877184978739939220625594406065257005549837045643607019961033865678890712772063639808270687641512500342259531074301511054869138291400852001860701374406298138253097415448315863392295136171860171971104720690812377127685200093093839715313800309036339002205333564614238446234007548239188778097667973024601475538182751410183820483198705937940054421249679801471236696415098832994114391787053608738006690031197526189202782083931150362109616331411487436247971851534649725407358372202109171528847725954295220188299855222231153830062684553186059352534643431552526990311880590661035063723056415659647196356079667509282598909623772458057212568913169899156214094574638334366526950715934618685268294356849616326733691075666916740428772366295573322318137351021207350614886225485909483660152236405467437674993028780261738102142586315467840221062297230473347356059818095635612110871564246269373887210068282474293902894639150837315715371962368720182665447866804814991727255892865565188203424305259443990455445439894467791233517126864887324299589999124790961435062689242875721772933988129369660813092754089113981114425323468804192887978267615887999244296496344870531781753303275428651151027691860447543516780436162410421918748588511990363931679222683210246976980725821219468604758795971545662201354216116293495749614450988720836343863511673147681535180373530285282595592734559033922555277304098929326226423666244585850335806273449870358085476327117363970163325410506822720528652864544847299009595387228923897571378761558274133499745402636625116803688922617110167129444718920523776562763584301320050474688955946276918495687369275853858201464894135359360969523707344187289682498982685483680053225084425558885291025715504556038496028039932176036462222843622798795105879926031502733426050039530442859386667166053072783225227761494773255228838128510271625828762560064107590489857511573058290460328159256883221254522501185779777742084996685688055037745762561621485327168493964799641176657046292960181207831477345137090829003494040571477093408225639619650666353344037526957651401359427356052307511529601757361038873059159331376890677438545673765627978557678244019138378065171109849432140269980152447723427800458306831096367171776578064544814010928975681392601345892717785940935959866628529554502462037718656018623907099899250848943087324682660323082511182328028200969178466835376870927313069589790457964659817676909268336819066415065876643929839231439044692248272766855775908283761413477099573251154880644901007898356048016817282508785864265549323943874938263593695738781857273695296644069392890118745926053239826093385570271198078712622942139251480512631074214248334014767604957550856190233340469182088480642634915223569932606954795635657586989907132103116694283358124772083903349652339336501082851222468191291520912329755441289661208989708857465782509352982329770436173803146833931913319707650155264926485739897198234210758101954908957678526152570267082912986937070475487404400093290196536260564012704000",
        "hull_area": "1956188896500000000",
        "hull_vertices": [
          [
            "0",
            "0"
          ],
          [
            "1000000000",
            "0"
          ],
          [
            "1000000000",
            "2912377793"
          ],
          [
            "0",
            "1000000000"
          ]
        ],
        "kernel_active_edge_indices": [
          [
            3,
            502
          ],
          [
            3,
            5
          ],
          [
            5,
            7
          ],
          [
            7,
            9
          ],
          [
            9,
            11
          ],
          [
            11,
            13
          ],
          [
            13,
            15
          ],
          [
            15,
            17
          ],
          [
            17,
            19
          ],
          [
            19,
            21
          ],
          [
            21,
            23
          ],
          [
            23,
            25
          ],
          [
            25,
            27
          ],
          [
            27,
            29
          ],
          [
            29,
            31
          ],
          [
            31,
            33
          ],
          [
            33,
            35
          ],
          [
            35,
            37
          ],
          [
            37,
            39
          ],
          [
            39,
            41
          ],
          [
            41,
            43
          ],
          [
            43,
            45
          ],
          [
            45,
            47
          ],
          [
            47,
            49
          ],
          [
            49,
            51
          ],
          [
            51,
            53
          ],
          [
            53,
            55
          ],
          [
            55,
            57
          ],
          [
            57,
            59
          ],
          [
            59,
            61
          ],
          [
            61,
            63
          ],
          [
            63,
            65
          ],
          [
            65,
            67
          ],
          [
            67,
            69
          ],
          [
            69,
            71
          ],
          [
            71,
            73
          ],
          [
            73,
            75
          ],
          [
            75,
            77
          ],
          [
            77,
            79
          ],
          [
            79,
            81
          ],
          [
            81,
            83
          ],
          [
            83,
            85
          ],
          [
            85,
            87
          ],
          [
            87,
            89
          ],
          [
            89,
            91
          ],
          [
            91,
            93
          ],
          [
            93,
            95
          ],
          [
            95,
            97
          ],
          [
            97,
            99
          ],
          [
            99,
            101
          ],
          [
            101,
            103
          ],
          [
            103,
            105
          ],
          [
            105,
            107
          ],
          [
            107,
            109
          ],
          [
            109,
            111
          ],
          [
            111,
            113
          ],
          [
            113,
            115
          ],
          [
            115,
            117
          ],
          [
            117,
            119
          ],
          [
            119,
            121
          ],
          [
            121,
            123
          ],
          [
            123,
            125
          ],
          [
            125,
            127
          ],
          [
            127,
            129
          ],
          [
            129,
            131
          ],
          [
            131,
            133
          ],
          [
            133,
            135
          ],
          [
            135,
            137
          ],
          [
            137,
            139
          ],
          [
            139,
            141
          ],
          [
            141,
            143
          ],
          [
            143,
            145
          ],
          [
            145,
            147
          ],
          [
            147,
            149
          ],
          [
            149,
            151
          ],
          [
            151,
            153
          ],
          [
            153,
            155
          ],
          [
            155,
            157
          ],
          [
            157,
            159
          ],
          [
            159,
            161
          ],
          [
            161,
            163
          ],
          [
            163,
            165
          ],
          [
            165,
            167
          ],
          [
            167,
            169
          ],
          [
            169,
            171
          ],
          [
            171,
            173
          ],
          [
            173,
            175
          ],
          [
            175,
            177
          ],
          [
            177,
            179
          ],
          [
            179,
            181
          ],
          [
            181,
            183
          ],
          [
            183,
            185
          ],
          [
            185,
            187
          ],
          [
            187,
            189
          ],
          [
            189,
            191
          ],
          [
            191,
            193
          ],
          [
            193,
            195
          ],
          [
            195,
            197
          ],
          [
            197,
            199
          ],
          [
            199,
            201
          ],
          [
            201,
            203
          ],
          [
            203,
            205
          ],
          [
            205,
            207
          ],
          [
            207,
            209
          ],
          [
            209,
            211
          ],
          [
            211,
            213
          ],
          [
            213,
            215
          ],
          [
            215,
            217
          ],
          [
            217,
            219
          ],
          [
            219,
            221
          ],
          [
            221,
            223
          ],
          [
            223,
            225
          ],
          [
            225,
            227
          ],
          [
            227,
            229
          ],
          [
            229,
            231
          ],
          [
            231,
            235
          ],
          [
            235,
            237
          ],
          [
            237,
            239
          ],
          [
            239,
            241
          ],
          [
            241,
            243
          ],
          [
            243,
            245
          ],
          [
            245,
            247
          ],
          [
            247,
            249
          ],
          [
            249,
            251
          ],
          [
            251,
            253
          ],
          [
            253,
            255
          ],
          [
            255,
            257
          ],
          [
            257,
            259
          ],
          [
            259,
            261
          ],
          [
            261,
            263
          ],
          [
            263,
            265
          ],
          [
            265,
            267
          ],
          [
            267,
            269
          ],
          [
            269,
            271
          ],
          [
            271,
            273
          ],
          [
            273,
            275
          ],
          [
            275,
            277
          ],
          [
            277,
            279
          ],
          [
            279,
            281
          ],
          [
            281,
            283
          ],
          [
            283,
            287
          ],
          [
            287,
            289
          ],
          [
            289,
            291
          ],
          [
            291,
            293
          ],
          [
            293,
            295
          ],
          [
            295,
            297
          ],
          [
            297,
            299
          ],
          [
            299,
            301
          ],
          [
            301,
            303
          ],
          [
            303,
            305
          ],
          [
            305,
            307
          ],
          [
            307,
            309
          ],
          [
            309,
            311
          ],
          [
            311,
            313
          ],
          [
            313,
            315
          ],
          [
            315,
            317
          ],
          [
            317,
            319
          ],
          [
            319,
            321
          ],
          [
            321,
            323
          ],
          [
            323,
            325
          ],
          [
            325,
            327
          ],
          [
            327,
            329
          ],
          [
            329,
            331
          ],
          [
            331,
            333
          ],
          [
            333,
            335
          ],
          [
            335,
            337
          ],
          [
            337,
            339
          ],
          [
            339,
            341
          ],
          [
            341,
            343
          ],
          [
            343,
            345
          ],
          [
            345,
            347
          ],
          [
            347,
            349
          ],
          [
            349,
            351
          ],
          [
            351,
            353
          ],
          [
            353,
            355
          ],
          [
            355,
            357
          ],
          [
            357,
            359
          ],
          [
            359,
            361
          ],
          [
            361,
            363
          ],
          [
            363,
            365
          ],
          [
            365,
            371
          ],
          [
            371,
            373
          ],
          [
            373,
            375
          ],
          [
            375,
            377
          ],
          [
            377,
            379
          ],
          [
            379,
            381
          ],
          [
            381,
            383
          ],
          [
            383,
            385
          ],
          [
            385,
            387
          ],
          [
            387,
            389
          ],
          [
            389,
            391
          ],
          [
            391,
            393
          ],
          [
            393,
            397
          ],
          [
            397,
            399
          ],
          [
            399,
            401
          ],
          [
            401,
            403
          ],
          [
            403,
            405
          ],
          [
            405,
            407
          ],
          [
            407,
            409
          ],
          [
            409,
            411
          ],
          [
            411,
            413
          ],
          [
            413,
            415
          ],
          [
            415,
            417
          ],
          [
            417,
            419
          ],
          [
            419,
            421
          ],
          [
            421,
            423
          ],
          [
            423,
            425
          ],
          [
            425,
            427
          ],
          [
            427,
            429
          ],
          [
            429,
            431
          ],
          [
            431,
            433
          ],
          [
            433,
            435
          ],
          [
            435,
            437
          ],
          [
            437,
            441
          ],
          [
            441,
            447
          ],
          [
            447,
            449
          ],
          [
            449,
            453
          ],
          [
            453,
            457
          ],
          [
            457,
            459
          ],
          [
            459,
            461
          ],
          [
            461,
            463
          ],
          [
            463,
            467
          ],
          [
            467,
            471
          ],
          [
            471,
            475
          ],
          [
            475,
            479
          ],
          [
            479,
            481
          ],
          [
            481,
            485
          ],
          [
            485,
            487
          ],
          [
            487,
            491
          ],
          [
            491,
            493
          ],
          [
            493,
            495
          ],
          [
            495,
            497
          ],
          [
            497,
            499
          ],
          [
            0,
            499
          ],
          [
            0,
            1
          ],
          [
            1,
            2
          ],
          [
            2,
            6
          ],
          [
            6,
            8
          ],
          [
            8,
            10
          ],
          [
            10,
            12
          ],
          [
            12,
            14
          ],
          [
            14,
            18
          ],
          [
            18,
            20
          ],
          [
            20,
            24
          ],
          [
            24,
            26
          ],
          [
            26,
            30
          ],
          [
            30,
            34
          ],
          [
            34,
            38
          ],
          [
            38,
            42
          ],
          [
            42,
            46
          ],
          [
            46,
            48
          ],
          [
            48,
            52
          ],
          [
            52,
            56
          ],
          [
            56,
            58
          ],
          [
            58,
            64
          ],
          [
            64,
            68
          ],
          [
            68,
            70
          ],
          [
            70,
            72
          ],
          [
            72,
            74
          ],
          [
            74,
            76
          ],
          [
            76,
            78
          ],
          [
            78,
            80
          ],
          [
            80,
            82
          ],
          [
            82,
            84
          ],
          [
            84,
            86
          ],
          [
            86,
            88
          ],
          [
            88,
            90
          ],
          [
            90,
            92
          ],
          [
            92,
            94
          ],
          [
            94,
            96
          ],
          [
            96,
            98
          ],
          [
            98,
            100
          ],
          [
            100,
            102
          ],
          [
            102,
            104
          ],
          [
            104,
            106
          ],
          [
            106,
            108
          ],
          [
            108,
            112
          ],
          [
            112,
            114
          ],
          [
            114,
            116
          ],
          [
            116,
            118
          ],
          [
            118,
            120
          ],
          [
            120,
            122
          ],
          [
            122,
            124
          ],
          [
            124,
            126
          ],
          [
            126,
            128
          ],
          [
            128,
            130
          ],
          [
            130,
            132
          ],
          [
            132,
            134
          ],
          [
            134,
            140
          ],
          [
            140,
            142
          ],
          [
            142,
            144
          ],
          [
            144,
            146
          ],
          [
            146,
            148
          ],
          [
            148,
            150
          ],
          [
            150,
            152
          ],
          [
            152,
            154
          ],
          [
            154,
            156
          ],
          [
            156,
            158
          ],
          [
            158,
            160
          ],
          [
            160,
            162
          ],
          [
            162,
            164
          ],
          [
            164,
            166
          ],
          [
            166,
            168
          ],
          [
            168,
            170
          ],
          [
            170,
            172
          ],
          [
            172,
            174
          ],
          [
            174,
            176
          ],
          [
            176,
            178
          ],
          [
            178,
            180
          ],
          [
            180,
            182
          ],
          [
            182,
            184
          ],
          [
            184,
            186
          ],
          [
            186,
            188
          ],
          [
            188,
            190
          ],
          [
            190,
            192
          ],
          [
            192,
            194
          ],
          [
            194,
            196
          ],
          [
            196,
            198
          ],
          [
            198,
            200
          ],
          [
            200,
            202
          ],
          [
            202,
            204
          ],
          [
            204,
            206
          ],
          [
            206,
            208
          ],
          [
            208,
            210
          ],
          [
            210,
            212
          ],
          [
            212,
            214
          ],
          [
            214,
            216
          ],
          [
            216,
            218
          ],
          [
            218,
            222
          ],
          [
            222,
            224
          ],
          [
            224,
            226
          ],
          [
            226,
            228
          ],
          [
            228,
            230
          ],
          [
            230,
            232
          ],
          [
            232,
            234
          ],
          [
            234,
            236
          ],
          [
            236,
            238
          ],
          [
            238,
            240
          ],
          [
            240,
            242
          ],
          [
            242,
            244
          ],
          [
            244,
            246
          ],
          [
            246,
            248
          ],
          [
            248,
            250
          ],
          [
            250,
            252
          ],
          [
            252,
            254
          ],
          [
            254,
            256
          ],
          [
            256,
            258
          ],
          [
            258,
            260
          ],
          [
            260,
            262
          ],
          [
            262,
            264
          ],
          [
            264,
            266
          ],
          [
            266,
            268
          ],
          [
            268,
            270
          ],
          [
            270,
            274
          ],
          [
            274,
            276
          ],
          [
            276,
            278
          ],
          [
            278,
            280
          ],
          [
            280,
            282
          ],
          [
            282,
            284
          ],
          [
            284,
            286
          ],
          [
            286,
            288
          ],
          [
            288,
            290
          ],
          [
            290,
            292
          ],
          [
            292,
            294
          ],
          [
            294,
            296
          ],
          [
            296,
            298
          ],
          [
            298,
            300
          ],
          [
            300,
            302
          ],
          [
            302,
            304
          ],
          [
            304,
            306
          ],
          [
            306,
            308
          ],
          [
            308,
            310
          ],
          [
            310,
            312
          ],
          [
            312,
            314
          ],
          [
            314,
            316
          ],
          [
            316,
            318
          ],
          [
            318,
            320
          ],
          [
            320,
            322
          ],
          [
            322,
            324
          ],
          [
            324,
            326
          ],
          [
            326,
            328
          ],
          [
            328,
            330
          ],
          [
            330,
            332
          ],
          [
            332,
            334
          ],
          [
            334,
            336
          ],
          [
            336,
            338
          ],
          [
            338,
            340
          ],
          [
            340,
            342
          ],
          [
            342,
            344
          ],
          [
            344,
            346
          ],
          [
            346,
            348
          ],
          [
            348,
            350
          ],
          [
            350,
            352
          ],
          [
            352,
            354
          ],
          [
            354,
            356
          ],
          [
            356,
            358
          ],
          [
            358,
            360
          ],
          [
            360,
            362
          ],
          [
            362,
            364
          ],
          [
            364,
            366
          ],
          [
            366,
            368
          ],
          [
            368,
            370
          ],
          [
            370,
            372
          ],
          [
            372,
            374
          ],
          [
            374,
            376
          ],
          [
            376,
            378
          ],
          [
            378,
            380
          ],
          [
            380,
            382
          ],
          [
            382,
            384
          ],
          [
            384,
            386
          ],
          [
            386,
            388
          ],
          [
            388,
            390
          ],
          [
            390,
            392
          ],
          [
            392,
            394
          ],
          [
            394,
            396
          ],
          [
            396,
            398
          ],
          [
            398,
            400
          ],
          [
            400,
            402
          ],
          [
            402,
            404
          ],
          [
            404,
            406
          ],
          [
            406,
            408
          ],
          [
            408,
            410
          ],
          [
            410,
            412
          ],
          [
            412,
            414
          ],
          [
            414,
            416
          ],
          [
            416,
            418
          ],
          [
            418,
            420
          ],
          [
            420,
            422
          ],
          [
            422,
            424
          ],
          [
            424,
            426
          ],
          [
            426,
            428
          ],
          [
            428,
            430
          ],
          [
            430,
            432
          ],
          [
            432,
            434
          ],
          [
            434,
            436
          ],
          [
            436,
            438
          ],
          [
            438,
            440
          ],
          [
            440,
            442
          ],
          [
            442,
            444
          ],
          [
            444,
            446
          ],
          [
            446,
            448
          ],
          [
            448,
            450
          ],
          [
            450,
            452
          ],
          [
            452,
            454
          ],
          [
            454,
            456
          ],
          [
            456,
            458
          ],
          [
            458,
            460
          ],
          [
            460,
            462
          ],
          [
            462,
            464
          ],
          [
            464,
            466
          ],
          [
            466,
            468
          ],
          [
            468,
            470
          ],
          [
            470,
            472
          ],
          [
            472,
            474
          ],
          [
            474,
            476
          ],
          [
            476,
            478
          ],
          [
            478,
            480
          ],
          [
            480,
            482
          ],
          [
            482,
            484
          ],
          [
            484,
            486
          ],
          [
            486,
            488
          ],
          [
            488,
            490
          ],
          [
            490,
            492
          ],
          [
            492,
            494
          ],
          [
            494,
            496
          ],
          [
            496,
            498
          ],
          [
            498,
            500
          ],
          [
            500,
            502
          ]
        ],
        "kernel_area": "918868888366627239880376926743911876058916129221412350466930848204531001502362498630908707227476119259400205946406766886619918922014561096264560446021912231457210003247096325232855016119978857456113456708978058208807268314448916042387984567455768718632463219522465110790250933284441580173763140830190271043255607357994669913134847322860471835349602607726373385186579642748068971623594089301717816033041019134064551105725646173578845314758903993425829148768494702434439216184939547837792920643756832655487535675901564466372758193898543626741830027245270358693988609270781825229763745322660707343880673897527277876896244544121178898527771262202396450226055198057029700860780044817219062833615065366272685736507716068432812199691634363142906333709624881048744311228540291543656612952859266170860154681444465004106800116063094881770201411092603043522511356295898328716901287722962255279810547730578061974698700471368011350803612972548887609030777737042248022500577612430239280645589773004882078209294129570365744315490714310366977140939753474550243811369969236854216768121056082316123465122334635786691545188437611718601549087354112157229068567372016700775876546289503575725489174909626145377646848602128247602419144465028569809396234562338479334225277463722035091186707900256551687625992994186942823218566138997205317439875583346693209192107806295066670133821638268366691968646289223062481241954686663158626180262358366911620637851066012135583232765721005519233523980652561874603543346140899553670179470239028945773079999909148941115798174730168898477177239202620432427688582599626323268605340541058555361656284128993884035244957908156489077868441395319998734338282184429448397366954874366423158215374977479142820169964885785633637502670064362128624142460890590197413943257314271957447617742378854631770375023468453488845568877343471766758442271045411043989797889792269770434475277691846629876958373024264757669243315809357234813854936535639486240436137619225211556698100517898906657471847681166799088652780451382558947096107757573987696739217732620308440162969925900118163936973886627715837789360611042708497810320698249775016217956796820676853523438665148322618771028877390432292374721179841525649239448957361658907555334733666902223099271492099856228427519615478375914240462916678977374764558541584704795938024941513402415514189682773856725931952624511571490848273580173305551481471449098156780849450712626962851248794215433675966316722213414745311871662813251927093134555979383952419815685750927373137161709808435079618094382665591226775661331777460985405686371070232380334352467781245294604353629009910361907193892155088933082320924953358681561606024103974419035708170544803666636726118799741491302877207103364842058623123385340818587160366923724443741088965915092464755879953580643902318386076783387593151799359883958785885159406833312442247520803692493299769898066400624049682707438993704878322858996275834213851895091728766400682845430372349587559777327061793773331512803090633933549471015891427996354734886174081760374456163371471612081381443700551842607551070436516288383221663881258726668736215004306666427540606800949372537350437978287533277585289791195390532997308432203527236448668169898832564441420971775343613527108308931223180074361994266165939921018987189973761838348753689642887041647592999064976326532685095951933128140511012720317052324436380640239689756676069539/513161734432522704753545590309277072742079375795679094832988761385048608291447353797029799057536406206242916277863131305983717683050658282059865851050828289237013277957369771031430712982798366534728829552170470860990870602722953414003006791025253265351434265444943533964593620149461910312150451153356918248660240087459176210928557233778474933711298301429492585533891370370889401367620680083854067313545506368565777682356759606538588191424229572888858415794371143988170390413078646668362876291623296925812652462662085185907852266349606573933254139102766846069681562299219984104913601940030744945121006315465908797901378491973974346333086733619350970498471048178364879278671977590022696468997948379396610289765632065609825426269039167730409722990443851301213797097664192966266238771436772704155022881882712688030754905288223244815756687420002220154941622674257151788791037524910942211839105088349776647053465025395682814521956419155592173603491682528616875056058943898668835239724178618134930892331100505894159450723065267779437929994696704716966796361278124909620308397541817901287725584413121432308206593397829430342566424381562839669030579349852907572879624534004826206251611023182924865350338441085809313383362120277639322599281416180011006332084506359286412456809050124240636345793289104566671605018759802851056375771258672159812234869581161578746894510415396264562663050585723664153001863671011357299984277679773441591590758914803199087550751850955902388842585081625321338546032014819652866424789964795696763616189118644261180103611740622128716012197379573834936504652618727301485827682647226680715695968338790935604218731034503834756196168692329308200740105727745410632296546397224983236535330906957701422867942452850807709327918354683819203013820725875085021655833525681305231191714431081650950670396460341457811244319496192337154418987345260672395532875678751710674589061079886480218500633384860969068280972744320983231680441622014460913502613294453222008753609383543101892112133548884701297875383841662829191764716262501827304678985131684434488455618753069556805828663543926768582561188177649448480756501857967213258003137922179951173471551989000148680400259068610678877314093288083661803701934519667152115590738595760344277636894471915050939822368152691944956960786733208438989595682701743996293538795418161881111440572657321701979916051916484157715231062517243715212094012390780884787996810712206896252589444554235515420460185751833123363133665284039853658075075805714808893181837219282242117461877152549130917684136957433538453058508744450069941381339184466479554165694494148375045683606212152376177705901841553067234613789526071771554746853016889828637305792739516871479641057294217086413898140519942508253813343026205171589219295472470134924801389545971985734739197020324885843513904252622807087436159137679176598396508645024943959502638341164315853875170791143009107624061898185872192216984017090966763887699651892767381877124795120832545054596534344651680537220663970026205599282319907177998641056356437714308565537340766750209515580397377206910056440274867991172152551260267242105063157402097861771528576675583760316802804217836847852818538230607140731475067535682326340762266479384226615705093755025165256306292712152076114588947629621575903893473937696420451624791966993215015606408712565128036342143957738166093596044699406346526525224453408000",
        "kernel_vertices": [
          [
            "519671000000000/6753671",
            "3873739000000000/6753671"
          ],
          [
            "1044280952046440181/13356759781",
            "7569524913576171148/13356759781"
          ],
          [
            "259632497939560605/3257999969",
            "1819402720333921512/3257999969"
          ],
          [
            "173912219851154873/2158949181",
            "1195500038875751096/2158949181"
          ],
          [
            "57064496322493682/695228797",
            "379252124883774446/695228797"
          ],
          [
            "1017065384126831208/12206597113",
            "6577760668696620819/12206597113"
          ],
          [
            "524228715622926486/6192462401",
            "3293081315354271333/6192462401"
          ],
          [
            "40307498590297881/469811396",
            "247025705428540693/469811396"
          ],
          [
            "165468309539383418/1900575491",
            "986761322958685819/1900575491"
          ],
          [
            "1204481417684106540/13597660291",
            "6953094785035998654/13597660291"
          ],
          [
            "1213007013771855489/13436980072",
            "6754309134025761121/13436980072"
          ],
          [
            "413067368267390122/4513698463",
            "2240436710374342949/4513698463"
          ],
          [
            "621865609139840351/6702557098",
            "1642079548889460495/3351278549"
          ],
          [
            "412778162976168925/4391717292",
            "59037360966482650/121992147"
          ],
          [
            "404882250292942568/4264636097",
            "2043796743403987146/4264636097"
          ],
          [
            "408259637390632020/4242311459",
            "2006104283765149736/4242311459"
          ],
          [
            "1252797094377758055/12844396321",
            "5992459267083079399/12844396321"
          ],
          [
            "213060352082152106/2151891353",
            "988627093174338023/2151891353"
          ],
          [
            "86719892346593828/862832681",
            "390224884891977035/862832681"
          ],
          [
            "434376835765327980/4276015273",
            "1911965351552358789/4276015273"
          ],
          [
            "144820408807538595/1405482383",
            "618808038160575932/1405482383"
          ],
          [
            "1336929634096208295/12891581288",
            "1408951306166293263/3222895322"
          ],
          [
            "221925376892569675/2108322053",
            "906490179069855147/2108322053"
          ],
          [
            "225415446262604928/2114542445",
            "179226184524790420/422908489"
          ],
          [
            "1369902043732320384/12689041351",
            "5299028493632901522/12689041351"
          ],
          [
            "338433011917707369/3102381446",
            "1279738295052617997/3102381446"
          ],
          [
            "272618599167042744/2471013361",
            "1005567522190446522/2471013361"
          ],
          [
            "40697826041135676/364144625",
            "11219953834581851/28011125"
          ],
          [
            "233749527672458048/2070530221",
            "819021147897306417/2070530221"
          ],
          [
            "51585754991281659/450477191",
            "174994792356405098/450477191"
          ],
          [
            "23310045703255878/201665941",
            "77399289641960413/201665941"
          ],
          [
            "733126250267240508/6274998929",
            "2374655463759766009/6274998929"
          ],
          [
            "11885757918705164/101025991",
            "37878215585106137/101025991"
          ],
          [
            "11995286355903487/101106944",
            "37484352326241667/101106944"
          ],
          [
            "7840342159096305/65362241",
            "23871311118081155/65362241"
          ],
          [
            "28623714830369850/237078809",
            "85809953480970569/237078809"
          ],
          [
            "43584090679093544/356045605",
            "126396949239781078/356045605"
          ],
          [
            "39309528595566638/318211153",
            "111499209891314890/318211153"
          ],
          [
            "188655876044800777/1508874746",
            "1038967892724296971/3017749492"
          ],
          [
            "757741624094520972/6005336831",
            "2039680483764042478/6005336831"
          ],
          [
            "169423485730445934/1328771063",
            "444238516970739648/1328771063"
          ],
          [
            "16858764862994340/130919983",
            "43108621901632737/130919983"
          ],
          [
            "36254493648106240/279311523",
            "30278538703626999/93103841"
          ],
          [
            "18003085623724240/137332913",
            "43967111964682642/137332913"
          ],
          [
            "119702853199088172/909053311",
            "288954887526531288/909053311"
          ],
          [
            "10590798253390368/79619849",
            "24896921244718772/79619849"
          ],
          [
            "26272547292946752/195575645",
            "60169357581530168/195575645"
          ],
          [
            "198516053781391086/1463711515",
            "443136564924655984/1463711515"
          ],
          [
            "796501544916590695/5834837192",
            "873534510558858721/2917418596"
          ],
          [
            "537192814773108935/3892367643",
            "1143556749084752699/3892367643"
          ],
          [
            "269694058664611728/1940538527",
            "563153943522616020/1940538527"
          ],
          [
            "407041619567245200/2916382091",
            "839992837814180964/2916382091"
          ],
          [
            "116731855584725600/827271303",
            "233638517317691377/827271303"
          ],
          [
            "1629107362677700224/11461677563",
            "3194194069024896733/11461677563"
          ],
          [
            "1629250182332578080/11373216073",
            "3123797202669469754/11373216073"
          ],
          [
            "819800659440282720/5690359381",
            "220910511531357758/812908483"
          ],
          [
            "51334946534925120/354444307",
            "13623220767372536/50634901"
          ],
          [
            "277888842226140720/1899790967",
            "501513953716888762/1899790967"
          ],
          [
            "556858926498009480/3786977281",
            "989502596024954406/3786977281"
          ],
          [
            "844591418228743260/5705554699",
            "1471389829455042582/5705554699"
          ],
          [
            "1693726288086508389/11313782860",
            "2852640427559181027/11313782860"
          ],
          [
            "26741683104606000/177297671",
            "44024610755224711/177297671"
          ],
          [
            "31326737103038000/206490937",
            "151977461301195451/619472811"
          ],
          [
            "3236900604951000/21144529",
            "5090033483379539/21144529"
          ],
          [
            "3250171534034964/21113143",
            "5022359876039843/21113143"
          ],
          [
            "1722028346449816020/11126108761",
            "2616079249883957767/11126108761"
          ],
          [
            "871264367191835515/5565876423",
            "1276575530076910999/5565876423"
          ],
          [
            "875819455690692366/5550896615",
            "1250727875068221208/5550896615"
          ],
          [
            "434068844324898188/2743375699",
            "614207385287393075/2743375699"
          ],
          [
            "143789006734072663/903911825",
            "399837407504130491/1807823650"
          ],
          [
            "194637850584627470/1216541433",
            "265518377677937167/1216541433"
          ],
          [
            "39375233716311695/243852827",
            "52087966092689642/243852827"
          ],
          [
            "444955821680580735/2737171832",
            "287682269929303855/1368585916"
          ],
          [
            "25532624813661840/156206329",
            "32402675508856360/156206329"
          ],
          [
            "447050148353875752/2715114203",
            "553217014616287724/2715114203"
          ],
          [
            "446130213992297948/2691868309",
            "539618820554603095/2691868309"
          ],
          [
            "112094312794480060/673056407",
            "133268881131492653/673056407"
          ],
          [
            "225941671947521925/1347939752",
            "262554105838967693/1347939752"
          ],
          [
            "905366007763432677/5364299972",
            "1026415320395884085/5364299972"
          ],
          [
            "906117351734249270/5334522509",
            "1003667425071953949/5334522509"
          ],
          [
            "28198646021404190/165254423",
            "30715205815890603/165254423"
          ],
          [
            "905328720239465519/5278901619",
            "967959636382575854/5278901619"
          ],
          [
            "181091933512953127/1049391604",
            "189188967044820935/1049391604"
          ],
          [
            "27842811006403639/160796302",
            "28719246918931421/160796302"
          ],
          [
            "83564031529904562/479027405",
            "83806954078851712/479027405"
          ],
          [
            "916884007442297856/5225213309",
            "899067611041585661/5225213309"
          ],
          [
            "916325275559422464/5189241437",
            "876839072617913261/5189241437"
          ],
          [
            "919403664091420980/5182373533",
            "863813659628243177/5182373533"
          ],
          [
            "919669685375599840/5141435861",
            "836344166237369310/5141435861"
          ],
          [
            "463465135383727125/2579472362",
            "827963168093816955/5158944724"
          ],
          [
            "1863418091380888530/10324791967",
            "1634599419629621240/10324791967"
          ],
          [
            "1851877479428091375/10209754513",
            "1591720372007114966/10209754513"
          ],
          [
            "307944488109950118/1690153193",
            "259839578677066845/1690153193"
          ],
          [
            "264119047998531495/1443237956",
            "218821875390489061/1443237956"
          ],
          [
            "1849105471218338340/10047850823",
            "1496563742288036596/10047850823"
          ],
          [
            "1859133649090507095/10041842008",
            "183358367936943647/1255230251"
          ],
          [
            "1849725985043585990/9962219259",
            "1441554711054446263/9962219259"
          ],
          [
            "1834766310831545910/9826088413",
            "1395617554590945951/9826088413"
          ],
          [
            "373952691370922040/1991018711",
            "277285523626684997/1991018711"
          ],
          [
            "74857683036591968/395473221",
            "53626499319018926/395473221"
          ],
          [
            "210818305601759088/1108570745",
            "147890830075218774/1108570745"
          ],
          [
            "470996180654035400/2464575671",
            "323125812917404853/2464575671"
          ],
          [
            "472254697105536982/2460051683",
            "317358618326025849/2460051683"
          ],
          [
            "939725914465434810/4871763391",
            "617617876185723001/4871763391"
          ],
          [
            "942201788570374860/4865302577",
            "607883696867019320/4865302577"
          ],
          [
            "1898616019386763582/9751853543",
            "1194446492490866234/9751853543"
          ],
          [
            "1896812383774370380/9699438053",
            "1168252424505558437/9699438053"
          ],
          [
            "381129025258839150/1937529757",
            "228169217266008857/1937529757"
          ],
          [
            "319955190851924460/1618225393",
            "186783326091181902/1618225393"
          ],
          [
            "106550688473488708/535631669",
            "181035404478213904/1606895007"
          ],
          [
            "317803916010845529/1594303618",
            "178125187477768975/1594303618"
          ],
          [
            "635971912237341792/3174031123",
            "347260114232241713/3174031123"
          ],
          [
            "160412624073597448/797003917",
            "85592817592210352/797003917"
          ],
          [
            "160079763263195552/792071151",
            "83603687369432002/792071151"
          ],
          [
            "64017012904935804/314585651",
            "32244084307720880/314585651"
          ],
          [
            "2636985907216503/12877592",
            "1284207260711555/12877592"
          ],
          [
            "479211605542893460/2330913567",
            "76130402202622243/776971189"
          ],
          [
            "9578166989845116/46243549",
            "4381177905593019/46243549"
          ],
          [
            "38227508510020050/183981857",
            "17178747449476363/183981857"
          ],
          [
            "48000916553109075/230239097",
            "42323332113648239/460478194"
          ],
          [
            "214286939023652370/1022394041",
            "91637878863845557/1022394041"
          ],
          [
            "160753008868518825/763712998",
            "67060439714381771/763712998"
          ],
          [
            "479538633482932560/2270551319",
            "196121967311506187/2270551319"
          ],
          [
            "478801778245233016/2261885285",
            "193190286138410238/2261885285"
          ],
          [
            "1394439981914/6553",
            "545294777205/6553"
          ],
          [
            "480122419052773168/2247038965",
            "36626549965801592/449407793"
          ],
          [
            "68355878035728840/318406349",
            "25324744666432481/318406349"
          ],
          [
            "213950619782003340/993030583",
            "77510991751172229/993030583"
          ],
          [
            "3971970925042450/18368027",
            "12654532134234569/165312243"
          ],
          [
            "192319521691409550/886213871",
            "66555739707072913/886213871"
          ],
          [
            "3189773753018775/14636134",
            "2147846555797081/29272268"
          ],
          [
            "318656843440902850/1457247197",
            "14993607156477411/208178171"
          ],
          [
            "958857516723801808/4371576689",
            "309510549237743841/4371576689"
          ],
          [
            "1918022292424778920/8709259793",
            "602612497638664509/8709259793"
          ],
          [
            "958567256367810840/4326137503",
            "288889959832579059/4326137503"
          ],
          [
            "318755518809195510/1433592787",
            "93771026049841681/1433592787"
          ],
          [
            "40086321860859694/179751683",
            "11548657206076277/179751683"
          ],
          [
            "7502825928281313/33563993",
            "4251211079831037/67127986"
          ],
          [
            "159820595060571774/711088655",
            "8709196292449273/142217731"
          ],
          [
            "90557004012647256/401514577",
            "24052968624600113/401514577"
          ],
          [
            "638345888110612080/2821108571",
            "9735556592915039/165947563"
          ],
          [
            "191173881186625995/839569396",
            "11819309023319191/209892349"
          ],
          [
            "189726744805266545/829416077",
            "6470907677109384/118488011"
          ],
          [
            "948248643591179858/4136085791",
            "222448413989269827/4136085791"
          ],
          [
            "945761300988308390/4101616499",
            "211961777569208799/4101616499"
          ],
          [
            "134093352322169460/580088701",
            "29449404884603886/580088701"
          ],
          [
            "269165942884770204/1160256245",
            "57404307014907702/1160256245"
          ],
          [
            "58992025276239562/253616757",
            "8204968175217741/169077838"
          ],
          [
            "943767987448321700/4042032219",
            "63564703946511736/1347344073"
          ],
          [
            "1887987586155751440/8067425231",
            "374066310834938432/8067425231"
          ],
          [
            "1861078251849679200/7911959489",
            "50391626231313386/1130279927"
          ],
          [
            "1855134783189641070/7855577513",
            "48492421369968792/1122225359"
          ],
          [
            "1830679390740535510/7746702223",
            "332913602488357114/7746702223"
          ],
          [
            "620843984443271215/2609340204",
            "35358313742189479/869780068"
          ],
          [
            "616964278358374975/2585103114",
            "34135337448467749/861701038"
          ],
          [
            "263784485441631420/1102447579",
            "42726739231485464/1102447579"
          ],
          [
            "205310158303906579/857603734",
            "49627430121745984/1286405601"
          ],
          [
            "462008010498575715/1921397269",
            "71345467066965931/1921397269"
          ],
          [
            "1857822945848775750/7706535589",
            "279717845974716577/7706535589"
          ],
          [
            "929825695128860178/3849499327",
            "137282932906264323/3849499327"
          ],
          [
            "230239824229380625/949915012",
            "8207105884689865/237478753"
          ],
          [
            "114745394544274860/471295543",
            "15618164111945494/471295543"
          ],
          [
            "917622750084028896/3757314433",
            "120858010089610242/3757314433"
          ],
          [
            "304991474496164352/1247613275",
            "39754886734683333/1247613275"
          ],
          [
            "19124707899257532/78029551",
            "2424114933228081/78029551"
          ],
          [
            "918573487454986979/3734107339",
            "111843540692966717/3734107339"
          ],
          [
            "1822361046390274839/7386074951",
            "214600726415242105/7386074951"
          ],
          [
            "901481419799287705/3641729244",
            "51119633166575837/1820864622"
          ],
          [
            "1809336971843089646/7299180079",
            "201966065438785637/7299180079"
          ],
          [
            "1803917461076241280/7247444023",
            "191843655071390327/7247444023"
          ],
          [
            "25185321946518965/100913447",
            "2593023783721963/100913447"
          ],
          [
            "25076146484329567/100368753",
            "2548479333867629/100368753"
          ],
          [
            "449785606910509900/1794387561",
            "43901380116052526/1794387561"
          ],
          [
            "8108149341000496/32254839",
            "763556758861859/32254839"
          ],
          [
            "446060545083912612/1768597811",
            "40255786990796231/1768597811"
          ],
          [
            "255310940959278792/1010247109",
            "22439854680820600/1010247109"
          ],
          [
            "222627704440166375/879852416",
            "19256702861931455/879852416"
          ],
          [
            "177263387675356410/698082149",
            "14621301471236898/698082149"
          ],
          [
            "879377648194624185/3446842646",
            "67949352349803895/3446842646"
          ],
          [
            "433103272892595089/1688156439",
            "30835591001002582/1688156439"
          ],
          [
            "1296721030210709935/5045445007",
            "89872322019650882/5045445007"
          ],
          [
            "1727366929468123020/6701556997",
            "114606713643633350/6701556997"
          ],
          [
            "12980897566608048/50136085",
            "803142069132929/50136085"
          ],
          [
            "28515346132107120/110035789",
            "37002681585811/2341187"
          ],
          [
            "2356173182872275/9063748",
            "273236297503579/18127496"
          ],
          [
            "62324767125833160/239058229",
            "3443168344113291/239058229"
          ],
          [
            "562366203665049000/2154392761",
            "30422479774374599/2154392761"
          ],
          [
            "241655404845075985/922060506",
            "6095083622702912/461030253"
          ],
          [
            "209431271437540785/795853429",
            "9803306884022830/795853429"
          ],
          [
            "831641631382653120/3155756767",
            "2228482633952670/185632751"
          ],
          [
            "103358228197767360/392015503",
            "424150495978458/35637773"
          ],
          [
            "326480825500324224/1231001267",
            "13123452172894124/1231001267"
          ],
          [
            "653825048723525479/2461312343",
            "25421367666522223/2461312343"
          ],
          [
            "1631235951623356800/6127458547",
            "60631038064380839/6127458547"
          ],
          [
            "814600320465153600/3057079937",
            "29695381399407691/3057079937"
          ],
          [
            "269851484746414179/1010023447",
            "9293589432375100/1010023447"
          ],
          [
            "178981912971284080/668650309",
            "5914897349716324/668650309"
          ],
          [
            "1599045275469185570/5962968691",
            "50743618944302506/5962968691"
          ],
          [
            "395984977342489899/1475516444",
            "24697761072393353/2951032888"
          ],
          [
            "8232558777401670/30558367",
            "234842415119253/30558367"
          ],
          [
            "21896816038428240/81175817",
            "605928602962560/81175817"
          ],
          [
            "121115256568692360/448042583",
            "3181478129914040/448042583"
          ],
          [
            "769686107316441120/2839357057",
            "18836019630648220/2839357057"
          ],
          [
            "1554200521408648880/5731761187",
            "37753840491193099/5731761187"
          ],
          [
            "3301212007943928/12127451",
            "72370146182323/12127451"
          ],
          [
            "521338797124145/1909896",
            "23779897976261/4297266"
          ],
          [
            "759235265843128722/2777947669",
            "14843862862431103/2777947669"
          ],
          [
            "376719667831343516/1375768869",
            "6964891139373920/1375768869"
          ],
          [
            "39437420199467086/143687905",
            "135741706489134/28737581"
          ],
          [
            "370330413470850673/1345870134",
            "559643199260449/128178108"
          ],
          [
            "97797949110435864/354919069",
            "1480538731672070/354919069"
          ],
          [
            "1560610403056695/5645933",
            "21186349615592/5645933"
          ],
          [
            "362031873277070490/1308763621",
            "434805187419239/118978511"
          ],
          [
            "481378364471604600/1735640149",
            "5766021323132310/1735640149"
          ],
          [
            "127149471325997379/456957062",
            "670697408490327/228478531"
          ],
          [
            "1693392895270608/6066443",
            "15734913116697/6066443"
          ],
          [
            "227531070487190197/810839747",
            "1661390543906143/810839747"
          ],
          [
            "1350186671721013347/4798728626",
            "8597942285643503/4798728626"
          ],
          [
            "666344561730099291/2361240512",
            "3609731518964181/2361240512"
          ],
          [
            "265800321136971465/939252307",
            "1213257503345067/939252307"
          ],
          [
            "87954103013514705/310692197",
            "392499755003717/310692197"
          ],
          [
            "85976256602251071/303032374",
            "331020226981435/303032374"
          ],
          [
            "121010794584074745/424442621",
            "320196703003427/424442621"
          ],
          [
            "129073260975745275/451812833",
            "284841618380883/451812833"
          ],
          [
            "188567476707856669/657093616",
            "253887090495975/657093616"
          ],
          [
            "47552605931927107/165515682",
            "55209034562375/165515682"
          ],
          [
            "405982352979679421/1409873433",
            "333789251912896/1409873433"
          ],
          [
            "589375695397093990/2039749773",
            "241300478004998/2039749773"
          ],
          [
            "2175452383313833743/7517390501",
            "535014387261053/7517390501"
          ],
          [
            "42148066729887673/145574546",
            "4374932892549/72787273"
          ],
          [
            "127534909233060186/440124161",
            "19435800939533/440124161"
          ],
          [
            "516986672670512253/1781498804",
            "19157825848729/890749402"
          ],
          [
            "346951269993012093/1194775849",
            "16524563285248/1194775849"
          ],
          [
            "1333826256957/4585",
            "0"
          ],
          [
            "1000000000",
            "0"
          ],
          [
            "1000000000",
            "2912377793"
          ],
          [
            "1333826256957000000000/4584928106267",
            "7135707819791878555901/4584928106267"
          ],
          [
            "346951269993012093/1194891161",
            "1858375504680150408/1194891161"
          ],
          [
            "344657781780341502/1187406421",
            "1846500069061124070/1187406421"
          ],
          [
            "85023272822040124/293481437",
            "456063921181124425/293481437"
          ],
          [
            "1011553601517304152/3493387981",
            "5427659245550009835/3493387981"
          ],
          [
            "2175452383313833743/7517450375",
            "11677199524898903106/7517450375"
          ],
          [
            "1178751390794187980/4079645453",
            "6333375900355785292/4079645453"
          ],
          [
            "811964705959358842/2819870463",
            "4371981955286914507/2819870463"
          ],
          [
            "1236367754230104782/4302655985",
            "6665656499847853501/4302655985"
          ],
          [
            "2451377197202136697/8542483606",
            "6613563636023088148/4271241803"
          ],
          [
            "2452391958539160225/8584170202",
            "6634336239326393024/4292085101"
          ],
          [
            "121010794584074745/424430801",
            "655529563555805833/424430801"
          ],
          [
            "171952513204502142/606099311",
            "934272684484040796/606099311"
          ],
          [
            "524906024703229260/1854411067",
            "2855870349932328328/1854411067"
          ],
          [
            "148076569273355398/524824399",
            "73381027579286262/47711309"
          ],
          [
            "900124447814008898/3198899003",
            "4914568630688359200/3198899003"
          ],
          [
            "13930473703297359/49646992",
            "76185216099540555/49646992"
          ],
          [
            "24394615538112/87385",
            "2274783244871549/1485545"
          ],
          [
            "1441027341694636962/5178899065",
            "214039972327252816/139970245"
          ],
          [
            "106972969882578800/385709399",
            "1766998156423605770/1157128197"
          ],
          [
            "724063746554140980/2617474859",
            "3992600048773401729/2617474859"
          ],
          [
            "46818312091700850/169368191",
            "258268243018750236/169368191"
          ],
          [
            "1466969236656537960/5323746029",
            "8106942564922981762/5323746029"
          ],
          [
            "370330413470850673/1345912646",
            "315114139133190019/207063484"
          ],
          [
            "39437420199467086/143682209",
            "218423584021415486/143682209"
          ],
          [
            "188359833915671758/687992477",
            "1044708918836806958/687992477"
          ],
          [
            "379617632921564361/1388928164",
            "526871574878405949/347232041"
          ],
          [
            "168913770268222980/618815287",
            "938416739951828803/618815287"
          ],
          [
            "118843632285981408/436553867",
            "661228218369143725/436553867"
          ],
          [
            "777100260704324440/2865825133",
            "4333067031303977419/2865825133"
          ],
          [
            "3289256868873680/12133639",
            "18343507568117780/12133639"
          ],
          [
            "121115256568692360/448016033",
            "676457262987594360/448016033"
          ],
          [
            "262761792461138880/974137093",
            "34171176765346480/22654351"
          ],
          [
            "131720940438426720/488992069",
            "737124103279289044/488992069"
          ],
          [
            "791969954684979798/2951166403",
            "4440990368083195112/2951166403"
          ],
          [
            "1599045275469185570/5961771511",
            "8969236649295229074/5961771511"
          ],
          [
            "2256074533251480/8429219",
            "12668959726411356/8429219"
          ],
          [
            "77100424213261194/288587257",
            "433375292486303862/288587257"
          ],
          [
            "50912520029072100/191077273",
            "286583343648445511/191077273"
          ],
          [
            "12744030872057475/47865961",
            "71764691678608193/47865961"
          ],
          [
            "653825048723525479/2461356342",
            "1843143095194357240/1230678171"
          ],
          [
            "54413470916720704/205165897",
            "307038007634230460/205165897"
          ],
          [
            "17226371366294560/65332433",
            "97498934152087942/65332433"
          ],
          [
            "207910407845663280/788923153",
            "1177058887087165630/788923153"
          ],
          [
            "335090034300065256/1273460023",
            "1898571480917596098/1273460023"
          ],
          [
            "338317566783106379/1290850719",
            "1920783579987356033/1290850719"
          ],
          [
            "1687098610995147000/6463786429",
            "9598744117568583389/6463786429"
          ],
          [
            "62324767125833160/239035759",
            "1064359864728093197/717107277"
          ],
          [
            "21749290918821000/83676511",
            "124005538599662911/83676511"
          ],
          [
            "332346691516400/1282199",
            "1897569968732213/1282199"
          ],
          [
            "12980897566608048/50138887",
            "74159397499227201/50138887"
          ],
          [
            "431841732367030755/1675388543",
            "2472581443149611425/1675388543"
          ],
          [
            "2593442060421419870/10091246569",
            "14871048567578163776/10091246569"
          ],
          [
            "433103272892595089/1687942340",
            "1242711560419688463/843971170"
          ],
          [
            "175875529638924837/689405452",
            "506072823656527639/344702726"
          ],
          [
            "88631693837678205/349017232",
            "255605305694244839/174508616"
          ],
          [
            "445255408880332750/1759717161",
            "857565459758085940/586572387"
          ],
          [
            "10637955873303283/42095016",
            "10250566937034341/7015836"
          ],
          [
            "74343424180652102/294767255",
            "430230370321699586/294767255"
          ],
          [
            "44594821375502728/177419551",
            "258496772424168913/177419551"
          ],
          [
            "449785606910509900/1794297733",
            "2610584161561102447/1794297733"
          ],
          [
            "82067388494169492/328439717",
            "477055350297857701/328439717"
          ],
          [
            "2515039084811880/10078961",
            "14629218961734711/10078961"
          ],
          [
            "128851247219731520/517647257",
            "750365154305609447/517647257"
          ],
          [
            "904668485921544823/3649759875",
            "5278790998294417238/3649759875"
          ],
          [
            "901481419799287705/3641478557",
            "5263294242140433178/3641478557"
          ],
          [
            "607453682130091613/2462088817",
            "3552215334613056194/2462088817"
          ],
          [
            "1837146974909973958/7467429905",
            "10757322229480539322/7467429905"
          ],
          [
            "114748247395545192/468250379",
            "673123083267686183/468250379"
          ],
          [
            "914974423488493056/3742938989",
            "5373418682937066893/3742938989"
          ],
          [
            "917622750084028896/3756969277",
            "5391072531284928310/3756969277"
          ],
          [
            "917963156354198880/3770577611",
            "5401050880089107802/3770577611"
          ],
          [
            "83723572447047500/345375157",
            "493565754647703315/345375157"
          ],
          [
            "14088268108013033/58331855",
            "83191717464006028/58331855"
          ],
          [
            "309637157641462625/1284416147",
            "1829942219362699804/1284416147"
          ],
          [
            "924016020997151430/3842618129",
            "5467059380617159929/3842618129"
          ],
          [
            "205310158303906579/857587127",
            "3651416386464938596/2572761381"
          ],
          [
            "263784485441631420/1102514647",
            "1564218456323671448/1102514647"
          ],
          [
            "616964278358374975/2584973042",
            "3662484841914876009/2584973042"
          ],
          [
            "620843984443271215/2609118326",
            "3690415455509891757/2609118326"
          ],
          [
            "915339695370267755/3873644142",
            "1819182893156226123/1291214714"
          ],
          [
            "927567391594820535/3927895874",
            "5531989660363797593/3927895874"
          ],
          [
            "19590297387891360/83288537",
            "117037658036791434/83288537"
          ],
          [
            "377597517231150288/1613389469",
            "2260723388856150960/1613389469"
          ],
          [
            "67411999103451550/288729077",
            "404020281115148086/288729077"
          ],
          [
            "58992025276239562/253624623",
            "118043023787587950/84541541"
          ],
          [
            "942080800096695714/4060563251",
            "5661399448675769570/4060563251"
          ],
          [
            "93865346625518622/406060939",
            "564952802417180914/406060939"
          ],
          [
            "94576130098830839/410142879",
            "569819750438026843/410142879"
          ],
          [
            "1896497287182359716/8272197839",
            "11454107056404050489/8272197839"
          ],
          [
            "1897267448052665450/8294812753",
            "11469863228622277798/8294812753"
          ],
          [
            "27310554455232285/119932301",
            "165409157736834009/119932301"
          ],
          [
            "127669177622122416/564220865",
            "155054391034485479/112844173"
          ],
          [
            "90557004012647256/401531603",
            "550650291273841261/401531603"
          ],
          [
            "319641190121143548/1422249281",
            "1946400128563919235/1422249281"
          ],
          [
            "120045214852501008/536989169",
            "732566936181814514/536989169"
          ],
          [
            "481035862330316328/2157048875",
            "2938374237511619828/2157048875"
          ],
          [
            "159377759404597755/716787038",
            "487348140078493983/358393519"
          ],
          [
            "479283628183905420/2163146027",
            "2935236796498140329/2163146027"
          ],
          [
            "959011146212389460/4354278171",
            "5887127057777591417/4354278171"
          ],
          [
            "479428758361900904/2185953073",
            "2947969167336902399/2185953073"
          ],
          [
            "955970530322708550/4371915113",
            "5885144653610337167/4371915113"
          ],
          [
            "9569321259056325/43907098",
            "117972232854224011/87814196"
          ],
          [
            "38463904338281910/177255161",
            "237495606747284797/177255161"
          ],
          [
            "2144864299522923/9918196",
            "13260979457942457/9918196"
          ],
          [
            "64185185934601002/297900947",
            "9241814899998743/6927929"
          ],
          [
            "191396458500040752/891506467",
            "1186634979289372509/891506467"
          ],
          [
            "18117827134066912/84798533",
            "112533700730509040/84798533"
          ],
          [
            "1394439981914/6553",
            "8674402214005/6553"
          ],
          [
            "957603556490466032/4523526251",
            "5968569243751881218/4523526251"
          ],
          [
            "319692422321955040/1513753063",
            "1994351147176083781/1513753063"
          ],
          [
            "643012035474075300/3054934271",
            "4016332508697704083/3054934271"
          ],
          [
            "214286939023652370/1022447899",
            "121870907342204377/92949809"
          ],
          [
            "209154320492850/1003153",
            "1310962861484627/1003153"
          ],
          [
            "2248676971177650/10822769",
            "14112414706238803/10822769"
          ],
          [
            "478908349492255800/2312090689",
            "3008931836623953577/2312090689"
          ],
          [
            "958423211085786920/4661497677",
            "6037758231723420181/4661497677"
          ],
          [
            "131849295360825150/643893133",
            "831821040140771184/643893133"
          ],
          [
            "160042532262339510/786473483",
            "1011919930942432248/786473483"
          ],
          [
            "240119644894793328/1188092387",
            "1521894204107611334/1188092387"
          ],
          [
            "160412624073597448/797050209",
            "339400440923706106/265683403"
          ],
          [
            "635971912237341792/3173887181",
            "4042926343610053777/3173887181"
          ],
          [
            "317803916010845529/1594244027",
            "2023913408968986264/1594244027"
          ],
          [
            "319652065420466124/1607016053",
            "2037207592760316348/1607016053"
          ],
          [
            "63991038170384892/323621695",
            "81730683826105154/64724339"
          ],
          [
            "76225805051767830/387523267",
            "11340744051515501/9012169"
          ],
          [
            "189681238377437038/969878607",
            "405277733838012249/323292869"
          ],
          [
            "949308009693381791/4875913643",
            "6094132507877689793/4875913643"
          ],
          [
            "471100894285187430/2432745143",
            "3029670743174667390/2432745143"
          ],
          [
            "67123279604673915/347983922",
            "216116459379012264/173991961"
          ],
          [
            "269859826917449704/1405839135",
            "1740508699312394161/1405839135"
          ],
          [
            "67285168664862200/352073249",
            "434592519946220343/352073249"
          ],
          [
            "1897364750415831792/9976786987",
            "12274458919004575534/9976786987"
          ],
          [
            "1871442075914799200/9887308411",
            "12125260754511653518/9887308411"
          ],
          [
            "1869763456854610200/9954642029",
            "12144185031111050217/9954642029"
          ],
          [
            "917383155415772955/4912937089",
            "5969577016487512687/4912937089"
          ],
          [
            "84078453865617545/452801509",
            "548082447016985237/452801509"
          ],
          [
            "1859133649090507095/10042507642",
            "6065294880065540448/5021253821"
          ],
          [
            "1849105471218338340/10048241039",
            "12087620834271015532/10048241039"
          ],
          [
            "264119047998531495/1443170888",
            "1729486708725545587/1443170888"
          ],
          [
            "615888976219900236/3380356207",
            "4038457532811806743/3380356207"
          ],
          [
            "1851877479428091375/10210107331",
            "12159651021512380433/10210107331"
          ],
          [
            "931709045690444265/5162415337",
            "6126883353127390535/5162415337"
          ],
          [
            "926930270767454250/5158541621",
            "6103479894090370805/5158541621"
          ],
          [
            "459834842687799920/2570984591",
            "3032016795443596350/2570984591"
          ],
          [
            "459701832045710490/2591080133",
            "3038367055122716638/2591080133"
          ],
          [
            "916325275559422464/5189586593",
            "6064880975851966671/5189586593"
          ],
          [
            "305628002480765952/1741704715",
            "2026514100152707701/1741704715"
          ],
          [
            "27854677176634854/159658087",
            "185002922717434937/159658087"
          ],
          [
            "55685622012807278/321616385",
            "370653849772866313/321616385"
          ],
          [
            "181091933512953127/1049372454",
            "201085442379809851/174895409"
          ],
          [
            "905328720239465519/5279152306",
            "3021176709880602315/2639576153"
          ],
          [
            "1804713345369868160/10575943401",
            "12061697455324863529/10575943401"
          ],
          [
            "1812234703468498540/10669427443",
            "12127508560232714607/10669427443"
          ],
          [
            "1810732015526865354/10727437247",
            "12138214166493590475/10727437247"
          ],
          [
            "903766687790087700/5392197229",
            "6070019017471634964/5392197229"
          ],
          [
            "966330282711035/5802404",
            "26005553795822801/23209616"
          ],
          [
            "111532553498074487/672922236",
            "1001788699992170103/897229648"
          ],
          [
            "111762537088468938/678777121",
            "1508412092722013115/1357554242"
          ],
          [
            "7295035661046240/44629429",
            "345261410387396040/312406003"
          ],
          [
            "148318607226860245/912386501",
            "1004242347411930205/912386501"
          ],
          [
            "118125701148935085/731590271",
            "801204418286842413/731590271"
          ],
          [
            "583913551753882410/3649501223",
            "3969698333107934553/3649501223"
          ],
          [
            "431367020202217989/2711949574",
            "5873949011612048541/5423899148"
          ],
          [
            "868137688649796376/5486604313",
            "5918505260695247321/5486604313"
          ],
          [
            "437909727845346183/2775248933",
            "2987480409031263487/2775248933"
          ],
          [
            "871264367191835515/5566062848",
            "5955535355012671301/5566062848"
          ],
          [
            "287004724408302670/1854351931",
            "1967199738028116293/1854351931"
          ],
          [
            "6500343068069928/42224885",
            "44612319765577346/42224885"
          ],
          [
            "2848472532356880/18609497",
            "19575886421204083/18609497"
          ],
          [
            "5638812678546840/37165471",
            "38832559617804469/37165471"
          ],
          [
            "26741683104606000/177307301",
            "184415592715450459/177307301"
          ],
          [
            "564575429362169463/3771058238",
            "3900014877231260531/3771058238"
          ],
          [
            "337836567291497304/2282255869",
            "2339745053334465178/2282255869"
          ],
          [
            "4640491054150079/31556831",
            "32186360921182618/31556831"
          ],
          [
            "5789350879711265/39579424",
            "10050573415069639/9894856"
          ],
          [
            "34223297689950080/236303173",
            "238170581693619952/236303173"
          ],
          [
            "546533772960188480/3793582729",
            "3807838604928137926/3793582729"
          ],
          [
            "33942712131928710/236938271",
            "236773399508942212/236938271"
          ],
          [
            "33939736722452088/238784107",
            "237144662317083347/238784107"
          ],
          [
            "1634245978186158400/11582413781",
            "11436281403046034221/11582413781"
          ],
          [
            "814083239134490400/5832607751",
            "5709582791211388796/5832607751"
          ],
          [
            "539388117329223456/3881013149",
            "3786270734385239348/3881013149"
          ],
          [
            "537192814773108935/3892164448",
            "118002724902811413/121630139"
          ],
          [
            "796501544916590695/5835435782",
            "2805546339449892759/2917717891"
          ],
          [
            "794064215125564344/5854712545",
            "5600827081275644844/5854712545"
          ],
          [
            "32840684116183440/244455007",
            "232059040441316496/244455007"
          ],
          [
            "33096244541844900/248808617",
            "234301040081386480/248808617"
          ],
          [
            "119702853199088172/909079861",
            "849019977400846792/909079861"
          ],
          [
            "77413268182014232/590540079",
            "549517789736619790/590540079"
          ],
          [
            "155894322686856832/1201050641",
            "1108577103418297529/1201050641"
          ],
          [
            "11801135404096038/91647425",
            "84036743539637357/91647425"
          ],
          [
            "84711742865222967/664381040",
            "604266554741692253/664381040"
          ],
          [
            "189435406023630243/1501357043",
            "1353689926529198311/1501357043"
          ],
          [
            "377311752089601554/3017533407",
            "385758932465094394/431076201"
          ],
          [
            "39309528595566638/318216849",
            "281887426862327386/318216849"
          ],
          [
            "740929541544590248/6052690261",
            "5320952394827308090/6052690261"
          ],
          [
            "291961891269772470/2418211853",
            "2101284777218416617/2418211853"
          ],
          [
            "9408410590915566/78436649",
            "67781811981250725/78436649"
          ],
          [
            "239905727118069740/2022156341",
            "1731244639279295600/2022156341"
          ],
          [
            "59428789593525820/505093293",
            "143128203353251940/168364431"
          ],
          [
            "122187708377873418/1045881295",
            "176746398343216303/209176259"
          ],
          [
            "11655022851627939/100835794",
            "84422466407951997/100835794"
          ],
          [
            "1444401139755886452/12612462787",
            "10475646910584088311/12612462787"
          ],
          [
            "701248583017374144/6211781729",
            "5095599425016448107/6211781729"
          ],
          [
            "689793661714164/6172133",
            "5018915560294695/6172133"
          ],
          [
            "23103271115851080/209404919",
            "168372219169161650/209404919"
          ],
          [
            "104133234436217652/954536407",
            "69086474137635446/86776037"
          ],
          [
            "35125693429033856/325374723",
            "256662438101329510/325374723"
          ],
          [
            "225415446262604928/2114574823",
            "1649493992417393172/2114574823"
          ],
          [
            "1331552261355418050/12648993751",
            "9757342456185662251/12648993751"
          ],
          [
            "8102603843007323/78138147",
            "59470228387169179/78138147"
          ],
          [
            "16091156534170955/156156757",
            "118180035573354667/156156757"
          ],
          [
            "48264092862814220/475129687",
            "354972632401025329/475129687"
          ],
          [
            "37165668148540212/369757511",
            "273619074437528411/369757511"
          ],
          [
            "182623158927558948/1844574221",
            "1346334143552407353/1844574221"
          ],
          [
            "417599031459252685/4281327252",
            "3082577591210988487/4281327252"
          ],
          [
            "204129818695316010/2121221657",
            "1508480546544340402/2121221657"
          ],
          [
            "607323375439413852/6396894031",
            "4492687581234704110/6396894031"
          ],
          [
            "1238334488928506775/13175026207",
            "9167273616596530075/13175026207"
          ],
          [
            "1243731218279680702/13404971565",
            "3071757505387490461/4468323855"
          ],
          [
            "619601052401085183/6770923568",
            "4594819284123123771/6770923568"
          ],
          [
            "1213007013771855489/13436538010",
            "257210946051640881/383901086"
          ],
          [
            "301120354421026635/3399432706",
            "2236997832263154841/3399432706"
          ],
          [
            "579139083387841963/6651941265",
            "4305880131134035549/6651941265"
          ],
          [
            "282152490132085167/3288719237",
            "2099082944564974081/3288719237"
          ],
          [
            "262114357811463243/3096178420",
            "487737762836588428/774044605"
          ],
          [
            "84755448677235934/1017249853",
            "631154733240889745/1017249853"
          ],
          [
            "513580466902443138/6256667195",
            "3825944354958330791/6256667195"
          ],
          [
            "1043473319106929238/12954473431",
            "7776216973992864577/12954473431"
          ],
          [
            "51926499587912121/651582697",
            "387022445648167324/651582697"
          ],
          [
            "1044280952046440181/13356726862",
            "7784294006976385329/13356726862"
          ]
        ],
        "max_abs_coordinate": "2912377793",
        "phi_max": "532488406704989387977275883162120132179465750040118934448416551185082772332224421447618305951245276107330767349413668765013406530944559354864188881295824364796280029422796052442798891585390919286405930066661207000211977034160848651029780315627353742893423532400223892207903947809530755614138294955417832944222866391921428174120706670866971805520486404646861451548668857017815150639553770929749131355791274318660325324754638071346608924839620979595256189542812822024854121022617714081348803539318486971500326980973329995979141663758608028637887991987819393111513315950246673856986987085360849437910207794986970172519515107536400260162405320390956596840586993261481294827426976210387978931496653737866455351494201152788068072084094609363035951735612876571369283496631284446441945329998122387850096205491215298522393034916254314814086723909930974339566387673998856845476440011002407342027790728676339528961987923962055993110696266071341278679034289775032680705971881346046630616037123655479201968594695190900901907559579153088481795120916172719310161669975456356921273608864383648365662924526923791562492355244197893589555662072798415654558156523055094358248039756681580443542719953849044055315150833456057885961004848045998810366841865551112903612652728925313415829097856786381887936349910455705782636358468865082300637695353783250687892408147171903957179497635308226734918570860009921832210945913147670322369292153003138817828878370226190735804769226688932528167985361073786016921067473462121216081474192496914928911534302671427167477020966613810551795870100463128473654270311499268153877897775528580968710441097177537313560038158703679014417072094226600074823682042472223298411422814547505915789345892269943023583481150094276680377450301089555725132507584564125707324981179655781397002527683978779287170083015943044875811492331324174378618917523179951035392909989896263475637590818374480833095126824520946684986684741505075346374963514929691495720052554767001800526222526389506602481190179680003726267632184184721806683981714953832650654346186205259992358834521258935107601191656763327876609212485305273674095318084481977520196849549496875991259246257075567869834166017128877997569315376414033663546231304420722019383836529670558515615529316491006774665737637150172700354089583133142024071379554166408790962667475514494359969288130675618423317660512132104738382409337059401119992689919895140090607282900294388671724574178994552291496202076092085439187552505541528992871152056090237242017973293197453404846207890858908510637399675854408701793776036810727925102532682862920416493689055817895109573809822740137636139366026843960592302981145662983718815015000129111539010986840566958790688992559206598316784061384108766102889165918993800977581237733490035578633636813032938252065885716306833936567635950691827177599168012247065682155384599036058360756570505278682770820656378084445030235069066611481366027215712541177430063585321163050148817414654101630657296751330625635971479088358666634782823434422008728736565450711714010328761970248882697154608038786595202424818232651438065145460526863605985947687718680448966407652103710376322600291039263419835712338906342188255779178504282079303822238686145874063973256718475913101261967100871166682302995921310154116913799990429065886621384361917140027406540404079270628946827010575919829416028482625038092496526042825162622472627787641763280948580431/501838974855815293721659186379068475599915089795474780516862035554208595706561915678426265674907086728085823922374810565521500963498996726487250327509241543516130487722774165600539179131593436350729437817399475417251579408397809179374693964202098907074923901401132394354680336689298366884672265247197449045089925707679051577571890156460394177252556506714019249688213007122706965483364391329855524052156938592489369969610312797203032628502774918522821803509980516932839445356386031819904135343820756250171129765537150755527434569145700426000930350687203149069126548707724157931696147568085930085985552360345406188563842600046546919857656900154518169501102666782307119223117003774119594389048833986512300737769091375705091910241599352968970027210624839900735618348207549416497057195893526804369003345015598763094601391041965575181054808165705743718123985925767324862703679186101054585764423862977147610094149927611115576915031342276593029676267321715776263495155940295330517531861528207829823598178039833754641299454811886229028606284456584949578107047287319167183263475357967309342634147178424808163366845537833458370214386183147786661159068675510603675307443112742954741830076118202733718837496514390130869051071293157733920110531148615236673678029909047817806055435782123134686943605034141237146951447319575418657857685981184360091332723933402407495863627946432782594101712152629721995227722719947233895616758563432443662149794999562395480717531344621437860886466994064684830406546377044556990557212661734402096443989133807943999622148248172435265890876651637714325575513845930223771758390218081205210959374294255995181965839611341605123488490362910609734302379397985772831100677108058146747874807225494360418171931755836573840767590186765142641297796367279516961277638652049464663113211833122292925167903136724935179042738163558681985081662705253411360264326432272423649504797693614461948785689380779137066749872701318312558401844461308555083564722359460261888281381792150660025237344477973138459247843684637926929100732447067679680484761853672093644841249491342741840026612542212779442645512857752278019248014019966088018231111421811399397552939963015751366713025019765221429693333583026536391612613880747386627614419064255135812914381280032053795244928755786529145230164079628441610627261250592889888871042498342844027518872881280810742663584246982399820588328523146480090603915738672568545414501747020285738546704112819809825333176672018763478825700679713678026153755764800878680519436529579665688445338719272836882813989278839122009569189032585554924716070134990076223861713900229153415548183585888289032272407005464487840696300672946358892970467979933314264777251231018859328009311953549949625424471543662341330161541255591164014100484589233417688435463656534794895228982329908838454634168409533207532938321964919615719522346124136383427887954141880706738549786625577440322450503949178024008408641254392932132774661971937469131796847869390928636847648322034696445059372963026619913046692785135599039356311471069625740256315537107124167007383802478775428095116670234591044240321317457611784966303477397817828793494953566051558347141679062386041951674826169668250541425611234095645760456164877720644830604494854428732891254676491164885218086901573416965956659853825077632463242869948599117105379050977454478839263076285133541456493468535237743702200046645098268130282006352000000000000",
        "phi_maximizing_directions": [
          [
            1,
            0
          ]
        ],
        "polygon_area": "1955870600565224813",
        "signed_double_area": "3911741201130449626",
        "vertex_count": 503
      },
      "id": "comb-250-503",
      "source": "exact inverse image of source/fm7_witness_k250.json under diag(10^6,1)",
      "vertices": [
        [
          "0",
          "0"
        ],
        [
          "1000000000",
          "0"
        ],
        [
          "1000000000",
          "2912377793"
        ],
        [
          "0",
          "1000000000"
        ],
        [
          "519671",
          "997120068"
        ],
        [
          "0",
          "996118723"
        ],
        [
          "517743",
          "993275178"
        ],
        [
          "0",
          "992271303"
        ],
        [
          "521357",
          "989433080"
        ],
        [
          "0",
          "988415274"
        ],
        [
          "519046",
          "985614478"
        ],
        [
          "0",
          "984594351"
        ],
        [
          "517922",
          "981823730"
        ],
        [
          "0",
          "980799027"
        ],
        [
          "517411",
          "978054708"
        ],
        [
          "0",
          "977024271"
        ],
        [
          "536817",
          "974200960"
        ],
        [
          "0",
          "973124555"
        ],
        [
          "539119",
          "970313642"
        ],
        [
          "0",
          "969225444"
        ],
        [
          "551014",
          "966377189"
        ],
        [
          "0",
          "965257414"
        ],
        [
          "550887",
          "962434493"
        ],
        [
          "0",
          "961307413"
        ],
        [
          "557447",
          "958475268"
        ],
        [
          "0",
          "957327067"
        ],
        [
          "558493",
          "954513899"
        ],
        [
          "0",
          "953355825"
        ],
        [
          "560767",
          "950555205"
        ],
        [
          "0",
          "949384650"
        ],
        [
          "556079",
          "946630938"
        ],
        [
          "0",
          "945462574"
        ],
        [
          "556926",
          "942727675"
        ],
        [
          "0",
          "941549900"
        ],
        [
          "562065",
          "938812617"
        ],
        [
          "0",
          "937616239"
        ],
        [
          "566627",
          "934879591"
        ],
        [
          "0",
          "933665483"
        ],
        [
          "571053",
          "930930245"
        ],
        [
          "0",
          "929698878"
        ],
        [
          "574268",
          "926970905"
        ],
        [
          "0",
          "925724201"
        ],
        [
          "570915",
          "923034494"
        ],
        [
          "0",
          "921787504"
        ],
        [
          "579921",
          "919077524"
        ],
        [
          "0",
          "917802699"
        ],
        [
          "578539",
          "915121407"
        ],
        [
          "0",
          "913841524"
        ],
        [
          "581034",
          "911170534"
        ],
        [
          "0",
          "909876967"
        ],
        [
          "587136",
          "907199762"
        ],
        [
          "0",
          "905884254"
        ],
        [
          "584363",
          "903241305"
        ],
        [
          "0",
          "901923810"
        ],
        [
          "584933",
          "899299519"
        ],
        [
          "0",
          "897972500"
        ],
        [
          "589764",
          "895347657"
        ],
        [
          "0",
          "894001333"
        ],
        [
          "590818",
          "891392792"
        ],
        [
          "0",
          "890035669"
        ],
        [
          "598594",
          "887413823"
        ],
        [
          "0",
          "886029663"
        ],
        [
          "602343",
          "883412468"
        ],
        [
          "0",
          "882011497"
        ],
        [
          "606753",
          "879396233"
        ],
        [
          "0",
          "877976210"
        ],
        [
          "598856",
          "875415668"
        ],
        [
          "0",
          "874005531"
        ],
        [
          "599820",
          "871461111"
        ],
        [
          "0",
          "870040150"
        ],
        [
          "605182",
          "867493212"
        ],
        [
          "0",
          "866050821"
        ],
        [
          "604035",
          "863528799"
        ],
        [
          "0",
          "862080466"
        ],
        [
          "608702",
          "859558975"
        ],
        [
          "0",
          "858090638"
        ],
        [
          "610166",
          "855582970"
        ],
        [
          "0",
          "854102257"
        ],
        [
          "613814",
          "851599414"
        ],
        [
          "0",
          "850100900"
        ],
        [
          "614492",
          "847614958"
        ],
        [
          "0",
          "846105822"
        ],
        [
          "617319",
          "843627989"
        ],
        [
          "0",
          "842102869"
        ],
        [
          "617058",
          "839645456"
        ],
        [
          "0",
          "838111959"
        ],
        [
          "622973",
          "835650297"
        ],
        [
          "0",
          "834092903"
        ],
        [
          "622640",
          "831651836"
        ],
        [
          "0",
          "830086074"
        ],
        [
          "620594",
          "827671997"
        ],
        [
          "0",
          "826102260"
        ],
        [
          "629421",
          "823672889"
        ],
        [
          "0",
          "822071440"
        ],
        [
          "626160",
          "819673630"
        ],
        [
          "0",
          "818071192"
        ],
        [
          "629334",
          "815679968"
        ],
        [
          "0",
          "814060036"
        ],
        [
          "629122",
          "811688224"
        ],
        [
          "0",
          "810059459"
        ],
        [
          "632935",
          "807691821"
        ],
        [
          "0",
          "806043708"
        ],
        [
          "634053",
          "803690337"
        ],
        [
          "0",
          "802029804"
        ],
        [
          "635814",
          "799688260"
        ],
        [
          "0",
          "798013557"
        ],
        [
          "637600",
          "795683783"
        ],
        [
          "0",
          "793994759"
        ],
        [
          "637783",
          "791682481"
        ],
        [
          "0",
          "789983363"
        ],
        [
          "636768",
          "787692736"
        ],
        [
          "0",
          "785986730"
        ],
        [
          "640195",
          "783701636"
        ],
        [
          "0",
          "781976796"
        ],
        [
          "638688",
          "779714858"
        ],
        [
          "0",
          "777984464"
        ],
        [
          "644240",
          "775720622"
        ],
        [
          "0",
          "773965366"
        ],
        [
          "643941",
          "771720268"
        ],
        [
          "0",
          "769956030"
        ],
        [
          "647065",
          "767717683"
        ],
        [
          "0",
          "765934998"
        ],
        [
          "649219",
          "763706835"
        ],
        [
          "0",
          "761908241"
        ],
        [
          "647883",
          "759702090"
        ],
        [
          "0",
          "757897241"
        ],
        [
          "648306",
          "755706890"
        ],
        [
          "0",
          "753890901"
        ],
        [
          "651300",
          "751707634"
        ],
        [
          "0",
          "749873191"
        ],
        [
          "653136",
          "747700911"
        ],
        [
          "0",
          "745851162"
        ],
        [
          "653268",
          "743695511"
        ],
        [
          "0",
          "741835255"
        ],
        [
          "656395",
          "739686317"
        ],
        [
          "0",
          "737806898"
        ],
        [
          "659002",
          "735666384"
        ],
        [
          "0",
          "733769039"
        ],
        [
          "658274",
          "731647736"
        ],
        [
          "0",
          "729741883"
        ],
        [
          "654958",
          "727647936"
        ],
        [
          "0",
          "725741884"
        ],
        [
          "658618",
          "723652797"
        ],
        [
          "0",
          "721725785"
        ],
        [
          "662265",
          "719641754"
        ],
        [
          "0",
          "717693604"
        ],
        [
          "663535",
          "715622146"
        ],
        [
          "0",
          "713659720"
        ],
        [
          "664951",
          "711600342"
        ],
        [
          "0",
          "709623120"
        ],
        [
          "665868",
          "707577346"
        ],
        [
          "0",
          "705586762"
        ],
        [
          "665332",
          "703558945"
        ],
        [
          "0",
          "701559339"
        ],
        [
          "665972",
          "699545755"
        ],
        [
          "0",
          "697533559"
        ],
        [
          "668956",
          "695527123"
        ],
        [
          "0",
          "693495134"
        ],
        [
          "669078",
          "691504452"
        ],
        [
          "0",
          "689461291"
        ],
        [
          "670901",
          "687481220"
        ],
        [
          "0",
          "685421631"
        ],
        [
          "668669",
          "683464050"
        ],
        [
          "0",
          "681400511"
        ],
        [
          "671197",
          "679451346"
        ],
        [
          "0",
          "677369089"
        ],
        [
          "669157",
          "675441578"
        ],
        [
          "0",
          "673354799"
        ],
        [
          "674159",
          "671428562"
        ],
        [
          "0",
          "669315146"
        ],
        [
          "674762",
          "667402928"
        ],
        [
          "0",
          "665276545"
        ],
        [
          "674622",
          "663380342"
        ],
        [
          "0",
          "661243297"
        ],
        [
          "673952",
          "659364468"
        ],
        [
          "0",
          "657218449"
        ],
        [
          "675618",
          "655350375"
        ],
        [
          "0",
          "653187902"
        ],
        [
          "675260",
          "651336159"
        ],
        [
          "0",
          "649163670"
        ],
        [
          "676874",
          "647322729"
        ],
        [
          "0",
          "645133795"
        ],
        [
          "679638",
          "643300580"
        ],
        [
          "0",
          "641091332"
        ],
        [
          "678245",
          "639277066"
        ],
        [
          "0",
          "637061007"
        ],
        [
          "677463",
          "635263886"
        ],
        [
          "0",
          "633039051"
        ],
        [
          "678111",
          "631255180"
        ],
        [
          "0",
          "629016824"
        ],
        [
          "677845",
          "627248551"
        ],
        [
          "0",
          "624999692"
        ],
        [
          "679071",
          "623243044"
        ],
        [
          "0",
          "620978677"
        ],
        [
          "680863",
          "619232181"
        ],
        [
          "0",
          "616950312"
        ],
        [
          "674402",
          "615235021"
        ],
        [
          "0",
          "612963427"
        ],
        [
          "682383",
          "611242407"
        ],
        [
          "0",
          "608932282"
        ],
        [
          "679720",
          "607232567"
        ],
        [
          "0",
          "604919862"
        ],
        [
          "686183",
          "603218531"
        ],
        [
          "0",
          "600871968"
        ],
        [
          "683096",
          "599192831"
        ],
        [
          "0",
          "596845043"
        ],
        [
          "684892",
          "595175923"
        ],
        [
          "0",
          "592810081"
        ],
        [
          "683557",
          "591158582"
        ],
        [
          "0",
          "588785494"
        ],
        [
          "683180",
          "587149160"
        ],
        [
          "0",
          "584765500"
        ],
        [
          "686141",
          "583136317"
        ],
        [
          "0",
          "580730319"
        ],
        [
          "685742",
          "579116296"
        ],
        [
          "0",
          "576699641"
        ],
        [
          "686255",
          "575098555"
        ],
        [
          "0",
          "572667996"
        ],
        [
          "688770",
          "571075159"
        ],
        [
          "0",
          "568623459"
        ],
        [
          "689124",
          "567043900"
        ],
        [
          "0",
          "564578596"
        ],
        [
          "688062",
          "563015462"
        ],
        [
          "0",
          "560541707"
        ],
        [
          "686493",
          "558996040"
        ],
        [
          "0",
          "556515671"
        ],
        [
          "690312",
          "554975276"
        ],
        [
          "0",
          "552468678"
        ],
        [
          "689036",
          "550944985"
        ],
        [
          "0",
          "548430574"
        ],
        [
          "690396",
          "546917668"
        ],
        [
          "0",
          "544385772"
        ],
        [
          "687735",
          "542892367"
        ],
        [
          "0",
          "540357771"
        ],
        [
          "689977",
          "538873067"
        ],
        [
          "0",
          "536317627"
        ],
        [
          "689098",
          "534848413"
        ],
        [
          "0",
          "532283607"
        ],
        [
          "689554",
          "530826951"
        ],
        [
          "0",
          "528247759"
        ],
        [
          "688350",
          "526807059"
        ],
        [
          "0",
          "524219690"
        ],
        [
          "689350",
          "522790261"
        ],
        [
          "0",
          "520186376"
        ],
        [
          "690570",
          "518767777"
        ],
        [
          "0",
          "516146427"
        ],
        [
          "691281",
          "514739692"
        ],
        [
          "0",
          "512102717"
        ],
        [
          "690090",
          "510711663"
        ],
        [
          "0",
          "508066303"
        ],
        [
          "688624",
          "506691365"
        ],
        [
          "0",
          "504038706"
        ],
        [
          "690538",
          "502673085"
        ],
        [
          "0",
          "500000000"
        ],
        [
          "690538",
          "498647485"
        ],
        [
          "0",
          "495961294"
        ],
        [
          "688624",
          "494625544"
        ],
        [
          "0",
          "491933697"
        ],
        [
          "690090",
          "490608050"
        ],
        [
          "0",
          "487897283"
        ],
        [
          "691281",
          "486582299"
        ],
        [
          "0",
          "483853573"
        ],
        [
          "690570",
          "482552855"
        ],
        [
          "0",
          "479813624"
        ],
        [
          "689350",
          "478528037"
        ],
        [
          "0",
          "475780310"
        ],
        [
          "688350",
          "474509327"
        ],
        [
          "0",
          "471752241"
        ],
        [
          "689554",
          "470491737"
        ],
        [
          "0",
          "467716393"
        ],
        [
          "689098",
          "466469402"
        ],
        [
          "0",
          "463682373"
        ],
        [
          "689977",
          "462446430"
        ],
        [
          "0",
          "459642229"
        ],
        [
          "687735",
          "458422842"
        ],
        [
          "0",
          "455614228"
        ],
        [
          "690396",
          "454402630"
        ],
        [
          "0",
          "451569426"
        ],
        [
          "689036",
          "450372712"
        ],
        [
          "0",
          "447531322"
        ],
        [
          "690312",
          "446344862"
        ],
        [
          "0",
          "443484329"
        ],
        [
          "686493",
          "442316794"
        ],
        [
          "0",
          "439458293"
        ],
        [
          "688062",
          "438300372"
        ],
        [
          "0",
          "435421404"
        ],
        [
          "689124",
          "434273966"
        ],
        [
          "0",
          "431376541"
        ],
        [
          "688770",
          "430242029"
        ],
        [
          "0",
          "427332004"
        ],
        [
          "686255",
          "426213824"
        ],
        [
          "0",
          "423300359"
        ],
        [
          "685742",
          "422195101"
        ],
        [
          "0",
          "419269681"
        ],
        [
          "686141",
          "418175843"
        ],
        [
          "0",
          "415234500"
        ],
        [
          "683180",
          "414157338"
        ],
        [
          "0",
          "411214506"
        ],
        [
          "683557",
          "410148637"
        ],
        [
          "0",
          "407189919"
        ],
        [
          "684892",
          "406133850"
        ],
        [
          "0",
          "403154957"
        ],
        [
          "683096",
          "402113507"
        ],
        [
          "0",
          "399128032"
        ],
        [
          "686183",
          "398093710"
        ],
        [
          "0",
          "395080138"
        ],
        [
          "679720",
          "394067315"
        ],
        [
          "0",
          "391067718"
        ],
        [
          "682383",
          "390062567"
        ],
        [
          "0",
          "387036573"
        ],
        [
          "674402",
          "386054690"
        ],
        [
          "0",
          "383049688"
        ],
        [
          "680863",
          "382069885"
        ],
        [
          "0",
          "379021323"
        ],
        [
          "679071",
          "378055596"
        ],
        [
          "0",
          "375000308"
        ],
        [
          "677845",
          "374047745"
        ],
        [
          "0",
          "370983176"
        ],
        [
          "678111",
          "370041624"
        ],
        [
          "0",
          "366960949"
        ],
        [
          "677463",
          "366031679"
        ],
        [
          "0",
          "362938993"
        ],
        [
          "678245",
          "362019995"
        ],
        [
          "0",
          "358908668"
        ],
        [
          "679638",
          "357999145"
        ],
        [
          "0",
          "354866205"
        ],
        [
          "676874",
          "353971709"
        ],
        [
          "0",
          "350836330"
        ],
        [
          "675260",
          "349955194"
        ],
        [
          "0",
          "346812098"
        ],
        [
          "675618",
          "345941662"
        ],
        [
          "0",
          "342781551"
        ],
        [
          "673952",
          "341924384"
        ],
        [
          "0",
          "338756703"
        ],
        [
          "674622",
          "337909791"
        ],
        [
          "0",
          "334723455"
        ],
        [
          "674762",
          "333887471"
        ],
        [
          "0",
          "330684854"
        ],
        [
          "674159",
          "329860685"
        ],
        [
          "0",
          "326645201"
        ],
        [
          "669157",
          "325838103"
        ],
        [
          "0",
          "322630911"
        ],
        [
          "671197",
          "321832237"
        ],
        [
          "0",
          "318599489"
        ],
        [
          "668669",
          "317814698"
        ],
        [
          "0",
          "314578369"
        ],
        [
          "670901",
          "313801797"
        ],
        [
          "0",
          "310538709"
        ],
        [
          "669078",
          "309775077"
        ],
        [
          "0",
          "306504866"
        ],
        [
          "668956",
          "305752174"
        ],
        [
          "0",
          "302466441"
        ],
        [
          "665972",
          "301727836"
        ],
        [
          "0",
          "298440661"
        ],
        [
          "665332",
          "297713421"
        ],
        [
          "0",
          "294413238"
        ],
        [
          "665868",
          "293696045"
        ],
        [
          "0",
          "290376880"
        ],
        [
          "664951",
          "289671295"
        ],
        [
          "0",
          "286340280"
        ],
        [
          "663535",
          "285646783"
        ],
        [
          "0",
          "282306396"
        ],
        [
          "662265",
          "281624747"
        ],
        [
          "0",
          "278274215"
        ],
        [
          "658618",
          "277606729"
        ],
        [
          "0",
          "274258116"
        ],
        [
          "654958",
          "273604592"
        ],
        [
          "0",
          "270258117"
        ],
        [
          "658274",
          "269611133"
        ],
        [
          "0",
          "266230961"
        ],
        [
          "659002",
          "265593876"
        ],
        [
          "0",
          "262193102"
        ],
        [
          "656395",
          "261568958"
        ],
        [
          "0",
          "258164745"
        ],
        [
          "653268",
          "257553784"
        ],
        [
          "0",
          "254148838"
        ],
        [
          "653136",
          "253548131"
        ],
        [
          "0",
          "250126809"
        ],
        [
          "651300",
          "249537899"
        ],
        [
          "0",
          "246109099"
        ],
        [
          "648306",
          "245532916"
        ],
        [
          "0",
          "242102759"
        ],
        [
          "647883",
          "241536908"
        ],
        [
          "0",
          "238091759"
        ],
        [
          "649219",
          "237534717"
        ],
        [
          "0",
          "234065002"
        ],
        [
          "647065",
          "233519750"
        ],
        [
          "0",
          "230043970"
        ],
        [
          "643941",
          "229511190"
        ],
        [
          "0",
          "226034634"
        ],
        [
          "644240",
          "225511408"
        ],
        [
          "0",
          "222015536"
        ],
        [
          "638688",
          "221506555"
        ],
        [
          "0",
          "218023204"
        ],
        [
          "640195",
          "217522659"
        ],
        [
          "0",
          "214013270"
        ],
        [
          "636768",
          "213525005"
        ],
        [
          "0",
          "210016637"
        ],
        [
          "637783",
          "209537201"
        ],
        [
          "0",
          "206005241"
        ],
        [
          "637600",
          "205535550"
        ],
        [
          "0",
          "201986443"
        ],
        [
          "635814",
          "201527657"
        ],
        [
          "0",
          "197970196"
        ],
        [
          "634053",
          "197522212"
        ],
        [
          "0",
          "193956292"
        ],
        [
          "632935",
          "193518589"
        ],
        [
          "0",
          "189940541"
        ],
        [
          "629122",
          "189514896"
        ],
        [
          "0",
          "185939964"
        ],
        [
          "629334",
          "185523557"
        ],
        [
          "0",
          "181928808"
        ],
        [
          "626160",
          "181523824"
        ],
        [
          "0",
          "177928560"
        ],
        [
          "629421",
          "177530801"
        ],
        [
          "0",
          "173897740"
        ],
        [
          "620594",
          "173514813"
        ],
        [
          "0",
          "169913926"
        ],
        [
          "622640",
          "169538887"
        ],
        [
          "0",
          "165907097"
        ],
        [
          "622973",
          "165541063"
        ],
        [
          "0",
          "161888041"
        ],
        [
          "617058",
          "161534593"
        ],
        [
          "0",
          "157897131"
        ],
        [
          "617319",
          "157552559"
        ],
        [
          "0",
          "153894178"
        ],
        [
          "614492",
          "153560184"
        ],
        [
          "0",
          "149899100"
        ],
        [
          "613814",
          "149574430"
        ],
        [
          "0",
          "145897743"
        ],
        [
          "610166",
          "145583898"
        ],
        [
          "0",
          "141909362"
        ],
        [
          "608702",
          "141605093"
        ],
        [
          "0",
          "137919534"
        ],
        [
          "604035",
          "137626344"
        ],
        [
          "0",
          "133949179"
        ],
        [
          "605182",
          "133664125"
        ],
        [
          "0",
          "129959850"
        ],
        [
          "599820",
          "129685972"
        ],
        [
          "0",
          "125994469"
        ],
        [
          "598856",
          "125729570"
        ],
        [
          "0",
          "122023790"
        ],
        [
          "606753",
          "121764108"
        ],
        [
          "0",
          "117988503"
        ],
        [
          "602343",
          "117739440"
        ],
        [
          "0",
          "113970337"
        ],
        [
          "598594",
          "113730914"
        ],
        [
          "0",
          "109964331"
        ],
        [
          "590818",
          "109737075"
        ],
        [
          "0",
          "105998667"
        ],
        [
          "589764",
          "105780195"
        ],
        [
          "0",
          "102027500"
        ],
        [
          "584933",
          "101819094"
        ],
        [
          "0",
          "98076190"
        ],
        [
          "584363",
          "97876217"
        ],
        [
          "0",
          "94115746"
        ],
        [
          "587136",
          "93923064"
        ],
        [
          "0",
          "90123033"
        ],
        [
          "581034",
          "89940623"
        ],
        [
          "0",
          "86158476"
        ],
        [
          "578539",
          "85984977"
        ],
        [
          "0",
          "82197301"
        ],
        [
          "579921",
          "82031505"
        ],
        [
          "0",
          "78212496"
        ],
        [
          "570915",
          "78057311"
        ],
        [
          "0",
          "74275799"
        ],
        [
          "574268",
          "74127313"
        ],
        [
          "0",
          "70301122"
        ],
        [
          "571053",
          "70161823"
        ],
        [
          "0",
          "66334517"
        ],
        [
          "566627",
          "66204014"
        ],
        [
          "0",
          "62383761"
        ],
        [
          "562065",
          "62262263"
        ],
        [
          "0",
          "58450100"
        ],
        [
          "556926",
          "58337378"
        ],
        [
          "0",
          "54537426"
        ],
        [
          "556079",
          "54432495"
        ],
        [
          "0",
          "50615350"
        ],
        [
          "560767",
          "50517193"
        ],
        [
          "0",
          "46644175"
        ],
        [
          "558493",
          "46554150"
        ],
        [
          "0",
          "42672933"
        ],
        [
          "557447",
          "42590782"
        ],
        [
          "0",
          "38692587"
        ],
        [
          "550887",
          "38619011"
        ],
        [
          "0",
          "34742586"
        ],
        [
          "551014",
          "34676558"
        ],
        [
          "0",
          "30774556"
        ],
        [
          "539119",
          "30717357"
        ],
        [
          "0",
          "26875445"
        ],
        [
          "536817",
          "26825637"
        ],
        [
          "0",
          "22975729"
        ],
        [
          "517411",
          "22934777"
        ],
        [
          "0",
          "19200973"
        ],
        [
          "517922",
          "19166733"
        ],
        [
          "0",
          "15405649"
        ],
        [
          "519046",
          "15378133"
        ],
        [
          "0",
          "11584726"
        ],
        [
          "521357",
          "11563952"
        ],
        [
          "0",
          "7728697"
        ],
        [
          "517743",
          "7714942"
        ],
        [
          "0",
          "3881277"
        ],
        [
          "519671",
          "3873739"
        ]
      ]
    },
    {
      "description": "Integer image under diag(10^6,1)",
      "expected": {
        "G": "918868888366627239880376926743911876058916129221412350466930848204531001502362498630908707227476119259400205946406766886619918922014561096264560446021912231457210003247096325232855016119978857456113456708978058208807268314448916042387984567455768718632463219522465110790250933284441580173763140830190271043255607357994669913134847322860471835349602607726373385186579642748068971623594089301717816033041019134064551105725646173578845314758903993425829148768494702434439216184939547837792920643756832655487535675901564466372758193898543626741830027245270358693988609270781825229763745322660707343880673897527277876896244544121178898527771262202396450226055198057029700860780044817219062833615065366272685736507716068432812199691634363142906333709624881048744311228540291543656612952859266170860154681444465004106800116063094881770201411092603043522511356295898328716901287722962255279810547730578061974698700471368011350803612972548887609030777737042248022500577612430239280645589773004882078209294129570365744315490714310366977140939753474550243811369969236854216768121056082316123465122334635786691545188437611718601549087354112157229068567372016700775876546289503575725489174909626145377646848602128247602419144465028569809396234562338479334225277463722035091186707900256551687625992994186942823218566138997205317439875583346693209192107806295066670133821638268366691968646289223062481241954686663158626180262358366911620637851066012135583232765721005519233523980652561874603543346140899553670179470239028945773079999909148941115798174730168898477177239202620432427688582599626323268605340541058555361656284128993884035244957908156489077868441395319998734338282184429448397366954874366423158215374977479142820169964885785633637502670064362128624142460890590197413943257314271957447617742378854631770375023468453488845568877343471766758442271045411043989797889792269770434475277691846629876958373024264757669243315809357234813854936535639486240436137619225211556698100517898906657471847681166799088652780451382558947096107757573987696739217732620308440162969925900118163936973886627715837789360611042708497810320698249775016217956796820676853523438665148322618771028877390432292374721179841525649239448957361658907555334733666902223099271492099856228427519615478375914240462916678977374764558541584704795938024941513402415514189682773856725931952624511571490848273580173305551481471449098156780849450712626962851248794215433675966316722213414745311871662813251927093134555979383952419815685750927373137161709808435079618094382665591226775661331777460985405686371070232380334352467781245294604353629009910361907193892155088933082320924953358681561606024103974419035708170544803666636726118799741491302877207103364842058623123385340818587160366923724443741088965915092464755879953580643902318386076783387593151799359883958785885159406833312442247520803692493299769898066400624049682707438993704878322858996275834213851895091728766400682845430372349587559777327061793773331512803090633933549471015891427996354734886174081760374456163371471612081381443700551842607551070436516288383221663881258726668736215004306666427540606800949372537350437978287533277585289791195390532997308432203527236448668169898832564441420971775343613527108308931223180074361994266165939921018987189973761838348753689642887041647592999064976326532685095951933128140511012720317052324436380640239689756676069539/1003677949711630587443318372758136951199830179590949561033724071108417191413123831356852531349814173456171647844749621131043001926997993452974500655018483087032260975445548331201078358263186872701458875634798950834503158816795618358749387928404197814149847802802264788709360673378596733769344530494394898090179851415358103155143780312920788354505113013428038499376426014245413930966728782659711048104313877184978739939220625594406065257005549837045643607019961033865678890712772063639808270687641512500342259531074301511054869138291400852001860701374406298138253097415448315863392295136171860171971104720690812377127685200093093839715313800309036339002205333564614238446234007548239188778097667973024601475538182751410183820483198705937940054421249679801471236696415098832994114391787053608738006690031197526189202782083931150362109616331411487436247971851534649725407358372202109171528847725954295220188299855222231153830062684553186059352534643431552526990311880590661035063723056415659647196356079667509282598909623772458057212568913169899156214094574638334366526950715934618685268294356849616326733691075666916740428772366295573322318137351021207350614886225485909483660152236405467437674993028780261738102142586315467840221062297230473347356059818095635612110871564246269373887210068282474293902894639150837315715371962368720182665447866804814991727255892865565188203424305259443990455445439894467791233517126864887324299589999124790961435062689242875721772933988129369660813092754089113981114425323468804192887978267615887999244296496344870531781753303275428651151027691860447543516780436162410421918748588511990363931679222683210246976980725821219468604758795971545662201354216116293495749614450988720836343863511673147681535180373530285282595592734559033922555277304098929326226423666244585850335806273449870358085476327117363970163325410506822720528652864544847299009595387228923897571378761558274133499745402636625116803688922617110167129444718920523776562763584301320050474688955946276918495687369275853858201464894135359360969523707344187289682498982685483680053225084425558885291025715504556038496028039932176036462222843622798795105879926031502733426050039530442859386667166053072783225227761494773255228838128510271625828762560064107590489857511573058290460328159256883221254522501185779777742084996685688055037745762561621485327168493964799641176657046292960181207831477345137090829003494040571477093408225639619650666353344037526957651401359427356052307511529601757361038873059159331376890677438545673765627978557678244019138378065171109849432140269980152447723427800458306831096367171776578064544814010928975681392601345892717785940935959866628529554502462037718656018623907099899250848943087324682660323082511182328028200969178466835376870927313069589790457964659817676909268336819066415065876643929839231439044692248272766855775908283761413477099573251154880644901007898356048016817282508785864265549323943874938263593695738781857273695296644069392890118745926053239826093385570271198078712622942139251480512631074214248334014767604957550856190233340469182088480642634915223569932606954795635657586989907132103116694283358124772083903349652339336501082851222468191291520912329755441289661208989708857465782509352982329770436173803146833931913319707650155264926485739897198234210758101954908957678526152570267082912986937070475487404400093290196536260564012704000",
        "hull_area": "1956188896500000000000000",
        "hull_vertices": [
          [
            "0",
            "0"
          ],
          [
            "1000000000000000",
            "0"
          ],
          [
            "1000000000000000",
            "2912377793"
          ],
          [
            "0",
            "1000000000"
          ]
        ],
        "kernel_active_edge_indices": [
          [
            3,
            502
          ],
          [
            3,
            5
          ],
          [
            5,
            7
          ],
          [
            7,
            9
          ],
          [
            9,
            11
          ],
          [
            11,
            13
          ],
          [
            13,
            15
          ],
          [
            15,
            17
          ],
          [
            17,
            19
          ],
          [
            19,
            21
          ],
          [
            21,
            23
          ],
          [
            23,
            25
          ],
          [
            25,
            27
          ],
          [
            27,
            29
          ],
          [
            29,
            31
          ],
          [
            31,
            33
          ],
          [
            33,
            35
          ],
          [
            35,
            37
          ],
          [
            37,
            39
          ],
          [
            39,
            41
          ],
          [
            41,
            43
          ],
          [
            43,
            45
          ],
          [
            45,
            47
          ],
          [
            47,
            49
          ],
          [
            49,
            51
          ],
          [
            51,
            53
          ],
          [
            53,
            55
          ],
          [
            55,
            57
          ],
          [
            57,
            59
          ],
          [
            59,
            61
          ],
          [
            61,
            63
          ],
          [
            63,
            65
          ],
          [
            65,
            67
          ],
          [
            67,
            69
          ],
          [
            69,
            71
          ],
          [
            71,
            73
          ],
          [
            73,
            75
          ],
          [
            75,
            77
          ],
          [
            77,
            79
          ],
          [
            79,
            81
          ],
          [
            81,
            83
          ],
          [
            83,
            85
          ],
          [
            85,
            87
          ],
          [
            87,
            89
          ],
          [
            89,
            91
          ],
          [
            91,
            93
          ],
          [
            93,
            95
          ],
          [
            95,
            97
          ],
          [
            97,
            99
          ],
          [
            99,
            101
          ],
          [
            101,
            103
          ],
          [
            103,
            105
          ],
          [
            105,
            107
          ],
          [
            107,
            109
          ],
          [
            109,
            111
          ],
          [
            111,
            113
          ],
          [
            113,
            115
          ],
          [
            115,
            117
          ],
          [
            117,
            119
          ],
          [
            119,
            121
          ],
          [
            121,
            123
          ],
          [
            123,
            125
          ],
          [
            125,
            127
          ],
          [
            127,
            129
          ],
          [
            129,
            131
          ],
          [
            131,
            133
          ],
          [
            133,
            135
          ],
          [
            135,
            137
          ],
          [
            137,
            139
          ],
          [
            139,
            141
          ],
          [
            141,
            143
          ],
          [
            143,
            145
          ],
          [
            145,
            147
          ],
          [
            147,
            149
          ],
          [
            149,
            151
          ],
          [
            151,
            153
          ],
          [
            153,
            155
          ],
          [
            155,
            157
          ],
          [
            157,
            159
          ],
          [
            159,
            161
          ],
          [
            161,
            163
          ],
          [
            163,
            165
          ],
          [
            165,
            167
          ],
          [
            167,
            169
          ],
          [
            169,
            171
          ],
          [
            171,
            173
          ],
          [
            173,
            175
          ],
          [
            175,
            177
          ],
          [
            177,
            179
          ],
          [
            179,
            181
          ],
          [
            181,
            183
          ],
          [
            183,
            185
          ],
          [
            185,
            187
          ],
          [
            187,
            189
          ],
          [
            189,
            191
          ],
          [
            191,
            193
          ],
          [
            193,
            195
          ],
          [
            195,
            197
          ],
          [
            197,
            199
          ],
          [
            199,
            201
          ],
          [
            201,
            203
          ],
          [
            203,
            205
          ],
          [
            205,
            207
          ],
          [
            207,
            209
          ],
          [
            209,
            211
          ],
          [
            211,
            213
          ],
          [
            213,
            215
          ],
          [
            215,
            217
          ],
          [
            217,
            219
          ],
          [
            219,
            221
          ],
          [
            221,
            223
          ],
          [
            223,
            225
          ],
          [
            225,
            227
          ],
          [
            227,
            229
          ],
          [
            229,
            231
          ],
          [
            231,
            235
          ],
          [
            235,
            237
          ],
          [
            237,
            239
          ],
          [
            239,
            241
          ],
          [
            241,
            243
          ],
          [
            243,
            245
          ],
          [
            245,
            247
          ],
          [
            247,
            249
          ],
          [
            249,
            251
          ],
          [
            251,
            253
          ],
          [
            253,
            255
          ],
          [
            255,
            257
          ],
          [
            257,
            259
          ],
          [
            259,
            261
          ],
          [
            261,
            263
          ],
          [
            263,
            265
          ],
          [
            265,
            267
          ],
          [
            267,
            269
          ],
          [
            269,
            271
          ],
          [
            271,
            273
          ],
          [
            273,
            275
          ],
          [
            275,
            277
          ],
          [
            277,
            279
          ],
          [
            279,
            281
          ],
          [
            281,
            283
          ],
          [
            283,
            287
          ],
          [
            287,
            289
          ],
          [
            289,
            291
          ],
          [
            291,
            293
          ],
          [
            293,
            295
          ],
          [
            295,
            297
          ],
          [
            297,
            299
          ],
          [
            299,
            301
          ],
          [
            301,
            303
          ],
          [
            303,
            305
          ],
          [
            305,
            307
          ],
          [
            307,
            309
          ],
          [
            309,
            311
          ],
          [
            311,
            313
          ],
          [
            313,
            315
          ],
          [
            315,
            317
          ],
          [
            317,
            319
          ],
          [
            319,
            321
          ],
          [
            321,
            323
          ],
          [
            323,
            325
          ],
          [
            325,
            327
          ],
          [
            327,
            329
          ],
          [
            329,
            331
          ],
          [
            331,
            333
          ],
          [
            333,
            335
          ],
          [
            335,
            337
          ],
          [
            337,
            339
          ],
          [
            339,
            341
          ],
          [
            341,
            343
          ],
          [
            343,
            345
          ],
          [
            345,
            347
          ],
          [
            347,
            349
          ],
          [
            349,
            351
          ],
          [
            351,
            353
          ],
          [
            353,
            355
          ],
          [
            355,
            357
          ],
          [
            357,
            359
          ],
          [
            359,
            361
          ],
          [
            361,
            363
          ],
          [
            363,
            365
          ],
          [
            365,
            371
          ],
          [
            371,
            373
          ],
          [
            373,
            375
          ],
          [
            375,
            377
          ],
          [
            377,
            379
          ],
          [
            379,
            381
          ],
          [
            381,
            383
          ],
          [
            383,
            385
          ],
          [
            385,
            387
          ],
          [
            387,
            389
          ],
          [
            389,
            391
          ],
          [
            391,
            393
          ],
          [
            393,
            397
          ],
          [
            397,
            399
          ],
          [
            399,
            401
          ],
          [
            401,
            403
          ],
          [
            403,
            405
          ],
          [
            405,
            407
          ],
          [
            407,
            409
          ],
          [
            409,
            411
          ],
          [
            411,
            413
          ],
          [
            413,
            415
          ],
          [
            415,
            417
          ],
          [
            417,
            419
          ],
          [
            419,
            421
          ],
          [
            421,
            423
          ],
          [
            423,
            425
          ],
          [
            425,
            427
          ],
          [
            427,
            429
          ],
          [
            429,
            431
          ],
          [
            431,
            433
          ],
          [
            433,
            435
          ],
          [
            435,
            437
          ],
          [
            437,
            441
          ],
          [
            441,
            447
          ],
          [
            447,
            449
          ],
          [
            449,
            453
          ],
          [
            453,
            457
          ],
          [
            457,
            459
          ],
          [
            459,
            461
          ],
          [
            461,
            463
          ],
          [
            463,
            467
          ],
          [
            467,
            471
          ],
          [
            471,
            475
          ],
          [
            475,
            479
          ],
          [
            479,
            481
          ],
          [
            481,
            485
          ],
          [
            485,
            487
          ],
          [
            487,
            491
          ],
          [
            491,
            493
          ],
          [
            493,
            495
          ],
          [
            495,
            497
          ],
          [
            497,
            499
          ],
          [
            0,
            499
          ],
          [
            0,
            1
          ],
          [
            1,
            2
          ],
          [
            2,
            6
          ],
          [
            6,
            8
          ],
          [
            8,
            10
          ],
          [
            10,
            12
          ],
          [
            12,
            14
          ],
          [
            14,
            18
          ],
          [
            18,
            20
          ],
          [
            20,
            24
          ],
          [
            24,
            26
          ],
          [
            26,
            30
          ],
          [
            30,
            34
          ],
          [
            34,
            38
          ],
          [
            38,
            42
          ],
          [
            42,
            46
          ],
          [
            46,
            48
          ],
          [
            48,
            52
          ],
          [
            52,
            56
          ],
          [
            56,
            58
          ],
          [
            58,
            64
          ],
          [
            64,
            68
          ],
          [
            68,
            70
          ],
          [
            70,
            72
          ],
          [
            72,
            74
          ],
          [
            74,
            76
          ],
          [
            76,
            78
          ],
          [
            78,
            80
          ],
          [
            80,
            82
          ],
          [
            82,
            84
          ],
          [
            84,
            86
          ],
          [
            86,
            88
          ],
          [
            88,
            90
          ],
          [
            90,
            92
          ],
          [
            92,
            94
          ],
          [
            94,
            96
          ],
          [
            96,
            98
          ],
          [
            98,
            100
          ],
          [
            100,
            102
          ],
          [
            102,
            104
          ],
          [
            104,
            106
          ],
          [
            106,
            108
          ],
          [
            108,
            112
          ],
          [
            112,
            114
          ],
          [
            114,
            116
          ],
          [
            116,
            118
          ],
          [
            118,
            120
          ],
          [
            120,
            122
          ],
          [
            122,
            124
          ],
          [
            124,
            126
          ],
          [
            126,
            128
          ],
          [
            128,
            130
          ],
          [
            130,
            132
          ],
          [
            132,
            134
          ],
          [
            134,
            140
          ],
          [
            140,
            142
          ],
          [
            142,
            144
          ],
          [
            144,
            146
          ],
          [
            146,
            148
          ],
          [
            148,
            150
          ],
          [
            150,
            152
          ],
          [
            152,
            154
          ],
          [
            154,
            156
          ],
          [
            156,
            158
          ],
          [
            158,
            160
          ],
          [
            160,
            162
          ],
          [
            162,
            164
          ],
          [
            164,
            166
          ],
          [
            166,
            168
          ],
          [
            168,
            170
          ],
          [
            170,
            172
          ],
          [
            172,
            174
          ],
          [
            174,
            176
          ],
          [
            176,
            178
          ],
          [
            178,
            180
          ],
          [
            180,
            182
          ],
          [
            182,
            184
          ],
          [
            184,
            186
          ],
          [
            186,
            188
          ],
          [
            188,
            190
          ],
          [
            190,
            192
          ],
          [
            192,
            194
          ],
          [
            194,
            196
          ],
          [
            196,
            198
          ],
          [
            198,
            200
          ],
          [
            200,
            202
          ],
          [
            202,
            204
          ],
          [
            204,
            206
          ],
          [
            206,
            208
          ],
          [
            208,
            210
          ],
          [
            210,
            212
          ],
          [
            212,
            214
          ],
          [
            214,
            216
          ],
          [
            216,
            218
          ],
          [
            218,
            222
          ],
          [
            222,
            224
          ],
          [
            224,
            226
          ],
          [
            226,
            228
          ],
          [
            228,
            230
          ],
          [
            230,
            232
          ],
          [
            232,
            234
          ],
          [
            234,
            236
          ],
          [
            236,
            238
          ],
          [
            238,
            240
          ],
          [
            240,
            242
          ],
          [
            242,
            244
          ],
          [
            244,
            246
          ],
          [
            246,
            248
          ],
          [
            248,
            250
          ],
          [
            250,
            252
          ],
          [
            252,
            254
          ],
          [
            254,
            256
          ],
          [
            256,
            258
          ],
          [
            258,
            260
          ],
          [
            260,
            262
          ],
          [
            262,
            264
          ],
          [
            264,
            266
          ],
          [
            266,
            268
          ],
          [
            268,
            270
          ],
          [
            270,
            274
          ],
          [
            274,
            276
          ],
          [
            276,
            278
          ],
          [
            278,
            280
          ],
          [
            280,
            282
          ],
          [
            282,
            284
          ],
          [
            284,
            286
          ],
          [
            286,
            288
          ],
          [
            288,
            290
          ],
          [
            290,
            292
          ],
          [
            292,
            294
          ],
          [
            294,
            296
          ],
          [
            296,
            298
          ],
          [
            298,
            300
          ],
          [
            300,
            302
          ],
          [
            302,
            304
          ],
          [
            304,
            306
          ],
          [
            306,
            308
          ],
          [
            308,
            310
          ],
          [
            310,
            312
          ],
          [
            312,
            314
          ],
          [
            314,
            316
          ],
          [
            316,
            318
          ],
          [
            318,
            320
          ],
          [
            320,
            322
          ],
          [
            322,
            324
          ],
          [
            324,
            326
          ],
          [
            326,
            328
          ],
          [
            328,
            330
          ],
          [
            330,
            332
          ],
          [
            332,
            334
          ],
          [
            334,
            336
          ],
          [
            336,
            338
          ],
          [
            338,
            340
          ],
          [
            340,
            342
          ],
          [
            342,
            344
          ],
          [
            344,
            346
          ],
          [
            346,
            348
          ],
          [
            348,
            350
          ],
          [
            350,
            352
          ],
          [
            352,
            354
          ],
          [
            354,
            356
          ],
          [
            356,
            358
          ],
          [
            358,
            360
          ],
          [
            360,
            362
          ],
          [
            362,
            364
          ],
          [
            364,
            366
          ],
          [
            366,
            368
          ],
          [
            368,
            370
          ],
          [
            370,
            372
          ],
          [
            372,
            374
          ],
          [
            374,
            376
          ],
          [
            376,
            378
          ],
          [
            378,
            380
          ],
          [
            380,
            382
          ],
          [
            382,
            384
          ],
          [
            384,
            386
          ],
          [
            386,
            388
          ],
          [
            388,
            390
          ],
          [
            390,
            392
          ],
          [
            392,
            394
          ],
          [
            394,
            396
          ],
          [
            396,
            398
          ],
          [
            398,
            400
          ],
          [
            400,
            402
          ],
          [
            402,
            404
          ],
          [
            404,
            406
          ],
          [
            406,
            408
          ],
          [
            408,
            410
          ],
          [
            410,
            412
          ],
          [
            412,
            414
          ],
          [
            414,
            416
          ],
          [
            416,
            418
          ],
          [
            418,
            420
          ],
          [
            420,
            422
          ],
          [
            422,
            424
          ],
          [
            424,
            426
          ],
          [
            426,
            428
          ],
          [
            428,
            430
          ],
          [
            430,
            432
          ],
          [
            432,
            434
          ],
          [
            434,
            436
          ],
          [
            436,
            438
          ],
          [
            438,
            440
          ],
          [
            440,
            442
          ],
          [
            442,
            444
          ],
          [
            444,
            446
          ],
          [
            446,
            448
          ],
          [
            448,
            450
          ],
          [
            450,
            452
          ],
          [
            452,
            454
          ],
          [
            454,
            456
          ],
          [
            456,
            458
          ],
          [
            458,
            460
          ],
          [
            460,
            462
          ],
          [
            462,
            464
          ],
          [
            464,
            466
          ],
          [
            466,
            468
          ],
          [
            468,
            470
          ],
          [
            470,
            472
          ],
          [
            472,
            474
          ],
          [
            474,
            476
          ],
          [
            476,
            478
          ],
          [
            478,
            480
          ],
          [
            480,
            482
          ],
          [
            482,
            484
          ],
          [
            484,
            486
          ],
          [
            486,
            488
          ],
          [
            488,
            490
          ],
          [
            490,
            492
          ],
          [
            492,
            494
          ],
          [
            494,
            496
          ],
          [
            496,
            498
          ],
          [
            498,
            500
          ],
          [
            500,
            502
          ]
        ],
        "kernel_area": "114858611045828404985047115842988984507364516152676543808366356025566375187795312328863588403434514907425025743300845860827489865251820137033070055752739028932151250405887040654106877014997357182014182088622257276100908539306114505298498070931971089829057902440308138848781366660555197521720392603773783880406950919749333739141855915357558979418700325965796673148322455343508621452949261162714727004130127391758068888215705771697355664344862999178228643596061837804304902023117443479724115080469604081935941959487695558296594774237317953342728753405658794836748576158847728153720468165332588417985084237190909734612030568015147362315971407775299556278256899757128712607597505602152382854201883170784085717063464508554101524961454295392863291713703110131093038903567536442957076619107408271357519335180558125513350014507886860221275176386575380440313919536987291089612660965370281909976318466322257746837337558921001418850451621568610951128847217130281002812572201553779910080698721625610259776161766196295718039436339288795872142617469184318780476421246154606777096015132010289515433140291829473336443148554701464825193635919264019653633570921502087596984568286187946965686146863703268172205856075266030950302393058128571226174529320292309916778159682965254386398338487532068960953249124273367852902320767374650664679984447918336651149013475786883333766727704783545836496080786152882810155244335832894828272532794795863952579731383251516947904095715125689904190497581570234325442918267612444208772433779878618221634999988643617639474771841271112309647154900327554053461072824953290408575667567632319420207035516124235504405619738519561134733555174414999841792285273053681049670869359295802894776921872184892852521245610723204204687833758045266078017807611323774676742907164283994680952217797356828971296877933556686105696109667933970844805283880676380498724736224033721304309409711480828734619796628033094708655414476169654351731867066954935780054517202403151444587262564737363332183980960145849886081597556422819868387013469696748462092402216577538555020371240737514770492121735828464479723670076380338562226290087281221877027244599602584606690429833143540327346378609673804036546840147480190706154931119670207363444416841708362777887408936512482028553439951934796989280057864584872171845569817698088099492253117689175301939273710346732090741494078063946436356034197521663193935183931137269597606181339078370356406099276929209495789590276676843163983957851656490886641819497422994052476960718865921642145213726054384952261797833198903346957666472182623175710796383779047541794058472655661825544203626238795238399236519386116635290115619169835195200753012996802379463521318100458329590764849967686412859650887920605257327890423167602323395045865465555467636120739386558094484994197580487789798259597923449143974919985494848235644925854164055280940100461561662471237258300078006210338429874213109790357374534479276731486886466095800085355678796543698444972165882724221666439100386329241693683876986428499544341860771760220046807020421433951510172680462568980325943883804564536047902707985157340833592026875538333303442575850118671567168804747285941659698161223899423816624663554025440904556083521237354070555177621471917951690888538616402897509295249283270742490127373398746720229793594211205360880205949124883122040816585636993991641017563876590039631540554547580029961219584508692375/64145216804065338094193198788659634092759921974459886854123595173131076036430919224628724882192050775780364534732891413247964710381332285257483231381353536154626659744671221378928839122849795816841103694021308857623858825340369176750375848878156658168929283180617941745574202518682738789018806394169614781082530010932397026366069654222309366713912287678686573191736421296361175170952585010481758414193188296070722210294594950817323523928028696611107301974296392998521298801634830833545359536452912115726581557832760648238481533293700821741656767387845855758710195287402498013114200242503843118140125789433238599737672311496746793291635841702418871312308881022295609909833997198752837058624743547424576286220704008201228178283629895966301215373805481412651724637208024120783279846429596588019377860235339086003844363161027905601969585927500277519367702834282143973598879690613867776479888136043722080881683128174460351815244552394449021700436460316077109382007367987333604404965522327266866361541387563236769931340383158472429741249337088089620849545159765613702538549692727237660965698051640179038525824174728678792820803047695354958628822418731613446609953066750603275781451377897865608168792305135726164172920265034704915324910177022501375791510563294910801557101131265530079543224161138070833950627344975356382046971407334019976529358697645197343361813801924533070332881323215458019125232958876419662498034709971680198948844864350399885943843981369487798605323135203165167318254001852456608303098745599462095452023639830532647512951467577766089501524672446729367063081577340912685728460330903335089461996042348866950527341379312979344524521086541163525092513215968176329037068299653122904566916363369712677858492806606350963665989794335477400376727590734385627706979190710163153898964303885206368833799557542682226405539937024042144302373418157584049441609459843963834323632634985810027312579173107621133535121593040122903960055202751807614187826661806652751094201172942887736514016693610587662234422980207853648970589532812728413084873141460554311056952344133694600728582942990846072820148522206181060094562732245901657250392240272493896683943998625018585050032383576334859664261661010457725462741814958394014448842324470043034704611808989381367477796019086493119620098341651054873699460337717999536692349427270235138930071582165212747489506489560519714403882814655464401511751548847610598499601339025862031573680569279439427557523218979140420391708160504981707259384475714351111647729652410280264682734644068641364710517119679192306632313593056258742672667398058309944270711811768546880710450776519047022213237730194133404326723690758971444343356627111228579663224092439608934955132161777135801737267564992813531726667878275646448652411934058766865600173693246498216842399627540610730439238031577850885929519892209897074799563580628117994937829792645539481734396348892876138453007737273234024027123002136370845485962456486595922734640599390104068131824566793081460067152582996253275699910289988397249830132044554714288570692167595843776189447549672150863757055034358498896519068907533405263132894675262232721441072084447970039600350527229605981602317278825892591434383441960290792595283309923028326963136719378145657038286589019009514323618453702696987986684242212052556453098995874151876950801089070641004542767994717270761699505587425793315815653056676",
        "kernel_vertices": [
          [
            "519671000000000000000/6753671",
            "3873739000000000/6753671"
          ],
          [
            "1044280952046440181000000/13356759781",
            "7569524913576171148/13356759781"
          ],
          [
            "259632497939560605000000/3257999969",
            "1819402720333921512/3257999969"
          ],
          [
            "173912219851154873000000/2158949181",
            "1195500038875751096/2158949181"
          ],
          [
            "57064496322493682000000/695228797",
            "379252124883774446/695228797"
          ],
          [
            "1017065384126831208000000/12206597113",
            "6577760668696620819/12206597113"
          ],
          [
            "524228715622926486000000/6192462401",
            "3293081315354271333/6192462401"
          ],
          [
            "10076874647574470250000/117452849",
            "247025705428540693/469811396"
          ],
          [
            "165468309539383418000000/1900575491",
            "986761322958685819/1900575491"
          ],
          [
            "1204481417684106540000000/13597660291",
            "6953094785035998654/13597660291"
          ],
          [
            "151625876721481936125000/1679622509",
            "6754309134025761121/13436980072"
          ],
          [
            "413067368267390122000000/4513698463",
            "2240436710374342949/4513698463"
          ],
          [
            "310932804569920175500000/3351278549",
            "1642079548889460495/3351278549"
          ],
          [
            "103194540744042231250000/1097929323",
            "59037360966482650/121992147"
          ],
          [
            "404882250292942568000000/4264636097",
            "2043796743403987146/4264636097"
          ],
          [
            "408259637390632020000000/4242311459",
            "2006104283765149736/4242311459"
          ],
          [
            "1252797094377758055000000/12844396321",
            "5992459267083079399/12844396321"
          ],
          [
            "213060352082152106000000/2151891353",
            "988627093174338023/2151891353"
          ],
          [
            "86719892346593828000000/862832681",
            "390224884891977035/862832681"
          ],
          [
            "434376835765327980000000/4276015273",
            "1911965351552358789/4276015273"
          ],
          [
            "144820408807538595000000/1405482383",
            "618808038160575932/1405482383"
          ],
          [
            "167116204262026036875000/1611447661",
            "1408951306166293263/3222895322"
          ],
          [
            "221925376892569675000000/2108322053",
            "906490179069855147/2108322053"
          ],
          [
            "45083089252520985600000/422908489",
            "179226184524790420/422908489"
          ],
          [
            "1369902043732320384000000/12689041351",
            "5299028493632901522/12689041351"
          ],
          [
            "169216505958853684500000/1551190723",
            "1279738295052617997/3102381446"
          ],
          [
            "272618599167042744000000/2471013361",
            "1005567522190446522/2471013361"
          ],
          [
            "325582608329085408000/2913157",
            "11219953834581851/28011125"
          ],
          [
            "233749527672458048000000/2070530221",
            "819021147897306417/2070530221"
          ],
          [
            "51585754991281659000000/450477191",
            "174994792356405098/450477191"
          ],
          [
            "23310045703255878000000/201665941",
            "77399289641960413/201665941"
          ],
          [
            "733126250267240508000000/6274998929",
            "2374655463759766009/6274998929"
          ],
          [
            "11885757918705164000000/101025991",
            "37878215585106137/101025991"
          ],
          [
            "187426349310991984375/1579796",
            "37484352326241667/101106944"
          ],
          [
            "7840342159096305000000/65362241",
            "23871311118081155/65362241"
          ],
          [
            "28623714830369850000000/237078809",
            "85809953480970569/237078809"
          ],
          [
            "8716818135818708800000/71209121",
            "126396949239781078/356045605"
          ],
          [
            "39309528595566638000000/318211153",
            "111499209891314890/318211153"
          ],
          [
            "94327938022400388500000/754437373",
            "1038967892724296971/3017749492"
          ],
          [
            "757741624094520972000000/6005336831",
            "2039680483764042478/6005336831"
          ],
          [
            "169423485730445934000000/1328771063",
            "444238516970739648/1328771063"
          ],
          [
            "16858764862994340000000/130919983",
            "43108621901632737/130919983"
          ],
          [
            "36254493648106240000000/279311523",
            "30278538703626999/93103841"
          ],
          [
            "18003085623724240000000/137332913",
            "43967111964682642/137332913"
          ],
          [
            "119702853199088172000000/909053311",
            "288954887526531288/909053311"
          ],
          [
            "10590798253390368000000/79619849",
            "24896921244718772/79619849"
          ],
          [
            "5254509458589350400000/39115129",
            "60169357581530168/195575645"
          ],
          [
            "39703210756278217200000/292742303",
            "443136564924655984/1463711515"
          ],
          [
            "99562693114573836875000/729354649",
            "873534510558858721/2917418596"
          ],
          [
            "537192814773108935000000/3892367643",
            "1143556749084752699/3892367643"
          ],
          [
            "269694058664611728000000/1940538527",
            "563153943522616020/1940538527"
          ],
          [
            "407041619567245200000000/2916382091",
            "839992837814180964/2916382091"
          ],
          [
            "116731855584725600000000/827271303",
            "233638517317691377/827271303"
          ],
          [
            "1629107362677700224000000/11461677563",
            "3194194069024896733/11461677563"
          ],
          [
            "1629250182332578080000000/11373216073",
            "3123797202669469754/11373216073"
          ],
          [
            "819800659440282720000000/5690359381",
            "220910511531357758/812908483"
          ],
          [
            "51334946534925120000000/354444307",
            "13623220767372536/50634901"
          ],
          [
            "277888842226140720000000/1899790967",
            "501513953716888762/1899790967"
          ],
          [
            "556858926498009480000000/3786977281",
            "989502596024954406/3786977281"
          ],
          [
            "844591418228743260000000/5705554699",
            "1471389829455042582/5705554699"
          ],
          [
            "84686314404325419450000/565689143",
            "2852640427559181027/11313782860"
          ],
          [
            "26741683104606000000000/177297671",
            "44024610755224711/177297671"
          ],
          [
            "31326737103038000000000/206490937",
            "151977461301195451/619472811"
          ],
          [
            "3236900604951000000000/21144529",
            "5090033483379539/21144529"
          ],
          [
            "3250171534034964000000/21113143",
            "5022359876039843/21113143"
          ],
          [
            "1722028346449816020000000/11126108761",
            "2616079249883957767/11126108761"
          ],
          [
            "871264367191835515000000/5565876423",
            "1276575530076910999/5565876423"
          ],
          [
            "175163891138138473200000/1110179323",
            "1250727875068221208/5550896615"
          ],
          [
            "434068844324898188000000/2743375699",
            "614207385287393075/2743375699"
          ],
          [
            "5751560269362906520000/36156473",
            "399837407504130491/1807823650"
          ],
          [
            "194637850584627470000000/1216541433",
            "265518377677937167/1216541433"
          ],
          [
            "39375233716311695000000/243852827",
            "52087966092689642/243852827"
          ],
          [
            "55619477710072591875000/342146479",
            "287682269929303855/1368585916"
          ],
          [
            "25532624813661840000000/156206329",
            "32402675508856360/156206329"
          ],
          [
            "447050148353875752000000/2715114203",
            "553217014616287724/2715114203"
          ],
          [
            "446130213992297948000000/2691868309",
            "539618820554603095/2691868309"
          ],
          [
            "112094312794480060000000/673056407",
            "133268881131492653/673056407"
          ],
          [
            "28242708993440240625000/168492469",
            "262554105838967693/1347939752"
          ],
          [
            "226341501940858169250000/1341074993",
            "1026415320395884085/5364299972"
          ],
          [
            "906117351734249270000000/5334522509",
            "1003667425071953949/5334522509"
          ],
          [
            "28198646021404190000000/165254423",
            "30715205815890603/165254423"
          ],
          [
            "905328720239465519000000/5278901619",
            "967959636382575854/5278901619"
          ],
          [
            "45272983378238281750000/262347901",
            "189188967044820935/1049391604"
          ],
          [
            "13921405503201819500000/80398151",
            "28719246918931421/160796302"
          ],
          [
            "16712806305980912400000/95805481",
            "83806954078851712/479027405"
          ],
          [
            "916884007442297856000000/5225213309",
            "899067611041585661/5225213309"
          ],
          [
            "916325275559422464000000/5189241437",
            "876839072617913261/5189241437"
          ],
          [
            "919403664091420980000000/5182373533",
            "863813659628243177/5182373533"
          ],
          [
            "919669685375599840000000/5141435861",
            "836344166237369310/5141435861"
          ],
          [
            "231732567691863562500000/1289736181",
            "827963168093816955/5158944724"
          ],
          [
            "1863418091380888530000000/10324791967",
            "1634599419629621240/10324791967"
          ],
          [
            "1851877479428091375000000/10209754513",
            "1591720372007114966/10209754513"
          ],
          [
            "307944488109950118000000/1690153193",
            "259839578677066845/1690153193"
          ],
          [
            "66029761999632873750000/360809489",
            "218821875390489061/1443237956"
          ],
          [
            "1849105471218338340000000/10047850823",
            "1496563742288036596/10047850823"
          ],
          [
            "232391706136313386875000/1255230251",
            "183358367936943647/1255230251"
          ],
          [
            "1849725985043585990000000/9962219259",
            "1441554711054446263/9962219259"
          ],
          [
            "1834766310831545910000000/9826088413",
            "1395617554590945951/9826088413"
          ],
          [
            "373952691370922040000000/1991018711",
            "277285523626684997/1991018711"
          ],
          [
            "74857683036591968000000/395473221",
            "53626499319018926/395473221"
          ],
          [
            "42163661120351817600000/221714149",
            "147890830075218774/1108570745"
          ],
          [
            "470996180654035400000000/2464575671",
            "323125812917404853/2464575671"
          ],
          [
            "472254697105536982000000/2460051683",
            "317358618326025849/2460051683"
          ],
          [
            "939725914465434810000000/4871763391",
            "617617876185723001/4871763391"
          ],
          [
            "942201788570374860000000/4865302577",
            "607883696867019320/4865302577"
          ],
          [
            "1898616019386763582000000/9751853543",
            "1194446492490866234/9751853543"
          ],
          [
            "1896812383774370380000000/9699438053",
            "1168252424505558437/9699438053"
          ],
          [
            "381129025258839150000000/1937529757",
            "228169217266008857/1937529757"
          ],
          [
            "319955190851924460000000/1618225393",
            "186783326091181902/1618225393"
          ],
          [
            "106550688473488708000000/535631669",
            "181035404478213904/1606895007"
          ],
          [
            "158901958005422764500000/797151809",
            "178125187477768975/1594303618"
          ],
          [
            "635971912237341792000000/3174031123",
            "347260114232241713/3174031123"
          ],
          [
            "160412624073597448000000/797003917",
            "85592817592210352/797003917"
          ],
          [
            "160079763263195552000000/792071151",
            "83603687369432002/792071151"
          ],
          [
            "64017012904935804000000/314585651",
            "32244084307720880/314585651"
          ],
          [
            "329623238402062875000/1609699",
            "1284207260711555/12877592"
          ],
          [
            "479211605542893460000000/2330913567",
            "76130402202622243/776971189"
          ],
          [
            "9578166989845116000000/46243549",
            "4381177905593019/46243549"
          ],
          [
            "38227508510020050000000/183981857",
            "17178747449476363/183981857"
          ],
          [
            "48000916553109075000000/230239097",
            "42323332113648239/460478194"
          ],
          [
            "214286939023652370000000/1022394041",
            "91637878863845557/1022394041"
          ],
          [
            "80376504434259412500000/381856499",
            "67060439714381771/763712998"
          ],
          [
            "479538633482932560000000/2270551319",
            "196121967311506187/2270551319"
          ],
          [
            "95760355649046603200000/452377057",
            "193190286138410238/2261885285"
          ],
          [
            "1394439981914000000/6553",
            "545294777205/6553"
          ],
          [
            "96024483810554633600000/449407793",
            "36626549965801592/449407793"
          ],
          [
            "68355878035728840000000/318406349",
            "25324744666432481/318406349"
          ],
          [
            "213950619782003340000000/993030583",
            "77510991751172229/993030583"
          ],
          [
            "3971970925042450000000/18368027",
            "12654532134234569/165312243"
          ],
          [
            "192319521691409550000000/886213871",
            "66555739707072913/886213871"
          ],
          [
            "1594886876509387500000/7318067",
            "2147846555797081/29272268"
          ],
          [
            "318656843440902850000000/1457247197",
            "14993607156477411/208178171"
          ],
          [
            "958857516723801808000000/4371576689",
            "309510549237743841/4371576689"
          ],
          [
            "1918022292424778920000000/8709259793",
            "602612497638664509/8709259793"
          ],
          [
            "958567256367810840000000/4326137503",
            "288889959832579059/4326137503"
          ],
          [
            "318755518809195510000000/1433592787",
            "93771026049841681/1433592787"
          ],
          [
            "40086321860859694000000/179751683",
            "11548657206076277/179751683"
          ],
          [
            "7502825928281313000000/33563993",
            "4251211079831037/67127986"
          ],
          [
            "31964119012114354800000/142217731",
            "8709196292449273/142217731"
          ],
          [
            "90557004012647256000000/401514577",
            "24052968624600113/401514577"
          ],
          [
            "638345888110612080000000/2821108571",
            "9735556592915039/165947563"
          ],
          [
            "47793470296656498750000/209892349",
            "11819309023319191/209892349"
          ],
          [
            "189726744805266545000000/829416077",
            "6470907677109384/118488011"
          ],
          [
            "948248643591179858000000/4136085791",
            "222448413989269827/4136085791"
          ],
          [
            "945761300988308390000000/4101616499",
            "211961777569208799/4101616499"
          ],
          [
            "134093352322169460000000/580088701",
            "29449404884603886/580088701"
          ],
          [
            "53833188576954040800000/232051249",
            "57404307014907702/1160256245"
          ],
          [
            "58992025276239562000000/253616757",
            "8204968175217741/169077838"
          ],
          [
            "943767987448321700000000/4042032219",
            "63564703946511736/1347344073"
          ],
          [
            "1887987586155751440000000/8067425231",
            "374066310834938432/8067425231"
          ],
          [
            "1861078251849679200000000/7911959489",
            "50391626231313386/1130279927"
          ],
          [
            "1855134783189641070000000/7855577513",
            "48492421369968792/1122225359"
          ],
          [
            "1830679390740535510000000/7746702223",
            "332913602488357114/7746702223"
          ],
          [
            "155210996110817803750000/652335051",
            "35358313742189479/869780068"
          ],
          [
            "308482139179187487500000/1292551557",
            "34135337448467749/861701038"
          ],
          [
            "263784485441631420000000/1102447579",
            "42726739231485464/1102447579"
          ],
          [
            "102655079151953289500000/428801867",
            "49627430121745984/1286405601"
          ],
          [
            "462008010498575715000000/1921397269",
            "71345467066965931/1921397269"
          ],
          [
            "1857822945848775750000000/7706535589",
            "279717845974716577/7706535589"
          ],
          [
            "929825695128860178000000/3849499327",
            "137282932906264323/3849499327"
          ],
          [
            "57559956057345156250000/237478753",
            "8207105884689865/237478753"
          ],
          [
            "114745394544274860000000/471295543",
            "15618164111945494/471295543"
          ],
          [
            "917622750084028896000000/3757314433",
            "120858010089610242/3757314433"
          ],
          [
            "12199658979846574080000/49904531",
            "39754886734683333/1247613275"
          ],
          [
            "19124707899257532000000/78029551",
            "2424114933228081/78029551"
          ],
          [
            "918573487454986979000000/3734107339",
            "111843540692966717/3734107339"
          ],
          [
            "1822361046390274839000000/7386074951",
            "214600726415242105/7386074951"
          ],
          [
            "225370354949821926250000/910432311",
            "51119633166575837/1820864622"
          ],
          [
            "1809336971843089646000000/7299180079",
            "201966065438785637/7299180079"
          ],
          [
            "1803917461076241280000000/7247444023",
            "191843655071390327/7247444023"
          ],
          [
            "25185321946518965000000/100913447",
            "2593023783721963/100913447"
          ],
          [
            "25076146484329567000000/100368753",
            "2548479333867629/100368753"
          ],
          [
            "449785606910509900000000/1794387561",
            "43901380116052526/1794387561"
          ],
          [
            "8108149341000496000000/32254839",
            "763556758861859/32254839"
          ],
          [
            "446060545083912612000000/1768597811",
            "40255786990796231/1768597811"
          ],
          [
            "255310940959278792000000/1010247109",
            "22439854680820600/1010247109"
          ],
          [
            "3478557881877599609375/13747694",
            "19256702861931455/879852416"
          ],
          [
            "177263387675356410000000/698082149",
            "14621301471236898/698082149"
          ],
          [
            "439688824097312092500000/1723421323",
            "67949352349803895/3446842646"
          ],
          [
            "433103272892595089000000/1688156439",
            "30835591001002582/1688156439"
          ],
          [
            "1296721030210709935000000/5045445007",
            "89872322019650882/5045445007"
          ],
          [
            "1727366929468123020000000/6701556997",
            "114606713643633350/6701556997"
          ],
          [
            "2596179513321609600000/10027217",
            "803142069132929/50136085"
          ],
          [
            "28515346132107120000000/110035789",
            "37002681585811/2341187"
          ],
          [
            "589043295718068750000/2265937",
            "273236297503579/18127496"
          ],
          [
            "62324767125833160000000/239058229",
            "3443168344113291/239058229"
          ],
          [
            "562366203665049000000000/2154392761",
            "30422479774374599/2154392761"
          ],
          [
            "120827702422537992500000/461030253",
            "6095083622702912/461030253"
          ],
          [
            "209431271437540785000000/795853429",
            "9803306884022830/795853429"
          ],
          [
            "831641631382653120000000/3155756767",
            "2228482633952670/185632751"
          ],
          [
            "103358228197767360000000/392015503",
            "424150495978458/35637773"
          ],
          [
            "326480825500324224000000/1231001267",
            "13123452172894124/1231001267"
          ],
          [
            "653825048723525479000000/2461312343",
            "25421367666522223/2461312343"
          ],
          [
            "1631235951623356800000000/6127458547",
            "60631038064380839/6127458547"
          ],
          [
            "814600320465153600000000/3057079937",
            "29695381399407691/3057079937"
          ],
          [
            "269851484746414179000000/1010023447",
            "9293589432375100/1010023447"
          ],
          [
            "178981912971284080000000/668650309",
            "5914897349716324/668650309"
          ],
          [
            "1599045275469185570000000/5962968691",
            "50743618944302506/5962968691"
          ],
          [
            "98996244335622474750000/368879111",
            "24697761072393353/2951032888"
          ],
          [
            "8232558777401670000000/30558367",
            "234842415119253/30558367"
          ],
          [
            "21896816038428240000000/81175817",
            "605928602962560/81175817"
          ],
          [
            "121115256568692360000000/448042583",
            "3181478129914040/448042583"
          ],
          [
            "769686107316441120000000/2839357057",
            "18836019630648220/2839357057"
          ],
          [
            "1554200521408648880000000/5731761187",
            "37753840491193099/5731761187"
          ],
          [
            "3301212007943928000000/12127451",
            "72370146182323/12127451"
          ],
          [
            "65167349640518125000/238737",
            "23779897976261/4297266"
          ],
          [
            "759235265843128722000000/2777947669",
            "14843862862431103/2777947669"
          ],
          [
            "376719667831343516000000/1375768869",
            "6964891139373920/1375768869"
          ],
          [
            "7887484039893417200000/28737581",
            "135741706489134/28737581"
          ],
          [
            "185165206735425336500000/672935067",
            "559643199260449/128178108"
          ],
          [
            "97797949110435864000000/354919069",
            "1480538731672070/354919069"
          ],
          [
            "1560610403056695000000/5645933",
            "21186349615592/5645933"
          ],
          [
            "362031873277070490000000/1308763621",
            "434805187419239/118978511"
          ],
          [
            "481378364471604600000000/1735640149",
            "5766021323132310/1735640149"
          ],
          [
            "63574735662998689500000/228478531",
            "670697408490327/228478531"
          ],
          [
            "1693392895270608000000/6066443",
            "15734913116697/6066443"
          ],
          [
            "227531070487190197000000/810839747",
            "1661390543906143/810839747"
          ],
          [
            "675093335860506673500000/2399364313",
            "8597942285643503/4798728626"
          ],
          [
            "10411633777032801421875/36894383",
            "3609731518964181/2361240512"
          ],
          [
            "265800321136971465000000/939252307",
            "1213257503345067/939252307"
          ],
          [
            "87954103013514705000000/310692197",
            "392499755003717/310692197"
          ],
          [
            "42988128301125535500000/151516187",
            "331020226981435/303032374"
          ],
          [
            "121010794584074745000000/424442621",
            "320196703003427/424442621"
          ],
          [
            "129073260975745275000000/451812833",
            "284841618380883/451812833"
          ],
          [
            "11785467294241041812500/41068351",
            "253887090495975/657093616"
          ],
          [
            "23776302965963553500000/82757841",
            "55209034562375/165515682"
          ],
          [
            "405982352979679421000000/1409873433",
            "333789251912896/1409873433"
          ],
          [
            "589375695397093990000000/2039749773",
            "241300478004998/2039749773"
          ],
          [
            "2175452383313833743000000/7517390501",
            "535014387261053/7517390501"
          ],
          [
            "21074033364943836500000/72787273",
            "4374932892549/72787273"
          ],
          [
            "127534909233060186000000/440124161",
            "19435800939533/440124161"
          ],
          [
            "129246668167628063250000/445374701",
            "19157825848729/890749402"
          ],
          [
            "346951269993012093000000/1194775849",
            "16524563285248/1194775849"
          ],
          [
            "266765251391400000/917",
            "0"
          ],
          [
            "1000000000000000",
            "0"
          ],
          [
            "1000000000000000",
            "2912377793"
          ],
          [
            "1333826256957000000000000000/4584928106267",
            "7135707819791878555901/4584928106267"
          ],
          [
            "346951269993012093000000/1194891161",
            "1858375504680150408/1194891161"
          ],
          [
            "344657781780341502000000/1187406421",
            "1846500069061124070/1187406421"
          ],
          [
            "85023272822040124000000/293481437",
            "456063921181124425/293481437"
          ],
          [
            "1011553601517304152000000/3493387981",
            "5427659245550009835/3493387981"
          ],
          [
            "17403619066510669944000/60139603",
            "11677199524898903106/7517450375"
          ],
          [
            "1178751390794187980000000/4079645453",
            "6333375900355785292/4079645453"
          ],
          [
            "811964705959358842000000/2819870463",
            "4371981955286914507/2819870463"
          ],
          [
            "247273550846020956400000/860531197",
            "6665656499847853501/4302655985"
          ],
          [
            "1225688598601068348500000/4271241803",
            "6613563636023088148/4271241803"
          ],
          [
            "1226195979269580112500000/4292085101",
            "6634336239326393024/4292085101"
          ],
          [
            "121010794584074745000000/424430801",
            "655529563555805833/424430801"
          ],
          [
            "171952513204502142000000/606099311",
            "934272684484040796/606099311"
          ],
          [
            "524906024703229260000000/1854411067",
            "2855870349932328328/1854411067"
          ],
          [
            "148076569273355398000000/524824399",
            "73381027579286262/47711309"
          ],
          [
            "900124447814008898000000/3198899003",
            "4914568630688359200/3198899003"
          ],
          [
            "870654606456084937500/3102937",
            "76185216099540555/49646992"
          ],
          [
            "4878923107622400000/17477",
            "2274783244871549/1485545"
          ],
          [
            "288205468338927392400000/1035779813",
            "214039972327252816/139970245"
          ],
          [
            "106972969882578800000000/385709399",
            "1766998156423605770/1157128197"
          ],
          [
            "724063746554140980000000/2617474859",
            "3992600048773401729/2617474859"
          ],
          [
            "46818312091700850000000/169368191",
            "258268243018750236/169368191"
          ],
          [
            "1466969236656537960000000/5323746029",
            "8106942564922981762/5323746029"
          ],
          [
            "185165206735425336500000/672956323",
            "315114139133190019/207063484"
          ],
          [
            "39437420199467086000000/143682209",
            "218423584021415486/143682209"
          ],
          [
            "188359833915671758000000/687992477",
            "1044708918836806958/687992477"
          ],
          [
            "94904408230391090250000/347232041",
            "526871574878405949/347232041"
          ],
          [
            "168913770268222980000000/618815287",
            "938416739951828803/618815287"
          ],
          [
            "118843632285981408000000/436553867",
            "661228218369143725/436553867"
          ],
          [
            "777100260704324440000000/2865825133",
            "4333067031303977419/2865825133"
          ],
          [
            "3289256868873680000000/12133639",
            "18343507568117780/12133639"
          ],
          [
            "121115256568692360000000/448016033",
            "676457262987594360/448016033"
          ],
          [
            "262761792461138880000000/974137093",
            "34171176765346480/22654351"
          ],
          [
            "131720940438426720000000/488992069",
            "737124103279289044/488992069"
          ],
          [
            "791969954684979798000000/2951166403",
            "4440990368083195112/2951166403"
          ],
          [
            "1599045275469185570000000/5961771511",
            "8969236649295229074/5961771511"
          ],
          [
            "2256074533251480000000/8429219",
            "12668959726411356/8429219"
          ],
          [
            "77100424213261194000000/288587257",
            "433375292486303862/288587257"
          ],
          [
            "50912520029072100000000/191077273",
            "286583343648445511/191077273"
          ],
          [
            "12744030872057475000000/47865961",
            "71764691678608193/47865961"
          ],
          [
            "326912524361762739500000/1230678171",
            "1843143095194357240/1230678171"
          ],
          [
            "54413470916720704000000/205165897",
            "307038007634230460/205165897"
          ],
          [
            "17226371366294560000000/65332433",
            "97498934152087942/65332433"
          ],
          [
            "207910407845663280000000/788923153",
            "1177058887087165630/788923153"
          ],
          [
            "335090034300065256000000/1273460023",
            "1898571480917596098/1273460023"
          ],
          [
            "338317566783106379000000/1290850719",
            "1920783579987356033/1290850719"
          ],
          [
            "1687098610995147000000000/6463786429",
            "9598744117568583389/6463786429"
          ],
          [
            "62324767125833160000000/239035759",
            "1064359864728093197/717107277"
          ],
          [
            "21749290918821000000000/83676511",
            "124005538599662911/83676511"
          ],
          [
            "332346691516400000000/1282199",
            "1897569968732213/1282199"
          ],
          [
            "12980897566608048000000/50138887",
            "74159397499227201/50138887"
          ],
          [
            "431841732367030755000000/1675388543",
            "2472581443149611425/1675388543"
          ],
          [
            "2593442060421419870000000/10091246569",
            "14871048567578163776/10091246569"
          ],
          [
            "21655163644629754450000/84397117",
            "1242711560419688463/843971170"
          ],
          [
            "43968882409731209250000/172351363",
            "506072823656527639/344702726"
          ],
          [
            "5539480864854887812500/21813577",
            "255605305694244839/174508616"
          ],
          [
            "445255408880332750000000/1759717161",
            "857565459758085940/586572387"
          ],
          [
            "1329744484162910375000/5261877",
            "10250566937034341/7015836"
          ],
          [
            "14868684836130420400000/58953451",
            "430230370321699586/294767255"
          ],
          [
            "44594821375502728000000/177419551",
            "258496772424168913/177419551"
          ],
          [
            "449785606910509900000000/1794297733",
            "2610584161561102447/1794297733"
          ],
          [
            "82067388494169492000000/328439717",
            "477055350297857701/328439717"
          ],
          [
            "2515039084811880000000/10078961",
            "14629218961734711/10078961"
          ],
          [
            "128851247219731520000000/517647257",
            "750365154305609447/517647257"
          ],
          [
            "7237347887372358584000/29198079",
            "5278790998294417238/3649759875"
          ],
          [
            "901481419799287705000000/3641478557",
            "5263294242140433178/3641478557"
          ],
          [
            "607453682130091613000000/2462088817",
            "3552215334613056194/2462088817"
          ],
          [
            "367429394981994791600000/1493485981",
            "10757322229480539322/7467429905"
          ],
          [
            "114748247395545192000000/468250379",
            "673123083267686183/468250379"
          ],
          [
            "914974423488493056000000/3742938989",
            "5373418682937066893/3742938989"
          ],
          [
            "917622750084028896000000/3756969277",
            "5391072531284928310/3756969277"
          ],
          [
            "917963156354198880000000/3770577611",
            "5401050880089107802/3770577611"
          ],
          [
            "83723572447047500000000/345375157",
            "493565754647703315/345375157"
          ],
          [
            "2817653621602606600000/11666371",
            "83191717464006028/58331855"
          ],
          [
            "309637157641462625000000/1284416147",
            "1829942219362699804/1284416147"
          ],
          [
            "924016020997151430000000/3842618129",
            "5467059380617159929/3842618129"
          ],
          [
            "205310158303906579000000/857587127",
            "3651416386464938596/2572761381"
          ],
          [
            "263784485441631420000000/1102514647",
            "1564218456323671448/1102514647"
          ],
          [
            "308482139179187487500000/1292486521",
            "3662484841914876009/2584973042"
          ],
          [
            "310421992221635607500000/1304559163",
            "3690415455509891757/2609118326"
          ],
          [
            "457669847685133877500000/1936822071",
            "1819182893156226123/1291214714"
          ],
          [
            "463783695797410267500000/1963947937",
            "5531989660363797593/3927895874"
          ],
          [
            "19590297387891360000000/83288537",
            "117037658036791434/83288537"
          ],
          [
            "377597517231150288000000/1613389469",
            "2260723388856150960/1613389469"
          ],
          [
            "67411999103451550000000/288729077",
            "404020281115148086/288729077"
          ],
          [
            "58992025276239562000000/253624623",
            "118043023787587950/84541541"
          ],
          [
            "942080800096695714000000/4060563251",
            "5661399448675769570/4060563251"
          ],
          [
            "93865346625518622000000/406060939",
            "564952802417180914/406060939"
          ],
          [
            "94576130098830839000000/410142879",
            "569819750438026843/410142879"
          ],
          [
            "1896497287182359716000000/8272197839",
            "11454107056404050489/8272197839"
          ],
          [
            "1897267448052665450000000/8294812753",
            "11469863228622277798/8294812753"
          ],
          [
            "27310554455232285000000/119932301",
            "165409157736834009/119932301"
          ],
          [
            "25533835524424483200000/112844173",
            "155054391034485479/112844173"
          ],
          [
            "90557004012647256000000/401531603",
            "550650291273841261/401531603"
          ],
          [
            "319641190121143548000000/1422249281",
            "1946400128563919235/1422249281"
          ],
          [
            "120045214852501008000000/536989169",
            "732566936181814514/536989169"
          ],
          [
            "3848286898642530624000/17256391",
            "2938374237511619828/2157048875"
          ],
          [
            "79688879702298877500000/358393519",
            "487348140078493983/358393519"
          ],
          [
            "479283628183905420000000/2163146027",
            "2935236796498140329/2163146027"
          ],
          [
            "959011146212389460000000/4354278171",
            "5887127057777591417/4354278171"
          ],
          [
            "479428758361900904000000/2185953073",
            "2947969167336902399/2185953073"
          ],
          [
            "955970530322708550000000/4371915113",
            "5885144653610337167/4371915113"
          ],
          [
            "4784660629528162500000/21953549",
            "117972232854224011/87814196"
          ],
          [
            "38463904338281910000000/177255161",
            "237495606747284797/177255161"
          ],
          [
            "536216074880730750000/2479549",
            "13260979457942457/9918196"
          ],
          [
            "64185185934601002000000/297900947",
            "9241814899998743/6927929"
          ],
          [
            "191396458500040752000000/891506467",
            "1186634979289372509/891506467"
          ],
          [
            "18117827134066912000000/84798533",
            "112533700730509040/84798533"
          ],
          [
            "1394439981914000000/6553",
            "8674402214005/6553"
          ],
          [
            "957603556490466032000000/4523526251",
            "5968569243751881218/4523526251"
          ],
          [
            "319692422321955040000000/1513753063",
            "1994351147176083781/1513753063"
          ],
          [
            "643012035474075300000000/3054934271",
            "4016332508697704083/3054934271"
          ],
          [
            "214286939023652370000000/1022447899",
            "121870907342204377/92949809"
          ],
          [
            "209154320492850000000/1003153",
            "1310962861484627/1003153"
          ],
          [
            "2248676971177650000000/10822769",
            "14112414706238803/10822769"
          ],
          [
            "478908349492255800000000/2312090689",
            "3008931836623953577/2312090689"
          ],
          [
            "958423211085786920000000/4661497677",
            "6037758231723420181/4661497677"
          ],
          [
            "131849295360825150000000/643893133",
            "831821040140771184/643893133"
          ],
          [
            "160042532262339510000000/786473483",
            "1011919930942432248/786473483"
          ],
          [
            "240119644894793328000000/1188092387",
            "1521894204107611334/1188092387"
          ],
          [
            "160412624073597448000000/797050209",
            "339400440923706106/265683403"
          ],
          [
            "635971912237341792000000/3173887181",
            "4042926343610053777/3173887181"
          ],
          [
            "317803916010845529000000/1594244027",
            "2023913408968986264/1594244027"
          ],
          [
            "319652065420466124000000/1607016053",
            "2037207592760316348/1607016053"
          ],
          [
            "12798207634076978400000/64724339",
            "81730683826105154/64724339"
          ],
          [
            "76225805051767830000000/387523267",
            "11340744051515501/9012169"
          ],
          [
            "189681238377437038000000/969878607",
            "405277733838012249/323292869"
          ],
          [
            "949308009693381791000000/4875913643",
            "6094132507877689793/4875913643"
          ],
          [
            "471100894285187430000000/2432745143",
            "3029670743174667390/2432745143"
          ],
          [
            "33561639802336957500000/173991961",
            "216116459379012264/173991961"
          ],
          [
            "53971965383489940800000/281167827",
            "1740508699312394161/1405839135"
          ],
          [
            "67285168664862200000000/352073249",
            "434592519946220343/352073249"
          ],
          [
            "1897364750415831792000000/9976786987",
            "12274458919004575534/9976786987"
          ],
          [
            "1871442075914799200000000/9887308411",
            "12125260754511653518/9887308411"
          ],
          [
            "1869763456854610200000000/9954642029",
            "12144185031111050217/9954642029"
          ],
          [
            "917383155415772955000000/4912937089",
            "5969577016487512687/4912937089"
          ],
          [
            "84078453865617545000000/452801509",
            "548082447016985237/452801509"
          ],
          [
            "929566824545253547500000/5021253821",
            "6065294880065540448/5021253821"
          ],
          [
            "1849105471218338340000000/10048241039",
            "12087620834271015532/10048241039"
          ],
          [
            "33014880999816436875000/180396361",
            "1729486708725545587/1443170888"
          ],
          [
            "615888976219900236000000/3380356207",
            "4038457532811806743/3380356207"
          ],
          [
            "1851877479428091375000000/10210107331",
            "12159651021512380433/10210107331"
          ],
          [
            "931709045690444265000000/5162415337",
            "6126883353127390535/5162415337"
          ],
          [
            "926930270767454250000000/5158541621",
            "6103479894090370805/5158541621"
          ],
          [
            "459834842687799920000000/2570984591",
            "3032016795443596350/2570984591"
          ],
          [
            "459701832045710490000000/2591080133",
            "3038367055122716638/2591080133"
          ],
          [
            "916325275559422464000000/5189586593",
            "6064880975851966671/5189586593"
          ],
          [
            "61125600496153190400000/348340943",
            "2026514100152707701/1741704715"
          ],
          [
            "27854677176634854000000/159658087",
            "185002922717434937/159658087"
          ],
          [
            "11137124402561455600000/64323277",
            "370653849772866313/321616385"
          ],
          [
            "90545966756476563500000/524686227",
            "201085442379809851/174895409"
          ],
          [
            "452664360119732759500000/2639576153",
            "3021176709880602315/2639576153"
          ],
          [
            "1804713345369868160000000/10575943401",
            "12061697455324863529/10575943401"
          ],
          [
            "1812234703468498540000000/10669427443",
            "12127508560232714607/10669427443"
          ],
          [
            "1810732015526865354000000/10727437247",
            "12138214166493590475/10727437247"
          ],
          [
            "903766687790087700000000/5392197229",
            "6070019017471634964/5392197229"
          ],
          [
            "241582570677758750000/1450601",
            "26005553795822801/23209616"
          ],
          [
            "27883138374518621750000/168230559",
            "1001788699992170103/897229648"
          ],
          [
            "111762537088468938000000/678777121",
            "1508412092722013115/1357554242"
          ],
          [
            "7295035661046240000000/44629429",
            "345261410387396040/312406003"
          ],
          [
            "148318607226860245000000/912386501",
            "1004242347411930205/912386501"
          ],
          [
            "118125701148935085000000/731590271",
            "801204418286842413/731590271"
          ],
          [
            "583913551753882410000000/3649501223",
            "3969698333107934553/3649501223"
          ],
          [
            "215683510101108994500000/1355974787",
            "5873949011612048541/5423899148"
          ],
          [
            "868137688649796376000000/5486604313",
            "5918505260695247321/5486604313"
          ],
          [
            "437909727845346183000000/2775248933",
            "2987480409031263487/2775248933"
          ],
          [
            "13613505737372429921875/86969732",
            "5955535355012671301/5566062848"
          ],
          [
            "287004724408302670000000/1854351931",
            "1967199738028116293/1854351931"
          ],
          [
            "1300068613613985600000/8444977",
            "44612319765577346/42224885"
          ],
          [
            "2848472532356880000000/18609497",
            "19575886421204083/18609497"
          ],
          [
            "5638812678546840000000/37165471",
            "38832559617804469/37165471"
          ],
          [
            "26741683104606000000000/177307301",
            "184415592715450459/177307301"
          ],
          [
            "282287714681084731500000/1885529119",
            "3900014877231260531/3771058238"
          ],
          [
            "337836567291497304000000/2282255869",
            "2339745053334465178/2282255869"
          ],
          [
            "4640491054150079000000/31556831",
            "32186360921182618/31556831"
          ],
          [
            "180917214990977031250/1236857",
            "10050573415069639/9894856"
          ],
          [
            "34223297689950080000000/236303173",
            "238170581693619952/236303173"
          ],
          [
            "546533772960188480000000/3793582729",
            "3807838604928137926/3793582729"
          ],
          [
            "33942712131928710000000/236938271",
            "236773399508942212/236938271"
          ],
          [
            "33939736722452088000000/238784107",
            "237144662317083347/238784107"
          ],
          [
            "1634245978186158400000000/11582413781",
            "11436281403046034221/11582413781"
          ],
          [
            "814083239134490400000000/5832607751",
            "5709582791211388796/5832607751"
          ],
          [
            "539388117329223456000000/3881013149",
            "3786270734385239348/3881013149"
          ],
          [
            "16787275461659654218750/121630139",
            "118002724902811413/121630139"
          ],
          [
            "398250772458295347500000/2917717891",
            "2805546339449892759/2917717891"
          ],
          [
            "158812843025112868800000/1170942509",
            "5600827081275644844/5854712545"
          ],
          [
            "32840684116183440000000/244455007",
            "232059040441316496/244455007"
          ],
          [
            "33096244541844900000000/248808617",
            "234301040081386480/248808617"
          ],
          [
            "119702853199088172000000/909079861",
            "849019977400846792/909079861"
          ],
          [
            "77413268182014232000000/590540079",
            "549517789736619790/590540079"
          ],
          [
            "155894322686856832000000/1201050641",
            "1108577103418297529/1201050641"
          ],
          [
            "472045416163841520000/3665897",
            "84036743539637357/91647425"
          ],
          [
            "1058896785815287087500/8304763",
            "604266554741692253/664381040"
          ],
          [
            "189435406023630243000000/1501357043",
            "1353689926529198311/1501357043"
          ],
          [
            "377311752089601554000000/3017533407",
            "385758932465094394/431076201"
          ],
          [
            "39309528595566638000000/318216849",
            "281887426862327386/318216849"
          ],
          [
            "740929541544590248000000/6052690261",
            "5320952394827308090/6052690261"
          ],
          [
            "291961891269772470000000/2418211853",
            "2101284777218416617/2418211853"
          ],
          [
            "9408410590915566000000/78436649",
            "67781811981250725/78436649"
          ],
          [
            "239905727118069740000000/2022156341",
            "1731244639279295600/2022156341"
          ],
          [
            "59428789593525820000000/505093293",
            "143128203353251940/168364431"
          ],
          [
            "24437541675574683600000/209176259",
            "176746398343216303/209176259"
          ],
          [
            "5827511425813969500000/50417897",
            "84422466407951997/100835794"
          ],
          [
            "1444401139755886452000000/12612462787",
            "10475646910584088311/12612462787"
          ],
          [
            "701248583017374144000000/6211781729",
            "5095599425016448107/6211781729"
          ],
          [
            "689793661714164000000/6172133",
            "5018915560294695/6172133"
          ],
          [
            "23103271115851080000000/209404919",
            "168372219169161650/209404919"
          ],
          [
            "104133234436217652000000/954536407",
            "69086474137635446/86776037"
          ],
          [
            "35125693429033856000000/325374723",
            "256662438101329510/325374723"
          ],
          [
            "225415446262604928000000/2114574823",
            "1649493992417393172/2114574823"
          ],
          [
            "1331552261355418050000000/12648993751",
            "9757342456185662251/12648993751"
          ],
          [
            "8102603843007323000000/78138147",
            "59470228387169179/78138147"
          ],
          [
            "16091156534170955000000/156156757",
            "118180035573354667/156156757"
          ],
          [
            "48264092862814220000000/475129687",
            "354972632401025329/475129687"
          ],
          [
            "37165668148540212000000/369757511",
            "273619074437528411/369757511"
          ],
          [
            "182623158927558948000000/1844574221",
            "1346334143552407353/1844574221"
          ],
          [
            "104399757864813171250000/1070331813",
            "3082577591210988487/4281327252"
          ],
          [
            "204129818695316010000000/2121221657",
            "1508480546544340402/2121221657"
          ],
          [
            "607323375439413852000000/6396894031",
            "4492687581234704110/6396894031"
          ],
          [
            "1238334488928506775000000/13175026207",
            "9167273616596530075/13175026207"
          ],
          [
            "248746243655936140400000/2680994313",
            "3071757505387490461/4468323855"
          ],
          [
            "38725065775067823937500/423182723",
            "4594819284123123771/6770923568"
          ],
          [
            "121300701377185548900000/1343653801",
            "257210946051640881/383901086"
          ],
          [
            "150560177210513317500000/1699716353",
            "2236997832263154841/3399432706"
          ],
          [
            "115827816677568392600000/1330388253",
            "4305880131134035549/6651941265"
          ],
          [
            "282152490132085167000000/3288719237",
            "2099082944564974081/3288719237"
          ],
          [
            "13105717890573162150000/154808921",
            "487737762836588428/774044605"
          ],
          [
            "84755448677235934000000/1017249853",
            "631154733240889745/1017249853"
          ],
          [
            "102716093380488627600000/1251333439",
            "3825944354958330791/6256667195"
          ],
          [
            "1043473319106929238000000/12954473431",
            "7776216973992864577/12954473431"
          ],
          [
            "51926499587912121000000/651582697",
            "387022445648167324/651582697"
          ],
          [
            "522140476023220090500000/6678363431",
            "7784294006976385329/13356726862"
          ]
        ],
        "max_abs_coordinate": "1000000000000000",
        "phi_max": "532488406704989387977275883162120132179465750040118934448416551185082772332224421447618305951245276107330767349413668765013406530944559354864188881295824364796280029422796052442798891585390919286405930066661207000211977034160848651029780315627353742893423532400223892207903947809530755614138294955417832944222866391921428174120706670866971805520486404646861451548668857017815150639553770929749131355791274318660325324754638071346608924839620979595256189542812822024854121022617714081348803539318486971500326980973329995979141663758608028637887991987819393111513315950246673856986987085360849437910207794986970172519515107536400260162405320390956596840586993261481294827426976210387978931496653737866455351494201152788068072084094609363035951735612876571369283496631284446441945329998122387850096205491215298522393034916254314814086723909930974339566387673998856845476440011002407342027790728676339528961987923962055993110696266071341278679034289775032680705971881346046630616037123655479201968594695190900901907559579153088481795120916172719310161669975456356921273608864383648365662924526923791562492355244197893589555662072798415654558156523055094358248039756681580443542719953849044055315150833456057885961004848045998810366841865551112903612652728925313415829097856786381887936349910455705782636358468865082300637695353783250687892408147171903957179497635308226734918570860009921832210945913147670322369292153003138817828878370226190735804769226688932528167985361073786016921067473462121216081474192496914928911534302671427167477020966613810551795870100463128473654270311499268153877897775528580968710441097177537313560038158703679014417072094226600074823682042472223298411422814547505915789345892269943023583481150094276680377450301089555725132507584564125707324981179655781397002527683978779287170083015943044875811492331324174378618917523179951035392909989896263475637590818374480833095126824520946684986684741505075346374963514929691495720052554767001800526222526389506602481190179680003726267632184184721806683981714953832650654346186205259992358834521258935107601191656763327876609212485305273674095318084481977520196849549496875991259246257075567869834166017128877997569315376414033663546231304420722019383836529670558515615529316491006774665737637150172700354089583133142024071379554166408790962667475514494359969288130675618423317660512132104738382409337059401119992689919895140090607282900294388671724574178994552291496202076092085439187552505541528992871152056090237242017973293197453404846207890858908510637399675854408701793776036810727925102532682862920416493689055817895109573809822740137636139366026843960592302981145662983718815015000129111539010986840566958790688992559206598316784061384108766102889165918993800977581237733490035578633636813032938252065885716306833936567635950691827177599168012247065682155384599036058360756570505278682770820656378084445030235069066611481366027215712541177430063585321163050148817414654101630657296751330625635971479088358666634782823434422008728736565450711714010328761970248882697154608038786595202424818232651438065145460526863605985947687718680448966407652103710376322600291039263419835712338906342188255779178504282079303822238686145874063973256718475913101261967100871166682302995921310154116913799990429065886621384361917140027406540404079270628946827010575919829416028482625038092496526042825162622472627787641763280948580431/501838974855815293721659186379068475599915089795474780516862035554208595706561915678426265674907086728085823922374810565521500963498996726487250327509241543516130487722774165600539179131593436350729437817399475417251579408397809179374693964202098907074923901401132394354680336689298366884672265247197449045089925707679051577571890156460394177252556506714019249688213007122706965483364391329855524052156938592489369969610312797203032628502774918522821803509980516932839445356386031819904135343820756250171129765537150755527434569145700426000930350687203149069126548707724157931696147568085930085985552360345406188563842600046546919857656900154518169501102666782307119223117003774119594389048833986512300737769091375705091910241599352968970027210624839900735618348207549416497057195893526804369003345015598763094601391041965575181054808165705743718123985925767324862703679186101054585764423862977147610094149927611115576915031342276593029676267321715776263495155940295330517531861528207829823598178039833754641299454811886229028606284456584949578107047287319167183263475357967309342634147178424808163366845537833458370214386183147786661159068675510603675307443112742954741830076118202733718837496514390130869051071293157733920110531148615236673678029909047817806055435782123134686943605034141237146951447319575418657857685981184360091332723933402407495863627946432782594101712152629721995227722719947233895616758563432443662149794999562395480717531344621437860886466994064684830406546377044556990557212661734402096443989133807943999622148248172435265890876651637714325575513845930223771758390218081205210959374294255995181965839611341605123488490362910609734302379397985772831100677108058146747874807225494360418171931755836573840767590186765142641297796367279516961277638652049464663113211833122292925167903136724935179042738163558681985081662705253411360264326432272423649504797693614461948785689380779137066749872701318312558401844461308555083564722359460261888281381792150660025237344477973138459247843684637926929100732447067679680484761853672093644841249491342741840026612542212779442645512857752278019248014019966088018231111421811399397552939963015751366713025019765221429693333583026536391612613880747386627614419064255135812914381280032053795244928755786529145230164079628441610627261250592889888871042498342844027518872881280810742663584246982399820588328523146480090603915738672568545414501747020285738546704112819809825333176672018763478825700679713678026153755764800878680519436529579665688445338719272836882813989278839122009569189032585554924716070134990076223861713900229153415548183585888289032272407005464487840696300672946358892970467979933314264777251231018859328009311953549949625424471543662341330161541255591164014100484589233417688435463656534794895228982329908838454634168409533207532938321964919615719522346124136383427887954141880706738549786625577440322450503949178024008408641254392932132774661971937469131796847869390928636847648322034696445059372963026619913046692785135599039356311471069625740256315537107124167007383802478775428095116670234591044240321317457611784966303477397817828793494953566051558347141679062386041951674826169668250541425611234095645760456164877720644830604494854428732891254676491164885218086901573416965956659853825077632463242869948599117105379050977454478839263076285133541456493468535237743702200046645098268130282006352000000000000",
        "phi_maximizing_directions": [
          [
            1,
            0
          ]
        ],
        "polygon_area": "1955870600565224813000000",
        "signed_double_area": "3911741201130449626000000",
        "vertex_count": 503
      },
      "id": "comb-250-503-stretched",
      "isotropic_perimeter_certificate": {
        "G_times_PerF_over_PerHull_radical_form": {
          "G": "918868888366627239880376926743911876058916129221412350466930848204531001502362498630908707227476119259400205946406766886619918922014561096264560446021912231457210003247096325232855016119978857456113456708978058208807268314448916042387984567455768718632463219522465110790250933284441580173763140830190271043255607357994669913134847322860471835349602607726373385186579642748068971623594089301717816033041019134064551105725646173578845314758903993425829148768494702434439216184939547837792920643756832655487535675901564466372758193898543626741830027245270358693988609270781825229763745322660707343880673897527277876896244544121178898527771262202396450226055198057029700860780044817219062833615065366272685736507716068432812199691634363142906333709624881048744311228540291543656612952859266170860154681444465004106800116063094881770201411092603043522511356295898328716901287722962255279810547730578061974698700471368011350803612972548887609030777737042248022500577612430239280645589773004882078209294129570365744315490714310366977140939753474550243811369969236854216768121056082316123465122334635786691545188437611718601549087354112157229068567372016700775876546289503575725489174909626145377646848602128247602419144465028569809396234562338479334225277463722035091186707900256551687625992994186942823218566138997205317439875583346693209192107806295066670133821638268366691968646289223062481241954686663158626180262358366911620637851066012135583232765721005519233523980652561874603543346140899553670179470239028945773079999909148941115798174730168898477177239202620432427688582599626323268605340541058555361656284128993884035244957908156489077868441395319998734338282184429448397366954874366423158215374977479142820169964885785633637502670064362128624142460890590197413943257314271957447617742378854631770375023468453488845568877343471766758442271045411043989797889792269770434475277691846629876958373024264757669243315809357234813854936535639486240436137619225211556698100517898906657471847681166799088652780451382558947096107757573987696739217732620308440162969925900118163936973886627715837789360611042708497810320698249775016217956796820676853523438665148322618771028877390432292374721179841525649239448957361658907555334733666902223099271492099856228427519615478375914240462916678977374764558541584704795938024941513402415514189682773856725931952624511571490848273580173305551481471449098156780849450712626962851248794215433675966316722213414745311871662813251927093134555979383952419815685750927373137161709808435079618094382665591226775661331777460985405686371070232380334352467781245294604353629009910361907193892155088933082320924953358681561606024103974419035708170544803666636726118799741491302877207103364842058623123385340818587160366923724443741088965915092464755879953580643902318386076783387593151799359883958785885159406833312442247520803692493299769898066400624049682707438993704878322858996275834213851895091728766400682845430372349587559777327061793773331512803090633933549471015891427996354734886174081760374456163371471612081381443700551842607551070436516288383221663881258726668736215004306666427540606800949372537350437978287533277585289791195390532997308432203527236448668169898832564441420971775343613527108308931223180074361994266165939921018987189973761838348753689642887041647592999064976326532685095951933128140511012720317052324436380640239689756676069539/1003677949711630587443318372758136951199830179590949561033724071108417191413123831356852531349814173456171647844749621131043001926997993452974500655018483087032260975445548331201078358263186872701458875634798950834503158816795618358749387928404197814149847802802264788709360673378596733769344530494394898090179851415358103155143780312920788354505113013428038499376426014245413930966728782659711048104313877184978739939220625594406065257005549837045643607019961033865678890712772063639808270687641512500342259531074301511054869138291400852001860701374406298138253097415448315863392295136171860171971104720690812377127685200093093839715313800309036339002205333564614238446234007548239188778097667973024601475538182751410183820483198705937940054421249679801471236696415098832994114391787053608738006690031197526189202782083931150362109616331411487436247971851534649725407358372202109171528847725954295220188299855222231153830062684553186059352534643431552526990311880590661035063723056415659647196356079667509282598909623772458057212568913169899156214094574638334366526950715934618685268294356849616326733691075666916740428772366295573322318137351021207350614886225485909483660152236405467437674993028780261738102142586315467840221062297230473347356059818095635612110871564246269373887210068282474293902894639150837315715371962368720182665447866804814991727255892865565188203424305259443990455445439894467791233517126864887324299589999124790961435062689242875721772933988129369660813092754089113981114425323468804192887978267615887999244296496344870531781753303275428651151027691860447543516780436162410421918748588511990363931679222683210246976980725821219468604758795971545662201354216116293495749614450988720836343863511673147681535180373530285282595592734559033922555277304098929326226423666244585850335806273449870358085476327117363970163325410506822720528652864544847299009595387228923897571378761558274133499745402636625116803688922617110167129444718920523776562763584301320050474688955946276918495687369275853858201464894135359360969523707344187289682498982685483680053225084425558885291025715504556038496028039932176036462222843622798795105879926031502733426050039530442859386667166053072783225227761494773255228838128510271625828762560064107590489857511573058290460328159256883221254522501185779777742084996685688055037745762561621485327168493964799641176657046292960181207831477345137090829003494040571477093408225639619650666353344037526957651401359427356052307511529601757361038873059159331376890677438545673765627978557678244019138378065171109849432140269980152447723427800458306831096367171776578064544814010928975681392601345892717785940935959866628529554502462037718656018623907099899250848943087324682660323082511182328028200969178466835376870927313069589790457964659817676909268336819066415065876643929839231439044692248272766855775908283761413477099573251154880644901007898356048016817282508785864265549323943874938263593695738781857273695296644069392890118745926053239826093385570271198078712622942139251480512631074214248334014767604957550856190233340469182088480642634915223569932606954795635657586989907132103116694283358124772083903349652339336501082851222468191291520912329755441289661208989708857465782509352982329770436173803146833931913319707650155264926485739897198234210758101954908957678526152570267082912986937070475487404400093290196536260564012704000",
          "hull_perimeter": [
            [
              "1000000000000000000",
              1
            ],
            [
              "8481944409159550849",
              1
            ],
            [
              "1000000000000000000000000000000",
              1
            ],
            [
              "1000000000003657188823159550849",
              1
            ]
          ],
          "polygon_perimeter": [
            [
              "8481944409159550849",
              1
            ],
            [
              "267714142921001677066304",
              1
            ],
            [
              "267714142922061800410969",
              1
            ],
            [
              "267714142928531286773761",
              1
            ],
            [
              "267714142934941292310416",
              1
            ],
            [
              "268057814049000189200025",
              1
            ],
            [
              "268057814050007765015625",
              1
            ],
            [
              "268057814057085748167025",
              1
            ],
            [
              "268057814063696987332225",
              1
            ],
            [
              "268243198084001172377600",
              1
            ],
            [
              "268243198085050016238209",
              1
            ],
            [
              "268243198091676340725641",
              1
            ],
            [
              "268243198098145752855056",
              1
            ],
            [
              "269408750116000757130256",
              1
            ],
            [
              "269408750117040659096129",
              1
            ],
            [
              "269408750123844458233616",
              1
            ],
            [
              "269408750130389936667649",
              1
            ],
            [
              "270057948241000056821444",
              1
            ],
            [
              "270057948242002691809025",
              1
            ],
            [
              "270057948249294008324624",
              1
            ],
            [
              "270057948256005853840121",
              1
            ],
            [
              "271813121449000431559076",
              1
            ],
            [
              "271813121450035929053636",
              1
            ],
            [
              "271813121457055509797729",
              1
            ],
            [
              "271813121463709180915025",
              1
            ],
            [
              "288172491489002480836864",
              1
            ],
            [
              "288172491490158647724025",
              1
            ],
            [
              "288172491496971085002721",
              1
            ],
            [
              "288172491503821791608464",
              1
            ],
            [
              "290649296161003271725601",
              1
            ],
            [
              "290649296162184174887204",
              1
            ],
            [
              "290649296168901231893569",
              1
            ],
            [
              "290649296175760287815744",
              1
            ],
            [
              "303476486769005413427776",
              1
            ],
            [
              "303476486770270309326400",
              1
            ],
            [
              "303476486776968882972241",
              1
            ],
            [
              "303476486784026670780625",
              1
            ],
            [
              "303616428196004359696784",
              1
            ],
            [
              "303616428197253896050625",
              1
            ],
            [
              "303616428204112556545025",
              1
            ],
            [
              "303616428211225619608004",
              1
            ],
            [
              "309223854241011010514761",
              1
            ],
            [
              "309223854242365074436496",
              1
            ],
            [
              "309223854248582929778944",
              1
            ],
            [
              "309223854255570595951025",
              1
            ],
            [
              "310166569476012706249284",
              1
            ],
            [
              "310166569477387153950625",
              1
            ],
            [
              "310166569483479672540201",
              1
            ],
            [
              "310166569490439635202304",
              1
            ],
            [
              "310747157809006748786801",
              1
            ],
            [
              "310747157810318365536401",
              1
            ],
            [
              "310747157817021045301025",
              1
            ],
            [
              "310747157824195924258025",
              1
            ],
            [
              "311914431049008104500625",
              1
            ],
            [
              "311914431050341135389476",
              1
            ],
            [
              "311914431056913914196224",
              1
            ],
            [
              "311914431064063845401089",
              1
            ],
            [
              "314459628289009634796649",
              1
            ],
            [
              "314459628290370199008025",
              1
            ],
            [
              "314459628296843472384400",
              1
            ],
            [
              "314459628304000268428324",
              1
            ],
            [
              "315917064225014761764004",
              1
            ],
            [
              "315917064226431320318884",
              1
            ],
            [
              "315917064232492718222089",
              1
            ],
            [
              "315917064239532586738569",
              1
            ],
            [
              "321066157129017031033009",
              1
            ],
            [
              "321066157130474058235664",
              1
            ],
            [
              "321066157136489242275904",
              1
            ],
            [
              "321066157143594332984009",
              1
            ],
            [
              "325943937225024082384225",
              1
            ],
            [
              "325943937226554984060100",
              1
            ],
            [
              "325943937232234523745849",
              1
            ],
            [
              "325943937239299833006144",
              1
            ],
            [
              "326101528809019404211401",
              1
            ],
            [
              "326101528810516264688689",
              1
            ],
            [
              "326101528816481526916644",
              1
            ],
            [
              "326101528823648271217636",
              1
            ],
            [
              "329783735824022048092196",
              1
            ],
            [
              "329783735825554270863616",
              1
            ],
            [
              "329783735831441836688729",
              1
            ],
            [
              "329783735838639737568481",
              1
            ],
            [
              "334707374521030101903001",
              1
            ],
            [
              "334707374522638100493689",
              1
            ],
            [
              "334707374528189326789264",
              1
            ],
            [
              "334707374535346489480976",
              1
            ],
            [
              "336308366241027488313616",
              1
            ],
            [
              "336308366242625178780625",
              1
            ],
            [
              "336308366248343991600400",
              1
            ],
            [
              "336308366255584829742081",
              1
            ],
            [
              "337600509156033273408100",
              1
            ],
            [
              "337600509157673315583489",
              1
            ],
            [
              "337600509163134187580100",
              1
            ],
            [
              "337600509170304635929609",
              1
            ],
            [
              "341480115769039989200729",
              1
            ],
            [
              "341480115770735793075025",
              1
            ],
            [
              "341480115775985179416601",
              1
            ],
            [
              "341480115783141142141841",
              1
            ],
            [
              "342146614489043433060836",
              1
            ],
            [
              "342146614490760979426361",
              1
            ],
            [
              "342146614495886903252681",
              1
            ],
            [
              "342146614503009330353216",
              1
            ],
            [
              "344728682496037126353124",
              1
            ],
            [
              "344728682497730561298064",
              1
            ],
            [
              "344728682503167426612025",
              1
            ],
            [
              "344728682510440235600961",
              1
            ],
            [
              "347821575696047730014784",
              1
            ],
            [
              "347821575697812588312976",
              1
            ],
            [
              "347821575702889800774649",
              1
            ],
            [
              "347821575710082719763025",
              1
            ],
            [
              "349065909124051645289536",
              1
            ],
            [
              "349065909125841782837129",
              1
            ],
            [
              "349065909130804486148681",
              1
            ],
            [
              "349065909137975694374464",
              1
            ],
            [
              "358314776836057323372929",
              1
            ],
            [
              "358314776837915898905600",
              1
            ],
            [
              "358314776842874076447716",
              1
            ],
            [
              "358314776850187147495889",
              1
            ],
            [
              "358628508736070171480201",
              1
            ],
            [
              "358628508737988486358769",
              1
            ],
            [
              "358628508742556375333764",
              1
            ],
            [
              "358628508749732805408400",
              1
            ],
            [
              "359784032400075009158884",
              1
            ],
            [
              "359784032402019130163521",
              1
            ],
            [
              "359784032406474073136400",
              1
            ],
            [
              "359784032413627194399009",
              1
            ],
            [
              "362817089649062032377969",
              1
            ],
            [
              "362817089650962719742841",
              1
            ],
            [
              "362817089655849709668025",
              1
            ],
            [
              "362817089663206137424609",
              1
            ],
            [
              "364858281225085960376100",
              1
            ],
            [
              "364858281227097668478889",
              1
            ],
            [
              "364858281231360594968484",
              1
            ],
            [
              "364858281238521542437225",
              1
            ],
            [
              "366245253124081255782916",
              1
            ],
            [
              "366245253126080491796881",
              1
            ],
            [
              "366245253130486893175844",
              1
            ],
            [
              "366245253137721653275625",
              1
            ],
            [
              "368149203009067434741124",
              1
            ],
            [
              "368149203011016465320529",
              1
            ],
            [
              "368149203015839605789696",
              1
            ],
            [
              "368149203023255193116025",
              1
            ],
            [
              "370518124804092579624361",
              1
            ],
            [
              "370518124806156013545569",
              1
            ],
            [
              "370518124810357916863081",
              1
            ],
            [
              "370518124817583345142481",
              1
            ],
            [
              "372302547556098498684025",
              1
            ],
            [
              "372302547558192510988369",
              1
            ],
            [
              "372302547562288398798224",
              1
            ],
            [
              "372302547569502214815296",
              1
            ],
            [
              "376767626596105410608900",
              1
            ],
            [
              "376767626598245544208196",
              1
            ],
            [
              "376767626602264223082649",
              1
            ],
            [
              "376767626609518027295969",
              1
            ],
            [
              "377600418064111551992036",
              1
            ],
            [
              "377600418066277491466496",
              1
            ],
            [
              "377600418070179907627364",
              1
            ],
            [
              "377600418077403536055056",
              1
            ],
            [
              "380760575364124925488704",
              1
            ],
            [
              "380760575366351613049009",
              1
            ],
            [
              "380760575370038878652569",
              1
            ],
            [
              "380760575377231129801444",
              1
            ],
            [
              "381082747761118729863184",
              1
            ],
            [
              "381082747763325991014400",
              1
            ],
            [
              "381082747767139656375889",
              1
            ],
            [
              "381082747774383751541161",
              1
            ],
            [
              "385136912836146633087329",
              1
            ],
            [
              "385136912838464074249169",
              1
            ],
            [
              "385136912841827767761929",
              1
            ],
            [
              "385136912848966387186769",
              1
            ],
            [
              "387680569600140654251521",
              1
            ],
            [
              "387680569602451610640644",
              1
            ],
            [
              "387680569605958808098489",
              1
            ],
            [
              "387680569613189898604100",
              1
            ],
            [
              "388095358729133980889156",
              1
            ],
            [
              "388095358731425476071236",
              1
            ],
            [
              "388095358735059779802244",
              1
            ],
            [
              "388095358742344569732484",
              1
            ],
            [
              "392076345600164012040256",
              1
            ],
            [
              "392076345602567807543844",
              1
            ],
            [
              "392076345605749492796100",
              1
            ],
            [
              "392076345612925923229696",
              1
            ],
            [
              "395794490884181173666025",
              1
            ],
            [
              "395794490886652875425225",
              1
            ],
            [
              "395794490889625492163344",
              1
            ],
            [
              "395794490896780138804624",
              1
            ],
            [
              "396061283556173394789649",
              1
            ],
            [
              "396061283558624179684624",
              1
            ],
            [
              "396061283561717952218176",
              1
            ],
            [
              "396061283568922220373001",
              1
            ],
            [
              "396170795241158212222081",
              1
            ],
            [
              "396170795243564638899601",
              1
            ],
            [
              "396170795246901843455641",
              1
            ],
            [
              "396170795254199132229721",
              1
            ],
            [
              "400606714225191583916209",
              1
            ],
            [
              "400606714227716276460769",
              1
            ],
            [
              "400606714230605709699044",
              1
            ],
            [
              "400606714237802427490304",
              1
            ],
            [
              "402023206809200689664256",
              1
            ],
            [
              "402023206811757369844089",
              1
            ],
            [
              "402023206814538355063641",
              1
            ],
            [
              "402023206821715785446400",
              1
            ],
            [
              "404259442596210484593796",
              1
            ],
            [
              "404259442598804630138209",
              1
            ],
            [
              "404259442601482828303936",
              1
            ],
            [
              "404259442608655528766521",
              1
            ],
            [
              "405473485824238402710225",
              1
            ],
            [
              "405473485826910456472036",
              1
            ],
            [
              "405473485829246972053129",
              1
            ],
            [
              "405473485836308646023424",
              1
            ],
            [
              "406533760000220609635481",
              1
            ],
            [
              "406533760002852802072576",
              1
            ],
            [
              "406533760005427846891076",
              1
            ],
            [
              "406533760012596160497449",
              1
            ],
            [
              "406767155089229858878096",
              1
            ],
            [
              "406767155091887001977924",
              1
            ],
            [
              "406767155094346629549284",
              1
            ],
            [
              "406767155101474741441600",
              1
            ],
            [
              "407922361344259061658361",
              1
            ],
            [
              "407922361346994263395236",
              1
            ],
            [
              "407922361349116363515844",
              1
            ],
            [
              "407922361356133734189201",
              1
            ],
            [
              "409849638025250545297025",
              1
            ],
            [
              "409849638027975073025600",
              1
            ],
            [
              "409849638030221654588836",
              1
            ],
            [
              "409849638037315811153321",
              1
            ],
            [
              "414660011481283854528400",
              1
            ],
            [
              "414660011484112535720644",
              1
            ],
            [
              "414660011486040465029604",
              1
            ],
            [
              "414660011493086441621136",
              1
            ],
            [
              "415045177600273765447076",
              1
            ],
            [
              "415045177603080923625536",
              1
            ],
            [
              "415045177605124980600964",
              1
            ],
            [
              "415045177612221121040384",
              1
            ],
            [
              "418693114225297299743504",
              1
            ],
            [
              "418693114228177965809225",
              1
            ],
            [
              "418693114230010197292409",
              1
            ],
            [
              "418693114237081046608400",
              1
            ],
            [
              "419752381689320187354201",
              1
            ],
            [
              "419752381692257479912801",
              1
            ],
            [
              "419752381693867102234801",
              1
            ],
            [
              "419752381700869051632201",
              1
            ],
            [
              "420300669636331986849489",
              1
            ],
            [
              "420300669639297816048121",
              1
            ],
            [
              "420300669640797637503201",
              1
            ],
            [
              "420300669647765977044649",
              1
            ],
            [
              "421485309961310295789764",
              1
            ],
            [
              "421485309964234940376836",
              1
            ],
            [
              "421485309965964710354569",
              1
            ],
            [
              "421485309973038922181225",
              1
            ],
            [
              "424191690000346814988100",
              1
            ],
            [
              "424191690003365181120249",
              1
            ],
            [
              "424191690004766654793289",
              1
            ],
            [
              "424191690011756669440000",
              1
            ],
            [
              "426586634496360848899849",
              1
            ],
            [
              "426586634499421571363001",
              1
            ],
            [
              "426586634500718800398400",
              1
            ],
            [
              "426586634507705444227684",
              1
            ],
            [
              "426759079824373273343521",
              1
            ],
            [
              "426759079827460552385536",
              1
            ],
            [
              "426759079828646831233801",
              1
            ],
            [
              "426759079835593657262916",
              1
            ],
            [
              "428969981764427093618576",
              1
            ],
            [
              "428969981767633034226704",
              1
            ],
            [
              "428969981768384614038809",
              1
            ],
            [
              "428969981775198894925625",
              1
            ],
            [
              "430854396025389555732736",
              1
            ],
            [
              "430854396028532215777561",
              1
            ],
            [
              "430854396029617934527844",
              1
            ],
            [
              "430854396036588666149369",
              1
            ],
            [
              "433324659076418588296256",
              1
            ],
            [
              "433324659079632275657609",
              1
            ],
            [
              "433324659080499926417809",
              1
            ],
            [
              "433324659087425562749584",
              1
            ],
            [
              "433777669924445537560196",
              1
            ],
            [
              "433777669927713375248144",
              1
            ],
            [
              "433777669928364284493569",
              1
            ],
            [
              "433777669935213209023769",
              1
            ],
            [
              "434283636004405877297225",
              1
            ],
            [
              "434283636007599918049025",
              1
            ],
            [
              "434283636008581800184196",
              1
            ],
            [
              "434283636015565263799076",
              1
            ],
            [
              "438594930225464645359201",
              1
            ],
            [
              "438594930228795288422500",
              1
            ],
            [
              "438594930229343185208961",
              1
            ],
            [
              "438594930236226064683024",
              1
            ],
            [
              "440278696225480938089009",
              1
            ],
            [
              "440278696228851115805476",
              1
            ],
            [
              "440278696229290938245764",
              1
            ],
            [
              "440278696236158185309769",
              1
            ],
            [
              "442159832401497850192225",
              1
            ],
            [
              "442159832404909406837284",
              1
            ],
            [
              "442159832405241037746884",
              1
            ],
            [
              "442159832412095660930225",
              1
            ],
            [
              "442666670224528878017600",
              1
            ],
            [
              "442666670227998424155236",
              1
            ],
            [
              "442666670228112041785489",
              1
            ],
            [
              "442666670234891207833489",
              1
            ],
            [
              "443380193424514365799249",
              1
            ],
            [
              "443380193427962424661056",
              1
            ],
            [
              "443380193428185191259076",
              1
            ],
            [
              "443380193435016856297225",
              1
            ],
            [
              "443518704784545537346025",
              1
            ],
            [
              "443518704788048932742416",
              1
            ],
            [
              "443518704788054520525056",
              1
            ],
            [
              "443518704794805519480625",
              1
            ],
            [
              "447118231561615896913681",
              1
            ],
            [
              "447118231564832123371561",
              1
            ],
            [
              "447118231565258193204521",
              1
            ],
            [
              "447118231571473825396241",
              1
            ],
            [
              "447502129936566545246864",
              1
            ],
            [
              "447502129940025785422096",
              1
            ],
            [
              "447502129940128979296121",
              1
            ],
            [
              "447502129946796041347289",
              1
            ],
            [
              "447665370084583133831424",
              1
            ],
            [
              "447665370087962814825124",
              1
            ],
            [
              "447665370088174506871921",
              1
            ],
            [
              "447665370094694279984521",
              1
            ],
            [
              "447771090649651407181604",
              1
            ],
            [
              "447771090652715298655121",
              1
            ],
            [
              "447771090653354646594841",
              1
            ],
            [
              "447771090659286080524864",
              1
            ],
            [
              "450108151801603064071184",
              1
            ],
            [
              "450108151804920681165041",
              1
            ],
            [
              "450108151805241906848921",
              1
            ],
            [
              "450108151811647743295744",
              1
            ],
            [
              "450505412809637880158276",
              1
            ],
            [
              "450505412812799244197225",
              1
            ],
            [
              "450505412813335794214049",
              1
            ],
            [
              "450505412819450659631504",
              1
            ],
            [
              "454211298304734735265889",
              1
            ],
            [
              "454211298307529998411241",
              1
            ],
            [
              "454211298308605397548361",
              1
            ],
            [
              "454211298314034202917761",
              1
            ],
            [
              "454490357281679254540561",
              1
            ],
            [
              "454490357284710388980169",
              1
            ],
            [
              "454490357285466527189056",
              1
            ],
            [
              "454490357291339337354256",
              1
            ],
            [
              "454818057604964094225689",
              1
            ],
            [
              "454818057606942223214681",
              1
            ],
            [
              "454818057609160139300836",
              1
            ],
            [
              "454818057613030037020004",
              1
            ],
            [
              "455114842884717259935744",
              1
            ],
            [
              "455114842887595585817209",
              1
            ],
            [
              "455114842888566961332025",
              1
            ],
            [
              "455114842894152737104896",
              1
            ],
            [
              "455303756644698869248256",
              1
            ],
            [
              "455303756647656577679524",
              1
            ],
            [
              "455303756648521504662689",
              1
            ],
            [
              "455303756654256755648689",
              1
            ],
            [
              "455976067600776400650496",
              1
            ],
            [
              "455976067603428952138049",
              1
            ],
            [
              "455976067604719708455121",
              1
            ],
            [
              "455976067609879052465216",
              1
            ],
            [
              "456459681924757658830096",
              1
            ],
            [
              "456459681927489700469476",
              1
            ],
            [
              "456459681928676289475729",
              1
            ],
            [
              "456459681933986301532321",
              1
            ],
            [
              "458158411876800123094016",
              1
            ],
            [
              "458158411879389063765481",
              1
            ],
            [
              "458158411880791432056356",
              1
            ],
            [
              "458158411885830601473641",
              1
            ],
            [
              "458956116369863542732900",
              1
            ],
            [
              "458956116372229643888641",
              1
            ],
            [
              "458956116373949890777225",
              1
            ],
            [
              "458956116378564706694596",
              1
            ],
            [
              "459473844025907376268969",
              1
            ],
            [
              "459473844028126789402529",
              1
            ],
            [
              "459473844030057366801881",
              1
            ],
            [
              "459473844034391583155761",
              1
            ],
            [
              "459834528321886520168704",
              1
            ],
            [
              "459834528324182195744641",
              1
            ],
            [
              "459834528326010237582736",
              1
            ],
            [
              "459834528330490558455625",
              1
            ],
            [
              "460016280025844557324004",
              1
            ],
            [
              "460016280028291561118756",
              1
            ],
            [
              "460016280029910917491481",
              1
            ],
            [
              "460016280034680355700929",
              1
            ],
            [
              "461137423041932628638529",
              1
            ],
            [
              "461137423044085812195904",
              1
            ],
            [
              "461137423046127357910689",
              1
            ],
            [
              "461137423050334784762944",
              1
            ],
            [
              "461907811044827232087529",
              1
            ],
            [
              "461907811047360677236225",
              1
            ],
            [
              "461907811048880776725504",
              1
            ],
            [
              "461907811053815313043600",
              1
            ],
            [
              "462019278401025810429329",
              1
            ],
            [
              "462019278402889031081225",
              1
            ],
            [
              "462019278405348604417025",
              1
            ],
            [
              "462019278408997582162409",
              1
            ],
            [
              "463574424769960013918809",
              1
            ],
            [
              "463574424772050248278016",
              1
            ],
            [
              "463574424774206926133161",
              1
            ],
            [
              "463574424778293730267844",
              1
            ],
            [
              "465646558690010328532801",
              1
            ],
            [
              "465646558691961909840400",
              1
            ],
            [
              "465646558694336677515625",
              1
            ],
            [
              "465646558698156639688036",
              1
            ],
            [
              "466620145217084618102500",
              1
            ],
            [
              "466620145218819501064769",
              1
            ],
            [
              "466620145221512108492944",
              1
            ],
            [
              "466620145224913060975625",
              1
            ],
            [
              "466734912401160277974244",
              1
            ],
            [
              "466734912402677588959556",
              1
            ],
            [
              "466734912405681834995600",
              1
            ],
            [
              "466734912408660260180224",
              1
            ],
            [
              "467250172250136076725161",
              1
            ],
            [
              "467250172251727448947001",
              1
            ],
            [
              "467250172254631546655744",
              1
            ],
            [
              "467250172257754012203524",
              1
            ],
            [
              "469077051665115281732761",
              1
            ],
            [
              "469077051666785961574400",
              1
            ],
            [
              "469077051669597208368964",
              1
            ],
            [
              "469077051672873803505449",
              1
            ],
            [
              "470242090565221595246564",
              1
            ],
            [
              "470242090566605070244529",
              1
            ],
            [
              "470242090569840221389025",
              1
            ],
            [
              "470242090572558082176400",
              1
            ],
            [
              "470789471882196481570244",
              1
            ],
            [
              "470789471883654237247489",
              1
            ],
            [
              "470789471886788826376004",
              1
            ],
            [
              "470789471889651498643649",
              1
            ],
            [
              "470847109490069821999684",
              1
            ],
            [
              "470847109491894527171561",
              1
            ],
            [
              "470847109494506357912969",
              1
            ],
            [
              "470847109498081616199184",
              1
            ],
            [
              "470945925026250326512400",
              1
            ],
            [
              "470945925027563476379396",
              1
            ],
            [
              "470945925030907617052481",
              1
            ],
            [
              "470945925033488278306225",
              1
            ],
            [
              "471272639050363137976225",
              1
            ],
            [
              "471272639051389086474889",
              1
            ],
            [
              "471272639055152230376161",
              1
            ],
            [
              "471272639057171027967001",
              1
            ],
            [
              "472979430226486904655769",
              1
            ],
            [
              "472979430227230258494025",
              1
            ],
            [
              "472979430231424176883216",
              1
            ],
            [
              "472979430232888312600996",
              1
            ],
            [
              "473429315845340781042241",
              1
            ],
            [
              "473429315846443387901956",
              1
            ],
            [
              "473429315850119463800025",
              1
            ],
            [
              "473429315852288456745024",
              1
            ],
            [
              "473825722501615397786289",
              1
            ],
            [
              "473825722502075616490000",
              1
            ],
            [
              "473825722506694478342161",
              1
            ],
            [
              "473825722507601523211396",
              1
            ],
            [
              "474203013377784228062500",
              1
            ],
            [
              "474203013377890454503844",
              1
            ],
            [
              "474203013383036599770281",
              1
            ],
            [
              "474203013383246040271409",
              1
            ],
            [
              "474404112901287117478144",
              1
            ],
            [
              "474404112902537129708569",
              1
            ],
            [
              "474404112906010832890000",
              1
            ],
            [
              "474404112908468245500625",
              1
            ],
            [
              "474770609297432124397796",
              1
            ],
            [
              "474770609298321640358249",
              1
            ],
            [
              "474770609302322262676921",
              1
            ],
            [
              "474770609304073497132100",
              1
            ],
            [
              "474856053605554986554081",
              1
            ],
            [
              "474856053606158589777796",
              1
            ],
            [
              "474856053610578229817636",
              1
            ],
            [
              "474856053611767530646841",
              1
            ],
            [
              "474891887377316613963844",
              1
            ],
            [
              "474891887378495006634481",
              1
            ],
            [
              "474891887382077723812416",
              1
            ],
            [
              "474891887384395071630625",
              1
            ],
            [
              "475203422501652733934569",
              1
            ],
            [
              "475203422502043267266041",
              1
            ],
            [
              "475203422506780217093225",
              1
            ],
            [
              "475203422507550003666529",
              1
            ],
            [
              "475484718917588870334016",
              1
            ],
            [
              "475484718918121846702336",
              1
            ],
            [
              "475484718922652231372864",
              1
            ],
            [
              "475484718923702534318336",
              1
            ],
            [
              "476068260530527555099249",
              1
            ],
            [
              "476068260531204345967616",
              1
            ],
            [
              "476068260535530273593600",
              1
            ],
            [
              "476068260536863543248401",
              1
            ],
            [
              "476224208101757339968609",
              1
            ],
            [
              "476224208101935031230916",
              1
            ],
            [
              "476224208106997929529600",
              1
            ],
            [
              "476224208107348257728289",
              1
            ],
            [
              "476530657345407687331600",
              1
            ],
            [
              "476530657346372816756025",
              1
            ],
            [
              "476530657350283033533604",
              1
            ],
            [
              "476530657352182649044089",
              1
            ],
            [
              "476646636817467969713604",
              1
            ],
            [
              "476646636818288884564836",
              1
            ],
            [
              "476646636822410497354816",
              1
            ],
            [
              "476646636824027044905616",
              1
            ],
            [
              "476842729445829296825225",
              1
            ],
            [
              "476842729445864920715641",
              1
            ],
            [
              "476842729451145383417225",
              1
            ],
            [
              "476842729451215622088481",
              1
            ],
            [
              "476886924901691867315524",
              1
            ],
            [
              "476886924902012423122801",
              1
            ],
            [
              "476886924906871475822500",
              1
            ],
            [
              "476886924907503386471361",
              1
            ],
            [
              "477869420962729182920256",
              1
            ],
            [
              "477869420962978903360225",
              1
            ],
            [
              "477869420967953637150625",
              1
            ],
            [
              "477869420968445945583076",
              1
            ],
            [
              "1000000000000000000000000000000",
              1
            ],
            [
              "1000000000003657188823159550849",
              1
            ]
          ]
        },
        "exact_lower_margin_over_phi_200": "1311354647658145006542258864603061077751232315724440700248287174986233294703686256449041171652356982679464955545847324038095268603182074647887037255953572152341869887792837731813217977967136044784872766798761926533896919451249576570266014655773389092339846777288640493926795463778524390158236825337442203279649573451209494466059735275805225302302845821185148629139098760490344559490562292572455637201047020477220900192490834557953111342339089186044598848046453524102527861021042816075272131746482487601602886879432915829706915628530058903217673660304114652047511313425338898022163364194536041242625887987079897928186701814436167741127386099257624682007452708330171645086184166107733618034480178226051519435817711838839856488233861155016529095897677129378703443648319642627692390189432385019663430364405121722639324743470543608395315412795931975464903349955348417700675028457999321304170268236631532283334268623213882910355772613378360424398250928774505871461109969094295810339229429646610306825101085329358119620910283526150001416984620560231378252388091551084669926381609303688458533937823822037484290873751293540772437669188499876577122852456510696329836962058406703254907298694943360856745744314477310577650655583944280162025717919904526178166708176840837408866461934522155214563296408553862205977829092215898528948529361673121112467512711931868203174099508779751425314745325172474904325893023267429473687945101684396837219646942507606481917922625134410864626792868432964867571043966441621337378734168511791311374995573524615896237516129997544557725212157263331355830311029308345199711928219949621471151744990131061515389272710170153479717218911601761531753817188025396177329279870125171119068047367829818794004941826848900057660597709813472060634145460270294817143265485711233088424682761884567507591356431948429337937757030610014892815009616046893329201401973822230463184451088596301451950433845381221267751156107409462468097390659909854301662181835558189807913866066081084598076561930158712434502356019905091772277193645046678943746956735488166629450518562234584428070572651422918219855648672676059107935765993777685502748014069261075633758184341792987004520059133064106991690712931539048030800979806658875965420747454324709131761554406509581070226020044718662168135148266069148289915306794563113037214100131545772875470989698182306633028030809371316520536717752395055887557983857724388339818188333710315688995699389751591725942308026708667049628268717003111551317119219854632049856146590971904200739949199788252511908598975497636405177654786544156695500841025587451004398740409106918534471148234037915603095566371327663448210407141744679120355386918298063086882540646548903103569354899724836629419420801674619799998624219094301791632603531575539054747085549091817491361924087832161803847082449190555906468941866862352322535471934200768775685902807093585407893123033616080889713237622726240002647253951208480755485278982352280266672838481041248138042602437884776404657660578623009047180256906117517045096898313165629461712768001640743646597107155297885417261050922063978325298366871513210325257687853004169671344029486955751007706955855391083859960073779326455437541659944772997571867165438231578174382674477545614205513732862006535333156482380013869920409324753409070815155280049415499162548955388177032276656071029685340292217111786229221732758083513420093787339066694726461496623805423502712274490997705672793887168288616853824370409696226394181457918441942371469605646987987909914085423353487759639494994268063049529549508136662597202791457887084004547732775643442370463552571686539488145268529031576207479550635326341591719326479318811500361998920673248294040569223095969892209875228697943185717188095231254781164499215423433257119640902760628586925200545965831379743019058224075156927529911779768226672311823704481413569983241821550455427335267051333425207477115933938609809147117859988714006782663938512412062282600880670554066496720053217387402181528128750177271138484254251445518598119642021193429963754879323252170030724367306429811584693358243355083294252925977872380686626055303177872240633077273854086863710220333415326304727960213327870589421487470067868569860446012129228378490524296072197880866570256049498497720283719791745740058353501821663173900432736798333360091275181269840149398621256432785425099686531951645529857983233703227941893126263799510842212846399938276916947875869319271499527686747918621113733659009412536442881348476809339322202906855961316885828072198685753307984416196926001811308865735328921729990509382712474507168876199673820703400363416954453036649847888096545355681208018076947699494623554444660392270644027706854533195016649594673989955040751136872191818118205496217290647568825173832270143254098479339117547465983220811288715026520648168607475835568998828589078011576102201373702559327517069556891058270319780265345412417413112379245413265999529623085182087136553040851255669801107880075564093359808603483878637752318947217298128536087325933947730889039161299922203215864767446055428881856454287321002892841689070414521261261597322219846286600425008800167745500754346055126204869549636683877312214172801578128862075792920217418361746486375673281006607239211122382119974978384851752773110537050588504612501994052002030855988843930395610784333735734514817228394029479755322472329000627944204336115847321240000120121092414893591453662877324667679614527280984573973613105031814049929554578628317990915958896547905592876868237203153537401852784770932425811739023369713949982931906828846078475841805465866550129374067201828463077129986098270881885769262528067877195020714504649251975657995358906930208214349367271484831999882073986237315206119664689410701446762489431308364707556690524329782989924261461759055348184757812708792205971277613479956407948644618440124416428170819256259437326456409198094947423567842937367147873381445644246022472038067458044865037043433580314132007579205336574379234964359706270399833615127626119754545619775699840608474260716062041926405912017840633830023300031875334283939608110564993477851721171191884421512805543739350332074722095295785714656096223342851731527406790339342254452645552296850794557901443738046976833869978819030791671479036676749146554012784149405652672699863872508644169583744967082386109259580852564381875869209387624632779282115871207/16286327206094543192503003865373905092022660816795223351483361592801742354714836600230600003391736994059938676229595710154990454069658329978632316322653289588736323649165104038931936713794446416115498791099269743715722334603706118553135499314819792300062681372897057000460486649327750590077913053939740190583776921982572293469468163537008341354525841415228369385575618669517024620793357042771657484420948078834399577724955466656606420696766858382544380702137927297043463535266943631623721673288805409572786949124394370078245792253548197319941228860436720369792343349326733768954164948881371403469923966318687712521354156239592513483591328220986231763091038340669802149976655585288587683718639654522383853083836688454494942575648710446850093634420051573420164537166310937604774955989169993584606704382060183954868283686882747482670643203342169737702274924689534061900573295454151291235018330525278746747803383556064860927767152563699496052865710162674418917640663049823773247652960252891742462207891386682718458159859280668275719843334391440971050229998828231301060006052511339191915354817682589466750179252286459463383455481233079006203416546714940880050009206782166393595481932202647767379810421402496461613935060994148135467564532795615720205970328620425877746153822234252644884596334458318913465524144586019344534877584377855315843694178232215808636409527485946115886826016167107287995343201086115630771232834192930328354746757312701458919079551435006542047953014193813754425446325586872241671176353107971156413432708077991317417127997926659146113690313166406062180051907489181742587442458435076793263844810393402209695893450413353559330523797026671993308480331313137317603567240508244973102003873449736603015285035668023686779733844780405368422199675945922745284788514789037155719812461217589345678642907876930696406867926611264795378884341410933515247645198357633477131653032102864977627406344811008978059701366470845822433084048015850749053702800972246996094185256779286351954912522625849147866588919733296154620865887313789675635646458297474550730721212272982935996363637164019488366710595287328797467167508958052194492031649358228637612493675266652860859498244656437006987378368231969860398483443585941037986424638656209663651590936171327392971446158365681728274683836373493023233874671991163365700635240963087114241900948122386337510353344633122151010860729157299015311435752817207986918122034851503062033294549777374814782678522108659498912230258270958848397399309147455260621730478638138855349806891193137630426354746748429078386655936073668191695141913090112847183132649215724340347745863460427563232107580799063431961377195277309353836508346967592023846580249286464230619984685887461815907132773355884965317707876376852331978507486469147787119757917527450518593623142247278468762789467175030228536218954660894664921447543530024953549550499656922507650289249806047853020096094669913617863964231517851782656425559428432139381884207292733902631422517662151423594403101070984441148005496127029792437784197518572282844936303147250063551282428838173084230548326537873001696633375747667372454021866522720300779545334717069683494188675644741198118888194168126409732825866489437892601855566146877624835886223391407576241161833846360590449341690629881260968916866205026068583970488076688473469439603702404551611739386363915281518385245943339650906308065359040290101786324689775068999496219082136568124943824938530415787577490592052317793453592124684731517369435753207715291998100151213898598945113822249980127996019440565506684286969642491825591749823074714093215283395483223014263418211934176204902827729582747809571027189660138019067903729961806015496127389859167899591422059773405751315965871645982905177995570048100216172012917138515017629521961808860371175259981942876867349931414643375657305421541004379624609449995485285485282777042546035396152924129960536500976248222912865681686468613793228320413851347041963557365164164174868622019976480117340661431841839860155483701466524852711144418733525905097583387652810387754217352240656661198532869734473320225478272541714482810729339719468732573237278756934571503731476071453587793822614032960411354259756000427748759671841957391183897473319304179132648541565970600005328660018410334762801816558781044529437389401331741618575039829538666061321685333775343641167863591770091969211315009284874327102339947862324741054866526468993789137490501572676177313350765572090907691334349680893483070488181914892780980336499718556825676575914418023867793887728253976067887385913065765536007834687242421351245113687739873809470264997028096544608859325998540891962393743199707513535561354442854683871829024912666084903225870404296950815574651881049836877774241885031984372057066595664671573377769380289818842055092222895194756679093713304211951441227972915445317225788915206022114733811025812634173401956035689352587077320038262338528135981969934384277404613974435757680562547518189703284141955550982264792635009227220060251538239066159217780022729521613834870958874056083518928165218707526400354972166933541549771309324794405672631316285040310372367296795953720578352057045099008000170429712688955382558132477623294500799045824143590173133864079071964069137296556160558892170213580715919448280876482907572638321307317117666948802963448965254691079962418037084375944577218801208681425764189762963839380372384641530460741018407099881366732390817718074824240603048798912470139025317493743411326476925567584896145016380600430441022119057259898065465568855750144361846412216234234213970595427994898487959810034709758276080752346132942241418772749315299548764678153370233969430405366370563616800778397253833738912032589322019495781384570414147447945878819447498924558074268222420055275846868007860949732396132595351672947182452091037550973635013993321432132915310520837820685735363135499717073806513649112049708609064020178309557296612438802992976211005213563613844003418528525670148021588358374344538706343910611165441614218527994573747896334442694799139615546530252818487978000807880456502571866014425886843944454926098016848864599731109676127018505239618011199066171070658980850854161742392842627757724546085087351733683102484700455319521815656922017551373004298927305059426739456393514004746041490738708024235803645048827259667152701476028717545471100965243415330337697707145594752000000000000",
        "replay_decimal_interval_20_places": [
          "1.06107349321471418331",
          "1.06107349321471418332"
        ],
        "replay_interval": [
          "226470632952352022319356600685083177561228484687195690045736363677128249795264873899394715811119614950139622969315333760444758084290579907881606260240245200355918900206198351624672796145297598687317282783569283433952592721277426546693783036394017514126774669836734581908046889986144006795229612234700892263024998814805364725501253724488767094251278828575014891212607796557914909455826685518971803879669889163124770654779495245813851773919551976664706333218188251825545511166740249676133618187622475442474850205475436497482212827159126465995076002653319958302041674620708854186487397868074165100673720387212040049799194839615865711957534417525590437050587422080342701509486229699297511427930808171336962017400937643234439130223489198237223135196217771985721782059829586131853053376427822019704326653514611296295876206498934348500720078245341669712375964537511759351227769811490337058515712839090385532260703400342829129590650470786246661973858823978155165110833876274078598076249973052894866466018966093855264215296488496530452314373479682908673276103914892830458783997174957766689727335415145589519754989990709416574834633802829039926917200444880269021646323417474325787130764105285314131795444678011830496340902309087977940473380778239264684530409576098475047373965426754381810546929093688151015526677393167147796117400247024058170779195463839673039069856669944281742388862895903586573135322736452018567780489648024462961093684737101412431059809521834291584609697552795108431121026145870625195540067763836101353416889579273780808471468080252651390475280557648349274561322074106875449408288644008942078948025961829949735443790850989969454698707664218111665118846166001399853952290014667271492586805106141370054808714907340398221317000331851823781365784431725315364786966495436119537865493607382398272374509388839872819094894168839935388652537159396932366517204568726582957173407111563588591975622375860021802186575435953098941158336693435268353720203479065448093885264284273976415883468938603754903759615279802401557982989677678408051375778384087418195630453899939244648100472787029559215010617901933567500285636098117731632726443760486394143373462051995353463125602721499727086174774726729708906174761971108461139064461489828063979869061735183629101577729145376547727281036166005802436143047744429410558990734548680529828681650972614401606015211073091419657422579157948739611649743270269325743660064513038216095623456041537397002685484247336730945915641989167676245312154001461964948394568034914306984194466138481058018233693932684954531417069204157645383393629850050088282176099004295859550024602380562161972135200876804145739877064362113515220469488058393445550578238162588046414686619033711218935185241403897227565287370902125334284106187529997218956438453635805241912710809910570082327241725367609914658446293426127222414283762612363219035428195233802271797953417529843570798456511696861019375506164724214055090361620609578387002678564344587515288025105350130246425786878317952574165210195374284717609122514076147768312144703847984278857945072321608734388321563115099071465840192282529099518091398237278768295304757926477889307949830913980134607132706039927006233642338821215420818680850501014921435413674172983096285312322307151117901085133938645231026801223736009580354351514981675426968789900954630340379430383678979731372259421785376513462498251984987665686267137837021534052823378039016991299751461483731852903021483332507910340679596742914451/213435388218226291369565947350890539598703267040969193578966438646347589751401859191040600579717795308844439505106327757706345349393632894378421801917107257449804799035334329273853814542722287684220369257559908294451247324088945898908313913991243340405744604522297033230844659589508808951263531528360585056699972984868195956087933673756607436012420047880008881046788159173328627173931636241481807973964126147306552445569791336189660617028632676629799036551026348161059523633372732649202953254699782406370228492539420015045540489394771125211545212087708320318259148567382670382806081432288517496977590398312134796112591623598069439757703642832648186700138523362002762234589186941867044337224152134249215574817501194490573495741105621836154088139622542294605994904406294549836430975888088233522085803816844110072939765254860787375620010771769336659598755348987010721042433862654016291747272853206422698115249925660412025250524123527448271534475600755059477872354347707053223467823559971069321740124727993305559170609931521489085010542462640883135798833392896737123649197132043443418405611686604635746369105274181050236965115427463031118101857406682511399921674103480649358859752314110760350564591634423415773917782909733533138627259086845328020683762054567011745632993414563579922499260782343563318312990449322163604459929483769027701462583367246266502911009669261253523893442206781089285579203056444997393908199338842339298362711230498409539247617103638602589667077671650994301750422658120335097922764387477244675912536122010500884112969274972526403036902776683193071630221448944695010204741513949844687345388431994357200916423990180448470067819817657262574737895457983893502258059085686331873232863665993272913608608468998556248734764898772648656328702602042885351183741450732929682870937468216215613514868210408670931176807533206850562685445442708562362688588999791489178854399365557231470727746537882342317703720926919060901632065439835671402355265966151211914873759932985873771735213845639829909409348642661944379555948572579624711176134493020252445647277747431058566741712443522191011974681681902173950105829307376095902926446703748386599423838774003685180328879889075073394496453246487581379950539030462204597485460911709898174288732189607781679130455364382655934005099594106784486534813071073176318618498033264125658930838576142186820872717935163745388971983365949649140526191814255357031899826910087624583993062151676399352555900976747676944093461553596410923684253651860381775454923399521628427202297727897553631331848478377308242346212816010894620601877398337609381254759945110382540458188130865719920112838702391938698356019433576714002789067148758104628017327100082019115441140643527071219633490261943145389231345841440995914330743199816536041839095761178048203515511535599052266139411727143211775507393083733674392607225560071256588286622050099784055996791974715994347059186686869406890283732838770921771176156738763937936610042329486137076373512663174117037537100266200090040923190442157401919213752826451393915955758280049997741771295108433507029183166049084740257763992859635254301273256316435848848091759132829203207405486890012765584559117192621350983754784940499476392722938800636748482830854813949309347261267286284797795974647516116792631299416712231756617036754703536754615637251186889139937700117093755365587611362679694696204906052310117340195454415468295598195430197343990859187773876424407192795602655715677867960080641721241600",
          "354992717152811794985591471573867880827225649747179244146691750063898531630803242015914591563941469817460500655321282459485089561114209830682756438373852987238779929567471874331591804482719020975133070751460703320811486333432037438619540180680165610337113140987316054726337135252948591086929321434378138161688397024764097213033894043261979171224832493042207786484984980425419252683851543943543240328142302722047476253058676542965390318698297892885686307889616541429980227512790439061729463837189685749912911479451230160860102528741238388722956185601531279094159198721656655670528225095986886737431365897483265611003045186077944454441484073581645416762068518553106247830155935497176551884117961242689125989344870149670086930500928355998827286295205099825410639985640834345448920165944902730026350703635622529376464818440757158845028710232687411169476505976298408049872445080123931182141189566542601949630470406269738794763042863664952090505281231453106537175412836562886377371863322119641650977586412559950242011547186761339193881578660040884325294199632640419397674391631565424825797941737885627214807215279852135426411537878365797412542849805532695087739949671833093860071495969575308404818708326851909431641589745058799936477715985063595966079763115488142775792202664715202162834309917186062295922652399744767194821835555431001112810478999240109554658770745152271356933292861935138597395848000597987987963458525103983758470524932201872604465633390625377776059404130342706211068260390575842114332316783825102192680910353215612273278278600284947583965871676878900219334858116121444238999672441897953291920178285137549233152441632345583227952220910730688028002337300385583643768514322761937381572770989207664398914675473765294106231644582577592718471007828739028168014553792215625801088353297535009700678516417380738384047142094020880205777113983096399931391799650113280538195630106991791436526789332340476699257386628148304763413816564614308975735104640704283481891175913125565297279154431342714918600084151816161543214753810966209785515824010301586727549635769532193709799998261359277741611668559038295029375459264473340089052308583375082686426639086036130825904793876972888367146121162452674924283138782247039352752750513845375227112135181162439713136379653894505954224518178153793837435097789654287386846765574647068501532185787465518906267922010613494923802733468306972191721797658763537204882585962699020766505085389256586021195327401644796771271471684020028605727730531795981454687759711716888140912271976889189677122599084390202140272991401795669165524124550155949039264037958238088992774445184108056327089648577808490728632110371977338866004353591265707999994916342184277974271965330292261593276663134214354118982056901763325479818081193761746878383906993903131221964441327949568359846435316404499579142455583585412186770726548789566645149672152968826886877219389442661254755828635140206492516723675787120281809827413837312157485138154593038362485423792303518612379657952422816860600221408543289309317134250452817390528230091375137183010219922189624605074880009852032218324864398400190485875356378452348911685558598750170347941874339112971076679525651670685948073840055114778779981873828220161956879695837338012455905436914024192419456222702915394158754381998381569724576858384919472965307683290178815680293335643321953782000048734008047661579512107401251144291716133546676553323910555364645848776615608419241571960044214143932919029362576970208449/334559971032069711721794622472520920820967371086719210935029892578149846935155134623670869644133757751153969432387530396939538075002232216753439975936211654159760267262917532227403912988258915756508261823392157342723246738006342182033405230940349214219158274544836120805772524634088566225355059201239280683252309665713530858809528066479771357831241646155481132079283017755126806746774531239296383473331471017082889566013129083905953267296310718242974334632612336965842295277926112230129172570205137989584322285887949234076277449289643566458150638162020781492236503598098750408324822723266534258003228092972371150906177253094239463797158277237601313341901752847244019774056699744594789935744244270420129773573880822312467898073815506634069160084486000455421698882973922044697838642114881180810838860735703358216343072966786004244372494102012585408422029944239297037111013964704970949615649733720412387568635989084127268340821901654019390676055944454855380036327298743146878582448713612114123302007167348747599656705645219362215332860258209485871858827389522899498045583778464819640137029833815471122757370422459934596583449416785861555230240326522180849596346108146442933958206137189339030053259258230988296729071688115476326906459470925804020841186995161056666706771345156948151561240919225816256815575685596286371099713455838268316107247616231148365084026454888967819653986843356165648926114895650471961587324888990899381018261977824112691905939239235966318638068342739617823361915263749147784773216579037393564332661194136586323226783849521413575150209586991890287450186383666897961130450993405112232747355651068430767347864312390640405389449059562449011311065000317059329719187825381906546231858516574008090373664278367600049980309852360131511184874436332870072397889788282035824427470504176972449570966723086669970405879876179311751355676518561655015293325519895451856879215037798718685306061785409385355672221998710543492854841134798324115308711136044153189248356798495097424839364412139993945479686715885494963259427813398741647472497023878528821877028754272193257214551640659488435627279958899301773564059185360806296622258124961815080650191740736705593684637388505926786533441125862628450399726226442235240092608999117593471075350032203609374893757672475470997755789409135468887100781349219118834163524206714839619109007825184282332002908642009294750010041505709210731145181988012491199493805723935257931828237061337095185191178671544268116502966346682816600026596098708808337779410194045879289697823962922075729286397256296526110535637337175477024899936343051009483220687767720767019873938565372402934107018269655168724698155105419835840630575517711585953278644168183268867109897156393529307495263885371564944655811117132116657625180881968747292473446168328740575802089508203626980063474035211787403436471830556123471182347577526183103840870402754775228290093364230810069837629024346155428613243776065374415175996369965179146723391422594327387107997598209035781669935120183843495102842797424415018656958606172762987048368554537693228078151958148513394940263884345285154365273370321237908665743837500824027994829979442283102465402327871598523448336092328148463107303293073796639650275405013581229651249206972521606484719246309363989106746172975994417679915544368319256990169462962244717100427483889896464049860848827677752925492113803494608646082581818947890002427786869691019843887915680243398988399130768762961192595434309509661337029137377424000"
        ],
        "replay_interval_digits": 60,
        "replay_radical_sign_over_phi_200": 1,
        "source_interval": [
          "236661811435207863323727647715911920551483740859076483588094099460576970537171934725458634231178827362413281484089157628411257230181481312423512322161770718331028294319413897422813517576100797617847202829314827299390974644001543967071683121805558943532519622976622006672492645376172420933165415586382118272406817662696163704883850789115418643247660893873155350148033457081271998100308998636702606604648182904598140688763372261670111042237517110077063505548213606561039314783652586352263161965611507120616557301960539835297039384414210246443419997873244155040442575949564308534929740165409132692881763400152093922231714881108356885428834242430353574957695078586426458905412049862750536225090841023531006507816081722497951880377832655201615148130545505495552085186049207507145770265049909604443266411789735280558910819633991956370467023390569548641256068894415098700991102391225814417428437120864672306411028104789853810237100784490340048239246767630850637993896056084464082260547225881398278698579505115781987906160403580263873390109662454971983736355544215061477716731946783581539806002880840910823918764721839164038817273924545709054484454061915477511687801345557329850191003045866115947590765267488269366437871200853893675717028020629462237439338420804297777975969575650519227612697352983221842143085370653933836809853875620297508603645916399418927853087115321416144201540531342628874427079164517729813120650052609982083760826601462342491477471279269868790744584496684693280307991924422175523257232981914771731537573982286053709481366128491066424634940753941714090509135406434688174401224349504128750527087196480775349503715360135275620736377183934243367449870021268972133466128477731701147122234282836026323407659524550109381699902504880501259244716455788474160816399415567805677033047177512715975286702038669464798963438242314201653995513147257602731024681048684080563568045295770506536713022074426378393459483911899325227377733015535130929616185450506129608173491482865561849651798746432971315772625801536146802034060771297387083528580832827264978186851492707885110388413374353599303301409484009513633921356562290631817914576497493942957875924123320098827154054074533762602613052855348872178526194735678499936502744988350681229402204172429767289719166851633409353273687515574489510716097227793401063891705231579876689980830207606062046784896043491235832053866160182194098351250730935373743125560122872934197319475666576788728167849452499392206592048357103219410621998180737569508692979048645055405113208518182471173785069008427171333737761513487123061424584931162831026341816512461048477203874226798027545378067629004863540561688904996909418853670228817728640233002205857628920486976422020037572637881695723931745932554747927487227983520981899043245150756971792667047495831588631869923971437551083008139138676916813601801945336771448837774673939843310470314549800766121132220531871334125327469254021016060957076058513475454953203341381088240709806373238727305120468975353873541647420756925849357835029816697309744339859832278975710805925274872199821401150752596219668541943339810600448564746499526025656298025409366062843902309515438724148014146765699624301118913716954964302736621162137279706905440984985405089947615304809697812003532509574891548055591228966803147774516331007923168814463329226254558489112151365052111419016417253848157492195817850141747173008889395717819038423944247598483276947088585237988774718538889/223039980688046474481196414981680613880644914913184427725608942677768973479509905385004236341305204561867908567261520384290025543804185344811789672120945038761404287626025354590872160142989776235058985130099094841873178191598754050176945054770694131193599330082164483985470426427019490899873774968417068631113528159280866138976254288336326905735458827973565298734994225467887425263609153073659788888573041849637710420284801845069099874833778748703153880938161834861727776721330820345345625267409670653422033425363560611145010430542928884892654743266400860195225997980308618952940845250109117659294664762074695963104762575262175925134435191424010055018277001787118811157913447378375080282739075487552818542391286994780760868692718689095918943206349174330850664051137251091858467414043150843694766063751389577836391028318332818986257110941451971447605222471041995913002609913983728029838654399277692515941425877366831324233586680889430147541703549557048707429695853502912279475864804883386685151720188664106910212099565276336621364847863614244368363784615460169664494625106076606070853480079279393334607162383615947629511337855026166173049191293752633510468126559444188615927094522142487859748406091440128581334149029050685780829815415181989794367960292729186810699965031884614042398141389757241881146949098697684532510349405626094549768977337344176642581931336381911411326775670365011529389463589722878000575367715977078391119974887952491589282220889040586379689286067372872157249475374344178664408813942050147980807456478036606627927803017653947539881325340909024651221874700062735982664066812424783851043789962075796800431530110464081159056250744257418327274877942843602652828598379555430024147654300470512401352848155853157011588747737923027409651906915943598775913654694602147700044822808921746358023792322024748332225134542804589199865196197355626125822108856879503067358720308421032520076130082720491715428429651982136205352225020682847924836328201203213193623360851685067225398650889125509053187910210779940387916398497931513897719998624232353626830786023320151844949060091680106807961734994566094698867487653948739340954430945254334761178306693744616237076985905953713351471830732516036482304233555681287958702188834425571801718622718361507189269117054283616571514600799716233823142308346948043626394049281558484200923007640643275991304494908471538824164323982023249729315100486260893052601203054348597799062803504671559199931627950489248269449935740119781620362625004315473093210692986932343638755205756744123689202009298903135254177925034877939903589261991302148302022477879062488561224073528621844497227848940501734423394059178363747742377640042374062285670514375553585625236160357455836797588064466362907711208313079966694362718394667711696313716443720597740373816029424979468888326358930348759530424895134826648681855782649035096692092766790188421131251772961639230403654273459247252439201114752071798868963684658878110596443758274710526780874372048097190088908951858749033804613404539393906504428440206959922713412411544267950369663449183127914641292830241509587285725257777457230831215265402404386129300712198773694074930744957031741670768509554806343907742979372696514653836922296529360281880457748607374693725208539924645214028087493507839594293055477421343599067010226757366816324739504157807143582529136728005696236205747440779707426954539675280180691471541058652646463087089439547714649603512014087624288000",
          "974808376620993487374621889905358025154853360235144187240206047965391779958761889152747690993791311667804497535464498870652145430568788399445119384925912379948165944399615845974272082532135412633560490351074010193785792241720875241361898831298617722525965522609392400760628123889257047552320221755349155172339960620917326083379547783871140943085408494278901736370816351207256192465650960837778870559935534938445707439934006265759650758929328709363304539529672686063800665158471361385714345114245869652732112019906792021445528274327716172706833593281504509079101306426005418191879251153176019669527101489203556845126597287095197512828876945460468232064439297437002066844247307873063890909220364587326454893466270685220436176557301836874276797939020812916399821548519797413492564828018717767789351369741287613987867412017646766021039403126194723525445652856133934911840266518833816437307879969888551227193566199452692719525271647516740226857467943052782580395644582697861384222361426954227905166465071681059952391835222739444623991925693658875149389079487102614139899206647522940894119712220506355362720468908595999436231343490537505782133408810846162857015617971806794914667826020949116602799939560274595669811451098304348817096339633132656237057727149152408155846661067948120256761778676191361594350146484994760727404889076581981569563978675273366673623035872955415169147475162171218765528962304477865636641987457184441973569013978291760735210443684564188390761716627844582119441795904788052650282583872932486069146003206032357496697156685110598757361059269544775935202279702918065043259902602215009881418218317181269276711508676517192170038484430951956098350649724415745906921358643129223805958277020519960845168889460918804598590764168691871248155663703927204827320381724391915716978865210494324810672273123543268351606469786854301150443560330705736312783481959014797530759618606342897260378696753553563645091264205594180798219337922169080447090107237222366447111966171101240961185055650641275415339340161150774473504185061032151489957487725465683704593118632977286092872925990313699197136373528619390462613767497121929660738362148074261478191334511241881868952015096598810537811620294150639242996936890051052669702329988158186720912879032839156390526939434950767161723946946470263912540155994611140844975522567562738850745405437803410185481505311246779702960011647100488675359781632019544140398609107194338412000304709176831279751197531826977923136413533279613465389476311789781360856107634186859852383310003206204038591192407516891275321386547397791688105885667466563305194729943912679368689330051108258380859141885412521646600261841978475395655428236345567863415881312388633118176859850727957323572762097910733998115162140880044664435670266160977204296532595421569373146902966140024980564458350227361023005783371421381393717969445964660897017926453066487914639271105470693042152742797737511154025518380779593918682197749555243248137310109984733064795553113138839066259620963101959437298589373094526056240845441454905224818151738782260917179946298255424019690756375248159812585834907903636372379586923241895361130621549926309076392666940944815402012687745794284658362181809274707436026413166207633369074482764806320976884067344470576984353196270939129486066991504165185094640544834474826728478705652893136440492398113675797418551958351173871084402753986369079307337394136055240226221907249880034564174530100592305992131/918700149287147949808131686423398409577027105807430778872968322450056649542559972021234183223867438346461605600922724097766397729710488469012686224126005762405340750704902872006362387867690043921128681882290183072069544217740009311715113904469218353478621187512224174601504333111245762409739799321268281584395168768257395067282571368544941966343224132871064698283809056320706784442185602573013268912059213563080677262815454861231870753233695150488497688152648512581485233521032186299181661803907633739638457621437491898457018195157983735881827316548984665062984848230583278830782970817435445280732996683133860111833563510398728712510313659975859372832033866847866224108224397566528750605199527400609930601651110015173815758499294268687380642865139938065077329601265307076035038545934975845883503964298678548836031391721775851981640791107100330791243383398515197503695325551019048795082832999320575666451091575763210499077989361910338453199528688561574153358999291023207798104025065963479642523140266386483820221330804108579011880253361536544932692900356224370704929959495189429442710355818673585086662602526465868621567547465944686820432856306592298850744990897742571447587763899650934521540501610087902713098428097105242167608512235806848475546704224139835517517593851346923571505485459481326492245975739767591889529972384227537941263616331750312434796651488198730893817491794948064453119749370108858060528049399618449005951589047107030107269677652859103158940263621033926509037506030946044149078407187307945044499840281841976026836299913029805616101370492026268064105157119730092390488621078978960289789785102734073075057295490179627891170239507078616126946443283358805535007644595049439089592280528785602400184562061815825801083927540187794544145261122536146860337625079696973140577173006650331966014581015002524740153215686695612571546946898633494253913051188664401368095913507772397893194777565334188797481505023232248398324317622688604682407670820517599781014758229169836909680080853589942209302975599321443852099325435966184637029644059554088644059607937880845515541723541128041928101655209901537953466141622477278440817120102956891133440875027795570624364057145027751677008735117527363355828869626417936527265975576538585302994518169085465726070419884083223851509946998085127655729022608061113292888776755306056079749200455722335886615201809751564962926046406364888541575712811776059277662439523901200833511006907268366581521077724380414861658970180471747724552250724717817430936394151569739987816019859147378016477814554607429205641498534908942619651243842881238561453706525608866146291891515853308153413922600790932451661362909154596021595485521742813951305640242032704741411304773260889473391099295574439224060900902311788561861033410807195480480792770157896235645602104900442364852424420215751610648667226442160575817221312205572391900952212669399882174876495375531188423947957445311525271727666750390760381746805810037611508210680941181216284866960402800571707579231117500380442005796330794227597628714731962019352762146299528038810735935217504912824466970016126763301296716245737593261776554744900887850321776255425901626963869027377299108238321538295612187638178816643029535068191092652319546648846134353530334712369407097614741078775414592416918370512829298658006615046831538179289695232088652920385135062306711829266940893950092700779551119290303160485632588660859643754681879048388414427853234801957216000"
        ],
        "source_interval_digits": 30,
        "strictly_exceeds_phi_200": true
      },
      "source": "source/fm7_witness_k250.json",
      "transform": {
        "matrix": [
          [
            1000000,
            0
          ],
          [
            0,
            1
          ]
        ]
      },
      "transform_from": "comb-250-503",
      "vertices": [
        [
          "0",
          "0"
        ],
        [
          "1000000000000000",
          "0"
        ],
        [
          "1000000000000000",
          "2912377793"
        ],
        [
          "0",
          "1000000000"
        ],
        [
          "519671000000",
          "997120068"
        ],
        [
          "0",
          "996118723"
        ],
        [
          "517743000000",
          "993275178"
        ],
        [
          "0",
          "992271303"
        ],
        [
          "521357000000",
          "989433080"
        ],
        [
          "0",
          "988415274"
        ],
        [
          "519046000000",
          "985614478"
        ],
        [
          "0",
          "984594351"
        ],
        [
          "517922000000",
          "981823730"
        ],
        [
          "0",
          "980799027"
        ],
        [
          "517411000000",
          "978054708"
        ],
        [
          "0",
          "977024271"
        ],
        [
          "536817000000",
          "974200960"
        ],
        [
          "0",
          "973124555"
        ],
        [
          "539119000000",
          "970313642"
        ],
        [
          "0",
          "969225444"
        ],
        [
          "551014000000",
          "966377189"
        ],
        [
          "0",
          "965257414"
        ],
        [
          "550887000000",
          "962434493"
        ],
        [
          "0",
          "961307413"
        ],
        [
          "557447000000",
          "958475268"
        ],
        [
          "0",
          "957327067"
        ],
        [
          "558493000000",
          "954513899"
        ],
        [
          "0",
          "953355825"
        ],
        [
          "560767000000",
          "950555205"
        ],
        [
          "0",
          "949384650"
        ],
        [
          "556079000000",
          "946630938"
        ],
        [
          "0",
          "945462574"
        ],
        [
          "556926000000",
          "942727675"
        ],
        [
          "0",
          "941549900"
        ],
        [
          "562065000000",
          "938812617"
        ],
        [
          "0",
          "937616239"
        ],
        [
          "566627000000",
          "934879591"
        ],
        [
          "0",
          "933665483"
        ],
        [
          "571053000000",
          "930930245"
        ],
        [
          "0",
          "929698878"
        ],
        [
          "574268000000",
          "926970905"
        ],
        [
          "0",
          "925724201"
        ],
        [
          "570915000000",
          "923034494"
        ],
        [
          "0",
          "921787504"
        ],
        [
          "579921000000",
          "919077524"
        ],
        [
          "0",
          "917802699"
        ],
        [
          "578539000000",
          "915121407"
        ],
        [
          "0",
          "913841524"
        ],
        [
          "581034000000",
          "911170534"
        ],
        [
          "0",
          "909876967"
        ],
        [
          "587136000000",
          "907199762"
        ],
        [
          "0",
          "905884254"
        ],
        [
          "584363000000",
          "903241305"
        ],
        [
          "0",
          "901923810"
        ],
        [
          "584933000000",
          "899299519"
        ],
        [
          "0",
          "897972500"
        ],
        [
          "589764000000",
          "895347657"
        ],
        [
          "0",
          "894001333"
        ],
        [
          "590818000000",
          "891392792"
        ],
        [
          "0",
          "890035669"
        ],
        [
          "598594000000",
          "887413823"
        ],
        [
          "0",
          "886029663"
        ],
        [
          "602343000000",
          "883412468"
        ],
        [
          "0",
          "882011497"
        ],
        [
          "606753000000",
          "879396233"
        ],
        [
          "0",
          "877976210"
        ],
        [
          "598856000000",
          "875415668"
        ],
        [
          "0",
          "874005531"
        ],
        [
          "599820000000",
          "871461111"
        ],
        [
          "0",
          "870040150"
        ],
        [
          "605182000000",
          "867493212"
        ],
        [
          "0",
          "866050821"
        ],
        [
          "604035000000",
          "863528799"
        ],
        [
          "0",
          "862080466"
        ],
        [
          "608702000000",
          "859558975"
        ],
        [
          "0",
          "858090638"
        ],
        [
          "610166000000",
          "855582970"
        ],
        [
          "0",
          "854102257"
        ],
        [
          "613814000000",
          "851599414"
        ],
        [
          "0",
          "850100900"
        ],
        [
          "614492000000",
          "847614958"
        ],
        [
          "0",
          "846105822"
        ],
        [
          "617319000000",
          "843627989"
        ],
        [
          "0",
          "842102869"
        ],
        [
          "617058000000",
          "839645456"
        ],
        [
          "0",
          "838111959"
        ],
        [
          "622973000000",
          "835650297"
        ],
        [
          "0",
          "834092903"
        ],
        [
          "622640000000",
          "831651836"
        ],
        [
          "0",
          "830086074"
        ],
        [
          "620594000000",
          "827671997"
        ],
        [
          "0",
          "826102260"
        ],
        [
          "629421000000",
          "823672889"
        ],
        [
          "0",
          "822071440"
        ],
        [
          "626160000000",
          "819673630"
        ],
        [
          "0",
          "818071192"
        ],
        [
          "629334000000",
          "815679968"
        ],
        [
          "0",
          "814060036"
        ],
        [
          "629122000000",
          "811688224"
        ],
        [
          "0",
          "810059459"
        ],
        [
          "632935000000",
          "807691821"
        ],
        [
          "0",
          "806043708"
        ],
        [
          "634053000000",
          "803690337"
        ],
        [
          "0",
          "802029804"
        ],
        [
          "635814000000",
          "799688260"
        ],
        [
          "0",
          "798013557"
        ],
        [
          "637600000000",
          "795683783"
        ],
        [
          "0",
          "793994759"
        ],
        [
          "637783000000",
          "791682481"
        ],
        [
          "0",
          "789983363"
        ],
        [
          "636768000000",
          "787692736"
        ],
        [
          "0",
          "785986730"
        ],
        [
          "640195000000",
          "783701636"
        ],
        [
          "0",
          "781976796"
        ],
        [
          "638688000000",
          "779714858"
        ],
        [
          "0",
          "777984464"
        ],
        [
          "644240000000",
          "775720622"
        ],
        [
          "0",
          "773965366"
        ],
        [
          "643941000000",
          "771720268"
        ],
        [
          "0",
          "769956030"
        ],
        [
          "647065000000",
          "767717683"
        ],
        [
          "0",
          "765934998"
        ],
        [
          "649219000000",
          "763706835"
        ],
        [
          "0",
          "761908241"
        ],
        [
          "647883000000",
          "759702090"
        ],
        [
          "0",
          "757897241"
        ],
        [
          "648306000000",
          "755706890"
        ],
        [
          "0",
          "753890901"
        ],
        [
          "651300000000",
          "751707634"
        ],
        [
          "0",
          "749873191"
        ],
        [
          "653136000000",
          "747700911"
        ],
        [
          "0",
          "745851162"
        ],
        [
          "653268000000",
          "743695511"
        ],
        [
          "0",
          "741835255"
        ],
        [
          "656395000000",
          "739686317"
        ],
        [
          "0",
          "737806898"
        ],
        [
          "659002000000",
          "735666384"
        ],
        [
          "0",
          "733769039"
        ],
        [
          "658274000000",
          "731647736"
        ],
        [
          "0",
          "729741883"
        ],
        [
          "654958000000",
          "727647936"
        ],
        [
          "0",
          "725741884"
        ],
        [
          "658618000000",
          "723652797"
        ],
        [
          "0",
          "721725785"
        ],
        [
          "662265000000",
          "719641754"
        ],
        [
          "0",
          "717693604"
        ],
        [
          "663535000000",
          "715622146"
        ],
        [
          "0",
          "713659720"
        ],
        [
          "664951000000",
          "711600342"
        ],
        [
          "0",
          "709623120"
        ],
        [
          "665868000000",
          "707577346"
        ],
        [
          "0",
          "705586762"
        ],
        [
          "665332000000",
          "703558945"
        ],
        [
          "0",
          "701559339"
        ],
        [
          "665972000000",
          "699545755"
        ],
        [
          "0",
          "697533559"
        ],
        [
          "668956000000",
          "695527123"
        ],
        [
          "0",
          "693495134"
        ],
        [
          "669078000000",
          "691504452"
        ],
        [
          "0",
          "689461291"
        ],
        [
          "670901000000",
          "687481220"
        ],
        [
          "0",
          "685421631"
        ],
        [
          "668669000000",
          "683464050"
        ],
        [
          "0",
          "681400511"
        ],
        [
          "671197000000",
          "679451346"
        ],
        [
          "0",
          "677369089"
        ],
        [
          "669157000000",
          "675441578"
        ],
        [
          "0",
          "673354799"
        ],
        [
          "674159000000",
          "671428562"
        ],
        [
          "0",
          "669315146"
        ],
        [
          "674762000000",
          "667402928"
        ],
        [
          "0",
          "665276545"
        ],
        [
          "674622000000",
          "663380342"
        ],
        [
          "0",
          "661243297"
        ],
        [
          "673952000000",
          "659364468"
        ],
        [
          "0",
          "657218449"
        ],
        [
          "675618000000",
          "655350375"
        ],
        [
          "0",
          "653187902"
        ],
        [
          "675260000000",
          "651336159"
        ],
        [
          "0",
          "649163670"
        ],
        [
          "676874000000",
          "647322729"
        ],
        [
          "0",
          "645133795"
        ],
        [
          "679638000000",
          "643300580"
        ],
        [
          "0",
          "641091332"
        ],
        [
          "678245000000",
          "639277066"
        ],
        [
          "0",
          "637061007"
        ],
        [
          "677463000000",
          "635263886"
        ],
        [
          "0",
          "633039051"
        ],
        [
          "678111000000",
          "631255180"
        ],
        [
          "0",
          "629016824"
        ],
        [
          "677845000000",
          "627248551"
        ],
        [
          "0",
          "624999692"
        ],
        [
          "679071000000",
          "623243044"
        ],
        [
          "0",
          "620978677"
        ],
        [
          "680863000000",
          "619232181"
        ],
        [
          "0",
          "616950312"
        ],
        [
          "674402000000",
          "615235021"
        ],
        [
          "0",
          "612963427"
        ],
        [
          "682383000000",
          "611242407"
        ],
        [
          "0",
          "608932282"
        ],
        [
          "679720000000",
          "607232567"
        ],
        [
          "0",
          "604919862"
        ],
        [
          "686183000000",
          "603218531"
        ],
        [
          "0",
          "600871968"
        ],
        [
          "683096000000",
          "599192831"
        ],
        [
          "0",
          "596845043"
        ],
        [
          "684892000000",
          "595175923"
        ],
        [
          "0",
          "592810081"
        ],
        [
          "683557000000",
          "591158582"
        ],
        [
          "0",
          "588785494"
        ],
        [
          "683180000000",
          "587149160"
        ],
        [
          "0",
          "584765500"
        ],
        [
          "686141000000",
          "583136317"
        ],
        [
          "0",
          "580730319"
        ],
        [
          "685742000000",
          "579116296"
        ],
        [
          "0",
          "576699641"
        ],
        [
          "686255000000",
          "575098555"
        ],
        [
          "0",
          "572667996"
        ],
        [
          "688770000000",
          "571075159"
        ],
        [
          "0",
          "568623459"
        ],
        [
          "689124000000",
          "567043900"
        ],
        [
          "0",
          "564578596"
        ],
        [
          "688062000000",
          "563015462"
        ],
        [
          "0",
          "560541707"
        ],
        [
          "686493000000",
          "558996040"
        ],
        [
          "0",
          "556515671"
        ],
        [
          "690312000000",
          "554975276"
        ],
        [
          "0",
          "552468678"
        ],
        [
          "689036000000",
          "550944985"
        ],
        [
          "0",
          "548430574"
        ],
        [
          "690396000000",
          "546917668"
        ],
        [
          "0",
          "544385772"
        ],
        [
          "687735000000",
          "542892367"
        ],
        [
          "0",
          "540357771"
        ],
        [
          "689977000000",
          "538873067"
        ],
        [
          "0",
          "536317627"
        ],
        [
          "689098000000",
          "534848413"
        ],
        [
          "0",
          "532283607"
        ],
        [
          "689554000000",
          "530826951"
        ],
        [
          "0",
          "528247759"
        ],
        [
          "688350000000",
          "526807059"
        ],
        [
          "0",
          "524219690"
        ],
        [
          "689350000000",
          "522790261"
        ],
        [
          "0",
          "520186376"
        ],
        [
          "690570000000",
          "518767777"
        ],
        [
          "0",
          "516146427"
        ],
        [
          "691281000000",
          "514739692"
        ],
        [
          "0",
          "512102717"
        ],
        [
          "690090000000",
          "510711663"
        ],
        [
          "0",
          "508066303"
        ],
        [
          "688624000000",
          "506691365"
        ],
        [
          "0",
          "504038706"
        ],
        [
          "690538000000",
          "502673085"
        ],
        [
          "0",
          "500000000"
        ],
        [
          "690538000000",
          "498647485"
        ],
        [
          "0",
          "495961294"
        ],
        [
          "688624000000",
          "494625544"
        ],
        [
          "0",
          "491933697"
        ],
        [
          "690090000000",
          "490608050"
        ],
        [
          "0",
          "487897283"
        ],
        [
          "691281000000",
          "486582299"
        ],
        [
          "0",
          "483853573"
        ],
        [
          "690570000000",
          "482552855"
        ],
        [
          "0",
          "479813624"
        ],
        [
          "689350000000",
          "478528037"
        ],
        [
          "0",
          "475780310"
        ],
        [
          "688350000000",
          "474509327"
        ],
        [
          "0",
          "471752241"
        ],
        [
          "689554000000",
          "470491737"
        ],
        [
          "0",
          "467716393"
        ],
        [
          "689098000000",
          "466469402"
        ],
        [
          "0",
          "463682373"
        ],
        [
          "689977000000",
          "462446430"
        ],
        [
          "0",
          "459642229"
        ],
        [
          "687735000000",
          "458422842"
        ],
        [
          "0",
          "455614228"
        ],
        [
          "690396000000",
          "454402630"
        ],
        [
          "0",
          "451569426"
        ],
        [
          "689036000000",
          "450372712"
        ],
        [
          "0",
          "447531322"
        ],
        [
          "690312000000",
          "446344862"
        ],
        [
          "0",
          "443484329"
        ],
        [
          "686493000000",
          "442316794"
        ],
        [
          "0",
          "439458293"
        ],
        [
          "688062000000",
          "438300372"
        ],
        [
          "0",
          "435421404"
        ],
        [
          "689124000000",
          "434273966"
        ],
        [
          "0",
          "431376541"
        ],
        [
          "688770000000",
          "430242029"
        ],
        [
          "0",
          "427332004"
        ],
        [
          "686255000000",
          "426213824"
        ],
        [
          "0",
          "423300359"
        ],
        [
          "685742000000",
          "422195101"
        ],
        [
          "0",
          "419269681"
        ],
        [
          "686141000000",
          "418175843"
        ],
        [
          "0",
          "415234500"
        ],
        [
          "683180000000",
          "414157338"
        ],
        [
          "0",
          "411214506"
        ],
        [
          "683557000000",
          "410148637"
        ],
        [
          "0",
          "407189919"
        ],
        [
          "684892000000",
          "406133850"
        ],
        [
          "0",
          "403154957"
        ],
        [
          "683096000000",
          "402113507"
        ],
        [
          "0",
          "399128032"
        ],
        [
          "686183000000",
          "398093710"
        ],
        [
          "0",
          "395080138"
        ],
        [
          "679720000000",
          "394067315"
        ],
        [
          "0",
          "391067718"
        ],
        [
          "682383000000",
          "390062567"
        ],
        [
          "0",
          "387036573"
        ],
        [
          "674402000000",
          "386054690"
        ],
        [
          "0",
          "383049688"
        ],
        [
          "680863000000",
          "382069885"
        ],
        [
          "0",
          "379021323"
        ],
        [
          "679071000000",
          "378055596"
        ],
        [
          "0",
          "375000308"
        ],
        [
          "677845000000",
          "374047745"
        ],
        [
          "0",
          "370983176"
        ],
        [
          "678111000000",
          "370041624"
        ],
        [
          "0",
          "366960949"
        ],
        [
          "677463000000",
          "366031679"
        ],
        [
          "0",
          "362938993"
        ],
        [
          "678245000000",
          "362019995"
        ],
        [
          "0",
          "358908668"
        ],
        [
          "679638000000",
          "357999145"
        ],
        [
          "0",
          "354866205"
        ],
        [
          "676874000000",
          "353971709"
        ],
        [
          "0",
          "350836330"
        ],
        [
          "675260000000",
          "349955194"
        ],
        [
          "0",
          "346812098"
        ],
        [
          "675618000000",
          "345941662"
        ],
        [
          "0",
          "342781551"
        ],
        [
          "673952000000",
          "341924384"
        ],
        [
          "0",
          "338756703"
        ],
        [
          "674622000000",
          "337909791"
        ],
        [
          "0",
          "334723455"
        ],
        [
          "674762000000",
          "333887471"
        ],
        [
          "0",
          "330684854"
        ],
        [
          "674159000000",
          "329860685"
        ],
        [
          "0",
          "326645201"
        ],
        [
          "669157000000",
          "325838103"
        ],
        [
          "0",
          "322630911"
        ],
        [
          "671197000000",
          "321832237"
        ],
        [
          "0",
          "318599489"
        ],
        [
          "668669000000",
          "317814698"
        ],
        [
          "0",
          "314578369"
        ],
        [
          "670901000000",
          "313801797"
        ],
        [
          "0",
          "310538709"
        ],
        [
          "669078000000",
          "309775077"
        ],
        [
          "0",
          "306504866"
        ],
        [
          "668956000000",
          "305752174"
        ],
        [
          "0",
          "302466441"
        ],
        [
          "665972000000",
          "301727836"
        ],
        [
          "0",
          "298440661"
        ],
        [
          "665332000000",
          "297713421"
        ],
        [
          "0",
          "294413238"
        ],
        [
          "665868000000",
          "293696045"
        ],
        [
          "0",
          "290376880"
        ],
        [
          "664951000000",
          "289671295"
        ],
        [
          "0",
          "286340280"
        ],
        [
          "663535000000",
          "285646783"
        ],
        [
          "0",
          "282306396"
        ],
        [
          "662265000000",
          "281624747"
        ],
        [
          "0",
          "278274215"
        ],
        [
          "658618000000",
          "277606729"
        ],
        [
          "0",
          "274258116"
        ],
        [
          "654958000000",
          "273604592"
        ],
        [
          "0",
          "270258117"
        ],
        [
          "658274000000",
          "269611133"
        ],
        [
          "0",
          "266230961"
        ],
        [
          "659002000000",
          "265593876"
        ],
        [
          "0",
          "262193102"
        ],
        [
          "656395000000",
          "261568958"
        ],
        [
          "0",
          "258164745"
        ],
        [
          "653268000000",
          "257553784"
        ],
        [
          "0",
          "254148838"
        ],
        [
          "653136000000",
          "253548131"
        ],
        [
          "0",
          "250126809"
        ],
        [
          "651300000000",
          "249537899"
        ],
        [
          "0",
          "246109099"
        ],
        [
          "648306000000",
          "245532916"
        ],
        [
          "0",
          "242102759"
        ],
        [
          "647883000000",
          "241536908"
        ],
        [
          "0",
          "238091759"
        ],
        [
          "649219000000",
          "237534717"
        ],
        [
          "0",
          "234065002"
        ],
        [
          "647065000000",
          "233519750"
        ],
        [
          "0",
          "230043970"
        ],
        [
          "643941000000",
          "229511190"
        ],
        [
          "0",
          "226034634"
        ],
        [
          "644240000000",
          "225511408"
        ],
        [
          "0",
          "222015536"
        ],
        [
          "638688000000",
          "221506555"
        ],
        [
          "0",
          "218023204"
        ],
        [
          "640195000000",
          "217522659"
        ],
        [
          "0",
          "214013270"
        ],
        [
          "636768000000",
          "213525005"
        ],
        [
          "0",
          "210016637"
        ],
        [
          "637783000000",
          "209537201"
        ],
        [
          "0",
          "206005241"
        ],
        [
          "637600000000",
          "205535550"
        ],
        [
          "0",
          "201986443"
        ],
        [
          "635814000000",
          "201527657"
        ],
        [
          "0",
          "197970196"
        ],
        [
          "634053000000",
          "197522212"
        ],
        [
          "0",
          "193956292"
        ],
        [
          "632935000000",
          "193518589"
        ],
        [
          "0",
          "189940541"
        ],
        [
          "629122000000",
          "189514896"
        ],
        [
          "0",
          "185939964"
        ],
        [
          "629334000000",
          "185523557"
        ],
        [
          "0",
          "181928808"
        ],
        [
          "626160000000",
          "181523824"
        ],
        [
          "0",
          "177928560"
        ],
        [
          "629421000000",
          "177530801"
        ],
        [
          "0",
          "173897740"
        ],
        [
          "620594000000",
          "173514813"
        ],
        [
          "0",
          "169913926"
        ],
        [
          "622640000000",
          "169538887"
        ],
        [
          "0",
          "165907097"
        ],
        [
          "622973000000",
          "165541063"
        ],
        [
          "0",
          "161888041"
        ],
        [
          "617058000000",
          "161534593"
        ],
        [
          "0",
          "157897131"
        ],
        [
          "617319000000",
          "157552559"
        ],
        [
          "0",
          "153894178"
        ],
        [
          "614492000000",
          "153560184"
        ],
        [
          "0",
          "149899100"
        ],
        [
          "613814000000",
          "149574430"
        ],
        [
          "0",
          "145897743"
        ],
        [
          "610166000000",
          "145583898"
        ],
        [
          "0",
          "141909362"
        ],
        [
          "608702000000",
          "141605093"
        ],
        [
          "0",
          "137919534"
        ],
        [
          "604035000000",
          "137626344"
        ],
        [
          "0",
          "133949179"
        ],
        [
          "605182000000",
          "133664125"
        ],
        [
          "0",
          "129959850"
        ],
        [
          "599820000000",
          "129685972"
        ],
        [
          "0",
          "125994469"
        ],
        [
          "598856000000",
          "125729570"
        ],
        [
          "0",
          "122023790"
        ],
        [
          "606753000000",
          "121764108"
        ],
        [
          "0",
          "117988503"
        ],
        [
          "602343000000",
          "117739440"
        ],
        [
          "0",
          "113970337"
        ],
        [
          "598594000000",
          "113730914"
        ],
        [
          "0",
          "109964331"
        ],
        [
          "590818000000",
          "109737075"
        ],
        [
          "0",
          "105998667"
        ],
        [
          "589764000000",
          "105780195"
        ],
        [
          "0",
          "102027500"
        ],
        [
          "584933000000",
          "101819094"
        ],
        [
          "0",
          "98076190"
        ],
        [
          "584363000000",
          "97876217"
        ],
        [
          "0",
          "94115746"
        ],
        [
          "587136000000",
          "93923064"
        ],
        [
          "0",
          "90123033"
        ],
        [
          "581034000000",
          "89940623"
        ],
        [
          "0",
          "86158476"
        ],
        [
          "578539000000",
          "85984977"
        ],
        [
          "0",
          "82197301"
        ],
        [
          "579921000000",
          "82031505"
        ],
        [
          "0",
          "78212496"
        ],
        [
          "570915000000",
          "78057311"
        ],
        [
          "0",
          "74275799"
        ],
        [
          "574268000000",
          "74127313"
        ],
        [
          "0",
          "70301122"
        ],
        [
          "571053000000",
          "70161823"
        ],
        [
          "0",
          "66334517"
        ],
        [
          "566627000000",
          "66204014"
        ],
        [
          "0",
          "62383761"
        ],
        [
          "562065000000",
          "62262263"
        ],
        [
          "0",
          "58450100"
        ],
        [
          "556926000000",
          "58337378"
        ],
        [
          "0",
          "54537426"
        ],
        [
          "556079000000",
          "54432495"
        ],
        [
          "0",
          "50615350"
        ],
        [
          "560767000000",
          "50517193"
        ],
        [
          "0",
          "46644175"
        ],
        [
          "558493000000",
          "46554150"
        ],
        [
          "0",
          "42672933"
        ],
        [
          "557447000000",
          "42590782"
        ],
        [
          "0",
          "38692587"
        ],
        [
          "550887000000",
          "38619011"
        ],
        [
          "0",
          "34742586"
        ],
        [
          "551014000000",
          "34676558"
        ],
        [
          "0",
          "30774556"
        ],
        [
          "539119000000",
          "30717357"
        ],
        [
          "0",
          "26875445"
        ],
        [
          "536817000000",
          "26825637"
        ],
        [
          "0",
          "22975729"
        ],
        [
          "517411000000",
          "22934777"
        ],
        [
          "0",
          "19200973"
        ],
        [
          "517922000000",
          "19166733"
        ],
        [
          "0",
          "15405649"
        ],
        [
          "519046000000",
          "15378133"
        ],
        [
          "0",
          "11584726"
        ],
        [
          "521357000000",
          "11563952"
        ],
        [
          "0",
          "7728697"
        ],
        [
          "517743000000",
          "7714942"
        ],
        [
          "0",
          "3881277"
        ],
        [
          "519671000000",
          "3873739"
        ]
      ]
    }
  ],
  "schema": 1,
  "scope": "Three explicit integer polygons and the arithmetic certificates used for the displayed alpha-star lower bounds.",
  "source_sha256": {
    "source/comb200_vertices.json": "93ae410b57855fa4273dfb242f7e4ca594095f3681ea2080f258edaed5e8e7b9",
    "source/fm7_witness_k250.json": "48dd5df9b112b62d84f12bf918f8bddaf184417f4884456e3744525ea73f89a0"
  },
  "title": "Exact polygon certificates accompanying kernel-deficit v6"
}


==> anc/kernel-deficit-v6-supplement/source/comb200_vertices.json <==
[[0, 0], [1000000000, 0], [1000000000, 2917952253], [0, 1000000000], [641201, 996441693], [0, 995201287], [634677, 991717964], [0, 990479827], [635057, 987031807], [0, 985782609], [637225, 982359389], [0, 981095577], [639852, 977694172], [0, 976414754], [644407, 973024584], [0, 971725551], [648314, 968349903], [0, 967032400], [653207, 963666000], [0, 962327832], [657751, 958972460], [0, 957614152], [662729, 954267556], [0, 952888003], [667409, 949551696], [0, 948151315], [672114, 944825166], [0, 943403706], [676770, 940087955], [0, 938645314], [682189, 935336261], [0, 933870583], [686819, 930572142], [0, 929084905], [691507, 925796816], [0, 924287689], [695850, 921011605], [0, 919481139], [701516, 916210883], [0, 914655928], [705052, 911401517], [0, 909826604], [709975, 906581584], [0, 904983405], [714682, 901748848], [0, 900127671], [718657, 896906919], [0, 895264205], [724284, 892049899], [0, 890381628], [727906, 887182778], [0, 885493364], [732014, 882307791], [0, 880595917], [736011, 877424106], [0, 875689836], [740182, 872531046], [0, 870773771], [743748, 867630586], [0, 865851558], [747856, 862721669], [0, 860919397], [751936, 857802947], [0, 855977292], [755744, 852875427], [0, 851026851], [759172, 847941115], [0, 846070365], [763007, 842999085], [0, 841104969], [766857, 838048100], [0, 836130382], [769391, 833093143], [0, 831154960], [773693, 828130306], [0, 826167003], [776848, 823159464], [0, 821173767], [780168, 818182662], [0, 816173969], [782877, 813201593], [0, 811171317], [785708, 808217132], [0, 806164807], [789056, 803226818], [0, 801150914], [792363, 798229270], [0, 796129708], [795325, 793225666], [0, 791103187], [798746, 788215045], [0, 786068234], [800133, 783203288], [0, 781037487], [804275, 778185777], [0, 775993344], [806841, 773160497], [0, 770945538], [809566, 768130941], [0, 765892861], [811951, 763097640], [0, 760837223], [813475, 758064242], [0, 755783769], [816482, 753027868], [0, 750723024], [819278, 747984902], [0, 745656099], [821834, 742936531], [0, 740584281], [824046, 737884357], [0, 735509493], [825662, 732831073], [0, 730435182], [828920, 727772871], [0, 725351011], [831291, 722707668], [0, 720262250], [832486, 717641529], [0, 715175892], [834345, 712575576], [0, 710087631], [836858, 707505618], [0, 704993251], [838491, 702432208], [0, 699897917], [840626, 697356228], [0, 694798346], [841784, 692278886], [0, 689700265], [843073, 687202514], [0, 684602644], [845218, 682123972], [0, 679500063], [846834, 677041970], [0, 674395521], [849293, 671955501], [0, 669283702], [849980, 666866793], [0, 664175101], [852051, 661777251], [0, 659061142], [853484, 656684096], [0, 653945457], [855512, 651587490], [0, 648824253], [856843, 646487237], [0, 643701508], [857171, 641388063], [0, 638583010], [858645, 636289906], [0, 633461662], [859917, 631189365], [0, 628338454], [860941, 626087530], [0, 623214653], [861252, 620986848], [0, 618094294], [862229, 615887749], [0, 612973176], [864272, 610785093], [0, 607844723], [865071, 605678214], [0, 602716145], [865674, 600571587], [0, 597588378], [867514, 595462622], [0, 592453852], [868479, 590349006], [0, 587317562], [867999, 585237003], [0, 582187856], [869462, 580126784], [0, 577052986], [870003, 575013524], [0, 571918201], [870519, 569900297], [0, 566783427], [870304, 564788652], [0, 561652775], [871508, 559677752], [0, 556517627], [872255, 554563330], [0, 551380466], [872020, 549448990], [0, 546246884], [872806, 544335841], [0, 541110627], [873412, 539220332], [0, 535972536], [874054, 534102830], [0, 530832185], [873896, 528984681], [0, 525694081], [874048, 523867994], [0, 520556172], [874494, 518750787], [0, 515416506], [874539, 513632554], [0, 510277227], [874749, 508514264], [0, 505137149], [874290, 503396409], [0, 500000000], [874290, 498280436], [0, 494862851], [874749, 493163462], [0, 489722773], [874539, 488044771], [0, 484583494], [874494, 482926450], [0, 479443828], [874048, 477808388], [0, 474305919], [873896, 472691410], [0, 469167815], [874054, 467573564], [0, 464027464], [873412, 462454831], [0, 458889373], [872806, 457338158], [0, 453753116], [872020, 452223502], [0, 448619534], [872255, 447109614], [0, 443482373], [871508, 441993758], [0, 438347225], [870304, 436880550], [0, 433216573], [870519, 431769317], [0, 428081799], [870003, 426655100], [0, 422947014], [869462, 421540802], [0, 417812144], [867999, 416427778], [0, 412682438], [868479, 411316695], [0, 407546148], [867514, 406201229], [0, 402411622], [865674, 401088735], [0, 397283855], [865071, 395980950], [0, 392155277], [864272, 390872540], [0, 387026824], [862229, 385765964], [0, 381905706], [861252, 380664992], [0, 376785347], [860941, 375563714], [0, 371661546], [859917, 370459916], [0, 366538338], [858645, 365356933], [0, 361416990], [857171, 360255950], [0, 356298492], [856843, 355156146], [0, 351175747], [855512, 350053341], [0, 346054543], [853484, 344952846], [0, 340938858], [852051, 339856942], [0, 335824899], [849980, 334763428], [0, 330716298], [849293, 329673403], [0, 325604479], [846834, 324582217], [0, 320499937], [845218, 319497116], [0, 315397356], [843073, 314414459], [0, 310299735], [841784, 309335615], [0, 305201654], [840626, 304256052], [0, 300102083], [838491, 299175977], [0, 295006749], [836858, 294099436], [0, 289912369], [834345, 289024658], [0, 284824108], [832486, 283955139], [0, 279737750], [831291, 278886708], [0, 274648989], [828920, 273816958], [0, 269564818], [825662, 268752508], [0, 264490507], [824046, 263696123], [0, 259415719], [821834, 258639707], [0, 254343901], [819278, 253586434], [0, 249276976], [816482, 248538105], [0, 244216231], [813475, 243495965], [0, 239162777], [811951, 238459644], [0, 234107139], [809566, 233421768], [0, 229054462], [806841, 228386986], [0, 224006656], [804275, 223356783], [0, 218962513], [800133, 218331330], [0, 213931766], [798746, 213316911], [0, 208896813], [795325, 208299729], [0, 203870292], [792363, 203290445], [0, 198849086], [789056, 198286555], [0, 193835193], [785708, 193289818], [0, 188828683], [782877, 188299929], [0, 183826031], [780168, 183313662], [0, 178826233], [776848, 178330492], [0, 173832997], [773693, 173353601], [0, 168845040], [769391, 168382512], [0, 163869618], [766857, 163422695], [0, 158895031], [763007, 158464327], [0, 153929635], [759172, 153514941], [0, 148973149], [755744, 148574053], [0, 144022708], [751936, 143639229], [0, 139080603], [747856, 138712682], [0, 134148442], [743748, 133795887], [0, 129226229], [740182, 128888588], [0, 124310164], [736011, 123987529], [0, 119404083], [732014, 119096177], [0, 114506636], [727906, 114213310], [0, 109618372], [724284, 109339243], [0, 104735795], [718657, 104471431], [0, 99872329], [714682, 99621877], [0, 95016595], [709975, 94780115], [0, 90173396], [705052, 89950738], [0, 85344072], [701516, 85134592], [0, 80518861], [695850, 80323003], [0, 75712311], [691507, 75529461], [0, 70915095], [686819, 70745145], [0, 66129417], [682189, 65972145], [0, 61354686], [676770, 61210057], [0, 56596294], [672114, 56463916], [0, 51848685], [667409, 51728363], [0, 47111997], [662729, 47003526], [0, 42385848], [657751, 42289074], [0, 37672168], [653207, 37586820], [0, 32967600], [648314, 32893532], [0, 28274449], [644407, 28211358], [0, 23585246], [639852, 23533033], [0, 18904423], [637225, 18862777], [0, 14217391], [635057, 14186202], [0, 9520173], [634677, 9499316], [0, 4798713], [641201, 4788100]]

==> anc/kernel-deficit-v6-supplement/source/fm7_witness_k250.json <==
{"k": 250, "S": 1000000, "record": ["32626980982161072250621858287909401188889296620209412184302081744259419736679318965021268438803026619964601200371359837777689933969121815051441346187485185785876835563203897048796264694322999129953630481554711492375760905913690112808177477997541934737785979616866461311435977806094463439112991646626502573101404272154664873910977657905924717695619775071120814098830597768213536842743590505308942934430470555044938329754325090168748341011899524174888919036317926105336945243560695241825300490200281006066184477935822559933860008955782993172300008728535801165066347333889097656371388672682433637766180702503518792123135626176511346393414825320347791325353061700839212889664897756817458731312735344796016291215125314508165290568233398818877028518646346356373542103688120811550975317042010330619963199079560141822266633414581375583332500140943126044792756485386746104563250574657109531638848823641993219833529817270653601993442463855122026243175923772935509994785507082676794742750738509791743028552653613231635909710161641753779755412880504643747950675098650700300273844223318367666731440586358934310199491931819614317115670291173628045037782225063483094700276090718763561715435592862644785733878834596334036705794003234592175752804603124990588630320305773415250291382098027940773075579507097671050736931511439112927072864370414664205369764707879798886614709352656836538144087347063462313146775565681633836537620814478546747679031210182775802122317488295026836516214985323701078992853301930311177910278833410713958396228395462587124463102943319351297387960098699431597682939837196103957361132078769922022310433229004408603745725789386317884412452465037335229434269896691666228472409170497424924250996196738980726086461662620551939770116211765864246151605251700020422509387263724099518582677120313434000069065878687658928224870517009951489082993606150718196313549079637456442774637430558297654044162097631065302667374334073583848460656100620316101077957012608533427824520528495111145138288878264442234092383755964993877591103640803358890418711164526543663347770235485207178688513877284874084170617105899299922053859521050217005749495591115123619678631863295650981408543454716551378339168325485798473972022399617337339409512931958646066240583191141799427745653272476854452321662107689795076633768361958712102461649227148236188973177698081758323019381174846669578537850669959447214806607546695028533521189351142734627568373809047759065434727890631597730878770469187188745999470479709267933949698360287031593454562017452878254511406597774595380279929348799264575044613276983045665766933344157403083812940387490785912044798722489279536229184248728455288738469545413776381474239254446990184974091671069794791013499778748087533783053740123138432530234374324614703866816382129758781355334561156710275472388479366408795778828826436799745905152958170939538637323608069899349123892267268427936827403754082209984407019908075428609237969287782847842241328598025735702069138735471053455313072268202905803349487703710954538321539059731207816719775396757813469301867986852550619728947510669358937214534241886170978360927480226431453", "30751363833023055733692172467303299073006206361404005931337542979656917234808014493756304075447312783051027837642654699854635654897899736737795429810462566714900963715850109989138290564812952024995697017484842891156269354002749747053405403437889445397572048714955849058689798200465640912102583958870850592911287947052923452016051354945504498220778688578102129001018512407386655014558671755910868133892480789458414598053944615201872777958147735863667142381869411382537477008695854358796200261661364337816745065344879370498987885417712297701749334503341205966623034603419921934134379673862289199004546839811965095106648358591411692954585438118505680907215503688736018954959492867366662894712266472418494140976517804162910827811001927661980345438858255048937680261103638291167746567684380872442286613409267306633658285351506738368509368861037151925257514846836243826251745604819753948009559286638478652133852896792732020737938486975126029535161971323003592542253258878274304865501723865431951189234604882050919977029575292144457567222016303921396005228983034436556087955438038468705498229931445766398841019151262753751728430396654428436721058205722478027256583781630348718035108981353594238361337020144309025220197070573360978223304834165204808068359746150749314877144853909417997111206890871186510127695379301612748073575393911659495064822211009576958672604068391682631646883946513179135617204640053608156427376231253062337742940315979615947907322694158242224652284125595576132925208588497269293757932319844682661782494297521069622858639544804848631559613017587462530807985136592777465910670625559057903617487852257660647131561646524652917451506301896005267470729905451144623201711414986262634293521207451083840138655915903354791510419928947773807055624000089501985732094194346054371237415000938407612957061259077555802807471583088690200500447922986794050327620848715844401809371171868453761763477870661352030570088748666677595088309243150194591989681134477206341028258007050281481201671516839850954148519954254201805988410709926379036415828329060868024673344485659258462889042432680113845686187520170600499148962847397775923892909706535058165755630236337971385374895843023980401702289658359020367710371059962444320959059283797904708334624576571451112476667162113591374354370264532617644975561036941874929742930131949292055371088183530227632781623252531780361926450314709316032868913769323668819854832335101506460947740249767881989733910003759076901776465941335587568034328177336155717761164627102614312631614330459148039522158169503927598373203768492238481466716169086143356665256453931699545663099808931627622677082443482889054098606698327143334511788686638404748311184802596304624529261106940367430758574741060110342939747514494389218143802086935010340777714200680489439588402679096309429528753999305993112278780556692810581584559705820465387576479580671955176703332899234731047399533713860407256036691220605629738556959613090174940640565987223160260831815941796610306882705807732495055884917201583856597917472319090508414708790062576043769193605189972939155804173310384829889746121107799692155204992000000000000"], "phi250": ["532488406704989387977275883162120132179465750040118934448416551185082772332224421447618305951245276107330767349413668765013406530944559354864188881295824364796280029422796052442798891585390919286405930066661207000211977034160848651029780315627353742893423532400223892207903947809530755614138294955417832944222866391921428174120706670866971805520486404646861451548668857017815150639553770929749131355791274318660325324754638071346608924839620979595256189542812822024854121022617714081348803539318486971500326980973329995979141663758608028637887991987819393111513315950246673856986987085360849437910207794986970172519515107536400260162405320390956596840586993261481294827426976210387978931496653737866455351494201152788068072084094609363035951735612876571369283496631284446441945329998122387850096205491215298522393034916254314814086723909930974339566387673998856845476440011002407342027790728676339528961987923962055993110696266071341278679034289775032680705971881346046630616037123655479201968594695190900901907559579153088481795120916172719310161669975456356921273608864383648365662924526923791562492355244197893589555662072798415654558156523055094358248039756681580443542719953849044055315150833456057885961004848045998810366841865551112903612652728925313415829097856786381887936349910455705782636358468865082300637695353783250687892408147171903957179497635308226734918570860009921832210945913147670322369292153003138817828878370226190735804769226688932528167985361073786016921067473462121216081474192496914928911534302671427167477020966613810551795870100463128473654270311499268153877897775528580968710441097177537313560038158703679014417072094226600074823682042472223298411422814547505915789345892269943023583481150094276680377450301089555725132507584564125707324981179655781397002527683978779287170083015943044875811492331324174378618917523179951035392909989896263475637590818374480833095126824520946684986684741505075346374963514929691495720052554767001800526222526389506602481190179680003726267632184184721806683981714953832650654346186205259992358834521258935107601191656763327876609212485305273674095318084481977520196849549496875991259246257075567869834166017128877997569315376414033663546231304420722019383836529670558515615529316491006774665737637150172700354089583133142024071379554166408790962667475514494359969288130675618423317660512132104738382409337059401119992689919895140090607282900294388671724574178994552291496202076092085439187552505541528992871152056090237242017973293197453404846207890858908510637399675854408701793776036810727925102532682862920416493689055817895109573809822740137636139366026843960592302981145662983718815015000129111539010986840566958790688992559206598316784061384108766102889165918993800977581237733490035578633636813032938252065885716306833936567635950691827177599168012247065682155384599036058360756570505278682770820656378084445030235069066611481366027215712541177430063585321163050148817414654101630657296751330625635971479088358666634782823434422008728736565450711714010328761970248882697154608038786595202424818232651438065145460526863605985947687718680448966407652103710376322600291039263419835712338906342188255779178504282079303822238686145874063973256718475913101261967100871166682302995921310154116913799990429065886621384361917140027406540404079270628946827010575919829416028482625038092496526042825162622472627787641763280948580431", "501838974855815293721659186379068475599915089795474780516862035554208595706561915678426265674907086728085823922374810565521500963498996726487250327509241543516130487722774165600539179131593436350729437817399475417251579408397809179374693964202098907074923901401132394354680336689298366884672265247197449045089925707679051577571890156460394177252556506714019249688213007122706965483364391329855524052156938592489369969610312797203032628502774918522821803509980516932839445356386031819904135343820756250171129765537150755527434569145700426000930350687203149069126548707724157931696147568085930085985552360345406188563842600046546919857656900154518169501102666782307119223117003774119594389048833986512300737769091375705091910241599352968970027210624839900735618348207549416497057195893526804369003345015598763094601391041965575181054808165705743718123985925767324862703679186101054585764423862977147610094149927611115576915031342276593029676267321715776263495155940295330517531861528207829823598178039833754641299454811886229028606284456584949578107047287319167183263475357967309342634147178424808163366845537833458370214386183147786661159068675510603675307443112742954741830076118202733718837496514390130869051071293157733920110531148615236673678029909047817806055435782123134686943605034141237146951447319575418657857685981184360091332723933402407495863627946432782594101712152629721995227722719947233895616758563432443662149794999562395480717531344621437860886466994064684830406546377044556990557212661734402096443989133807943999622148248172435265890876651637714325575513845930223771758390218081205210959374294255995181965839611341605123488490362910609734302379397985772831100677108058146747874807225494360418171931755836573840767590186765142641297796367279516961277638652049464663113211833122292925167903136724935179042738163558681985081662705253411360264326432272423649504797693614461948785689380779137066749872701318312558401844461308555083564722359460261888281381792150660025237344477973138459247843684637926929100732447067679680484761853672093644841249491342741840026612542212779442645512857752278019248014019966088018231111421811399397552939963015751366713025019765221429693333583026536391612613880747386627614419064255135812914381280032053795244928755786529145230164079628441610627261250592889888871042498342844027518872881280810742663584246982399820588328523146480090603915738672568545414501747020285738546704112819809825333176672018763478825700679713678026153755764800878680519436529579665688445338719272836882813989278839122009569189032585554924716070134990076223861713900229153415548183585888289032272407005464487840696300672946358892970467979933314264777251231018859328009311953549949625424471543662341330161541255591164014100484589233417688435463656534794895228982329908838454634168409533207532938321964919615719522346124136383427887954141880706738549786625577440322450503949178024008408641254392932132774661971937469131796847869390928636847648322034696445059372963026619913046692785135599039356311471069625740256315537107124167007383802478775428095116670234591044240321317457611784966303477397817828793494953566051558347141679062386041951674826169668250541425611234095645760456164877720644830604494854428732891254676491164885218086901573416965956659853825077632463242869948599117105379050977454478839263076285133541456493468535237743702200046645098268130282006352000000000000"], "G": ["918868888366627239880376926743911876058916129221412350466930848204531001502362498630908707227476119259400205946406766886619918922014561096264560446021912231457210003247096325232855016119978857456113456708978058208807268314448916042387984567455768718632463219522465110790250933284441580173763140830190271043255607357994669913134847322860471835349602607726373385186579642748068971623594089301717816033041019134064551105725646173578845314758903993425829148768494702434439216184939547837792920643756832655487535675901564466372758193898543626741830027245270358693988609270781825229763745322660707343880673897527277876896244544121178898527771262202396450226055198057029700860780044817219062833615065366272685736507716068432812199691634363142906333709624881048744311228540291543656612952859266170860154681444465004106800116063094881770201411092603043522511356295898328716901287722962255279810547730578061974698700471368011350803612972548887609030777737042248022500577612430239280645589773004882078209294129570365744315490714310366977140939753474550243811369969236854216768121056082316123465122334635786691545188437611718601549087354112157229068567372016700775876546289503575725489174909626145377646848602128247602419144465028569809396234562338479334225277463722035091186707900256551687625992994186942823218566138997205317439875583346693209192107806295066670133821638268366691968646289223062481241954686663158626180262358366911620637851066012135583232765721005519233523980652561874603543346140899553670179470239028945773079999909148941115798174730168898477177239202620432427688582599626323268605340541058555361656284128993884035244957908156489077868441395319998734338282184429448397366954874366423158215374977479142820169964885785633637502670064362128624142460890590197413943257314271957447617742378854631770375023468453488845568877343471766758442271045411043989797889792269770434475277691846629876958373024264757669243315809357234813854936535639486240436137619225211556698100517898906657471847681166799088652780451382558947096107757573987696739217732620308440162969925900118163936973886627715837789360611042708497810320698249775016217956796820676853523438665148322618771028877390432292374721179841525649239448957361658907555334733666902223099271492099856228427519615478375914240462916678977374764558541584704795938024941513402415514189682773856725931952624511571490848273580173305551481471449098156780849450712626962851248794215433675966316722213414745311871662813251927093134555979383952419815685750927373137161709808435079618094382665591226775661331777460985405686371070232380334352467781245294604353629009910361907193892155088933082320924953358681561606024103974419035708170544803666636726118799741491302877207103364842058623123385340818587160366923724443741088965915092464755879953580643902318386076783387593151799359883958785885159406833312442247520803692493299769898066400624049682707438993704878322858996275834213851895091728766400682845430372349587559777327061793773331512803090633933549471015891427996354734886174081760374456163371471612081381443700551842607551070436516288383221663881258726668736215004306666427540606800949372537350437978287533277585289791195390532997308432203527236448668169898832564441420971775343613527108308931223180074361994266165939921018987189973761838348753689642887041647592999064976326532685095951933128140511012720317052324436380640239689756676069539", "1003677949711630587443318372758136951199830179590949561033724071108417191413123831356852531349814173456171647844749621131043001926997993452974500655018483087032260975445548331201078358263186872701458875634798950834503158816795618358749387928404197814149847802802264788709360673378596733769344530494394898090179851415358103155143780312920788354505113013428038499376426014245413930966728782659711048104313877184978739939220625594406065257005549837045643607019961033865678890712772063639808270687641512500342259531074301511054869138291400852001860701374406298138253097415448315863392295136171860171971104720690812377127685200093093839715313800309036339002205333564614238446234007548239188778097667973024601475538182751410183820483198705937940054421249679801471236696415098832994114391787053608738006690031197526189202782083931150362109616331411487436247971851534649725407358372202109171528847725954295220188299855222231153830062684553186059352534643431552526990311880590661035063723056415659647196356079667509282598909623772458057212568913169899156214094574638334366526950715934618685268294356849616326733691075666916740428772366295573322318137351021207350614886225485909483660152236405467437674993028780261738102142586315467840221062297230473347356059818095635612110871564246269373887210068282474293902894639150837315715371962368720182665447866804814991727255892865565188203424305259443990455445439894467791233517126864887324299589999124790961435062689242875721772933988129369660813092754089113981114425323468804192887978267615887999244296496344870531781753303275428651151027691860447543516780436162410421918748588511990363931679222683210246976980725821219468604758795971545662201354216116293495749614450988720836343863511673147681535180373530285282595592734559033922555277304098929326226423666244585850335806273449870358085476327117363970163325410506822720528652864544847299009595387228923897571378761558274133499745402636625116803688922617110167129444718920523776562763584301320050474688955946276918495687369275853858201464894135359360969523707344187289682498982685483680053225084425558885291025715504556038496028039932176036462222843622798795105879926031502733426050039530442859386667166053072783225227761494773255228838128510271625828762560064107590489857511573058290460328159256883221254522501185779777742084996685688055037745762561621485327168493964799641176657046292960181207831477345137090829003494040571477093408225639619650666353344037526957651401359427356052307511529601757361038873059159331376890677438545673765627978557678244019138378065171109849432140269980152447723427800458306831096367171776578064544814010928975681392601345892717785940935959866628529554502462037718656018623907099899250848943087324682660323082511182328028200969178466835376870927313069589790457964659817676909268336819066415065876643929839231439044692248272766855775908283761413477099573251154880644901007898356048016817282508785864265549323943874938263593695738781857273695296644069392890118745926053239826093385570271198078712622942139251480512631074214248334014767604957550856190233340469182088480642634915223569932606954795635657586989907132103116694283358124772083903349652339336501082851222468191291520912329755441289661208989708857465782509352982329770436173803146833931913319707650155264926485739897198234210758101954908957678526152570267082912986937070475487404400093290196536260564012704000"], "iso_lo": "236661811435207863323727647715911920551483740859076483588094099460576970537171934725458634231178827362413281484089157628411257230181481312423512322161770718331028294319413897422813517576100797617847202829314827299390974644001543967071683121805558943532519622976622006672492645376172420933165415586382118272406817662696163704883850789115418643247660893873155350148033457081271998100308998636702606604648182904598140688763372261670111042237517110077063505548213606561039314783652586352263161965611507120616557301960539835297039384414210246443419997873244155040442575949564308534929740165409132692881763400152093922231714881108356885428834242430353574957695078586426458905412049862750536225090841023531006507816081722497951880377832655201615148130545505495552085186049207507145770265049909604443266411789735280558910819633991956370467023390569548641256068894415098700991102391225814417428437120864672306411028104789853810237100784490340048239246767630850637993896056084464082260547225881398278698579505115781987906160403580263873390109662454971983736355544215061477716731946783581539806002880840910823918764721839164038817273924545709054484454061915477511687801345557329850191003045866115947590765267488269366437871200853893675717028020629462237439338420804297777975969575650519227612697352983221842143085370653933836809853875620297508603645916399418927853087115321416144201540531342628874427079164517729813120650052609982083760826601462342491477471279269868790744584496684693280307991924422175523257232981914771731537573982286053709481366128491066424634940753941714090509135406434688174401224349504128750527087196480775349503715360135275620736377183934243367449870021268972133466128477731701147122234282836026323407659524550109381699902504880501259244716455788474160816399415567805677033047177512715975286702038669464798963438242314201653995513147257602731024681048684080563568045295770506536713022074426378393459483911899325227377733015535130929616185450506129608173491482865561849651798746432971315772625801536146802034060771297387083528580832827264978186851492707885110388413374353599303301409484009513633921356562290631817914576497493942957875924123320098827154054074533762602613052855348872178526194735678499936502744988350681229402204172429767289719166851633409353273687515574489510716097227793401063891705231579876689980830207606062046784896043491235832053866160182194098351250730935373743125560122872934197319475666576788728167849452499392206592048357103219410621998180737569508692979048645055405113208518182471173785069008427171333737761513487123061424584931162831026341816512461048477203874226798027545378067629004863540561688904996909418853670228817728640233002205857628920486976422020037572637881695723931745932554747927487227983520981899043245150756971792667047495831588631869923971437551083008139138676916813601801945336771448837774673939843310470314549800766121132220531871334125327469254021016060957076058513475454953203341381088240709806373238727305120468975353873541647420756925849357835029816697309744339859832278975710805925274872199821401150752596219668541943339810600448564746499526025656298025409366062843902309515438724148014146765699624301118913716954964302736621162137279706905440984985405089947615304809697812003532509574891548055591228966803147774516331007923168814463329226254558489112151365052111419016417253848157492195817850141747173008889395717819038423944247598483276947088585237988774718538889/223039980688046474481196414981680613880644914913184427725608942677768973479509905385004236341305204561867908567261520384290025543804185344811789672120945038761404287626025354590872160142989776235058985130099094841873178191598754050176945054770694131193599330082164483985470426427019490899873774968417068631113528159280866138976254288336326905735458827973565298734994225467887425263609153073659788888573041849637710420284801845069099874833778748703153880938161834861727776721330820345345625267409670653422033425363560611145010430542928884892654743266400860195225997980308618952940845250109117659294664762074695963104762575262175925134435191424010055018277001787118811157913447378375080282739075487552818542391286994780760868692718689095918943206349174330850664051137251091858467414043150843694766063751389577836391028318332818986257110941451971447605222471041995913002609913983728029838654399277692515941425877366831324233586680889430147541703549557048707429695853502912279475864804883386685151720188664106910212099565276336621364847863614244368363784615460169664494625106076606070853480079279393334607162383615947629511337855026166173049191293752633510468126559444188615927094522142487859748406091440128581334149029050685780829815415181989794367960292729186810699965031884614042398141389757241881146949098697684532510349405626094549768977337344176642581931336381911411326775670365011529389463589722878000575367715977078391119974887952491589282220889040586379689286067372872157249475374344178664408813942050147980807456478036606627927803017653947539881325340909024651221874700062735982664066812424783851043789962075796800431530110464081159056250744257418327274877942843602652828598379555430024147654300470512401352848155853157011588747737923027409651906915943598775913654694602147700044822808921746358023792322024748332225134542804589199865196197355626125822108856879503067358720308421032520076130082720491715428429651982136205352225020682847924836328201203213193623360851685067225398650889125509053187910210779940387916398497931513897719998624232353626830786023320151844949060091680106807961734994566094698867487653948739340954430945254334761178306693744616237076985905953713351471830732516036482304233555681287958702188834425571801718622718361507189269117054283616571514600799716233823142308346948043626394049281558484200923007640643275991304494908471538824164323982023249729315100486260893052601203054348597799062803504671559199931627950489248269449935740119781620362625004315473093210692986932343638755205756744123689202009298903135254177925034877939903589261991302148302022477879062488561224073528621844497227848940501734423394059178363747742377640042374062285670514375553585625236160357455836797588064466362907711208313079966694362718394667711696313716443720597740373816029424979468888326358930348759530424895134826648681855782649035096692092766790188421131251772961639230403654273459247252439201114752071798868963684658878110596443758274710526780874372048097190088908951858749033804613404539393906504428440206959922713412411544267950369663449183127914641292830241509587285725257777457230831215265402404386129300712198773694074930744957031741670768509554806343907742979372696514653836922296529360281880457748607374693725208539924645214028087493507839594293055477421343599067010226757366816324739504157807143582529136728005696236205747440779707426954539675280180691471541058652646463087089439547714649603512014087624288000", "iso_hi": "974808376620993487374621889905358025154853360235144187240206047965391779958761889152747690993791311667804497535464498870652145430568788399445119384925912379948165944399615845974272082532135412633560490351074010193785792241720875241361898831298617722525965522609392400760628123889257047552320221755349155172339960620917326083379547783871140943085408494278901736370816351207256192465650960837778870559935534938445707439934006265759650758929328709363304539529672686063800665158471361385714345114245869652732112019906792021445528274327716172706833593281504509079101306426005418191879251153176019669527101489203556845126597287095197512828876945460468232064439297437002066844247307873063890909220364587326454893466270685220436176557301836874276797939020812916399821548519797413492564828018717767789351369741287613987867412017646766021039403126194723525445652856133934911840266518833816437307879969888551227193566199452692719525271647516740226857467943052782580395644582697861384222361426954227905166465071681059952391835222739444623991925693658875149389079487102614139899206647522940894119712220506355362720468908595999436231343490537505782133408810846162857015617971806794914667826020949116602799939560274595669811451098304348817096339633132656237057727149152408155846661067948120256761778676191361594350146484994760727404889076581981569563978675273366673623035872955415169147475162171218765528962304477865636641987457184441973569013978291760735210443684564188390761716627844582119441795904788052650282583872932486069146003206032357496697156685110598757361059269544775935202279702918065043259902602215009881418218317181269276711508676517192170038484430951956098350649724415745906921358643129223805958277020519960845168889460918804598590764168691871248155663703927204827320381724391915716978865210494324810672273123543268351606469786854301150443560330705736312783481959014797530759618606342897260378696753553563645091264205594180798219337922169080447090107237222366447111966171101240961185055650641275415339340161150774473504185061032151489957487725465683704593118632977286092872925990313699197136373528619390462613767497121929660738362148074261478191334511241881868952015096598810537811620294150639242996936890051052669702329988158186720912879032839156390526939434950767161723946946470263912540155994611140844975522567562738850745405437803410185481505311246779702960011647100488675359781632019544140398609107194338412000304709176831279751197531826977923136413533279613465389476311789781360856107634186859852383310003206204038591192407516891275321386547397791688105885667466563305194729943912679368689330051108258380859141885412521646600261841978475395655428236345567863415881312388633118176859850727957323572762097910733998115162140880044664435670266160977204296532595421569373146902966140024980564458350227361023005783371421381393717969445964660897017926453066487914639271105470693042152742797737511154025518380779593918682197749555243248137310109984733064795553113138839066259620963101959437298589373094526056240845441454905224818151738782260917179946298255424019690756375248159812585834907903636372379586923241895361130621549926309076392666940944815402012687745794284658362181809274707436026413166207633369074482764806320976884067344470576984353196270939129486066991504165185094640544834474826728478705652893136440492398113675797418551958351173871084402753986369079307337394136055240226221907249880034564174530100592305992131/918700149287147949808131686423398409577027105807430778872968322450056649542559972021234183223867438346461605600922724097766397729710488469012686224126005762405340750704902872006362387867690043921128681882290183072069544217740009311715113904469218353478621187512224174601504333111245762409739799321268281584395168768257395067282571368544941966343224132871064698283809056320706784442185602573013268912059213563080677262815454861231870753233695150488497688152648512581485233521032186299181661803907633739638457621437491898457018195157983735881827316548984665062984848230583278830782970817435445280732996683133860111833563510398728712510313659975859372832033866847866224108224397566528750605199527400609930601651110015173815758499294268687380642865139938065077329601265307076035038545934975845883503964298678548836031391721775851981640791107100330791243383398515197503695325551019048795082832999320575666451091575763210499077989361910338453199528688561574153358999291023207798104025065963479642523140266386483820221330804108579011880253361536544932692900356224370704929959495189429442710355818673585086662602526465868621567547465944686820432856306592298850744990897742571447587763899650934521540501610087902713098428097105242167608512235806848475546704224139835517517593851346923571505485459481326492245975739767591889529972384227537941263616331750312434796651488198730893817491794948064453119749370108858060528049399618449005951589047107030107269677652859103158940263621033926509037506030946044149078407187307945044499840281841976026836299913029805616101370492026268064105157119730092390488621078978960289789785102734073075057295490179627891170239507078616126946443283358805535007644595049439089592280528785602400184562061815825801083927540187794544145261122536146860337625079696973140577173006650331966014581015002524740153215686695612571546946898633494253913051188664401368095913507772397893194777565334188797481505023232248398324317622688604682407670820517599781014758229169836909680080853589942209302975599321443852099325435966184637029644059554088644059607937880845515541723541128041928101655209901537953466141622477278440817120102956891133440875027795570624364057145027751677008735117527363355828869626417936527265975576538585302994518169085465726070419884083223851509946998085127655729022608061113292888776755306056079749200455722335886615201809751564962926046406364888541575712811776059277662439523901200833511006907268366581521077724380414861658970180471747724552250724717817430936394151569739987816019859147378016477814554607429205641498534908942619651243842881238561453706525608866146291891515853308153413922600790932451661362909154596021595485521742813951305640242032704741411304773260889473391099295574439224060900902311788561861033410807195480480792770157896235645602104900442364852424420215751610648667226442160575817221312205572391900952212669399882174876495375531188423947957445311525271727666750390760381746805810037611508210680941181216284866960402800571707579231117500380442005796330794227597628714731962019352762146299528038810735935217504912824466970016126763301296716245737593261776554744900887850321776255425901626963869027377299108238321538295612187638178816643029535068191092652319546648846134353530334712369407097614741078775414592416918370512829298658006615046831538179289695232088652920385135062306711829266940893950092700779551119290303160485632588660859643754681879048388414427853234801957216000", "sign": 1, "vertices": [[0, 0], [1000000000000000, 0], [1000000000000000, 2912377793], [0, 1000000000], [519671000000, 997120068], [0, 996118723], [517743000000, 993275178], [0, 992271303], [521357000000, 989433080], [0, 988415274], [519046000000, 985614478], [0, 984594351], [517922000000, 981823730], [0, 980799027], [517411000000, 978054708], [0, 977024271], [536817000000, 974200960], [0, 973124555], [539119000000, 970313642], [0, 969225444], [551014000000, 966377189], [0, 965257414], [550887000000, 962434493], [0, 961307413], [557447000000, 958475268], [0, 957327067], [558493000000, 954513899], [0, 953355825], [560767000000, 950555205], [0, 949384650], [556079000000, 946630938], [0, 945462574], [556926000000, 942727675], [0, 941549900], [562065000000, 938812617], [0, 937616239], [566627000000, 934879591], [0, 933665483], [571053000000, 930930245], [0, 929698878], [574268000000, 926970905], [0, 925724201], [570915000000, 923034494], [0, 921787504], [579921000000, 919077524], [0, 917802699], [578539000000, 915121407], [0, 913841524], [581034000000, 911170534], [0, 909876967], [587136000000, 907199762], [0, 905884254], [584363000000, 903241305], [0, 901923810], [584933000000, 899299519], [0, 897972500], [589764000000, 895347657], [0, 894001333], [590818000000, 891392792], [0, 890035669], [598594000000, 887413823], [0, 886029663], [602343000000, 883412468], [0, 882011497], [606753000000, 879396233], [0, 877976210], [598856000000, 875415668], [0, 874005531], [599820000000, 871461111], [0, 870040150], [605182000000, 867493212], [0, 866050821], [604035000000, 863528799], [0, 862080466], [608702000000, 859558975], [0, 858090638], [610166000000, 855582970], [0, 854102257], [613814000000, 851599414], [0, 850100900], [614492000000, 847614958], [0, 846105822], [617319000000, 843627989], [0, 842102869], [617058000000, 839645456], [0, 838111959], [622973000000, 835650297], [0, 834092903], [622640000000, 831651836], [0, 830086074], [620594000000, 827671997], [0, 826102260], [629421000000, 823672889], [0, 822071440], [626160000000, 819673630], [0, 818071192], [629334000000, 815679968], [0, 814060036], [629122000000, 811688224], [0, 810059459], [632935000000, 807691821], [0, 806043708], [634053000000, 803690337], [0, 802029804], [635814000000, 799688260], [0, 798013557], [637600000000, 795683783], [0, 793994759], [637783000000, 791682481], [0, 789983363], [636768000000, 787692736], [0, 785986730], [640195000000, 783701636], [0, 781976796], [638688000000, 779714858], [0, 777984464], [644240000000, 775720622], [0, 773965366], [643941000000, 771720268], [0, 769956030], [647065000000, 767717683], [0, 765934998], [649219000000, 763706835], [0, 761908241], [647883000000, 759702090], [0, 757897241], [648306000000, 755706890], [0, 753890901], [651300000000, 751707634], [0, 749873191], [653136000000, 747700911], [0, 745851162], [653268000000, 743695511], [0, 741835255], [656395000000, 739686317], [0, 737806898], [659002000000, 735666384], [0, 733769039], [658274000000, 731647736], [0, 729741883], [654958000000, 727647936], [0, 725741884], [658618000000, 723652797], [0, 721725785], [662265000000, 719641754], [0, 717693604], [663535000000, 715622146], [0, 713659720], [664951000000, 711600342], [0, 709623120], [665868000000, 707577346], [0, 705586762], [665332000000, 703558945], [0, 701559339], [665972000000, 699545755], [0, 697533559], [668956000000, 695527123], [0, 693495134], [669078000000, 691504452], [0, 689461291], [670901000000, 687481220], [0, 685421631], [668669000000, 683464050], [0, 681400511], [671197000000, 679451346], [0, 677369089], [669157000000, 675441578], [0, 673354799], [674159000000, 671428562], [0, 669315146], [674762000000, 667402928], [0, 665276545], [674622000000, 663380342], [0, 661243297], [673952000000, 659364468], [0, 657218449], [675618000000, 655350375], [0, 653187902], [675260000000, 651336159], [0, 649163670], [676874000000, 647322729], [0, 645133795], [679638000000, 643300580], [0, 641091332], [678245000000, 639277066], [0, 637061007], [677463000000, 635263886], [0, 633039051], [678111000000, 631255180], [0, 629016824], [677845000000, 627248551], [0, 624999692], [679071000000, 623243044], [0, 620978677], [680863000000, 619232181], [0, 616950312], [674402000000, 615235021], [0, 612963427], [682383000000, 611242407], [0, 608932282], [679720000000, 607232567], [0, 604919862], [686183000000, 603218531], [0, 600871968], [683096000000, 599192831], [0, 596845043], [684892000000, 595175923], [0, 592810081], [683557000000, 591158582], [0, 588785494], [683180000000, 587149160], [0, 584765500], [686141000000, 583136317], [0, 580730319], [685742000000, 579116296], [0, 576699641], [686255000000, 575098555], [0, 572667996], [688770000000, 571075159], [0, 568623459], [689124000000, 567043900], [0, 564578596], [688062000000, 563015462], [0, 560541707], [686493000000, 558996040], [0, 556515671], [690312000000, 554975276], [0, 552468678], [689036000000, 550944985], [0, 548430574], [690396000000, 546917668], [0, 544385772], [687735000000, 542892367], [0, 540357771], [689977000000, 538873067], [0, 536317627], [689098000000, 534848413], [0, 532283607], [689554000000, 530826951], [0, 528247759], [688350000000, 526807059], [0, 524219690], [689350000000, 522790261], [0, 520186376], [690570000000, 518767777], [0, 516146427], [691281000000, 514739692], [0, 512102717], [690090000000, 510711663], [0, 508066303], [688624000000, 506691365], [0, 504038706], [690538000000, 502673085], [0, 500000000], [690538000000, 498647485], [0, 495961294], [688624000000, 494625544], [0, 491933697], [690090000000, 490608050], [0, 487897283], [691281000000, 486582299], [0, 483853573], [690570000000, 482552855], [0, 479813624], [689350000000, 478528037], [0, 475780310], [688350000000, 474509327], [0, 471752241], [689554000000, 470491737], [0, 467716393], [689098000000, 466469402], [0, 463682373], [689977000000, 462446430], [0, 459642229], [687735000000, 458422842], [0, 455614228], [690396000000, 454402630], [0, 451569426], [689036000000, 450372712], [0, 447531322], [690312000000, 446344862], [0, 443484329], [686493000000, 442316794], [0, 439458293], [688062000000, 438300372], [0, 435421404], [689124000000, 434273966], [0, 431376541], [688770000000, 430242029], [0, 427332004], [686255000000, 426213824], [0, 423300359], [685742000000, 422195101], [0, 419269681], [686141000000, 418175843], [0, 415234500], [683180000000, 414157338], [0, 411214506], [683557000000, 410148637], [0, 407189919], [684892000000, 406133850], [0, 403154957], [683096000000, 402113507], [0, 399128032], [686183000000, 398093710], [0, 395080138], [679720000000, 394067315], [0, 391067718], [682383000000, 390062567], [0, 387036573], [674402000000, 386054690], [0, 383049688], [680863000000, 382069885], [0, 379021323], [679071000000, 378055596], [0, 375000308], [677845000000, 374047745], [0, 370983176], [678111000000, 370041624], [0, 366960949], [677463000000, 366031679], [0, 362938993], [678245000000, 362019995], [0, 358908668], [679638000000, 357999145], [0, 354866205], [676874000000, 353971709], [0, 350836330], [675260000000, 349955194], [0, 346812098], [675618000000, 345941662], [0, 342781551], [673952000000, 341924384], [0, 338756703], [674622000000, 337909791], [0, 334723455], [674762000000, 333887471], [0, 330684854], [674159000000, 329860685], [0, 326645201], [669157000000, 325838103], [0, 322630911], [671197000000, 321832237], [0, 318599489], [668669000000, 317814698], [0, 314578369], [670901000000, 313801797], [0, 310538709], [669078000000, 309775077], [0, 306504866], [668956000000, 305752174], [0, 302466441], [665972000000, 301727836], [0, 298440661], [665332000000, 297713421], [0, 294413238], [665868000000, 293696045], [0, 290376880], [664951000000, 289671295], [0, 286340280], [663535000000, 285646783], [0, 282306396], [662265000000, 281624747], [0, 278274215], [658618000000, 277606729], [0, 274258116], [654958000000, 273604592], [0, 270258117], [658274000000, 269611133], [0, 266230961], [659002000000, 265593876], [0, 262193102], [656395000000, 261568958], [0, 258164745], [653268000000, 257553784], [0, 254148838], [653136000000, 253548131], [0, 250126809], [651300000000, 249537899], [0, 246109099], [648306000000, 245532916], [0, 242102759], [647883000000, 241536908], [0, 238091759], [649219000000, 237534717], [0, 234065002], [647065000000, 233519750], [0, 230043970], [643941000000, 229511190], [0, 226034634], [644240000000, 225511408], [0, 222015536], [638688000000, 221506555], [0, 218023204], [640195000000, 217522659], [0, 214013270], [636768000000, 213525005], [0, 210016637], [637783000000, 209537201], [0, 206005241], [637600000000, 205535550], [0, 201986443], [635814000000, 201527657], [0, 197970196], [634053000000, 197522212], [0, 193956292], [632935000000, 193518589], [0, 189940541], [629122000000, 189514896], [0, 185939964], [629334000000, 185523557], [0, 181928808], [626160000000, 181523824], [0, 177928560], [629421000000, 177530801], [0, 173897740], [620594000000, 173514813], [0, 169913926], [622640000000, 169538887], [0, 165907097], [622973000000, 165541063], [0, 161888041], [617058000000, 161534593], [0, 157897131], [617319000000, 157552559], [0, 153894178], [614492000000, 153560184], [0, 149899100], [613814000000, 149574430], [0, 145897743], [610166000000, 145583898], [0, 141909362], [608702000000, 141605093], [0, 137919534], [604035000000, 137626344], [0, 133949179], [605182000000, 133664125], [0, 129959850], [599820000000, 129685972], [0, 125994469], [598856000000, 125729570], [0, 122023790], [606753000000, 121764108], [0, 117988503], [602343000000, 117739440], [0, 113970337], [598594000000, 113730914], [0, 109964331], [590818000000, 109737075], [0, 105998667], [589764000000, 105780195], [0, 102027500], [584933000000, 101819094], [0, 98076190], [584363000000, 97876217], [0, 94115746], [587136000000, 93923064], [0, 90123033], [581034000000, 89940623], [0, 86158476], [578539000000, 85984977], [0, 82197301], [579921000000, 82031505], [0, 78212496], [570915000000, 78057311], [0, 74275799], [574268000000, 74127313], [0, 70301122], [571053000000, 70161823], [0, 66334517], [566627000000, 66204014], [0, 62383761], [562065000000, 62262263], [0, 58450100], [556926000000, 58337378], [0, 54537426], [556079000000, 54432495], [0, 50615350], [560767000000, 50517193], [0, 46644175], [558493000000, 46554150], [0, 42672933], [557447000000, 42590782], [0, 38692587], [550887000000, 38619011], [0, 34742586], [551014000000, 34676558], [0, 30774556], [539119000000, 30717357], [0, 26875445], [536817000000, 26825637], [0, 22975729], [517411000000, 22934777], [0, 19200973], [517922000000, 19166733], [0, 15405649], [519046000000, 15378133], [0, 11584726], [521357000000, 11563952], [0, 7728697], [517743000000, 7714942], [0, 3881277], [519671000000, 3873739]]}

==> anc/kernel-deficit-v6-supplement/verify.py <==
#!/usr/bin/env python3
"""Exact replay for the three alpha-star polygon certificates.

The verifier uses only Python's standard library.  All geometric predicates,
polygon areas, half-plane clipping, and directional compression values are
computed with integers or fractions.  The one quantity involving square
roots--the perimeter ratio of the stretched 503-gon--is enclosed between
explicit rational bounds obtained with integer square roots.

Run ``python verify.py`` from any directory.  ``--materialize`` is a maintainer
operation that rebuilds certificate_data.json from the two preserved source
artifacts; ``--write-manifest`` refreshes MANIFEST.sha256.
"""

from __future__ import annotations

import argparse
import hashlib
import json
import math
import sys
from collections import Counter
from fractions import Fraction
from pathlib import Path
from typing import Any, Iterable, Sequence


HERE = Path(__file__).resolve().parent
DATA_FILE = HERE / "certificate_data.json"
MANIFEST_FILE = HERE / "MANIFEST.sha256"
SOURCE_403 = HERE / "source" / "comb200_vertices.json"
SOURCE_503 = HERE / "source" / "fm7_witness_k250.json"

Point = tuple[Fraction, Fraction]

# The published exact fractions deliberately have several thousand digits.
# Python 3.11's denial-of-service guard otherwise rejects their decimal form.
if hasattr(sys, "set_int_max_str_digits"):
    sys.set_int_max_str_digits(0)


def fail(message: str) -> None:
    raise AssertionError(message)


def as_fraction(value: Any) -> Fraction:
    if isinstance(value, Fraction):
        return value
    if isinstance(value, int):
        return Fraction(value)
    if isinstance(value, str):
        return Fraction(value)
    if isinstance(value, (list, tuple)) and len(value) == 2:
        return Fraction(int(value[0]), int(value[1]))
    fail(f"cannot parse rational value {value!r}")


def rat_text(value: Fraction | int) -> str:
    q = as_fraction(value)
    return str(q.numerator) if q.denominator == 1 else f"{q.numerator}/{q.denominator}"


def point_from_json(value: Sequence[Any]) -> Point:
    if len(value) != 2:
        fail(f"point does not have two coordinates: {value!r}")
    return as_fraction(value[0]), as_fraction(value[1])


def point_to_json(point: Point) -> list[str]:
    return [rat_text(point[0]), rat_text(point[1])]


def sha256_file(path: Path) -> str:
    digest = hashlib.sha256()
    with path.open("rb") as handle:
        for block in iter(lambda: handle.read(1 << 20), b""):
            digest.update(block)
    return digest.hexdigest()


def sha256_text(text: str) -> str:
    return hashlib.sha256(text.encode("ascii")).hexdigest()


def cross(a: Point, b: Point, c: Point) -> Fraction:
    return (b[0] - a[0]) * (c[1] - a[1]) - (b[1] - a[1]) * (c[0] - a[0])


def dot(a: Point, b: Point) -> Fraction:
    return a[0] * b[0] + a[1] * b[1]


def signed_area2(poly: Sequence[Point]) -> Fraction:
    return sum(
        (poly[i][0] * poly[(i + 1) % len(poly)][1]
         - poly[i][1] * poly[(i + 1) % len(poly)][0])
        for i in range(len(poly))
    )


def polygon_area(poly: Sequence[Point]) -> Fraction:
    if len(poly) < 3:
        return Fraction(0)
    return abs(signed_area2(poly)) / 2


def on_segment(a: Point, b: Point, p: Point) -> bool:
    return (
        cross(a, b, p) == 0
        and min(a[0], b[0]) <= p[0] <= max(a[0], b[0])
        and min(a[1], b[1]) <= p[1] <= max(a[1], b[1])
    )


def segments_intersect(a: Point, b: Point, c: Point, d: Point) -> bool:
    o1, o2 = cross(a, b, c), cross(a, b, d)
    o3, o4 = cross(c, d, a), cross(c, d, b)
    if o1 == 0 and on_segment(a, b, c):
        return True
    if o2 == 0 and on_segment(a, b, d):
        return True
    if o3 == 0 and on_segment(c, d, a):
        return True
    if o4 == 0 and on_segment(c, d, b):
        return True
    return ((o1 > 0) != (o2 > 0)) and ((o3 > 0) != (o4 > 0))


def simplicity_obstruction(poly: Sequence[Point]) -> str | None:
    n = len(poly)
    if n < 3:
        return "fewer than three vertices"
    if len(set(poly)) != n:
        return "a vertex is repeated"
    for i in range(n):
        if poly[i] == poly[(i + 1) % n]:
            return f"zero-length edge {i}"
        # Adjacent collinear edges may continue through the common endpoint,
        # but may not reverse and overlap.
        a, b, c = poly[i - 1], poly[i], poly[(i + 1) % n]
        if cross(a, b, c) == 0:
            ba = (a[0] - b[0], a[1] - b[1])
            bc = (c[0] - b[0], c[1] - b[1])
            if dot(ba, bc) > 0:
                return f"adjacent edges overlap at vertex {i}"
    for i in range(n):
        a, b = poly[i], poly[(i + 1) % n]
        for j in range(i + 1, n):
            if j == i or j == (i + 1) % n or (j + 1) % n == i:
                continue
            c, d = poly[j], poly[(j + 1) % n]
            if segments_intersect(a, b, c, d):
                return f"nonadjacent edges {i} and {j} intersect"
    return None


def convex_hull(points: Iterable[Point]) -> list[Point]:
    pts = sorted(set(points))
    if len(pts) <= 1:
        return pts

    def half(seq: Iterable[Point]) -> list[Point]:
        out: list[Point] = []
        for p in seq:
            while len(out) >= 2 and cross(out[-2], out[-1], p) <= 0:
                out.pop()
            out.append(p)
        return out

    lower = half(pts)
    upper = half(reversed(pts))
    return lower[:-1] + upper[:-1]


def canonical_polygon(poly: Sequence[Point]) -> list[Point]:
    out: list[Point] = []
    for p in poly:
        if not out or p != out[-1]:
            out.append(p)
    if len(out) > 1 and out[0] == out[-1]:
        out.pop()

    changed = True
    while changed and len(out) >= 3:
        changed = False
        keep: list[Point] = []
        n = len(out)
        for i, p in enumerate(out):
            a, c = out[i - 1], out[(i + 1) % n]
            if cross(a, p, c) == 0 and on_segment(a, c, p):
                changed = True
            else:
                keep.append(p)
        out = keep
    if len(out) >= 3 and signed_area2(out) < 0:
        out.reverse()
    if out:
        k = min(range(len(out)), key=lambda i: out[i])
        out = out[k:] + out[:k]
    return out


def clip_left(poly: Sequence[Point], a: Point, b: Point) -> list[Point]:
    if not poly:
        return []
    result: list[Point] = []
    for i, p in enumerate(poly):
        q = poly[(i + 1) % len(poly)]
        vp, vq = cross(a, b, p), cross(a, b, q)
        pin, qin = vp >= 0, vq >= 0
        if pin and qin:
            result.append(q)
        elif pin and not qin:
            t = vp / (vp - vq)
            result.append((p[0] + t * (q[0] - p[0]),
                           p[1] + t * (q[1] - p[1])))
        elif not pin and qin:
            t = vp / (vp - vq)
            result.append((p[0] + t * (q[0] - p[0]),
                           p[1] + t * (q[1] - p[1])))
            result.append(q)
    return canonical_polygon(result)


def inward_halfplane_kernel(poly: Sequence[Point]) -> list[Point]:
    # A bounding square is used only as an initial clipping canvas.  The
    # assertion below rules out an artificial bounding-square face.
    bound = 2 * max(abs(x) for p in poly for x in p) + 1
    kernel: list[Point] = [
        (-bound, -bound), (bound, -bound), (bound, bound), (-bound, bound)
    ]
    for i, a in enumerate(poly):
        kernel = clip_left(kernel, a, poly[(i + 1) % len(poly)])
        if not kernel:
            break
    for p in kernel:
        if abs(p[0]) == bound or abs(p[1]) == bound:
            fail("half-plane intersection reaches the artificial bounding square")
    return canonical_polygon(kernel)


def active_kernel_edges(poly: Sequence[Point], kernel: Sequence[Point]) -> list[list[int]]:
    return [
        [i for i, a in enumerate(poly)
         if cross(a, poly[(i + 1) % len(poly)], p) == 0]
        for p in kernel
    ]


def primitive_direction(u: tuple[int, int]) -> tuple[int, int]:
    x, y = u
    g = math.gcd(abs(x), abs(y))
    if g == 0:
        fail("zero candidate direction")
    x, y = x // g, y // g
    if x < 0 or (x == 0 and y < 0):
        x, y = -x, -y
    return x, y


def integer_point(p: Point) -> tuple[int, int]:
    if p[0].denominator != 1 or p[1].denominator != 1:
        fail("directional certificate expected integer polygon data")
    return int(p[0]), int(p[1])


def edge_vectors(poly: Sequence[Point]) -> list[tuple[int, int]]:
    ints = [integer_point(p) for p in poly]
    return [
        (ints[(i + 1) % len(ints)][0] - ints[i][0],
         ints[(i + 1) % len(ints)][1] - ints[i][1])
        for i in range(len(ints))
    ]


def directional_max(poly: Sequence[Point], hull: Sequence[Point], g_value: Fraction
                    ) -> tuple[Fraction, list[tuple[int, int]]]:
    e_poly, e_hull = edge_vectors(poly), edge_vectors(hull)
    directions = {
        primitive_direction((-dy, dx)) for dx, dy in e_poly + e_hull
        if dx != 0 or dy != 0
    }
    best: Fraction | None = None
    maximizers: list[tuple[int, int]] = []
    for u in sorted(directions):
        numerator = sum(abs(dx * u[0] + dy * u[1]) for dx, dy in e_poly)
        denominator = sum(abs(dx * u[0] + dy * u[1]) for dx, dy in e_hull)
        if denominator <= 0:
            fail(f"zero hull projection denominator at {u}")
        value = g_value * Fraction(numerator, denominator)
        if best is None or value > best:
            best, maximizers = value, [u]
        elif value == best:
            maximizers.append(u)
    if best is None:
        fail("no directional candidates")
    return best, maximizers


def squared_edge_lengths(poly: Sequence[Point]) -> Counter[int]:
    result: Counter[int] = Counter()
    for dx, dy in edge_vectors(poly):
        result[dx * dx + dy * dy] += 1
    if 0 in result:
        fail("zero radical in perimeter")
    return result


def radical_list(poly: Sequence[Point]) -> list[list[str | int]]:
    return [[str(q), count] for q, count in sorted(squared_edge_lengths(poly).items())]


def sqrt_bounds(value: Fraction | int, digits: int) -> tuple[Fraction, Fraction]:
    q = as_fraction(value)
    if q < 0:
        fail("square root of a negative rational")
    scale = 10 ** digits
    target_num = q.numerator * scale * scale
    target_den = q.denominator
    lo_int = math.isqrt(target_num // target_den)
    exact = lo_int * lo_int * target_den == target_num
    hi_int = lo_int if exact else lo_int + 1
    lo, hi = Fraction(lo_int, scale), Fraction(hi_int, scale)
    if not (lo * lo <= q <= hi * hi):
        fail("integer-square-root enclosure failed")
    return lo, hi


def perimeter_bounds(poly: Sequence[Point], digits: int) -> tuple[Fraction, Fraction]:
    lo = Fraction(0)
    hi = Fraction(0)
    for q, multiplicity in squared_edge_lengths(poly).items():
        edge_lo, edge_hi = sqrt_bounds(q, digits)
        lo += multiplicity * edge_lo
        hi += multiplicity * edge_hi
    return lo, hi


def source_style_sqrt_bounds(value: Fraction | int, digits: int) -> tuple[Fraction, Fraction]:
    """Reproduce the deliberately conservative enclosure used by FM-7."""
    q = as_fraction(value)
    scale = 10 ** digits
    lo_int = math.isqrt((q.numerator * scale * scale) // q.denominator)
    return Fraction(lo_int, scale), Fraction(lo_int + 2, scale)


def source_style_perimeter_bounds(poly: Sequence[Point], digits: int
                                  ) -> tuple[Fraction, Fraction]:
    lo = Fraction(0)
    hi = Fraction(0)
    for q, multiplicity in squared_edge_lengths(poly).items():
        edge_lo, edge_hi = source_style_sqrt_bounds(q, digits)
        lo += multiplicity * edge_lo
        hi += multiplicity * edge_hi
    return lo, hi


def ratio_bounds(poly: Sequence[Point], hull: Sequence[Point], g_value: Fraction,
                 digits: int, source_style: bool = False) -> tuple[Fraction, Fraction]:
    method = source_style_perimeter_bounds if source_style else perimeter_bounds
    p_lo, p_hi = method(poly, digits)
    h_lo, h_hi = method(hull, digits)
    if h_lo <= 0:
        fail("nonpositive lower bound for hull perimeter")
    return g_value * p_lo / h_hi, g_value * p_hi / h_lo


def decimal_floor(q: Fraction, digits: int) -> str:
    if q < 0:
        return "-" + decimal_ceil(-q, digits)
    scale = 10 ** digits
    value = q.numerator * scale // q.denominator
    whole, frac = divmod(value, scale)
    return f"{whole}.{frac:0{digits}d}"


def decimal_ceil(q: Fraction, digits: int) -> str:
    if q < 0:
        return "-" + decimal_floor(-q, digits)
    scale = 10 ** digits
    value = (q.numerator * scale + q.denominator - 1) // q.denominator
    whole, frac = divmod(value, scale)
    return f"{whole}.{frac:0{digits}d}"


def analyze(poly: Sequence[Point]) -> dict[str, Any]:
    obstruction = simplicity_obstruction(poly)
    if obstruction is not None:
        fail(obstruction)
    area2 = signed_area2(poly)
    if area2 <= 0:
        fail(f"polygon is not counterclockwise: signed double area {area2}")
    hull = canonical_polygon(convex_hull(poly))
    kernel = inward_halfplane_kernel(poly)
    for j, p in enumerate(kernel):
        for i, a in enumerate(poly):
            if cross(a, poly[(i + 1) % len(poly)], p) < 0:
                fail(f"kernel vertex {j} violates inward edge half-plane {i}")
    area_poly = polygon_area(poly)
    area_hull = polygon_area(hull)
    area_kernel = polygon_area(kernel)
    if not (Fraction(0) <= area_kernel <= area_poly <= area_hull):
        fail("area nesting check failed")
    g_value = area_kernel / area_poly
    phi, maximizers = directional_max(poly, hull, g_value)
    return {
        "vertex_count": len(poly),
        "max_abs_coordinate": rat_text(max(abs(x) for p in poly for x in p)),
        "signed_double_area": rat_text(area2),
        "polygon_area": rat_text(area_poly),
        "hull_vertices": [point_to_json(p) for p in hull],
        "hull_area": rat_text(area_hull),
        "kernel_vertices": [point_to_json(p) for p in kernel],
        "kernel_active_edge_indices": active_kernel_edges(poly, kernel),
        "kernel_area": rat_text(area_kernel),
        "G": rat_text(g_value),
        "phi_max": rat_text(phi),
        "phi_maximizing_directions": [[x, y] for x, y in maximizers],
    }


def load_sources() -> tuple[list[Point], list[Point], list[Point], dict[str, Any]]:
    raw403 = json.loads(SOURCE_403.read_text(encoding="utf-8"))
    raw503 = json.loads(SOURCE_503.read_text(encoding="utf-8"))
    p403 = [point_from_json(p) for p in raw403]
    q503 = [point_from_json(p) for p in raw503["vertices"]]
    stretch = int(raw503["S"])
    p503: list[Point] = []
    for i, (x, y) in enumerate(q503):
        if x.denominator != 1 or y.denominator != 1 or int(x) % stretch != 0:
            fail(f"stretched vertex {i} is not exactly divisible by {stretch}")
        p503.append((Fraction(int(x) // stretch), y))
    return p403, p503, q503, raw503


def materialize() -> dict[str, Any]:
    p403, p503, q503, raw503 = load_sources()
    record = as_fraction(raw503["record"])
    phi250 = as_fraction(raw503["phi250"])
    source_g = as_fraction(raw503["G"])

    entries: list[dict[str, Any]] = []
    analyses: dict[str, dict[str, Any]] = {}
    for identifier, description, source, transform, poly in [
        ("comb-200-403", "Certified 200-notch comb (the earlier record)",
         "source/comb200_vertices.json", None, p403),
        ("comb-250-503", "Certified 250-notch comb before lattice stretch",
         "exact inverse image of source/fm7_witness_k250.json under diag(10^6,1)",
         None, p503),
        ("comb-250-503-stretched", "Integer image under diag(10^6,1)",
         "source/fm7_witness_k250.json", {"matrix": [[10 ** 6, 0], [0, 1]]}, q503),
    ]:
        expected = analyze(poly)
        analyses[identifier] = expected
        entry: dict[str, Any] = {
            "id": identifier,
            "description": description,
            "source": source,
            "vertices": [point_to_json(p) for p in poly],
            "expected": expected,
        }
        if transform is not None:
            entry["transform_from"] = "comb-250-503"
            entry["transform"] = transform
        entries.append(entry)

    if as_fraction(analyses["comb-200-403"]["phi_max"]) != record:
        fail("403-gon directional value does not match the preserved record fraction")
    for identifier in ("comb-250-503", "comb-250-503-stretched"):
        if as_fraction(analyses[identifier]["phi_max"]) != phi250:
            fail(f"{identifier} directional value does not match phi250")
        if as_fraction(analyses[identifier]["G"]) != source_g:
            fail(f"{identifier} area-kernel ratio does not match FM-7")

    q_hull = [point_from_json(p) for p in analyses["comb-250-503-stretched"]["hull_vertices"]]
    source_lo, source_hi = ratio_bounds(q503, q_hull, source_g, 30, source_style=True)
    if source_lo != as_fraction(raw503["iso_lo"]) or source_hi != as_fraction(raw503["iso_hi"]):
        fail("could not reproduce the exact FM-7 source perimeter interval")
    sharp_lo, sharp_hi = ratio_bounds(q503, q_hull, source_g, 60)
    if not sharp_lo > record:
        fail("stretched polygon lower perimeter bound does not beat phi_200")
    replay_sign = 1 if source_g * perimeter_bounds(q503, 60)[0] \
        - record * perimeter_bounds(q_hull, 60)[1] > 0 else 0
    if replay_sign != int(raw503["sign"]):
        fail("replayed radical comparison sign differs from the FM-7 source sign")

    iso_certificate = {
        "G_times_PerF_over_PerHull_radical_form": {
            "G": rat_text(source_g),
            "polygon_perimeter": radical_list(q503),
            "hull_perimeter": radical_list(q_hull),
        },
        "source_interval_digits": 30,
        "source_interval": [rat_text(source_lo), rat_text(source_hi)],
        "replay_interval_digits": 60,
        "replay_interval": [rat_text(sharp_lo), rat_text(sharp_hi)],
        "replay_decimal_interval_20_places": [
            decimal_floor(sharp_lo, 20), decimal_ceil(sharp_hi, 20)
        ],
        "strictly_exceeds_phi_200": True,
        "replay_radical_sign_over_phi_200": replay_sign,
        "exact_lower_margin_over_phi_200": rat_text(sharp_lo - record),
    }
    entries[-1]["isotropic_perimeter_certificate"] = iso_certificate

    data = {
        "schema": 1,
        "title": "Exact polygon certificates accompanying kernel-deficit v6",
        "scope": (
            "Three explicit integer polygons and the arithmetic certificates used "
            "for the displayed alpha-star lower bounds."
        ),
        "source_sha256": {
            "source/comb200_vertices.json": sha256_file(SOURCE_403),
            "source/fm7_witness_k250.json": sha256_file(SOURCE_503),
        },
        "exact_claims": {
            "phi_200": rat_text(record),
            "phi_250": rat_text(phi250),
            "G_503": rat_text(source_g),
            "fm7_source_iso_lo": rat_text(as_fraction(raw503["iso_lo"])),
            "fm7_source_iso_hi": rat_text(as_fraction(raw503["iso_hi"])),
            "fm7_exact_radical_sign_over_phi_200": int(raw503["sign"]),
        },
        "mathematical_dependencies_not_proved_by_this_verifier": [
            (
                "For a simple counterclockwise polygon, its every-point visibility "
                "kernel equals the intersection of the closed inward edge half-planes."
            ),
            (
                "The directional-compression theorem turns each exact phi_max value "
                "into a lower bound for alpha-star."
            ),
            (
                "The finite kink-direction theorem says the directional maximum is "
                "attained at a normal to an edge of the polygon or its convex hull."
            ),
        ],
        "polygons": entries,
    }
    DATA_FILE.write_text(json.dumps(data, indent=2, sort_keys=True) + "\n", encoding="utf-8")
    return data


def expected_from_analysis(entry: dict[str, Any]) -> dict[str, Any]:
    poly = [point_from_json(p) for p in entry["vertices"]]
    return analyze(poly)


def validate_manifest() -> int:
    if not MANIFEST_FILE.exists():
        fail("MANIFEST.sha256 is missing")
    expected: dict[str, str] = {}
    for line in MANIFEST_FILE.read_text(encoding="ascii").splitlines():
        if not line:
            continue
        digest, separator, name = line.partition("  ")
        if not separator or len(digest) != 64:
            fail(f"malformed manifest line: {line!r}")
        if name.startswith("/") or ".." in Path(name).parts:
            fail(f"unsafe manifest path: {name!r}")
        expected[name] = digest
    actual_paths = sorted(
        p for p in HERE.rglob("*")
        if p.is_file() and p != MANIFEST_FILE and "__pycache__" not in p.parts
    )
    actual_names = {p.relative_to(HERE).as_posix() for p in actual_paths}
    if actual_names != set(expected):
        fail(f"manifest inventory mismatch: expected={sorted(expected)}, actual={sorted(actual_names)}")
    for path in actual_paths:
        name = path.relative_to(HERE).as_posix()
        if sha256_file(path) != expected[name]:
            fail(f"manifest hash mismatch: {name}")
    return len(actual_paths)


def write_manifest() -> int:
    paths = sorted(
        p for p in HERE.rglob("*")
        if p.is_file() and p != MANIFEST_FILE and "__pycache__" not in p.parts
    )
    lines = [f"{sha256_file(path)}  {path.relative_to(HERE).as_posix()}"
             for path in paths]
    MANIFEST_FILE.write_text("\n".join(lines) + "\n", encoding="ascii")
    return len(paths)


def verify() -> list[str]:
    manifest_count = validate_manifest()
    data = json.loads(DATA_FILE.read_text(encoding="utf-8"))
    if data.get("schema") != 1:
        fail("unsupported certificate schema")
    for name, digest in data["source_sha256"].items():
        if sha256_file(HERE / name) != digest:
            fail(f"preserved-source hash mismatch: {name}")

    p403, p503, q503, raw503 = load_sources()
    by_id = {entry["id"]: entry for entry in data["polygons"]}
    if [point_from_json(p) for p in by_id["comb-200-403"]["vertices"]] != p403:
        fail("unified 403-gon list differs from preserved source")
    if [point_from_json(p) for p in by_id["comb-250-503"]["vertices"]] != p503:
        fail("unified unstretched 503-gon list differs from exact inverse image")
    if [point_from_json(p) for p in by_id["comb-250-503-stretched"]["vertices"]] != q503:
        fail("unified stretched 503-gon list differs from preserved source")

    exact = data["exact_claims"]
    if as_fraction(exact["phi_200"]) != as_fraction(raw503["record"]):
        fail("phi_200 source fraction mismatch")
    if as_fraction(exact["phi_250"]) != as_fraction(raw503["phi250"]):
        fail("phi_250 source fraction mismatch")
    if as_fraction(exact["G_503"]) != as_fraction(raw503["G"]):
        fail("G_503 source fraction mismatch")
    if as_fraction(exact["fm7_source_iso_lo"]) != as_fraction(raw503["iso_lo"]):
        fail("FM-7 source lower perimeter endpoint mismatch")
    if as_fraction(exact["fm7_source_iso_hi"]) != as_fraction(raw503["iso_hi"]):
        fail("FM-7 source upper perimeter endpoint mismatch")
    if int(exact["fm7_exact_radical_sign_over_phi_200"]) != int(raw503["sign"]):
        fail("FM-7 source radical-sign field mismatch")

    lines = [f"manifest: PASS ({manifest_count} hashed payload files)"]
    for entry in data["polygons"]:
        actual = expected_from_analysis(entry)
        if actual != entry["expected"]:
            fail(f"recomputed exact geometry differs for {entry['id']}")
        phi = as_fraction(actual["phi_max"])
        lines.append(
            f"{entry['id']}: PASS; n={actual['vertex_count']}; simple; CCW; "
            f"hull={len(actual['hull_vertices'])}; kernel={len(actual['kernel_vertices'])}; "
            f"phi numerator digits={len(str(phi.numerator))}; "
            f"phi sha256={sha256_text(rat_text(phi))}"
        )

    stretched = by_id["comb-250-503-stretched"]
    poly = [point_from_json(p) for p in stretched["vertices"]]
    hull = [point_from_json(p) for p in stretched["expected"]["hull_vertices"]]
    g_value = as_fraction(stretched["expected"]["G"])
    iso = stretched["isotropic_perimeter_certificate"]
    if radical_list(poly) != iso["G_times_PerF_over_PerHull_radical_form"]["polygon_perimeter"]:
        fail("stretched polygon perimeter radical list mismatch")
    if radical_list(hull) != iso["G_times_PerF_over_PerHull_radical_form"]["hull_perimeter"]:
        fail("stretched hull perimeter radical list mismatch")
    source_bounds = ratio_bounds(poly, hull, g_value, int(iso["source_interval_digits"]), True)
    if [rat_text(q) for q in source_bounds] != iso["source_interval"]:
        fail("FM-7 source interval did not replay exactly")
    replay_bounds = ratio_bounds(poly, hull, g_value, int(iso["replay_interval_digits"]), False)
    if [rat_text(q) for q in replay_bounds] != iso["replay_interval"]:
        fail("60-digit rational perimeter enclosure did not replay exactly")
    record = as_fraction(exact["phi_200"])
    if not replay_bounds[0] > record:
        fail("replayed stretched-polygon lower bound does not beat phi_200")
    p_lo, _ = perimeter_bounds(poly, int(iso["replay_interval_digits"]))
    _, h_hi = perimeter_bounds(hull, int(iso["replay_interval_digits"]))
    replay_sign = 1 if g_value * p_lo - record * h_hi > 0 else 0
    if replay_sign != int(iso["replay_radical_sign_over_phi_200"]):
        fail("replayed radical sign differs from certificate data")
    if replay_sign != int(exact["fm7_exact_radical_sign_over_phi_200"]):
        fail("replayed radical sign differs from preserved FM-7 sign")
    decimal_interval = [decimal_floor(replay_bounds[0], 20), decimal_ceil(replay_bounds[1], 20)]
    if decimal_interval != iso["replay_decimal_interval_20_places"]:
        fail("decimal rendering of perimeter interval mismatch")
    lines.append(
        "stretched isotropic ratio: PASS; rigorous 20-place interval "
        f"[{decimal_interval[0]}, {decimal_interval[1]}]; lower endpoint > phi_200"
    )
    lines.append(
        "scope: arithmetic and half-plane certificates PASS; visibility-kernel equality, "
        "finite-direction completeness, and compression-to-alpha-star remain cited theorems"
    )
    return lines


def main() -> None:
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--materialize", action="store_true",
                        help="rebuild certificate_data.json from preserved sources")
    parser.add_argument("--write-manifest", action="store_true",
                        help="write MANIFEST.sha256 after all payload files are final")
    args = parser.parse_args()
    if args.materialize:
        materialize()
        print(f"materialized {DATA_FILE.name}")
    if args.write_manifest:
        count = write_manifest()
        print(f"wrote {MANIFEST_FILE.name} for {count} payload files")
    if not args.materialize and not args.write_manifest:
        for line in verify():
            print(line)


if __name__ == "__main__":
    main()

